Signatures of Bimodality in Nebular Phase Type Ia Supernova Spectra

One observational prediction for Type Ia supernova (SNe Ia) explosions produced through white dwarf-white dwarf collisions is the presence of bimodal velocity distributions for the $^{56}$Ni decay products, although this signature can also be produced by an off-center ignition in a delayed detonation explosion. These bimodal velocity distributions can manifest as double-peaked or flat-topped spectral features in late-time spectroscopic observations for favorable viewing angles. We present nebular-phase spectroscopic observations of 17 SNe Ia obtained with the Large Binocular Telescope (LBT). Combining these observations with an extensive search of publicly available archival data, we collect a total sample of 48 SNe Ia and classify them based on whether they show compelling evidence for bimodal velocity profiles in three features associated with $^{56}$Ni decay products: the [Fe II] and [Fe III] feature at $\sim5300$ \r{A}, the [Co III] $\lambda5891$ feature, and the [Co III] and [Fe II] feature at $\sim6600$ \r{A}. We identify 9 bimodal SNe in our sample, and we find that these SNe have average peak $M_V$ about 0.3 mag fainter than those which do not. This is consistent with theoretical predictions for explosions created by nearly head-on collisions of white dwarfs due to viewing angle effects and $^{56}$Ni yields.

==> anc/LBTSpectra/2012ei_LBT_20130503.txt <==
3400.5  -6.1310318e-19  1.8093065e-18  
3401.0  1.0221465e-18  1.7722205e-18  
3401.5  5.1865201e-18  1.7370256e-18  
3402.0  6.2928579e-18  1.7782599e-18  
3402.5  4.3303734e-18  1.7645631e-18  
3403.0  1.8916076e-18  1.8147318e-18  
3403.5  2.590456e-18  1.804295e-18  
3404.0  4.8296934e-18  1.8044618e-18  
3404.5  6.5667986e-18  1.7268008e-18  
3405.0  7.7992647e-18  1.7199735e-18  
3405.5  7.490166e-18  1.6562863e-18  
3406.0  7.5984903e-18  1.6790175e-18  
3406.5  9.1741368e-18  1.7016109e-18  
3407.0  7.4073028e-18  1.7558895e-18  
3407.5  6.141855e-18  1.7351122e-18  
3408.0  7.0116667e-18  1.6971917e-18  
3408.5  8.8653541e-18  1.6779466e-18  
3409.0  8.5643498e-18  1.7122815e-18  
3409.5  7.3144254e-18  1.6890949e-18  
3410.0  6.8402696e-18  1.7503125e-18  
3410.5  7.3894745e-18  1.7428233e-18  
3411.0  5.4538571e-18  1.7105888e-18  
3411.5  3.575301e-18  1.7250058e-18  
3412.0  4.6182364e-18  1.6955799e-18  
3412.5  6.4289695e-18  1.6992611e-18  
3413.0  8.0483475e-18  1.7066547e-18  
3413.5  9.6180703e-18  1.7298705e-18  
3414.0  9.437679e-18  1.745954e-18  
3414.5  8.6365984e-18  1.7253124e-18  
3415.0  8.1774936e-18  1.7433603e-18  
3415.5  7.6800785e-18  1.7117417e-18  
3416.0  6.5970093e-18  1.6956752e-18  
3416.5  5.2871445e-18  1.6984503e-18  
3417.0  5.2861683e-18  1.7085579e-18  
3417.5  4.242132e-18  1.683167e-18  
3418.0  3.6355299e-18  1.690696e-18  
3418.5  4.8817121e-18  1.7009555e-18  
3419.0  4.2533213e-18  1.7395334e-18  
3419.5  4.2959405e-18  1.746026e-18  
3420.0  6.6664328e-18  1.7283321e-18  
3420.5  8.0498218e-18  1.6921154e-18  
3421.0  8.7689858e-18  1.6750521e-18  
3421.5  8.2066348e-18  1.6705007e-18  
3422.0  6.7162921e-18  1.6987851e-18  
3422.5  4.4587723e-18  1.6969053e-18  
3423.0  4.2856885e-18  1.6949414e-18  
3423.5  3.7234597e-18  1.6756155e-18  
3424.0  2.3251918e-18  1.6511863e-18  
3424.5  2.0561362e-18  1.6392796e-18  
3425.0  5.6582175e-18  1.6334541e-18  
3425.5  8.6820613e-18  1.5861508e-18  
3426.0  9.524546e-18  1.6140948e-18  
3426.5  8.2336526e-18  1.6145586e-18  
3427.0  7.2379298e-18  1.6039705e-18  
3427.5  5.754937e-18  1.5609175e-18  
3428.0  4.0197549e-18  1.566322e-18  
3428.5  3.9510921e-18  1.5468346e-18  
3429.0  7.5708297e-18  1.5530794e-18  
3429.5  8.2090148e-18  1.5644456e-18  
3430.0  7.3983199e-18  1.5480328e-18  
3430.5  4.8306163e-18  1.5198819e-18  
3431.0  2.9111016e-18  1.511537e-18  
3431.5  2.2709741e-18  1.5079953e-18  
3432.0  2.4933984e-18  1.4862784e-18  
3432.5  4.1330188e-18  1.534967e-18  
3433.0  5.8561028e-18  1.505125e-18  
3433.5  4.6499708e-18  1.4692746e-18  
3434.0  3.4982007e-18  1.4653694e-18  
3434.5  5.4007474e-18  1.4458045e-18  
3435.0  7.0319556e-18  1.4688062e-18  
3435.5  6.5838499e-18  1.4742201e-18  
3436.0  8.9474708e-18  1.4975173e-18  
3436.5  9.9316161e-18  1.4710815e-18  
3437.0  7.0198306e-18  1.4650403e-18  
3437.5  7.7927093e-18  1.4678186e-18  
3438.0  1.1327486e-17  1.4539417e-18  
3438.5  1.1994344e-17  1.4661027e-18  
3439.0  9.9254792e-18  1.4707888e-18  
3439.5  9.2014276e-18  1.4712915e-18  
3440.0  1.0497413e-17  1.4374548e-18  
3440.5  1.1343502e-17  1.4401572e-18  
3441.0  9.1175537e-18  1.4329592e-18  
3441.5  7.592629e-18  1.4459647e-18  
3442.0  9.0383264e-18  1.4282167e-18  
3442.5  9.56395e-18  1.4526279e-18  
3443.0  9.1895944e-18  1.4688005e-18  
3443.5  1.0137204e-17  1.4658695e-18  
3444.0  1.1834407e-17  1.4670228e-18  
3444.5  1.0439366e-17  1.4778532e-18  
3445.0  7.9368301e-18  1.4604383e-18  
3445.5  8.6613578e-18  1.445944e-18  
3446.0  9.0258651e-18  1.4204393e-18  
3446.5  7.3825176e-18  1.4216503e-18  
3447.0  5.3385966e-18  1.3954491e-18  
3447.5  4.993214e-18  1.3815802e-18  
3448.0  7.3908099e-18  1.3717364e-18  
3448.5  9.0100624e-18  1.3785754e-18  
3449.0  9.7578124e-18  1.3748348e-18  
3449.5  9.6747254e-18  1.380923e-18  
3450.0  9.3130058e-18  1.3555665e-18  
3450.5  9.8698672e-18  1.3843471e-18  
3451.0  8.8746972e-18  1.3740249e-18  
3451.5  8.7002215e-18  1.3642742e-18  
3452.0  8.2910178e-18  1.3554039e-18  
3452.5  7.8861595e-18  1.3239227e-18  
3453.0  8.6747344e-18  1.3117102e-18  
3453.5  8.2825145e-18  1.3432002e-18  
3454.0  7.8525005e-18  1.3575038e-18  
3454.5  8.0026487e-18  1.3712131e-18  
3455.0  8.4669492e-18  1.377103e-18  
3455.5  1.0965187e-17  1.3836284e-18  
3456.0  1.1589146e-17  1.3917676e-18  
3456.5  1.1022314e-17  1.3661268e-18  
3457.0  1.0650372e-17  1.3732092e-18  
3457.5  1.051681e-17  1.3475927e-18  
3458.0  8.9814956e-18  1.3706192e-18  
3458.5  7.2776786e-18  1.3721541e-18  
3459.0  5.5909801e-18  1.3607064e-18  
3459.5  5.4492688e-18  1.3614046e-18  
3460.0  6.5984163e-18  1.3458314e-18  
3460.5  7.0024163e-18  1.3560079e-18  
3461.0  5.9793592e-18  1.3493698e-18  
3461.5  4.6563154e-18  1.3391462e-18  
3462.0  2.8210154e-18  1.3429044e-18  
3462.5  2.7608879e-18  1.3106581e-18  
3463.0  5.2193444e-18  1.3249247e-18  
3463.5  6.4296457e-18  1.28817e-18  
3464.0  6.1847333e-18  1.3025766e-18  
3464.5  7.023188e-18  1.3042432e-18  
3465.0  7.4567386e-18  1.2914103e-18  
3465.5  6.6516627e-18  1.3030769e-18  
3466.0  7.1273086e-18  1.3026602e-18  
3466.5  7.315797e-18  1.3015677e-18  
3467.0  6.0162748e-18  1.3306561e-18  
3467.5  5.8583168e-18  1.2873858e-18  
3468.0  7.3623637e-18  1.2817027e-18  
3468.5  1.0126209e-17  1.2877233e-18  
3469.0  1.1152317e-17  1.2866343e-18  
3469.5  1.0054525e-17  1.2440893e-18  
3470.0  1.0344042e-17  1.2828622e-18  
3470.5  9.3966334e-18  1.2824398e-18  
3471.0  9.2349101e-18  1.2909164e-18  
3471.5  1.0105537e-17  1.2745662e-18  
3472.0  9.8610238e-18  1.2786687e-18  
3472.5  7.8647164e-18  1.251031e-18  
3473.0  8.9545467e-18  1.2622762e-18  
3473.5  9.3839457e-18  1.2509614e-18  
3474.0  9.5963085e-18  1.2773377e-18  
3474.5  1.1160268e-17  1.2631669e-18  
3475.0  1.1722481e-17  1.2688766e-18  
3475.5  1.1882594e-17  1.2663403e-18  
3476.0  1.1623815e-17  1.2715124e-18  
3476.5  9.5076368e-18  1.2509522e-18  
3477.0  9.8581039e-18  1.2299645e-18  
3477.5  1.108703e-17  1.2383182e-18  
3478.0  1.2830605e-17  1.2275606e-18  
3478.5  1.4785058e-17  1.2218623e-18  
3479.0  1.3840812e-17  1.2609809e-18  
3479.5  1.0572875e-17  1.2330919e-18  
3480.0  8.5083964e-18  1.225971e-18  
3480.5  7.3254862e-18  1.2219422e-18  
3481.0  7.5019071e-18  1.2163495e-18  
3481.5  8.586991e-18  1.2159303e-18  
3482.0  1.0159215e-17  1.20938e-18  
3482.5  1.1195043e-17  1.2070485e-18  
3483.0  1.0625439e-17  1.2034943e-18  
3483.5  9.407623e-18  1.2063736e-18  
3484.0  8.8212772e-18  1.215728e-18  
3484.5  8.7107613e-18  1.2015301e-18  
3485.0  8.5006353e-18  1.2082434e-18  
3485.5  6.7548804e-18  1.211181e-18  
3486.0  5.009363e-18  1.1678324e-18  
3486.5  5.258046e-18  1.195032e-18  
3487.0  6.0458647e-18  1.1760214e-18  
3487.5  8.2218959e-18  1.181213e-18  
3488.0  9.8181692e-18  1.1627199e-18  
3488.5  7.2725161e-18  1.1750762e-18  
3489.0  5.1573316e-18  1.1509988e-18  
3489.5  7.0246398e-18  1.1816429e-18  
3490.0  9.2716725e-18  1.1616297e-18  
3490.5  1.0586558e-17  1.1827173e-18  
3491.0  1.2182848e-17  1.1540167e-18  
3491.5  1.3641522e-17  1.180511e-18  
3492.0  1.1892137e-17  1.1531761e-18  
3492.5  1.0787045e-17  1.1732987e-18  
3493.0  9.2554986e-18  1.1769449e-18  
3493.5  5.8292944e-18  1.1739668e-18  
3494.0  6.0690407e-18  1.1702821e-18  
3494.5  8.2430119e-18  1.1738115e-18  
3495.0  8.3430866e-18  1.1608159e-18  
3495.5  4.7209222e-18  1.1872577e-18  
3496.0  1.3619666e-18  1.1553478e-18  
3496.5  2.9268424e-18  1.1527383e-18  
3497.0  6.2760335e-18  1.150041e-18  
3497.5  8.5803522e-18  1.1695588e-18  
3498.0  9.6810519e-18  1.141475e-18  
3498.5  1.004929e-17  1.1649623e-18  
3499.0  1.0508265e-17  1.1539689e-18  
3499.5  1.111003e-17  1.1410147e-18  
3500.0  9.992525e-18  1.1519005e-18  
3500.5  9.8403788e-18  1.1510704e-18  
3501.0  9.3271975e-18  1.1245078e-18  
3501.5  9.4665718e-18  1.1441527e-18  
3502.0  8.6317e-18  1.1202902e-18  
3502.5  8.2920154e-18  1.1179413e-18  
3503.0  8.397993e-18  1.1038354e-18  
3503.5  8.2987035e-18  1.1143538e-18  
3504.0  7.9770815e-18  1.1080592e-18  
3504.5  8.1283535e-18  1.1096487e-18  
3505.0  8.6064252e-18  1.0868914e-18  
3505.5  8.5427285e-18  1.1027731e-18  
3506.0  7.9210251e-18  1.0951794e-18  
3506.5  7.6597388e-18  1.0953931e-18  
3507.0  7.8900723e-18  1.0915789e-18  
3507.5  8.5081221e-18  1.0948908e-18  
3508.0  1.0303272e-17  1.103324e-18  
3508.5  9.9930159e-18  1.0966817e-18  
3509.0  6.6267265e-18  1.0796799e-18  
3509.5  5.221991e-18  1.0933242e-18  
3510.0  6.8329471e-18  1.0751183e-18  
3510.5  7.5855053e-18  1.0770378e-18  
3511.0  7.5199077e-18  1.0763147e-18  
3511.5  6.410427e-18  1.0815769e-18  
3512.0  5.4150501e-18  1.06437e-18  
3512.5  7.5508399e-18  1.0601345e-18  
3513.0  9.5444651e-18  1.0815425e-18  
3513.5  8.6376104e-18  1.0544541e-18  
3514.0  7.319257e-18  1.0635065e-18  
3514.5  5.2658581e-18  1.0863472e-18  
3515.0  5.9672196e-18  1.061521e-18  
3515.5  7.7786831e-18  1.0572153e-18  
3516.0  8.6569702e-18  1.0710151e-18  
3516.5  9.5454868e-18  1.0492676e-18  
3517.0  9.5072465e-18  1.0715581e-18  
3517.5  9.074411e-18  1.0395982e-18  
3518.0  1.0432224e-17  1.0682065e-18  
3518.5  1.0770272e-17  1.0541937e-18  
3519.0  8.7005057e-18  1.0593948e-18  
3519.5  5.9569886e-18  1.049742e-18  
3520.0  6.7175124e-18  1.0475543e-18  
3520.5  9.6239232e-18  1.0378771e-18  
3521.0  1.1517435e-17  1.0436268e-18  
3521.5  9.2673585e-18  1.0304946e-18  
3522.0  8.2057645e-18  1.0346782e-18  
3522.5  7.6508376e-18  1.0212757e-18  
3523.0  5.4373791e-18  1.0382419e-18  
3523.5  2.9981718e-18  1.0119632e-18  
3524.0  3.5393465e-18  1.0375905e-18  
3524.5  4.7528854e-18  1.0110719e-18  
3525.0  6.7818632e-18  1.0266282e-18  
3525.5  8.0123609e-18  1.0107655e-18  
3526.0  6.9432992e-18  1.0107956e-18  
3526.5  5.748806e-18  1.0230921e-18  
3527.0  7.1054095e-18  1.0152725e-18  
3527.5  8.9888138e-18  1.0070779e-18  
3528.0  1.0648969e-17  1.0093562e-18  
3528.5  1.1029141e-17  1.0138061e-18  
3529.0  9.4282915e-18  1.0054335e-18  
3529.5  7.5162026e-18  1.0052863e-18  
3530.0  8.5048804e-18  1.0094491e-18  
3530.5  1.0571067e-17  9.9156205e-19  
3531.0  1.0930587e-17  1.0162981e-18  
3531.5  9.5652502e-18  9.861683e-19  
3532.0  7.9064418e-18  1.0019743e-18  
3532.5  7.9554259e-18  9.9130642e-19  
3533.0  1.0082116e-17  9.922571e-19  
3533.5  1.146094e-17  9.9026399e-19  
3534.0  1.0123969e-17  9.796882e-19  
3534.5  7.6321919e-18  9.7466896e-19  
3535.0  6.7228167e-18  9.9059765e-19  
3535.5  8.2552724e-18  9.8869666e-19  
3536.0  7.9320111e-18  9.8981653e-19  
3536.5  6.8948645e-18  9.7886689e-19  
3537.0  7.3290854e-18  9.7857353e-19  
3537.5  8.3715497e-18  9.808051e-19  
3538.0  1.014822e-17  9.7979576e-19  
3538.5  1.2884693e-17  9.8725957e-19  
3539.0  1.4655317e-17  9.7537924e-19  
3539.5  1.3269078e-17  9.8849966e-19  
3540.0  9.9785286e-18  9.83303e-19  
3540.5  1.0768528e-17  9.8233492e-19  
3541.0  1.2511598e-17  9.7945143e-19  
3541.5  1.2385895e-17  9.8794313e-19  
3542.0  1.0800009e-17  9.828024e-19  
3542.5  8.2506191e-18  9.752971e-19  
3543.0  8.1916283e-18  9.8512915e-19  
3543.5  1.0970905e-17  9.8135667e-19  
3544.0  1.2166785e-17  9.6403694e-19  
3544.5  1.0637218e-17  9.7730798e-19  
3545.0  7.643388e-18  9.8123458e-19  
3545.5  6.8431691e-18  9.6607697e-19  
3546.0  7.2943249e-18  9.5688979e-19  
3546.5  7.6723633e-18  9.6790374e-19  
3547.0  7.7013548e-18  9.4822708e-19  
3547.5  8.6867959e-18  9.5991194e-19  
3548.0  9.8319938e-18  9.317445e-19  
3548.5  1.0129115e-17  9.4942277e-19  
3549.0  8.9445646e-18  9.3066405e-19  
3549.5  8.5454332e-18  9.4205876e-19  
3550.0  8.6477596e-18  9.3560634e-19  
3550.5  8.3950832e-18  9.3668344e-19  
3551.0  9.0927605e-18  9.3337897e-19  
3551.5  1.0432382e-17  9.2874143e-19  
3552.0  1.13706e-17  9.3602801e-19  
3552.5  1.2202468e-17  9.2943213e-19  
3553.0  1.2210503e-17  9.2813415e-19  
3553.5  1.2716393e-17  9.1458078e-19  
3554.0  1.3106414e-17  9.1969854e-19  
3554.5  1.3440321e-17  9.2198495e-19  
3555.0  1.2373667e-17  9.0499514e-19  
3555.5  1.0840249e-17  9.2156062e-19  
3556.0  1.1159793e-17  8.9953383e-19  
3556.5  1.1200011e-17  9.0134852e-19  
3557.0  9.5801873e-18  8.9462112e-19  
3557.5  8.2680089e-18  8.9328923e-19  
3558.0  9.8486774e-18  8.8982537e-19  
3558.5  1.0663136e-17  8.8320025e-19  
3559.0  8.9469271e-18  8.6514592e-19  
3559.5  6.28232e-18  8.6840986e-19  
3560.0  6.1472994e-18  8.8169361e-19  
3560.5  8.4138544e-18  8.8783224e-19  
3561.0  1.2085544e-17  8.9016215e-19  
3561.5  1.2688616e-17  8.9627011e-19  
3562.0  9.537041e-18  9.0271514e-19  
3562.5  7.4773144e-18  9.0062101e-19  
3563.0  6.6769585e-18  9.0400108e-19  
3563.5  7.1325769e-18  9.1029925e-19  
3564.0  8.2580551e-18  9.1722087e-19  
3564.5  9.325326e-18  9.0560949e-19  
3565.0  1.1184961e-17  9.1892074e-19  
3565.5  1.1301903e-17  9.2040187e-19  
3566.0  1.0960663e-17  9.2557721e-19  
3566.5  1.0584065e-17  9.2650981e-19  
3567.0  1.0956603e-17  9.3632154e-19  
3567.5  1.2058084e-17  9.2967376e-19  
3568.0  1.3552103e-17  9.3301432e-19  
3568.5  1.2772747e-17  9.3250427e-19  
3569.0  1.151721e-17  9.383874e-19  
3569.5  9.520968e-18  9.2279572e-19  
3570.0  8.7124164e-18  9.3106399e-19  
3570.5  1.0126295e-17  9.2014949e-19  
3571.0  1.1988853e-17  9.2033018e-19  
3571.5  1.1419889e-17  9.0967377e-19  
3572.0  8.7505192e-18  9.2099108e-19  
3572.5  6.7572134e-18  9.1517574e-19  
3573.0  7.8929146e-18  9.0614666e-19  
3573.5  9.3536105e-18  8.9854776e-19  
3574.0  8.3409744e-18  9.1932945e-19  
3574.5  8.730949e-18  9.0413979e-19  
3575.0  1.0099309e-17  9.0885967e-19  
3575.5  9.9271986e-18  8.9947792e-19  
3576.0  9.0642144e-18  9.1349526e-19  
3576.5  9.0877033e-18  9.0294751e-19  
3577.0  1.1198844e-17  8.9890442e-19  
3577.5  1.26364e-17  8.9755752e-19  
3578.0  1.0918533e-17  8.9098171e-19  
3578.5  8.7332837e-18  8.8408244e-19  
3579.0  9.1288446e-18  8.8990589e-19  
3579.5  9.1387674e-18  8.7417422e-19  
3580.0  8.3555653e-18  8.8407436e-19  
3580.5  9.8083575e-18  8.8361326e-19  
3581.0  1.1664888e-17  8.7894203e-19  
3581.5  1.0614692e-17  8.8233514e-19  
3582.0  9.2888387e-18  8.9107235e-19  
3582.5  9.4636347e-18  8.8057066e-19  
3583.0  1.1194662e-17  8.905939e-19  
3583.5  1.170556e-17  8.852874e-19  
3584.0  9.9998551e-18  8.867909e-19  
3584.5  8.9096716e-18  8.7957895e-19  
3585.0  8.2285409e-18  8.9413306e-19  
3585.5  8.0339858e-18  8.8322044e-19  
3586.0  8.9077417e-18  8.9205005e-19  
3586.5  9.3772305e-18  8.7615798e-19  
3587.0  9.5782614e-18  8.7231046e-19  
3587.5  9.0329275e-18  8.7936959e-19  
3588.0  7.2696589e-18  8.7076057e-19  
3588.5  7.7100147e-18  8.6518297e-19  
3589.0  8.2772966e-18  8.5786562e-19  
3589.5  9.2176658e-18  8.5639193e-19  
3590.0  9.1558954e-18  8.5690973e-19  
3590.5  8.6101268e-18  8.42558e-19  
3591.0  8.0837997e-18  8.5654536e-19  
3591.5  8.1709309e-18  8.4750437e-19  
3592.0  9.9230933e-18  8.4566545e-19  
3592.5  1.1904707e-17  8.5067217e-19  
3593.0  1.2107206e-17  8.4376178e-19  
3593.5  1.0484534e-17  8.3628084e-19  
3594.0  8.7284514e-18  8.4890572e-19  
3594.5  7.9477496e-18  8.3924373e-19  
3595.0  8.7741548e-18  8.4447464e-19  
3595.5  9.7888411e-18  8.4286745e-19  
3596.0  9.5075565e-18  8.4271545e-19  
3596.5  9.4596377e-18  8.312122e-19  
3597.0  9.3875436e-18  8.3056086e-19  
3597.5  9.4766609e-18  8.3985016e-19  
3598.0  8.760501e-18  8.2626913e-19  
3598.5  8.9027383e-18  8.2904783e-19  
3599.0  8.9480935e-18  8.250391e-19  
3599.5  7.2855375e-18  8.3076781e-19  
3600.0  6.2993005e-18  8.0938666e-19  
3600.5  6.7062879e-18  8.1412912e-19  
3601.0  7.3618436e-18  8.1800189e-19  
3601.5  7.0314552e-18  8.145587e-19  
3602.0  7.2186132e-18  7.9319089e-19  
3602.5  7.8910662e-18  8.0464969e-19  
3603.0  7.8919542e-18  7.999718e-19  
3603.5  8.6935857e-18  8.04449e-19  
3604.0  1.0226593e-17  7.923829e-19  
3604.5  8.9095714e-18  7.9008568e-19  
3605.0  6.674061e-18  7.9406231e-19  
3605.5  6.1594864e-18  7.8799659e-19  
3606.0  5.6025173e-18  7.8758919e-19  
3606.5  5.9406963e-18  7.9933865e-19  
3607.0  6.8931617e-18  7.7903214e-19  
3607.5  6.2410599e-18  7.9572267e-19  
3608.0  5.7553194e-18  7.7945073e-19  
3608.5  6.2460973e-18  7.8390971e-19  
3609.0  8.0777286e-18  7.7162856e-19  
3609.5  7.5693894e-18  7.8092454e-19  
3610.0  7.7806118e-18  7.8006567e-19  
3610.5  8.6237517e-18  7.8327773e-19  
3611.0  8.3748648e-18  7.6893342e-19  
3611.5  7.3059371e-18  7.7753462e-19  
3612.0  6.8980907e-18  7.7690393e-19  
3612.5  7.2713946e-18  7.7253191e-19  
3613.0  7.9698972e-18  7.7034507e-19  
3613.5  8.6379023e-18  7.6981373e-19  
3614.0  9.4969259e-18  7.6311726e-19  
3614.5  1.085903e-17  7.7045525e-19  
3615.0  1.1656707e-17  7.6832827e-19  
3615.5  1.0067558e-17  7.6870239e-19  
3616.0  8.0549039e-18  7.6827278e-19  
3616.5  7.0215711e-18  7.6531346e-19  
3617.0  6.9670242e-18  7.7613397e-19  
3617.5  7.392986e-18  7.6112618e-19  
3618.0  8.1949864e-18  7.6031606e-19  
3618.5  8.5618673e-18  7.6757774e-19  
3619.0  8.2429166e-18  7.5645308e-19  
3619.5  7.7385368e-18  7.5851668e-19  
3620.0  7.7932887e-18  7.6725623e-19  
3620.5  7.0370848e-18  7.465106e-19  
3621.0  4.5306735e-18  7.5601985e-19  
3621.5  3.591832e-18  7.4741977e-19  
3622.0  4.1039794e-18  7.5185618e-19  
3622.5  4.9724544e-18  7.4291e-19  
3623.0  5.6456222e-18  7.5836406e-19  
3623.5  6.4973248e-18  7.3975269e-19  
3624.0  5.9003458e-18  7.4995536e-19  
3624.5  4.7551481e-18  7.4131497e-19  
3625.0  4.4362845e-18  7.5912973e-19  
3625.5  5.3811873e-18  7.3909994e-19  
3626.0  6.6513315e-18  7.5206454e-19  
3626.5  8.5691574e-18  7.4481624e-19  
3627.0  1.0947883e-17  7.562214e-19  
3627.5  1.1261045e-17  7.4582898e-19  
3628.0  9.0365038e-18  7.5118493e-19  
3628.5  8.3582291e-18  7.4834245e-19  
3629.0  8.6499067e-18  7.6149224e-19  
3629.5  9.5397226e-18  7.3871968e-19  
3630.0  8.0036297e-18  7.5386547e-19  
3630.5  6.869748e-18  7.387611e-19  
3631.0  8.1040865e-18  7.4770373e-19  
3631.5  8.6005104e-18  7.4447697e-19  
3632.0  9.1657818e-18  7.4667907e-19  
3632.5  9.7460499e-18  7.4341134e-19  
3633.0  7.8048799e-18  7.4636659e-19  
3633.5  5.8913983e-18  7.4005555e-19  
3634.0  6.4679831e-18  7.4076421e-19  
3634.5  7.4397224e-18  7.4784542e-19  
3635.0  7.9405195e-18  7.4924136e-19  
3635.5  8.5890058e-18  7.3457411e-19  
3636.0  7.1254519e-18  7.6122529e-19  
3636.5  5.3536236e-18  7.4593687e-19  
3637.0  5.7472375e-18  7.3635655e-19  
3637.5  6.4318259e-18  7.5934814e-19  
3638.0  4.7833422e-18  7.4570224e-19  
3638.5  2.3022299e-18  7.3865944e-19  
3639.0  9.799228e-19  7.4070929e-19  
3639.5  2.5825221e-18  7.5083152e-19  
3640.0  5.7241479e-18  7.3633119e-19  
3640.5  7.5978459e-18  7.3901226e-19  
3641.0  7.5118011e-18  7.2609566e-19  
3641.5  7.5071159e-18  7.3110929e-19  
3642.0  9.2816881e-18  7.4377488e-19  
3642.5  1.0464034e-17  7.3220539e-19  
3643.0  9.4501224e-18  7.33479e-19  
3643.5  7.3095297e-18  7.4325035e-19  
3644.0  5.9841018e-18  7.4599771e-19  
3644.5  6.2752401e-18  7.3771613e-19  
3645.0  5.3788088e-18  7.3799026e-19  
3645.5  3.2117388e-18  7.466314e-19  
3646.0  5.1632308e-18  7.4671437e-19  
3646.5  7.4407571e-18  7.4408701e-19  
3647.0  8.3484908e-18  7.4213349e-19  
3647.5  9.9676596e-18  7.4582055e-19  
3648.0  9.4518254e-18  7.569263e-19  
3648.5  6.6060557e-18  7.4395615e-19  
3649.0  7.5899372e-18  7.5535113e-19  
3649.5  8.9549567e-18  7.5054651e-19  
3650.0  7.9304217e-18  7.5412887e-19  
3650.5  6.8216708e-18  7.6551867e-19  
3651.0  5.4962202e-18  7.4628744e-19  
3651.5  3.4058771e-18  7.6362558e-19  
3652.0  4.5136155e-18  7.5747373e-19  
3652.5  8.1935437e-18  7.6395337e-19  
3653.0  8.4101924e-18  7.5720454e-19  
3653.5  7.2656875e-18  7.5524972e-19  
3654.0  6.5956302e-18  7.5981614e-19  
3654.5  4.6735547e-18  7.5395702e-19  
3655.0  5.0342892e-18  7.5359142e-19  
3655.5  5.1573347e-18  7.6232492e-19  
3656.0  5.4831799e-18  7.4782972e-19  
3656.5  6.3461535e-18  7.5982571e-19  
3657.0  6.7008183e-18  7.5212986e-19  
3657.5  6.0261469e-18  7.535213e-19  
3658.0  6.3445426e-18  7.4787699e-19  
3658.5  7.1879344e-18  7.4858937e-19  
3659.0  7.2426896e-18  7.4100015e-19  
3659.5  5.4316265e-18  7.4586446e-19  
3660.0  4.6788118e-18  7.4760861e-19  
3660.5  4.8996181e-18  7.4302921e-19  
3661.0  4.1226567e-18  7.3527898e-19  
3661.5  3.2517808e-18  7.4342933e-19  
3662.0  5.0613364e-18  7.3524939e-19  
3662.5  7.5196322e-18  7.3567109e-19  
3663.0  8.3717103e-18  7.4187512e-19  
3663.5  7.3727647e-18  7.358474e-19  
3664.0  4.7553967e-18  7.3496264e-19  
3664.5  3.1850196e-18  7.4269947e-19  
3665.0  3.5388205e-18  7.3556131e-19  
3665.5  3.6611135e-18  7.3159902e-19  
3666.0  3.3352141e-18  7.4086351e-19  
3666.5  3.3941097e-18  7.3582392e-19  
3667.0  2.3133955e-18  7.2591241e-19  
3667.5  2.8866613e-18  7.3970987e-19  
3668.0  4.1070943e-18  7.3384623e-19  
3668.5  3.8751725e-18  7.3420749e-19  
3669.0  3.3600292e-18  7.3496889e-19  
3669.5  4.5049079e-18  7.2939677e-19  
3670.0  5.4005355e-18  7.4419677e-19  
3670.5  6.1011966e-18  7.3181244e-19  
3671.0  8.3395901e-18  7.3843781e-19  
3671.5  9.3290529e-18  7.2697895e-19  
3672.0  9.2069959e-18  7.3479904e-19  
3672.5  9.1245818e-18  7.1459916e-19  
3673.0  8.0649134e-18  7.3343339e-19  
3673.5  6.3570926e-18  7.2207926e-19  
3674.0  4.2616428e-18  7.2984442e-19  
3674.5  4.3858895e-18  7.298931e-19  
3675.0  4.9404745e-18  7.2340027e-19  
3675.5  5.9388569e-18  7.2486199e-19  
3676.0  6.3601361e-18  7.3417349e-19  
3676.5  6.9151856e-18  7.2587725e-19  
3677.0  7.2953148e-18  7.4212967e-19  
3677.5  7.4346986e-18  7.3165304e-19  
3678.0  6.4905759e-18  7.3836388e-19  
3678.5  5.3103693e-18  7.3939982e-19  
3679.0  5.9276752e-18  7.3650074e-19  
3679.5  7.5598963e-18  7.3384542e-19  
3680.0  8.5540699e-18  7.4358819e-19  
3680.5  9.0746402e-18  7.3312564e-19  
3681.0  8.8516394e-18  7.3223457e-19  
3681.5  8.347088e-18  7.3087039e-19  
3682.0  6.7604314e-18  7.3045837e-19  
3682.5  5.4588421e-18  7.2895822e-19  
3683.0  5.5462286e-18  7.2400857e-19  
3683.5  6.5484733e-18  7.2077918e-19  
3684.0  7.2686432e-18  7.241979e-19  
3684.5  6.7693711e-18  7.2144542e-19  
3685.0  6.8188425e-18  7.247593e-19  
3685.5  7.7193884e-18  7.1288569e-19  
3686.0  7.9968467e-18  7.1450791e-19  
3686.5  9.1141606e-18  7.2004029e-19  
3687.0  1.11724e-17  7.0973253e-19  
3687.5  1.0178429e-17  7.1729276e-19  
3688.0  7.6321087e-18  7.120146e-19  
3688.5  6.1201825e-18  7.0000859e-19  
3689.0  6.1474198e-18  7.0889184e-19  
3689.5  6.3853624e-18  7.1578021e-19  
3690.0  7.1494418e-18  7.000616e-19  
3690.5  8.0184311e-18  7.0814858e-19  
3691.0  8.6694043e-18  7.0438009e-19  
3691.5  8.4681357e-18  7.1475569e-19  
3692.0  7.7849204e-18  7.0345314e-19  
3692.5  7.5246971e-18  7.1117114e-19  
3693.0  7.9889836e-18  7.0949965e-19  
3693.5  9.2116144e-18  6.9902028e-19  
3694.0  9.9029764e-18  7.123827e-19  
3694.5  9.6703582e-18  6.9991151e-19  
3695.0  8.8030588e-18  7.0235238e-19  
3695.5  7.1834976e-18  6.9719752e-19  
3696.0  6.6708528e-18  6.9537762e-19  
3696.5  5.8711458e-18  7.0661924e-19  
3697.0  5.369435e-18  6.9734338e-19  
3697.5  6.5408768e-18  7.0157479e-19  
3698.0  6.5826819e-18  6.9605527e-19  
3698.5  4.858722e-18  7.0385347e-19  
3699.0  3.1746608e-18  7.0152491e-19  
3699.5  3.9305407e-18  7.1173898e-19  
3700.0  5.4931651e-18  6.9539367e-19  
3700.5  5.6755429e-18  7.1586735e-19  
3701.0  6.0429619e-18  7.0142675e-19  
3701.5  6.6047728e-18  7.070661e-19  
3702.0  5.6648973e-18  6.9892124e-19  
3702.5  5.0104023e-18  7.0926666e-19  
3703.0  6.2074055e-18  6.9693106e-19  
3703.5  7.3023606e-18  7.0181836e-19  
3704.0  6.9898025e-18  7.0158823e-19  
3704.5  6.3882417e-18  7.0179095e-19  
3705.0  6.4237162e-18  6.9979081e-19  
3705.5  6.3079015e-18  7.0235955e-19  
3706.0  6.1795738e-18  7.0188324e-19  
3706.5  5.9122557e-18  6.9970635e-19  
3707.0  6.7615064e-18  6.9954928e-19  
3707.5  7.9939285e-18  7.0047517e-19  
3708.0  7.9650082e-18  7.116933e-19  
3708.5  6.9063674e-18  7.0679071e-19  
3709.0  6.2715258e-18  7.0305246e-19  
3709.5  8.4084767e-18  7.1444518e-19  
3710.0  9.2886732e-18  7.1377995e-19  
3710.5  7.8107089e-18  7.0307024e-19  
3711.0  5.8119373e-18  7.101439e-19  
3711.5  4.9795296e-18  7.0551252e-19  
3712.0  5.6378228e-18  7.0314695e-19  
3712.5  7.1320721e-18  7.1726241e-19  
3713.0  7.4912143e-18  7.1241011e-19  
3713.5  8.0472862e-18  7.0701116e-19  
3714.0  8.4634577e-18  7.2881914e-19  
3714.5  8.8267941e-18  7.1328613e-19  
3715.0  9.3711251e-18  7.2362559e-19  
3715.5  7.8235334e-18  7.2275708e-19  
3716.0  5.3002281e-18  7.2096625e-19  
3716.5  4.1291358e-18  7.3240609e-19  
3717.0  6.1205397e-18  7.1857127e-19  
3717.5  7.2533254e-18  7.2057158e-19  
3718.0  6.9978919e-18  7.3024931e-19  
3718.5  7.9123597e-18  7.145824e-19  
3719.0  1.0011508e-17  7.2379429e-19  
3719.5  1.0950929e-17  7.0709095e-19  
3720.0  1.0442991e-17  7.2747856e-19  
3720.5  1.0169313e-17  7.0968216e-19  
3721.0  1.0552813e-17  7.139735e-19  
3721.5  1.0536021e-17  7.0250715e-19  
3722.0  1.0097605e-17  7.1791537e-19  
3722.5  1.0241298e-17  7.0813883e-19  
3723.0  1.0097984e-17  7.0388462e-19  
3723.5  8.6362941e-18  6.9215572e-19  
3724.0  7.8329019e-18  7.0330028e-19  
3724.5  8.04573e-18  6.8839253e-19  
3725.0  7.4245534e-18  6.9963608e-19  
3725.5  5.895347e-18  6.9065673e-19  
3726.0  7.0259149e-18  6.9277963e-19  
3726.5  9.6179264e-18  6.88936e-19  
3727.0  9.9779854e-18  6.977991e-19  
3727.5  9.2202332e-18  6.921845e-19  
3728.0  9.9097489e-18  7.0461349e-19  
3728.5  8.3616724e-18  6.9704541e-19  
3729.0  7.4074092e-18  6.9211377e-19  
3729.5  7.8463869e-18  6.8657001e-19  
3730.0  7.8324359e-18  6.9293146e-19  
3730.5  8.4309962e-18  6.8909309e-19  
3731.0  1.0210528e-17  6.8287437e-19  
3731.5  1.156832e-17  6.8547554e-19  
3732.0  1.1983021e-17  6.8391461e-19  
3732.5  1.197259e-17  6.8243717e-19  
3733.0  9.2315818e-18  6.8593692e-19  
3733.5  7.1390234e-18  6.8203393e-19  
3734.0  7.0893487e-18  6.7631741e-19  
3734.5  7.9037989e-18  6.8023627e-19  
3735.0  9.2152462e-18  6.7751027e-19  
3735.5  1.016024e-17  6.7970814e-19  
3736.0  9.9117203e-18  6.7242945e-19  
3736.5  8.533034e-18  6.7468285e-19  
3737.0  6.6931312e-18  6.7417723e-19  
3737.5  6.8235645e-18  6.7146362e-19  
3738.0  9.23711e-18  6.7538673e-19  
3738.5  1.0449476e-17  6.7797843e-19  
3739.0  9.5675246e-18  6.7493048e-19  
3739.5  7.2735604e-18  6.7849371e-19  
3740.0  6.1165314e-18  6.6772519e-19  
3740.5  6.1217708e-18  6.8171482e-19  
3741.0  5.7515502e-18  6.7202291e-19  
3741.5  6.2006429e-18  6.7164802e-19  
3742.0  7.7607195e-18  6.7362989e-19  
3742.5  8.4882637e-18  6.7044998e-19  
3743.0  8.5258399e-18  6.6858877e-19  
3743.5  9.160627e-18  6.7725161e-19  
3744.0  9.3884083e-18  6.6175651e-19  
3744.5  8.6586172e-18  6.6429633e-19  
3745.0  7.7522837e-18  6.6067112e-19  
3745.5  7.795016e-18  6.7394292e-19  
3746.0  8.0811262e-18  6.6065235e-19  
3746.5  8.2605142e-18  6.6104179e-19  
3747.0  8.7203646e-18  6.5920673e-19  
3747.5  8.8207733e-18  6.6108024e-19  
3748.0  9.1409188e-18  6.5914893e-19  
3748.5  9.0281494e-18  6.6086299e-19  
3749.0  8.5856322e-18  6.5095978e-19  
3749.5  9.7485111e-18  6.6300057e-19  
3750.0  1.0407393e-17  6.5851659e-19  
3750.5  9.1669682e-18  6.5435096e-19  
3751.0  8.2230414e-18  6.563164e-19  
3751.5  8.0416499e-18  6.5667673e-19  
3752.0  8.101605e-18  6.5074761e-19  
3752.5  7.8146314e-18  6.5833177e-19  
3753.0  7.4131122e-18  6.5260899e-19  
3753.5  7.3989725e-18  6.5588782e-19  
3754.0  7.6649838e-18  6.5258378e-19  
3754.5  6.6929624e-18  6.5998192e-19  
3755.0  6.5753687e-18  6.532142e-19  
3755.5  6.4001432e-18  6.5147317e-19  
3756.0  6.1526048e-18  6.596446e-19  
3756.5  6.8636422e-18  6.4781542e-19  
3757.0  8.4015094e-18  6.4945814e-19  
3757.5  9.0712538e-18  6.456277e-19  
3758.0  8.713571e-18  6.5368528e-19  
3758.5  8.1836614e-18  6.4028717e-19  
3759.0  7.6606762e-18  6.4462531e-19  
3759.5  7.68317e-18  6.4511328e-19  
3760.0  8.0752897e-18  6.5048508e-19  
3760.5  8.7868089e-18  6.4574985e-19  
3761.0  8.7043059e-18  6.3834587e-19  
3761.5  7.5073585e-18  6.4103491e-19  
3762.0  6.9427912e-18  6.3149783e-19  
3762.5  7.5613793e-18  6.4401067e-19  
3763.0  7.784979e-18  6.3057763e-19  
3763.5  7.364734e-18  6.3371752e-19  
3764.0  6.2782994e-18  6.2761243e-19  
3764.5  6.286411e-18  6.2452253e-19  
3765.0  7.7505412e-18  6.3825857e-19  
3765.5  7.7172252e-18  6.1968685e-19  
3766.0  5.8598486e-18  6.3148373e-19  
3766.5  5.4845372e-18  6.2287669e-19  
3767.0  6.1664579e-18  6.283803e-19  
3767.5  5.6432288e-18  6.2296062e-19  
3768.0  5.4194578e-18  6.2737499e-19  
3768.5  5.8579446e-18  6.1441501e-19  
3769.0  7.1032296e-18  6.2646088e-19  
3769.5  6.9373705e-18  6.1509965e-19  
3770.0  5.5717495e-18  6.2196284e-19  
3770.5  3.383977e-18  6.220017e-19  
3771.0  2.738139e-18  6.1939051e-19  
3771.5  3.5729212e-18  6.1825318e-19  
3772.0  5.256463e-18  6.1801643e-19  
3772.5  6.5318873e-18  6.2119554e-19  
3773.0  7.6633066e-18  6.2284856e-19  
3773.5  8.7921545e-18  6.1861352e-19  
3774.0  8.378974e-18  6.1136838e-19  
3774.5  7.0170634e-18  6.2151509e-19  
3775.0  6.2313333e-18  6.1669824e-19  
3775.5  4.2497723e-18  6.1549232e-19  
3776.0  3.8130695e-18  6.1622539e-19  
3776.5  5.544086e-18  6.1624992e-19  
3777.0  6.471117e-18  6.1845154e-19  
3777.5  6.6340722e-18  6.0793864e-19  
3778.0  7.103059e-18  6.1016282e-19  
3778.5  6.6066278e-18  6.0945559e-19  
3779.0  6.3271434e-18  6.1005788e-19  
3779.5  6.6755118e-18  6.0024836e-19  
3780.0  6.4739189e-18  6.0269704e-19  
3780.5  5.4676225e-18  6.0235089e-19  
3781.0  4.8447199e-18  6.0056913e-19  
3781.5  4.8574341e-18  5.9218805e-19  
3782.0  5.2005364e-18  5.9746906e-19  
3782.5  5.1237574e-18  5.9604089e-19  
3783.0  6.0805649e-18  5.9989013e-19  
3783.5  8.7169537e-18  5.9287048e-19  
3784.0  9.9024034e-18  5.9162277e-19  
3784.5  8.7231439e-18  5.935787e-19  
3785.0  6.72496e-18  5.8548493e-19  
3785.5  4.8337196e-18  5.8286146e-19  
3786.0  3.2490851e-18  5.8802918e-19  
3786.5  3.4276029e-18  5.8283796e-19  
3787.0  5.9867385e-18  5.8281608e-19  
3787.5  6.6131961e-18  5.9246388e-19  
3788.0  5.5863087e-18  5.7978924e-19  
3788.5  6.611881e-18  5.960437e-19  
3789.0  8.2053332e-18  5.8480649e-19  
3789.5  7.2521441e-18  5.9146014e-19  
3790.0  5.7741383e-18  5.8811981e-19  
3790.5  4.8035422e-18  5.9614374e-19  
3791.0  5.311808e-18  5.9067366e-19  
3791.5  6.3259571e-18  5.8991629e-19  
3792.0  4.7956133e-18  5.9730393e-19  
3792.5  4.4495664e-18  5.928377e-19  
3793.0  4.5845867e-18  5.9215277e-19  
3793.5  3.9164281e-18  5.952989e-19  
3794.0  3.7828043e-18  5.8928911e-19  
3794.5  3.6286146e-18  5.8789108e-19  
3795.0  3.1486812e-18  5.8821479e-19  
3795.5  3.4743856e-18  5.8889153e-19  
3796.0  4.233315e-18  5.8414745e-19  
3796.5  5.0628356e-18  5.875595e-19  
3797.0  4.8497449e-18  5.8145655e-19  
3797.5  5.0161814e-18  5.9276825e-19  
3798.0  6.3082905e-18  5.7970987e-19  
3798.5  6.7371087e-18  5.8697337e-19  
3799.0  6.4802195e-18  5.8621732e-19  
3799.5  5.8279847e-18  5.7412398e-19  
3800.0  5.015663e-18  5.7901217e-19  
3800.5  3.9689835e-18  5.8064912e-19  
3801.0  2.3977558e-18  5.7686847e-19  
3801.5  2.2457319e-18  5.6643858e-19  
3802.0  3.4940391e-18  5.7285831e-19  
3802.5  4.631569e-18  5.7106314e-19  
3803.0  5.5685891e-18  5.6796292e-19  
3803.5  5.5655367e-18  5.7101479e-19  
3804.0  5.0344961e-18  5.7185519e-19  
3804.5  5.0403066e-18  5.6336983e-19  
3805.0  4.7380077e-18  5.6720672e-19  
3805.5  5.7232707e-18  5.6911103e-19  
3806.0  7.2653192e-18  5.6106877e-19  
3806.5  5.7552052e-18  5.6712082e-19  
3807.0  3.5435807e-18  5.6210183e-19  
3807.5  3.0962896e-18  5.5667814e-19  
3808.0  3.1864531e-18  5.5943725e-19  
3808.5  3.2970337e-18  5.5947727e-19  
3809.0  3.6127231e-18  5.7211823e-19  
3809.5  3.1310197e-18  5.5080236e-19  
3810.0  3.0648128e-18  5.6857249e-19  
3810.5  3.9393785e-18  5.6513763e-19  
3811.0  4.8890852e-18  5.6666584e-19  
3811.5  4.3678045e-18  5.6474487e-19  
3812.0  2.7958298e-18  5.6939111e-19  
3812.5  3.6095226e-18  5.6695496e-19  
3813.0  5.4842536e-18  5.6532105e-19  
3813.5  5.4354683e-18  5.6774874e-19  
3814.0  3.7365165e-18  5.6754032e-19  
3814.5  2.6662636e-18  5.7273691e-19  
3815.0  2.8485834e-18  5.700703e-19  
3815.5  4.3932968e-18  5.6496849e-19  
3816.0  5.7799435e-18  5.7251852e-19  
3816.5  5.8906451e-18  5.698876e-19  
3817.0  5.5267583e-18  5.6464247e-19  
3817.5  3.8445734e-18  5.6120794e-19  
3818.0  2.4136191e-18  5.627924e-19  
3818.5  2.6614577e-18  5.6150181e-19  
3819.0  2.8199931e-18  5.6418451e-19  
3819.5  2.2821211e-18  5.6137587e-19  
3820.0  3.0100192e-18  5.6903249e-19  
3820.5  4.0597853e-18  5.6291677e-19  
3821.0  4.2582152e-18  5.5724837e-19  
3821.5  4.3156928e-18  5.7130003e-19  
3822.0  4.4246469e-18  5.6622264e-19  
3822.5  3.9069267e-18  5.6994932e-19  
3823.0  3.3306396e-18  5.6580217e-19  
3823.5  2.8623501e-18  5.6715372e-19  
3824.0  2.4301115e-18  5.5990351e-19  
3824.5  2.4482675e-18  5.7466741e-19  
3825.0  2.4444638e-18  5.6566908e-19  
3825.5  3.4172618e-18  5.7143365e-19  
3826.0  3.2817369e-18  5.6474505e-19  
3826.5  2.6240889e-18  5.6923284e-19  
3827.0  2.0400106e-18  5.7076634e-19  
3827.5  2.473676e-18  5.6746811e-19  
3828.0  3.9118166e-18  5.5917614e-19  
3828.5  4.9685165e-18  5.7595837e-19  
3829.0  5.1696315e-18  5.5831703e-19  
3829.5  5.0927853e-18  5.6855773e-19  
3830.0  5.820247e-18  5.5391844e-19  
3830.5  6.1413517e-18  5.6636076e-19  
3831.0  6.235188e-18  5.6558128e-19  
3831.5  5.2402681e-18  5.5486507e-19  
3832.0  3.5573659e-18  5.5939859e-19  
3832.5  3.4186167e-18  5.6586374e-19  
3833.0  4.8175919e-18  5.5463925e-19  
3833.5  5.4948295e-18  5.6142588e-19  
3834.0  5.1549172e-18  5.6277741e-19  
3834.5  4.5825807e-18  5.5948459e-19  
3835.0  2.8217476e-18  5.6017852e-19  
3835.5  9.0154223e-19  5.6392349e-19  
3836.0  -2.470306e-19  5.5893872e-19  
3836.5  5.8832499e-19  5.6245201e-19  
3837.0  1.8323089e-18  5.6493851e-19  
3837.5  2.2976414e-18  5.6119855e-19  
3838.0  3.2310902e-18  5.5969923e-19  
3838.5  3.6297709e-18  5.5931568e-19  
3839.0  2.4497939e-18  5.5992266e-19  
3839.5  1.28669e-18  5.6572999e-19  
3840.0  9.3815808e-19  5.6138383e-19  
3840.5  1.6552391e-18  5.5620113e-19  
3841.0  2.0662971e-18  5.5725789e-19  
3841.5  1.7508128e-18  5.6165552e-19  
3842.0  1.7598741e-18  5.6380016e-19  
3842.5  1.7175894e-18  5.6432777e-19  
3843.0  2.900305e-18  5.574682e-19  
3843.5  3.1469487e-18  5.6387384e-19  
3844.0  3.0263696e-18  5.6089107e-19  
3844.5  3.4454685e-18  5.6063227e-19  
3845.0  3.5761167e-18  5.564929e-19  
3845.5  2.4363298e-18  5.5037869e-19  
3846.0  2.0484377e-18  5.7293384e-19  
3846.5  1.5952666e-18  5.5429383e-19  
3847.0  2.2304244e-18  5.5971061e-19  
3847.5  2.5618539e-18  5.6366546e-19  
3848.0  1.8161382e-18  5.590428e-19  
3848.5  4.5832482e-19  5.5388422e-19  
3849.0  1.2253517e-18  5.7506854e-19  
3849.5  2.2104855e-18  5.5933782e-19  
3850.0  2.7264737e-18  5.5816385e-19  
3850.5  3.1153785e-18  5.6135445e-19  
3851.0  3.1039108e-18  5.6195625e-19  
3851.5  2.5194657e-18  5.5443476e-19  
3852.0  3.5037871e-18  5.606735e-19  
3852.5  3.8452246e-18  5.5921181e-19  
3853.0  1.6529194e-18  5.4826657e-19  
3853.5  -1.4786871e-19  5.5127306e-19  
3854.0  4.95763e-19  5.5826178e-19  
3854.5  2.2061348e-18  5.3998738e-19  
3855.0  3.439939e-18  5.5799961e-19  
3855.5  3.989e-18  5.4204762e-19  
3856.0  4.2784119e-18  5.4696348e-19  
3856.5  3.3162264e-18  5.4324222e-19  
3857.0  2.2623149e-18  5.4811517e-19  
3857.5  1.5140683e-18  5.3871627e-19  
3858.0  8.4305266e-19  5.4404115e-19  
3858.5  1.0283422e-18  5.4125063e-19  
3859.0  2.2682814e-18  5.4308872e-19  
3859.5  3.3955983e-18  5.3609131e-19  
3860.0  2.7023984e-18  5.4648123e-19  
3860.5  1.0061238e-18  5.3706545e-19  
3861.0  1.8771306e-19  5.302994e-19  
3861.5  7.3138993e-19  5.317098e-19  
3862.0  1.8062905e-18  5.3565269e-19  
3862.5  2.0017274e-18  5.2941501e-19  
3863.0  2.5270779e-18  5.2478373e-19  
3863.5  3.4848537e-18  5.264246e-19  
3864.0  3.5584445e-18  5.1995277e-19  
3864.5  3.8322896e-18  5.2549074e-19  
3865.0  4.3506066e-18  5.2021332e-19  
3865.5  3.9896727e-18  5.1464144e-19  
3866.0  3.5014543e-18  5.1137407e-19  
3866.5  4.0556574e-18  5.1698159e-19  
3867.0  2.2819298e-18  5.0662498e-19  
3867.5  1.1348718e-18  5.1621005e-19  
3868.0  1.6687458e-18  5.0533117e-19  
3868.5  1.2855149e-18  5.0548976e-19  
3869.0  1.7259358e-18  5.0527175e-19  
3869.5  3.5550538e-18  5.0509872e-19  
3870.0  3.7718895e-18  5.0593772e-19  
3870.5  3.2436284e-18  5.0062231e-19  
3871.0  3.3446017e-18  5.1053175e-19  
3871.5  3.8649338e-18  5.0208855e-19  
3872.0  4.1104085e-18  5.0245371e-19  
3872.5  4.3915849e-18  5.085446e-19  
3873.0  3.7108399e-18  5.0063689e-19  
3873.5  3.4880221e-18  5.0733899e-19  
3874.0  2.6166509e-18  4.9376321e-19  
3874.5  2.3508727e-18  5.0790392e-19  
3875.0  2.9291621e-18  4.9836462e-19  
3875.5  3.4755872e-18  5.0290458e-19  
3876.0  3.326293e-18  4.9087854e-19  
3876.5  3.502469e-18  4.9935768e-19  
3877.0  3.9985685e-18  4.9617501e-19  
3877.5  4.9733251e-18  4.9944795e-19  
3878.0  4.6267106e-18  4.959318e-19  
3878.5  3.4626978e-18  4.9374019e-19  
3879.0  2.9037601e-18  4.9397835e-19  
3879.5  3.3936801e-18  4.9690631e-19  
3880.0  3.7871255e-18  4.9368995e-19  
3880.5  3.6091036e-18  4.9673743e-19  
3881.0  3.2640353e-18  4.9341386e-19  
3881.5  2.8612367e-18  4.9378335e-19  
3882.0  3.2302855e-18  4.9478434e-19  
3882.5  2.9907542e-18  4.9458419e-19  
3883.0  2.1309831e-18  4.9159669e-19  
3883.5  1.9814572e-18  4.9319192e-19  
3884.0  2.0671544e-18  4.931941e-19  
3884.5  2.2879978e-18  4.8579449e-19  
3885.0  3.3484283e-18  4.9126694e-19  
3885.5  4.3667626e-18  4.8988949e-19  
3886.0  4.1202314e-18  4.8828631e-19  
3886.5  4.0719234e-18  4.8541971e-19  
3887.0  3.8480812e-18  4.9360329e-19  
3887.5  3.133177e-18  4.780621e-19  
3888.0  2.7888566e-18  4.8660271e-19  
3888.5  3.5985345e-18  4.831744e-19  
3889.0  4.6246436e-18  4.8449046e-19  
3889.5  5.6946531e-18  4.8627318e-19  
3890.0  7.0281146e-18  4.7925575e-19  
3890.5  6.7951607e-18  4.8258439e-19  
3891.0  5.2484949e-18  4.8279129e-19  
3891.5  3.9821672e-18  4.7803641e-19  
3892.0  4.0239782e-18  4.7966204e-19  
3892.5  3.7225645e-18  4.7883124e-19  
3893.0  3.6437616e-18  4.7570756e-19  
3893.5  3.7035185e-18  4.7597414e-19  
3894.0  3.1343009e-18  4.747442e-19  
3894.5  3.2973128e-18  4.7220491e-19  
3895.0  3.6511545e-18  4.747457e-19  
3895.5  2.871881e-18  4.6904341e-19  
3896.0  3.0195291e-18  4.7863334e-19  
3896.5  3.3166679e-18  4.6999892e-19  
3897.0  2.2297092e-18  4.7447732e-19  
3897.5  1.6206582e-18  4.7664332e-19  
3898.0  3.2217234e-18  4.684578e-19  
3898.5  4.0956818e-18  4.7254914e-19  
3899.0  3.2033958e-18  4.7076479e-19  
3899.5  3.4227427e-18  4.762651e-19  
3900.0  2.9532439e-18  4.7226325e-19  
3900.5  3.4707116e-18  4.6746865e-19  
3901.0  4.2134977e-18  4.7289626e-19  
3901.5  4.7842399e-18  4.6923701e-19  
3902.0  4.3170292e-18  4.6678299e-19  
3902.5  3.0323389e-18  4.6727411e-19  
3903.0  3.0626435e-18  4.7148766e-19  
3903.5  3.7241069e-18  4.6536247e-19  
3904.0  3.7270131e-18  4.6227711e-19  
3904.5  3.7705961e-18  4.6399122e-19  
3905.0  4.1725857e-18  4.6253937e-19  
3905.5  3.0856152e-18  4.6062865e-19  
3906.0  3.2333317e-18  4.6409514e-19  
3906.5  6.1326818e-18  4.5533881e-19  
3907.0  6.6153589e-18  4.6163792e-19  
3907.5  6.4438529e-18  4.6269223e-19  
3908.0  6.5611755e-18  4.5703633e-19  
3908.5  5.5112483e-18  4.5800336e-19  
3909.0  5.400802e-18  4.5842243e-19  
3909.5  6.0380869e-18  4.6586322e-19  
3910.0  5.8947572e-18  4.5650292e-19  
3910.5  5.9961278e-18  4.6104682e-19  
3911.0  5.8163103e-18  4.5928228e-19  
3911.5  6.2149058e-18  4.6295745e-19  
3912.0  7.2819585e-18  4.5649413e-19  
3912.5  7.3642878e-18  4.6739728e-19  
3913.0  6.8271296e-18  4.5735936e-19  
3913.5  7.5658625e-18  4.6178547e-19  
3914.0  7.7546162e-18  4.6076451e-19  
3914.5  6.357348e-18  4.618162e-19  
3915.0  4.9436884e-18  4.5846891e-19  
3915.5  4.7360699e-18  4.5685641e-19  
3916.0  6.3126086e-18  4.5662608e-19  
3916.5  8.8952015e-18  4.5443421e-19  
3917.0  9.8859067e-18  4.6189051e-19  
3917.5  9.4833993e-18  4.4796595e-19  
3918.0  9.581104e-18  4.4953877e-19  
3918.5  9.4687211e-18  4.5242758e-19  
3919.0  8.1274492e-18  4.4874978e-19  
3919.5  7.0935119e-18  4.4876211e-19  
3920.0  8.2374841e-18  4.4681664e-19  
3920.5  9.4598223e-18  4.4895342e-19  
3921.0  1.0005075e-17  4.4869941e-19  
3921.5  9.4037061e-18  4.4947275e-19  
3922.0  9.7204364e-18  4.4839184e-19  
3922.5  1.0129496e-17  4.5258055e-19  
3923.0  1.000705e-17  4.514862e-19  
3923.5  8.6416049e-18  4.4791342e-19  
3924.0  6.5438063e-18  4.5454042e-19  
3924.5  5.5261225e-18  4.4846601e-19  
3925.0  6.5690268e-18  4.5051175e-19  
3925.5  7.6664773e-18  4.4877096e-19  
3926.0  7.6607584e-18  4.5356246e-19  
3926.5  7.7423876e-18  4.4699511e-19  
3927.0  9.1482991e-18  4.4933974e-19  
3927.5  9.7880127e-18  4.4781348e-19  
3928.0  1.0076268e-17  4.5431504e-19  
3928.5  1.1316843e-17  4.4363136e-19  
3929.0  1.30029e-17  4.4886519e-19  
3929.5  1.239713e-17  4.4865208e-19  
3930.0  1.0855843e-17  4.4660241e-19  
3930.5  1.0603668e-17  4.4943897e-19  
3931.0  1.1078856e-17  4.4944014e-19  
3931.5  1.0999668e-17  4.4734155e-19  
3932.0  1.0352809e-17  4.4556401e-19  
3932.5  1.0399481e-17  4.5524345e-19  
3933.0  1.1874858e-17  4.3909827e-19  
3933.5  1.3164606e-17  4.490795e-19  
3934.0  1.341051e-17  4.4677499e-19  
3934.5  1.2025306e-17  4.4366175e-19  
3935.0  1.0621559e-17  4.4752719e-19  
3935.5  1.0387383e-17  4.429202e-19  
3936.0  1.0588122e-17  4.4513095e-19  
3936.5  9.6804179e-18  4.4293549e-19  
3937.0  9.8148938e-18  4.4818403e-19  
3937.5  1.0082939e-17  4.469949e-19  
3938.0  9.5962584e-18  4.5307183e-19  
3938.5  9.2265628e-18  4.4551333e-19  
3939.0  9.8443771e-18  4.4830356e-19  
3939.5  1.160125e-17  4.4502955e-19  
3940.0  1.2560142e-17  4.4831705e-19  
3940.5  1.2486974e-17  4.452855e-19  
3941.0  1.2240056e-17  4.4249739e-19  
3941.5  1.1879144e-17  4.42566e-19  
3942.0  1.2153726e-17  4.4352694e-19  
3942.5  1.2407915e-17  4.392824e-19  
3943.0  1.1918778e-17  4.3783151e-19  
3943.5  1.1685259e-17  4.4436759e-19  
3944.0  1.1722687e-17  4.3420511e-19  
3944.5  1.1957689e-17  4.3397981e-19  
3945.0  1.0958707e-17  4.3383576e-19  
3945.5  9.6674266e-18  4.3337843e-19  
3946.0  9.5678086e-18  4.3209635e-19  
3946.5  9.4688889e-18  4.325015e-19  
3947.0  9.4387688e-18  4.3363505e-19  
3947.5  1.0162476e-17  4.2649958e-19  
3948.0  1.0263063e-17  4.3278316e-19  
3948.5  1.1208742e-17  4.2755846e-19  
3949.0  1.2606794e-17  4.2931047e-19  
3949.5  1.2769278e-17  4.3645147e-19  
3950.0  1.1874722e-17  4.2739503e-19  
3950.5  1.1064683e-17  4.2952194e-19  
3951.0  1.1416836e-17  4.3474993e-19  
3951.5  1.1478324e-17  4.3259764e-19  
3952.0  1.0141608e-17  4.3237449e-19  
3952.5  8.4534822e-18  4.3241282e-19  
3953.0  8.7547468e-18  4.3698264e-19  
3953.5  9.7701275e-18  4.3514912e-19  
3954.0  1.0200204e-17  4.3077268e-19  
3954.5  1.0398039e-17  4.2988905e-19  
3955.0  1.0050039e-17  4.3391517e-19  
3955.5  9.717841e-18  4.2905569e-19  
3956.0  8.9818941e-18  4.2911027e-19  
3956.5  8.1202456e-18  4.286578e-19  
3957.0  8.612078e-18  4.281215e-19  
3957.5  8.2660738e-18  4.2722442e-19  
3958.0  8.5534448e-18  4.2713782e-19  
3958.5  8.6780275e-18  4.2834086e-19  
3959.0  8.3901512e-18  4.2690544e-19  
3959.5  9.306932e-18  4.2643571e-19  
3960.0  9.7563843e-18  4.2753427e-19  
3960.5  1.0403465e-17  4.3140824e-19  
3961.0  1.0319171e-17  4.2556617e-19  
3961.5  8.742342e-18  4.2650156e-19  
3962.0  8.200915e-18  4.2762153e-19  
3962.5  9.4514934e-18  4.3167662e-19  
3963.0  1.0940232e-17  4.2773886e-19  
3963.5  1.1363039e-17  4.2711093e-19  
3964.0  1.1487098e-17  4.2416121e-19  
3964.5  1.0927285e-17  4.2667289e-19  
3965.0  1.021636e-17  4.268317e-19  
3965.5  9.8926923e-18  4.2248009e-19  
3966.0  1.1298212e-17  4.2133037e-19  
3966.5  1.2971395e-17  4.26988e-19  
3967.0  1.3362784e-17  4.2312759e-19  
3967.5  1.3096451e-17  4.1572723e-19  
3968.0  1.3464602e-17  4.2256074e-19  
3968.5  1.3270168e-17  4.1766732e-19  
3969.0  1.2634748e-17  4.237515e-19  
3969.5  1.1931625e-17  4.1251287e-19  
3970.0  1.2471646e-17  4.2188163e-19  
3970.5  1.3472423e-17  4.1345013e-19  
3971.0  1.4145909e-17  4.2019181e-19  
3971.5  1.3212815e-17  4.1939415e-19  
3972.0  1.2009564e-17  4.2030892e-19  
3972.5  1.2244959e-17  4.2012219e-19  
3973.0  1.3047512e-17  4.1962129e-19  
3973.5  1.2888053e-17  4.2419553e-19  
3974.0  1.3152912e-17  4.2036914e-19  
3974.5  1.2911485e-17  4.1755026e-19  
3975.0  1.1541355e-17  4.2571369e-19  
3975.5  1.1254946e-17  4.1720703e-19  
3976.0  1.1669371e-17  4.2684274e-19  
3976.5  1.2277271e-17  4.2340133e-19  
3977.0  1.270029e-17  4.1924599e-19  
3977.5  1.3875337e-17  4.2027165e-19  
3978.0  1.4519742e-17  4.2289459e-19  
3978.5  1.5182788e-17  4.1825743e-19  
3979.0  1.5050965e-17  4.200732e-19  
3979.5  1.3620695e-17  4.1865439e-19  
3980.0  1.2463599e-17  4.175095e-19  
3980.5  1.1778922e-17  4.1479463e-19  
3981.0  1.2633718e-17  4.1595891e-19  
3981.5  1.5057409e-17  4.1407894e-19  
3982.0  1.4614763e-17  4.1250603e-19  
3982.5  1.2852165e-17  4.1111095e-19  
3983.0  1.3332204e-17  4.0921807e-19  
3983.5  1.3739175e-17  4.1191542e-19  
3984.0  1.2628e-17  4.0693559e-19  
3984.5  1.1987196e-17  4.0485586e-19  
3985.0  1.258001e-17  4.0749912e-19  
3985.5  1.3445484e-17  4.0383512e-19  
3986.0  1.2902084e-17  4.0000055e-19  
3986.5  1.2417024e-17  3.9841752e-19  
3987.0  1.2753092e-17  4.0357554e-19  
3987.5  1.2755125e-17  3.9492123e-19  
3988.0  1.2443679e-17  3.9409993e-19  
3988.5  1.2497873e-17  3.9848168e-19  
3989.0  1.2743029e-17  3.9878007e-19  
3989.5  1.2865668e-17  3.8791719e-19  
3990.0  1.2523592e-17  3.9854929e-19  
3990.5  1.1549183e-17  3.9205149e-19  
3991.0  1.1039494e-17  3.9138051e-19  
3991.5  1.1094285e-17  3.959449e-19  
3992.0  1.047855e-17  3.8382711e-19  
3992.5  1.0458001e-17  3.9674866e-19  
3993.0  1.1005497e-17  3.9093548e-19  
3993.5  1.1989099e-17  3.8656677e-19  
3994.0  1.30043e-17  3.86624e-19  
3994.5  1.2253353e-17  3.8840086e-19  
3995.0  1.1422523e-17  3.8476883e-19  
3995.5  1.1036071e-17  3.882041e-19  
3996.0  1.1101508e-17  3.8238307e-19  
3996.5  1.2378238e-17  3.8812634e-19  
3997.0  1.474556e-17  3.8112593e-19  
3997.5  1.5500037e-17  3.852402e-19  
3998.0  1.5468323e-17  3.8837056e-19  
3998.5  1.4440738e-17  3.8216759e-19  
3999.0  1.3351602e-17  3.8556938e-19  
3999.5  1.3263901e-17  3.8623998e-19  
4000.0  1.4961207e-17  3.857294e-19  
4000.5  1.5481188e-17  3.8829916e-19  
4001.0  1.4858487e-17  3.8249953e-19  
4001.5  1.3840212e-17  3.8596551e-19  
4002.0  1.2288633e-17  3.8843061e-19  
4002.5  1.1415688e-17  3.855874e-19  
4003.0  1.2353432e-17  3.8696217e-19  
4003.5  1.3028653e-17  3.8501927e-19  
4004.0  1.2958005e-17  3.8362171e-19  
4004.5  1.3895949e-17  3.8697041e-19  
4005.0  1.5592706e-17  3.8191611e-19  
4005.5  1.6352949e-17  3.8514371e-19  
4006.0  1.7079474e-17  3.8444152e-19  
4006.5  1.6224304e-17  3.7737341e-19  
4007.0  1.3579255e-17  3.8284993e-19  
4007.5  1.2872935e-17  3.8338485e-19  
4008.0  1.4019688e-17  3.8086959e-19  
4008.5  1.4895633e-17  3.8084525e-19  
4009.0  1.4703997e-17  3.7958393e-19  
4009.5  1.441318e-17  3.7785056e-19  
4010.0  1.3693611e-17  3.8132579e-19  
4010.5  1.2236981e-17  3.7862681e-19  
4011.0  1.2172776e-17  3.8139372e-19  
4011.5  1.3942679e-17  3.7787377e-19  
4012.0  1.5814372e-17  3.7334809e-19  
4012.5  1.5231393e-17  3.8669583e-19  
4013.0  1.4478148e-17  3.7922394e-19  
4013.5  1.3939493e-17  3.7611851e-19  
4014.0  1.2478115e-17  3.7836269e-19  
4014.5  1.3347756e-17  3.7877243e-19  
4015.0  1.4866138e-17  3.7635483e-19  
4015.5  1.5021246e-17  3.7751114e-19  
4016.0  1.4720762e-17  3.7655847e-19  
4016.5  1.3221131e-17  3.7247663e-19  
4017.0  1.2174838e-17  3.7781415e-19  
4017.5  1.2780968e-17  3.7311166e-19  
4018.0  1.4771935e-17  3.733444e-19  
4018.5  1.6185483e-17  3.7421464e-19  
4019.0  1.5067642e-17  3.737828e-19  
4019.5  1.3328221e-17  3.6966149e-19  
4020.0  1.2437043e-17  3.747958e-19  
4020.5  1.2528245e-17  3.7448825e-19  
4021.0  1.3201405e-17  3.6931303e-19  
4021.5  1.3794161e-17  3.7129204e-19  
4022.0  1.4252555e-17  3.7070946e-19  
4022.5  1.4894931e-17  3.6842663e-19  
4023.0  1.5031459e-17  3.7394417e-19  
4023.5  1.5500706e-17  3.6572458e-19  
4024.0  1.644705e-17  3.6582323e-19  
4024.5  1.6345194e-17  3.6844107e-19  
4025.0  1.5559988e-17  3.6496934e-19  
4025.5  1.4767644e-17  3.7488726e-19  
4026.0  1.6063587e-17  3.6160546e-19  
4026.5  1.5763726e-17  3.7142991e-19  
4027.0  1.3705497e-17  3.6860013e-19  
4027.5  1.3764153e-17  3.6780582e-19  
4028.0  1.5301154e-17  3.7112694e-19  
4028.5  1.5515784e-17  3.6792672e-19  
4029.0  1.5196276e-17  3.6959278e-19  
4029.5  1.4864338e-17  3.706697e-19  
4030.0  1.4057188e-17  3.7387224e-19  
4030.5  1.4611478e-17  3.6848023e-19  
4031.0  1.5379754e-17  3.6822337e-19  
4031.5  1.3090581e-17  3.6933381e-19  
4032.0  1.1693234e-17  3.6705327e-19  
4032.5  1.2395327e-17  3.6890777e-19  
4033.0  1.2717796e-17  3.6711629e-19  
4033.5  1.345243e-17  3.6428089e-19  
4034.0  1.5291083e-17  3.6496863e-19  
4034.5  1.4654227e-17  3.7103601e-19  
4035.0  1.4487863e-17  3.6447432e-19  
4035.5  1.5212655e-17  3.6349089e-19  
4036.0  1.5563646e-17  3.6237574e-19  
4036.5  1.5460224e-17  3.6355361e-19  
4037.0  1.4898894e-17  3.6101161e-19  
4037.5  1.4533079e-17  3.6260317e-19  
4038.0  1.4373784e-17  3.6168071e-19  
4038.5  1.4049989e-17  3.6085458e-19  
4039.0  1.4894087e-17  3.5794202e-19  
4039.5  1.5995506e-17  3.6130691e-19  
4040.0  1.5826852e-17  3.5944152e-19  
4040.5  1.5520219e-17  3.6520832e-19  
4041.0  1.6022919e-17  3.6184462e-19  
4041.5  1.6056567e-17  3.5972654e-19  
4042.0  1.6902397e-17  3.6294796e-19  
4042.5  1.6834443e-17  3.5838636e-19  
4043.0  1.5321996e-17  3.675828e-19  
4043.5  1.4905082e-17  3.5837674e-19  
4044.0  1.5525547e-17  3.6536421e-19  
4044.5  1.5732365e-17  3.6104812e-19  
4045.0  1.4689005e-17  3.6319336e-19  
4045.5  1.4122715e-17  3.5736029e-19  
4046.0  1.4632782e-17  3.6397675e-19  
4046.5  1.4223758e-17  3.5682593e-19  
4047.0  1.3338173e-17  3.6414375e-19  
4047.5  1.3864853e-17  3.5603666e-19  
4048.0  1.5375698e-17  3.6223765e-19  
4048.5  1.7118607e-17  3.547553e-19  
4049.0  1.8734818e-17  3.6355404e-19  
4049.5  1.7925048e-17  3.5441115e-19  
4050.0  1.5186136e-17  3.592955e-19  
4050.5  1.3425872e-17  3.5502161e-19  
4051.0  1.3473208e-17  3.5862406e-19  
4051.5  1.3922388e-17  3.5529761e-19  
4052.0  1.3913213e-17  3.6175279e-19  
4052.5  1.4021707e-17  3.5561049e-19  
4053.0  1.4517781e-17  3.5311115e-19  
4053.5  1.5730451e-17  3.5722877e-19  
4054.0  1.6311485e-17  3.5825844e-19  
4054.5  1.6126788e-17  3.5492381e-19  
4055.0  1.5737597e-17  3.5377737e-19  
4055.5  1.4452586e-17  3.5149625e-19  
4056.0  1.2590964e-17  3.5411354e-19  
4056.5  1.1813445e-17  3.4854836e-19  
4057.0  1.1588129e-17  3.5288935e-19  
4057.5  1.2694468e-17  3.5159082e-19  
4058.0  1.46105e-17  3.4737797e-19  
4058.5  1.5553212e-17  3.4884062e-19  
4059.0  1.5844264e-17  3.4659956e-19  
4059.5  1.5984351e-17  3.4810337e-19  
4060.0  1.5942882e-17  3.4384276e-19  
4060.5  1.6125671e-17  3.4707738e-19  
4061.0  1.5295819e-17  3.4688841e-19  
4061.5  1.3917588e-17  3.5095496e-19  
4062.0  1.3596658e-17  3.471487e-19  
4062.5  1.4661956e-17  3.4675854e-19  
4063.0  1.5428739e-17  3.4830568e-19  
4063.5  1.5568636e-17  3.4874779e-19  
4064.0  1.5952337e-17  3.4759903e-19  
4064.5  1.6232874e-17  3.4956895e-19  
4065.0  1.6332305e-17  3.5025817e-19  
4065.5  1.6437991e-17  3.4993187e-19  
4066.0  1.6645325e-17  3.4823923e-19  
4066.5  1.6798961e-17  3.554599e-19  
4067.0  1.6485002e-17  3.4342685e-19  
4067.5  1.4354066e-17  3.5047572e-19  
4068.0  1.288104e-17  3.5044924e-19  
4068.5  1.2525377e-17  3.4493243e-19  
4069.0  1.2890203e-17  3.4767061e-19  
4069.5  1.3747006e-17  3.5108954e-19  
4070.0  1.4275905e-17  3.4351862e-19  
4070.5  1.4540015e-17  3.4569868e-19  
4071.0  1.3822128e-17  3.4740699e-19  
4071.5  1.2595371e-17  3.4913349e-19  
4072.0  1.3240808e-17  3.4614182e-19  
4072.5  1.4845882e-17  3.5292504e-19  
4073.0  1.5986462e-17  3.4702724e-19  
4073.5  1.5234172e-17  3.5645914e-19  
4074.0  1.4877103e-17  3.5110927e-19  
4074.5  1.5190587e-17  3.5511892e-19  
4075.0  1.5061639e-17  3.55991e-19  
4075.5  1.5047409e-17  3.5389454e-19  
4076.0  1.4847616e-17  3.5491988e-19  
4076.5  1.4424844e-17  3.6098662e-19  
4077.0  1.4232711e-17  3.5542512e-19  
4077.5  1.4870596e-17  3.5936272e-19  
4078.0  1.6123578e-17  3.5386168e-19  
4078.5  1.5876662e-17  3.553872e-19  
4079.0  1.3772744e-17  3.5616016e-19  
4079.5  1.3371544e-17  3.5901571e-19  
4080.0  1.4378737e-17  3.5707742e-19  
4080.5  1.4341183e-17  3.5517813e-19  
4081.0  1.3998484e-17  3.5740544e-19  
4081.5  1.3452417e-17  3.57057e-19  
4082.0  1.3677143e-17  3.5839179e-19  
4082.5  1.3931441e-17  3.5557642e-19  
4083.0  1.3307683e-17  3.5880677e-19  
4083.5  1.3699101e-17  3.5803023e-19  
4084.0  1.4307471e-17  3.5855354e-19  
4084.5  1.447183e-17  3.56889e-19  
4085.0  1.4472655e-17  3.6446837e-19  
4085.5  1.4713764e-17  3.593912e-19  
4086.0  1.4876753e-17  3.5903232e-19  
4086.5  1.4818657e-17  3.6331279e-19  
4087.0  1.3819313e-17  3.6006682e-19  
4087.5  1.2594219e-17  3.6243161e-19  
4088.0  1.1055159e-17  3.6337357e-19  
4088.5  1.1616278e-17  3.6571914e-19  
4089.0  1.29024e-17  3.6307184e-19  
4089.5  1.3871413e-17  3.6603829e-19  
4090.0  1.4584053e-17  3.6883986e-19  
4090.5  1.356308e-17  3.652325e-19  
4091.0  1.2288613e-17  3.6996723e-19  
4091.5  1.2702106e-17  3.7151045e-19  
4092.0  1.3397904e-17  3.7412099e-19  
4092.5  1.3074733e-17  3.6451268e-19  
4093.0  1.2057987e-17  3.7027296e-19  
4093.5  1.1680235e-17  3.7278249e-19  
4094.0  1.2250796e-17  3.6976571e-19  
4094.5  1.236944e-17  3.7259215e-19  
4095.0  1.2173825e-17  3.7151764e-19  
4095.5  1.2686552e-17  3.6752185e-19  
4096.0  1.2462074e-17  3.7562047e-19  
4096.5  1.12834e-17  3.7247388e-19  
4097.0  1.0862839e-17  3.7139808e-19  
4097.5  1.1732437e-17  3.7231276e-19  
4098.0  1.2422177e-17  3.7671061e-19  
4098.5  1.2522341e-17  3.767676e-19  
4099.0  1.1911637e-17  3.7049105e-19  
4099.5  1.0167121e-17  3.8046936e-19  
4100.0  9.4654568e-18  3.6877174e-19  
4100.5  1.0795085e-17  3.822837e-19  
4101.0  1.1898949e-17  3.7473136e-19  
4101.5  1.189722e-17  3.751523e-19  
4102.0  1.1708358e-17  3.7652705e-19  
4102.5  1.2048723e-17  3.7561233e-19  
4103.0  1.186385e-17  3.8194836e-19  
4103.5  1.2015378e-17  3.7753861e-19  
4104.0  1.3430687e-17  3.8007774e-19  
4104.5  1.3678756e-17  3.8044925e-19  
4105.0  1.3273141e-17  3.8019818e-19  
4105.5  1.2271927e-17  3.7892873e-19  
4106.0  1.1308193e-17  3.8134271e-19  
4106.5  1.0864321e-17  3.8958193e-19  
4107.0  1.0891392e-17  3.7918817e-19  
4107.5  1.0454673e-17  3.8757302e-19  
4108.0  1.0057754e-17  3.8458561e-19  
4108.5  9.1630246e-18  3.845795e-19  
4109.0  8.5958258e-18  3.8679425e-19  
4109.5  9.1687291e-18  3.8949312e-19  
4110.0  9.937305e-18  3.8713866e-19  
4110.5  1.0578206e-17  3.8934387e-19  
4111.0  1.170416e-17  3.8587822e-19  
4111.5  1.296125e-17  3.9162598e-19  
4112.0  1.3881122e-17  3.941517e-19  
4112.5  1.3269334e-17  3.8773252e-19  
4113.0  1.1817889e-17  3.8957796e-19  
4113.5  1.1328649e-17  3.9419556e-19  
4114.0  1.1938493e-17  3.9262327e-19  
4114.5  1.2690259e-17  3.9117236e-19  
4115.0  1.3066385e-17  3.9205615e-19  
4115.5  1.3890502e-17  3.9237861e-19  
4116.0  1.3435163e-17  3.9375014e-19  
4116.5  1.1992885e-17  3.9341134e-19  
4117.0  9.8572248e-18  3.9048646e-19  
4117.5  8.9898985e-18  3.9125817e-19  
4118.0  9.3698827e-18  3.9165513e-19  
4118.5  9.5438988e-18  3.9217123e-19  
4119.0  9.2282585e-18  3.8739916e-19  
4119.5  9.9306513e-18  3.8632696e-19  
4120.0  1.0316273e-17  3.9422484e-19  
4120.5  1.0391287e-17  3.8378634e-19  
4121.0  1.0487017e-17  3.9075558e-19  
4121.5  1.0624516e-17  3.8518467e-19  
4122.0  9.4538342e-18  3.8796395e-19  
4122.5  8.7760419e-18  3.866748e-19  
4123.0  8.8488402e-18  3.8647238e-19  
4123.5  8.9854338e-18  3.8451722e-19  
4124.0  9.4073969e-18  3.8067661e-19  
4124.5  9.1936318e-18  3.8523846e-19  
4125.0  8.4883806e-18  3.8187278e-19  
4125.5  8.5041245e-18  3.805259e-19  
4126.0  8.4196512e-18  3.7906385e-19  
4126.5  7.4928468e-18  3.7602948e-19  
4127.0  7.3109005e-18  3.7871075e-19  
4127.5  7.9111009e-18  3.7262741e-19  
4128.0  9.7964045e-18  3.753166e-19  
4128.5  1.1089069e-17  3.7358204e-19  
4129.0  1.0441823e-17  3.7827653e-19  
4129.5  9.604392e-18  3.6654479e-19  
4130.0  9.0698859e-18  3.6981486e-19  
4130.5  9.285904e-18  3.7423495e-19  
4131.0  1.0557827e-17  3.6924371e-19  
4131.5  1.1498963e-17  3.6515922e-19  
4132.0  1.0693623e-17  3.6623172e-19  
4132.5  1.0256098e-17  3.6751714e-19  
4133.0  1.1023643e-17  3.6924715e-19  
4133.5  1.1366093e-17  3.6493518e-19  
4134.0  1.1235377e-17  3.6907506e-19  
4134.5  1.0029698e-17  3.6396107e-19  
4135.0  9.2754927e-18  3.68933e-19  
4135.5  1.0422702e-17  3.6540967e-19  
4136.0  1.102659e-17  3.6896738e-19  
4136.5  1.0332705e-17  3.6357014e-19  
4137.0  9.9740054e-18  3.6822072e-19  
4137.5  1.026892e-17  3.6579638e-19  
4138.0  1.1550829e-17  3.6579932e-19  
4138.5  1.2450745e-17  3.6692602e-19  
4139.0  1.2286624e-17  3.6869234e-19  
4139.5  1.0733586e-17  3.6691272e-19  
4140.0  9.2418617e-18  3.6581647e-19  
4140.5  9.2452332e-18  3.6524382e-19  
4141.0  1.1639505e-17  3.6671189e-19  
4141.5  1.3318645e-17  3.6220669e-19  
4142.0  1.3388129e-17  3.693453e-19  
4142.5  1.2266157e-17  3.6236003e-19  
4143.0  1.2047485e-17  3.6164631e-19  
4143.5  1.1254244e-17  3.6515234e-19  
4144.0  9.8230288e-18  3.6051295e-19  
4144.5  9.6993979e-18  3.6329103e-19  
4145.0  1.0433799e-17  3.5919152e-19  
4145.5  1.1030337e-17  3.6266041e-19  
4146.0  1.2491759e-17  3.5843237e-19  
4146.5  1.2353099e-17  3.5911272e-19  
4147.0  1.0920252e-17  3.5990455e-19  
4147.5  1.1646013e-17  3.615104e-19  
4148.0  1.3123555e-17  3.5537427e-19  
4148.5  1.3254671e-17  3.6155588e-19  
4149.0  1.3354669e-17  3.5767498e-19  
4149.5  1.3293283e-17  3.5647268e-19  
4150.0  1.3591489e-17  3.5633636e-19  
4150.5  1.3760145e-17  3.5621307e-19  
4151.0  1.2192673e-17  3.5927516e-19  
4151.5  1.1100311e-17  3.5224645e-19  
4152.0  1.1556375e-17  3.5336802e-19  
4152.5  1.2467838e-17  3.5322036e-19  
4153.0  1.3312572e-17  3.5507338e-19  
4153.5  1.3974004e-17  3.5268625e-19  
4154.0  1.3325198e-17  3.5027293e-19  
4154.5  1.3923876e-17  3.5129774e-19  
4155.0  1.3799163e-17  3.4688454e-19  
4155.5  1.2917989e-17  3.4734577e-19  
4156.0  1.4361212e-17  3.4695866e-19  
4156.5  1.500298e-17  3.4473185e-19  
4157.0  1.3768988e-17  3.5038532e-19  
4157.5  1.3162797e-17  3.3892187e-19  
4158.0  1.2601193e-17  3.486124e-19  
4158.5  1.3451294e-17  3.416273e-19  
4159.0  1.4197654e-17  3.4053958e-19  
4159.5  1.3538483e-17  3.4445752e-19  
4160.0  1.2220473e-17  3.391186e-19  
4160.5  1.1879212e-17  3.4167707e-19  
4161.0  1.3052776e-17  3.3957381e-19  
4161.5  1.3785278e-17  3.3512415e-19  
4162.0  1.4345527e-17  3.3810416e-19  
4162.5  1.5646128e-17  3.3688058e-19  
4163.0  1.6035012e-17  3.3761729e-19  
4163.5  1.5344758e-17  3.3124489e-19  
4164.0  1.5436916e-17  3.3604043e-19  
4164.5  1.5857636e-17  3.3115469e-19  
4165.0  1.5988922e-17  3.3279109e-19  
4165.5  1.5087081e-17  3.3063236e-19  
4166.0  1.4469759e-17  3.3282198e-19  
4166.5  1.4148825e-17  3.2806974e-19  
4167.0  1.3647564e-17  3.2777941e-19  
4167.5  1.3244285e-17  3.2718633e-19  
4168.0  1.3817698e-17  3.3029408e-19  
4168.5  1.4857415e-17  3.2490742e-19  
4169.0  1.5209754e-17  3.2833368e-19  
4169.5  1.4559606e-17  3.256805e-19  
4170.0  1.4382708e-17  3.3068079e-19  
4170.5  1.4515949e-17  3.2584868e-19  
4171.0  1.5008032e-17  3.290704e-19  
4171.5  1.7222727e-17  3.2564346e-19  
4172.0  1.7792683e-17  3.2880638e-19  
4172.5  1.6086132e-17  3.2935738e-19  
4173.0  1.5011916e-17  3.2905802e-19  
4173.5  1.4980568e-17  3.2432286e-19  
4174.0  1.5407481e-17  3.286568e-19  
4174.5  1.5961429e-17  3.2852883e-19  
4175.0  1.5811223e-17  3.2446773e-19  
4175.5  1.5496924e-17  3.3152431e-19  
4176.0  1.6095466e-17  3.2585226e-19  
4176.5  1.5699667e-17  3.2876011e-19  
4177.0  1.5014279e-17  3.2492795e-19  
4177.5  1.4961004e-17  3.2822295e-19  
4178.0  1.4801892e-17  3.2449736e-19  
4178.5  1.4365259e-17  3.261129e-19  
4179.0  1.4022781e-17  3.2567981e-19  
4179.5  1.41234e-17  3.2422358e-19  
4180.0  1.489639e-17  3.2547273e-19  
4180.5  1.5414477e-17  3.2511548e-19  
4181.0  1.4930812e-17  3.2235738e-19  
4181.5  1.4275063e-17  3.2697184e-19  
4182.0  1.464716e-17  3.1869955e-19  
4182.5  1.641228e-17  3.2111088e-19  
4183.0  1.8193417e-17  3.2375811e-19  
4183.5  1.9626695e-17  3.1836647e-19  
4184.0  1.9755997e-17  3.1885683e-19  
4184.5  1.9138625e-17  3.1870806e-19  
4185.0  1.9100657e-17  3.1811022e-19  
4185.5  1.791487e-17  3.1861417e-19  
4186.0  1.6175835e-17  3.1303383e-19  
4186.5  1.6272401e-17  3.1590705e-19  
4187.0  1.6506357e-17  3.156685e-19  
4187.5  1.6218282e-17  3.129905e-19  
4188.0  1.6924246e-17  3.1323011e-19  
4188.5  1.8072052e-17  3.1289709e-19  
4189.0  1.8362741e-17  3.1169781e-19  
4189.5  1.8042449e-17  3.1223782e-19  
4190.0  1.6568615e-17  3.0948502e-19  
4190.5  1.547064e-17  3.1029981e-19  
4191.0  1.55017e-17  3.1032192e-19  
4191.5  1.7007314e-17  3.0961148e-19  
4192.0  1.7572329e-17  3.0767692e-19  
4192.5  1.7180859e-17  3.1191209e-19  
4193.0  1.7865271e-17  3.0718657e-19  
4193.5  1.8746201e-17  3.1329952e-19  
4194.0  1.871402e-17  3.116192e-19  
4194.5  1.934469e-17  3.0489143e-19  
4195.0  2.1141513e-17  3.129657e-19  
4195.5  2.031478e-17  3.0941016e-19  
4196.0  1.7670343e-17  3.1188738e-19  
4196.5  1.6535579e-17  3.1120542e-19  
4197.0  1.738331e-17  3.1511483e-19  
4197.5  1.8115873e-17  3.096654e-19  
4198.0  1.7989412e-17  3.1559833e-19  
4198.5  1.74512e-17  3.1243263e-19  
4199.0  1.8809722e-17  3.146306e-19  
4199.5  1.9651291e-17  3.140871e-19  
4200.0  1.8544157e-17  3.1773227e-19  
4200.5  1.7378334e-17  3.1286492e-19  
4201.0  1.7195505e-17  3.159878e-19  
4201.5  1.7916957e-17  3.1584623e-19  
4202.0  1.999563e-17  3.150193e-19  
4202.5  2.1452187e-17  3.1602599e-19  
4203.0  2.1006118e-17  3.1719343e-19  
4203.5  1.9940904e-17  3.1432246e-19  
4204.0  1.9570157e-17  3.1430724e-19  
4204.5  1.9234957e-17  3.1785911e-19  
4205.0  1.8284833e-17  3.1665713e-19  
4205.5  1.6688873e-17  3.136528e-19  
4206.0  1.6956651e-17  3.1837063e-19  
4206.5  1.8673817e-17  3.1695493e-19  
4207.0  1.9453635e-17  3.1383718e-19  
4207.5  1.8728899e-17  3.1845584e-19  
4208.0  1.7695876e-17  3.1769519e-19  
4208.5  1.7181999e-17  3.1688555e-19  
4209.0  1.700077e-17  3.1545328e-19  
4209.5  1.7895101e-17  3.1735228e-19  
4210.0  1.9825505e-17  3.1729697e-19  
4210.5  2.0892011e-17  3.1715316e-19  
4211.0  2.0883876e-17  3.1908058e-19  
4211.5  2.0713552e-17  3.1795027e-19  
4212.0  2.1614731e-17  3.1890741e-19  
4212.5  2.1260655e-17  3.1518375e-19  
4213.0  1.9626676e-17  3.1906088e-19  
4213.5  1.9015954e-17  3.195172e-19  
4214.0  1.9038783e-17  3.164811e-19  
4214.5  1.8873098e-17  3.2119831e-19  
4215.0  1.9048629e-17  3.1900799e-19  
4215.5  1.9516608e-17  3.1823393e-19  
4216.0  2.0561188e-17  3.1964045e-19  
4216.5  2.0730407e-17  3.1810849e-19  
4217.0  2.0132469e-17  3.2026894e-19  
4217.5  2.0601488e-17  3.1916366e-19  
4218.0  2.0837727e-17  3.2071934e-19  
4218.5  2.1543567e-17  3.2122617e-19  
4219.0  2.2075869e-17  3.1813326e-19  
4219.5  2.1812167e-17  3.2171932e-19  
4220.0  2.0801832e-17  3.1954663e-19  
4220.5  1.9491767e-17  3.2247791e-19  
4221.0  1.9195918e-17  3.214965e-19  
4221.5  2.05592e-17  3.2158595e-19  
4222.0  2.1186746e-17  3.2162328e-19  
4222.5  2.0631886e-17  3.2265608e-19  
4223.0  2.0741388e-17  3.2073178e-19  
4223.5  2.1871077e-17  3.2413071e-19  
4224.0  2.2487224e-17  3.2350004e-19  
4224.5  2.2232282e-17  3.2045434e-19  
4225.0  2.33912e-17  3.2365889e-19  
4225.5  2.3739435e-17  3.1936345e-19  
4226.0  2.3162635e-17  3.2604575e-19  
4226.5  2.2071466e-17  3.2117523e-19  
4227.0  2.0918324e-17  3.1932781e-19  
4227.5  2.1030781e-17  3.2344745e-19  
4228.0  2.2062455e-17  3.2320918e-19  
4228.5  2.1657593e-17  3.2026471e-19  
4229.0  2.1731499e-17  3.2125307e-19  
4229.5  2.2251002e-17  3.2144892e-19  
4230.0  2.2322398e-17  3.1947685e-19  
4230.5  2.2872605e-17  3.2027385e-19  
4231.0  2.4130856e-17  3.2140968e-19  
4231.5  2.43732e-17  3.1649505e-19  
4232.0  2.4064058e-17  3.2221531e-19  
4232.5  2.3310662e-17  3.2054739e-19  
4233.0  2.212704e-17  3.1927657e-19  
4233.5  2.1228915e-17  3.1817709e-19  
4234.0  2.1918475e-17  3.2311534e-19  
4234.5  2.3475073e-17  3.1506649e-19  
4235.0  2.4135045e-17  3.2437631e-19  
4235.5  2.3729221e-17  3.2210255e-19  
4236.0  2.3883846e-17  3.1871956e-19  
4236.5  2.5011464e-17  3.1889879e-19  
4237.0  2.5136319e-17  3.2070973e-19  
4237.5  2.5527567e-17  3.2128096e-19  
4238.0  2.7335066e-17  3.2204986e-19  
4238.5  2.7626328e-17  3.1799672e-19  
4239.0  2.6147593e-17  3.2120882e-19  
4239.5  2.5204846e-17  3.198387e-19  
4240.0  2.5521844e-17  3.1845821e-19  
4240.5  2.6472799e-17  3.192017e-19  
4241.0  2.7751663e-17  3.2104833e-19  
4241.5  2.7224075e-17  3.1609488e-19  
4242.0  2.5946021e-17  3.2292069e-19  
4242.5  2.6408365e-17  3.1822423e-19  
4243.0  2.7196897e-17  3.1587727e-19  
4243.5  2.638014e-17  3.2214134e-19  
4244.0  2.6694133e-17  3.1925543e-19  
4244.5  2.7248324e-17  3.1714913e-19  
4245.0  2.651609e-17  3.1482476e-19  
4245.5  2.6006102e-17  3.1846232e-19  
4246.0  2.5601735e-17  3.1737936e-19  
4246.5  2.5602067e-17  3.1557646e-19  
4247.0  2.6346733e-17  3.1598214e-19  
4247.5  2.63804e-17  3.1715696e-19  
4248.0  2.5965028e-17  3.1387756e-19  
4248.5  2.6818464e-17  3.1596273e-19  
4249.0  2.7444277e-17  3.1476318e-19  
4249.5  2.6960041e-17  3.1380292e-19  
4250.0  2.6373547e-17  3.1242106e-19  
4250.5  2.6724226e-17  3.1362224e-19  
4251.0  2.6357061e-17  3.1445072e-19  
4251.5  2.5385123e-17  3.1153674e-19  
4252.0  2.4708901e-17  3.1093372e-19  
4252.5  2.5265118e-17  3.11474e-19  
4253.0  2.6582724e-17  3.1087338e-19  
4253.5  2.736702e-17  3.1025702e-19  
4254.0  2.7815278e-17  3.0899311e-19  
4254.5  2.7381945e-17  3.087256e-19  
4255.0  2.6710308e-17  3.0876795e-19  
4255.5  2.7180486e-17  3.0655751e-19  
4256.0  2.6481224e-17  3.067156e-19  
4256.5  2.592194e-17  3.0839842e-19  
4257.0  2.6414829e-17  3.042564e-19  
4257.5  2.7010834e-17  3.0788075e-19  
4258.0  2.6911914e-17  3.0523762e-19  
4258.5  2.6004e-17  3.0449192e-19  
4259.0  2.542411e-17  3.0620866e-19  
4259.5  2.5576259e-17  3.0386953e-19  
4260.0  2.6578728e-17  3.0592989e-19  
4260.5  2.6627789e-17  3.0627663e-19  
4261.0  2.6597591e-17  3.0144559e-19  
4261.5  2.7063917e-17  3.0268894e-19  
4262.0  2.7229916e-17  3.03564e-19  
4262.5  2.7483858e-17  3.0443634e-19  
4263.0  2.8548955e-17  3.0080462e-19  
4263.5  3.0114011e-17  3.0047109e-19  
4264.0  3.0142769e-17  3.0248413e-19  
4264.5  2.9106561e-17  3.0126652e-19  
4265.0  2.8046601e-17  3.0168914e-19  
4265.5  2.7138256e-17  2.9997805e-19  
4266.0  2.7722228e-17  2.9994987e-19  
4266.5  2.806452e-17  2.9837721e-19  
4267.0  2.8443245e-17  3.0017909e-19  
4267.5  2.9758374e-17  2.9645624e-19  
4268.0  3.064273e-17  2.9930561e-19  
4268.5  2.9371668e-17  2.967224e-19  
4269.0  2.7682242e-17  2.9719792e-19  
4269.5  2.7460021e-17  2.9789071e-19  
4270.0  2.8381388e-17  2.9574356e-19  
4270.5  2.9851677e-17  2.9584193e-19  
4271.0  2.9759201e-17  2.934466e-19  
4271.5  2.8429578e-17  2.9462677e-19  
4272.0  2.7940509e-17  2.9793373e-19  
4272.5  2.8437245e-17  2.9474066e-19  
4273.0  3.0215772e-17  2.9587539e-19  
4273.5  3.123249e-17  2.9205197e-19  
4274.0  3.0992893e-17  2.9431026e-19  
4274.5  2.9487696e-17  2.9354806e-19  
4275.0  2.9066514e-17  2.9260457e-19  
4275.5  2.9449533e-17  2.9428264e-19  
4276.0  2.9532088e-17  2.9160534e-19  
4276.5  2.9914089e-17  2.928497e-19  
4277.0  3.0988472e-17  2.9163946e-19  
4277.5  3.1056547e-17  2.9240124e-19  
4278.0  3.0320331e-17  2.9347797e-19  
4278.5  2.9327792e-17  2.9070674e-19  
4279.0  2.8482521e-17  2.8896935e-19  
4279.5  2.8248978e-17  2.9362355e-19  
4280.0  2.8403844e-17  2.908286e-19  
4280.5  2.7825124e-17  2.89501e-19  
4281.0  2.8066727e-17  2.9081854e-19  
4281.5  2.7668222e-17  2.8916198e-19  
4282.0  2.7373476e-17  2.9090746e-19  
4282.5  2.8623531e-17  2.9110928e-19  
4283.0  2.9964467e-17  2.8994092e-19  
4283.5  3.0332277e-17  2.9030403e-19  
4284.0  2.9717744e-17  2.8777993e-19  
4284.5  2.8941048e-17  2.8890842e-19  
4285.0  2.837172e-17  2.8873509e-19  
4285.5  2.7480104e-17  2.8803406e-19  
4286.0  2.7779581e-17  2.8690818e-19  
4286.5  3.0277921e-17  2.8862465e-19  
4287.0  3.1604303e-17  2.8572126e-19  
4287.5  3.1260299e-17  2.8893615e-19  
4288.0  3.0982165e-17  2.8421654e-19  
4288.5  3.0394502e-17  2.8986777e-19  
4289.0  3.0363209e-17  2.8684546e-19  
4289.5  3.1183688e-17  2.849958e-19  
4290.0  3.0914623e-17  2.8721542e-19  
4290.5  3.001669e-17  2.8390466e-19  
4291.0  2.9079853e-17  2.852552e-19  
4291.5  2.8683742e-17  2.8789666e-19  
4292.0  3.0933471e-17  2.8439126e-19  
4292.5  3.2805414e-17  2.8491277e-19  
4293.0  3.2165327e-17  2.846093e-19  
4293.5  3.1046225e-17  2.842292e-19  
4294.0  3.0609009e-17  2.8553506e-19  
4294.5  2.8824552e-17  2.8457189e-19  
4295.0  2.7423043e-17  2.8204302e-19  
4295.5  2.7220061e-17  2.8501686e-19  
4296.0  2.7147396e-17  2.8460923e-19  
4296.5  2.7806008e-17  2.8340324e-19  
4297.0  2.9285043e-17  2.834219e-19  
4297.5  2.8569502e-17  2.8306253e-19  
4298.0  2.7134296e-17  2.8179221e-19  
4298.5  2.7139139e-17  2.8138248e-19  
4299.0  2.8282943e-17  2.8165511e-19  
4299.5  2.9761946e-17  2.7918207e-19  
4300.0  3.1573403e-17  2.8204559e-19  
4300.5  3.1923004e-17  2.8189051e-19  
4301.0  3.0955989e-17  2.7969717e-19  
4301.5  3.007657e-17  2.7782266e-19  
4302.0  2.9321742e-17  2.828855e-19  
4302.5  2.9547433e-17  2.7919969e-19  
4303.0  2.8952695e-17  2.7904472e-19  
4303.5  2.9291165e-17  2.7931516e-19  
4304.0  3.1935077e-17  2.8259995e-19  
4304.5  3.3015722e-17  2.7633703e-19  
4305.0  3.2637533e-17  2.8130646e-19  
4305.5  3.169621e-17  2.8035199e-19  
4306.0  3.0403581e-17  2.8084464e-19  
4306.5  3.0882889e-17  2.7801629e-19  
4307.0  3.1245893e-17  2.8118269e-19  
4307.5  3.1500579e-17  2.7781773e-19  
4308.0  3.2636695e-17  2.8045438e-19  
4308.5  3.3297286e-17  2.7761218e-19  
4309.0  3.2145092e-17  2.7875251e-19  
4309.5  3.0740889e-17  2.8156443e-19  
4310.0  3.0330767e-17  2.7798631e-19  
4310.5  3.0451737e-17  2.7772558e-19  
4311.0  3.0974478e-17  2.7928862e-19  
4311.5  3.2248875e-17  2.7797408e-19  
4312.0  3.3415315e-17  2.7964112e-19  
4312.5  3.3475835e-17  2.7701732e-19  
4313.0  3.2609647e-17  2.7623319e-19  
4313.5  3.1983362e-17  2.8081832e-19  
4314.0  3.1658236e-17  2.7686523e-19  
4314.5  3.2510038e-17  2.7836808e-19  
4315.0  3.3799507e-17  2.7708292e-19  
4315.5  3.3687853e-17  2.7781654e-19  
4316.0  3.3011037e-17  2.7535032e-19  
4316.5  3.2669338e-17  2.7824957e-19  
4317.0  3.2006255e-17  2.7424522e-19  
4317.5  3.1672583e-17  2.7878819e-19  
4318.0  3.2201376e-17  2.7614273e-19  
4318.5  3.3481334e-17  2.7616733e-19  
4319.0  3.4467467e-17  2.7278723e-19  
4319.5  3.5505717e-17  2.7917123e-19  
4320.0  3.5295015e-17  2.7368379e-19  
4320.5  3.4198097e-17  2.747932e-19  
4321.0  3.4347031e-17  2.7343784e-19  
4321.5  3.414954e-17  2.7675687e-19  
4322.0  3.3163324e-17  2.7252833e-19  
4322.5  3.2374754e-17  2.7510845e-19  
4323.0  3.207239e-17  2.7333438e-19  
4323.5  3.1728373e-17  2.7390079e-19  
4324.0  3.1147034e-17  2.7547035e-19  
4324.5  3.0718482e-17  2.7249524e-19  
4325.0  3.0501581e-17  2.7222324e-19  
4325.5  3.0959431e-17  2.7420345e-19  
4326.0  3.1909429e-17  2.7378639e-19  
4326.5  3.2776601e-17  2.7082908e-19  
4327.0  3.2338419e-17  2.7483727e-19  
4327.5  3.1433077e-17  2.7158582e-19  
4328.0  3.0886497e-17  2.740141e-19  
4328.5  3.1071473e-17  2.7184435e-19  
4329.0  3.2960813e-17  2.7058243e-19  
4329.5  3.3565933e-17  2.7323387e-19  
4330.0  3.2926824e-17  2.7163166e-19  
4330.5  3.2146217e-17  2.7233869e-19  
4331.0  3.1413914e-17  2.7208632e-19  
4331.5  3.1307252e-17  2.71571e-19  
4332.0  3.1050303e-17  2.6906702e-19  
4332.5  2.9904318e-17  2.7183819e-19  
4333.0  2.8852128e-17  2.7278957e-19  
4333.5  2.8723309e-17  2.7083559e-19  
4334.0  3.0135373e-17  2.7061759e-19  
4334.5  3.2157781e-17  2.6870214e-19  
4335.0  3.2838174e-17  2.7048871e-19  
4335.5  3.1936793e-17  2.7158551e-19  
4336.0  3.2072619e-17  2.6987582e-19  
4336.5  3.3129895e-17  2.6789413e-19  
4337.0  3.2253805e-17  2.7040876e-19  
4337.5  3.0391203e-17  2.6872377e-19  
4338.0  3.0838182e-17  2.70519e-19  
4338.5  3.1465113e-17  2.6884157e-19  
4339.0  3.253012e-17  2.6921748e-19  
4339.5  3.2917996e-17  2.6663453e-19  
4340.0  3.28375e-17  2.6849653e-19  
4340.5  3.211223e-17  2.6770499e-19  
4341.0  3.2551107e-17  2.6983239e-19  
4341.5  3.3454932e-17  2.6575262e-19  
4342.0  3.4213768e-17  2.6723427e-19  
4342.5  3.4561171e-17  2.659959e-19  
4343.0  3.4888572e-17  2.699064e-19  
4343.5  3.3644365e-17  2.6633298e-19  
4344.0  3.3323745e-17  2.6672983e-19  
4344.5  3.3424779e-17  2.6693752e-19  
4345.0  3.3413494e-17  2.6767034e-19  
4345.5  3.2968142e-17  2.6456028e-19  
4346.0  3.345191e-17  2.7022379e-19  
4346.5  3.4982302e-17  2.6564111e-19  
4347.0  3.5571369e-17  2.6518896e-19  
4347.5  3.5807065e-17  2.6895448e-19  
4348.0  3.5954276e-17  2.6703235e-19  
4348.5  3.6092749e-17  2.6440224e-19  
4349.0  3.5526638e-17  2.6782021e-19  
4349.5  3.4374483e-17  2.6571063e-19  
4350.0  3.3181131e-17  2.6750295e-19  
4350.5  3.2497096e-17  2.658382e-19  
4351.0  3.2166098e-17  2.6474782e-19  
4351.5  3.239283e-17  2.6720298e-19  
4352.0  3.3397735e-17  2.6801197e-19  
4352.5  3.4037361e-17  2.6563752e-19  
4353.0  3.3661785e-17  2.6553941e-19  
4353.5  3.488598e-17  2.6843334e-19  
4354.0  3.5434373e-17  2.6347389e-19  
4354.5  3.4038133e-17  2.6931421e-19  
4355.0  3.3724766e-17  2.6590827e-19  
4355.5  3.4816423e-17  2.6564856e-19  
4356.0  3.4517492e-17  2.6963067e-19  
4356.5  3.4217418e-17  2.6606411e-19  
4357.0  3.4354056e-17  2.6386311e-19  
4357.5  3.5703323e-17  2.6971824e-19  
4358.0  3.7538551e-17  2.6601208e-19  
4358.5  3.9162245e-17  2.6988574e-19  
4359.0  3.8621733e-17  2.6643333e-19  
4359.5  3.8557211e-17  2.6638926e-19  
4360.0  3.727155e-17  2.6844696e-19  
4360.5  3.5113137e-17  2.6721753e-19  
4361.0  3.5519729e-17  2.6934058e-19  
4361.5  3.6741157e-17  2.6622652e-19  
4362.0  3.6290127e-17  2.6799914e-19  
4362.5  3.5500007e-17  2.694292e-19  
4363.0  3.5329674e-17  2.6700605e-19  
4363.5  3.4947091e-17  2.6748142e-19  
4364.0  3.4688076e-17  2.7031336e-19  
4364.5  3.511924e-17  2.6735159e-19  
4365.0  3.5557493e-17  2.6775218e-19  
4365.5  3.5286814e-17  2.6790502e-19  
4366.0  3.4467853e-17  2.690741e-19  
4366.5  3.3662584e-17  2.6685161e-19  
4367.0  3.334584e-17  2.6745496e-19  
4367.5  3.2496584e-17  2.6897541e-19  
4368.0  3.2858929e-17  2.6840556e-19  
4368.5  3.4372305e-17  2.674486e-19  
4369.0  3.5343172e-17  2.6778658e-19  
4369.5  3.5449521e-17  2.6498137e-19  
4370.0  3.439292e-17  2.6965621e-19  
4370.5  3.406728e-17  2.6848941e-19  
4371.0  3.528744e-17  2.6724477e-19  
4371.5  3.6400606e-17  2.702814e-19  
4372.0  3.5666556e-17  2.6596575e-19  
4372.5  3.5063275e-17  2.6715378e-19  
4373.0  3.5737466e-17  2.6757618e-19  
4373.5  3.6036727e-17  2.690438e-19  
4374.0  3.514737e-17  2.6734314e-19  
4374.5  3.5281267e-17  2.6684137e-19  
4375.0  3.6357917e-17  2.6979504e-19  
4375.5  3.6011179e-17  2.6777379e-19  
4376.0  3.4514236e-17  2.6832815e-19  
4376.5  3.3800864e-17  2.6635785e-19  
4377.0  3.3605746e-17  2.6879391e-19  
4377.5  3.3812384e-17  2.6816461e-19  
4378.0  3.4903366e-17  2.6799321e-19  
4378.5  3.4750313e-17  2.6728118e-19  
4379.0  3.4378138e-17  2.6733057e-19  
4379.5  3.5352475e-17  2.6821881e-19  
4380.0  3.613234e-17  2.6829601e-19  
4380.5  3.566206e-17  2.6743366e-19  
4381.0  3.4966771e-17  2.6584365e-19  
4381.5  3.5191867e-17  2.6848921e-19  
4382.0  3.5723603e-17  2.6801075e-19  
4382.5  3.6153465e-17  2.6898227e-19  
4383.0  3.6197616e-17  2.6689203e-19  
4383.5  3.4773585e-17  2.6855697e-19  
4384.0  3.3243866e-17  2.6663353e-19  
4384.5  3.3038723e-17  2.6698194e-19  
4385.0  3.2985009e-17  2.691751e-19  
4385.5  3.3005858e-17  2.6744994e-19  
4386.0  3.4673789e-17  2.6704878e-19  
4386.5  3.5885938e-17  2.6917013e-19  
4387.0  3.498898e-17  2.6695627e-19  
4387.5  3.3385903e-17  2.6768498e-19  
4388.0  3.2094284e-17  2.6958966e-19  
4388.5  3.1514716e-17  2.6879471e-19  
4389.0  3.2142066e-17  2.6674744e-19  
4389.5  3.3515245e-17  2.7016722e-19  
4390.0  3.4786824e-17  2.6641608e-19  
4390.5  3.5332451e-17  2.7151338e-19  
4391.0  3.5338623e-17  2.6790276e-19  
4391.5  3.5449343e-17  2.7108841e-19  
4392.0  3.560139e-17  2.6850093e-19  
4392.5  3.5639349e-17  2.6896148e-19  
4393.0  3.5799729e-17  2.708391e-19  
4393.5  3.5581014e-17  2.6973709e-19  
4394.0  3.5649482e-17  2.6841974e-19  
4394.5  3.5746272e-17  2.7057324e-19  
4395.0  3.4976095e-17  2.7261712e-19  
4395.5  3.4289041e-17  2.6695622e-19  
4396.0  3.5372552e-17  2.7044123e-19  
4396.5  3.6902182e-17  2.7087205e-19  
4397.0  3.7505359e-17  2.7204624e-19  
4397.5  3.6175463e-17  2.6934758e-19  
4398.0  3.4823335e-17  2.7088384e-19  
4398.5  3.3469894e-17  2.6825954e-19  
4399.0  3.3652864e-17  2.7325675e-19  
4399.5  3.4534581e-17  2.6980274e-19  
4400.0  3.4321668e-17  2.6998814e-19  
4400.5  3.3586284e-17  2.6979223e-19  
4401.0  3.2737412e-17  2.7104504e-19  
4401.5  3.2614769e-17  2.7012615e-19  
4402.0  3.3534717e-17  2.7143936e-19  
4402.5  3.368067e-17  2.6895436e-19  
4403.0  3.3622497e-17  2.7026021e-19  
4403.5  3.3157713e-17  2.7060226e-19  
4404.0  3.3927693e-17  2.7111124e-19  
4404.5  3.3885274e-17  2.7120511e-19  
4405.0  3.3114577e-17  2.7059609e-19  
4405.5  3.2739503e-17  2.6889472e-19  
4406.0  3.206967e-17  2.7323182e-19  
4406.5  3.2001572e-17  2.6943478e-19  
4407.0  3.2848111e-17  2.7109468e-19  
4407.5  3.2864044e-17  2.7090722e-19  
4408.0  3.3142665e-17  2.7061589e-19  
4408.5  3.286252e-17  2.7162596e-19  
4409.0  3.1699533e-17  2.7030583e-19  
4409.5  3.1641148e-17  2.6991111e-19  
4410.0  3.1888417e-17  2.731112e-19  
4410.5  3.0895229e-17  2.6977881e-19  
4411.0  2.979442e-17  2.7085576e-19  
4411.5  3.0016963e-17  2.698768e-19  
4412.0  3.0075837e-17  2.7206512e-19  
4412.5  2.9526407e-17  2.6956214e-19  
4413.0  3.0206768e-17  2.7002113e-19  
4413.5  3.2271482e-17  2.7273024e-19  
4414.0  3.3221225e-17  2.7114737e-19  
4414.5  3.3438449e-17  2.6948747e-19  
4415.0  3.4431242e-17  2.7132524e-19  
4415.5  3.3812451e-17  2.7026732e-19  
4416.0  3.3027807e-17  2.7130757e-19  
4416.5  3.1919592e-17  2.7065486e-19  
4417.0  3.0100417e-17  2.6996764e-19  
4417.5  3.0658072e-17  2.7382968e-19  
4418.0  3.1560315e-17  2.6983801e-19  
4418.5  3.1581191e-17  2.7276439e-19  
4419.0  3.1751719e-17  2.7034104e-19  
4419.5  3.2371483e-17  2.7072152e-19  
4420.0  3.2382634e-17  2.7060864e-19  
4420.5  3.151021e-17  2.7004417e-19  
4421.0  3.1451155e-17  2.7170927e-19  
4421.5  3.2315945e-17  2.7236299e-19  
4422.0  3.3836452e-17  2.6868737e-19  
4422.5  3.4740947e-17  2.6868107e-19  
4423.0  3.4205107e-17  2.7165297e-19  
4423.5  3.3127687e-17  2.6915544e-19  
4424.0  3.2395794e-17  2.6864702e-19  
4424.5  3.2396357e-17  2.6776312e-19  
4425.0  3.2828729e-17  2.7009939e-19  
4425.5  3.26167e-17  2.6966613e-19  
4426.0  3.1513525e-17  2.6707947e-19  
4426.5  3.0670505e-17  2.6773326e-19  
4427.0  3.108388e-17  2.680195e-19  
4427.5  3.1273591e-17  2.6876788e-19  
4428.0  3.0698984e-17  2.7031459e-19  
4428.5  3.091273e-17  2.665748e-19  
4429.0  3.248462e-17  2.6870068e-19  
4429.5  3.3084402e-17  2.6805343e-19  
4430.0  3.2128726e-17  2.6793048e-19  
4430.5  3.177779e-17  2.6901959e-19  
4431.0  3.0883702e-17  2.6948914e-19  
4431.5  3.0046359e-17  2.6822453e-19  
4432.0  2.9840365e-17  2.6935029e-19  
4432.5  3.0566644e-17  2.6869525e-19  
4433.0  3.1043949e-17  2.6731965e-19  
4433.5  3.2192874e-17  2.6805533e-19  
4434.0  3.2657399e-17  2.7099609e-19  
4434.5  3.2083978e-17  2.6796273e-19  
4435.0  3.0695509e-17  2.6733407e-19  
4435.5  3.0637714e-17  2.6688376e-19  
4436.0  3.0516092e-17  2.6792516e-19  
4436.5  3.1346142e-17  2.6882063e-19  
4437.0  3.2521763e-17  2.6707966e-19  
4437.5  3.2229557e-17  2.6713576e-19  
4438.0  3.0828752e-17  2.6984037e-19  
4438.5  3.0470324e-17  2.6523747e-19  
4439.0  3.0288625e-17  2.6797072e-19  
4439.5  3.1446724e-17  2.6753181e-19  
4440.0  3.2473073e-17  2.6840972e-19  
4440.5  3.2145275e-17  2.6794777e-19  
4441.0  3.1644674e-17  2.6882554e-19  
4441.5  3.2380115e-17  2.6541943e-19  
4442.0  3.2100076e-17  2.672898e-19  
4442.5  3.0520927e-17  2.6808709e-19  
4443.0  3.1087649e-17  2.6849838e-19  
4443.5  3.2434537e-17  2.6481002e-19  
4444.0  3.2174699e-17  2.6942129e-19  
4444.5  3.0745856e-17  2.6737392e-19  
4445.0  2.9451017e-17  2.6519685e-19  
4445.5  2.9478573e-17  2.6734151e-19  
4446.0  3.073983e-17  2.6506031e-19  
4446.5  3.1837462e-17  2.6579895e-19  
4447.0  3.1957173e-17  2.6745846e-19  
4447.5  3.251153e-17  2.632748e-19  
4448.0  3.2345275e-17  2.6347487e-19  
4448.5  3.1975682e-17  2.6672551e-19  
4449.0  3.1909705e-17  2.6208533e-19  
4449.5  3.2627873e-17  2.6366941e-19  
4450.0  3.3155639e-17  2.6248292e-19  
4450.5  3.1966966e-17  2.6417669e-19  
4451.0  2.9861527e-17  2.6147797e-19  
4451.5  2.978997e-17  2.626512e-19  
4452.0  3.1720289e-17  2.6099002e-19  
4452.5  3.1278787e-17  2.6299321e-19  
4453.0  2.9964403e-17  2.6241319e-19  
4453.5  3.0709828e-17  2.6008939e-19  
4454.0  3.2936809e-17  2.6152439e-19  
4454.5  3.2785762e-17  2.6137242e-19  
4455.0  3.1704117e-17  2.5944185e-19  
4455.5  3.0705143e-17  2.629204e-19  
4456.0  3.0421524e-17  2.5947571e-19  
4456.5  3.1224564e-17  2.6065785e-19  
4457.0  3.2865877e-17  2.5993096e-19  
4457.5  3.3840723e-17  2.6043483e-19  
4458.0  3.3590019e-17  2.5929569e-19  
4458.5  3.1810577e-17  2.5900877e-19  
4459.0  2.9926384e-17  2.5925466e-19  
4459.5  2.9331532e-17  2.5991138e-19  
4460.0  2.9147287e-17  2.5988159e-19  
4460.5  2.8440978e-17  2.5700803e-19  
4461.0  2.7937226e-17  2.5851027e-19  
4461.5  2.8640108e-17  2.5955177e-19  
4462.0  2.9718673e-17  2.5710303e-19  
4462.5  2.9729609e-17  2.5714792e-19  
4463.0  3.052519e-17  2.5797076e-19  
4463.5  3.1021745e-17  2.5906558e-19  
4464.0  2.993807e-17  2.5581264e-19  
4464.5  2.9535813e-17  2.5731879e-19  
4465.0  3.0490513e-17  2.5813179e-19  
4465.5  3.1372758e-17  2.5569111e-19  
4466.0  3.2446474e-17  2.5995944e-19  
4466.5  3.2483263e-17  2.5641443e-19  
4467.0  3.0862774e-17  2.5643081e-19  
4467.5  2.8951613e-17  2.5642584e-19  
4468.0  2.8843921e-17  2.5775093e-19  
4468.5  3.016663e-17  2.5430761e-19  
4469.0  2.9505148e-17  2.5707471e-19  
4469.5  2.9014371e-17  2.5775083e-19  
4470.0  2.899753e-17  2.5511388e-19  
4470.5  2.8735509e-17  2.5719437e-19  
4471.0  2.9254841e-17  2.5453056e-19  
4471.5  2.9459712e-17  2.5372026e-19  
4472.0  2.8845003e-17  2.5744591e-19  
4472.5  2.9181017e-17  2.5251083e-19  
4473.0  2.9049756e-17  2.5787798e-19  
4473.5  2.8615513e-17  2.5202706e-19  
4474.0  2.9046151e-17  2.5606167e-19  
4474.5  3.0184981e-17  2.5195423e-19  
4475.0  3.0198374e-17  2.5604506e-19  
4475.5  2.939695e-17  2.5456883e-19  
4476.0  2.8814181e-17  2.5482632e-19  
4476.5  3.0490065e-17  2.5324428e-19  
4477.0  3.1724147e-17  2.5470237e-19  
4477.5  2.9727533e-17  2.5260859e-19  
4478.0  2.8036543e-17  2.5338452e-19  
4478.5  2.8517415e-17  2.5415159e-19  
4479.0  2.869164e-17  2.5444412e-19  
4479.5  2.7605288e-17  2.5303866e-19  
4480.0  2.731695e-17  2.5464203e-19  
4480.5  2.8112957e-17  2.5038655e-19  
4481.0  2.9192119e-17  2.5545765e-19  
4481.5  2.9663534e-17  2.526925e-19  
4482.0  2.8933997e-17  2.5305212e-19  
4482.5  2.7187324e-17  2.5460453e-19  
4483.0  2.741951e-17  2.5279091e-19  
4483.5  2.8510288e-17  2.5256756e-19  
4484.0  2.902742e-17  2.5353272e-19  
4484.5  2.8416928e-17  2.5385077e-19  
4485.0  2.8480345e-17  2.5316608e-19  
4485.5  2.9837245e-17  2.5332019e-19  
4486.0  2.9545678e-17  2.5409249e-19  
4486.5  2.7628215e-17  2.5478144e-19  
4487.0  2.7502376e-17  2.5238328e-19  
4487.5  2.7773609e-17  2.525211e-19  
4488.0  2.7748967e-17  2.5495681e-19  
4488.5  2.7170797e-17  2.5300238e-19  
4489.0  2.7281976e-17  2.5383442e-19  
4489.5  2.7939081e-17  2.5481995e-19  
4490.0  2.6837902e-17  2.525268e-19  
4490.5  2.506731e-17  2.5355363e-19  
4491.0  2.5416148e-17  2.5321772e-19  
4491.5  2.7884023e-17  2.5314605e-19  
4492.0  3.0304954e-17  2.5367686e-19  
4492.5  3.0018299e-17  2.5298016e-19  
4493.0  2.8934181e-17  2.5234551e-19  
4493.5  2.8321382e-17  2.5216857e-19  
4494.0  2.7596734e-17  2.5276436e-19  
4494.5  2.6807e-17  2.5013859e-19  
4495.0  2.7223012e-17  2.519845e-19  
4495.5  2.7982552e-17  2.5223175e-19  
4496.0  2.7554124e-17  2.5180521e-19  
4496.5  2.6959768e-17  2.4989008e-19  
4497.0  2.7311209e-17  2.5200611e-19  
4497.5  2.7850462e-17  2.4824495e-19  
4498.0  2.816206e-17  2.4999453e-19  
4498.5  2.8456872e-17  2.5198838e-19  
4499.0  2.8294603e-17  2.5139668e-19  
4499.5  2.8414973e-17  2.478235e-19  
4500.0  2.940929e-17  2.5114681e-19  
4500.5  3.061836e-17  2.4862262e-19  
4501.0  2.950527e-17  2.497952e-19  
4501.5  2.8945606e-17  2.4993365e-19  
4502.0  2.9444793e-17  2.4981016e-19  
4502.5  2.9131842e-17  2.5137822e-19  
4503.0  2.8308472e-17  2.4905949e-19  
4503.5  2.795836e-17  2.5021892e-19  
4504.0  2.8768304e-17  2.5326537e-19  
4504.5  2.9628275e-17  2.4986774e-19  
4505.0  2.9459345e-17  2.4968767e-19  
4505.5  2.9123863e-17  2.5138704e-19  
4506.0  2.9293708e-17  2.492885e-19  
4506.5  2.8337668e-17  2.5467182e-19  
4507.0  2.7600727e-17  2.5010037e-19  
4507.5  2.7905507e-17  2.5084806e-19  
4508.0  2.7559857e-17  2.5259557e-19  
4508.5  2.7902649e-17  2.5164726e-19  
4509.0  2.8591782e-17  2.5171912e-19  
4509.5  2.8411866e-17  2.512732e-19  
4510.0  2.8150784e-17  2.5263008e-19  
4510.5  2.7933337e-17  2.5307837e-19  
4511.0  2.7633593e-17  2.5198179e-19  
4511.5  2.7756354e-17  2.5395496e-19  
4512.0  2.7878682e-17  2.529978e-19  
4512.5  2.8388649e-17  2.5340206e-19  
4513.0  2.8587802e-17  2.5353751e-19  
4513.5  2.8615355e-17  2.5418733e-19  
4514.0  2.8610408e-17  2.5425393e-19  
4514.5  2.9911382e-17  2.5565233e-19  
4515.0  3.1225658e-17  2.5624752e-19  
4515.5  3.0845557e-17  2.5383031e-19  
4516.0  3.0351699e-17  2.5460364e-19  
4516.5  3.1675601e-17  2.5667327e-19  
4517.0  3.1339976e-17  2.5438123e-19  
4517.5  2.846801e-17  2.5617571e-19  
4518.0  2.7705922e-17  2.5587994e-19  
4518.5  2.9154938e-17  2.5726899e-19  
4519.0  2.9579564e-17  2.5555718e-19  
4519.5  2.8786896e-17  2.5807335e-19  
4520.0  2.8996439e-17  2.5582152e-19  
4520.5  2.9158032e-17  2.5376361e-19  
4521.0  2.8076768e-17  2.5846278e-19  
4521.5  2.6875653e-17  2.5673883e-19  
4522.0  2.6735448e-17  2.5594039e-19  
4522.5  2.8161683e-17  2.5545331e-19  
4523.0  2.9023812e-17  2.5690123e-19  
4523.5  2.8825588e-17  2.5546833e-19  
4524.0  2.847411e-17  2.5524532e-19  
4524.5  2.8384819e-17  2.5792792e-19  
4525.0  2.9244007e-17  2.5447671e-19  
4525.5  3.0498862e-17  2.5635578e-19  
4526.0  3.0901121e-17  2.5741533e-19  
4526.5  3.0881544e-17  2.5785327e-19  
4527.0  2.9973698e-17  2.5434996e-19  
4527.5  2.8183055e-17  2.5701567e-19  
4528.0  2.6879381e-17  2.5711305e-19  
4528.5  2.7037019e-17  2.5616771e-19  
4529.0  2.8185096e-17  2.5866948e-19  
4529.5  2.9444044e-17  2.5446071e-19  
4530.0  3.1529335e-17  2.5743153e-19  
4530.5  3.2314749e-17  2.5713868e-19  
4531.0  3.1838525e-17  2.5609848e-19  
4531.5  3.2365348e-17  2.5790631e-19  
4532.0  3.2503393e-17  2.5738392e-19  
4532.5  3.1793087e-17  2.5591906e-19  
4533.0  3.168541e-17  2.5665413e-19  
4533.5  3.1191505e-17  2.5697403e-19  
4534.0  3.0610971e-17  2.5753217e-19  
4534.5  3.149706e-17  2.5773034e-19  
4535.0  3.2136877e-17  2.5629252e-19  
4535.5  3.1538228e-17  2.5536547e-19  
4536.0  3.005093e-17  2.5923766e-19  
4536.5  3.0207477e-17  2.5784758e-19  
4537.0  3.1735895e-17  2.5593389e-19  
4537.5  3.1863587e-17  2.5509782e-19  
4538.0  3.0625977e-17  2.6005483e-19  
4538.5  3.1009822e-17  2.5564413e-19  
4539.0  3.1856981e-17  2.5850766e-19  
4539.5  3.2221611e-17  2.5636224e-19  
4540.0  3.126921e-17  2.5709744e-19  
4540.5  2.9602922e-17  2.5621847e-19  
4541.0  2.9364238e-17  2.5895006e-19  
4541.5  3.0071138e-17  2.5736792e-19  
4542.0  3.0264102e-17  2.5841526e-19  
4542.5  3.0102271e-17  2.5773834e-19  
4543.0  2.9297809e-17  2.6003406e-19  
4543.5  2.8990003e-17  2.5582697e-19  
4544.0  3.0726713e-17  2.6114311e-19  
4544.5  3.1993091e-17  2.5771824e-19  
4545.0  3.1604746e-17  2.5940088e-19  
4545.5  3.1930812e-17  2.5908483e-19  
4546.0  3.2026933e-17  2.5916007e-19  
4546.5  3.102412e-17  2.5977977e-19  
4547.0  3.061581e-17  2.5907157e-19  
4547.5  3.1473263e-17  2.598319e-19  
4548.0  3.2405746e-17  2.5899311e-19  
4548.5  3.1805831e-17  2.6018092e-19  
4549.0  3.1610478e-17  2.5800131e-19  
4549.5  3.1121372e-17  2.5905644e-19  
4550.0  2.9075693e-17  2.5915417e-19  
4550.5  2.9163391e-17  2.6005262e-19  
4551.0  3.0010504e-17  2.5892937e-19  
4551.5  3.0317876e-17  2.588221e-19  
4552.0  3.0397171e-17  2.5969702e-19  
4552.5  3.042836e-17  2.5794311e-19  
4553.0  3.0734799e-17  2.5865148e-19  
4553.5  3.1074637e-17  2.6046805e-19  
4554.0  3.1023064e-17  2.5939908e-19  
4554.5  3.1283315e-17  2.5725219e-19  
4555.0  3.1691132e-17  2.6318139e-19  
4555.5  3.1099818e-17  2.6252661e-19  
4556.0  2.9969786e-17  2.6147028e-19  
4556.5  2.9695159e-17  2.5910893e-19  
4557.0  2.8562155e-17  2.6108936e-19  
4557.5  2.7471486e-17  2.6221238e-19  
4558.0  2.8183374e-17  2.6185804e-19  
4558.5  2.9583119e-17  2.6293222e-19  
4559.0  3.0652198e-17  2.6078437e-19  
4559.5  3.1624929e-17  2.6011958e-19  
4560.0  3.0582104e-17  2.6147487e-19  
4560.5  2.9041952e-17  2.6129365e-19  
4561.0  2.9114628e-17  2.6435336e-19  
4561.5  3.1240463e-17  2.6287016e-19  
4562.0  3.2655394e-17  2.5964546e-19  
4562.5  3.1820451e-17  2.6147187e-19  
4563.0  3.0595832e-17  2.6143879e-19  
4563.5  3.1070645e-17  2.6035876e-19  
4564.0  3.3443237e-17  2.611531e-19  
4564.5  3.4585564e-17  2.6130876e-19  
4565.0  3.3956537e-17  2.6035857e-19  
4565.5  3.3997672e-17  2.5972817e-19  
4566.0  3.3306356e-17  2.6041337e-19  
4566.5  3.2327833e-17  2.6077244e-19  
4567.0  3.2213404e-17  2.6102783e-19  
4567.5  3.386588e-17  2.584659e-19  
4568.0  3.5617642e-17  2.6113483e-19  
4568.5  3.4607243e-17  2.6061638e-19  
4569.0  3.3060301e-17  2.6012791e-19  
4569.5  3.2516193e-17  2.6030525e-19  
4570.0  3.2526073e-17  2.5825063e-19  
4570.5  3.4906524e-17  2.6159464e-19  
4571.0  3.7438542e-17  2.6081191e-19  
4571.5  3.6781426e-17  2.6084136e-19  
4572.0  3.5232881e-17  2.5879783e-19  
4572.5  3.5279933e-17  2.6024975e-19  
4573.0  3.5925429e-17  2.6003621e-19  
4573.5  3.6229459e-17  2.6059304e-19  
4574.0  3.6692078e-17  2.5957128e-19  
4574.5  3.7215894e-17  2.6028437e-19  
4575.0  3.7353558e-17  2.607152e-19  
4575.5  3.7701786e-17  2.5954879e-19  
4576.0  3.8916823e-17  2.5870773e-19  
4576.5  3.9713424e-17  2.6113491e-19  
4577.0  3.8976635e-17  2.6042648e-19  
4577.5  3.8194348e-17  2.5826464e-19  
4578.0  3.8586167e-17  2.6177972e-19  
4578.5  3.9195723e-17  2.5710972e-19  
4579.0  3.9400193e-17  2.5928614e-19  
4579.5  4.0572301e-17  2.6078844e-19  
4580.0  4.1309154e-17  2.5838638e-19  
4580.5  3.9283293e-17  2.5839934e-19  
4581.0  3.8364178e-17  2.587417e-19  
4581.5  4.0321144e-17  2.5876851e-19  
4582.0  4.3466103e-17  2.5857783e-19  
4582.5  4.5396187e-17  2.575887e-19  
4583.0  4.5087569e-17  2.5755876e-19  
4583.5  4.4543503e-17  2.5740777e-19  
4584.0  4.369334e-17  2.5665365e-19  
4584.5  4.3209374e-17  2.5814117e-19  
4585.0  4.467462e-17  2.5753352e-19  
4585.5  4.576421e-17  2.5747036e-19  
4586.0  4.6331382e-17  2.5738261e-19  
4586.5  4.63844e-17  2.567745e-19  
4587.0  4.6278071e-17  2.5528689e-19  
4587.5  4.745272e-17  2.5672927e-19  
4588.0  4.9612605e-17  2.5717983e-19  
4588.5  4.9540472e-17  2.5738446e-19  
4589.0  4.7045656e-17  2.5670784e-19  
4589.5  4.588685e-17  2.5750869e-19  
4590.0  4.7565135e-17  2.557943e-19  
4590.5  4.9643341e-17  2.5647587e-19  
4591.0  5.0793704e-17  2.5598066e-19  
4591.5  5.0309904e-17  2.5652514e-19  
4592.0  4.9606344e-17  2.5567385e-19  
4592.5  4.98675e-17  2.5565467e-19  
4593.0  5.109328e-17  2.5631839e-19  
4593.5  5.2702815e-17  2.5572175e-19  
4594.0  5.3117642e-17  2.5690263e-19  
4594.5  5.2622322e-17  2.5473121e-19  
4595.0  5.3281296e-17  2.5562862e-19  
4595.5  5.4778654e-17  2.549075e-19  
4596.0  5.4333671e-17  2.5723981e-19  
4596.5  5.2661993e-17  2.5365435e-19  
4597.0  5.1252395e-17  2.5523032e-19  
4597.5  5.1196569e-17  2.5326181e-19  
4598.0  5.2193852e-17  2.5606129e-19  
4598.5  5.4110685e-17  2.5336687e-19  
4599.0  5.5535554e-17  2.5590132e-19  
4599.5  5.6426915e-17  2.5424844e-19  
4600.0  5.6392621e-17  2.5269942e-19  
4600.5  5.6106478e-17  2.5387665e-19  
4601.0  5.707281e-17  2.5299659e-19  
4601.5  5.7320869e-17  2.5449742e-19  
4602.0  5.6282429e-17  2.5388035e-19  
4602.5  5.5477642e-17  2.5104947e-19  
4603.0  5.5922384e-17  2.5492118e-19  
4603.5  5.7157022e-17  2.5200212e-19  
4604.0  5.7553496e-17  2.543281e-19  
4604.5  5.7786551e-17  2.5061117e-19  
4605.0  5.8487113e-17  2.5267182e-19  
4605.5  5.9193051e-17  2.5356449e-19  
4606.0  5.9716047e-17  2.5160739e-19  
4606.5  6.0519236e-17  2.5291074e-19  
4607.0  6.0524996e-17  2.5218912e-19  
4607.5  5.9936576e-17  2.5158387e-19  
4608.0  6.0445227e-17  2.5150516e-19  
4608.5  6.15173e-17  2.5225784e-19  
4609.0  6.2247176e-17  2.5240051e-19  
4609.5  6.2537568e-17  2.5357705e-19  
4610.0  6.2307739e-17  2.5241456e-19  
4610.5  6.191739e-17  2.5161844e-19  
4611.0  6.1810835e-17  2.5242874e-19  
4611.5  6.256556e-17  2.5493474e-19  
4612.0  6.5108611e-17  2.5226787e-19  
4612.5  6.5347968e-17  2.5170361e-19  
4613.0  6.4298262e-17  2.541133e-19  
4613.5  6.4789153e-17  2.5536678e-19  
4614.0  6.6076481e-17  2.5346659e-19  
4614.5  6.500447e-17  2.5295463e-19  
4615.0  6.417502e-17  2.5676432e-19  
4615.5  6.56263e-17  2.5230329e-19  
4616.0  6.7308857e-17  2.5699942e-19  
4616.5  6.734839e-17  2.5606876e-19  
4617.0  6.7633711e-17  2.5352466e-19  
4617.5  6.7248282e-17  2.572258e-19  
4618.0  6.6689167e-17  2.5389763e-19  
4618.5  6.6338989e-17  2.5537398e-19  
4619.0  6.719184e-17  2.5531368e-19  
4619.5  6.8899776e-17  2.5525803e-19  
4620.0  6.9550132e-17  2.5548095e-19  
4620.5  6.9080844e-17  2.5369553e-19  
4621.0  6.9021309e-17  2.5565003e-19  
4621.5  6.9478575e-17  2.5337493e-19  
4622.0  6.9226432e-17  2.5541035e-19  
4622.5  6.8833852e-17  2.5323053e-19  
4623.0  6.8971184e-17  2.5327266e-19  
4623.5  6.994674e-17  2.5467942e-19  
4624.0  7.1513943e-17  2.5313405e-19  
4624.5  7.3232732e-17  2.5386134e-19  
4625.0  7.4849475e-17  2.5324132e-19  
4625.5  7.5600352e-17  2.529043e-19  
4626.0  7.5841373e-17  2.5204075e-19  
4626.5  7.5963708e-17  2.5335972e-19  
4627.0  7.5750012e-17  2.5368176e-19  
4627.5  7.5363222e-17  2.5244645e-19  
4628.0  7.4560085e-17  2.5387806e-19  
4628.5  7.4821735e-17  2.5302679e-19  
4629.0  7.6866368e-17  2.5362885e-19  
4629.5  7.800824e-17  2.5324742e-19  
4630.0  7.7310104e-17  2.5206265e-19  
4630.5  7.7788479e-17  2.5500015e-19  
4631.0  7.8338369e-17  2.518928e-19  
4631.5  7.6423611e-17  2.5437875e-19  
4632.0  7.6123194e-17  2.5153927e-19  
4632.5  7.8630731e-17  2.5497787e-19  
4633.0  7.9387713e-17  2.5102616e-19  
4633.5  7.8963253e-17  2.5471663e-19  
4634.0  7.9043034e-17  2.521716e-19  
4634.5  7.92048e-17  2.5402054e-19  
4635.0  7.9272228e-17  2.5075025e-19  
4635.5  8.0252517e-17  2.5474634e-19  
4636.0  8.1104546e-17  2.5152577e-19  
4636.5  8.0598394e-17  2.5332942e-19  
4637.0  7.9922028e-17  2.5220795e-19  
4637.5  8.024398e-17  2.5319892e-19  
4638.0  8.0756902e-17  2.5110852e-19  
4638.5  8.1377562e-17  2.529873e-19  
4639.0  8.1590429e-17  2.5089321e-19  
4639.5  8.1700678e-17  2.5242209e-19  
4640.0  8.3004493e-17  2.5291519e-19  
4640.5  8.3746317e-17  2.5214309e-19  
4641.0  8.2724155e-17  2.5103712e-19  
4641.5  8.2979573e-17  2.5231858e-19  
4642.0  8.5078631e-17  2.5210822e-19  
4642.5  8.6536041e-17  2.5036255e-19  
4643.0  8.6597519e-17  2.5388279e-19  
4643.5  8.5700925e-17  2.5173857e-19  
4644.0  8.5282356e-17  2.508052e-19  
4644.5  8.7669557e-17  2.5172809e-19  
4645.0  8.8404111e-17  2.5302429e-19  
4645.5  8.794891e-17  2.529252e-19  
4646.0  8.8028273e-17  2.5137018e-19  
4646.5  8.810033e-17  2.5271472e-19  
4647.0  8.8468139e-17  2.5208649e-19  
4647.5  8.9241089e-17  2.5438291e-19  
4648.0  9.0561143e-17  2.5057001e-19  
4648.5  9.2180213e-17  2.538147e-19  
4649.0  9.2220828e-17  2.5219711e-19  
4649.5  9.054433e-17  2.5405662e-19  
4650.0  8.9113102e-17  2.5243841e-19  
4650.5  8.9491339e-17  2.5123061e-19  
4651.0  9.0731454e-17  2.5300891e-19  
4651.5  9.1970906e-17  2.522848e-19  
4652.0  9.3058015e-17  2.5311263e-19  
4652.5  9.3511244e-17  2.4972312e-19  
4653.0  9.2662262e-17  2.5315842e-19  
4653.5  9.1732695e-17  2.5143597e-19  
4654.0  9.1297672e-17  2.5328177e-19  
4654.5  9.2350184e-17  2.5012422e-19  
4655.0  9.3718958e-17  2.5185454e-19  
4655.5  9.4169209e-17  2.5102292e-19  
4656.0  9.4586362e-17  2.519457e-19  
4656.5  9.4561816e-17  2.5020754e-19  
4657.0  9.4529272e-17  2.5286779e-19  
4657.5  9.5059211e-17  2.5064627e-19  
4658.0  9.464455e-17  2.5079082e-19  
4658.5  9.3659805e-17  2.4987327e-19  
4659.0  9.3519758e-17  2.4995694e-19  
4659.5  9.4678431e-17  2.5160665e-19  
4660.0  9.5322875e-17  2.5112395e-19  
4660.5  9.4393848e-17  2.5082184e-19  
4661.0  9.4138802e-17  2.5014228e-19  
4661.5  9.5197912e-17  2.5116126e-19  
4662.0  9.6402022e-17  2.5100557e-19  
4662.5  9.6073663e-17  2.4864938e-19  
4663.0  9.3219988e-17  2.5270724e-19  
4663.5  9.280893e-17  2.496767e-19  
4664.0  9.3457122e-17  2.4827338e-19  
4664.5  9.3939863e-17  2.5189214e-19  
4665.0  9.297397e-17  2.5085336e-19  
4665.5  9.1576498e-17  2.4893676e-19  
4666.0  9.1663114e-17  2.5259374e-19  
4666.5  9.2735863e-17  2.4935968e-19  
4667.0  9.377345e-17  2.4925408e-19  
4667.5  9.4248084e-17  2.49967e-19  
4668.0  9.4730676e-17  2.5016144e-19  
4668.5  9.4869865e-17  2.5209526e-19  
4669.0  9.5160064e-17  2.4685956e-19  
4669.5  9.5375153e-17  2.5116273e-19  
4670.0  9.519116e-17  2.5092545e-19  
4670.5  9.6033984e-17  2.4856241e-19  
4671.0  9.804888e-17  2.5118958e-19  
4671.5  9.9495463e-17  2.50028e-19  
4672.0  9.9776569e-17  2.4879022e-19  
4672.5  9.9057721e-17  2.5097425e-19  
4673.0  9.8747516e-17  2.4884458e-19  
4673.5  9.9520883e-17  2.5014391e-19  
4674.0  9.9385758e-17  2.4908145e-19  
4674.5  9.7771014e-17  2.5139296e-19  
4675.0  9.7612871e-17  2.4880513e-19  
4675.5  9.9605727e-17  2.4992734e-19  
4676.0  1.0028972e-16  2.4823286e-19  
4676.5  9.9537228e-17  2.5204683e-19  
4677.0  1.0101956e-16  2.4970231e-19  
4677.5  1.0224564e-16  2.4729482e-19  
4678.0  1.0401845e-16  2.5126693e-19  
4678.5  1.0594935e-16  2.5045756e-19  
4679.0  1.0736648e-16  2.4887645e-19  
4679.5  1.087989e-16  2.4793954e-19  
4680.0  1.088854e-16  2.5040408e-19  
4680.5  1.0792049e-16  2.4906572e-19  
4681.0  1.0903793e-16  2.4995179e-19  
4681.5  1.0996445e-16  2.4923012e-19  
4682.0  1.0984581e-16  2.4848306e-19  
4682.5  1.0953172e-16  2.4697585e-19  
4683.0  1.090315e-16  2.5143364e-19  
4683.5  1.0807958e-16  2.4890786e-19  
4684.0  1.0783744e-16  2.4914737e-19  
4684.5  1.0791904e-16  2.4855332e-19  
4685.0  1.0884773e-16  2.4900329e-19  
4685.5  1.1042074e-16  2.5105223e-19  
4686.0  1.1058331e-16  2.4828944e-19  
4686.5  1.1057832e-16  2.4740211e-19  
4687.0  1.1161665e-16  2.5188107e-19  
4687.5  1.1188734e-16  2.4774321e-19  
4688.0  1.095703e-16  2.50097e-19  
4688.5  1.0695855e-16  2.4786107e-19  
4689.0  1.054347e-16  2.5026407e-19  
4689.5  1.0567138e-16  2.4900605e-19  
4690.0  1.0834511e-16  2.4719056e-19  
4690.5  1.0802608e-16  2.4904929e-19  
4691.0  1.0630973e-16  2.4991226e-19  
4691.5  1.0582244e-16  2.4943533e-19  
4692.0  1.0516486e-16  2.4932069e-19  
4692.5  1.0496274e-16  2.464844e-19  
4693.0  1.0483021e-16  2.495476e-19  
4693.5  1.0552918e-16  2.4864675e-19  
4694.0  1.0601714e-16  2.4889737e-19  
4694.5  1.0491971e-16  2.4834697e-19  
4695.0  1.0293283e-16  2.4994672e-19  
4695.5  1.0267282e-16  2.4952924e-19  
4696.0  1.0279002e-16  2.4696627e-19  
4696.5  1.0151786e-16  2.4909449e-19  
4697.0  1.0090671e-16  2.4982747e-19  
4697.5  1.0175118e-16  2.4748487e-19  
4698.0  1.0315438e-16  2.4816111e-19  
4698.5  1.0383745e-16  2.4930758e-19  
4699.0  1.0404851e-16  2.478936e-19  
4699.5  1.0519918e-16  2.4995916e-19  
4700.0  1.0593242e-16  2.4770302e-19  
4700.5  1.0495398e-16  2.4978711e-19  
4701.0  1.0451282e-16  2.4575957e-19  
4701.5  1.0523332e-16  2.4982252e-19  
4702.0  1.0656289e-16  2.4929408e-19  
4702.5  1.0769487e-16  2.4663985e-19  
4703.0  1.0828915e-16  2.4835243e-19  
4703.5  1.0719832e-16  2.4818677e-19  
4704.0  1.0478501e-16  2.4766034e-19  
4704.5  1.0267914e-16  2.4831358e-19  
4705.0  1.0234492e-16  2.4589012e-19  
4705.5  1.039304e-16  2.4779624e-19  
4706.0  1.0572742e-16  2.4829055e-19  
4706.5  1.0585259e-16  2.4596537e-19  
4707.0  1.0607643e-16  2.4824344e-19  
4707.5  1.0526933e-16  2.4839203e-19  
4708.0  1.0449142e-16  2.4467011e-19  
4708.5  1.0607826e-16  2.4756853e-19  
4709.0  1.0881215e-16  2.4669641e-19  
4709.5  1.0810606e-16  2.4585001e-19  
4710.0  1.0695886e-16  2.4622914e-19  
4710.5  1.0774148e-16  2.4655617e-19  
4711.0  1.0840291e-16  2.4566766e-19  
4711.5  1.0860127e-16  2.4610272e-19  
4712.0  1.095216e-16  2.4513463e-19  
4712.5  1.1007266e-16  2.4711077e-19  
4713.0  1.0850164e-16  2.4485331e-19  
4713.5  1.0698453e-16  2.4626655e-19  
4714.0  1.0654835e-16  2.458497e-19  
4714.5  1.0629144e-16  2.4570534e-19  
4715.0  1.0606183e-16  2.4420006e-19  
4715.5  1.0659988e-16  2.4619138e-19  
4716.0  1.0739311e-16  2.4407705e-19  
4716.5  1.0825715e-16  2.4863901e-19  
4717.0  1.0840591e-16  2.4396751e-19  
4717.5  1.0754371e-16  2.4326131e-19  
4718.0  1.0726201e-16  2.4783832e-19  
4718.5  1.0710967e-16  2.4613164e-19  
4719.0  1.065037e-16  2.4425056e-19  
4719.5  1.067994e-16  2.4426832e-19  
4720.0  1.0840759e-16  2.4557035e-19  
4720.5  1.0911707e-16  2.4383002e-19  
4721.0  1.0811249e-16  2.4478018e-19  
4721.5  1.0813695e-16  2.4501571e-19  
4722.0  1.0935627e-16  2.437728e-19  
4722.5  1.109738e-16  2.4555845e-19  
4723.0  1.1156036e-16  2.4291269e-19  
4723.5  1.1040493e-16  2.4332925e-19  
4724.0  1.0787537e-16  2.4489007e-19  
4724.5  1.0810656e-16  2.4330406e-19  
4725.0  1.0973176e-16  2.4470086e-19  
4725.5  1.0830589e-16  2.44232e-19  
4726.0  1.0495069e-16  2.425093e-19  
4726.5  1.0408095e-16  2.4373629e-19  
4727.0  1.0500584e-16  2.4261888e-19  
4727.5  1.0658639e-16  2.4309585e-19  
4728.0  1.0790597e-16  2.436801e-19  
4728.5  1.0861005e-16  2.4408858e-19  
4729.0  1.0900522e-16  2.4267587e-19  
4729.5  1.0820259e-16  2.4256128e-19  
4730.0  1.0745577e-16  2.4529161e-19  
4730.5  1.0761705e-16  2.4123173e-19  
4731.0  1.0695234e-16  2.4248897e-19  
4731.5  1.0647938e-16  2.4429763e-19  
4732.0  1.0718652e-16  2.4369098e-19  
4732.5  1.0763854e-16  2.4292165e-19  
4733.0  1.0682071e-16  2.449614e-19  
4733.5  1.0552395e-16  2.4317607e-19  
4734.0  1.0440698e-16  2.4340814e-19  
4734.5  1.0383906e-16  2.4534289e-19  
4735.0  1.0277459e-16  2.4308455e-19  
4735.5  1.0213565e-16  2.440058e-19  
4736.0  1.0297161e-16  2.4365455e-19  
4736.5  1.0428036e-16  2.4532643e-19  
4737.0  1.0428477e-16  2.4415498e-19  
4737.5  1.0462607e-16  2.4392867e-19  
4738.0  1.0452186e-16  2.4195253e-19  
4738.5  1.0465569e-16  2.4473478e-19  
4739.0  1.058338e-16  2.4494746e-19  
4739.5  1.0617404e-16  2.4276955e-19  
4740.0  1.0532544e-16  2.4309642e-19  
4740.5  1.0565841e-16  2.4356681e-19  
4741.0  1.0740778e-16  2.4393212e-19  
4741.5  1.0724661e-16  2.4342559e-19  
4742.0  1.0552878e-16  2.4205114e-19  
4742.5  1.0412368e-16  2.4236381e-19  
4743.0  1.036189e-16  2.4132026e-19  
4743.5  1.0378599e-16  2.4146247e-19  
4744.0  1.0326004e-16  2.4345298e-19  
4744.5  1.0183131e-16  2.4119473e-19  
4745.0  1.0100494e-16  2.3959573e-19  
4745.5  1.0146167e-16  2.4243816e-19  
4746.0  1.0252729e-16  2.3939795e-19  
4746.5  1.0258524e-16  2.4040504e-19  
4747.0  1.0144468e-16  2.4181589e-19  
4747.5  1.0065852e-16  2.4068492e-19  
4748.0  1.0082182e-16  2.4157381e-19  
4748.5  1.0118224e-16  2.3763291e-19  
4749.0  1.0152703e-16  2.4025515e-19  
4749.5  1.0217386e-16  2.4126567e-19  
4750.0  1.0221081e-16  2.3709638e-19  
4750.5  9.9776524e-17  2.4153123e-19  
4751.0  9.8764035e-17  2.3996418e-19  
4751.5  9.8742578e-17  2.3842171e-19  
4752.0  9.7362745e-17  2.3995034e-19  
4752.5  9.7083453e-17  2.4018661e-19  
4753.0  9.8980642e-17  2.4023338e-19  
4753.5  1.0036201e-16  2.3881326e-19  
4754.0  1.0009916e-16  2.3872234e-19  
4754.5  9.8751215e-17  2.4059568e-19  
4755.0  9.8521747e-17  2.3946679e-19  
4755.5  9.8059763e-17  2.3960491e-19  
4756.0  9.7498507e-17  2.3926369e-19  
4756.5  9.6306831e-17  2.4128926e-19  
4757.0  9.3575887e-17  2.387603e-19  
4757.5  9.3211616e-17  2.4112072e-19  
4758.0  9.5355001e-17  2.4058142e-19  
4758.5  9.6412343e-17  2.4065641e-19  
4759.0  9.4896982e-17  2.3974145e-19  
4759.5  9.4399049e-17  2.4195454e-19  
4760.0  9.3479542e-17  2.3904855e-19  
4760.5  9.255993e-17  2.4161025e-19  
4761.0  9.297419e-17  2.4041231e-19  
4761.5  9.4057927e-17  2.4284107e-19  
4762.0  9.3845586e-17  2.4047016e-19  
4762.5  9.2367725e-17  2.3927319e-19  
4763.0  9.0378322e-17  2.40955e-19  
4763.5  8.9717771e-17  2.4310154e-19  
4764.0  9.1011353e-17  2.4076122e-19  
4764.5  9.195158e-17  2.4128036e-19  
4765.0  9.1470068e-17  2.4018441e-19  
4765.5  9.0981435e-17  2.4256854e-19  
4766.0  9.0838123e-17  2.410283e-19  
4766.5  8.9632657e-17  2.4177051e-19  
4767.0  8.9010726e-17  2.4011874e-19  
4767.5  9.0010501e-17  2.4313874e-19  
4768.0  9.0583222e-17  2.4166289e-19  
4768.5  9.1103707e-17  2.3983729e-19  
4769.0  9.0885146e-17  2.4263107e-19  
4769.5  8.8381446e-17  2.4134751e-19  
4770.0  8.6857489e-17  2.4124128e-19  
4770.5  8.6613082e-17  2.4399216e-19  
4771.0  8.5631594e-17  2.4208332e-19  
4771.5  8.5587625e-17  2.4062079e-19  
4772.0  8.653902e-17  2.4134248e-19  
4772.5  8.5487227e-17  2.4369982e-19  
4773.0  8.4306043e-17  2.4313969e-19  
4773.5  8.4121509e-17  2.417786e-19  
4774.0  8.3787894e-17  2.4384658e-19  
4774.5  8.2688088e-17  2.4332152e-19  
4775.0  8.2604222e-17  2.4337514e-19  
4775.5  8.3329696e-17  2.4243346e-19  
4776.0  8.2109333e-17  2.447435e-19  
4776.5  8.1122585e-17  2.4425041e-19  
4777.0  8.1518093e-17  2.4263079e-19  
4777.5  8.1750175e-17  2.4496789e-19  
4778.0  8.1526258e-17  2.4480146e-19  
4778.5  8.0723095e-17  2.4336658e-19  
4779.0  7.9143074e-17  2.4503951e-19  
4779.5  7.830654e-17  2.4521418e-19  
4780.0  7.8442788e-17  2.4519514e-19  
4780.5  7.9325813e-17  2.4232508e-19  
4781.0  7.9655975e-17  2.4596648e-19  
4781.5  7.891359e-17  2.4646569e-19  
4782.0  7.8680775e-17  2.4517949e-19  
4782.5  7.8300193e-17  2.4389301e-19  
4783.0  7.6348509e-17  2.4502036e-19  
4783.5  7.6001254e-17  2.4585436e-19  
4784.0  7.5751813e-17  2.4525855e-19  
4784.5  7.3360559e-17  2.4483696e-19  
4785.0  7.2570581e-17  2.4786819e-19  
4785.5  7.3398373e-17  2.450124e-19  
4786.0  7.31662e-17  2.4667154e-19  
4786.5  7.4285511e-17  2.454956e-19  
4787.0  7.5731402e-17  2.4694152e-19  
4787.5  7.5286345e-17  2.4691782e-19  
4788.0  7.3951859e-17  2.473285e-19  
4788.5  7.368542e-17  2.4599549e-19  
4789.0  7.2850535e-17  2.4570171e-19  
4789.5  7.2442704e-17  2.4736762e-19  
4790.0  7.2942182e-17  2.4946375e-19  
4790.5  7.2350109e-17  2.4637483e-19  
4791.0  7.0295231e-17  2.4702524e-19  
4791.5  6.8638915e-17  2.4712698e-19  
4792.0  6.7840199e-17  2.4803272e-19  
4792.5  6.7720015e-17  2.4745067e-19  
4793.0  6.7922432e-17  2.4849697e-19  
4793.5  6.8657868e-17  2.4810108e-19  
4794.0  6.9328885e-17  2.4738898e-19  
4794.5  6.8863461e-17  2.4712935e-19  
4795.0  6.7819063e-17  2.5024613e-19  
4795.5  6.7842537e-17  2.4947589e-19  
4796.0  6.8044601e-17  2.4603898e-19  
4796.5  6.7317346e-17  2.4775616e-19  
4797.0  6.670657e-17  2.4766693e-19  
4797.5  6.7224146e-17  2.4935581e-19  
4798.0  6.8187611e-17  2.4763316e-19  
4798.5  6.7900116e-17  2.4883078e-19  
4799.0  6.7332529e-17  2.4849384e-19  
4799.5  6.8062555e-17  2.4777934e-19  
4800.0  6.8174707e-17  2.4951753e-19  
4800.5  6.7000019e-17  2.481596e-19  
4801.0  6.6331752e-17  2.5037985e-19  
4801.5  6.5852802e-17  2.4813743e-19  
4802.0  6.4351948e-17  2.4905548e-19  
4802.5  6.3771566e-17  2.5010757e-19  
4803.0  6.4494345e-17  2.4927786e-19  
4803.5  6.3997724e-17  2.5064218e-19  
4804.0  6.4082121e-17  2.4930786e-19  
4804.5  6.4726776e-17  2.499416e-19  
4805.0  6.4637095e-17  2.5006192e-19  
4805.5  6.421586e-17  2.5053097e-19  
4806.0  6.3286171e-17  2.5119041e-19  
4806.5  6.3270454e-17  2.5089885e-19  
4807.0  6.2961085e-17  2.4952631e-19  
4807.5  6.2225755e-17  2.5032332e-19  
4808.0  6.3058985e-17  2.5229531e-19  
4808.5  6.2893253e-17  2.513124e-19  
4809.0  6.138897e-17  2.5130612e-19  
4809.5  5.9184542e-17  2.513694e-19  
4810.0  5.8580943e-17  2.5087143e-19  
4810.5  5.9716449e-17  2.5145933e-19  
4811.0  5.9134282e-17  2.5279523e-19  
4811.5  5.8401681e-17  2.5024721e-19  
4812.0  5.9289891e-17  2.5447824e-19  
4812.5  5.929145e-17  2.5023835e-19  
4813.0  5.8162904e-17  2.5170723e-19  
4813.5  5.8027195e-17  2.5286785e-19  
4814.0  5.8194158e-17  2.5325066e-19  
4814.5  5.7915604e-17  2.5047354e-19  
4815.0  5.6946631e-17  2.5264559e-19  
4815.5  5.6203686e-17  2.5318825e-19  
4816.0  5.7003922e-17  2.5266316e-19  
4816.5  5.7326271e-17  2.5056232e-19  
4817.0  5.5114123e-17  2.5506394e-19  
4817.5  5.4834647e-17  2.5160128e-19  
4818.0  5.6045925e-17  2.5270546e-19  
4818.5  5.6642407e-17  2.5299704e-19  
4819.0  5.7106312e-17  2.5377531e-19  
4819.5  5.6789916e-17  2.533057e-19  
4820.0  5.5829434e-17  2.5327346e-19  
4820.5  5.5628245e-17  2.5316707e-19  
4821.0  5.6035696e-17  2.5323831e-19  
4821.5  5.6016048e-17  2.5438037e-19  
4822.0  5.5010265e-17  2.5261229e-19  
4822.5  5.3366372e-17  2.5400127e-19  
4823.0  5.3886956e-17  2.5393898e-19  
4823.5  5.5050576e-17  2.5326175e-19  
4824.0  5.3714556e-17  2.5394051e-19  
4824.5  5.2055665e-17  2.5469459e-19  
4825.0  5.2233445e-17  2.53423e-19  
4825.5  5.2862806e-17  2.5412484e-19  
4826.0  5.3219751e-17  2.5439522e-19  
4826.5  5.3529938e-17  2.5474685e-19  
4827.0  5.3460426e-17  2.5404788e-19  
4827.5  5.2970667e-17  2.5511768e-19  
4828.0  5.3668136e-17  2.5361987e-19  
4828.5  5.4161849e-17  2.5430119e-19  
4829.0  5.3343024e-17  2.5648559e-19  
4829.5  5.2739354e-17  2.5462392e-19  
4830.0  5.2703464e-17  2.529332e-19  
4830.5  5.207407e-17  2.5591737e-19  
4831.0  5.0871153e-17  2.5495054e-19  
4831.5  5.0636651e-17  2.5228132e-19  
4832.0  5.0569451e-17  2.554439e-19  
4832.5  5.0282887e-17  2.5621664e-19  
4833.0  5.0891303e-17  2.5265871e-19  
4833.5  5.1861932e-17  2.5514015e-19  
4834.0  5.127351e-17  2.5463812e-19  
4834.5  4.9735651e-17  2.5430878e-19  
4835.0  4.9151247e-17  2.5407921e-19  
4835.5  4.9061651e-17  2.5518347e-19  
4836.0  4.9437339e-17  2.5506216e-19  
4836.5  4.9661789e-17  2.5392955e-19  
4837.0  5.044984e-17  2.5386246e-19  
4837.5  4.9744663e-17  2.5509839e-19  
4838.0  4.8163648e-17  2.5374677e-19  
4838.5  4.7705341e-17  2.5491134e-19  
4839.0  4.8143277e-17  2.5407194e-19  
4839.5  4.9072976e-17  2.5376725e-19  
4840.0  5.0268452e-17  2.5397199e-19  
4840.5  5.0166488e-17  2.5389047e-19  
4841.0  4.9571176e-17  2.5290244e-19  
4841.5  4.9201641e-17  2.5434326e-19  
4842.0  4.8791995e-17  2.5458083e-19  
4842.5  4.8484709e-17  2.529816e-19  
4843.0  4.8556155e-17  2.5330524e-19  
4843.5  4.8967646e-17  2.5327063e-19  
4844.0  4.933817e-17  2.5208646e-19  
4844.5  4.8966123e-17  2.558909e-19  
4845.0  4.8493463e-17  2.5038888e-19  
4845.5  4.8206716e-17  2.5340312e-19  
4846.0  4.8736651e-17  2.5412545e-19  
4846.5  4.9215678e-17  2.5134968e-19  
4847.0  4.8248181e-17  2.5365324e-19  
4847.5  4.679849e-17  2.5317021e-19  
4848.0  4.5660355e-17  2.5166179e-19  
4848.5  4.3868379e-17  2.5362204e-19  
4849.0  4.3400147e-17  2.5102262e-19  
4849.5  4.5717615e-17  2.5256077e-19  
4850.0  4.6503481e-17  2.5101293e-19  
4850.5  4.5768495e-17  2.5209672e-19  
4851.0  4.6354574e-17  2.5188908e-19  
4851.5  4.6645153e-17  2.5156755e-19  
4852.0  4.4976016e-17  2.5114035e-19  
4852.5  4.4297202e-17  2.5098427e-19  
4853.0  4.508101e-17  2.5087152e-19  
4853.5  4.5941274e-17  2.5076711e-19  
4854.0  4.4175902e-17  2.4973271e-19  
4854.5  4.2506089e-17  2.5132742e-19  
4855.0  4.2620915e-17  2.5007281e-19  
4855.5  4.351381e-17  2.4932392e-19  
4856.0  4.4178824e-17  2.5041496e-19  
4856.5  4.3330237e-17  2.5014131e-19  
4857.0  4.1948302e-17  2.4876009e-19  
4857.5  4.2076654e-17  2.4972114e-19  
4858.0  4.2716049e-17  2.488442e-19  
4858.5  4.3215579e-17  2.4982572e-19  
4859.0  4.298529e-17  2.4864558e-19  
4859.5  4.2666717e-17  2.5014308e-19  
4860.0  4.307901e-17  2.4783864e-19  
4860.5  4.2761159e-17  2.4851134e-19  
4861.0  4.1113524e-17  2.4820045e-19  
4861.5  4.0596144e-17  2.5007694e-19  
4862.0  4.2109613e-17  2.4806858e-19  
4862.5  4.2956776e-17  2.4909008e-19  
4863.0  4.2585857e-17  2.4658658e-19  
4863.5  4.2776216e-17  2.5134503e-19  
4864.0  4.3056573e-17  2.4780209e-19  
4864.5  4.1718979e-17  2.4848837e-19  
4865.0  4.0026359e-17  2.4781477e-19  
4865.5  3.9721394e-17  2.4751056e-19  
4866.0  4.1610925e-17  2.485872e-19  
4866.5  4.3518821e-17  2.4796303e-19  
4867.0  4.2261495e-17  2.4748514e-19  
4867.5  3.9760425e-17  2.4671246e-19  
4868.0  3.8572196e-17  2.4751274e-19  
4868.5  3.7453005e-17  2.4682851e-19  
4869.0  3.6950173e-17  2.4632468e-19  
4869.5  3.9084732e-17  2.4511994e-19  
4870.0  4.0926407e-17  2.4494985e-19  
4870.5  4.0633239e-17  2.4596216e-19  
4871.0  4.0559923e-17  2.4439314e-19  
4871.5  4.0311642e-17  2.4361982e-19  
4872.0  3.8418417e-17  2.4432871e-19  
4872.5  3.7904621e-17  2.4338311e-19  
4873.0  3.9079373e-17  2.4363281e-19  
4873.5  3.953742e-17  2.4474966e-19  
4874.0  3.9606508e-17  2.4351822e-19  
4874.5  3.9388259e-17  2.4356398e-19  
4875.0  3.7711089e-17  2.4523528e-19  
4875.5  3.5824243e-17  2.4581885e-19  
4876.0  3.5100637e-17  2.4648059e-19  
4876.5  3.5452077e-17  2.4601156e-19  
4877.0  3.6704855e-17  2.5127679e-19  
4877.5  3.7576833e-17  2.4743777e-19  
4878.0  3.7365356e-17  2.5304272e-19  
4878.5  3.6874463e-17  2.5269695e-19  
4879.0  3.5899812e-17  2.5407292e-19  
4879.5  3.5240083e-17  2.5495516e-19  
4880.0  3.6294126e-17  2.5695422e-19  
4880.5  3.8823684e-17  2.5649296e-19  
4881.0  4.0350384e-17  2.6102696e-19  
4881.5  3.87985e-17  2.5895961e-19  
4882.0  3.6493379e-17  2.6079367e-19  
4882.5  3.6908433e-17  2.6172882e-19  
4883.0  3.8337765e-17  2.6157522e-19  
4883.5  3.7507463e-17  2.6196606e-19  
4884.0  3.5758986e-17  2.6208528e-19  
4884.5  3.6377821e-17  2.6145373e-19  
4885.0  3.7527261e-17  2.605352e-19  
4885.5  3.7674615e-17  2.6033724e-19  
4886.0  3.6169969e-17  2.580631e-19  
4886.5  3.4050568e-17  2.5805663e-19  
4887.0  3.4253589e-17  2.5737194e-19  
4887.5  3.5501617e-17  2.5503153e-19  
4888.0  3.6209409e-17  2.5240905e-19  
4888.5  3.6322989e-17  2.5289927e-19  
4889.0  3.5400019e-17  2.5173306e-19  
4889.5  3.4485457e-17  2.4852456e-19  
4890.0  3.4156081e-17  2.4954596e-19  
4890.5  3.3640888e-17  2.4447103e-19  
4891.0  3.3164197e-17  2.4469315e-19  
4891.5  3.282076e-17  2.455042e-19  
4892.0  3.173968e-17  2.4079177e-19  
4892.5  3.1319166e-17  2.4125118e-19  
4893.0  3.2679085e-17  2.3952357e-19  
4893.5  3.3941882e-17  2.4029719e-19  
4894.0  3.4377165e-17  2.3745211e-19  
4894.5  3.465407e-17  2.3590278e-19  
4895.0  3.4886493e-17  2.3496199e-19  
4895.5  3.5125047e-17  2.3613704e-19  
4896.0  3.6403868e-17  2.3412458e-19  
4896.5  3.6945461e-17  2.321364e-19  
4897.0  3.5370255e-17  2.340896e-19  
4897.5  3.4080128e-17  2.3227269e-19  
4898.0  3.5644557e-17  2.3182621e-19  
4898.5  3.6670054e-17  2.3181436e-19  
4899.0  3.6217335e-17  2.3081818e-19  
4899.5  3.5822651e-17  2.322001e-19  
4900.0  3.6280533e-17  2.3180141e-19  
4900.5  3.5663688e-17  2.3043234e-19  
4901.0  3.4549338e-17  2.3181817e-19  
4901.5  3.4142236e-17  2.3187979e-19  
4902.0  3.3977627e-17  2.3185929e-19  
4902.5  3.4147613e-17  2.3184681e-19  
4903.0  3.4874954e-17  2.3280946e-19  
4903.5  3.4997708e-17  2.3161539e-19  
4904.0  3.5871306e-17  2.3251962e-19  
4904.5  3.642644e-17  2.3292244e-19  
4905.0  3.5982106e-17  2.3480217e-19  
4905.5  3.6325266e-17  2.3375623e-19  
4906.0  3.6927421e-17  2.3311928e-19  
4906.5  3.6618192e-17  2.3338976e-19  
4907.0  3.668813e-17  2.3506659e-19  
4907.5  3.7312396e-17  2.333237e-19  
4908.0  3.6680502e-17  2.3478165e-19  
4908.5  3.5885888e-17  2.3430557e-19  
4909.0  3.6387569e-17  2.369229e-19  
4909.5  3.6617809e-17  2.3325115e-19  
4910.0  3.566711e-17  2.3482358e-19  
4910.5  3.4802089e-17  2.3651355e-19  
4911.0  3.4971788e-17  2.3439838e-19  
4911.5  3.4981501e-17  2.3392035e-19  
4912.0  3.5416615e-17  2.3693831e-19  
4912.5  3.6528644e-17  2.3537782e-19  
4913.0  3.5203214e-17  2.3487099e-19  
4913.5  3.3565404e-17  2.3555475e-19  
4914.0  3.3964015e-17  2.3525054e-19  
4914.5  3.4690567e-17  2.3534227e-19  
4915.0  3.4973589e-17  2.3515872e-19  
4915.5  3.4013988e-17  2.3618074e-19  
4916.0  3.2778829e-17  2.3604482e-19  
4916.5  3.3301477e-17  2.3611977e-19  
4917.0  3.3631645e-17  2.3529031e-19  
4917.5  3.3459065e-17  2.3527692e-19  
4918.0  3.2648112e-17  2.3663256e-19  
4918.5  3.3103992e-17  2.3588316e-19  
4919.0  3.4305576e-17  2.360083e-19  
4919.5  3.4105948e-17  2.3665374e-19  
4920.0  3.4716152e-17  2.3599e-19  
4920.5  3.5208032e-17  2.3580032e-19  
4921.0  3.5293765e-17  2.3589617e-19  
4921.5  3.5433318e-17  2.3705066e-19  
4922.0  3.5880058e-17  2.3603657e-19  
4922.5  3.6312878e-17  2.3679985e-19  
4923.0  3.6613064e-17  2.3644449e-19  
4923.5  3.695607e-17  2.3622116e-19  
4924.0  3.697347e-17  2.357632e-19  
4924.5  3.6055382e-17  2.3754664e-19  
4925.0  3.5976832e-17  2.3669569e-19  
4925.5  3.7245495e-17  2.3572736e-19  
4926.0  3.7646884e-17  2.3545e-19  
4926.5  3.5572608e-17  2.3792305e-19  
4927.0  3.4990521e-17  2.3660145e-19  
4927.5  3.6496158e-17  2.3726867e-19  
4928.0  3.706178e-17  2.3717457e-19  
4928.5  3.7222174e-17  2.3568464e-19  
4929.0  3.6449283e-17  2.3724302e-19  
4929.5  3.5008968e-17  2.3718857e-19  
4930.0  3.4851086e-17  2.3650678e-19  
4930.5  3.6325901e-17  2.3783815e-19  
4931.0  3.6793587e-17  2.3716993e-19  
4931.5  3.7336787e-17  2.3848735e-19  
4932.0  3.6837347e-17  2.3756471e-19  
4932.5  3.7123744e-17  2.3819673e-19  
4933.0  3.7496345e-17  2.3769718e-19  
4933.5  3.7509032e-17  2.3842481e-19  
4934.0  3.7317439e-17  2.3796759e-19  
4934.5  3.7348049e-17  2.3902085e-19  
4935.0  3.5784889e-17  2.3887251e-19  
4935.5  3.5730287e-17  2.3854311e-19  
4936.0  3.7907895e-17  2.3904376e-19  
4936.5  4.0252316e-17  2.3940612e-19  
4937.0  4.0416755e-17  2.3755607e-19  
4937.5  4.0546709e-17  2.4002751e-19  
4938.0  4.1128568e-17  2.385556e-19  
4938.5  4.0368467e-17  2.3893194e-19  
4939.0  3.9124028e-17  2.4013912e-19  
4939.5  3.8936906e-17  2.378159e-19  
4940.0  3.8249957e-17  2.3859071e-19  
4940.5  3.7068171e-17  2.390212e-19  
4941.0  3.8171601e-17  2.3970869e-19  
4941.5  3.9654708e-17  2.3806062e-19  
4942.0  3.9309599e-17  2.3869769e-19  
4942.5  3.9035232e-17  2.3843685e-19  
4943.0  3.8355059e-17  2.3880953e-19  
4943.5  3.8192244e-17  2.3998696e-19  
4944.0  3.8838236e-17  2.385905e-19  
4944.5  3.9748744e-17  2.3873566e-19  
4945.0  4.029617e-17  2.3839211e-19  
4945.5  4.0959611e-17  2.3943227e-19  
4946.0  4.1312281e-17  2.3902068e-19  
4946.5  4.1733088e-17  2.3832345e-19  
4947.0  4.0907921e-17  2.3910357e-19  
4947.5  3.950089e-17  2.3883883e-19  
4948.0  4.0549323e-17  2.395365e-19  
4948.5  4.0803801e-17  2.3880759e-19  
4949.0  3.91603e-17  2.3919427e-19  
4949.5  3.8082407e-17  2.4047603e-19  
4950.0  3.8080256e-17  2.4021104e-19  
4950.5  3.7990142e-17  2.3817398e-19  
4951.0  3.8745562e-17  2.4089921e-19  
4951.5  3.8938272e-17  2.3972038e-19  
4952.0  3.9035368e-17  2.3912875e-19  
4952.5  3.9073148e-17  2.4014095e-19  
4953.0  3.9508637e-17  2.4131203e-19  
4953.5  4.0584426e-17  2.3934935e-19  
4954.0  4.1575423e-17  2.3891494e-19  
4954.5  4.1844974e-17  2.3984133e-19  
4955.0  4.1205385e-17  2.4078181e-19  
4955.5  4.0211627e-17  2.3926873e-19  
4956.0  4.0016262e-17  2.4091869e-19  
4956.5  4.059594e-17  2.3961232e-19  
4957.0  4.173106e-17  2.3970722e-19  
4957.5  4.3127548e-17  2.4146827e-19  
4958.0  4.3291903e-17  2.4075678e-19  
4958.5  4.2665905e-17  2.4024469e-19  
4959.0  4.1142591e-17  2.387876e-19  
4959.5  4.0074767e-17  2.4202997e-19  
4960.0  4.0152665e-17  2.3897247e-19  
4960.5  4.2117482e-17  2.4063164e-19  
4961.0  4.2978199e-17  2.4079104e-19  
4961.5  4.3346076e-17  2.4140005e-19  
4962.0  4.3333248e-17  2.4017578e-19  
4962.5  4.0770079e-17  2.4007586e-19  
4963.0  3.967861e-17  2.4003947e-19  
4963.5  4.1071287e-17  2.4252606e-19  
4964.0  4.2489336e-17  2.4209536e-19  
4964.5  4.2935421e-17  2.4103034e-19  
4965.0  4.2556193e-17  2.403315e-19  
4965.5  4.2348982e-17  2.4068797e-19  
4966.0  4.264338e-17  2.4207968e-19  
4966.5  4.2340988e-17  2.401489e-19  
4967.0  4.1749743e-17  2.42937e-19  
4967.5  4.0367031e-17  2.4282156e-19  
4968.0  4.0359317e-17  2.4061869e-19  
4968.5  4.1728316e-17  2.4168338e-19  
4969.0  4.250371e-17  2.4237637e-19  
4969.5  4.2018215e-17  2.3975704e-19  
4970.0  4.1617291e-17  2.425224e-19  
4970.5  4.1927375e-17  2.4283859e-19  
4971.0  4.2603554e-17  2.4004525e-19  
4971.5  4.2917832e-17  2.4283473e-19  
4972.0  4.2404338e-17  2.4287806e-19  
4972.5  4.1544754e-17  2.3913615e-19  
4973.0  4.131643e-17  2.4214063e-19  
4973.5  4.2021142e-17  2.4192944e-19  
4974.0  4.3369743e-17  2.4105679e-19  
4974.5  4.4390115e-17  2.417297e-19  
4975.0  4.2784717e-17  2.4100699e-19  
4975.5  4.1276861e-17  2.4285909e-19  
4976.0  4.285166e-17  2.4090876e-19  
4976.5  4.5499305e-17  2.4182022e-19  
4977.0  4.59878e-17  2.4255706e-19  
4977.5  4.4723873e-17  2.4164753e-19  
4978.0  4.3606055e-17  2.4104713e-19  
4978.5  4.3474037e-17  2.4222926e-19  
4979.0  4.394283e-17  2.4154532e-19  
4979.5  4.4638078e-17  2.4189324e-19  
4980.0  4.3806502e-17  2.4205779e-19  
4980.5  4.3845027e-17  2.4279634e-19  
4981.0  4.5308368e-17  2.4167118e-19  
4981.5  4.6060951e-17  2.4117632e-19  
4982.0  4.4856911e-17  2.4309106e-19  
4982.5  4.5291441e-17  2.4204457e-19  
4983.0  4.6128918e-17  2.4044018e-19  
4983.5  4.5297209e-17  2.4424691e-19  
4984.0  4.3620355e-17  2.4159764e-19  
4984.5  4.217116e-17  2.4005606e-19  
4985.0  4.1386011e-17  2.4336183e-19  
4985.5  4.1772725e-17  2.4377886e-19  
4986.0  4.342611e-17  2.4043934e-19  
4986.5  4.4635368e-17  2.4302824e-19  
4987.0  4.5109979e-17  2.4215347e-19  
4987.5  4.4794246e-17  2.4184466e-19  
4988.0  4.3264276e-17  2.4187147e-19  
4988.5  4.1995846e-17  2.4339186e-19  
4989.0  4.2599239e-17  2.4168976e-19  
4989.5  4.4688075e-17  2.4280446e-19  
4990.0  4.5977887e-17  2.439616e-19  
4990.5  4.5449587e-17  2.4363826e-19  
4991.0  4.3715717e-17  2.412085e-19  
4991.5  4.2211703e-17  2.4277083e-19  
4992.0  4.3456551e-17  2.4217952e-19  
4992.5  4.4199103e-17  2.4433995e-19  
4993.0  4.4893127e-17  2.4174883e-19  
4993.5  4.6162805e-17  2.4375371e-19  
4994.0  4.6220776e-17  2.4372037e-19  
4994.5  4.5926856e-17  2.4284172e-19  
4995.0  4.4945537e-17  2.4251496e-19  
4995.5  4.3239728e-17  2.4406064e-19  
4996.0  4.3560163e-17  2.4358448e-19  
4996.5  4.4229128e-17  2.4310658e-19  
4997.0  4.3764032e-17  2.4337789e-19  
4997.5  4.3812822e-17  2.44039e-19  
4998.0  4.3844566e-17  2.4427023e-19  
4998.5  4.3580749e-17  2.4320757e-19  
4999.0  4.3601643e-17  2.4354913e-19  
4999.5  4.4177477e-17  2.4514699e-19  
5000.0  4.4700244e-17  2.4327147e-19  
5000.5  4.4837822e-17  2.4295664e-19  
5001.0  4.4857006e-17  2.4578541e-19  
5001.5  4.4338763e-17  2.4384791e-19  
5002.0  4.399943e-17  2.4431732e-19  
5002.5  4.4103042e-17  2.4435968e-19  
5003.0  4.396729e-17  2.4569817e-19  
5003.5  4.4411217e-17  2.4276975e-19  
5004.0  4.5283689e-17  2.4599096e-19  
5004.5  4.5329691e-17  2.4434472e-19  
5005.0  4.4420362e-17  2.4394443e-19  
5005.5  4.2732036e-17  2.4490872e-19  
5006.0  4.1667147e-17  2.4390163e-19  
5006.5  4.1506329e-17  2.4615015e-19  
5007.0  4.2815728e-17  2.4442038e-19  
5007.5  4.3799644e-17  2.4327244e-19  
5008.0  4.2740514e-17  2.4799211e-19  
5008.5  4.1562984e-17  2.4406599e-19  
5009.0  4.2187501e-17  2.4431004e-19  
5009.5  4.3231453e-17  2.4465618e-19  
5010.0  4.3338857e-17  2.4482333e-19  
5010.5  4.2563701e-17  2.4687197e-19  
5011.0  4.2352307e-17  2.4411279e-19  
5011.5  4.1466585e-17  2.4611855e-19  
5012.0  4.1779602e-17  2.4680274e-19  
5012.5  4.2522231e-17  2.4447475e-19  
5013.0  4.2896871e-17  2.4408414e-19  
5013.5  4.3045455e-17  2.4672298e-19  
5014.0  4.4064066e-17  2.4605253e-19  
5014.5  4.5113173e-17  2.4573451e-19  
5015.0  4.5094102e-17  2.4509363e-19  
5015.5  4.2918546e-17  2.4648884e-19  
5016.0  4.0275028e-17  2.463012e-19  
5016.5  4.0486806e-17  2.4530289e-19  
5017.0  4.2044485e-17  2.448725e-19  
5017.5  4.2543735e-17  2.4825775e-19  
5018.0  4.2337741e-17  2.465022e-19  
5018.5  4.2912018e-17  2.4485656e-19  
5019.0  4.3730748e-17  2.4713397e-19  
5019.5  4.3710307e-17  2.457097e-19  
5020.0  4.3064131e-17  2.4570973e-19  
5020.5  4.2669262e-17  2.4668136e-19  
5021.0  4.2663204e-17  2.4636254e-19  
5021.5  4.2709339e-17  2.4659407e-19  
5022.0  4.3111718e-17  2.4599e-19  
5022.5  4.3090645e-17  2.4645468e-19  
5023.0  4.259438e-17  2.4804466e-19  
5023.5  4.2142889e-17  2.4667182e-19  
5024.0  4.0979673e-17  2.4447828e-19  
5024.5  4.0126788e-17  2.4734291e-19  
5025.0  4.0092938e-17  2.4816324e-19  
5025.5  4.0751602e-17  2.4601123e-19  
5026.0  4.1748255e-17  2.4676429e-19  
5026.5  4.2394504e-17  2.4686698e-19  
5027.0  4.3144704e-17  2.4749197e-19  
5027.5  4.278962e-17  2.4702992e-19  
5028.0  4.3540066e-17  2.4952249e-19  
5028.5  4.5891921e-17  2.4714933e-19  
5029.0  4.5497212e-17  2.4687106e-19  
5029.5  4.3335982e-17  2.4819274e-19  
5030.0  4.2397326e-17  2.4976521e-19  
5030.5  4.1889783e-17  2.4874733e-19  
5031.0  4.1040497e-17  2.4718134e-19  
5031.5  4.0956705e-17  2.50341e-19  
5032.0  4.067047e-17  2.4851428e-19  
5032.5  4.0055905e-17  2.4775917e-19  
5033.0  3.9900289e-17  2.4993872e-19  
5033.5  4.0442815e-17  2.4986546e-19  
5034.0  4.1175533e-17  2.4710869e-19  
5034.5  4.052145e-17  2.4896726e-19  
5035.0  3.9932832e-17  2.5060953e-19  
5035.5  3.9920152e-17  2.4841861e-19  
5036.0  3.9412289e-17  2.5366429e-19  
5036.5  3.9875722e-17  2.4798093e-19  
5037.0  4.1608523e-17  2.5088517e-19  
5037.5  4.2845039e-17  2.4926672e-19  
5038.0  4.245871e-17  2.5104182e-19  
5038.5  4.1941173e-17  2.5121795e-19  
5039.0  4.1542405e-17  2.5062407e-19  
5039.5  4.0563401e-17  2.5027599e-19  
5040.0  4.0261161e-17  2.5114046e-19  
5040.5  4.1057019e-17  2.5028055e-19  
5041.0  4.0607191e-17  2.503859e-19  
5041.5  4.0049924e-17  2.5085436e-19  
5042.0  3.9969214e-17  2.5102338e-19  
5042.5  3.9682951e-17  2.5165259e-19  
5043.0  3.9156028e-17  2.5100436e-19  
5043.5  4.0137255e-17  2.5108519e-19  
5044.0  4.0300304e-17  2.5096577e-19  
5044.5  3.9173746e-17  2.512771e-19  
5045.0  3.830952e-17  2.5162589e-19  
5045.5  3.7786359e-17  2.5084098e-19  
5046.0  3.7847642e-17  2.5318385e-19  
5046.5  3.7663428e-17  2.5187946e-19  
5047.0  3.7390349e-17  2.5061158e-19  
5047.5  3.7847448e-17  2.5126766e-19  
5048.0  3.8924461e-17  2.5219168e-19  
5048.5  3.8606847e-17  2.5169777e-19  
5049.0  3.8442845e-17  2.5051007e-19  
5049.5  3.9453158e-17  2.5331175e-19  
5050.0  4.0718431e-17  2.5060532e-19  
5050.5  4.1648654e-17  2.5169865e-19  
5051.0  4.1838886e-17  2.510956e-19  
5051.5  4.0497677e-17  2.5153927e-19  
5052.0  3.8519957e-17  2.4947216e-19  
5052.5  3.7648795e-17  2.5302133e-19  
5053.0  3.8113405e-17  2.5122795e-19  
5053.5  3.8395354e-17  2.5225661e-19  
5054.0  3.7987963e-17  2.4963251e-19  
5054.5  3.7322269e-17  2.5092607e-19  
5055.0  3.8041495e-17  2.5112994e-19  
5055.5  3.9651833e-17  2.5097845e-19  
5056.0  4.0067937e-17  2.5112416e-19  
5056.5  3.9671507e-17  2.500291e-19  
5057.0  4.0284941e-17  2.5008518e-19  
5057.5  3.9595108e-17  2.5275085e-19  
5058.0  3.958813e-17  2.50043e-19  
5058.5  4.0964804e-17  2.5087712e-19  
5059.0  4.1584095e-17  2.5122665e-19  
5059.5  4.0539486e-17  2.4940608e-19  
5060.0  3.8980774e-17  2.5176215e-19  
5060.5  3.8234979e-17  2.5049251e-19  
5061.0  3.9034739e-17  2.4932921e-19  
5061.5  3.9645441e-17  2.5108779e-19  
5062.0  3.947257e-17  2.5220194e-19  
5062.5  4.0084239e-17  2.5053269e-19  
5063.0  4.1956393e-17  2.5008975e-19  
5063.5  4.2035743e-17  2.5095062e-19  
5064.0  3.8778483e-17  2.513596e-19  
5064.5  3.6279899e-17  2.4977784e-19  
5065.0  3.7123127e-17  2.5081185e-19  
5065.5  3.7926406e-17  2.5073021e-19  
5066.0  3.6793259e-17  2.5294202e-19  
5066.5  3.5561138e-17  2.5027726e-19  
5067.0  3.5604543e-17  2.4915377e-19  
5067.5  3.6381555e-17  2.5236371e-19  
5068.0  3.6798473e-17  2.5070762e-19  
5068.5  3.6764771e-17  2.4972573e-19  
5069.0  3.7926855e-17  2.5027356e-19  
5069.5  3.8737275e-17  2.5293236e-19  
5070.0  3.7275699e-17  2.5162505e-19  
5070.5  3.4514756e-17  2.4807324e-19  
5071.0  3.2588497e-17  2.5203801e-19  
5071.5  3.3109779e-17  2.511327e-19  
5072.0  3.5185375e-17  2.4931314e-19  
5072.5  3.5733619e-17  2.5206431e-19  
5073.0  3.6052481e-17  2.5175559e-19  
5073.5  3.7215331e-17  2.4927779e-19  
5074.0  3.6544472e-17  2.5122914e-19  
5074.5  3.5909653e-17  2.5182145e-19  
5075.0  3.680226e-17  2.5012159e-19  
5075.5  3.7218305e-17  2.5066967e-19  
5076.0  3.580317e-17  2.5090346e-19  
5076.5  3.5640973e-17  2.5100792e-19  
5077.0  3.7450022e-17  2.5174837e-19  
5077.5  3.8621992e-17  2.5050724e-19  
5078.0  3.7776346e-17  2.4938051e-19  
5078.5  3.6178002e-17  2.5057257e-19  
5079.0  3.5296534e-17  2.5077456e-19  
5079.5  3.4693329e-17  2.5089091e-19  
5080.0  3.4449675e-17  2.5168667e-19  
5080.5  3.5325065e-17  2.5116046e-19  
5081.0  3.5487412e-17  2.5007368e-19  
5081.5  3.6098667e-17  2.5064187e-19  
5082.0  3.6819022e-17  2.5085425e-19  
5082.5  3.5730749e-17  2.5203828e-19  
5083.0  3.3737222e-17  2.5133899e-19  
5083.5  3.3007073e-17  2.5035338e-19  
5084.0  3.4320707e-17  2.4969277e-19  
5084.5  3.5753378e-17  2.5290989e-19  
5085.0  3.6007489e-17  2.5071381e-19  
5085.5  3.5846516e-17  2.5217714e-19  
5086.0  3.5262705e-17  2.4989288e-19  
5086.5  3.4176135e-17  2.5067579e-19  
5087.0  3.4772526e-17  2.5290083e-19  
5087.5  3.6266223e-17  2.5140935e-19  
5088.0  3.6395366e-17  2.5054713e-19  
5088.5  3.5530553e-17  2.5127596e-19  
5089.0  3.54226e-17  2.5024784e-19  
5089.5  3.6016902e-17  2.5128087e-19  
5090.0  3.6468687e-17  2.5186952e-19  
5090.5  3.6528665e-17  2.5075155e-19  
5091.0  3.6008325e-17  2.5112589e-19  
5091.5  3.5761276e-17  2.5195303e-19  
5092.0  3.6412084e-17  2.4980718e-19  
5092.5  3.5704549e-17  2.5182324e-19  
5093.0  3.5309739e-17  2.5328303e-19  
5093.5  3.6690607e-17  2.5049871e-19  
5094.0  3.5900348e-17  2.5152285e-19  
5094.5  3.388065e-17  2.5199893e-19  
5095.0  3.3153868e-17  2.5148088e-19  
5095.5  3.3322888e-17  2.5210349e-19  
5096.0  3.3282308e-17  2.5297102e-19  
5096.5  3.268781e-17  2.5105509e-19  
5097.0  3.2124553e-17  2.5130217e-19  
5097.5  3.3056524e-17  2.5059954e-19  
5098.0  3.4000504e-17  2.5390015e-19  
5098.5  3.3610844e-17  2.507631e-19  
5099.0  3.2849806e-17  2.5096343e-19  
5099.5  3.2342622e-17  2.4939032e-19  
5100.0  3.2600489e-17  2.5184103e-19  
5100.5  3.3132896e-17  2.4863507e-19  
5101.0  3.2344555e-17  2.4969161e-19  
5101.5  3.1211913e-17  2.5007398e-19  
5102.0  3.1300607e-17  2.4911216e-19  
5102.5  3.2013438e-17  2.4897667e-19  
5103.0  3.3101776e-17  2.5000439e-19  
5103.5  3.3675121e-17  2.4815146e-19  
5104.0  3.296881e-17  2.4949073e-19  
5104.5  3.1918749e-17  2.4769824e-19  
5105.0  3.0763176e-17  2.4718018e-19  
5105.5  3.0280406e-17  2.4902883e-19  
5106.0  3.1272184e-17  2.4833234e-19  
5106.5  3.2661838e-17  2.4748661e-19  
5107.0  3.2819645e-17  2.4809471e-19  
5107.5  3.3058066e-17  2.4836233e-19  
5108.0  3.326026e-17  2.4626761e-19  
5108.5  3.217957e-17  2.4752824e-19  
5109.0  3.1341314e-17  2.4902717e-19  
5109.5  3.1347745e-17  2.4678884e-19  
5110.0  3.1226052e-17  2.4598223e-19  
5110.5  3.0444626e-17  2.4713854e-19  
5111.0  2.994405e-17  2.4865474e-19  
5111.5  3.0309196e-17  2.4640087e-19  
5112.0  3.0542219e-17  2.4666815e-19  
5112.5  3.0013985e-17  2.4809083e-19  
5113.0  2.9920619e-17  2.4396626e-19  
5113.5  3.2184657e-17  2.4675334e-19  
5114.0  3.4073339e-17  2.4755093e-19  
5114.5  3.324888e-17  2.4590597e-19  
5115.0  3.2116987e-17  2.448822e-19  
5115.5  3.2614414e-17  2.4526669e-19  
5116.0  3.3535978e-17  2.4514264e-19  
5116.5  3.368483e-17  2.466863e-19  
5117.0  3.2943054e-17  2.4211347e-19  
5117.5  3.2044043e-17  2.4628199e-19  
5118.0  3.247012e-17  2.4415371e-19  
5118.5  3.3349351e-17  2.4559035e-19  
5119.0  3.2639175e-17  2.4395115e-19  
5119.5  3.1678163e-17  2.4273225e-19  
5120.0  3.1513993e-17  2.454994e-19  
5120.5  3.1934776e-17  2.4223573e-19  
5121.0  3.2143889e-17  2.44017e-19  
5121.5  3.2209339e-17  2.4371836e-19  
5122.0  3.2084551e-17  2.4403392e-19  
5122.5  3.1340412e-17  2.4418274e-19  
5123.0  3.1571581e-17  2.4299103e-19  
5123.5  3.254899e-17  2.4443424e-19  
5124.0  3.1477107e-17  2.4527602e-19  
5124.5  3.056616e-17  2.4192348e-19  
5125.0  3.0942471e-17  2.4413457e-19  
5125.5  3.1156073e-17  2.4298564e-19  
5126.0  3.2047274e-17  2.4360782e-19  
5126.5  3.2744679e-17  2.4180163e-19  
5127.0  3.2091235e-17  2.44048e-19  
5127.5  3.0999274e-17  2.4383627e-19  
5128.0  2.9684429e-17  2.4203424e-19  
5128.5  2.8843551e-17  2.4381442e-19  
5129.0  2.9358365e-17  2.4205258e-19  
5129.5  2.9912886e-17  2.4283435e-19  
5130.0  2.9902755e-17  2.4236559e-19  
5130.5  2.9439941e-17  2.4599527e-19  
5131.0  2.9582218e-17  2.3914278e-19  
5131.5  3.0180023e-17  2.4481458e-19  
5132.0  3.065989e-17  2.3964168e-19  
5132.5  3.1168841e-17  2.4412487e-19  
5133.0  3.1773683e-17  2.4105079e-19  
5133.5  3.2095463e-17  2.4228581e-19  
5134.0  3.1989557e-17  2.4076714e-19  
5134.5  3.2096888e-17  2.4428107e-19  
5135.0  3.1922673e-17  2.3980041e-19  
5135.5  3.1766667e-17  2.4269156e-19  
5136.0  3.1126496e-17  2.4233811e-19  
5136.5  3.0065121e-17  2.4364771e-19  
5137.0  2.9577514e-17  2.3955855e-19  
5137.5  2.9862993e-17  2.4233662e-19  
5138.0  2.9825868e-17  2.4358585e-19  
5138.5  2.9720217e-17  2.4052942e-19  
5139.0  2.9993967e-17  2.4244247e-19  
5139.5  3.0739548e-17  2.4309725e-19  
5140.0  3.0566649e-17  2.4038234e-19  
5140.5  3.0219819e-17  2.3862137e-19  
5141.0  2.9826679e-17  2.4481568e-19  
5141.5  3.0389956e-17  2.4594868e-19  
5142.0  3.0682875e-17  2.3778412e-19  
5142.5  2.9039055e-17  2.4057394e-19  
5143.0  2.925238e-17  2.4123309e-19  
5143.5  3.1453864e-17  2.4136138e-19  
5144.0  3.1223859e-17  2.4155951e-19  
5144.5  3.100903e-17  2.4190889e-19  
5145.0  3.09099e-17  2.4067554e-19  
5145.5  3.0106043e-17  2.4201066e-19  
5146.0  3.0497439e-17  2.4083011e-19  
5146.5  3.2853649e-17  2.4208111e-19  
5147.0  3.4236022e-17  2.4061914e-19  
5147.5  3.3763848e-17  2.4072093e-19  
5148.0  3.2665372e-17  2.4248873e-19  
5148.5  3.2313853e-17  2.3970392e-19  
5149.0  3.227006e-17  2.3954349e-19  
5149.5  3.2321957e-17  2.415026e-19  
5150.0  3.2536771e-17  2.4165557e-19  
5150.5  3.2504414e-17  2.3947035e-19  
5151.0  3.2377209e-17  2.4355132e-19  
5151.5  3.1608045e-17  2.3928271e-19  
5152.0  3.1227841e-17  2.4019596e-19  
5152.5  3.2405652e-17  2.4032573e-19  
5153.0  3.3480652e-17  2.4110347e-19  
5153.5  3.2280712e-17  2.4086253e-19  
5154.0  3.1113991e-17  2.4007785e-19  
5154.5  3.1453677e-17  2.3999243e-19  
5155.0  3.2549951e-17  2.4033634e-19  
5155.5  3.2812379e-17  2.3988602e-19  
5156.0  3.1666846e-17  2.409622e-19  
5156.5  2.9940221e-17  2.4024749e-19  
5157.0  3.0034166e-17  2.4023109e-19  
5157.5  3.1338872e-17  2.4128178e-19  
5158.0  3.0958287e-17  2.3904222e-19  
5158.5  2.990077e-17  2.4115243e-19  
5159.0  2.9965299e-17  2.3882663e-19  
5159.5  3.1260497e-17  2.4250933e-19  
5160.0  3.2348389e-17  2.4111132e-19  
5160.5  3.2365482e-17  2.4016178e-19  
5161.0  3.1904333e-17  2.390322e-19  
5161.5  3.1142191e-17  2.409611e-19  
5162.0  3.1246227e-17  2.4122629e-19  
5162.5  3.174066e-17  2.3862159e-19  
5163.0  3.2137789e-17  2.4152142e-19  
5163.5  3.2090675e-17  2.4043447e-19  
5164.0  3.2345631e-17  2.4050258e-19  
5164.5  3.2480637e-17  2.3993348e-19  
5165.0  3.289142e-17  2.3887124e-19  
5165.5  3.2983648e-17  2.400435e-19  
5166.0  3.3037219e-17  2.4041076e-19  
5166.5  3.2759813e-17  2.382691e-19  
5167.0  3.2231568e-17  2.4143163e-19  
5167.5  3.2051886e-17  2.3750149e-19  
5168.0  3.17061e-17  2.4020333e-19  
5168.5  3.1456393e-17  2.4006947e-19  
5169.0  3.1187984e-17  2.4010314e-19  
5169.5  3.1107259e-17  2.3815362e-19  
5170.0  3.1597635e-17  2.3943602e-19  
5170.5  3.1674824e-17  2.4009118e-19  
5171.0  3.1741006e-17  2.4030996e-19  
5171.5  3.1938476e-17  2.3930655e-19  
5172.0  3.1890127e-17  2.3856344e-19  
5172.5  3.2966718e-17  2.3934155e-19  
5173.0  3.3794505e-17  2.4014456e-19  
5173.5  3.272438e-17  2.3977209e-19  
5174.0  3.279464e-17  2.3921992e-19  
5174.5  3.4640884e-17  2.4099149e-19  
5175.0  3.4999931e-17  2.3776392e-19  
5175.5  3.4761775e-17  2.3959459e-19  
5176.0  3.5807294e-17  2.4082138e-19  
5176.5  3.6784756e-17  2.414167e-19  
5177.0  3.5522735e-17  2.3880249e-19  
5177.5  3.4654078e-17  2.3985762e-19  
5178.0  3.4673733e-17  2.3922096e-19  
5178.5  3.6521204e-17  2.4127312e-19  
5179.0  3.7397006e-17  2.4043294e-19  
5179.5  3.7000184e-17  2.4075533e-19  
5180.0  3.8314561e-17  2.3850086e-19  
5180.5  3.9533976e-17  2.4142433e-19  
5181.0  3.9110259e-17  2.4117203e-19  
5181.5  3.7517448e-17  2.4070798e-19  
5182.0  3.6100743e-17  2.3795324e-19  
5182.5  3.5636859e-17  2.4312304e-19  
5183.0  3.6048168e-17  2.4110521e-19  
5183.5  3.6669635e-17  2.4004897e-19  
5184.0  3.6593889e-17  2.3974172e-19  
5184.5  3.626406e-17  2.4038707e-19  
5185.0  3.7356037e-17  2.4038755e-19  
5185.5  3.9075267e-17  2.408565e-19  
5186.0  3.9368209e-17  2.4128874e-19  
5186.5  3.8915298e-17  2.3958892e-19  
5187.0  3.9382594e-17  2.4072238e-19  
5187.5  4.0151268e-17  2.4074002e-19  
5188.0  4.1366168e-17  2.3962949e-19  
5188.5  4.2090122e-17  2.407946e-19  
5189.0  4.1573664e-17  2.4104912e-19  
5189.5  4.203473e-17  2.4186233e-19  
5190.0  4.3374686e-17  2.4061876e-19  
5190.5  4.3689217e-17  2.3936388e-19  
5191.0  4.3865669e-17  2.4049758e-19  
5191.5  4.3000028e-17  2.3971015e-19  
5192.0  4.224458e-17  2.4218461e-19  
5192.5  4.3096226e-17  2.3905993e-19  
5193.0  4.3630634e-17  2.4102044e-19  
5193.5  4.3948245e-17  2.4137252e-19  
5194.0  4.458997e-17  2.3965771e-19  
5194.5  4.5080911e-17  2.4064997e-19  
5195.0  4.4155116e-17  2.4032824e-19  
5195.5  4.334176e-17  2.386289e-19  
5196.0  4.2451205e-17  2.4266272e-19  
5196.5  4.116349e-17  2.4118361e-19  
5197.0  4.0259235e-17  2.3921374e-19  
5197.5  3.9932642e-17  2.4171313e-19  
5198.0  4.2287681e-17  2.3997861e-19  
5198.5  4.545391e-17  2.4146384e-19  
5199.0  4.5865323e-17  2.4081551e-19  
5199.5  4.4507655e-17  2.4183094e-19  
5200.0  4.4086243e-17  2.418698e-19  
5200.5  4.4367318e-17  2.4100618e-19  
5201.0  4.4389665e-17  2.4228084e-19  
5201.5  4.4391735e-17  2.4107483e-19  
5202.0  4.4339401e-17  2.4118902e-19  
5202.5  4.3902778e-17  2.4216544e-19  
5203.0  4.4025813e-17  2.418458e-19  
5203.5  4.5254584e-17  2.4267566e-19  
5204.0  4.5943001e-17  2.4182759e-19  
5204.5  4.5906862e-17  2.4131541e-19  
5205.0  4.5534542e-17  2.4240128e-19  
5205.5  4.6160482e-17  2.4092796e-19  
5206.0  4.6090195e-17  2.4271319e-19  
5206.5  4.6704491e-17  2.4114633e-19  
5207.0  4.8173901e-17  2.4331007e-19  
5207.5  4.821464e-17  2.4140435e-19  
5208.0  4.7513673e-17  2.4097512e-19  
5208.5  4.6389972e-17  2.429115e-19  
5209.0  4.5559598e-17  2.4143915e-19  
5209.5  4.7093138e-17  2.4237119e-19  
5210.0  4.9435983e-17  2.41196e-19  
5210.5  5.0942135e-17  2.4022962e-19  
5211.0  5.1315386e-17  2.4524909e-19  
5211.5  4.9698683e-17  2.3898056e-19  
5212.0  4.797582e-17  2.4457929e-19  
5212.5  4.7813803e-17  2.4166858e-19  
5213.0  4.8395764e-17  2.4170229e-19  
5213.5  4.996895e-17  2.4159988e-19  
5214.0  5.0164749e-17  2.4399463e-19  
5214.5  4.8474648e-17  2.4438813e-19  
5215.0  4.7279836e-17  2.4215549e-19  
5215.5  4.7914793e-17  2.42178e-19  
5216.0  4.8297965e-17  2.4187095e-19  
5216.5  4.8348452e-17  2.4475563e-19  
5217.0  4.9887201e-17  2.4335883e-19  
5217.5  5.16164e-17  2.4209426e-19  
5218.0  5.2085973e-17  2.421781e-19  
5218.5  5.2594805e-17  2.4370618e-19  
5219.0  5.3618114e-17  2.4342905e-19  
5219.5  5.4023901e-17  2.434705e-19  
5220.0  5.3569358e-17  2.4212659e-19  
5220.5  5.2509815e-17  2.4248865e-19  
5221.0  5.2708204e-17  2.4431848e-19  
5221.5  5.31788e-17  2.4224047e-19  
5222.0  5.288047e-17  2.430463e-19  
5222.5  5.2867798e-17  2.4206609e-19  
5223.0  5.3812254e-17  2.4241782e-19  
5223.5  5.452259e-17  2.4438194e-19  
5224.0  5.471489e-17  2.419474e-19  
5224.5  5.5054264e-17  2.4340172e-19  
5225.0  5.6120406e-17  2.4312139e-19  
5225.5  5.6256236e-17  2.4279187e-19  
5226.0  5.5485148e-17  2.4320153e-19  
5226.5  5.5173548e-17  2.4171711e-19  
5227.0  5.6164734e-17  2.4542244e-19  
5227.5  5.6321173e-17  2.4159685e-19  
5228.0  5.538558e-17  2.4252727e-19  
5228.5  5.3869968e-17  2.4577241e-19  
5229.0  5.3049227e-17  2.4143549e-19  
5229.5  5.439706e-17  2.4266286e-19  
5230.0  5.7643218e-17  2.4548563e-19  
5230.5  5.9028533e-17  2.4351918e-19  
5231.0  5.7410141e-17  2.4350637e-19  
5231.5  5.6664352e-17  2.4414528e-19  
5232.0  5.7362828e-17  2.4341755e-19  
5232.5  5.7518413e-17  2.4334343e-19  
5233.0  5.7142884e-17  2.4531951e-19  
5233.5  5.7703516e-17  2.431529e-19  
5234.0  5.8600676e-17  2.440546e-19  
5234.5  5.9193049e-17  2.4384201e-19  
5235.0  5.9707932e-17  2.4442012e-19  
5235.5  5.9457503e-17  2.4447643e-19  
5236.0  5.9690619e-17  2.4311255e-19  
5236.5  6.0790533e-17  2.4445178e-19  
5237.0  6.0974597e-17  2.4494611e-19  
5237.5  5.9522391e-17  2.4512465e-19  
5238.0  5.6990882e-17  2.4256537e-19  
5238.5  5.4924727e-17  2.4354494e-19  
5239.0  5.3958063e-17  2.4459997e-19  
5239.5  5.4370521e-17  2.4359404e-19  
5240.0  5.5890187e-17  2.4377451e-19  
5240.5  5.8384069e-17  2.452781e-19  
5241.0  6.0019757e-17  2.4181318e-19  
5241.5  5.9450738e-17  2.4543324e-19  
5242.0  5.8515756e-17  2.4371978e-19  
5242.5  5.9566703e-17  2.4341013e-19  
5243.0  6.1099554e-17  2.4287359e-19  
5243.5  6.0957176e-17  2.4629336e-19  
5244.0  5.9830357e-17  2.4248832e-19  
5244.5  5.8557957e-17  2.430768e-19  
5245.0  5.7929134e-17  2.433876e-19  
5245.5  5.9197075e-17  2.4339928e-19  
5246.0  5.9924498e-17  2.4396522e-19  
5246.5  5.9772149e-17  2.4296637e-19  
5247.0  6.0349839e-17  2.4355264e-19  
5247.5  6.0940449e-17  2.4313016e-19  
5248.0  6.1036407e-17  2.451386e-19  
5248.5  6.153302e-17  2.4043753e-19  
5249.0  6.1470008e-17  2.445712e-19  
5249.5  6.1774605e-17  2.4328767e-19  
5250.0  6.3503383e-17  2.4160976e-19  
5250.5  6.408712e-17  2.435131e-19  
5251.0  6.2918244e-17  2.4391651e-19  
5251.5  6.1696138e-17  2.4198299e-19  
5252.0  6.1521669e-17  2.4193016e-19  
5252.5  6.1393434e-17  2.4291928e-19  
5253.0  6.0791586e-17  2.434044e-19  
5253.5  6.0881616e-17  2.424894e-19  
5254.0  6.12621e-17  2.4280482e-19  
5254.5  6.1041637e-17  2.4110716e-19  
5255.0  6.1074542e-17  2.4364593e-19  
5255.5  6.2140792e-17  2.4315612e-19  
5256.0  6.3060359e-17  2.4180628e-19  
5256.5  6.2056279e-17  2.4119244e-19  
5257.0  6.1332789e-17  2.4577139e-19  
5257.5  6.0762375e-17  2.4043142e-19  
5258.0  6.0167814e-17  2.4467436e-19  
5258.5  6.1169715e-17  2.4253069e-19  
5259.0  6.2232634e-17  2.4249133e-19  
5259.5  6.1414733e-17  2.4230549e-19  
5260.0  6.14558e-17  2.4259805e-19  
5260.5  6.2837826e-17  2.4276145e-19  
5261.0  6.3710747e-17  2.4426244e-19  
5261.5  6.424185e-17  2.4277031e-19  
5262.0  6.522433e-17  2.4248573e-19  
5262.5  6.5223215e-17  2.4383335e-19  
5263.0  6.400278e-17  2.4375822e-19  
5263.5  6.3115604e-17  2.4247181e-19  
5264.0  6.3178032e-17  2.4219173e-19  
5264.5  6.2363938e-17  2.4461797e-19  
5265.0  6.0800933e-17  2.4412938e-19  
5265.5  6.0398076e-17  2.4213788e-19  
5266.0  6.1415534e-17  2.428017e-19  
5266.5  6.2192792e-17  2.4309354e-19  
5267.0  6.1866353e-17  2.4436554e-19  
5267.5  6.2036753e-17  2.433589e-19  
5268.0  6.3216994e-17  2.4279696e-19  
5268.5  6.3490242e-17  2.4161812e-19  
5269.0  6.2357355e-17  2.4375155e-19  
5269.5  6.1542043e-17  2.4318208e-19  
5270.0  6.1169467e-17  2.4199756e-19  
5270.5  6.0930572e-17  2.413547e-19  
5271.0  6.1075946e-17  2.434308e-19  
5271.5  6.1636653e-17  2.4341525e-19  
5272.0  6.320738e-17  2.4272859e-19  
5272.5  6.4564715e-17  2.4066616e-19  
5273.0  6.4186097e-17  2.4277957e-19  
5273.5  6.334416e-17  2.4427137e-19  
5274.0  6.3101129e-17  2.3977327e-19  
5274.5  6.3385738e-17  2.4380361e-19  
5275.0  6.3439934e-17  2.4281727e-19  
5275.5  6.2305371e-17  2.4293234e-19  
5276.0  6.258662e-17  2.4025488e-19  
5276.5  6.4764193e-17  2.4227963e-19  
5277.0  6.3626522e-17  2.4495782e-19  
5277.5  6.1272025e-17  2.4087484e-19  
5278.0  6.1725078e-17  2.4092529e-19  
5278.5  6.2456746e-17  2.4141281e-19  
5279.0  6.2958372e-17  2.4345299e-19  
5279.5  6.2175881e-17  2.4249117e-19  
5280.0  6.1420004e-17  2.4068657e-19  
5280.5  6.171994e-17  2.4269215e-19  
5281.0  6.0229344e-17  2.4137329e-19  
5281.5  5.8016546e-17  2.4268523e-19  
5282.0  5.7530431e-17  2.4246916e-19  
5282.5  5.843587e-17  2.4052464e-19  
5283.0  6.0103544e-17  2.4123707e-19  
5283.5  6.203844e-17  2.4319417e-19  
5284.0  6.220566e-17  2.4332194e-19  
5284.5  6.1153973e-17  2.4190121e-19  
5285.0  6.0828806e-17  2.420511e-19  
5285.5  6.0304883e-17  2.4289002e-19  
5286.0  5.9681319e-17  2.4351899e-19  
5286.5  5.9853427e-17  2.4122375e-19  
5287.0  5.8994358e-17  2.4381757e-19  
5287.5  5.7112549e-17  2.4386575e-19  
5288.0  5.6188288e-17  2.4227475e-19  
5288.5  5.6526454e-17  2.4186886e-19  
5289.0  5.7487149e-17  2.4371001e-19  
5289.5  5.8935657e-17  2.4276657e-19  
5290.0  6.0233394e-17  2.4280523e-19  
5290.5  6.0777274e-17  2.4243798e-19  
5291.0  6.1012353e-17  2.4364999e-19  
5291.5  5.9666177e-17  2.4142248e-19  
5292.0  5.9246932e-17  2.4398658e-19  
5292.5  6.0909578e-17  2.4089134e-19  
5293.0  6.1021779e-17  2.4275023e-19  
5293.5  5.9887748e-17  2.4484793e-19  
5294.0  5.8794468e-17  2.3979314e-19  
5294.5  5.7136396e-17  2.4247758e-19  
5295.0  5.6310134e-17  2.4369769e-19  
5295.5  5.6216513e-17  2.4173341e-19  
5296.0  5.617118e-17  2.4088445e-19  
5296.5  5.7151344e-17  2.4099343e-19  
5297.0  5.9339151e-17  2.4066145e-19  
5297.5  5.9929802e-17  2.4282354e-19  
5298.0  5.8574547e-17  2.4106832e-19  
5298.5  5.6810933e-17  2.4017525e-19  
5299.0  5.5766182e-17  2.4006837e-19  
5299.5  5.5426096e-17  2.4162215e-19  
5300.0  5.5889724e-17  2.415943e-19  
5300.5  5.5987173e-17  2.4206514e-19  
5301.0  5.5218866e-17  2.3993344e-19  
5301.5  5.4784415e-17  2.4070154e-19  
5302.0  5.5186174e-17  2.4195909e-19  
5302.5  5.6388132e-17  2.4128024e-19  
5303.0  5.8129935e-17  2.4188374e-19  
5303.5  5.9267531e-17  2.3984255e-19  
5304.0  5.8375369e-17  2.412075e-19  
5304.5  5.6694973e-17  2.4142924e-19  
5305.0  5.7008529e-17  2.4100254e-19  
5305.5  5.7905098e-17  2.4182835e-19  
5306.0  5.8159876e-17  2.4074494e-19  
5306.5  5.7286952e-17  2.4192962e-19  
5307.0  5.6261776e-17  2.404669e-19  
5307.5  5.5546857e-17  2.423283e-19  
5308.0  5.5200528e-17  2.4159284e-19  
5308.5  5.627284e-17  2.3939704e-19  
5309.0  5.7921654e-17  2.4397015e-19  
5309.5  5.7824691e-17  2.4058382e-19  
5310.0  5.7140133e-17  2.4200873e-19  
5310.5  5.7261482e-17  2.4037732e-19  
5311.0  5.8603444e-17  2.4011641e-19  
5311.5  6.0510425e-17  2.4326017e-19  
5312.0  5.9895386e-17  2.4084549e-19  
5312.5  5.8611031e-17  2.412643e-19  
5313.0  5.9337233e-17  2.408311e-19  
5313.5  5.990524e-17  2.42817e-19  
5314.0  5.9006362e-17  2.4044815e-19  
5314.5  5.7375737e-17  2.3993023e-19  
5315.0  5.561584e-17  2.4127164e-19  
5315.5  5.4373707e-17  2.4149339e-19  
5316.0  5.5431241e-17  2.4087351e-19  
5316.5  5.7402406e-17  2.415811e-19  
5317.0  5.8868606e-17  2.4159937e-19  
5317.5  6.0062441e-17  2.4104098e-19  
5318.0  6.0486423e-17  2.419322e-19  
5318.5  6.0255813e-17  2.4162248e-19  
5319.0  6.0097507e-17  2.4014141e-19  
5319.5  5.9389095e-17  2.4152305e-19  
5320.0  5.8293997e-17  2.4246587e-19  
5320.5  5.8072795e-17  2.4350965e-19  
5321.0  5.8588539e-17  2.4031584e-19  
5321.5  5.8745949e-17  2.4142123e-19  
5322.0  5.8616838e-17  2.4290816e-19  
5322.5  5.7953957e-17  2.4119054e-19  
5323.0  5.8168502e-17  2.4133297e-19  
5323.5  5.8501515e-17  2.4190699e-19  
5324.0  5.9429459e-17  2.411223e-19  
5324.5  5.8615899e-17  2.4357504e-19  
5325.0  5.811017e-17  2.419178e-19  
5325.5  5.8670621e-17  2.4220782e-19  
5326.0  6.00443e-17  2.4204438e-19  
5326.5  6.046487e-17  2.4238707e-19  
5327.0  5.9100175e-17  2.4103529e-19  
5327.5  5.7965691e-17  2.4194148e-19  
5328.0  5.7957056e-17  2.4423487e-19  
5328.5  5.5773146e-17  2.3952354e-19  
5329.0  5.4381715e-17  2.4361842e-19  
5329.5  5.5103918e-17  2.4208427e-19  
5330.0  5.4754382e-17  2.4238746e-19  
5330.5  5.494948e-17  2.4195957e-19  
5331.0  5.6240916e-17  2.4279568e-19  
5331.5  5.8186438e-17  2.4273765e-19  
5332.0  5.8635685e-17  2.4247873e-19  
5332.5  5.7880336e-17  2.4335022e-19  
5333.0  5.6795309e-17  2.4335255e-19  
5333.5  5.5623776e-17  2.42289e-19  
5334.0  5.4932882e-17  2.4255784e-19  
5334.5  5.5105578e-17  2.4447781e-19  
5335.0  5.5416265e-17  2.4253887e-19  
5335.5  5.5131893e-17  2.4389973e-19  
5336.0  5.5621682e-17  2.4207556e-19  
5336.5  5.6803746e-17  2.4332943e-19  
5337.0  5.617298e-17  2.4327155e-19  
5337.5  5.4850304e-17  2.4273582e-19  
5338.0  5.5022296e-17  2.4304247e-19  
5338.5  5.617498e-17  2.4448044e-19  
5339.0  5.6652725e-17  2.412854e-19  
5339.5  5.6115714e-17  2.4448962e-19  
5340.0  5.4346248e-17  2.4159027e-19  
5340.5  5.3763071e-17  2.4353506e-19  
5341.0  5.3164496e-17  2.4352496e-19  
5341.5  5.291788e-17  2.4502205e-19  
5342.0  5.3429955e-17  2.4327692e-19  
5342.5  5.2708966e-17  2.4175153e-19  
5343.0  5.1457131e-17  2.4369417e-19  
5343.5  5.1837009e-17  2.4734819e-19  
5344.0  5.336298e-17  2.4305864e-19  
5344.5  5.4568446e-17  2.449042e-19  
5345.0  5.4310419e-17  2.4373364e-19  
5345.5  5.36297e-17  2.4412533e-19  
5346.0  5.1838044e-17  2.4428484e-19  
5346.5  5.2156309e-17  2.4930405e-19  
5347.0  5.3553448e-17  2.4452075e-19  
5347.5  5.383314e-17  2.4457228e-19  
5348.0  5.3007949e-17  2.456842e-19  
5348.5  5.1839666e-17  2.4548556e-19  
5349.0  5.1380489e-17  2.4467789e-19  
5349.5  5.1085554e-17  2.4566384e-19  
5350.0  4.991764e-17  2.4541534e-19  
5350.5  4.9109808e-17  2.4529147e-19  
5351.0  4.9549436e-17  2.4566155e-19  
5351.5  5.1213332e-17  2.4473758e-19  
5352.0  5.1374999e-17  2.4597681e-19  
5352.5  4.9918891e-17  2.4586505e-19  
5353.0  5.0243041e-17  2.4547431e-19  
5353.5  5.190352e-17  2.4341896e-19  
5354.0  5.3070403e-17  2.4703803e-19  
5354.5  5.2997566e-17  2.4506879e-19  
5355.0  5.1574859e-17  2.4683539e-19  
5355.5  5.0094668e-17  2.4360496e-19  
5356.0  5.0539001e-17  2.4382693e-19  
5356.5  5.1479073e-17  2.4592293e-19  
5357.0  5.0421937e-17  2.4599057e-19  
5357.5  4.858721e-17  2.4596917e-19  
5358.0  4.8197967e-17  2.4287172e-19  
5358.5  4.8904844e-17  2.4498853e-19  
5359.0  4.9209963e-17  2.45265e-19  
5359.5  4.8442252e-17  2.4473403e-19  
5360.0  4.6986937e-17  2.470209e-19  
5360.5  4.6246691e-17  2.4275583e-19  
5361.0  4.627788e-17  2.466329e-19  
5361.5  4.6733713e-17  2.4428965e-19  
5362.0  4.9742557e-17  2.4500466e-19  
5362.5  4.990472e-17  2.4590858e-19  
5363.0  4.6232657e-17  2.455018e-19  
5363.5  4.437831e-17  2.4369827e-19  
5364.0  4.4542544e-17  2.473929e-19  
5364.5  4.4574801e-17  2.4403429e-19  
5365.0  4.4312715e-17  2.4532884e-19  
5365.5  4.4830678e-17  2.4396189e-19  
5366.0  4.6359274e-17  2.4645599e-19  
5366.5  4.7042069e-17  2.4431252e-19  
5367.0  4.6135523e-17  2.4387368e-19  
5367.5  4.4411103e-17  2.4617775e-19  
5368.0  4.4569471e-17  2.4394648e-19  
5368.5  4.5911948e-17  2.4525156e-19  
5369.0  4.6018376e-17  2.4563944e-19  
5369.5  4.4444404e-17  2.44133e-19  
5370.0  4.3319537e-17  2.4581542e-19  
5370.5  4.3947254e-17  2.4417658e-19  
5371.0  4.479803e-17  2.4443852e-19  
5371.5  4.5053792e-17  2.4639026e-19  
5372.0  4.4596416e-17  2.4452009e-19  
5372.5  4.3449892e-17  2.4665017e-19  
5373.0  4.242455e-17  2.4435464e-19  
5373.5  4.2635623e-17  2.4491413e-19  
5374.0  4.3843333e-17  2.4644429e-19  
5374.5  4.4408609e-17  2.4667638e-19  
5375.0  4.3597375e-17  2.4468073e-19  
5375.5  4.3008715e-17  2.4664515e-19  
5376.0  4.278373e-17  2.4615096e-19  
5376.5  4.2058216e-17  2.4664785e-19  
5377.0  4.1876011e-17  2.431787e-19  
5377.5  4.2895411e-17  2.4833542e-19  
5378.0  4.3049601e-17  2.4556333e-19  
5378.5  4.1894673e-17  2.4902295e-19  
5379.0  4.1740491e-17  2.4538603e-19  
5379.5  4.2798296e-17  2.4592832e-19  
5380.0  4.2375908e-17  2.4680317e-19  
5380.5  4.2426916e-17  2.4673448e-19  
5381.0  4.3264912e-17  2.4622382e-19  
5381.5  4.2426798e-17  2.4521613e-19  
5382.0  4.0983413e-17  2.4716834e-19  
5382.5  4.1120867e-17  2.478198e-19  
5383.0  4.1096747e-17  2.4705674e-19  
5383.5  4.0640269e-17  2.47305e-19  
5384.0  3.9792691e-17  2.4590715e-19  
5384.5  3.9054654e-17  2.4643383e-19  
5385.0  3.8824101e-17  2.4810382e-19  
5385.5  3.9621606e-17  2.4740984e-19  
5386.0  4.0227829e-17  2.4630054e-19  
5386.5  3.9252535e-17  2.4620022e-19  
5387.0  3.8850684e-17  2.479864e-19  
5387.5  3.9772038e-17  2.4700059e-19  
5388.0  4.1084816e-17  2.477855e-19  
5388.5  4.1867848e-17  2.4840303e-19  
5389.0  4.0559202e-17  2.4681507e-19  
5389.5  3.8083472e-17  2.4854916e-19  
5390.0  3.7837924e-17  2.4787013e-19  
5390.5  3.9028099e-17  2.4686731e-19  
5391.0  3.911412e-17  2.4936251e-19  
5391.5  3.8847781e-17  2.4755196e-19  
5392.0  3.8243199e-17  2.4808389e-19  
5392.5  3.6981338e-17  2.4883949e-19  
5393.0  3.6962371e-17  2.4680008e-19  
5393.5  3.7830384e-17  2.490744e-19  
5394.0  3.7548169e-17  2.4744902e-19  
5394.5  3.7049895e-17  2.4910088e-19  
5395.0  3.7084649e-17  2.4581978e-19  
5395.5  3.6875964e-17  2.4939184e-19  
5396.0  3.5904916e-17  2.478301e-19  
5396.5  3.5057585e-17  2.4825083e-19  
5397.0  3.6305993e-17  2.484469e-19  
5397.5  3.6988899e-17  2.4661653e-19  
5398.0  3.5282578e-17  2.5012115e-19  
5398.5  3.4779148e-17  2.4834266e-19  
5399.0  3.5472964e-17  2.4657602e-19  
5399.5  3.450026e-17  2.4740072e-19  
5400.0  3.2801516e-17  2.4956899e-19  
5400.5  3.2625307e-17  2.4890866e-19  
5401.0  3.380059e-17  2.4789894e-19  
5401.5  3.3780042e-17  2.4816175e-19  
5402.0  3.3941052e-17  2.4784627e-19  
5402.5  3.2758693e-17  2.474842e-19  
5403.0  3.0268993e-17  2.4915481e-19  
5403.5  2.9913151e-17  2.4963845e-19  
5404.0  3.0943609e-17  2.4750075e-19  
5404.5  3.168264e-17  2.489939e-19  
5405.0  3.1842485e-17  2.4783337e-19  
5405.5  3.1883645e-17  2.5050896e-19  
5406.0  3.2519256e-17  2.4799643e-19  
5406.5  3.2566234e-17  2.4900463e-19  
5407.0  3.1808666e-17  2.5016127e-19  
5407.5  3.1687167e-17  2.4769162e-19  
5408.0  3.1563216e-17  2.5121145e-19  
5408.5  3.1496307e-17  2.4797715e-19  
5409.0  3.1519601e-17  2.4974332e-19  
5409.5  3.1026156e-17  2.5200493e-19  
5410.0  3.026728e-17  2.5048388e-19  
5410.5  2.9594225e-17  2.479195e-19  
5411.0  2.9574505e-17  2.5056516e-19  
5411.5  2.9310987e-17  2.4829914e-19  
5412.0  2.9323801e-17  2.4984305e-19  
5412.5  2.9173623e-17  2.5186412e-19  
5413.0  2.8089721e-17  2.4816355e-19  
5413.5  2.7769569e-17  2.5053517e-19  
5414.0  2.8912696e-17  2.4860095e-19  
5414.5  2.9381637e-17  2.4826867e-19  
5415.0  2.8762021e-17  2.4921379e-19  
5415.5  2.8713486e-17  2.5052877e-19  
5416.0  2.9611492e-17  2.4851938e-19  
5416.5  2.9316486e-17  2.4854417e-19  
5417.0  2.7434021e-17  2.5064172e-19  
5417.5  2.6871292e-17  2.4912395e-19  
5418.0  2.742926e-17  2.4874679e-19  
5418.5  2.7611308e-17  2.5039111e-19  
5419.0  2.8371905e-17  2.5008672e-19  
5419.5  2.8352715e-17  2.4923336e-19  
5420.0  2.7135124e-17  2.5103275e-19  
5420.5  2.7620109e-17  2.4999227e-19  
5421.0  2.9151898e-17  2.5136746e-19  
5421.5  2.9657458e-17  2.5080682e-19  
5422.0  2.8354424e-17  2.5102841e-19  
5422.5  2.57073e-17  2.5078553e-19  
5423.0  2.4434307e-17  2.501363e-19  
5423.5  2.6031275e-17  2.5116051e-19  
5424.0  2.7182474e-17  2.5104325e-19  
5424.5  2.6600725e-17  2.5111938e-19  
5425.0  2.666581e-17  2.5085042e-19  
5425.5  2.661504e-17  2.500764e-19  
5426.0  2.5285558e-17  2.5173782e-19  
5426.5  2.458275e-17  2.4982763e-19  
5427.0  2.5078494e-17  2.5361967e-19  
5427.5  2.4778062e-17  2.4964787e-19  
5428.0  2.3716928e-17  2.5028316e-19  
5428.5  2.4040657e-17  2.5080093e-19  
5429.0  2.3749251e-17  2.5143577e-19  
5429.5  2.3898118e-17  2.5121329e-19  
5430.0  2.4965124e-17  2.5285304e-19  
5430.5  2.5426347e-17  2.5127164e-19  
5431.0  2.5832049e-17  2.4908111e-19  
5431.5  2.6598833e-17  2.5337145e-19  
5432.0  2.5630824e-17  2.527614e-19  
5432.5  2.3657999e-17  2.5047898e-19  
5433.0  2.3913652e-17  2.5151476e-19  
5433.5  2.4286662e-17  2.5217366e-19  
5434.0  2.4750863e-17  2.5152407e-19  
5434.5  2.5657091e-17  2.5134656e-19  
5435.0  2.5203549e-17  2.5215675e-19  
5435.5  2.4131396e-17  2.5180438e-19  
5436.0  2.4432102e-17  2.5152733e-19  
5436.5  2.510116e-17  2.5261313e-19  
5437.0  2.4373994e-17  2.5137009e-19  
5437.5  2.2158763e-17  2.5181898e-19  
5438.0  2.050805e-17  2.5107068e-19  
5438.5  2.0881859e-17  2.5262891e-19  
5439.0  2.2006507e-17  2.5212296e-19  
5439.5  2.262835e-17  2.5415217e-19  
5440.0  2.3180504e-17  2.5132718e-19  
5440.5  2.3237562e-17  2.5271834e-19  
5441.0  2.2134257e-17  2.5093172e-19  
5441.5  2.158913e-17  2.5034053e-19  
5442.0  2.1934612e-17  2.5261905e-19  
5442.5  2.1734242e-17  2.5344844e-19  
5443.0  2.0913899e-17  2.5278104e-19  
5443.5  2.0765223e-17  2.5016894e-19  
5444.0  2.1567168e-17  2.5108653e-19  
5444.5  2.2681707e-17  2.5264397e-19  
5445.0  2.3502117e-17  2.5340198e-19  
5445.5  2.3074084e-17  2.531602e-19  
5446.0  2.1571766e-17  2.5109709e-19  
5446.5  2.1718392e-17  2.517434e-19  
5447.0  2.1817401e-17  2.5245382e-19  
5447.5  2.2014146e-17  2.5350258e-19  
5448.0  2.3606314e-17  2.5105022e-19  
5448.5  2.4304826e-17  2.5391453e-19  
5449.0  2.4210549e-17  2.524802e-19  
5449.5  2.3484153e-17  2.5214224e-19  
5450.0  2.2995731e-17  2.5409168e-19  
5450.5  2.257038e-17  2.5279434e-19  
5451.0  2.1264028e-17  2.5252219e-19  
5451.5  2.0260874e-17  2.5179134e-19  
5452.0  2.0612646e-17  2.5405935e-19  
5452.5  2.0828243e-17  2.5351639e-19  
5453.0  2.0848703e-17  2.5248323e-19  
5453.5  2.1703537e-17  2.5480117e-19  
5454.0  2.1526443e-17  2.5319536e-19  
5454.5  2.1488278e-17  2.5293531e-19  
5455.0  2.1901495e-17  2.5400603e-19  
5455.5  2.1461938e-17  2.5283773e-19  
5456.0  2.0824131e-17  2.5579691e-19  
5456.5  2.0636611e-17  2.5268287e-19  
5457.0  2.0301725e-17  2.5403109e-19  
5457.5  2.0112767e-17  2.5336344e-19  
5458.0  2.1016281e-17  2.5371912e-19  
5458.5  2.2746597e-17  2.5550312e-19  
5459.0  2.3899149e-17  2.5513646e-19  
5459.5  2.3530676e-17  2.5201925e-19  
5460.0  2.2391578e-17  2.5318008e-19  
5460.5  2.1913989e-17  2.5551699e-19  
5461.0  2.2418032e-17  2.533078e-19  
5461.5  2.3071654e-17  2.5392139e-19  
5462.0  2.3391367e-17  2.5415008e-19  
5462.5  2.1643237e-17  2.5363078e-19  
5463.0  1.9390013e-17  2.5460685e-19  
5463.5  1.957222e-17  2.5377175e-19  
5464.0  2.1503564e-17  2.551848e-19  
5464.5  2.1813718e-17  2.5371844e-19  
5465.0  2.2239931e-17  2.5304618e-19  
5465.5  2.1678019e-17  2.5506085e-19  
5466.0  2.1626191e-17  2.546999e-19  
5466.5  2.1345179e-17  2.5389885e-19  
5467.0  1.9892747e-17  2.5342087e-19  
5467.5  1.9695866e-17  2.53782e-19  
5468.0  2.0355889e-17  2.5528181e-19  
5468.5  1.9906891e-17  2.5437089e-19  
5469.0  2.0471464e-17  2.5394437e-19  
5469.5  2.1826747e-17  2.5557582e-19  
5470.0  2.2525313e-17  2.5502889e-19  
5470.5  2.2952195e-17  2.5448966e-19  
5471.0  2.3942024e-17  2.5551572e-19  
5471.5  2.3277764e-17  2.5555931e-19  
5472.0  2.1816468e-17  2.5641799e-19  
5472.5  2.2011602e-17  2.5432515e-19  
5473.0  2.2432269e-17  2.5492192e-19  
5473.5  2.1710555e-17  2.5726862e-19  
5474.0  2.052539e-17  2.563586e-19  
5474.5  1.9719438e-17  2.5536431e-19  
5475.0  1.9916059e-17  2.5766478e-19  
5475.5  2.1267814e-17  2.5608196e-19  
5476.0  2.2395023e-17  2.5640521e-19  
5476.5  2.1774042e-17  2.6008581e-19  
5477.0  1.9782354e-17  2.5381709e-19  
5477.5  1.8928675e-17  2.5728431e-19  
5478.0  1.9705284e-17  2.5734629e-19  
5478.5  1.983113e-17  2.5672277e-19  
5479.0  1.9451657e-17  2.5804262e-19  
5479.5  1.9799883e-17  2.5455537e-19  
5480.0  1.9984684e-17  2.588605e-19  
5480.5  1.89995e-17  2.591781e-19  
5481.0  1.847322e-17  2.5497552e-19  
5481.5  1.8744671e-17  2.5550653e-19  
5482.0  1.8749646e-17  2.5896186e-19  
5482.5  1.9903882e-17  2.5670426e-19  
5483.0  2.1081982e-17  2.5526459e-19  
5483.5  2.1179119e-17  2.580636e-19  
5484.0  2.0540526e-17  2.5615478e-19  
5484.5  2.0333327e-17  2.5528749e-19  
5485.0  2.0840442e-17  2.5759231e-19  
5485.5  2.1486015e-17  2.5593506e-19  
5486.0  2.2481208e-17  2.5672771e-19  
5486.5  2.3182558e-17  2.5749142e-19  
5487.0  2.3329407e-17  2.5482059e-19  
5487.5  2.2528488e-17  2.5648485e-19  
5488.0  2.1261594e-17  2.578074e-19  
5488.5  2.1164923e-17  2.5623705e-19  
5489.0  2.1332119e-17  2.5668982e-19  
5489.5  2.038702e-17  2.5647137e-19  
5490.0  1.9356013e-17  2.5660713e-19  
5490.5  1.9694999e-17  2.5709251e-19  
5491.0  1.9917451e-17  2.5779384e-19  
5491.5  1.9828508e-17  2.5572568e-19  
5492.0  2.031835e-17  2.5700886e-19  
5492.5  2.0987595e-17  2.5744221e-19  
5493.0  2.1155138e-17  2.5590658e-19  
5493.5  2.0698694e-17  2.5762488e-19  
5494.0  2.076473e-17  2.5702647e-19  
5494.5  2.0999615e-17  2.5601085e-19  
5495.0  2.0408477e-17  2.5739734e-19  
5495.5  2.0017976e-17  2.5599926e-19  
5496.0  2.0305617e-17  2.5804898e-19  
5496.5  2.062433e-17  2.579578e-19  
5497.0  1.9998958e-17  2.5713386e-19  
5497.5  1.9326264e-17  2.5458649e-19  
5498.0  1.9303402e-17  2.5816205e-19  
5498.5  1.8983562e-17  2.5624777e-19  
5499.0  1.9595079e-17  2.5819043e-19  
5499.5  2.071127e-17  2.5705058e-19  
5500.0  2.0617198e-17  2.5737965e-19  
5500.5  1.9620001e-17  2.5735287e-19  
5501.0  2.002383e-17  2.5711703e-19  
5501.5  2.179454e-17  2.5818454e-19  
5502.0  2.2642154e-17  2.5813562e-19  
5502.5  2.0857077e-17  2.5814911e-19  
5503.0  1.91135e-17  2.5828836e-19  
5503.5  1.998559e-17  2.5900723e-19  
5504.0  2.0528204e-17  2.5736554e-19  
5504.5  1.936604e-17  2.5667246e-19  
5505.0  1.8882135e-17  2.609382e-19  
5505.5  1.8316733e-17  2.581059e-19  
5506.0  1.7912811e-17  2.58023e-19  
5506.5  1.716266e-17  2.5862203e-19  
5507.0  1.7909095e-17  2.5850948e-19  
5507.5  1.9318513e-17  2.5854672e-19  
5508.0  1.9655621e-17  2.5886706e-19  
5508.5  1.9668717e-17  2.5918064e-19  
5509.0  1.89526e-17  2.6078932e-19  
5509.5  1.8415881e-17  2.5736674e-19  
5510.0  1.9001272e-17  2.6012572e-19  
5510.5  1.9782483e-17  2.5994834e-19  
5511.0  1.9934102e-17  2.5968376e-19  
5511.5  1.9421926e-17  2.5995192e-19  
5512.0  1.8690645e-17  2.5782791e-19  
5512.5  1.7940259e-17  2.5922981e-19  
5513.0  1.7433205e-17  2.6136164e-19  
5513.5  1.8234286e-17  2.5798613e-19  
5514.0  1.9621793e-17  2.5956921e-19  
5514.5  2.0823422e-17  2.5910137e-19  
5515.0  2.0407333e-17  2.5905956e-19  
5515.5  1.976199e-17  2.5898826e-19  
5516.0  1.9356438e-17  2.6101632e-19  
5516.5  1.9013835e-17  2.604757e-19  
5517.0  1.9231824e-17  2.6034094e-19  
5517.5  1.9912609e-17  2.6048348e-19  
5518.0  1.9863025e-17  2.5884355e-19  
5518.5  1.9506422e-17  2.6027834e-19  
5519.0  1.8202643e-17  2.6124797e-19  
5519.5  1.8575432e-17  2.5997688e-19  
5520.0  2.0070349e-17  2.6068325e-19  
5520.5  1.9521668e-17  2.6062745e-19  
5521.0  1.7320994e-17  2.6096418e-19  
5521.5  1.8012472e-17  2.6074867e-19  
5522.0  1.7960162e-17  2.6119732e-19  
5522.5  1.7793519e-17  2.5980053e-19  
5523.0  1.8029874e-17  2.6288045e-19  
5523.5  1.8130542e-17  2.5966904e-19  
5524.0  1.936987e-17  2.637213e-19  
5524.5  2.0306131e-17  2.5788156e-19  
5525.0  1.786277e-17  2.3896359e-19  
5525.5  1.7807036e-17  2.3587042e-19  
5526.0  1.8258927e-17  2.3600979e-19  
5526.5  1.9523488e-17  2.3698769e-19  
5527.0  1.9481203e-17  2.3488383e-19  
5527.5  1.9178606e-17  2.3516074e-19  
5528.0  1.9009856e-17  2.3699874e-19  
5528.5  1.906418e-17  2.3454453e-19  
5529.0  1.8644757e-17  2.3489432e-19  
5529.5  1.8042154e-17  2.3668098e-19  
5530.0  1.835975e-17  2.3282039e-19  
5530.5  1.8408031e-17  2.3821719e-19  
5531.0  1.8155865e-17  2.3363179e-19  
5531.5  1.8694187e-17  2.3550792e-19  
5532.0  1.9480009e-17  2.3401661e-19  
5532.5  1.9803251e-17  2.3422695e-19  
5533.0  1.8844439e-17  2.3457146e-19  
5533.5  1.8045556e-17  2.3386215e-19  
5534.0  1.7766824e-17  2.34837e-19  
5534.5  1.7436215e-17  2.3521088e-19  
5535.0  1.7974625e-17  2.3409472e-19  
5535.5  1.8027325e-17  2.3345057e-19  
5536.0  1.9070221e-17  2.341085e-19  
5536.5  1.837304e-17  2.3458458e-19  
5537.0  1.6477265e-17  2.3298003e-19  
5537.5  1.5984269e-17  2.3286496e-19  
5538.0  1.6195805e-17  2.3374112e-19  
5538.5  1.6655537e-17  2.3489334e-19  
5539.0  1.7843416e-17  2.3131337e-19  
5539.5  1.7989139e-17  2.3250302e-19  
5540.0  1.7734342e-17  2.3226852e-19  
5540.5  1.7463176e-17  2.3346246e-19  
5541.0  1.7268486e-17  2.3118099e-19  
5541.5  1.7441157e-17  2.3224927e-19  
5542.0  1.7546125e-17  2.3206983e-19  
5542.5  1.6036902e-17  2.3022266e-19  
5543.0  1.5337955e-17  2.3083932e-19  
5543.5  1.6042385e-17  2.3179712e-19  
5544.0  1.772064e-17  2.3007971e-19  
5544.5  1.792895e-17  2.3240622e-19  
5545.0  1.705832e-17  2.282082e-19  
5545.5  1.6229088e-17  2.321014e-19  
5546.0  1.6240518e-17  2.284423e-19  
5546.5  1.6941478e-17  2.309319e-19  
5547.0  1.8072964e-17  2.3001061e-19  
5547.5  1.7573422e-17  2.2906629e-19  
5548.0  1.6222844e-17  2.2883075e-19  
5548.5  1.609083e-17  2.2937535e-19  
5549.0  1.6220804e-17  2.2956134e-19  
5549.5  1.5955335e-17  2.2946136e-19  
5550.0  1.576512e-17  2.2643425e-19  
5550.5  1.5631622e-17  2.2922022e-19  
5551.0  1.5220414e-17  2.2821997e-19  
5551.5  1.5363616e-17  2.2797718e-19  
5552.0  1.4905913e-17  2.264543e-19  
5552.5  1.3440699e-17  2.264651e-19  
5553.0  1.3286498e-17  2.2842147e-19  
5553.5  1.5169167e-17  2.2700925e-19  
5554.0  1.7953739e-17  2.2630485e-19  
5554.5  1.8754341e-17  2.265195e-19  
5555.0  1.6600905e-17  2.2583259e-19  
5555.5  1.4779211e-17  2.2539794e-19  
5556.0  1.4411967e-17  2.2634883e-19  
5556.5  1.4240905e-17  2.2559538e-19  
5557.0  1.3420828e-17  2.2515334e-19  
5557.5  1.4063606e-17  2.2462139e-19  
5558.0  1.6407454e-17  2.2513779e-19  
5558.5  1.7808915e-17  2.2478441e-19  
5559.0  1.7415528e-17  2.2457045e-19  
5559.5  1.5861493e-17  2.237904e-19  
5560.0  1.3924369e-17  2.2346303e-19  
5560.5  1.4443345e-17  2.2346401e-19  
5561.0  1.5441351e-17  2.2425437e-19  
5561.5  1.5876184e-17  2.2176807e-19  
5562.0  1.6363493e-17  2.2508045e-19  
5562.5  1.602544e-17  2.2034165e-19  
5563.0  1.5846286e-17  2.2012315e-19  
5563.5  1.6106857e-17  2.2250568e-19  
5564.0  1.6160949e-17  2.2355078e-19  
5564.5  1.5042193e-17  2.2062126e-19  
5565.0  1.4236483e-17  2.2087369e-19  
5565.5  1.3714946e-17  2.1984288e-19  
5566.0  1.4106155e-17  2.2189464e-19  
5566.5  1.501902e-17  2.1953715e-19  
5567.0  1.5706408e-17  2.1952665e-19  
5567.5  1.5691449e-17  2.1892181e-19  
5568.0  1.6283315e-17  2.2111359e-19  
5568.5  1.5975159e-17  2.1927812e-19  
5569.0  1.6377241e-17  2.1759343e-19  
5569.5  1.7291006e-17  2.1752547e-19  
5570.0  1.7104068e-17  2.1801748e-19  
5570.5  1.5563159e-17  2.1783796e-19  
5571.0  1.629709e-17  2.1706388e-19  
5571.5  1.7369474e-17  2.1709658e-19  
5572.0  1.688065e-17  2.1619357e-19  
5572.5  1.6528703e-17  2.1662477e-19  
5573.0  1.6972838e-17  2.1511903e-19  
5573.5  1.7158362e-17  2.1569879e-19  
5574.0  1.6153052e-17  2.1561358e-19  
5574.5  1.9027793e-17  2.1430351e-19  
5575.0  1.261193e-17  2.1428479e-19  
5575.5  2.4455003e-17  1.0762757e-18  
5576.0  2.4196805e-17  1.0655664e-18  
5576.5  2.3870163e-17  1.0525801e-18  
5577.0  2.1888665e-17  1.0472556e-18  
5577.5  2.0705212e-17  1.0417056e-18  
5578.0  1.9862843e-17  1.0230852e-18  
5578.5  1.8535376e-17  1.0111179e-18  
5579.0  1.5787863e-17  1.002891e-18  
5579.5  1.325038e-17  9.9482286e-19  
5580.0  1.1196483e-17  9.8520156e-19  
5580.5  1.4696295e-17  9.705936e-19  
5581.0  1.338014e-17  9.6192839e-19  
5581.5  1.0475077e-17  9.5552926e-19  
5582.0  1.0590891e-17  9.4647139e-19  
5582.5  1.0868751e-17  9.3769869e-19  
5583.0  1.2837112e-17  9.168282e-19  
5583.5  1.3741566e-17  9.0843719e-19  
5584.0  1.6126805e-17  9.0869465e-19  
5584.5  1.4113661e-17  8.9046307e-19  
5585.0  1.303944e-17  8.7337668e-19  
5585.5  1.2101632e-17  8.761908e-19  
5586.0  1.262331e-17  8.6668622e-19  
5586.5  1.4552143e-17  8.4938487e-19  
5587.0  1.4810351e-17  8.4264584e-19  
5587.5  1.5009119e-17  8.3492767e-19  
5588.0  1.5802137e-17  8.282769e-19  
5588.5  1.5937093e-17  8.1695645e-19  
5589.0  1.6627618e-17  7.9578034e-19  
5589.5  1.648271e-17  7.9288795e-19  
5590.0  1.6621002e-17  7.9010358e-19  
5590.5  1.7648966e-17  7.8063742e-19  
5591.0  1.8610551e-17  7.726435e-19  
5591.5  2.0374653e-17  7.6220499e-19  
5592.0  2.072892e-17  7.5463954e-19  
5592.5  2.058619e-17  7.4852145e-19  
5593.0  1.835024e-17  7.222314e-19  
5593.5  1.6863469e-17  7.1680756e-19  
5594.0  1.4402773e-17  7.2826058e-19  
5594.5  1.4373685e-17  7.1365478e-19  
5595.0  1.4460731e-17  6.9940863e-19  
5595.5  1.4735654e-17  6.9858248e-19  
5596.0  1.5441491e-17  6.894297e-19  
5596.5  1.6611926e-17  6.772751e-19  
5597.0  1.7450219e-17  6.775986e-19  
5597.5  1.7555348e-17  6.7642102e-19  
5598.0  1.6024741e-17  7.1426811e-19  
5598.5  1.4314227e-17  6.9572914e-19  
5599.0  1.1347722e-17  6.4255853e-19  
5599.5  9.6544167e-18  6.2903661e-19  
5600.0  8.6942896e-18  6.1723285e-19  
5600.5  9.3705551e-18  6.3055293e-19  
5601.0  1.0628055e-17  6.2483323e-19  
5601.5  1.3305742e-17  6.1552426e-19  
5602.0  1.3183182e-17  6.1082379e-19  
5602.5  1.3160392e-17  6.0523013e-19  
5603.0  1.216306e-17  5.9598801e-19  
5603.5  1.2732587e-17  5.8816062e-19  
5604.0  1.3742629e-17  5.7801387e-19  
5604.5  1.5067826e-17  5.6010382e-19  
5605.0  1.5567196e-17  5.4632531e-19  
5605.5  1.3619655e-17  5.6758366e-19  
5606.0  1.3524843e-17  5.6812414e-19  
5606.5  1.3284316e-17  5.7195177e-19  
5607.0  1.3363592e-17  5.5099075e-19  
5607.5  1.3076243e-17  5.3486511e-19  
5608.0  1.2382783e-17  5.2086789e-19  
5608.5  1.1927598e-17  5.1377809e-19  
5609.0  1.1429294e-17  5.0559162e-19  
5609.5  1.2146124e-17  5.0134391e-19  
5610.0  1.2343569e-17  4.9571641e-19  
5610.5  1.3813269e-17  4.9343644e-19  
5611.0  1.3502382e-17  4.8614024e-19  
5611.5  1.2986047e-17  4.7403327e-19  
5612.0  1.3638312e-17  4.7388565e-19  
5612.5  1.3891513e-17  4.7201357e-19  
5613.0  1.381636e-17  4.6196578e-19  
5613.5  1.395809e-17  4.5688444e-19  
5614.0  1.4242351e-17  4.5358514e-19  
5614.5  1.4514884e-17  4.4955984e-19  
5615.0  1.4475522e-17  4.4442429e-19  
5615.5  1.2531768e-17  4.4027365e-19  
5616.0  1.2981505e-17  4.3353287e-19  
5616.5  1.381437e-17  4.2551514e-19  
5617.0  1.4763719e-17  4.2501619e-19  
5617.5  1.5204471e-17  4.2172599e-19  
5618.0  1.5654982e-17  4.1295474e-19  
5618.5  1.543723e-17  4.1072324e-19  
5619.0  1.5197681e-17  4.1152854e-19  
5619.5  1.4705485e-17  4.0343236e-19  
5620.0  1.4575515e-17  3.9681751e-19  
5620.5  1.4027817e-17  3.958379e-19  
5621.0  1.2975975e-17  3.9101119e-19  
5621.5  1.1126343e-17  3.8483996e-19  
5622.0  1.1610331e-17  3.8283631e-19  
5622.5  1.1762316e-17  3.8024406e-19  
5623.0  1.3288958e-17  3.7186609e-19  
5623.5  1.318078e-17  3.6880521e-19  
5624.0  1.3120382e-17  3.6705936e-19  
5624.5  1.3533423e-17  3.6359301e-19  
5625.0  1.3705309e-17  3.6008689e-19  
5625.5  1.4395714e-17  3.5991198e-19  
5626.0  1.3466686e-17  3.5428005e-19  
5626.5  1.2117941e-17  3.4589413e-19  
5627.0  1.1449377e-17  3.4494258e-19  
5627.5  1.1246727e-17  3.4272433e-19  
5628.0  1.220733e-17  3.3829405e-19  
5628.5  1.1933311e-17  3.356188e-19  
5629.0  1.1713136e-17  3.3434688e-19  
5629.5  1.2096207e-17  3.2676097e-19  
5630.0  1.2246726e-17  3.2140816e-19  
5630.5  1.2039273e-17  3.2651109e-19  
5631.0  1.1979334e-17  3.2165116e-19  
5631.5  1.1854199e-17  3.1500806e-19  
5632.0  1.1716978e-17  3.142225e-19  
5632.5  1.1703505e-17  3.1207699e-19  
5633.0  1.1810677e-17  3.0611873e-19  
5633.5  1.2235471e-17  3.0391097e-19  
5634.0  1.2758031e-17  3.0185151e-19  
5634.5  1.3531676e-17  2.9783518e-19  
5635.0  1.3775077e-17  2.9481722e-19  
5635.5  1.3843536e-17  2.9407205e-19  
5636.0  1.3598155e-17  2.9118784e-19  
5636.5  1.3110918e-17  2.8822932e-19  
5637.0  1.283095e-17  2.8404886e-19  
5637.5  1.2798678e-17  2.8082701e-19  
5638.0  1.3615166e-17  2.8024567e-19  
5638.5  1.3625011e-17  2.7744144e-19  
5639.0  1.3713325e-17  2.7451693e-19  
5639.5  1.3207045e-17  2.7093661e-19  
5640.0  1.2949372e-17  2.6863806e-19  
5640.5  1.1974141e-17  2.7060257e-19  
5641.0  1.1839873e-17  2.6580727e-19  
5641.5  1.1530756e-17  2.6031103e-19  
5642.0  1.1395461e-17  2.6025156e-19  
5642.5  1.1298081e-17  2.5819347e-19  
5643.0  1.0973989e-17  2.5596966e-19  
5643.5  1.1510488e-17  2.5426531e-19  
5644.0  1.2340061e-17  2.5256702e-19  
5644.5  1.3434524e-17  2.491928e-19  
5645.0  1.3786888e-17  2.4669686e-19  
5645.5  1.3230625e-17  2.4512152e-19  
5646.0  1.2705179e-17  2.4317549e-19  
5646.5  1.1988506e-17  2.4197886e-19  
5647.0  1.1760551e-17  2.4025776e-19  
5647.5  1.1837857e-17  2.3815808e-19  
5648.0  1.2743593e-17  2.3411005e-19  
5648.5  1.2867408e-17  2.3342551e-19  
5649.0  1.3072385e-17  2.3334751e-19  
5649.5  1.3514736e-17  2.3016009e-19  
5650.0  1.3728965e-17  2.2793831e-19  
5650.5  1.3907729e-17  2.2528712e-19  
5651.0  1.3284181e-17  2.2423368e-19  
5651.5  1.2486707e-17  2.236107e-19  
5652.0  1.1487831e-17  2.2222546e-19  
5652.5  1.1422847e-17  2.2033467e-19  
5653.0  1.2365442e-17  2.1494589e-19  
5653.5  1.3070759e-17  2.157443e-19  
5654.0  1.3897773e-17  2.1750869e-19  
5654.5  1.4396725e-17  2.1220714e-19  
5655.0  1.4431334e-17  2.0946692e-19  
5655.5  1.3534338e-17  2.1032176e-19  
5656.0  1.3176701e-17  2.0807662e-19  
5656.5  1.2587958e-17  2.0549501e-19  
5657.0  1.1909859e-17  2.0588427e-19  
5657.5  1.1687528e-17  2.0474234e-19  
5658.0  1.1965676e-17  2.0146832e-19  
5658.5  1.2657313e-17  2.0042546e-19  
5659.0  1.3488225e-17  1.9979869e-19  
5659.5  1.2504655e-17  1.9722931e-19  
5660.0  1.2090501e-17  1.9566299e-19  
5660.5  1.1631797e-17  1.9545683e-19  
5661.0  1.1985457e-17  1.9319906e-19  
5661.5  1.2509357e-17  1.912168e-19  
5662.0  1.3142145e-17  1.9116339e-19  
5662.5  1.3199758e-17  1.899014e-19  
5663.0  1.2891917e-17  1.8753691e-19  
5663.5  1.2772325e-17  1.8669463e-19  
5664.0  1.265308e-17  1.8582411e-19  
5664.5  1.3725419e-17  1.8372436e-19  
5665.0  1.38631e-17  1.8233922e-19  
5665.5  1.3340584e-17  1.8284934e-19  
5666.0  1.2844519e-17  1.8119778e-19  
5666.5  1.2466609e-17  1.7919332e-19  
5667.0  1.2683105e-17  1.7731313e-19  
5667.5  1.2781957e-17  1.7630971e-19  
5668.0  1.2467062e-17  1.7651503e-19  
5668.5  1.2358156e-17  1.7529778e-19  
5669.0  1.2315096e-17  1.7431304e-19  
5669.5  1.2736929e-17  1.7195822e-19  
5670.0  1.2935375e-17  1.7041661e-19  
5670.5  1.3317124e-17  1.704796e-19  
5671.0  1.3148391e-17  1.6902007e-19  
5671.5  1.3042559e-17  1.67812e-19  
5672.0  1.2502669e-17  1.6733308e-19  
5672.5  1.2239622e-17  1.6628884e-19  
5673.0  1.1181248e-17  1.6625583e-19  
5673.5  1.1661896e-17  1.6452835e-19  
5674.0  1.2065391e-17  1.6268272e-19  
5674.5  1.2330496e-17  1.6157395e-19  
5675.0  1.2396113e-17  1.6061528e-19  
5675.5  1.2261119e-17  1.6033042e-19  
5676.0  1.1984937e-17  1.5896904e-19  
5676.5  1.1667581e-17  1.5765566e-19  
5677.0  1.0877648e-17  1.5880299e-19  
5677.5  1.0814832e-17  1.5783166e-19  
5678.0  1.0946541e-17  1.5447173e-19  
5678.5  1.1616813e-17  1.5466408e-19  
5679.0  1.218385e-17  1.5498246e-19  
5679.5  1.1882867e-17  1.5225677e-19  
5680.0  1.1629216e-17  1.5114352e-19  
5680.5  1.0797375e-17  1.5240388e-19  
5681.0  1.0327993e-17  1.5081792e-19  
5681.5  1.0111681e-17  1.491327e-19  
5682.0  1.0099858e-17  1.497927e-19  
5682.5  1.0365218e-17  1.493241e-19  
5683.0  1.082547e-17  1.4719364e-19  
5683.5  1.0992426e-17  1.4632364e-19  
5684.0  1.1088342e-17  1.4574779e-19  
5684.5  1.0126252e-17  1.4576692e-19  
5685.0  1.0023232e-17  1.4501413e-19  
5685.5  1.0404427e-17  1.4361129e-19  
5686.0  1.0636713e-17  1.4326639e-19  
5686.5  1.082564e-17  1.4295261e-19  
5687.0  1.1346179e-17  1.413877e-19  
5687.5  1.1420916e-17  1.4066031e-19  
5688.0  1.1846239e-17  1.4083627e-19  
5688.5  1.1539278e-17  1.403019e-19  
5689.0  1.1384134e-17  1.397228e-19  
5689.5  1.1456872e-17  1.3841814e-19  
5690.0  1.1311753e-17  1.3768162e-19  
5690.5  1.0645163e-17  1.3782542e-19  
5691.0  1.1156227e-17  1.3693067e-19  
5691.5  1.1637988e-17  1.3581617e-19  
5692.0  1.2060306e-17  1.3578818e-19  
5692.5  1.1857907e-17  1.352127e-19  
5693.0  1.0459107e-17  1.3419999e-19  
5693.5  1.0205724e-17  1.3400646e-19  
5694.0  9.8733759e-18  1.3380894e-19  
5694.5  9.8547243e-18  1.3318326e-19  
5695.0  9.9348186e-18  1.3248431e-19  
5695.5  1.0273666e-17  1.3151254e-19  
5696.0  1.0572589e-17  1.3154434e-19  
5696.5  1.0840286e-17  1.314335e-19  
5697.0  1.0809591e-17  1.2936286e-19  
5697.5  1.0602077e-17  1.2897504e-19  
5698.0  9.8266505e-18  1.2974475e-19  
5698.5  9.7761362e-18  1.289381e-19  
5699.0  9.8082453e-18  1.2829019e-19  
5699.5  9.8767401e-18  1.2760668e-19  
5700.0  1.0072926e-17  1.2710459e-19  
5700.5  1.0415236e-17  1.275531e-19  
5701.0  1.0661789e-17  1.2656913e-19  
5701.5  1.0817873e-17  1.2558807e-19  
5702.0  1.1145903e-17  1.2530348e-19  
5702.5  1.1112743e-17  1.2493921e-19  
5703.0  1.0939971e-17  1.2493049e-19  
5703.5  1.0774477e-17  1.2470392e-19  
5704.0  1.0706387e-17  1.2438488e-19  
5704.5  1.0784648e-17  1.2262543e-19  
5705.0  1.0787028e-17  1.222283e-19  
5705.5  1.0311018e-17  1.2303049e-19  
5706.0  1.0708922e-17  1.2268891e-19  
5706.5  1.1039456e-17  1.2232611e-19  
5707.0  1.0589052e-17  1.2166193e-19  
5707.5  1.0326506e-17  1.2114826e-19  
5708.0  9.5582914e-18  1.2031967e-19  
5708.5  9.8180039e-18  1.2017281e-19  
5709.0  1.0149666e-17  1.2000978e-19  
5709.5  1.0485487e-17  1.2015689e-19  
5710.0  1.0398032e-17  1.1971381e-19  
5710.5  9.9948215e-18  1.1847721e-19  
5711.0  1.056243e-17  1.1857942e-19  
5711.5  1.105983e-17  1.1858507e-19  
5712.0  1.0284454e-17  1.1764659e-19  
5712.5  9.8622617e-18  1.1732195e-19  
5713.0  8.7682512e-18  1.1709229e-19  
5713.5  8.7136429e-18  1.1727495e-19  
5714.0  8.6649559e-18  1.1745368e-19  
5714.5  8.5193584e-18  1.1574171e-19  
5715.0  8.3889624e-18  1.1537717e-19  
5715.5  8.3605764e-18  1.1597531e-19  
5716.0  9.2588852e-18  1.1548358e-19  
5716.5  9.9471354e-18  1.1503944e-19  
5717.0  1.1062803e-17  1.1437325e-19  
5717.5  1.1148989e-17  1.1400947e-19  
5718.0  1.1110803e-17  1.1422274e-19  
5718.5  1.0773039e-17  1.1426315e-19  
5719.0  1.0445801e-17  1.1419113e-19  
5719.5  9.8864287e-18  1.1282516e-19  
5720.0  9.7313596e-18  1.1251792e-19  
5720.5  9.9371068e-18  1.130187e-19  
5721.0  1.0649975e-17  1.1268721e-19  
5721.5  1.128318e-17  1.1227432e-19  
5722.0  1.06921e-17  1.1131771e-19  
5722.5  1.0628191e-17  1.1119172e-19  
5723.0  1.0792897e-17  1.1216542e-19  
5723.5  1.1081268e-17  1.1100317e-19  
5724.0  1.1333929e-17  1.0984809e-19  
5724.5  1.0887634e-17  1.1101939e-19  
5725.0  1.0813638e-17  1.107757e-19  
5725.5  1.0735543e-17  1.0971304e-19  
5726.0  1.107706e-17  1.0985349e-19  
5726.5  1.1403854e-17  1.0985918e-19  
5727.0  1.1398484e-17  1.0894853e-19  
5727.5  1.1589218e-17  1.0876374e-19  
5728.0  1.203506e-17  1.0885699e-19  
5728.5  1.2148602e-17  1.0885795e-19  
5729.0  1.2182856e-17  1.0884979e-19  
5729.5  1.0994608e-17  1.0802046e-19  
5730.0  1.0667066e-17  1.0781953e-19  
5730.5  9.9352973e-18  1.0822438e-19  
5731.0  9.958802e-18  1.0748989e-19  
5731.5  1.0065998e-17  1.0693251e-19  
5732.0  1.0094446e-17  1.0722487e-19  
5732.5  1.0283449e-17  1.0699488e-19  
5733.0  1.0966676e-17  1.075049e-19  
5733.5  1.0959238e-17  1.0687028e-19  
5734.0  1.0861129e-17  1.0612415e-19  
5734.5  1.0367805e-17  1.0610594e-19  
5735.0  1.0171042e-17  1.0604503e-19  
5735.5  1.0036126e-17  1.0634382e-19  
5736.0  1.0127892e-17  1.0566495e-19  
5736.5  1.0159927e-17  1.0497573e-19  
5737.0  1.1081303e-17  1.0533853e-19  
5737.5  1.1057581e-17  1.0533322e-19  
5738.0  1.0579085e-17  1.0558001e-19  
5738.5  1.0106288e-17  1.0502115e-19  
5739.0  9.6191407e-18  1.0435459e-19  
5739.5  9.7227766e-18  1.0466212e-19  
5740.0  9.6388631e-18  1.0465378e-19  
5740.5  9.6708096e-18  1.0416585e-19  
5741.0  1.0100495e-17  1.0432932e-19  
5741.5  1.051831e-17  1.0447882e-19  
5742.0  1.0479322e-17  1.0326908e-19  
5742.5  1.0361437e-17  1.0325251e-19  
5743.0  1.0017164e-17  1.0377595e-19  
5743.5  9.7438609e-18  1.0333868e-19  
5744.0  9.4910503e-18  1.0295699e-19  
5744.5  9.954665e-18  1.0307115e-19  
5745.0  1.0177659e-17  1.0313534e-19  
5745.5  1.0862187e-17  1.0345134e-19  
5746.0  1.0701827e-17  1.0267143e-19  
5746.5  1.0619004e-17  1.0203549e-19  
5747.0  1.0455244e-17  1.0229626e-19  
5747.5  1.0427567e-17  1.0221864e-19  
5748.0  1.0828023e-17  1.0246818e-19  
5748.5  1.044351e-17  1.0222163e-19  
5749.0  1.0015788e-17  1.0192692e-19  
5749.5  9.9479038e-18  1.0147611e-19  
5750.0  9.9176589e-18  1.0147773e-19  
5750.5  9.8346304e-18  1.0174335e-19  
5751.0  9.329241e-18  1.0133728e-19  
5751.5  8.7664259e-18  1.0097791e-19  
5752.0  9.1949455e-18  1.0130991e-19  
5752.5  9.3002572e-18  1.0124235e-19  
5753.0  9.4832061e-18  1.0123436e-19  
5753.5  9.6639041e-18  1.0066727e-19  
5754.0  9.8185844e-18  1.0024166e-19  
5754.5  1.0047777e-17  1.0072441e-19  
5755.0  1.0084107e-17  1.005796e-19  
5755.5  1.0071763e-17  1.0030909e-19  
5756.0  9.9833446e-18  1.0042587e-19  
5756.5  9.9000082e-18  1.005408e-19  
5757.0  9.3189775e-18  1.0012968e-19  
5757.5  9.248525e-18  9.9928531e-20  
5758.0  9.6199765e-18  9.9802315e-20  
5758.5  1.0327197e-17  9.9812359e-20  
5759.0  1.1064129e-17  9.9769003e-20  
5759.5  1.0977168e-17  9.9253574e-20  
5760.0  1.1055705e-17  9.9257517e-20  
5760.5  1.1199874e-17  9.9931342e-20  
5761.0  1.1592365e-17  9.9560641e-20  
5761.5  1.1873722e-17  9.9136561e-20  
5762.0  1.2100627e-17  9.8996127e-20  
5762.5  1.1999507e-17  9.9002679e-20  
5763.0  1.1365437e-17  9.8506865e-20  
5763.5  1.1010367e-17  9.9096562e-20  
5764.0  1.0800659e-17  9.967857e-20  
5764.5  1.1397711e-17  9.8201734e-20  
5765.0  1.1420059e-17  9.8140059e-20  
5765.5  1.1246973e-17  9.9068771e-20  
5766.0  1.1085872e-17  9.8446062e-20  
5766.5  1.1112331e-17  9.7715859e-20  
5767.0  1.2149117e-17  9.8527787e-20  
5767.5  1.2462297e-17  9.8604561e-20  
5768.0  1.2337362e-17  9.7694561e-20  
5768.5  1.2196208e-17  9.7872296e-20  
5769.0  1.1972843e-17  9.8157464e-20  
5769.5  1.1283252e-17  9.7994719e-20  
5770.0  1.116326e-17  9.7742932e-20  
5770.5  1.1496426e-17  9.7394023e-20  
5771.0  1.1753618e-17  9.7594729e-20  
5771.5  1.2052186e-17  9.7713364e-20  
5772.0  1.1903553e-17  9.7091855e-20  
5772.5  1.1911596e-17  9.7012785e-20  
5773.0  1.2065116e-17  9.7146358e-20  
5773.5  1.1765495e-17  9.7194827e-20  
5774.0  1.1453932e-17  9.729493e-20  
5774.5  1.0289163e-17  9.7149757e-20  
5775.0  1.0035868e-17  9.6893494e-20  
5775.5  1.0272467e-17  9.6266437e-20  
5776.0  1.0747564e-17  9.6695551e-20  
5776.5  1.1229123e-17  9.7127333e-20  
5777.0  1.2026675e-17  9.6657967e-20  
5777.5  1.2097174e-17  9.6505118e-20  
5778.0  1.1694875e-17  9.6445291e-20  
5778.5  1.1085578e-17  9.6304126e-20  
5779.0  1.0464556e-17  9.6185229e-20  
5779.5  9.6827784e-18  9.6121034e-20  
5780.0  9.6229737e-18  9.6041995e-20  
5780.5  1.0369894e-17  9.6449514e-20  
5781.0  1.0152698e-17  9.5945884e-20  
5781.5  9.7850374e-18  9.5348044e-20  
5782.0  9.7138747e-18  9.6199089e-20  
5782.5  9.6941208e-18  9.6346115e-20  
5783.0  1.030943e-17  9.6045662e-20  
5783.5  1.0169904e-17  9.5460172e-20  
5784.0  1.0029496e-17  9.491077e-20  
5784.5  1.0374106e-17  9.606172e-20  
5785.0  1.0312365e-17  9.6026722e-20  
5785.5  1.0354208e-17  9.5123317e-20  
5786.0  1.0552155e-17  9.5213444e-20  
5786.5  1.083298e-17  9.5395999e-20  
5787.0  1.1100446e-17  9.5038209e-20  
5787.5  1.1109808e-17  9.4820044e-20  
5788.0  1.1028469e-17  9.5308943e-20  
5788.5  1.1171823e-17  9.5445246e-20  
5789.0  1.1318753e-17  9.5423681e-20  
5789.5  1.1035852e-17  9.513128e-20  
5790.0  1.0902747e-17  9.5036992e-20  
5790.5  1.0382344e-17  9.4661505e-20  
5791.0  1.0720025e-17  9.4708767e-20  
5791.5  1.1090469e-17  9.4783246e-20  
5792.0  1.1109992e-17  9.4553262e-20  
5792.5  1.111817e-17  9.4393105e-20  
5793.0  1.1172963e-17  9.4511136e-20  
5793.5  1.1527404e-17  9.4492279e-20  
5794.0  1.196504e-17  9.4463701e-20  
5794.5  1.1598863e-17  9.453202e-20  
5795.0  1.1485883e-17  9.4507574e-20  
5795.5  1.1643229e-17  9.4114227e-20  
5796.0  1.1718007e-17  9.4044649e-20  
5796.5  1.1771488e-17  9.3951339e-20  
5797.0  1.1749707e-17  9.4095767e-20  
5797.5  1.1755548e-17  9.4163059e-20  
5798.0  1.1951912e-17  9.4281361e-20  
5798.5  1.2084153e-17  9.3783741e-20  
5799.0  1.2238339e-17  9.3179841e-20  
5799.5  1.2217571e-17  9.4404565e-20  
5800.0  1.2263895e-17  9.4522209e-20  
5800.5  1.2189251e-17  9.3294038e-20  
5801.0  1.2159098e-17  9.360235e-20  
5801.5  1.2248411e-17  9.3982103e-20  
5802.0  1.2641093e-17  9.325577e-20  
5802.5  1.2861802e-17  9.3108385e-20  
5803.0  1.3527035e-17  9.3312389e-20  
5803.5  1.3474944e-17  9.3410232e-20  
5804.0  1.3393798e-17  9.3563006e-20  
5804.5  1.2922477e-17  9.4044975e-20  
5805.0  1.2827878e-17  9.3810769e-20  
5805.5  1.3492842e-17  9.2145142e-20  
5806.0  1.3688017e-17  9.2885402e-20  
5806.5  1.3936407e-17  9.3755015e-20  
5807.0  1.3188996e-17  9.3080463e-20  
5807.5  1.2874149e-17  9.298275e-20  
5808.0  1.2343232e-17  9.3150931e-20  
5808.5  1.2540963e-17  9.2984542e-20  
5809.0  1.2921972e-17  9.2888832e-20  
5809.5  1.3341012e-17  9.2953024e-20  
5810.0  1.3585199e-17  9.2994503e-20  
5810.5  1.3931695e-17  9.2996016e-20  
5811.0  1.4119298e-17  9.2996572e-20  
5811.5  1.4372538e-17  9.2990749e-20  
5812.0  1.4883941e-17  9.2697201e-20  
5812.5  1.4980823e-17  9.2720904e-20  
5813.0  1.42534e-17  9.2485512e-20  
5813.5  1.3958426e-17  9.2554836e-20  
5814.0  1.3603106e-17  9.2760917e-20  
5814.5  1.3948434e-17  9.242044e-20  
5815.0  1.4231109e-17  9.2275474e-20  
5815.5  1.5057494e-17  9.3427403e-20  
5816.0  1.4827397e-17  9.2767938e-20  
5816.5  1.4451944e-17  9.191512e-20  
5817.0  1.4317239e-17  9.2474597e-20  
5817.5  1.4356578e-17  9.2588256e-20  
5818.0  1.4989686e-17  9.2726461e-20  
5818.5  1.5170913e-17  9.246929e-20  
5819.0  1.5488986e-17  9.2075642e-20  
5819.5  1.5431777e-17  9.211269e-20  
5820.0  1.5426242e-17  9.2315791e-20  
5820.5  1.4811228e-17  9.2492502e-20  
5821.0  1.4515367e-17  9.2267678e-20  
5821.5  1.3941818e-17  9.2105376e-20  
5822.0  1.3633875e-17  9.2156754e-20  
5822.5  1.3552542e-17  9.2125079e-20  
5823.0  1.3938056e-17  9.1988724e-20  
5823.5  1.4101221e-17  9.1846313e-20  
5824.0  1.4419533e-17  9.173266e-20  
5824.5  1.4390713e-17  9.2179529e-20  
5825.0  1.4392702e-17  9.2162592e-20  
5825.5  1.4522061e-17  9.110005e-20  
5826.0  1.4783631e-17  9.1492137e-20  
5826.5  1.5243485e-17  9.2017559e-20  
5827.0  1.5215892e-17  9.16254e-20  
5827.5  1.5175028e-17  9.1453881e-20  
5828.0  1.4662916e-17  9.1263762e-20  
5828.5  1.4704195e-17  9.1341256e-20  
5829.0  1.4920914e-17  9.1477427e-20  
5829.5  1.5201939e-17  9.1591597e-20  
5830.0  1.534342e-17  9.1513781e-20  
5830.5  1.5654184e-17  9.0680973e-20  
5831.0  1.5813059e-17  9.0913604e-20  
5831.5  1.6297729e-17  9.1353433e-20  
5832.0  1.6281257e-17  9.0951573e-20  
5832.5  1.6344004e-17  9.0838991e-20  
5833.0  1.645301e-17  9.1192182e-20  
5833.5  1.644341e-17  9.1146051e-20  
5834.0  1.6486591e-17  9.1207695e-20  
5834.5  1.6729621e-17  9.0858455e-20  
5835.0  1.6857224e-17  9.0634694e-20  
5835.5  1.6574817e-17  9.0877329e-20  
5836.0  1.6473159e-17  9.0853495e-20  
5836.5  1.64629e-17  9.0801694e-20  
5837.0  1.7363701e-17  9.056479e-20  
5837.5  1.7952713e-17  9.0468739e-20  
5838.0  1.7705171e-17  9.085516e-20  
5838.5  1.7572395e-17  9.072473e-20  
5839.0  1.7187255e-17  9.04068e-20  
5839.5  1.6812564e-17  9.0803579e-20  
5840.0  1.6673677e-17  9.084343e-20  
5840.5  1.6959274e-17  9.0056111e-20  
5841.0  1.7247964e-17  9.0399412e-20  
5841.5  1.7724741e-17  9.0857029e-20  
5842.0  1.7351214e-17  9.0693616e-20  
5842.5  1.7178685e-17  9.0578231e-20  
5843.0  1.7506134e-17  9.0235058e-20  
5843.5  1.726628e-17  9.026274e-20  
5844.0  1.6387309e-17  9.0292322e-20  
5844.5  1.6207143e-17  9.038503e-20  
5845.0  1.6055245e-17  9.0437627e-20  
5845.5  1.743588e-17  9.0196045e-20  
5846.0  1.7577086e-17  9.0233677e-20  
5846.5  1.7872675e-17  9.039451e-20  
5847.0  1.7482382e-17  9.035882e-20  
5847.5  1.7301756e-17  9.0342142e-20  
5848.0  1.7589451e-17  9.0248053e-20  
5848.5  1.7644397e-17  9.0093138e-20  
5849.0  1.7669507e-17  8.9860284e-20  
5849.5  1.7514432e-17  8.9961999e-20  
5850.0  1.7420692e-17  9.0081752e-20  
5850.5  1.7299845e-17  9.0121773e-20  
5851.0  1.7383391e-17  9.0059139e-20  
5851.5  1.7774628e-17  8.9913045e-20  
5852.0  1.7987237e-17  8.9599921e-20  
5852.5  1.8211921e-17  8.955758e-20  
5853.0  1.8540892e-17  9.0445571e-20  
5853.5  1.8384194e-17  9.0190685e-20  
5854.0  1.7988884e-17  8.9612586e-20  
5854.5  1.7944824e-17  8.9601157e-20  
5855.0  1.7947272e-17  8.9648691e-20  
5855.5  1.8020106e-17  8.973209e-20  
5856.0  1.8117451e-17  8.9753928e-20  
5856.5  1.8450442e-17  8.9787298e-20  
5857.0  1.8820074e-17  8.9587521e-20  
5857.5  1.9024531e-17  8.9482427e-20  
5858.0  1.9094487e-17  8.9576127e-20  
5858.5  1.8971549e-17  8.9660988e-20  
5859.0  1.9125115e-17  8.9932581e-20  
5859.5  1.970583e-17  8.9476301e-20  
5860.0  2.0263285e-17  8.9177554e-20  
5860.5  1.9997781e-17  8.9596745e-20  
5861.0  1.9941054e-17  8.9664246e-20  
5861.5  1.9961009e-17  8.987095e-20  
5862.0  2.0282808e-17  8.9722846e-20  
5862.5  2.0630161e-17  8.9465509e-20  
5863.0  1.996578e-17  8.9280004e-20  
5863.5  1.9996724e-17  8.9316475e-20  
5864.0  2.0120358e-17  8.9416757e-20  
5864.5  2.0057769e-17  8.9577613e-20  
5865.0  1.9907202e-17  8.9590056e-20  
5865.5  1.9103954e-17  8.9414395e-20  
5866.0  1.8771672e-17  8.9426438e-20  
5866.5  1.8379071e-17  8.9421947e-20  
5867.0  1.8123243e-17  8.9434575e-20  
5867.5  1.7968778e-17  8.9511127e-20  
5868.0  1.7683207e-17  8.95367e-20  
5868.5  1.7810893e-17  8.9320338e-20  
5869.0  1.8616924e-17  8.9166667e-20  
5869.5  1.9260322e-17  8.9802232e-20  
5870.0  1.9751735e-17  9.0120146e-20  
5870.5  2.0035658e-17  8.8923595e-20  
5871.0  2.0134988e-17  8.8988735e-20  
5871.5  2.0606194e-17  8.9199549e-20  
5872.0  2.0564058e-17  8.9205221e-20  
5872.5  2.0603653e-17  8.9227268e-20  
5873.0  2.0148327e-17  8.9813199e-20  
5873.5  2.0093379e-17  8.9477466e-20  
5874.0  2.0059083e-17  8.8829848e-20  
5874.5  2.0538958e-17  8.9117593e-20  
5875.0  2.0924227e-17  8.9186876e-20  
5875.5  2.0902383e-17  8.955487e-20  
5876.0  2.0650733e-17  8.9452761e-20  
5876.5  1.9661258e-17  8.9057726e-20  
5877.0  1.9370475e-17  8.9074179e-20  
5877.5  1.9130429e-17  8.9053269e-20  
5878.0  1.9324986e-17  8.9302757e-20  
5878.5  1.9512504e-17  8.9263711e-20  
5879.0  2.0277154e-17  8.9055705e-20  
5879.5  1.9807651e-17  8.9035527e-20  
5880.0  1.9247302e-17  8.9062168e-20  
5880.5  1.8882511e-17  8.9005863e-20  
5881.0  1.8729492e-17  8.9084287e-20  
5881.5  1.8829351e-17  8.9127804e-20  
5882.0  1.9103013e-17  8.8988268e-20  
5882.5  1.9490189e-17  8.8949362e-20  
5883.0  1.9660395e-17  8.9493938e-20  
5883.5  1.9766195e-17  8.9473654e-20  
5884.0  1.9907982e-17  8.9079616e-20  
5884.5  1.9869516e-17  8.9077547e-20  
5885.0  1.9894539e-17  8.9026488e-20  
5885.5  2.0088806e-17  8.9305062e-20  
5886.0  2.0205026e-17  8.9414298e-20  
5886.5  1.9618639e-17  8.9327436e-20  
5887.0  1.9968602e-17  8.9059675e-20  
5887.5  2.0538316e-17  8.8868656e-20  
5888.0  2.054444e-17  8.9260054e-20  
5888.5  2.0686291e-17  8.9440923e-20  
5889.0  2.0267741e-17  8.9736605e-20  
5889.5  1.993037e-17  8.9237014e-20  
5890.0  1.9375272e-17  8.8906087e-20  
5890.5  1.8811964e-17  8.9286344e-20  
5891.0  1.8746362e-17  8.9326186e-20  
5891.5  1.9165798e-17  8.9163867e-20  
5892.0  1.9040274e-17  8.944905e-20  
5892.5  1.8828326e-17  8.9710378e-20  
5893.0  1.8096309e-17  8.9031412e-20  
5893.5  1.7850676e-17  8.9159911e-20  
5894.0  1.8440161e-17  8.9980372e-20  
5894.5  1.8842663e-17  8.9443107e-20  
5895.0  1.9446825e-17  8.8956663e-20  
5895.5  1.9803496e-17  8.960673e-20  
5896.0  1.9870055e-17  8.9649314e-20  
5896.5  1.9725313e-17  8.904757e-20  
5897.0  1.943664e-17  8.9485092e-20  
5897.5  1.880933e-17  8.9871264e-20  
5898.0  1.9380331e-17  8.936443e-20  
5898.5  1.9558311e-17  8.9466174e-20  
5899.0  2.0006046e-17  9.0313494e-20  
5899.5  2.0131474e-17  8.9491708e-20  
5900.0  2.0269267e-17  8.8661507e-20  
5900.5  1.9558861e-17  8.9289586e-20  
5901.0  1.9291202e-17  8.9627601e-20  
5901.5  1.9648424e-17  9.0101e-20  
5902.0  2.0199787e-17  8.9687236e-20  
5902.5  2.1046845e-17  8.9211182e-20  
5903.0  2.1223707e-17  8.9343123e-20  
5903.5  2.1281365e-17  8.9549903e-20  
5904.0  2.0548332e-17  8.9969372e-20  
5904.5  2.0411327e-17  8.9444677e-20  
5905.0  2.0192573e-17  8.8788469e-20  
5905.5  2.0804776e-17  8.9566476e-20  
5906.0  2.1156931e-17  8.9880923e-20  
5906.5  2.093485e-17  8.9719057e-20  
5907.0  2.0846391e-17  8.9397088e-20  
5907.5  2.0423694e-17  8.9140667e-20  
5908.0  2.0515836e-17  9.000508e-20  
5908.5  2.052482e-17  9.0063269e-20  
5909.0  1.9997342e-17  8.981607e-20  
5909.5  1.9615369e-17  9.0004688e-20  
5910.0  1.8924186e-17  9.0167923e-20  
5910.5  1.8851972e-17  9.1417056e-20  
5911.0  1.8827721e-17  9.1437854e-20  
5911.5  1.9245715e-17  8.9309946e-20  
5912.0  1.9672633e-17  8.8974119e-20  
5912.5  2.07466e-17  8.859168e-20  
5913.0  2.1235798e-17  8.9467933e-20  
5913.5  2.1431747e-17  8.9693047e-20  
5914.0  2.0686307e-17  9.0109108e-20  
5914.5  2.0392102e-17  9.003781e-20  
5915.0  1.9892057e-17  8.9950599e-20  
5915.5  1.9932198e-17  9.0259336e-20  
5916.0  2.0008494e-17  9.0352605e-20  
5916.5  2.0718927e-17  9.0802769e-20  
5917.0  2.0439578e-17  8.9893753e-20  
5917.5  1.9847576e-17  8.85177e-20  
5918.0  2.0593767e-17  8.9900263e-20  
5918.5  2.1138185e-17  9.0527736e-20  
5919.0  2.050838e-17  9.1079447e-20  
5919.5  2.0224507e-17  9.0973855e-20  
5920.0  1.9552339e-17  9.0811047e-20  
5920.5  1.9498145e-17  9.0102757e-20  
5921.0  1.9522487e-17  9.0021325e-20  
5921.5  1.9827702e-17  9.005454e-20  
5922.0  1.9768489e-17  9.0148425e-20  
5922.5  1.9365997e-17  9.0391272e-20  
5923.0  1.9382315e-17  8.9310972e-20  
5923.5  1.924397e-17  8.9021176e-20  
5924.0  1.9801172e-17  9.0275492e-20  
5924.5  1.9689017e-17  9.0752453e-20  
5925.0  1.9493129e-17  9.1536187e-20  
5925.5  1.9063322e-17  9.0798812e-20  
5926.0  1.8739704e-17  9.0428154e-20  
5926.5  1.9464491e-17  9.0187399e-20  
5927.0  1.9553619e-17  9.0205663e-20  
5927.5  1.9673474e-17  9.0150189e-20  
5928.0  1.8704524e-17  9.0099601e-20  
5928.5  1.8003127e-17  9.0095392e-20  
5929.0  1.8207416e-17  8.9916198e-20  
5929.5  1.8275515e-17  8.9954316e-20  
5930.0  1.835236e-17  9.0156698e-20  
5930.5  1.835625e-17  9.0003631e-20  
5931.0  1.8303873e-17  8.9817818e-20  
5931.5  1.9380908e-17  8.9795073e-20  
5932.0  1.9482267e-17  9.0021605e-20  
5932.5  1.9432649e-17  9.0482782e-20  
5933.0  1.8740241e-17  8.9794528e-20  
5933.5  1.8145653e-17  8.9471888e-20  
5934.0  1.8615533e-17  8.9556273e-20  
5934.5  1.8733403e-17  8.9874009e-20  
5935.0  1.8750502e-17  9.0475667e-20  
5935.5  1.863005e-17  9.0092456e-20  
5936.0  1.8551844e-17  8.996256e-20  
5936.5  1.8785745e-17  9.0474442e-20  
5937.0  1.8957471e-17  9.0169852e-20  
5937.5  1.9343598e-17  8.9452411e-20  
5938.0  1.9517788e-17  8.9205022e-20  
5938.5  1.9745162e-17  8.9120448e-20  
5939.0  1.927857e-17  8.9997268e-20  
5939.5  1.9053319e-17  8.9913699e-20  
5940.0  1.86361e-17  8.9727155e-20  
5940.5  1.8731333e-17  8.9947119e-20  
5941.0  1.8872963e-17  9.0027563e-20  
5941.5  1.9099866e-17  8.9375623e-20  
5942.0  1.9091999e-17  8.9435128e-20  
5942.5  1.8719547e-17  8.9671382e-20  
5943.0  1.9168576e-17  8.927741e-20  
5943.5  1.9709544e-17  8.9063985e-20  
5944.0  1.9215353e-17  9.0318463e-20  
5944.5  1.8999298e-17  9.0138261e-20  
5945.0  1.8976186e-17  8.9673472e-20  
5945.5  1.9533888e-17  8.9819633e-20  
5946.0  2.0316554e-17  8.9779929e-20  
5946.5  2.0458824e-17  8.9149735e-20  
5947.0  2.043714e-17  8.9246325e-20  
5947.5  1.9949967e-17  8.9299298e-20  
5948.0  2.0081483e-17  8.9482559e-20  
5948.5  2.0204829e-17  8.9715352e-20  
5949.0  1.9587035e-17  8.93462e-20  
5949.5  1.9432473e-17  8.9281122e-20  
5950.0  1.9564552e-17  8.907209e-20  
5950.5  1.9600095e-17  8.935165e-20  
5951.0  1.9597226e-17  8.960668e-20  
5951.5  1.9897116e-17  8.9094249e-20  
5952.0  1.9916864e-17  8.8964114e-20  
5952.5  1.9654877e-17  8.8609611e-20  
5953.0  1.955941e-17  8.9365129e-20  
5953.5  1.9517555e-17  8.9963911e-20  
5954.0  2.0128625e-17  8.9738049e-20  
5954.5  2.0350689e-17  8.9241238e-20  
5955.0  1.9748426e-17  8.792676e-20  
5955.5  1.9501453e-17  8.8533948e-20  
5956.0  1.9156442e-17  8.902934e-20  
5956.5  1.8942185e-17  8.8824763e-20  
5957.0  1.8932578e-17  8.8758907e-20  
5957.5  1.8630959e-17  8.8839223e-20  
5958.0  1.8800461e-17  8.887889e-20  
5958.5  1.8943987e-17  8.8913213e-20  
5959.0  1.9470116e-17  8.8772053e-20  
5959.5  1.9723086e-17  8.8524071e-20  
5960.0  1.9486464e-17  8.8032349e-20  
5960.5  1.9303646e-17  8.8452121e-20  
5961.0  1.8926072e-17  8.8797669e-20  
5961.5  1.8953305e-17  8.9077378e-20  
5962.0  1.8995107e-17  8.8902214e-20  
5962.5  1.9158475e-17  8.8139281e-20  
5963.0  1.9342204e-17  8.8402259e-20  
5963.5  1.9503256e-17  8.8738035e-20  
5964.0  1.9692623e-17  8.8573618e-20  
5964.5  1.9655968e-17  8.8387878e-20  
5965.0  1.9217378e-17  8.7969233e-20  
5965.5  1.948811e-17  8.8576738e-20  
5966.0  1.9941093e-17  8.9261589e-20  
5966.5  1.967318e-17  8.8252023e-20  
5967.0  1.9562883e-17  8.7984599e-20  
5967.5  2.0772646e-17  8.8318227e-20  
5968.0  2.0646856e-17  8.8351806e-20  
5968.5  2.0144924e-17  8.8290697e-20  
5969.0  1.9330987e-17  8.7945558e-20  
5969.5  1.882945e-17  8.7980724e-20  
5970.0  1.8533494e-17  8.8525119e-20  
5970.5  1.8573963e-17  8.8499022e-20  
5971.0  1.8739763e-17  8.826729e-20  
5971.5  1.8648363e-17  8.7916474e-20  
5972.0  1.8649368e-17  8.7944771e-20  
5972.5  1.8978113e-17  8.8159791e-20  
5973.0  1.9024015e-17  8.7967704e-20  
5973.5  1.9199579e-17  8.7748455e-20  
5974.0  1.9095355e-17  8.8145562e-20  
5974.5  1.9082429e-17  8.8242778e-20  
5975.0  1.8432192e-17  8.8131938e-20  
5975.5  1.8283106e-17  8.7825786e-20  
5976.0  1.7834835e-17  8.753271e-20  
5976.5  1.7797864e-17  8.7635579e-20  
5977.0  1.7773753e-17  8.757338e-20  
5977.5  1.816213e-17  8.7709274e-20  
5978.0  1.8092278e-17  8.7729575e-20  
5978.5  1.7527455e-17  8.7775789e-20  
5979.0  1.8047149e-17  8.7349863e-20  
5979.5  1.8397694e-17  8.7096088e-20  
5980.0  1.8544715e-17  8.7405267e-20  
5980.5  1.8108398e-17  8.7279886e-20  
5981.0  1.6406594e-17  8.709925e-20  
5981.5  1.6005758e-17  8.7403711e-20  
5982.0  1.5688639e-17  8.7475165e-20  
5982.5  1.6883059e-17  8.7621471e-20  
5983.0  1.723404e-17  8.7444468e-20  
5983.5  1.7745431e-17  8.7247463e-20  
5984.0  1.790437e-17  8.7141076e-20  
5984.5  1.7969188e-17  8.7013902e-20  
5985.0  1.7561444e-17  8.7010729e-20  
5985.5  1.7334659e-17  8.6946413e-20  
5986.0  1.6374812e-17  8.6914577e-20  
5986.5  1.6662044e-17  8.7209126e-20  
5987.0  1.6755362e-17  8.7266554e-20  
5987.5  1.7025352e-17  8.6792226e-20  
5988.0  1.7064372e-17  8.6626567e-20  
5988.5  1.6718539e-17  8.6487428e-20  
5989.0  1.6703497e-17  8.6936617e-20  
5989.5  1.6628995e-17  8.7226819e-20  
5990.0  1.7135502e-17  8.6986446e-20  
5990.5  1.7277e-17  8.6827608e-20  
5991.0  1.7555965e-17  8.6716534e-20  
5991.5  1.720219e-17  8.7053407e-20  
5992.0  1.674128e-17  8.7166165e-20  
5992.5  1.541308e-17  8.5734384e-20  
5993.0  1.5124517e-17  8.617596e-20  
5993.5  1.5385522e-17  8.7379911e-20  
5994.0  1.549956e-17  8.684595e-20  
5994.5  1.5647234e-17  8.6469964e-20  
5995.0  1.5295712e-17  8.6329348e-20  
5995.5  1.5255712e-17  8.6448989e-20  
5996.0  1.5867373e-17  8.6719284e-20  
5996.5  1.5935078e-17  8.6476553e-20  
5997.0  1.6148191e-17  8.6317885e-20  
5997.5  1.5824205e-17  8.639503e-20  
5998.0  1.5828729e-17  8.6424845e-20  
5998.5  1.6502215e-17  8.6514445e-20  
5999.0  1.6812906e-17  8.6225562e-20  
5999.5  1.7186944e-17  8.6063577e-20  
6000.0  1.7242576e-17  8.607595e-20  
6000.5  1.7184553e-17  8.6063667e-20  
6001.0  1.6518651e-17  8.6357672e-20  
6001.5  1.6431951e-17  8.6187863e-20  
6002.0  1.6280461e-17  8.6102637e-20  
6002.5  1.6863528e-17  8.6059176e-20  
6003.0  1.7100285e-17  8.6025923e-20  
6003.5  1.6496805e-17  8.6380107e-20  
6004.0  1.6371705e-17  8.5618227e-20  
6004.5  1.6092873e-17  8.5120137e-20  
6005.0  1.603796e-17  8.5683457e-20  
6005.5  1.6041696e-17  8.5687473e-20  
6006.0  1.5942986e-17  8.6091128e-20  
6006.5  1.5892945e-17  8.6034394e-20  
6007.0  1.5600337e-17  8.599095e-20  
6007.5  1.5385435e-17  8.5385009e-20  
6008.0  1.5141788e-17  8.5262481e-20  
6008.5  1.4963255e-17  8.5327665e-20  
6009.0  1.5117143e-17  8.533742e-20  
6009.5  1.5502196e-17  8.5410567e-20  
6010.0  1.5838514e-17  8.5215689e-20  
6010.5  1.5944464e-17  8.5132761e-20  
6011.0  1.5007468e-17  8.5471905e-20  
6011.5  1.4680392e-17  8.5358363e-20  
6012.0  1.4129963e-17  8.5308149e-20  
6012.5  1.4242118e-17  8.4928e-20  
6013.0  1.4335197e-17  8.4831605e-20  
6013.5  1.4500714e-17  8.5090892e-20  
6014.0  1.4640834e-17  8.5045607e-20  
6014.5  1.4936225e-17  8.5010682e-20  
6015.0  1.4992063e-17  8.48608e-20  
6015.5  1.5035928e-17  8.4826773e-20  
6016.0  1.4853788e-17  8.4952613e-20  
6016.5  1.4734307e-17  8.4838133e-20  
6017.0  1.4429305e-17  8.4735548e-20  
6017.5  1.4403898e-17  8.5247199e-20  
6018.0  1.436027e-17  8.5242462e-20  
6018.5  1.4927355e-17  8.4869437e-20  
6019.0  1.4863281e-17  8.4573959e-20  
6019.5  1.4483547e-17  8.424675e-20  
6020.0  1.4426207e-17  8.5242809e-20  
6020.5  1.4387388e-17  8.5378395e-20  
6021.0  1.4370439e-17  8.4318891e-20  
6021.5  1.4363654e-17  8.4458971e-20  
6022.0  1.4026843e-17  8.4731265e-20  
6022.5  1.3983699e-17  8.5066366e-20  
6023.0  1.3865733e-17  8.5001742e-20  
6023.5  1.4891959e-17  8.4616131e-20  
6024.0  1.5329782e-17  8.4844091e-20  
6024.5  1.6168672e-17  8.5125101e-20  
6025.0  1.6243968e-17  8.4669724e-20  
6025.5  1.6336279e-17  8.4555787e-20  
6026.0  1.5544036e-17  8.4535028e-20  
6026.5  1.5552133e-17  8.4811088e-20  
6027.0  1.5458635e-17  8.5270172e-20  
6027.5  1.4934732e-17  8.4663804e-20  
6028.0  1.4458979e-17  8.4368606e-20  
6028.5  1.3296744e-17  8.4237096e-20  
6029.0  1.3269258e-17  8.464253e-20  
6029.5  1.3504592e-17  8.5297743e-20  
6030.0  1.3481271e-17  8.4668975e-20  
6030.5  1.3473967e-17  8.4435982e-20  
6031.0  1.4233462e-17  8.4367512e-20  
6031.5  1.4307871e-17  8.4279055e-20  
6032.0  1.4214655e-17  8.4200672e-20  
6032.5  1.3804329e-17  8.4531154e-20  
6033.0  1.3314242e-17  8.474644e-20  
6033.5  1.3268286e-17  8.4311684e-20  
6034.0  1.3271411e-17  8.4178672e-20  
6034.5  1.3668044e-17  8.4073789e-20  
6035.0  1.4049056e-17  8.4091588e-20  
6035.5  1.4493838e-17  8.4071078e-20  
6036.0  1.476813e-17  8.4134153e-20  
6036.5  1.4751422e-17  8.4103634e-20  
6037.0  1.3920372e-17  8.399485e-20  
6037.5  1.3749265e-17  8.388386e-20  
6038.0  1.3498916e-17  8.3859654e-20  
6038.5  1.3476777e-17  8.3963473e-20  
6039.0  1.3480995e-17  8.3901461e-20  
6039.5  1.3970811e-17  8.3840911e-20  
6040.0  1.4075772e-17  8.3639683e-20  
6040.5  1.4230211e-17  8.3525578e-20  
6041.0  1.3551578e-17  8.3722246e-20  
6041.5  1.3427078e-17  8.3681988e-20  
6042.0  1.3741452e-17  8.3590715e-20  
6042.5  1.36204e-17  8.3740412e-20  
6043.0  1.3397469e-17  8.3832717e-20  
6043.5  1.3096648e-17  8.3498029e-20  
6044.0  1.2883954e-17  8.3431584e-20  
6044.5  1.2326036e-17  8.3228241e-20  
6045.0  1.1941206e-17  8.3566697e-20  
6045.5  1.1471226e-17  8.3842207e-20  
6046.0  1.1801128e-17  8.357796e-20  
6046.5  1.20434e-17  8.3391019e-20  
6047.0  1.3097909e-17  8.3131611e-20  
6047.5  1.2689719e-17  8.3407341e-20  
6048.0  1.2072116e-17  8.366351e-20  
6048.5  1.1783699e-17  8.3606028e-20  
6049.0  1.1664669e-17  8.3540203e-20  
6049.5  1.1910217e-17  8.3627565e-20  
6050.0  1.2019266e-17  8.3138816e-20  
6050.5  1.2270227e-17  8.2788351e-20  
6051.0  1.3078319e-17  8.3577291e-20  
6051.5  1.342882e-17  8.3486085e-20  
6052.0  1.3384986e-17  8.3113584e-20  
6052.5  1.3022028e-17  8.3234095e-20  
6053.0  1.2408563e-17  8.3409861e-20  
6053.5  1.1884935e-17  8.31905e-20  
6054.0  1.1675841e-17  8.3095756e-20  
6054.5  1.1521393e-17  8.3425829e-20  
6055.0  1.1622679e-17  8.3344867e-20  
6055.5  1.1830931e-17  8.3265923e-20  
6056.0  1.2188229e-17  8.272168e-20  
6056.5  1.2434351e-17  8.2706177e-20  
6057.0  1.2344773e-17  8.2893848e-20  
6057.5  1.2176171e-17  8.3093273e-20  
6058.0  1.1642005e-17  8.3339606e-20  
6058.5  1.1835138e-17  8.2738092e-20  
6059.0  1.1996847e-17  8.2683429e-20  
6059.5  1.264848e-17  8.3202246e-20  
6060.0  1.2719221e-17  8.3107319e-20  
6060.5  1.256154e-17  8.3010048e-20  
6061.0  1.2280518e-17  8.2263994e-20  
6061.5  1.1935511e-17  8.2156237e-20  
6062.0  1.150031e-17  8.3309186e-20  
6062.5  1.1537259e-17  8.2968046e-20  
6063.0  1.1993413e-17  8.2481101e-20  
6063.5  1.1713108e-17  8.2801427e-20  
6064.0  1.1528713e-17  8.2990154e-20  
6064.5  1.0915528e-17  8.2687766e-20  
6065.0  1.1006977e-17  8.2526696e-20  
6065.5  1.1611672e-17  8.2441816e-20  
6066.0  1.2377339e-17  8.289683e-20  
6066.5  1.302371e-17  8.2851566e-20  
6067.0  1.3417719e-17  8.2409038e-20  
6067.5  1.3370157e-17  8.2610319e-20  
6068.0  1.2784254e-17  8.2774905e-20  
6068.5  1.2427839e-17  8.2666472e-20  
6069.0  1.215957e-17  8.270036e-20  
6069.5  1.2421259e-17  8.2655911e-20  
6070.0  1.2634339e-17  8.269025e-20  
6070.5  1.3189969e-17  8.2771816e-20  
6071.0  1.3524734e-17  8.2478636e-20  
6071.5  1.3786084e-17  8.2322449e-20  
6072.0  1.3214638e-17  8.2750011e-20  
6072.5  1.2730444e-17  8.2604842e-20  
6073.0  1.087023e-17  8.2319466e-20  
6073.5  1.1319078e-17  8.2576153e-20  
6074.0  1.1862411e-17  8.2728911e-20  
6074.5  1.2315625e-17  8.2632214e-20  
6075.0  1.2472499e-17  8.2495824e-20  
6075.5  1.2686851e-17  8.2466949e-20  
6076.0  1.2576828e-17  8.2437219e-20  
6076.5  1.2395034e-17  8.2375656e-20  
6077.0  1.2283848e-17  8.239417e-20  
6077.5  1.2194381e-17  8.2260243e-20  
6078.0  1.2166538e-17  8.2070241e-20  
6078.5  1.1989807e-17  8.2588096e-20  
6079.0  1.1852017e-17  8.2768208e-20  
6079.5  1.1870443e-17  8.2472508e-20  
6080.0  1.1903767e-17  8.238491e-20  
6080.5  1.1392202e-17  8.2167e-20  
6081.0  1.1383169e-17  8.2150073e-20  
6081.5  1.1433722e-17  8.2094148e-20  
6082.0  1.1563095e-17  8.2356216e-20  
6082.5  1.1705216e-17  8.2294621e-20  
6083.0  1.189232e-17  8.2108553e-20  
6083.5  1.187122e-17  8.2468007e-20  
6084.0  1.1742344e-17  8.2755852e-20  
6084.5  1.1791192e-17  8.1713324e-20  
6085.0  1.1741988e-17  8.1742767e-20  
6085.5  1.1836913e-17  8.2191636e-20  
6086.0  1.1567805e-17  8.2115054e-20  
6086.5  1.1069531e-17  8.2094779e-20  
6087.0  1.1423776e-17  8.2391924e-20  
6087.5  1.1615989e-17  8.2291322e-20  
6088.0  1.2329006e-17  8.1687717e-20  
6088.5  1.212196e-17  8.1958015e-20  
6089.0  1.160987e-17  8.2247213e-20  
6089.5  1.2147684e-17  8.2009656e-20  
6090.0  1.2339797e-17  8.2007409e-20  
6090.5  1.1633829e-17  8.2165587e-20  
6091.0  1.1720137e-17  8.2064231e-20  
6091.5  1.1987721e-17  8.2004044e-20  
6092.0  1.1841225e-17  8.1835075e-20  
6092.5  1.1765237e-17  8.1812406e-20  
6093.0  1.1384926e-17  8.2237026e-20  
6093.5  1.137653e-17  8.2124479e-20  
6094.0  1.1494798e-17  8.1992211e-20  
6094.5  1.1838618e-17  8.2174882e-20  
6095.0  1.2057052e-17  8.2134838e-20  
6095.5  1.2182954e-17  8.1969149e-20  
6096.0  1.2396459e-17  8.195864e-20  
6096.5  1.3171395e-17  8.1955159e-20  
6097.0  1.2790731e-17  8.1837721e-20  
6097.5  1.2446828e-17  8.1937873e-20  
6098.0  1.1449142e-17  8.2552543e-20  
6098.5  1.1255731e-17  8.2228191e-20  
6099.0  1.1092681e-17  8.1912117e-20  
6099.5  1.1033574e-17  8.1893473e-20  
6100.0  1.0956612e-17  8.1831887e-20  
6100.5  1.0059558e-17  8.205848e-20  
6101.0  1.0107811e-17  8.2196673e-20  
6101.5  1.0353037e-17  8.2359185e-20  
6102.0  1.0659708e-17  8.162942e-20  
6102.5  1.0862532e-17  8.1551858e-20  
6103.0  1.1116467e-17  8.2531731e-20  
6103.5  1.1231307e-17  8.2264281e-20  
6104.0  1.1544992e-17  8.1874619e-20  
6104.5  1.1793308e-17  8.1926174e-20  
6105.0  1.2036662e-17  8.1941101e-20  
6105.5  1.2510916e-17  8.1939073e-20  
6106.0  1.2676679e-17  8.1899423e-20  
6106.5  1.2774569e-17  8.1859342e-20  
6107.0  1.2869327e-17  8.2344491e-20  
6107.5  1.3091962e-17  8.2383424e-20  
6108.0  1.3105892e-17  8.1288151e-20  
6108.5  1.314413e-17  8.1785236e-20  
6109.0  1.2447557e-17  8.2583096e-20  
6109.5  1.2253268e-17  8.1915577e-20  
6110.0  1.190238e-17  8.1666282e-20  
6110.5  1.1243137e-17  8.1838208e-20  
6111.0  1.112838e-17  8.1952677e-20  
6111.5  1.0427095e-17  8.2212664e-20  
6112.0  1.0585744e-17  8.2205096e-20  
6112.5  1.0724489e-17  8.2103772e-20  
6113.0  1.1641678e-17  8.1288695e-20  
6113.5  1.1966025e-17  8.1710937e-20  
6114.0  1.2688834e-17  8.2459919e-20  
6114.5  1.2894406e-17  8.163448e-20  
6115.0  1.3183182e-17  8.1270608e-20  
6115.5  1.307039e-17  8.2270871e-20  
6116.0  1.294025e-17  8.2067569e-20  
6116.5  1.2257425e-17  8.1554052e-20  
6117.0  1.2422536e-17  8.193529e-20  
6117.5  1.2747944e-17  8.2098875e-20  
6118.0  1.2726018e-17  8.1565751e-20  
6118.5  1.2711117e-17  8.1656852e-20  
6119.0  1.222801e-17  8.1866653e-20  
6119.5  1.1960151e-17  8.1839035e-20  
6120.0  1.1536065e-17  8.1863068e-20  
6120.5  1.1306771e-17  8.1562032e-20  
6121.0  1.1265509e-17  8.1628393e-20  
6121.5  1.0735142e-17  8.1908668e-20  
6122.0  1.0803678e-17  8.1810433e-20  
6122.5  1.1128999e-17  8.173254e-20  
6123.0  1.1637709e-17  8.1783892e-20  
6123.5  1.1964429e-17  8.1832304e-20  
6124.0  1.2544343e-17  8.1919884e-20  
6124.5  1.2593596e-17  8.1678074e-20  
6125.0  1.2619173e-17  8.1445927e-20  
6125.5  1.2397176e-17  8.1836955e-20  
6126.0  1.2246856e-17  8.1828694e-20  
6126.5  1.148475e-17  8.1463199e-20  
6127.0  1.1226936e-17  8.1723386e-20  
6127.5  1.0614372e-17  8.1950347e-20  
6128.0  1.076694e-17  8.1797962e-20  
6128.5  1.0895681e-17  8.1654504e-20  
6129.0  1.1317308e-17  8.1261769e-20  
6129.5  1.1746121e-17  8.1716945e-20  
6130.0  1.2840091e-17  8.211758e-20  
6130.5  1.3215101e-17  8.1481288e-20  
6131.0  1.3488217e-17  8.142414e-20  
6131.5  1.3184354e-17  8.1612906e-20  
6132.0  1.3141286e-17  8.1681274e-20  
6132.5  1.3053896e-17  8.1737256e-20  
6133.0  1.2806653e-17  8.1233779e-20  
6133.5  1.2598345e-17  8.1213489e-20  
6134.0  1.2570672e-17  8.1926613e-20  
6134.5  1.2692384e-17  8.1538131e-20  
6135.0  1.3011472e-17  8.1205275e-20  
6135.5  1.2762296e-17  8.1579463e-20  
6136.0  1.2480013e-17  8.1579198e-20  
6136.5  1.2113836e-17  8.1442682e-20  
6137.0  1.2134181e-17  8.1426281e-20  
6137.5  1.2481567e-17  8.1468656e-20  
6138.0  1.2446691e-17  8.1237896e-20  
6138.5  1.2371812e-17  8.1173684e-20  
6139.0  1.2557776e-17  8.1437805e-20  
6139.5  1.2529465e-17  8.1172229e-20  
6140.0  1.1857699e-17  8.0865052e-20  
6140.5  1.1829676e-17  8.1340649e-20  
6141.0  1.1978317e-17  8.1436265e-20  
6141.5  1.2508566e-17  8.1384619e-20  
6142.0  1.282365e-17  8.1391533e-20  
6142.5  1.3472557e-17  8.1265807e-20  
6143.0  1.352793e-17  8.1050522e-20  
6143.5  1.3502249e-17  8.108685e-20  
6144.0  1.3140181e-17  8.0699977e-20  
6144.5  1.29893e-17  8.0992926e-20  
6145.0  1.3888358e-17  8.1609904e-20  
6145.5  1.412372e-17  8.1144096e-20  
6146.0  1.4408711e-17  8.0859738e-20  
6146.5  1.423045e-17  8.1629926e-20  
6147.0  1.4081004e-17  8.1545921e-20  
6147.5  1.3290512e-17  8.1071389e-20  
6148.0  1.3071531e-17  8.1012722e-20  
6148.5  1.2760621e-17  8.1101124e-20  
6149.0  1.2973472e-17  8.1112909e-20  
6149.5  1.3052491e-17  8.113787e-20  
6150.0  1.3315517e-17  8.1274268e-20  
6150.5  1.289393e-17  8.1096864e-20  
6151.0  1.2182395e-17  8.1018276e-20  
6151.5  1.2396599e-17  8.1423758e-20  
6152.0  1.2464228e-17  8.129492e-20  
6152.5  1.3275503e-17  8.0944275e-20  
6153.0  1.3272099e-17  8.1389208e-20  
6153.5  1.3249548e-17  8.1637697e-20  
6154.0  1.2937082e-17  8.1108658e-20  
6154.5  1.2670446e-17  8.1115788e-20  
6155.0  1.2779676e-17  8.1294581e-20  
6155.5  1.3160209e-17  8.1195563e-20  
6156.0  1.4036666e-17  8.1099358e-20  
6156.5  1.3747412e-17  8.1210624e-20  
6157.0  1.3635901e-17  8.1088794e-20  
6157.5  1.2602418e-17  8.0995688e-20  
6158.0  1.2550754e-17  8.1183372e-20  
6158.5  1.2469032e-17  8.1281049e-20  
6159.0  1.2596277e-17  8.1263179e-20  
6159.5  1.263872e-17  8.1161817e-20  
6160.0  1.2258405e-17  8.0755254e-20  
6160.5  1.2494553e-17  8.0912672e-20  
6161.0  1.3148402e-17  8.1112456e-20  
6161.5  1.325178e-17  8.1169038e-20  
6162.0  1.3343081e-17  8.1097161e-20  
6162.5  1.3253063e-17  8.1037619e-20  
6163.0  1.3327268e-17  8.1036689e-20  
6163.5  1.3737549e-17  8.1038713e-20  
6164.0  1.3505375e-17  8.1152652e-20  
6164.5  1.3369954e-17  8.1140068e-20  
6165.0  1.2455725e-17  8.1173706e-20  
6165.5  1.247363e-17  8.1005068e-20  
6166.0  1.3121619e-17  8.0800808e-20  
6166.5  1.2929017e-17  8.0889843e-20  
6167.0  1.2645611e-17  8.0943548e-20  
6167.5  1.2591428e-17  8.0827607e-20  
6168.0  1.2760091e-17  8.0803891e-20  
6168.5  1.3721935e-17  8.0801013e-20  
6169.0  1.4122347e-17  8.1387724e-20  
6169.5  1.4581521e-17  8.1475358e-20  
6170.0  1.4352456e-17  8.0347824e-20  
6170.5  1.4212526e-17  8.06854e-20  
6171.0  1.3413933e-17  8.1204966e-20  
6171.5  1.3402015e-17  8.067901e-20  
6172.0  1.3348733e-17  8.049091e-20  
6172.5  1.3682135e-17  8.1024231e-20  
6173.0  1.3831533e-17  8.104301e-20  
6173.5  1.3398568e-17  8.1103609e-20  
6174.0  1.3484013e-17  8.1110352e-20  
6174.5  1.3598581e-17  8.1016506e-20  
6175.0  1.3666816e-17  8.0393316e-20  
6175.5  1.3648814e-17  8.0745403e-20  
6176.0  1.2936054e-17  8.1349831e-20  
6176.5  1.2951263e-17  8.0873684e-20  
6177.0  1.3156966e-17  8.0669245e-20  
6177.5  1.2766029e-17  8.0771945e-20  
6178.0  1.260337e-17  8.0713774e-20  
6178.5  1.2586726e-17  8.068006e-20  
6179.0  1.2708009e-17  8.1076019e-20  
6179.5  1.2813049e-17  8.1296803e-20  
6180.0  1.2877716e-17  8.0654118e-20  
6180.5  1.2867323e-17  8.0605651e-20  
6181.0  1.3163019e-17  8.0729364e-20  
6181.5  1.2904626e-17  8.0780839e-20  
6182.0  1.2462674e-17  8.0683732e-20  
6182.5  1.2882083e-17  8.0970841e-20  
6183.0  1.304959e-17  8.0959469e-20  
6183.5  1.4025712e-17  8.0723197e-20  
6184.0  1.4017344e-17  8.065577e-20  
6184.5  1.4001912e-17  8.0646612e-20  
6185.0  1.3628023e-17  8.1107254e-20  
6185.5  1.343336e-17  8.0875725e-20  
6186.0  1.3322249e-17  8.0550964e-20  
6186.5  1.3651289e-17  8.0939617e-20  
6187.0  1.4405523e-17  8.1115469e-20  
6187.5  1.4903717e-17  8.0552937e-20  
6188.0  1.5182536e-17  8.0490512e-20  
6188.5  1.3997269e-17  8.0281782e-20  
6189.0  1.3692631e-17  8.0739726e-20  
6189.5  1.3056394e-17  8.114348e-20  
6190.0  1.2693389e-17  8.1065799e-20  
6190.5  1.2520944e-17  8.0980152e-20  
6191.0  1.2955198e-17  8.0996655e-20  
6191.5  1.3373301e-17  8.0928716e-20  
6192.0  1.4267551e-17  8.0832915e-20  
6192.5  1.4237391e-17  8.0614498e-20  
6193.0  1.4160663e-17  8.0550094e-20  
6193.5  1.4108221e-17  8.0549086e-20  
6194.0  1.4009842e-17  8.0741177e-20  
6194.5  1.3582171e-17  8.0870772e-20  
6195.0  1.3357762e-17  8.064674e-20  
6195.5  1.3225564e-17  8.068138e-20  
6196.0  1.3195964e-17  8.0750448e-20  
6196.5  1.3217799e-17  8.077733e-20  
6197.0  1.3388566e-17  8.0881874e-20  
6197.5  1.3339828e-17  8.0473685e-20  
6198.0  1.3338368e-17  8.0263942e-20  
6198.5  1.3319525e-17  8.0805118e-20  
6199.0  1.3229323e-17  8.0847079e-20  
6199.5  1.318299e-17  8.0787289e-20  
6200.0  1.307872e-17  8.0921582e-20  
6200.5  1.2977622e-17  8.0980438e-20  
6201.0  1.3003614e-17  8.0381608e-20  
6201.5  1.2951004e-17  8.0381769e-20  
6202.0  1.2701084e-17  8.0356307e-20  
6202.5  1.2489921e-17  8.0710911e-20  
6203.0  1.2228417e-17  8.1000828e-20  
6203.5  1.2297901e-17  8.075595e-20  
6204.0  1.2318537e-17  8.0524736e-20  
6204.5  1.2652424e-17  8.0271421e-20  
6205.0  1.2835055e-17  8.0835385e-20  
6205.5  1.3191139e-17  8.1057787e-20  
6206.0  1.2177979e-17  8.0198522e-20  
6206.5  1.1746895e-17  8.0470873e-20  
6207.0  1.1627936e-17  8.0986666e-20  
6207.5  1.2047101e-17  8.0748162e-20  
6208.0  1.2784369e-17  8.0657651e-20  
6208.5  1.3080218e-17  8.0185237e-20  
6209.0  1.3237715e-17  8.0431361e-20  
6209.5  1.361367e-17  8.0856488e-20  
6210.0  1.3617559e-17  8.0623086e-20  
6210.5  1.3630868e-17  8.0586893e-20  
6211.0  1.3632213e-17  8.0738404e-20  
6211.5  1.3650507e-17  8.0689432e-20  
6212.0  1.3141962e-17  8.0618294e-20  
6212.5  1.3146771e-17  8.0531301e-20  
6213.0  1.3261125e-17  8.0478241e-20  
6213.5  1.3619844e-17  8.0721267e-20  
6214.0  1.3801771e-17  8.0817126e-20  
6214.5  1.3792915e-17  8.091699e-20  
6215.0  1.404081e-17  8.0762333e-20  
6215.5  1.4665778e-17  8.0719441e-20  
6216.0  1.4581442e-17  8.0921921e-20  
6216.5  1.4513424e-17  8.075299e-20  
6217.0  1.3764278e-17  8.0586193e-20  
6217.5  1.3489501e-17  8.0685394e-20  
6218.0  1.3007111e-17  8.063294e-20  
6218.5  1.3219344e-17  8.0836152e-20  
6219.0  1.3449177e-17  8.0915826e-20  
6219.5  1.362084e-17  8.0635725e-20  
6220.0  1.3765836e-17  8.0787517e-20  
6220.5  1.4102586e-17  8.0873309e-20  
6221.0  1.369654e-17  8.0810366e-20  
6221.5  1.341229e-17  8.0826805e-20  
6222.0  1.302069e-17  8.0717991e-20  
6222.5  1.2982006e-17  8.0913658e-20  
6223.0  1.2755307e-17  8.1099644e-20  
6223.5  1.3115057e-17  8.1300716e-20  
6224.0  1.3437158e-17  8.1198974e-20  
6224.5  1.3430079e-17  8.0498238e-20  
6225.0  1.3378237e-17  8.0588198e-20  
6225.5  1.2913968e-17  8.0593261e-20  
6226.0  1.3060099e-17  8.0800331e-20  
6226.5  1.3147542e-17  8.0955676e-20  
6227.0  1.3576064e-17  8.1007993e-20  
6227.5  1.3690936e-17  8.0888207e-20  
6228.0  1.4150566e-17  8.0700549e-20  
6228.5  1.3881903e-17  8.1033216e-20  
6229.0  1.3637124e-17  8.1122798e-20  
6229.5  1.3208571e-17  8.0469149e-20  
6230.0  1.3124395e-17  8.0494652e-20  
6230.5  1.3648614e-17  8.0492452e-20  
6231.0  1.3579194e-17  8.1110798e-20  
6231.5  1.3477008e-17  8.1338226e-20  
6232.0  1.3145105e-17  8.1026203e-20  
6232.5  1.2988753e-17  8.0795607e-20  
6233.0  1.1939018e-17  8.0362915e-20  
6233.5  1.1962961e-17  8.102871e-20  
6234.0  1.2118376e-17  8.1322781e-20  
6234.5  1.2106896e-17  8.0491287e-20  
6235.0  1.2157953e-17  8.0582325e-20  
6235.5  1.164521e-17  8.0897591e-20  
6236.0  1.2081628e-17  8.0762428e-20  
6236.5  1.2889815e-17  8.0616632e-20  
6237.0  1.2988372e-17  8.0947267e-20  
6237.5  1.3118754e-17  8.1023251e-20  
6238.0  1.3921098e-17  8.0912747e-20  
6238.5  1.3789036e-17  8.0719495e-20  
6239.0  1.3540088e-17  8.0678134e-20  
6239.5  1.3316033e-17  8.1119938e-20  
6240.0  1.3214292e-17  8.0955161e-20  
6240.5  1.3535337e-17  8.0443168e-20  
6241.0  1.346469e-17  8.1009589e-20  
6241.5  1.3196025e-17  8.1392437e-20  
6242.0  1.271526e-17  8.0726797e-20  
6242.5  1.248123e-17  8.0948757e-20  
6243.0  1.288184e-17  8.1745902e-20  
6243.5  1.2801553e-17  8.0978309e-20  
6244.0  1.2605812e-17  8.0369205e-20  
6244.5  1.2537316e-17  8.1227762e-20  
6245.0  1.2531773e-17  8.1247816e-20  
6245.5  1.353478e-17  8.1003735e-20  
6246.0  1.3921991e-17  8.0955498e-20  
6246.5  1.4760115e-17  8.0927436e-20  
6247.0  1.436534e-17  8.1176234e-20  
6247.5  1.3975088e-17  8.1299979e-20  
6248.0  1.2859762e-17  8.1821868e-20  
6248.5  1.2674093e-17  8.1235331e-20  
6249.0  1.2550851e-17  8.0628952e-20  
6249.5  1.259164e-17  8.1250633e-20  
6250.0  1.2627724e-17  8.1416677e-20  
6250.5  1.3062392e-17  8.1669308e-20  
6251.0  1.3221689e-17  8.1445292e-20  
6251.5  1.3464869e-17  8.1152385e-20  
6252.0  1.3268768e-17  8.1850663e-20  
6252.5  1.3021638e-17  8.2004624e-20  
6253.0  1.2214321e-17  8.1312533e-20  
6253.5  1.2068286e-17  8.1380698e-20  
6254.0  1.220122e-17  8.1390774e-20  
6254.5  1.2519373e-17  8.1852087e-20  
6255.0  1.2937988e-17  8.2082306e-20  
6255.5  1.2418701e-17  8.2140921e-20  
6256.0  1.2213125e-17  8.185062e-20  
6256.5  1.2138705e-17  8.1484342e-20  
6257.0  1.2402833e-17  8.2375756e-20  
6257.5  1.282019e-17  8.2589147e-20  
6258.0  1.2716721e-17  8.1215166e-20  
6258.5  1.26161e-17  8.1521033e-20  
6259.0  1.192956e-17  8.1995599e-20  
6259.5  1.1597281e-17  8.1492368e-20  
6260.0  1.1127148e-17  8.1323878e-20  
6260.5  1.1917257e-17  8.2567793e-20  
6261.0  1.2270177e-17  8.2336255e-20  
6261.5  1.2054973e-17  8.1841615e-20  
6262.0  1.2236776e-17  8.1745214e-20  
6262.5  1.2470549e-17  8.1698729e-20  
6263.0  1.2957077e-17  8.2006993e-20  
6263.5  1.3092186e-17  8.1971532e-20  
6264.0  1.3098254e-17  8.1791431e-20  
6264.5  1.312149e-17  8.2180707e-20  
6265.0  1.3280109e-17  8.242195e-20  
6265.5  1.271101e-17  8.2391787e-20  
6266.0  1.2379567e-17  8.2286679e-20  
6266.5  1.1460834e-17  8.2044355e-20  
6267.0  1.1515002e-17  8.2150378e-20  
6267.5  1.1758086e-17  8.2209416e-20  
6268.0  1.2109107e-17  8.1625665e-20  
6268.5  1.2347657e-17  8.17719e-20  
6269.0  1.2928192e-17  8.2524559e-20  
6269.5  1.3023758e-17  8.2392544e-20  
6270.0  1.3040493e-17  8.2284755e-20  
6270.5  1.2596362e-17  8.218714e-20  
6271.0  1.2233475e-17  8.2156339e-20  
6271.5  1.254197e-17  8.1807822e-20  
6272.0  1.2521989e-17  8.2119889e-20  
6272.5  1.2534766e-17  8.2453557e-20  
6273.0  1.244002e-17  8.2826302e-20  
6273.5  1.2385606e-17  8.2707399e-20  
6274.0  1.2420757e-17  8.1844482e-20  
6274.5  1.2404494e-17  8.2357404e-20  
6275.0  1.2410762e-17  8.2859479e-20  
6275.5  1.2616754e-17  8.2429654e-20  
6276.0  1.280089e-17  8.2399584e-20  
6276.5  1.1965578e-17  8.2665762e-20  
6277.0  1.1724372e-17  8.2515724e-20  
6277.5  1.1171221e-17  8.2334181e-20  
6278.0  1.1526897e-17  8.3431084e-20  
6278.5  1.1945527e-17  8.3705999e-20  
6279.0  1.2002318e-17  8.3873858e-20  
6279.5  1.1907101e-17  8.2945976e-20  
6280.0  1.0661077e-17  8.1653374e-20  
6280.5  1.0927383e-17  8.2416439e-20  
6281.0  1.1453018e-17  8.27839e-20  
6281.5  1.1996539e-17  8.2979098e-20  
6282.0  1.2312812e-17  8.3067244e-20  
6282.5  1.2303191e-17  8.3266008e-20  
6283.0  1.2062788e-17  8.2652266e-20  
6283.5  1.1492887e-17  8.2419482e-20  
6284.0  1.1537279e-17  8.3201243e-20  
6284.5  1.1546711e-17  8.3104813e-20  
6285.0  1.2038478e-17  8.2861645e-20  
6285.5  1.242688e-17  8.2558197e-20  
6286.0  1.3283155e-17  8.2558949e-20  
6286.5  1.3425962e-17  8.4446757e-20  
6287.0  1.3513695e-17  8.4046234e-20  
6287.5  1.3504495e-17  8.3290448e-20  
6288.0  1.3373365e-17  8.2816887e-20  
6288.5  1.2913177e-17  8.2581322e-20  
6289.0  1.258154e-17  8.3617291e-20  
6289.5  1.2251853e-17  8.3502446e-20  
6290.0  1.1824764e-17  8.2845346e-20  
6290.5  1.1537294e-17  8.3336047e-20  
6291.0  1.1092152e-17  8.3730183e-20  
6291.5  1.0970718e-17  8.3693054e-20  
6292.0  1.0892147e-17  8.3529804e-20  
6292.5  1.1316053e-17  8.2958234e-20  
6293.0  1.1333658e-17  8.3581985e-20  
6293.5  1.1284627e-17  8.412112e-20  
6294.0  1.1477932e-17  8.3932475e-20  
6294.5  1.1695346e-17  8.3971306e-20  
6295.0  1.1521139e-17  8.4107574e-20  
6295.5  1.1204373e-17  8.4166312e-20  
6296.0  9.8392194e-18  8.4173564e-20  
6296.5  1.0218387e-17  8.4452284e-20  
6297.0  1.0466641e-17  8.4520684e-20  
6297.5  1.0108398e-17  8.4451296e-20  
6298.0  1.0087254e-17  8.4531532e-20  
6298.5  1.0648842e-17  8.4585969e-20  
6299.0  1.1122448e-17  8.4798344e-20  
6299.5  1.1575786e-17  8.4978803e-20  
6300.0  1.2515302e-17  8.4831283e-20  
6300.5  1.2803879e-17  8.4554914e-20  
6301.0  1.27012e-17  8.4380749e-20  
6301.5  1.2428655e-17  8.5330573e-20  
6302.0  1.1920907e-17  8.5418684e-20  
6302.5  1.1295792e-17  8.4749499e-20  
6303.0  1.1029256e-17  8.4945176e-20  
6303.5  1.014516e-17  8.5210126e-20  
6304.0  1.0467882e-17  8.4986369e-20  
6304.5  1.1055605e-17  8.4917537e-20  
6305.0  1.0929644e-17  8.5348585e-20  
6305.5  1.0929638e-17  8.5224758e-20  
6306.0  1.1750158e-17  8.5128006e-20  
6306.5  1.2119238e-17  8.4691131e-20  
6307.0  1.2617118e-17  8.4439772e-20  
6307.5  1.1353626e-17  8.5246731e-20  
6308.0  1.0629377e-17  8.5543713e-20  
6308.5  1.1181431e-17  8.6102345e-20  
6309.0  1.1108883e-17  8.4792071e-20  
6309.5  1.109661e-17  8.4124473e-20  
6310.0  1.1627059e-17  8.4223818e-20  
6310.5  1.1869467e-17  8.4322612e-20  
6311.0  1.1924595e-17  8.4443726e-20  
6311.5  1.1920726e-17  8.4515835e-20  
6312.0  1.1934881e-17  8.4557775e-20  
6312.5  1.1724609e-17  8.4306196e-20  
6313.0  1.1559876e-17  8.4295168e-20  
6313.5  1.1828611e-17  8.4315144e-20  
6314.0  1.1715133e-17  8.3987014e-20  
6314.5  1.1465645e-17  8.3831693e-20  
6315.0  1.1176205e-17  8.3570404e-20  
6315.5  1.0951549e-17  8.3933865e-20  
6316.0  1.1435981e-17  8.5039926e-20  
6316.5  1.141463e-17  8.4678581e-20  
6317.0  1.1362269e-17  8.44032e-20  
6317.5  1.0979082e-17  8.4325982e-20  
6318.0  1.0652238e-17  8.4265622e-20  
6318.5  1.065427e-17  8.422738e-20  
6319.0  1.068377e-17  8.4142064e-20  
6319.5  1.0908003e-17  8.3944443e-20  
6320.0  1.0321935e-17  8.4547871e-20  
6320.5  9.8380948e-18  8.5927222e-20  
6321.0  1.0291633e-17  9.1045341e-20  
6321.5  1.0555673e-17  8.7078292e-20  
6322.0  1.163049e-17  8.3352824e-20  
6322.5  1.1516144e-17  8.2154048e-20  
6323.0  1.1465727e-17  8.2300898e-20  
6323.5  1.1006573e-17  8.3972972e-20  
6324.0  1.0974845e-17  8.4038181e-20  
6324.5  1.143182e-17  8.4164273e-20  
6325.0  1.1196338e-17  8.4294337e-20  
6325.5  1.1008254e-17  8.4240488e-20  
6326.0  1.0498724e-17  8.4043285e-20  
6326.5  1.0419195e-17  8.3879592e-20  
6327.0  1.0885611e-17  8.3684513e-20  
6327.5  1.099909e-17  8.1936756e-20  
6328.0  1.1093045e-17  8.1658759e-20  
6328.5  1.0798663e-17  8.4818441e-20  
6329.0  1.0684311e-17  8.5994716e-20  
6329.5  1.0849606e-17  8.7610129e-20  
6330.0  1.0879724e-17  8.4817052e-20  
6330.5  1.0948409e-17  8.3826786e-20  
6331.0  1.0877555e-17  8.3792875e-20  
6331.5  1.0871111e-17  8.3223165e-20  
6332.0  1.1239321e-17  8.2362423e-20  
6332.5  1.1258032e-17  8.3162833e-20  
6333.0  1.1162261e-17  8.3449587e-20  
6333.5  1.0746755e-17  8.2735195e-20  
6334.0  1.0486841e-17  8.2275723e-20  
6334.5  1.08963e-17  8.1332823e-20  
6335.0  1.1043821e-17  8.2430462e-20  
6335.5  1.1293534e-17  8.3018454e-20  
6336.0  1.1292802e-17  8.3868283e-20  
6336.5  1.1235827e-17  8.3324379e-20  
6337.0  1.1834281e-17  8.2049993e-20  
6337.5  1.1797911e-17  8.2311447e-20  
6338.0  1.1658858e-17  8.2448041e-20  
6338.5  1.1020899e-17  8.2195195e-20  
6339.0  1.0548129e-17  8.2121227e-20  
6339.5  1.0002601e-17  8.1851189e-20  
6340.0  9.9657767e-18  8.210947e-20  
6340.5  1.0320414e-17  8.2313442e-20  
6341.0  1.012321e-17  8.1755e-20  
6341.5  1.007635e-17  8.1849811e-20  
6342.0  9.3209002e-18  8.2118699e-20  
6342.5  9.2333062e-18  8.2318767e-20  
6343.0  9.6356701e-18  8.2571107e-20  
6343.5  1.0377795e-17  8.1130489e-20  
6344.0  1.1072133e-17  8.1048879e-20  
6344.5  1.0917903e-17  8.2100614e-20  
6345.0  1.0790948e-17  8.2171396e-20  
6345.5  1.0313449e-17  8.2124361e-20  
6346.0  1.0218451e-17  8.1679812e-20  
6346.5  1.0095836e-17  8.1607696e-20  
6347.0  1.0230302e-17  8.1730579e-20  
6347.5  1.0303845e-17  8.1693709e-20  
6348.0  1.0646358e-17  8.1531059e-20  
6348.5  1.0700849e-17  8.1326721e-20  
6349.0  1.083366e-17  8.1275109e-20  
6349.5  1.0858671e-17  8.1563572e-20  
6350.0  1.0775523e-17  8.1971659e-20  
6350.5  1.0207488e-17  8.2419263e-20  
6351.0  1.0067543e-17  8.202479e-20  
6351.5  9.9708481e-18  8.1795571e-20  
6352.0  9.6974226e-18  8.0881381e-20  
6352.5  9.5708384e-18  8.0789999e-20  
6353.0  9.3698772e-18  8.0746532e-20  
6353.5  9.3571959e-18  8.1464983e-20  
6354.0  9.386824e-18  8.1571074e-20  
6354.5  9.7981463e-18  8.111344e-20  
6355.0  1.011548e-17  8.1022447e-20  
6355.5  1.0222303e-17  8.0794273e-20  
6356.0  1.033321e-17  8.1163398e-20  
6356.5  1.0585211e-17  8.1319827e-20  
6357.0  1.0634725e-17  8.0207728e-20  
6357.5  1.0673505e-17  8.0272936e-20  
6358.0  9.8695873e-18  8.0497462e-20  
6358.5  9.8015724e-18  8.1384624e-20  
6359.0  9.9514294e-18  8.1932715e-20  
6359.5  1.0403507e-17  8.0903674e-20  
6360.0  1.0700688e-17  8.0632613e-20  
6360.5  1.0855125e-17  8.0292388e-20  
6361.0  1.0872857e-17  8.055298e-20  
6361.5  1.0802119e-17  8.0711942e-20  
6362.0  1.1067858e-17  8.030688e-20  
6362.5  1.1335663e-17  8.0333494e-20  
6363.0  1.1059413e-17  8.049942e-20  
6363.5  1.096928e-17  8.0353127e-20  
6364.0  1.07504e-17  8.0233765e-20  
6364.5  1.0440557e-17  8.0457498e-20  
6365.0  1.0165156e-17  8.0342421e-20  
6365.5  1.006343e-17  7.9748985e-20  
6366.0  1.0276943e-17  8.0000442e-20  
6366.5  1.1638386e-17  8.0198514e-20  
6367.0  1.1437848e-17  8.0151967e-20  
6367.5  1.1225836e-17  8.0179898e-20  
6368.0  1.0587739e-17  8.0135208e-20  
6368.5  1.0333982e-17  7.9968033e-20  
6369.0  9.264428e-18  7.9843225e-20  
6369.5  9.5570031e-18  8.0506062e-20  
6370.0  9.9732458e-18  8.0404103e-20  
6370.5  1.0282943e-17  7.9027873e-20  
6371.0  1.0321778e-17  7.9726112e-20  
6371.5  9.8449129e-18  8.0575965e-20  
6372.0  9.7432679e-18  7.9869769e-20  
6372.5  9.7025434e-18  7.9639319e-20  
6373.0  1.0070072e-17  7.9693493e-20  
6373.5  1.0315904e-17  7.9908043e-20  
6374.0  1.0817227e-17  8.0200574e-20  
6374.5  1.0619029e-17  7.9371162e-20  
6375.0  1.0224989e-17  7.913393e-20  
6375.5  1.0171818e-17  8.0239364e-20  
6376.0  1.0173778e-17  7.9920059e-20  
6376.5  1.0545179e-17  7.9376418e-20  
6377.0  1.0628029e-17  8.0355559e-20  
6377.5  1.0636054e-17  8.06008e-20  
6378.0  1.033887e-17  7.9129103e-20  
6378.5  1.0123104e-17  7.9297131e-20  
6379.0  9.6456764e-18  7.9673305e-20  
6379.5  9.5694572e-18  7.9379103e-20  
6380.0  9.4140701e-18  7.9131723e-20  
6380.5  9.4998975e-18  7.9836103e-20  
6381.0  9.5596446e-18  7.9627713e-20  
6381.5  1.0149439e-17  7.8992959e-20  
6382.0  1.0239004e-17  7.9524831e-20  
6382.5  1.0382859e-17  7.9805123e-20  
6383.0  1.0368221e-17  7.8876378e-20  
6383.5  1.0330547e-17  7.9279024e-20  
6384.0  9.9180302e-18  8.0502186e-20  
6384.5  9.7857795e-18  8.1082151e-20  
6385.0  9.4866059e-18  8.1540965e-20  
6385.5  9.704667e-18  7.8468558e-20  
6386.0  9.8821437e-18  7.8144846e-20  
6386.5  1.0267545e-17  7.8766661e-20  
6387.0  1.0433381e-17  7.898875e-20  
6387.5  1.1191279e-17  7.9101138e-20  
6388.0  1.1122846e-17  7.9623646e-20  
6388.5  1.1022129e-17  7.9579607e-20  
6389.0  1.0278707e-17  7.9185184e-20  
6389.5  1.0054202e-17  7.9297727e-20  
6390.0  9.7449232e-18  7.9357188e-20  
6390.5  1.0016781e-17  7.844892e-20  
6391.0  1.0309207e-17  7.8128019e-20  
6391.5  1.0886282e-17  7.7487244e-20  
6392.0  1.109942e-17  7.9141439e-20  
6392.5  1.1203785e-17  8.1065299e-20  
6393.0  1.1015899e-17  7.9889088e-20  
6393.5  1.0708146e-17  7.9431451e-20  
6394.0  1.0594603e-17  7.9339661e-20  
6394.5  1.0512911e-17  7.8974691e-20  
6395.0  1.0547485e-17  7.83575e-20  
6395.5  1.0512332e-17  7.8271937e-20  
6396.0  1.0476613e-17  7.8273553e-20  
6396.5  1.0389553e-17  7.8965171e-20  
6397.0  1.0378645e-17  7.8806147e-20  
6397.5  1.0615902e-17  7.8490011e-20  
6398.0  1.0551537e-17  7.8426788e-20  
6398.5  1.0297494e-17  7.8339652e-20  
6399.0  9.5828819e-18  7.8422373e-20  
6399.5  9.2013802e-18  7.8493185e-20  
6400.0  8.7141882e-18  7.8575569e-20  
6400.5  8.6896406e-18  7.8548588e-20  
6401.0  8.5648256e-18  7.8464158e-20  
6401.5  8.817615e-18  7.8110045e-20  
6402.0  8.9421875e-18  7.8151493e-20  
6402.5  9.5254734e-18  7.8207218e-20  
6403.0  9.6888894e-18  7.8301347e-20  
6403.5  1.0378273e-17  7.8417862e-20  
6404.0  1.0055278e-17  7.8261989e-20  
6404.5  9.724176e-18  7.8214008e-20  
6405.0  9.9490115e-18  7.8099049e-20  
6405.5  1.0081028e-17  7.8362621e-20  
6406.0  1.0530218e-17  7.8582064e-20  
6406.5  1.0485223e-17  7.7901398e-20  
6407.0  1.0433817e-17  7.7942541e-20  
6407.5  1.0229615e-17  7.8453803e-20  
6408.0  1.0271766e-17  7.813018e-20  
6408.5  1.0586859e-17  7.7897648e-20  
6409.0  1.0641955e-17  7.7988988e-20  
6409.5  1.0650667e-17  7.7995648e-20  
6410.0  1.0773955e-17  7.825606e-20  
6410.5  1.0746967e-17  7.8108891e-20  
6411.0  1.0529271e-17  7.7959463e-20  
6411.5  1.0395257e-17  7.8272342e-20  
6412.0  1.0232985e-17  7.8221241e-20  
6412.5  1.0399586e-17  7.753213e-20  
6413.0  1.0405728e-17  7.7625952e-20  
6413.5  1.0654642e-17  7.7739971e-20  
6414.0  1.0484609e-17  7.8065249e-20  
6414.5  1.0157407e-17  7.80925e-20  
6415.0  9.9535285e-18  7.7610425e-20  
6415.5  9.8741736e-18  7.7880654e-20  
6416.0  9.7824424e-18  7.8296853e-20  
6416.5  9.8534391e-18  7.7926098e-20  
6417.0  1.0031655e-17  7.7756933e-20  
6417.5  1.0306377e-17  7.7111632e-20  
6418.0  1.047477e-17  7.7524462e-20  
6418.5  1.0414334e-17  7.8211658e-20  
6419.0  1.0258346e-17  7.7666408e-20  
6419.5  1.0079841e-17  7.7478874e-20  
6420.0  1.0251166e-17  7.7377008e-20  
6420.5  1.042119e-17  7.752132e-20  
6421.0  1.0268267e-17  7.7883552e-20  
6421.5  1.0071486e-17  7.772937e-20  
6422.0  9.4365646e-18  7.7642089e-20  
6422.5  9.6899209e-18  7.7231336e-20  
6423.0  9.8836105e-18  7.7092528e-20  
6423.5  1.1252769e-17  7.7074334e-20  
6424.0  1.1424589e-17  7.7681092e-20  
6424.5  1.1511448e-17  7.7967561e-20  
6425.0  1.1284634e-17  7.7119523e-20  
6425.5  1.1111074e-17  7.7146335e-20  
6426.0  1.0796013e-17  7.7533989e-20  
6426.5  1.075649e-17  7.7348674e-20  
6427.0  1.0527248e-17  7.7177636e-20  
6427.5  1.0362231e-17  7.7288717e-20  
6428.0  1.0243672e-17  7.7280504e-20  
6428.5  1.0378018e-17  7.705873e-20  
6429.0  1.0620707e-17  7.7185979e-20  
6429.5  1.1370852e-17  7.7298371e-20  
6430.0  1.1485307e-17  7.7177936e-20  
6430.5  1.1584126e-17  7.7133608e-20  
6431.0  1.1071831e-17  7.7187149e-20  
6431.5  1.0886114e-17  7.7049355e-20  
6432.0  9.6434659e-18  7.6895049e-20  
6432.5  9.547931e-18  7.712708e-20  
6433.0  9.335638e-18  7.713083e-20  
6433.5  1.0071849e-17  7.724187e-20  
6434.0  1.0402229e-17  7.7093881e-20  
6434.5  1.0977044e-17  7.6940982e-20  
6435.0  1.081421e-17  7.6922351e-20  
6435.5  1.0448489e-17  7.6899695e-20  
6436.0  1.0791473e-17  7.7092814e-20  
6436.5  1.0981809e-17  7.7025292e-20  
6437.0  1.1182751e-17  7.689669e-20  
6437.5  1.1058234e-17  7.7013418e-20  
6438.0  1.0890287e-17  7.7105111e-20  
6438.5  1.0691799e-17  7.6657993e-20  
6439.0  1.054111e-17  7.6762008e-20  
6439.5  1.0201042e-17  7.7069535e-20  
6440.0  9.989242e-18  7.6927319e-20  
6440.5  9.5714663e-18  7.6795305e-20  
6441.0  9.831496e-18  7.7009801e-20  
6441.5  9.971232e-18  7.7039374e-20  
6442.0  1.0496689e-17  7.7029269e-20  
6442.5  1.0714603e-17  7.6850425e-20  
6443.0  1.1250503e-17  7.6736691e-20  
6443.5  1.163236e-17  7.6682552e-20  
6444.0  1.1961587e-17  7.6747189e-20  
6444.5  1.1770178e-17  7.6767105e-20  
6445.0  1.1626938e-17  7.6932549e-20  
6445.5  1.1020812e-17  7.7069293e-20  
6446.0  1.1142463e-17  7.6625314e-20  
6446.5  1.1225376e-17  7.6585131e-20  
6447.0  1.086159e-17  7.6952213e-20  
6447.5  1.0497305e-17  7.7034825e-20  
6448.0  9.754541e-18  7.6979038e-20  
6448.5  1.0201945e-17  7.6493294e-20  
6449.0  1.0753662e-17  7.6493448e-20  
6449.5  1.1671041e-17  7.6392326e-20  
6450.0  1.1946456e-17  7.6872868e-20  
6450.5  1.2066561e-17  7.7337246e-20  
6451.0  1.2070474e-17  7.6782365e-20  
6451.5  1.2107845e-17  7.6574144e-20  
6452.0  1.1725926e-17  7.6653668e-20  
6452.5  1.1596066e-17  7.6658464e-20  
6453.0  1.0881504e-17  7.6605428e-20  
6453.5  1.1091315e-17  7.6813907e-20  
6454.0  1.1401114e-17  7.6761138e-20  
6454.5  1.0943012e-17  7.6595588e-20  
6455.0  1.0796899e-17  7.650115e-20  
6455.5  1.0842639e-17  7.6403869e-20  
6456.0  1.1049453e-17  7.678377e-20  
6456.5  1.1366583e-17  7.6828694e-20  
6457.0  1.1315537e-17  7.64792e-20  
6457.5  1.1272738e-17  7.6647461e-20  
6458.0  1.1283849e-17  7.6906254e-20  
6458.5  1.1432017e-17  7.6629312e-20  
6459.0  1.1666674e-17  7.6535195e-20  
6459.5  1.20781e-17  7.6430855e-20  
6460.0  1.2380424e-17  7.6551057e-20  
6460.5  1.1593186e-17  7.6809679e-20  
6461.0  1.1240062e-17  7.6310941e-20  
6461.5  1.0438887e-17  7.6070467e-20  
6462.0  1.0673771e-17  7.720475e-20  
6462.5  1.0939845e-17  7.6928749e-20  
6463.0  1.1403774e-17  7.6070868e-20  
6463.5  1.1546775e-17  7.6559226e-20  
6464.0  1.1621867e-17  7.6904721e-20  
6464.5  1.1893555e-17  7.6314466e-20  
6465.0  1.2093187e-17  7.6398589e-20  
6465.5  1.2604116e-17  7.6805718e-20  
6466.0  1.2728574e-17  7.6537783e-20  
6466.5  1.2951867e-17  7.6334244e-20  
6467.0  1.2839098e-17  7.6944885e-20  
6467.5  1.2759174e-17  7.6915593e-20  
6468.0  1.2006867e-17  7.6222328e-20  
6468.5  1.1786595e-17  7.6453167e-20  
6469.0  1.1290179e-17  7.6705232e-20  
6469.5  1.1668616e-17  7.6280737e-20  
6470.0  1.2052864e-17  7.6303045e-20  
6470.5  1.2157587e-17  7.7278114e-20  
6471.0  1.221103e-17  7.6786725e-20  
6471.5  1.2530679e-17  7.6198663e-20  
6472.0  1.2524102e-17  7.6607019e-20  
6472.5  1.2558036e-17  7.6768115e-20  
6473.0  1.2707799e-17  7.6740544e-20  
6473.5  1.2801297e-17  7.6844863e-20  
6474.0  1.266276e-17  7.699482e-20  
6474.5  1.2589579e-17  7.6411715e-20  
6475.0  1.2370158e-17  7.6288758e-20  
6475.5  1.2220235e-17  7.7024857e-20  
6476.0  1.2160969e-17  7.6771817e-20  
6476.5  1.2041384e-17  7.6416256e-20  
6477.0  1.2019673e-17  7.6808372e-20  
6477.5  1.1945917e-17  7.6904978e-20  
6478.0  1.1841712e-17  7.6629509e-20  
6478.5  1.1749534e-17  7.6707651e-20  
6479.0  1.1886694e-17  7.6925879e-20  
6479.5  1.2172352e-17  7.6726416e-20  
6480.0  1.3074944e-17  7.6539387e-20  
6480.5  1.3078284e-17  7.6696414e-20  
6481.0  1.3095808e-17  7.6774609e-20  
6481.5  1.2355937e-17  7.6850192e-20  
6482.0  1.2395279e-17  7.6609959e-20  
6482.5  1.2647714e-17  7.6473345e-20  
6483.0  1.2870356e-17  7.7067488e-20  
6483.5  1.2995322e-17  7.7071331e-20  
6484.0  1.2955612e-17  7.677089e-20  
6484.5  1.296456e-17  7.6792534e-20  
6485.0  1.3216354e-17  7.6840073e-20  
6485.5  1.3084532e-17  7.647252e-20  
6486.0  1.292126e-17  7.6693987e-20  
6486.5  1.3798254e-17  7.7378931e-20  
6487.0  1.4084188e-17  7.720794e-20  
6487.5  1.4620627e-17  7.7107286e-20  
6488.0  1.4072465e-17  7.6243302e-20  
6488.5  1.3296674e-17  7.6268706e-20  
6489.0  1.2591475e-17  7.7003961e-20  
6489.5  1.2418795e-17  7.6891715e-20  
6490.0  1.3116624e-17  7.6833055e-20  
6490.5  1.3276643e-17  7.6890094e-20  
6491.0  1.3482097e-17  7.6928096e-20  
6491.5  1.3944513e-17  7.7259077e-20  
6492.0  1.4175463e-17  7.6928051e-20  
6492.5  1.4655084e-17  7.6533108e-20  
6493.0  1.4899774e-17  7.6447668e-20  
6493.5  1.5198414e-17  7.6437733e-20  
6494.0  1.4999491e-17  7.6803724e-20  
6494.5  1.4966892e-17  7.7010422e-20  
6495.0  1.4923954e-17  7.7280659e-20  
6495.5  1.4814934e-17  7.6880165e-20  
6496.0  1.4431156e-17  7.677899e-20  
6496.5  1.4230878e-17  7.6587497e-20  
6497.0  1.4115809e-17  7.6682061e-20  
6497.5  1.4026654e-17  7.6911262e-20  
6498.0  1.4164876e-17  7.6208458e-20  
6498.5  1.44883e-17  7.590528e-20  
6499.0  1.43058e-17  7.6946657e-20  
6499.5  1.415061e-17  7.6955174e-20  
6500.0  1.360554e-17  7.6894391e-20  
6500.5  1.3676184e-17  7.6596517e-20  
6501.0  1.4236111e-17  7.6484211e-20  
6501.5  1.4819163e-17  7.6195187e-20  
6502.0  1.534728e-17  7.6276265e-20  
6502.5  1.541277e-17  7.6744951e-20  
6503.0  1.5315508e-17  7.6464005e-20  
6503.5  1.4777357e-17  7.6223459e-20  
6504.0  1.4209274e-17  7.6410246e-20  
6504.5  1.3531754e-17  7.6379738e-20  
6505.0  1.3074872e-17  7.6158757e-20  
6505.5  1.2953989e-17  7.5861698e-20  
6506.0  1.3448863e-17  7.5630644e-20  
6506.5  1.3702586e-17  7.6393159e-20  
6507.0  1.411255e-17  7.6428102e-20  
6507.5  1.4206005e-17  7.6537171e-20  
6508.0  1.4245617e-17  7.6174481e-20  
6508.5  1.4487895e-17  7.5800773e-20  
6509.0  1.4373656e-17  7.6285856e-20  
6509.5  1.398298e-17  7.6271702e-20  
6510.0  1.4007284e-17  7.5774227e-20  
6510.5  1.408351e-17  7.607851e-20  
6511.0  1.4512374e-17  7.6413706e-20  
6511.5  1.4633712e-17  7.606614e-20  
6512.0  1.4756402e-17  7.6000058e-20  
6512.5  1.4877335e-17  7.6217002e-20  
6513.0  1.4924391e-17  7.6040904e-20  
6513.5  1.492156e-17  7.5801708e-20  
6514.0  1.4647111e-17  7.6641137e-20  
6514.5  1.4010472e-17  7.6868551e-20  
6515.0  1.4048125e-17  7.6111775e-20  
6515.5  1.3978135e-17  7.59808e-20  
6516.0  1.419141e-17  7.5807938e-20  
6516.5  1.4152782e-17  7.6372996e-20  
6517.0  1.3974302e-17  7.6627045e-20  
6517.5  1.3783925e-17  7.6351695e-20  
6518.0  1.3589334e-17  7.6248761e-20  
6518.5  1.3805045e-17  7.6268973e-20  
6519.0  1.3796134e-17  7.7221547e-20  
6519.5  1.3607047e-17  7.7603473e-20  
6520.0  1.3353402e-17  7.6198592e-20  
6520.5  1.3125906e-17  7.6114045e-20  
6521.0  1.3941271e-17  7.5894336e-20  
6521.5  1.4101338e-17  7.6080596e-20  
6522.0  1.4279921e-17  7.6201021e-20  
6522.5  1.4282623e-17  7.6483796e-20  
6523.0  1.4390135e-17  7.6511629e-20  
6523.5  1.4024843e-17  7.6360554e-20  
6524.0  1.3933655e-17  7.6402837e-20  
6524.5  1.3946979e-17  7.6451064e-20  
6525.0  1.406159e-17  7.6437384e-20  
6525.5  1.4215778e-17  7.6370303e-20  
6526.0  1.4018377e-17  7.6110586e-20  
6526.5  1.3941716e-17  7.6021997e-20  
6527.0  1.5066987e-17  7.6000647e-20  
6527.5  1.550473e-17  7.7004327e-20  
6528.0  1.6326756e-17  7.7052376e-20  
6528.5  1.6420795e-17  7.6338906e-20  
6529.0  1.6477646e-17  7.6351567e-20  
6529.5  1.6300306e-17  7.6355014e-20  
6530.0  1.6061427e-17  7.6396367e-20  
6530.5  1.5382449e-17  7.6425371e-20  
6531.0  1.4692563e-17  7.6211061e-20  
6531.5  1.4205715e-17  7.5939812e-20  
6532.0  1.4217947e-17  7.5534004e-20  
6532.5  1.4294918e-17  7.6069457e-20  
6533.0  1.420433e-17  7.6311478e-20  
6533.5  1.4417229e-17  7.6257883e-20  
6534.0  1.4491271e-17  7.6278731e-20  
6534.5  1.4376148e-17  7.6328949e-20  
6535.0  1.4193555e-17  7.6212138e-20  
6535.5  1.3774214e-17  7.617572e-20  
6536.0  1.4126233e-17  7.613563e-20  
6536.5  1.4445331e-17  7.6068601e-20  
6537.0  1.4800382e-17  7.6018577e-20  
6537.5  1.4747761e-17  7.5997124e-20  
6538.0  1.4415653e-17  7.5940769e-20  
6538.5  1.4520972e-17  7.5826957e-20  
6539.0  1.4682434e-17  7.5999475e-20  
6539.5  1.478278e-17  7.6306856e-20  
6540.0  1.4870994e-17  7.6022114e-20  
6540.5  1.5353026e-17  7.5878243e-20  
6541.0  1.5515115e-17  7.6053428e-20  
6541.5  1.5755924e-17  7.5984339e-20  
6542.0  1.5368284e-17  7.5765079e-20  
6542.5  1.5200639e-17  7.6179623e-20  
6543.0  1.5493185e-17  7.6536788e-20  
6543.5  1.5461448e-17  7.5950385e-20  
6544.0  1.5403117e-17  7.5879908e-20  
6544.5  1.5423293e-17  7.6017932e-20  
6545.0  1.5460537e-17  7.5929809e-20  
6545.5  1.5652117e-17  7.5777357e-20  
6546.0  1.5691151e-17  7.5604154e-20  
6546.5  1.5605016e-17  7.5731764e-20  
6547.0  1.557339e-17  7.658099e-20  
6547.5  1.5483666e-17  7.6018947e-20  
6548.0  1.4862941e-17  7.5286525e-20  
6548.5  1.5065026e-17  7.5950518e-20  
6549.0  1.5450768e-17  7.6178156e-20  
6549.5  1.5617326e-17  7.5830388e-20  
6550.0  1.5731425e-17  7.5574918e-20  
6550.5  1.6586233e-17  7.5229947e-20  
6551.0  1.6639352e-17  7.622279e-20  
6551.5  1.6449487e-17  7.661908e-20  
6552.0  1.6448897e-17  7.5881702e-20  
6552.5  1.639392e-17  7.586376e-20  
6553.0  1.5981157e-17  7.5991366e-20  
6553.5  1.5939541e-17  7.6253758e-20  
6554.0  1.6249219e-17  7.6401691e-20  
6554.5  1.6540438e-17  7.6104441e-20  
6555.0  1.6899192e-17  7.5606165e-20  
6555.5  1.7168365e-17  7.4668753e-20  
6556.0  1.7104698e-17  7.5626803e-20  
6556.5  1.6768551e-17  7.6211677e-20  
6557.0  1.6395637e-17  7.6025913e-20  
6557.5  1.6040936e-17  7.5955661e-20  
6558.0  1.6308145e-17  7.602998e-20  
6558.5  1.6382546e-17  7.5912041e-20  
6559.0  1.6652304e-17  7.5769044e-20  
6559.5  1.6294852e-17  7.5696923e-20  
6560.0  1.5831744e-17  7.5643601e-20  
6560.5  1.6060217e-17  7.5384286e-20  
6561.0  1.6117108e-17  7.5735732e-20  
6561.5  1.6036552e-17  7.6006214e-20  
6562.0  1.5658638e-17  7.6541849e-20  
6562.5  1.504147e-17  7.6567072e-20  
6563.0  1.4768736e-17  7.5970789e-20  
6563.5  1.4692614e-17  7.5903515e-20  
6564.0  1.593665e-17  7.584396e-20  
6564.5  1.6253808e-17  7.6424618e-20  
6565.0  1.6764235e-17  7.6375611e-20  
6565.5  1.6430316e-17  7.5502789e-20  
6566.0  1.6261553e-17  7.5639976e-20  
6566.5  1.5990178e-17  7.5703246e-20  
6567.0  1.6040117e-17  7.5879464e-20  
6567.5  1.6076121e-17  7.6044092e-20  
6568.0  1.5985657e-17  7.5769375e-20  
6568.5  1.596043e-17  7.5853564e-20  
6569.0  1.6016976e-17  7.6015005e-20  
6569.5  1.6110688e-17  7.5973534e-20  
6570.0  1.6218714e-17  7.594459e-20  
6570.5  1.6453585e-17  7.5510034e-20  
6571.0  1.6726297e-17  7.5730038e-20  
6571.5  1.6883323e-17  7.631645e-20  
6572.0  1.6751558e-17  7.5881068e-20  
6572.5  1.6324694e-17  7.5582851e-20  
6573.0  1.6159198e-17  7.6678868e-20  
6573.5  1.6001001e-17  7.6654365e-20  
6574.0  1.6405385e-17  7.6528165e-20  
6574.5  1.6422114e-17  7.6881461e-20  
6575.0  1.6256708e-17  7.708118e-20  
6575.5  1.6058612e-17  7.4871266e-20  
6576.0  1.5683569e-17  7.5091733e-20  
6576.5  1.609296e-17  7.6370052e-20  
6577.0  1.6223451e-17  7.6073858e-20  
6577.5  1.6165808e-17  7.5871196e-20  
6578.0  1.5896431e-17  7.5927518e-20  
6578.5  1.5377271e-17  7.603062e-20  
6579.0  1.5172186e-17  7.6808701e-20  
6579.5  1.5084589e-17  7.6374508e-20  
6580.0  1.5888301e-17  7.5868509e-20  
6580.5  1.6199735e-17  7.5513871e-20  
6581.0  1.6937134e-17  7.5494141e-20  
6581.5  1.6855292e-17  7.549242e-20  
6582.0  1.6778258e-17  7.649562e-20  
6582.5  1.543604e-17  7.7669281e-20  
6583.0  1.5042752e-17  7.7278279e-20  
6583.5  1.4242256e-17  7.7091831e-20  
6584.0  1.4659189e-17  7.6549837e-20  
6584.5  1.4998425e-17  7.6144993e-20  
6585.0  1.5509759e-17  7.5520597e-20  
6585.5  1.5661553e-17  7.5587173e-20  
6586.0  1.5898241e-17  7.5709392e-20  
6586.5  1.5927828e-17  7.6239644e-20  
6587.0  1.591657e-17  7.6354303e-20  
6587.5  1.5718236e-17  7.6546342e-20  
6588.0  1.5644836e-17  7.6361641e-20  
6588.5  1.5379075e-17  7.6282783e-20  
6589.0  1.5470464e-17  7.616754e-20  
6589.5  1.5501679e-17  7.6035851e-20  
6590.0  1.5636946e-17  7.5722151e-20  
6590.5  1.5737766e-17  7.5693566e-20  
6591.0  1.6387214e-17  7.5710201e-20  
6591.5  1.6473732e-17  7.7101994e-20  
6592.0  1.667333e-17  7.696093e-20  
6592.5  1.6153605e-17  7.649554e-20  
6593.0  1.6079685e-17  7.6552299e-20  
6593.5  1.6025706e-17  7.6508449e-20  
6594.0  1.6152936e-17  7.5854249e-20  
6594.5  1.628077e-17  7.5985172e-20  
6595.0  1.614407e-17  7.6522372e-20  
6595.5  1.6044683e-17  7.6128101e-20  
6596.0  1.5870587e-17  7.5772719e-20  
6596.5  1.5879103e-17  7.5895466e-20  
6597.0  1.5938415e-17  7.606703e-20  
6597.5  1.5973611e-17  7.6984414e-20  
6598.0  1.6009954e-17  7.7122213e-20  
6598.5  1.6427782e-17  7.7216972e-20  
6599.0  1.6214768e-17  7.5945922e-20  
6599.5  1.5493242e-17  7.5689235e-20  
6600.0  1.520331e-17  7.6025791e-20  
6600.5  1.5012306e-17  7.6050738e-20  
6601.0  1.5264804e-17  7.6093856e-20  
6601.5  1.5489914e-17  7.6646897e-20  
6602.0  1.5925853e-17  7.6755839e-20  
6602.5  1.6069981e-17  7.59329e-20  
6603.0  1.6085275e-17  7.6166857e-20  
6603.5  1.5292179e-17  7.652458e-20  
6604.0  1.5198019e-17  7.6362805e-20  
6604.5  1.5424115e-17  7.6235647e-20  
6605.0  1.5855323e-17  7.5518351e-20  
6605.5  1.6240288e-17  7.6028943e-20  
6606.0  1.593728e-17  7.7025497e-20  
6606.5  1.5885155e-17  7.6735824e-20  
6607.0  1.5926651e-17  7.6513764e-20  
6607.5  1.5678903e-17  7.6309282e-20  
6608.0  1.5365815e-17  7.6529108e-20  
6608.5  1.5122964e-17  7.6895964e-20  
6609.0  1.5249544e-17  7.6119611e-20  
6609.5  1.6028635e-17  7.5558684e-20  
6610.0  1.5932216e-17  7.645128e-20  
6610.5  1.5734249e-17  7.6476593e-20  
6611.0  1.5576306e-17  7.624724e-20  
6611.5  1.5426204e-17  7.6242697e-20  
6612.0  1.5038706e-17  7.6172312e-20  
6612.5  1.4897327e-17  7.6338093e-20  
6613.0  1.4653998e-17  7.6421745e-20  
6613.5  1.5176381e-17  7.653091e-20  
6614.0  1.5431961e-17  7.6253754e-20  
6614.5  1.6680799e-17  7.60189e-20  
6615.0  1.6675742e-17  7.6706052e-20  
6615.5  1.6436908e-17  7.6690487e-20  
6616.0  1.5550141e-17  7.591448e-20  
6616.5  1.5026628e-17  7.6233493e-20  
6617.0  1.6156224e-17  7.6661534e-20  
6617.5  1.633791e-17  7.6575317e-20  
6618.0  1.6299635e-17  7.6414473e-20  
6618.5  1.6281653e-17  7.626963e-20  
6619.0  1.6168677e-17  7.6349521e-20  
6619.5  1.6968592e-17  7.6425339e-20  
6620.0  1.7017507e-17  7.6266312e-20  
6620.5  1.6663018e-17  7.6292935e-20  
6621.0  1.6391062e-17  7.6406119e-20  
6621.5  1.6164499e-17  7.6425635e-20  
6622.0  1.5929121e-17  7.6618765e-20  
6622.5  1.5899092e-17  7.6403021e-20  
6623.0  1.556912e-17  7.6274147e-20  
6623.5  1.6099699e-17  7.6064802e-20  
6624.0  1.6703787e-17  7.6178239e-20  
6624.5  1.6963383e-17  7.660327e-20  
6625.0  1.691794e-17  7.6693784e-20  
6625.5  1.5363747e-17  7.6729041e-20  
6626.0  1.5242876e-17  7.6439892e-20  
6626.5  1.5082914e-17  7.6364255e-20  
6627.0  1.5433643e-17  7.6304302e-20  
6627.5  1.5559738e-17  7.6079148e-20  
6628.0  1.5779134e-17  7.5887461e-20  
6628.5  1.5871637e-17  7.6387177e-20  
6629.0  1.6044529e-17  7.6544976e-20  
6629.5  1.6080062e-17  7.6580945e-20  
6630.0  1.6074121e-17  7.627569e-20  
6630.5  1.5403269e-17  7.6044176e-20  
6631.0  1.5264227e-17  7.6353645e-20  
6631.5  1.5127042e-17  7.633983e-20  
6632.0  1.5624441e-17  7.5424931e-20  
6632.5  1.5855307e-17  7.6214599e-20  
6633.0  1.6133937e-17  7.72438e-20  
6633.5  1.5921755e-17  7.6514665e-20  
6634.0  1.5364676e-17  7.6253925e-20  
6634.5  1.5146523e-17  7.6376309e-20  
6635.0  1.4957372e-17  7.6281558e-20  
6635.5  1.559774e-17  7.6232872e-20  
6636.0  1.5953264e-17  7.6508591e-20  
6636.5  1.7125209e-17  7.6541353e-20  
6637.0  1.7555742e-17  7.6206998e-20  
6637.5  1.8014688e-17  7.6389759e-20  
6638.0  1.6977274e-17  7.6737358e-20  
6638.5  1.6695604e-17  7.6814652e-20  
6639.0  1.6660677e-17  7.6857529e-20  
6639.5  1.6529649e-17  7.6266119e-20  
6640.0  1.6354014e-17  7.6313429e-20  
6640.5  1.660541e-17  7.6587925e-20  
6641.0  1.6639944e-17  7.6877997e-20  
6641.5  1.6583988e-17  7.703539e-20  
6642.0  1.6338146e-17  7.6753867e-20  
6642.5  1.6082463e-17  7.6778401e-20  
6643.0  1.6847741e-17  7.692315e-20  
6643.5  1.7036726e-17  7.690949e-20  
6644.0  1.5967846e-17  7.6956893e-20  
6644.5  1.6108789e-17  7.6532725e-20  
6645.0  1.6399564e-17  7.6646567e-20  
6645.5  1.6786889e-17  7.7269534e-20  
6646.0  1.6948686e-17  7.6945499e-20  
6646.5  1.6220403e-17  7.6678668e-20  
6647.0  1.6011527e-17  7.7246151e-20  
6647.5  1.5678696e-17  7.7313923e-20  
6648.0  1.5865091e-17  7.7094604e-20  
6648.5  1.5971611e-17  7.6912947e-20  
6649.0  1.66042e-17  7.6760445e-20  
6649.5  1.6350788e-17  7.6712254e-20  
6650.0  1.5508672e-17  7.6786221e-20  
6650.5  1.4855896e-17  7.7287611e-20  
6651.0  1.4437632e-17  7.719342e-20  
6651.5  1.5026242e-17  7.7182059e-20  
6652.0  1.5328649e-17  7.6773518e-20  
6652.5  1.6029669e-17  7.6564611e-20  
6653.0  1.5914328e-17  7.6971666e-20  
6653.5  1.5768408e-17  7.7080149e-20  
6654.0  1.5352652e-17  7.7254808e-20  
6654.5  1.5320476e-17  7.683197e-20  
6655.0  1.554986e-17  7.6581549e-20  
6655.5  1.5956297e-17  7.7054585e-20  
6656.0  1.6508305e-17  7.7041567e-20  
6656.5  1.606056e-17  7.6862972e-20  
6657.0  1.5876875e-17  7.7000093e-20  
6657.5  1.5392954e-17  7.7094874e-20  
6658.0  1.5466331e-17  7.6816893e-20  
6658.5  1.5595305e-17  7.6852815e-20  
6659.0  1.5530902e-17  7.674136e-20  
6659.5  1.5532764e-17  7.6914381e-20  
6660.0  1.6254513e-17  7.7147181e-20  
6660.5  1.6245212e-17  7.7024841e-20  
6661.0  1.6178926e-17  7.6879509e-20  
6661.5  1.5554339e-17  7.6770837e-20  
6662.0  1.5192318e-17  7.6651946e-20  
6662.5  1.5494368e-17  7.649953e-20  
6663.0  1.5604248e-17  7.7162444e-20  
6663.5  1.5773013e-17  7.7231933e-20  
6664.0  1.5760666e-17  7.6887205e-20  
6664.5  1.5799514e-17  7.6945854e-20  
6665.0  1.6069669e-17  7.700305e-20  
6665.5  1.5996618e-17  7.6762174e-20  
6666.0  1.5544013e-17  7.6669003e-20  
6666.5  1.5283233e-17  7.6992697e-20  
6667.0  1.5099764e-17  7.7065018e-20  
6667.5  1.5397919e-17  7.7026984e-20  
6668.0  1.5361955e-17  7.6615073e-20  
6668.5  1.4917522e-17  7.6571307e-20  
6669.0  1.4711371e-17  7.7060241e-20  
6669.5  1.4557727e-17  7.7096992e-20  
6670.0  1.5089046e-17  7.7250532e-20  
6670.5  1.5245917e-17  7.6498424e-20  
6671.0  1.516374e-17  7.6134334e-20  
6671.5  1.5050455e-17  7.7020901e-20  
6672.0  1.4905421e-17  7.7063497e-20  
6672.5  1.4451762e-17  7.7020608e-20  
6673.0  1.4409399e-17  7.6616179e-20  
6673.5  1.4589544e-17  7.632498e-20  
6674.0  1.4770881e-17  7.6961994e-20  
6674.5  1.5080959e-17  7.6876802e-20  
6675.0  1.4922991e-17  7.6352538e-20  
6675.5  1.4912462e-17  7.6633836e-20  
6676.0  1.4332777e-17  7.6800837e-20  
6676.5  1.4391061e-17  7.6643886e-20  
6677.0  1.4405934e-17  7.6617557e-20  
6677.5  1.4640002e-17  7.6612675e-20  
6678.0  1.4750665e-17  7.6426574e-20  
6678.5  1.5081719e-17  7.6302008e-20  
6679.0  1.5014263e-17  7.6666834e-20  
6679.5  1.4956308e-17  7.6631762e-20  
6680.0  1.4862463e-17  7.6701915e-20  
6680.5  1.4694341e-17  7.6608418e-20  
6681.0  1.4665873e-17  7.6457593e-20  
6681.5  1.4556712e-17  7.6108818e-20  
6682.0  1.4650592e-17  7.6079886e-20  
6682.5  1.4657319e-17  7.6781983e-20  
6683.0  1.4631999e-17  7.6555026e-20  
6683.5  1.3860758e-17  7.6225388e-20  
6684.0  1.3916746e-17  7.6377845e-20  
6684.5  1.4886743e-17  7.6445864e-20  
6685.0  1.5045236e-17  7.6345284e-20  
6685.5  1.5243985e-17  7.6221492e-20  
6686.0  1.518636e-17  7.6127968e-20  
6686.5  1.5086554e-17  7.6200703e-20  
6687.0  1.4592659e-17  7.6224813e-20  
6687.5  1.4341197e-17  7.6399594e-20  
6688.0  1.405299e-17  7.6294089e-20  
6688.5  1.4346645e-17  7.6376737e-20  
6689.0  1.4424653e-17  7.6251636e-20  
6689.5  1.4363819e-17  7.6005005e-20  
6690.0  1.4502919e-17  7.593072e-20  
6690.5  1.4700637e-17  7.6024041e-20  
6691.0  1.426762e-17  7.6233095e-20  
6691.5  1.4072051e-17  7.6110032e-20  
6692.0  1.3355938e-17  7.6015763e-20  
6692.5  1.3328607e-17  7.6295396e-20  
6693.0  1.3293433e-17  7.6219356e-20  
6693.5  1.4122089e-17  7.5963388e-20  
6694.0  1.4529879e-17  7.6114608e-20  
6694.5  1.5957098e-17  7.6202577e-20  
6695.0  1.5779837e-17  7.5869802e-20  
6695.5  1.525957e-17  7.5765368e-20  
6696.0  1.4788619e-17  7.5771964e-20  
6696.5  1.4446586e-17  7.6070377e-20  
6697.0  1.3568518e-17  7.639022e-20  
6697.5  1.3367464e-17  7.6187799e-20  
6698.0  1.3068383e-17  7.6057233e-20  
6698.5  1.3439706e-17  7.6041794e-20  
6699.0  1.3782555e-17  7.5939062e-20  
6699.5  1.3894269e-17  7.5762584e-20  
6700.0  1.3904027e-17  7.5743293e-20  
6700.5  1.3507036e-17  7.5752775e-20  
6701.0  1.3389183e-17  7.6588085e-20  
6701.5  1.3313164e-17  7.6181471e-20  
6702.0  1.3119448e-17  7.5481477e-20  
6702.5  1.3068888e-17  7.6079332e-20  
6703.0  1.3129267e-17  7.6331303e-20  
6703.5  1.3254303e-17  7.5728551e-20  
6704.0  1.3441453e-17  7.5806495e-20  
6704.5  1.3673947e-17  7.5900971e-20  
6705.0  1.371923e-17  7.5823343e-20  
6705.5  1.3532486e-17  7.5830275e-20  
6706.0  1.3539715e-17  7.6228742e-20  
6706.5  1.3511964e-17  7.6163097e-20  
6707.0  1.3660815e-17  7.558404e-20  
6707.5  1.3647028e-17  7.575356e-20  
6708.0  1.362561e-17  7.5967631e-20  
6708.5  1.3634835e-17  7.6314456e-20  
6709.0  1.372721e-17  7.6130243e-20  
6709.5  1.371804e-17  7.5301147e-20  
6710.0  1.3735695e-17  7.5854379e-20  
6710.5  1.3448584e-17  7.638059e-20  
6711.0  1.3394616e-17  7.5809135e-20  
6711.5  1.3180625e-17  7.5689078e-20  
6712.0  1.3013364e-17  7.5434051e-20  
6712.5  1.289909e-17  7.5740804e-20  
6713.0  1.3964945e-17  7.6182354e-20  
6713.5  1.4073643e-17  7.5854091e-20  
6714.0  1.4204431e-17  7.574797e-20  
6714.5  1.3879765e-17  7.6246718e-20  
6715.0  1.3653823e-17  7.579537e-20  
6715.5  1.3649087e-17  7.5170332e-20  
6716.0  1.3572394e-17  7.5781641e-20  
6716.5  1.3059431e-17  7.5877002e-20  
6717.0  1.2747981e-17  7.5507365e-20  
6717.5  1.2471185e-17  7.5754426e-20  
6718.0  1.2802929e-17  7.601632e-20  
6718.5  1.2814837e-17  7.583128e-20  
6719.0  1.1851955e-17  7.5818902e-20  
6719.5  1.1717749e-17  7.511409e-20  
6720.0  1.1457039e-17  7.5250276e-20  
6720.5  1.1827387e-17  7.580222e-20  
6721.0  1.1961151e-17  7.5553127e-20  
6721.5  1.195066e-17  7.5354206e-20  
6722.0  1.2135201e-17  7.5665155e-20  
6722.5  1.2536221e-17  7.5711161e-20  
6723.0  1.221497e-17  7.5603772e-20  
6723.5  1.2107506e-17  7.5601047e-20  
6724.0  1.2281553e-17  7.559664e-20  
6724.5  1.2447245e-17  7.5162608e-20  
6725.0  1.2758795e-17  7.515489e-20  
6725.5  1.2951829e-17  7.5347352e-20  
6726.0  1.3015657e-17  7.527621e-20  
6726.5  1.2703685e-17  7.5231496e-20  
6727.0  1.2592067e-17  7.5350058e-20  
6727.5  1.224088e-17  7.5345224e-20  
6728.0  1.2289449e-17  7.5297618e-20  
6728.5  1.2286974e-17  7.5256663e-20  
6729.0  1.235036e-17  7.5234012e-20  
6729.5  1.242383e-17  7.5494807e-20  
6730.0  1.2501783e-17  7.5488287e-20  
6730.5  1.2215653e-17  7.4648647e-20  
6731.0  1.1969625e-17  7.5027256e-20  
6731.5  1.1936569e-17  7.5627299e-20  
6732.0  1.2050879e-17  7.5049944e-20  
6732.5  1.2610985e-17  7.4857494e-20  
6733.0  1.2173344e-17  7.5153105e-20  
6733.5  1.1690807e-17  7.5081533e-20  
6734.0  1.1647431e-17  7.4963951e-20  
6734.5  1.1681196e-17  7.5001831e-20  
6735.0  1.217338e-17  7.5038452e-20  
6735.5  1.2193277e-17  7.5237613e-20  
6736.0  1.2151183e-17  7.5016558e-20  
6736.5  1.2025425e-17  7.4438052e-20  
6737.0  1.1921814e-17  7.4993798e-20  
6737.5  1.1742437e-17  7.5414187e-20  
6738.0  1.1754237e-17  7.4612463e-20  
6738.5  1.1877794e-17  7.4579921e-20  
6739.0  1.2234854e-17  7.4740977e-20  
6739.5  1.2420968e-17  7.4838149e-20  
6740.0  1.1661055e-17  7.4928471e-20  
6740.5  1.1685718e-17  7.4715745e-20  
6741.0  1.1989257e-17  7.4642446e-20  
6741.5  1.199311e-17  7.460607e-20  
6742.0  1.2023653e-17  7.4763773e-20  
6742.5  1.121927e-17  7.4935557e-20  
6743.0  1.1109373e-17  7.4299608e-20  
6743.5  1.0853389e-17  7.4167557e-20  
6744.0  1.1142068e-17  7.4794536e-20  
6744.5  1.1248416e-17  7.4764152e-20  
6745.0  1.1840075e-17  7.4769298e-20  
6745.5  1.1885076e-17  7.4442398e-20  
6746.0  1.1820624e-17  7.4275018e-20  
6746.5  1.1419059e-17  7.4783403e-20  
6747.0  1.1044175e-17  7.4636965e-20  
6747.5  1.0866326e-17  7.4303208e-20  
6748.0  1.0806978e-17  7.4426497e-20  
6748.5  1.0330816e-17  7.448961e-20  
6749.0  1.0353197e-17  7.4864903e-20  
6749.5  1.0366517e-17  7.480096e-20  
6750.0  1.0958326e-17  7.4496534e-20  
6750.5  1.1187571e-17  7.4251584e-20  
6751.0  1.1369622e-17  7.4154976e-20  
6751.5  1.1402674e-17  7.4941897e-20  
6752.0  1.1447449e-17  7.4837154e-20  
6752.5  1.1305128e-17  7.4524498e-20  
6753.0  1.1299415e-17  7.4375319e-20  
6753.5  1.1608745e-17  7.4252424e-20  
6754.0  1.1508138e-17  7.4959369e-20  
6754.5  1.1111047e-17  7.4958255e-20  
6755.0  1.0612642e-17  7.4626265e-20  
6755.5  1.0240732e-17  7.4519817e-20  
6756.0  1.0660068e-17  7.4402075e-20  
6756.5  1.0675549e-17  7.4823584e-20  
6757.0  1.0699057e-17  7.4741445e-20  
6757.5  1.0948405e-17  7.4234503e-20  
6758.0  1.1081221e-17  7.4637253e-20  
6758.5  1.1007877e-17  7.4989935e-20  
6759.0  1.1008012e-17  7.4715498e-20  
6759.5  1.1052446e-17  7.4621427e-20  
6760.0  1.1115578e-17  7.4570272e-20  
6760.5  1.1167871e-17  7.4595194e-20  
6761.0  1.138076e-17  7.4637607e-20  
6761.5  1.1377688e-17  7.4601077e-20  
6762.0  1.0956577e-17  7.4581859e-20  
6762.5  1.0938747e-17  7.4552509e-20  
6763.0  1.0954809e-17  7.4617919e-20  
6763.5  1.1375381e-17  7.4712966e-20  
6764.0  1.1531683e-17  7.4391893e-20  
6764.5  1.1042935e-17  7.4228068e-20  
6765.0  1.0845053e-17  7.4554319e-20  
6765.5  1.0548994e-17  7.4623868e-20  
6766.0  1.0996108e-17  7.4644561e-20  
6766.5  1.128315e-17  7.4295723e-20  
6767.0  1.1916612e-17  7.4092655e-20  
6767.5  1.193281e-17  7.463142e-20  
6768.0  1.1931036e-17  7.4541277e-20  
6768.5  1.2102498e-17  7.4229183e-20  
6769.0  1.2146449e-17  7.4326585e-20  
6769.5  1.2134931e-17  7.4404025e-20  
6770.0  1.2030541e-17  7.4173356e-20  
6770.5  1.1751181e-17  7.4144044e-20  
6771.0  1.1521012e-17  7.3779985e-20  
6771.5  1.1401531e-17  7.4351847e-20  
6772.0  1.1055028e-17  7.5019758e-20  
6772.5  1.0984357e-17  7.4152802e-20  
6773.0  1.0760107e-17  7.389592e-20  
6773.5  1.0749711e-17  7.4541473e-20  
6774.0  1.0840405e-17  7.4275404e-20  
6774.5  1.0522244e-17  7.379444e-20  
6775.0  1.0435231e-17  7.444729e-20  
6775.5  1.0106363e-17  7.4697221e-20  
6776.0  1.0461037e-17  7.4028774e-20  
6776.5  1.0908963e-17  7.4089376e-20  
6777.0  1.1632084e-17  7.4218714e-20  
6777.5  1.1872175e-17  7.4451955e-20  
6778.0  1.1659323e-17  7.4561503e-20  
6778.5  1.1603235e-17  7.403939e-20  
6779.0  1.1462847e-17  7.3985984e-20  
6779.5  1.1330585e-17  7.3986664e-20  
6780.0  1.132211e-17  7.4518074e-20  
6780.5  1.0661212e-17  7.4917332e-20  
6781.0  1.0718432e-17  7.3876183e-20  
6781.5  1.0686478e-17  7.4027587e-20  
6782.0  1.1193668e-17  7.4861145e-20  
6782.5  1.1422393e-17  7.4178736e-20  
6783.0  1.1368016e-17  7.3694741e-20  
6783.5  1.1145618e-17  7.4590131e-20  
6784.0  1.0579978e-17  7.4533268e-20  
6784.5  9.7492099e-18  7.3800875e-20  
6785.0  9.192898e-18  7.4247796e-20  
6785.5  9.9398706e-18  7.4660888e-20  
6786.0  1.0225534e-17  7.4165501e-20  
6786.5  1.1145452e-17  7.4083062e-20  
6787.0  1.1426682e-17  7.402152e-20  
6787.5  1.1678084e-17  7.4227005e-20  
6788.0  1.1340234e-17  7.4419384e-20  
6788.5  1.120789e-17  7.4005598e-20  
6789.0  1.0907674e-17  7.3863595e-20  
6789.5  1.1270686e-17  7.3983201e-20  
6790.0  1.1639944e-17  7.422827e-20  
6790.5  1.1187048e-17  7.4565382e-20  
6791.0  1.1161701e-17  7.4110283e-20  
6791.5  1.1262092e-17  7.3923294e-20  
6792.0  1.1224969e-17  7.3826945e-20  
6792.5  1.1122243e-17  7.3961645e-20  
6793.0  1.1125116e-17  7.4240636e-20  
6793.5  1.107281e-17  7.4038267e-20  
6794.0  1.1144545e-17  7.3971181e-20  
6794.5  1.1026813e-17  7.3898861e-20  
6795.0  1.097306e-17  7.3874897e-20  
6795.5  1.097402e-17  7.408373e-20  
6796.0  1.1045408e-17  7.4090064e-20  
6796.5  1.0761694e-17  7.39957e-20  
6797.0  1.09283e-17  7.3653172e-20  
6797.5  1.1310579e-17  7.3754173e-20  
6798.0  1.1730508e-17  7.411134e-20  
6798.5  1.1988978e-17  7.4015971e-20  
6799.0  1.2151632e-17  7.3903352e-20  
6799.5  1.2074951e-17  7.3714027e-20  
6800.0  1.1688521e-17  7.3734597e-20  
6800.5  1.1711224e-17  7.4214215e-20  
6801.0  1.168221e-17  7.4115789e-20  
6801.5  1.1817338e-17  7.3989267e-20  
6802.0  1.1775908e-17  7.3680751e-20  
6802.5  1.1554891e-17  7.3659994e-20  
6803.0  1.1201348e-17  7.4173374e-20  
6803.5  1.0986236e-17  7.4091855e-20  
6804.0  1.1073096e-17  7.4004126e-20  
6804.5  1.1235836e-17  7.3652872e-20  
6805.0  1.1679307e-17  7.3576938e-20  
6805.5  1.1850313e-17  7.4212701e-20  
6806.0  1.1944504e-17  7.4218605e-20  
6806.5  1.2148254e-17  7.4333362e-20  
6807.0  1.2179622e-17  7.3835982e-20  
6807.5  1.2741151e-17  7.353423e-20  
6808.0  1.2296852e-17  7.4150931e-20  
6808.5  1.1709471e-17  7.4095017e-20  
6809.0  1.1804812e-17  7.3794555e-20  
6809.5  1.181631e-17  7.4089186e-20  
6810.0  1.1987194e-17  7.4306539e-20  
6810.5  1.171701e-17  7.4042069e-20  
6811.0  1.1243601e-17  7.4051659e-20  
6811.5  1.1016859e-17  7.4038338e-20  
6812.0  1.0931535e-17  7.4087624e-20  
6812.5  1.1245043e-17  7.4081731e-20  
6813.0  1.1173043e-17  7.3803269e-20  
6813.5  1.0939822e-17  7.3864624e-20  
6814.0  1.123978e-17  7.4274665e-20  
6814.5  1.1468922e-17  7.4263415e-20  
6815.0  1.2156604e-17  7.4059228e-20  
6815.5  1.2179794e-17  7.4326566e-20  
6816.0  1.1580528e-17  7.4435999e-20  
6816.5  1.1305564e-17  7.3907136e-20  
6817.0  1.1007391e-17  7.3968598e-20  
6817.5  1.1505871e-17  7.405424e-20  
6818.0  1.1712787e-17  7.4217693e-20  
6818.5  1.2173151e-17  7.42655e-20  
6819.0  1.2158866e-17  7.3939522e-20  
6819.5  1.2118127e-17  7.3998594e-20  
6820.0  1.2049045e-17  7.4062293e-20  
6820.5  1.2077375e-17  7.4209893e-20  
6821.0  1.2313633e-17  7.4277821e-20  
6821.5  1.218643e-17  7.3714217e-20  
6822.0  1.1973325e-17  7.3864621e-20  
6822.5  1.1742071e-17  7.4257791e-20  
6823.0  1.1676514e-17  7.4122314e-20  
6823.5  1.1646456e-17  7.4082905e-20  
6824.0  1.143036e-17  7.3586206e-20  
6824.5  1.0970805e-17  7.3642758e-20  
6825.0  1.0820377e-17  7.4052022e-20  
6825.5  1.0779205e-17  7.4115774e-20  
6826.0  1.1131332e-17  7.4217066e-20  
6826.5  1.1217018e-17  7.3784383e-20  
6827.0  1.1250853e-17  7.3703823e-20  
6827.5  1.1305496e-17  7.3972976e-20  
6828.0  1.1355305e-17  7.4003045e-20  
6828.5  1.1764933e-17  7.3995945e-20  
6829.0  1.1890302e-17  7.3843181e-20  
6829.5  1.2013968e-17  7.3793811e-20  
6830.0  1.2367224e-17  7.3735747e-20  
6830.5  1.2721697e-17  7.379068e-20  
6831.0  1.2160093e-17  7.3787919e-20  
6831.5  1.1977393e-17  7.4070388e-20  
6832.0  1.2260868e-17  7.4212154e-20  
6832.5  1.227689e-17  7.3621538e-20  
6833.0  1.2347691e-17  7.3684118e-20  
6833.5  1.2016751e-17  7.373199e-20  
6834.0  1.183499e-17  7.3852628e-20  
6834.5  1.1448421e-17  7.3947271e-20  
6835.0  1.1367098e-17  7.3432554e-20  
6835.5  1.1378392e-17  7.3600624e-20  
6836.0  1.1382593e-17  7.4041964e-20  
6836.5  1.14381e-17  7.3920567e-20  
6837.0  1.1203459e-17  7.3765636e-20  
6837.5  1.1378248e-17  7.3748745e-20  
6838.0  1.1775445e-17  7.3836705e-20  
6838.5  1.1593585e-17  7.3646058e-20  
6839.0  1.1484785e-17  7.3819265e-20  
6839.5  1.1776787e-17  7.4056136e-20  
6840.0  1.171072e-17  7.348715e-20  
6840.5  1.1649392e-17  7.3337062e-20  
6841.0  1.1077224e-17  7.3826857e-20  
6841.5  1.0640706e-17  7.3898678e-20  
6842.0  1.0922745e-17  7.3937168e-20  
6842.5  1.1174067e-17  7.3975041e-20  
6843.0  1.2068978e-17  7.3848048e-20  
6843.5  1.2238559e-17  7.3211658e-20  
6844.0  1.2453099e-17  7.3600743e-20  
6844.5  1.2473068e-17  7.4050017e-20  
6845.0  1.2467645e-17  7.4003621e-20  
6845.5  1.21666e-17  7.4012331e-20  
6846.0  1.2146421e-17  7.3301609e-20  
6846.5  1.2164761e-17  7.3417477e-20  
6847.0  1.2548989e-17  7.3695998e-20  
6847.5  1.2756241e-17  7.4088479e-20  
6848.0  1.3060949e-17  7.419279e-20  
6848.5  1.2600334e-17  7.3926005e-20  
6849.0  1.1850242e-17  7.3967342e-20  
6849.5  1.1861106e-17  7.4174537e-20  
6850.0  1.1817531e-17  7.4434451e-20  
6850.5  1.1754762e-17  7.4481373e-20  
6851.0  1.1419231e-17  7.3804697e-20  
6851.5  1.0827961e-17  7.3680295e-20  
6852.0  1.0926437e-17  7.3334516e-20  
6852.5  1.0989915e-17  7.3733815e-20  
6853.0  1.2474767e-17  7.4043274e-20  
6853.5  1.2436969e-17  7.4132462e-20  
6854.0  1.2135423e-17  7.4191284e-20  
6854.5  1.2286223e-17  7.4521063e-20  
6855.0  1.2428271e-17  7.4488233e-20  
6855.5  1.2895137e-17  7.4404401e-20  
6856.0  1.3087987e-17  7.3841234e-20  
6856.5  1.3391916e-17  7.3672129e-20  
6857.0  1.3647025e-17  7.334703e-20  
6857.5  1.3855444e-17  7.384943e-20  
6858.0  1.3622166e-17  7.4388143e-20  
6858.5  1.3563225e-17  7.4795647e-20  
6859.0  1.2907402e-17  7.4914786e-20  
6859.5  1.2425827e-17  7.4533407e-20  
6860.0  1.1709869e-17  7.4234575e-20  
6860.5  1.2409437e-17  7.3813699e-20  
6861.0  1.2858107e-17  7.3892647e-20  
6861.5  1.398588e-17  7.3905109e-20  
6862.0  1.3909543e-17  7.3809347e-20  
6862.5  1.3793414e-17  7.4093883e-20  
6863.0  1.3838187e-17  7.4711014e-20  
6863.5  1.3964787e-17  7.5089212e-20  
6864.0  1.3847304e-17  7.5159511e-20  
6864.5  1.4210935e-17  7.370494e-20  
6865.0  1.4942945e-17  7.382832e-20  
6865.5  1.4697316e-17  7.3959561e-20  
6866.0  1.4572705e-17  7.4179986e-20  
6866.5  1.2862592e-17  7.4402108e-20  
6867.0  1.246798e-17  7.3970073e-20  
6867.5  1.1579414e-17  7.3927931e-20  
6868.0  1.1854117e-17  7.4006574e-20  
6868.5  1.2082813e-17  7.3921376e-20  
6869.0  1.2323667e-17  7.38829e-20  
6869.5  1.2385478e-17  7.3708331e-20  
6870.0  1.2509294e-17  7.3729969e-20  
6870.5  1.2697414e-17  7.4430363e-20  
6871.0  1.2794513e-17  7.4233842e-20  
6871.5  1.2698006e-17  7.4024065e-20  
6872.0  1.259393e-17  7.4082206e-20  
6872.5  1.2517444e-17  7.399427e-20  
6873.0  1.2305702e-17  7.3693931e-20  
6873.5  1.2068133e-17  7.3831118e-20  
6874.0  1.2018288e-17  7.4075411e-20  
6874.5  1.2034167e-17  7.4028124e-20  
6875.0  1.2545478e-17  7.4025479e-20  
6875.5  1.2799064e-17  7.3779087e-20  
6876.0  1.3141954e-17  7.3836041e-20  
6876.5  1.4021827e-17  7.3994024e-20  
6877.0  1.4330261e-17  7.4362619e-20  
6877.5  1.3835249e-17  7.451055e-20  
6878.0  1.3917281e-17  7.3684339e-20  
6878.5  1.4142524e-17  7.3993248e-20  
6879.0  1.4350681e-17  7.4619449e-20  
6879.5  1.4448789e-17  7.4602698e-20  
6880.0  1.4125901e-17  7.4662747e-20  
6880.5  1.4063523e-17  7.4862338e-20  
6881.0  1.4191535e-17  7.5052369e-20  
6881.5  1.4413506e-17  7.5297437e-20  
6882.0  1.4480813e-17  7.5483991e-20  
6882.5  1.4882561e-17  7.5724043e-20  
6883.0  1.4899701e-17  7.6612465e-20  
6883.5  1.5258194e-17  7.7135025e-20  
6884.0  1.5148525e-17  7.8057661e-20  
6884.5  1.5060789e-17  7.9327107e-20  
6885.0  1.4422663e-17  8.0789595e-20  
6885.5  1.4163275e-17  7.8556208e-20  
6886.0  1.3541589e-17  7.8238581e-20  
6886.5  1.3128854e-17  7.8624606e-20  
6887.0  1.2549737e-17  7.9782805e-20  
6887.5  1.2836616e-17  8.1157994e-20  
6888.0  1.2887869e-17  8.2112514e-20  
6888.5  1.338291e-17  8.2922116e-20  
6889.0  1.2977516e-17  8.3203184e-20  
6889.5  1.2531194e-17  8.4136276e-20  
6890.0  1.257853e-17  8.5145928e-20  
6890.5  1.2601245e-17  8.482666e-20  
6891.0  1.277018e-17  8.5059257e-20  
6891.5  1.2878297e-17  8.6025848e-20  
6892.0  1.3108294e-17  8.7388478e-20  
6892.5  1.4007333e-17  8.9902945e-20  
6893.0  1.4373373e-17  9.1174355e-20  
6893.5  1.3747216e-17  9.20888e-20  
6894.0  1.3929305e-17  8.9447136e-20  
6894.5  1.4235479e-17  9.000603e-20  
6895.0  1.4213205e-17  9.1280317e-20  
6895.5  1.411369e-17  9.1117084e-20  
6896.0  1.3970414e-17  9.1020413e-20  
6896.5  1.389807e-17  9.1288914e-20  
6897.0  1.3794545e-17  9.1422004e-20  
6897.5  1.3596125e-17  9.1105034e-20  
6898.0  1.3452423e-17  9.1082629e-20  
6898.5  1.3585097e-17  9.1096226e-20  
6899.0  1.3634568e-17  9.1251377e-20  
6899.5  1.3660048e-17  9.1052831e-20  
6900.0  1.385003e-17  9.104838e-20  
6900.5  1.4059731e-17  9.0748166e-20  
6901.0  1.397201e-17  9.0478815e-20  
6901.5  1.3885292e-17  8.9681669e-20  
6902.0  1.3289702e-17  8.9034792e-20  
6902.5  1.2963241e-17  8.8956347e-20  
6903.0  1.2480455e-17  8.833887e-20  
6903.5  1.2153799e-17  8.7643933e-20  
6904.0  1.2058856e-17  8.7247889e-20  
6904.5  1.2783698e-17  8.6699303e-20  
6905.0  1.2976438e-17  8.7153518e-20  
6905.5  1.3296107e-17  8.6528037e-20  
6906.0  1.3406078e-17  8.5249771e-20  
6906.5  1.3456917e-17  8.5124013e-20  
6907.0  1.3910463e-17  8.498464e-20  
6907.5  1.405599e-17  8.4754814e-20  
6908.0  1.430666e-17  8.4352335e-20  
6908.5  1.4475396e-17  8.3589005e-20  
6909.0  1.4558439e-17  8.3567055e-20  
6909.5  1.4830692e-17  8.3571374e-20  
6910.0  1.5029876e-17  8.3942407e-20  
6910.5  1.5362223e-17  8.3820861e-20  
6911.0  1.5264267e-17  8.3064382e-20  
6911.5  1.5126065e-17  8.2779267e-20  
6912.0  1.4771911e-17  8.2621777e-20  
6912.5  1.4662554e-17  8.2428221e-20  
6913.0  1.4401604e-17  8.2329287e-20  
6913.5  1.4318704e-17  8.2720583e-20  
6914.0  1.4185053e-17  8.2568575e-20  
6914.5  1.4062268e-17  8.2409982e-20  
6915.0  1.3960881e-17  8.241425e-20  
6915.5  1.3357614e-17  8.2343537e-20  
6916.0  1.3391342e-17  8.2488924e-20  
6916.5  1.3547621e-17  8.2088944e-20  
6917.0  1.3825255e-17  8.1413099e-20  
6917.5  1.388317e-17  8.2005586e-20  
6918.0  1.4507159e-17  8.2285238e-20  
6918.5  1.4547279e-17  8.2768473e-20  
6919.0  1.4699061e-17  8.2534088e-20  
6919.5  1.4595511e-17  8.2088498e-20  
6920.0  1.4497626e-17  8.1976055e-20  
6920.5  1.3109066e-17  8.189191e-20  
6921.0  1.2935751e-17  8.1715317e-20  
6921.5  1.2715308e-17  8.1639156e-20  
6922.0  1.3730709e-17  8.1680865e-20  
6922.5  1.4403454e-17  8.1266754e-20  
6923.0  1.5013976e-17  8.0876599e-20  
6923.5  1.4925895e-17  8.111383e-20  
6924.0  1.4407184e-17  8.0956904e-20  
6924.5  1.4153516e-17  8.0392433e-20  
6925.0  1.3980925e-17  8.0471522e-20  
6925.5  1.3687987e-17  8.0589066e-20  
6926.0  1.3516664e-17  8.0330712e-20  
6926.5  1.2759273e-17  8.0120404e-20  
6927.0  1.2923649e-17  7.9853233e-20  
6927.5  1.3153757e-17  7.9612186e-20  
6928.0  1.3729496e-17  7.9272995e-20  
6928.5  1.388322e-17  7.917852e-20  
6929.0  1.4595622e-17  7.9079413e-20  
6929.5  1.443648e-17  7.9766482e-20  
6930.0  1.4297088e-17  7.9357473e-20  
6930.5  1.4042291e-17  7.8692467e-20  
6931.0  1.3948733e-17  7.8918789e-20  
6931.5  1.4360152e-17  7.8979587e-20  
6932.0  1.4463472e-17  7.8520831e-20  
6932.5  1.4652803e-17  7.8441755e-20  
6933.0  1.3951239e-17  7.8397544e-20  
6933.5  1.3514143e-17  7.8551315e-20  
6934.0  1.2835027e-17  7.8718972e-20  
6934.5  1.3138415e-17  7.7012406e-20  
6935.0  1.3981996e-17  7.67914e-20  
6935.5  1.4027478e-17  7.7486324e-20  
6936.0  1.4087586e-17  7.7453962e-20  
6936.5  1.3669441e-17  7.7398461e-20  
6937.0  1.3700077e-17  7.7579659e-20  
6937.5  1.3768488e-17  7.7494505e-20  
6938.0  1.4146657e-17  7.7011623e-20  
6938.5  1.4442633e-17  7.6960619e-20  
6939.0  1.4483777e-17  7.6996055e-20  
6939.5  1.4390735e-17  7.6246196e-20  
6940.0  1.3824729e-17  7.5952418e-20  
6940.5  1.4146579e-17  7.6432693e-20  
6941.0  1.4474666e-17  7.6714805e-20  
6941.5  1.4079933e-17  7.7199609e-20  
6942.0  1.3933838e-17  7.6880883e-20  
6942.5  1.2963321e-17  7.6650903e-20  
6943.0  1.2986057e-17  7.6386176e-20  
6943.5  1.2917235e-17  7.6692703e-20  
6944.0  1.3007772e-17  7.7354864e-20  
6944.5  1.3116904e-17  7.6311987e-20  
6945.0  1.3545434e-17  7.5652197e-20  
6945.5  1.3307305e-17  7.4886878e-20  
6946.0  1.2852322e-17  7.5015506e-20  
6946.5  1.288763e-17  7.5422273e-20  
6947.0  1.2913344e-17  7.5540357e-20  
6947.5  1.2924463e-17  7.5622954e-20  
6948.0  1.3185905e-17  7.5288868e-20  
6948.5  1.406446e-17  7.5178654e-20  
6949.0  1.4193244e-17  7.5263775e-20  
6949.5  1.4387425e-17  7.5025186e-20  
6950.0  1.4254646e-17  7.4756656e-20  
6950.5  1.4296281e-17  7.4126958e-20  
6951.0  1.475824e-17  7.4091812e-20  
6951.5  1.4819223e-17  7.5265249e-20  
6952.0  1.4878676e-17  7.5770944e-20  
6952.5  1.4733084e-17  7.6302145e-20  
6953.0  1.4630812e-17  7.5104455e-20  
6953.5  1.4371001e-17  7.4718456e-20  
6954.0  1.4122661e-17  7.4270355e-20  
6954.5  1.3735908e-17  7.4361051e-20  
6955.0  1.3786241e-17  7.4559086e-20  
6955.5  1.3637141e-17  7.4591988e-20  
6956.0  1.3114307e-17  7.4568834e-20  
6956.5  1.3231012e-17  7.3857593e-20  
6957.0  1.3555997e-17  7.4025371e-20  
6957.5  1.3435475e-17  7.4359531e-20  
6958.0  1.3442586e-17  7.4481801e-20  
6958.5  1.2867089e-17  7.4606147e-20  
6959.0  1.2883622e-17  7.4441811e-20  
6959.5  1.2985372e-17  7.4451588e-20  
6960.0  1.3225716e-17  7.4509229e-20  
6960.5  1.3475884e-17  7.4554857e-20  
6961.0  1.385574e-17  7.4617973e-20  
6961.5  1.4028625e-17  7.4271111e-20  
6962.0  1.4488092e-17  7.4132652e-20  
6962.5  1.3974875e-17  7.396928e-20  
6963.0  1.356346e-17  7.4117297e-20  
6963.5  1.3533986e-17  7.4254764e-20  
6964.0  1.3436333e-17  7.4219518e-20  
6964.5  1.2920354e-17  7.4282273e-20  
6965.0  1.2847291e-17  7.4649384e-20  
6965.5  1.2784766e-17  7.4296688e-20  
6966.0  1.3593298e-17  7.3894063e-20  
6966.5  1.3928307e-17  7.3887757e-20  
6967.0  1.4551547e-17  7.3794783e-20  
6967.5  1.4687839e-17  7.4134212e-20  
6968.0  1.4847575e-17  7.4420204e-20  
6968.5  1.3793154e-17  7.4844866e-20  
6969.0  1.3288256e-17  7.5625239e-20  
6969.5  1.266416e-17  7.5912656e-20  
6970.0  1.2465198e-17  7.501049e-20  
6970.5  1.2328482e-17  7.456767e-20  
6971.0  1.2334781e-17  7.3588405e-20  
6971.5  1.236414e-17  7.3162364e-20  
6972.0  1.2948075e-17  7.2931828e-20  
6972.5  1.2948275e-17  7.4742667e-20  
6973.0  1.3063451e-17  7.4604509e-20  
6973.5  1.3156535e-17  7.3887398e-20  
6974.0  1.3119219e-17  7.3998153e-20  
6974.5  1.3503015e-17  7.4056978e-20  
6975.0  1.3516615e-17  7.4066465e-20  
6975.5  1.3768235e-17  7.3918651e-20  
6976.0  1.394472e-17  7.3036725e-20  
6976.5  1.4167846e-17  7.3139467e-20  
6977.0  1.4087249e-17  7.3329533e-20  
6977.5  1.4122914e-17  7.4752001e-20  
6978.0  1.42541e-17  7.4975503e-20  
6978.5  1.4206299e-17  7.4375069e-20  
6979.0  1.4051319e-17  7.426234e-20  
6979.5  1.3445142e-17  7.4088387e-20  
6980.0  1.3308997e-17  7.3658917e-20  
6980.5  1.4333945e-17  7.3599711e-20  
6981.0  1.4474287e-17  7.4168871e-20  
6981.5  1.4753484e-17  7.373449e-20  
6982.0  1.4242501e-17  7.3008001e-20  
6982.5  1.4019236e-17  7.3427294e-20  
6983.0  1.4162446e-17  7.3557262e-20  
6983.5  1.4329482e-17  7.3871275e-20  
6984.0  1.4699838e-17  7.3786385e-20  
6984.5  1.462014e-17  7.3454216e-20  
6985.0  1.4597562e-17  7.3527179e-20  
6985.5  1.4851556e-17  7.3544435e-20  
6986.0  1.4639161e-17  7.3626091e-20  
6986.5  1.4008069e-17  7.356676e-20  
6987.0  1.3769175e-17  7.3374586e-20  
6987.5  1.353402e-17  7.3509549e-20  
6988.0  1.3349002e-17  7.358237e-20  
6988.5  1.3330695e-17  7.3759009e-20  
6989.0  1.3502323e-17  7.3756744e-20  
6989.5  1.4080834e-17  7.3411286e-20  
6990.0  1.4658786e-17  7.3532433e-20  
6990.5  1.5316768e-17  7.3699216e-20  
6991.0  1.5416633e-17  7.4069421e-20  
6991.5  1.5138941e-17  7.4042805e-20  
6992.0  1.4443895e-17  7.3131214e-20  
6992.5  1.3560297e-17  7.3247521e-20  
6993.0  1.4098944e-17  7.3318719e-20  
6993.5  1.4388812e-17  7.3648497e-20  
6994.0  1.5759054e-17  7.3854869e-20  
6994.5  1.5743569e-17  7.362247e-20  
6995.0  1.576444e-17  7.3665901e-20  
6995.5  1.5672586e-17  7.3664106e-20  
6996.0  1.5602865e-17  7.3694307e-20  
6996.5  1.5366001e-17  7.3738497e-20  
6997.0  1.5194889e-17  7.3200806e-20  
6997.5  1.4994994e-17  7.3308534e-20  
6998.0  1.5123956e-17  7.3585624e-20  
6998.5  1.5224804e-17  7.4326659e-20  
6999.0  1.5669501e-17  7.4842184e-20  
6999.5  1.5391047e-17  7.4375592e-20  
7000.0  1.4280243e-17  7.423003e-20  
7000.5  1.373358e-17  7.3401261e-20  
7001.0  1.3243695e-17  7.313521e-20  
7001.5  1.4654636e-17  7.2939347e-20  
7002.0  1.5002853e-17  7.4038504e-20  
7002.5  1.5334983e-17  7.4211072e-20  
7003.0  1.5507662e-17  7.4129401e-20  
7003.5  1.5679906e-17  7.3819013e-20  
7004.0  1.6019713e-17  7.3475312e-20  
7004.5  1.6158425e-17  7.4287401e-20  
7005.0  1.6158206e-17  7.4360331e-20  
7005.5  1.6012943e-17  7.3027088e-20  
7006.0  1.5810393e-17  7.3359828e-20  
7006.5  1.5539762e-17  7.3761785e-20  
7007.0  1.5512376e-17  7.4543663e-20  
7007.5  1.554711e-17  7.494412e-20  
7008.0  1.5743325e-17  7.471102e-20  
7008.5  1.6033509e-17  7.4269816e-20  
7009.0  1.610611e-17  7.337116e-20  
7009.5  1.6091761e-17  7.3861868e-20  
7010.0  1.5944875e-17  7.4176575e-20  
7010.5  1.600138e-17  7.3806482e-20  
7011.0  1.6325819e-17  7.3877452e-20  
7011.5  1.6506148e-17  7.4217831e-20  
7012.0  1.6669819e-17  7.4070736e-20  
7012.5  1.642212e-17  7.3974886e-20  
7013.0  1.6270683e-17  7.4024978e-20  
7013.5  1.5867606e-17  7.4037249e-20  
7014.0  1.5765382e-17  7.4035868e-20  
7014.5  1.5605734e-17  7.4131991e-20  
7015.0  1.5299109e-17  7.4238371e-20  
7015.5  1.5310473e-17  7.3798057e-20  
7016.0  1.550973e-17  7.3715844e-20  
7016.5  1.5513215e-17  7.3986932e-20  
7017.0  1.5469726e-17  7.4204047e-20  
7017.5  1.5485473e-17  7.448864e-20  
7018.0  1.5503171e-17  7.4377592e-20  
7018.5  1.5944604e-17  7.4204022e-20  
7019.0  1.5785946e-17  7.3690736e-20  
7019.5  1.5656518e-17  7.3935646e-20  
7020.0  1.5170431e-17  7.4309422e-20  
7020.5  1.4993786e-17  7.405966e-20  
7021.0  1.4293209e-17  7.3936773e-20  
7021.5  1.451361e-17  7.4588076e-20  
7022.0  1.498382e-17  7.4383065e-20  
7022.5  1.5358763e-17  7.3778546e-20  
7023.0  1.5588509e-17  7.4336264e-20  
7023.5  1.5541173e-17  7.4695834e-20  
7024.0  1.566915e-17  7.3836054e-20  
7024.5  1.6174002e-17  7.4030901e-20  
7025.0  1.6054776e-17  7.4811401e-20  
7025.5  1.5914402e-17  7.4646489e-20  
7026.0  1.5809663e-17  7.4512375e-20  
7026.5  1.5926605e-17  7.3947447e-20  
7027.0  1.6771126e-17  7.3952684e-20  
7027.5  1.6642999e-17  7.4406538e-20  
7028.0  1.6507046e-17  7.446766e-20  
7028.5  1.5956058e-17  7.4579874e-20  
7029.0  1.5917205e-17  7.4437717e-20  
7029.5  1.6575139e-17  7.4317585e-20  
7030.0  1.7045642e-17  7.424996e-20  
7030.5  1.7605822e-17  7.4420323e-20  
7031.0  1.636326e-17  7.4666963e-20  
7031.5  1.590496e-17  7.4727835e-20  
7032.0  1.5570161e-17  7.4745178e-20  
7032.5  1.5795862e-17  7.530662e-20  
7033.0  1.6237358e-17  7.4918918e-20  
7033.5  1.5651368e-17  7.412509e-20  
7034.0  1.5306929e-17  7.444084e-20  
7034.5  1.5053107e-17  7.4600164e-20  
7035.0  1.5249057e-17  7.4659685e-20  
7035.5  1.5942837e-17  7.4694498e-20  
7036.0  1.597953e-17  7.4583949e-20  
7036.5  1.597773e-17  7.4598207e-20  
7037.0  1.5892929e-17  7.4616831e-20  
7037.5  1.5861324e-17  7.4692808e-20  
7038.0  1.575404e-17  7.4594645e-20  
7038.5  1.5774357e-17  7.4256436e-20  
7039.0  1.5855391e-17  7.4588664e-20  
7039.5  1.5739261e-17  7.4848218e-20  
7040.0  1.5697624e-17  7.4870778e-20  
7040.5  1.5352007e-17  7.4893986e-20  
7041.0  1.5162219e-17  7.4807811e-20  
7041.5  1.4915646e-17  7.4896963e-20  
7042.0  1.4992687e-17  7.5011363e-20  
7042.5  1.4992658e-17  7.4575987e-20  
7043.0  1.4495544e-17  7.4481291e-20  
7043.5  1.4593532e-17  7.4751697e-20  
7044.0  1.4642654e-17  7.4762425e-20  
7044.5  1.5042643e-17  7.4817054e-20  
7045.0  1.5217977e-17  7.4655654e-20  
7045.5  1.5782106e-17  7.459879e-20  
7046.0  1.5987395e-17  7.5219338e-20  
7046.5  1.6376942e-17  7.5076874e-20  
7047.0  1.6326318e-17  7.4741078e-20  
7047.5  1.6251371e-17  7.4671412e-20  
7048.0  1.5290941e-17  7.4667221e-20  
7048.5  1.5353778e-17  7.5262638e-20  
7049.0  1.5693673e-17  7.5135441e-20  
7049.5  1.593176e-17  7.4656037e-20  
7050.0  1.6143582e-17  7.4754417e-20  
7050.5  1.7235174e-17  7.4829287e-20  
7051.0  1.7458404e-17  7.552817e-20  
7051.5  1.7640831e-17  7.548151e-20  
7052.0  1.7366612e-17  7.4608087e-20  
7052.5  1.7067978e-17  7.4950878e-20  
7053.0  1.6924913e-17  7.5316328e-20  
7053.5  1.6813785e-17  7.5213675e-20  
7054.0  1.6070409e-17  7.5179937e-20  
7054.5  1.6007016e-17  7.5130703e-20  
7055.0  1.5922445e-17  7.5011768e-20  
7055.5  1.6185499e-17  7.4898561e-20  
7056.0  1.631481e-17  7.512366e-20  
7056.5  1.6843059e-17  7.5244179e-20  
7057.0  1.6959338e-17  7.5818503e-20  
7057.5  1.7209021e-17  7.5318846e-20  
7058.0  1.7092266e-17  7.4463207e-20  
7058.5  1.7050459e-17  7.5372149e-20  
7059.0  1.7056011e-17  7.5796513e-20  
7059.5  1.6938816e-17  7.5509731e-20  
7060.0  1.6637182e-17  7.5419373e-20  
7060.5  1.6399875e-17  7.511982e-20  
7061.0  1.6197814e-17  7.5283739e-20  
7061.5  1.6808747e-17  7.5427875e-20  
7062.0  1.6801715e-17  7.5225699e-20  
7062.5  1.6964581e-17  7.5334904e-20  
7063.0  1.6822652e-17  7.568756e-20  
7063.5  1.686418e-17  7.5403758e-20  
7064.0  1.7529275e-17  7.5189384e-20  
7064.5  1.7777199e-17  7.5415161e-20  
7065.0  1.8455707e-17  7.5453089e-20  
7065.5  1.8097691e-17  7.5506801e-20  
7066.0  1.7698915e-17  7.5597639e-20  
7066.5  1.7393566e-17  7.5655263e-20  
7067.0  1.72774e-17  7.5345022e-20  
7067.5  1.6755457e-17  7.5337416e-20  
7068.0  1.6597331e-17  7.5413877e-20  
7068.5  1.6351361e-17  7.5639405e-20  
7069.0  1.6420712e-17  7.6024035e-20  
7069.5  1.6497428e-17  7.5603236e-20  
7070.0  1.7470893e-17  7.5406697e-20  
7070.5  1.738548e-17  7.5472149e-20  
7071.0  1.724376e-17  7.5537624e-20  
7071.5  1.6755593e-17  7.5610278e-20  
7072.0  1.6500057e-17  7.5308395e-20  
7072.5  1.625033e-17  7.5177222e-20  
7073.0  1.6311404e-17  7.5977922e-20  
7073.5  1.6439917e-17  7.5925082e-20  
7074.0  1.6719961e-17  7.5666151e-20  
7074.5  1.6986743e-17  7.5612331e-20  
7075.0  1.7547167e-17  7.5541808e-20  
7075.5  1.7769183e-17  7.5283661e-20  
7076.0  1.7971162e-17  7.530338e-20  
7076.5  1.8158252e-17  7.5540948e-20  
7077.0  1.8303706e-17  7.5739959e-20  
7077.5  1.8059105e-17  7.593761e-20  
7078.0  1.8080483e-17  7.5773194e-20  
7078.5  1.840012e-17  7.5613771e-20  
7079.0  1.838148e-17  7.545806e-20  
7079.5  1.8336999e-17  7.5603204e-20  
7080.0  1.8316626e-17  7.5727845e-20  
7080.5  1.8342249e-17  7.5479625e-20  
7081.0  1.8387424e-17  7.5450698e-20  
7081.5  1.8364159e-17  7.5724804e-20  
7082.0  1.8183072e-17  7.567853e-20  
7082.5  1.8298909e-17  7.5519852e-20  
7083.0  1.8381567e-17  7.5659748e-20  
7083.5  1.8357661e-17  7.577696e-20  
7084.0  1.8563437e-17  7.5478091e-20  
7084.5  1.9136793e-17  7.5439357e-20  
7085.0  1.9086565e-17  7.5371586e-20  
7085.5  1.9028279e-17  7.5686371e-20  
7086.0  1.910208e-17  7.5904199e-20  
7086.5  1.9219303e-17  7.5640502e-20  
7087.0  1.9783097e-17  7.5608063e-20  
7087.5  1.9433899e-17  7.5690205e-20  
7088.0  1.9207413e-17  7.5765656e-20  
7088.5  1.8807578e-17  7.5673896e-20  
7089.0  1.8750357e-17  7.5804284e-20  
7089.5  1.8746825e-17  7.5812367e-20  
7090.0  1.8855778e-17  7.4942882e-20  
7090.5  1.8887831e-17  7.5524384e-20  
7091.0  1.8643708e-17  7.6191693e-20  
7091.5  1.8536213e-17  7.5604492e-20  
7092.0  1.8526467e-17  7.5459729e-20  
7092.5  1.8879596e-17  7.5908688e-20  
7093.0  1.9400453e-17  7.5652575e-20  
7093.5  1.9254032e-17  7.5190129e-20  
7094.0  1.9142254e-17  7.5948322e-20  
7094.5  1.7981714e-17  7.6233876e-20  
7095.0  1.808177e-17  7.5240525e-20  
7095.5  1.8474184e-17  7.5450105e-20  
7096.0  1.9110256e-17  7.5895942e-20  
7096.5  1.9526678e-17  7.5606404e-20  
7097.0  1.9998451e-17  7.5454408e-20  
7097.5  1.9968325e-17  7.6050844e-20  
7098.0  1.9848978e-17  7.5877674e-20  
7098.5  1.9799146e-17  7.5310538e-20  
7099.0  1.9761125e-17  7.5574048e-20  
7099.5  1.9896121e-17  7.5791681e-20  
7100.0  1.9781412e-17  7.5692954e-20  
7100.5  1.946307e-17  7.5597121e-20  
7101.0  1.944748e-17  7.5574705e-20  
7101.5  1.945523e-17  7.5470543e-20  
7102.0  1.8955717e-17  7.5356094e-20  
7102.5  1.8810467e-17  7.5805045e-20  
7103.0  1.8668508e-17  7.5786571e-20  
7103.5  1.9005491e-17  7.5442025e-20  
7104.0  1.9473404e-17  7.5582021e-20  
7104.5  1.9930449e-17  7.5698595e-20  
7105.0  2.0074852e-17  7.5564943e-20  
7105.5  2.0359748e-17  7.5529956e-20  
7106.0  2.0273171e-17  7.5295384e-20  
7106.5  2.033582e-17  7.5386217e-20  
7107.0  2.031597e-17  7.5704515e-20  
7107.5  2.0275819e-17  7.547951e-20  
7108.0  1.9866102e-17  7.5297796e-20  
7108.5  1.9687795e-17  7.5480185e-20  
7109.0  1.9502639e-17  7.5496223e-20  
7109.5  1.9284879e-17  7.5605843e-20  
7110.0  1.9233159e-17  7.5340345e-20  
7110.5  1.8479181e-17  7.5111486e-20  
7111.0  1.840587e-17  7.5328972e-20  
7111.5  1.8280439e-17  7.5251331e-20  
7112.0  1.8870593e-17  7.4855418e-20  
7112.5  1.9414976e-17  7.5333209e-20  
7113.0  2.0235155e-17  7.5774143e-20  
7113.5  2.0493299e-17  7.5110287e-20  
7114.0  2.0713958e-17  7.4963563e-20  
7114.5  2.0698971e-17  7.5160766e-20  
7115.0  2.0704005e-17  7.497022e-20  
7115.5  2.0952881e-17  7.4762608e-20  
7116.0  2.1075277e-17  7.5051923e-20  
7116.5  2.0792709e-17  7.5159425e-20  
7117.0  2.0769562e-17  7.5590405e-20  
7117.5  2.0663219e-17  7.5161517e-20  
7118.0  2.0380507e-17  7.4501028e-20  
7118.5  2.0255601e-17  7.457665e-20  
7119.0  2.0331178e-17  7.4611721e-20  
7119.5  2.0418691e-17  7.5313665e-20  
7120.0  2.0467377e-17  7.5219144e-20  
7120.5  2.1065125e-17  7.4990097e-20  
7121.0  2.1466728e-17  7.4816117e-20  
7121.5  2.1540766e-17  7.468915e-20  
7122.0  2.1557106e-17  7.4519331e-20  
7122.5  2.1230576e-17  7.4581229e-20  
7123.0  2.1277983e-17  7.4814564e-20  
7123.5  2.1333042e-17  7.4810062e-20  
7124.0  2.115761e-17  7.4766274e-20  
7124.5  2.1081363e-17  7.4566694e-20  
7125.0  2.03253e-17  7.4553682e-20  
7125.5  2.0601263e-17  7.4478019e-20  
7126.0  2.0872978e-17  7.4518603e-20  
7126.5  2.1283329e-17  7.4580526e-20  
7127.0  2.1366047e-17  7.4667063e-20  
7127.5  2.1008776e-17  7.4640828e-20  
7128.0  2.0888586e-17  7.477285e-20  
7128.5  2.0854245e-17  7.4521091e-20  
7129.0  2.069988e-17  7.4155639e-20  
7129.5  2.0753508e-17  7.4489109e-20  
7130.0  2.1075384e-17  7.4595012e-20  
7130.5  2.1110049e-17  7.4059222e-20  
7131.0  2.1036681e-17  7.4212202e-20  
7131.5  2.0934265e-17  7.4469406e-20  
7132.0  2.0802716e-17  7.4327156e-20  
7132.5  2.09162e-17  7.4217934e-20  
7133.0  2.0863598e-17  7.4150618e-20  
7133.5  2.0833011e-17  7.4219792e-20  
7134.0  2.0889982e-17  7.4254103e-20  
7134.5  2.0968554e-17  7.4320555e-20  
7135.0  2.147855e-17  7.4407044e-20  
7135.5  2.1506066e-17  7.3990649e-20  
7136.0  2.091915e-17  7.4012719e-20  
7136.5  2.0684399e-17  7.4701469e-20  
7137.0  2.044272e-17  7.4476138e-20  
7137.5  2.0704263e-17  7.418398e-20  
7138.0  2.0823542e-17  7.4149406e-20  
7138.5  2.1197065e-17  7.409729e-20  
7139.0  2.1341742e-17  7.3828526e-20  
7139.5  2.1587849e-17  7.4231129e-20  
7140.0  2.1736807e-17  7.4711169e-20  
7140.5  2.1763202e-17  7.4125613e-20  
7141.0  2.2364948e-17  7.3964628e-20  
7141.5  2.237328e-17  7.4262916e-20  
7142.0  2.242611e-17  7.4220896e-20  
7142.5  2.1778825e-17  7.4256751e-20  
7143.0  2.144625e-17  7.4428652e-20  
7143.5  2.1170845e-17  7.4365799e-20  
7144.0  2.1406909e-17  7.3959386e-20  
7144.5  2.1999595e-17  7.433281e-20  
7145.0  2.2145775e-17  7.5069772e-20  
7145.5  2.2262702e-17  7.4095217e-20  
7146.0  2.203627e-17  7.3474493e-20  
7146.5  2.1786981e-17  7.4670469e-20  
7147.0  2.0635811e-17  7.4545269e-20  
7147.5  2.086714e-17  7.4046416e-20  
7148.0  2.1196393e-17  7.433317e-20  
7148.5  2.1466873e-17  7.4563293e-20  
7149.0  2.1554453e-17  7.412796e-20  
7149.5  2.1944605e-17  7.4111947e-20  
7150.0  2.2002189e-17  7.4767886e-20  
7150.5  2.2157795e-17  7.4423432e-20  
7151.0  2.1909055e-17  7.40554e-20  
7151.5  2.1794696e-17  7.4164336e-20  
7152.0  2.1590554e-17  7.4180213e-20  
7152.5  2.1559889e-17  7.4302768e-20  
7153.0  2.1546515e-17  7.4238219e-20  
7153.5  2.1893838e-17  7.4177111e-20  
7154.0  2.209107e-17  7.4331241e-20  
7154.5  2.2179135e-17  7.4301915e-20  
7155.0  2.1994788e-17  7.3847806e-20  
7155.5  2.1489243e-17  7.3931229e-20  
7156.0  2.1572925e-17  7.4163488e-20  
7156.5  2.1597222e-17  7.427441e-20  
7157.0  2.2233375e-17  7.4313929e-20  
7157.5  2.2130445e-17  7.3766078e-20  
7158.0  2.1928929e-17  7.3795799e-20  
7158.5  2.186454e-17  7.4053698e-20  
7159.0  2.1805e-17  7.4164354e-20  
7159.5  2.1870707e-17  7.4200618e-20  
7160.0  2.1987742e-17  7.401963e-20  
7160.5  2.2830279e-17  7.3974243e-20  
7161.0  2.3063221e-17  7.3601792e-20  
7161.5  2.337509e-17  7.4023327e-20  
7162.0  2.2939202e-17  7.4554897e-20  
7162.5  2.2728817e-17  7.3820479e-20  
7163.0  2.1618291e-17  7.3649816e-20  
7163.5  2.1725642e-17  7.4182726e-20  
7164.0  2.1801118e-17  7.3965577e-20  
7164.5  2.2404026e-17  7.3649888e-20  
7165.0  2.2574635e-17  7.3948428e-20  
7165.5  2.2702434e-17  7.4099518e-20  
7166.0  2.255488e-17  7.3687946e-20  
7166.5  2.2382462e-17  7.3770216e-20  
7167.0  2.2350625e-17  7.4066161e-20  
7167.5  2.2372051e-17  7.3736138e-20  
7168.0  2.2116029e-17  7.3539587e-20  
7168.5  2.1948038e-17  7.4029662e-20  
7169.0  2.1320994e-17  7.3865234e-20  
7169.5  2.17146e-17  7.3407458e-20  
7170.0  2.1977936e-17  7.3765198e-20  
7170.5  2.1791459e-17  7.4037912e-20  
7171.0  2.1782591e-17  7.3562278e-20  
7171.5  2.1874459e-17  7.3579075e-20  
7172.0  2.1483142e-17  7.4005781e-20  
7172.5  2.1005554e-17  7.3647559e-20  
7173.0  2.0466109e-17  7.3307795e-20  
7173.5  2.0342362e-17  7.388714e-20  
7174.0  2.0930901e-17  7.3908399e-20  
7174.5  2.0967896e-17  7.33824e-20  
7175.0  2.1070204e-17  7.3570336e-20  
7175.5  2.1432511e-17  7.3836689e-20  
7176.0  2.1593809e-17  7.3696081e-20  
7176.5  2.2253991e-17  7.3617424e-20  
7177.0  2.2386789e-17  7.328386e-20  
7177.5  2.2630299e-17  7.3455358e-20  
7178.0  2.3116828e-17  7.37617e-20  
7178.5  2.3349276e-17  7.3776797e-20  
7179.0  2.3826441e-17  7.3801462e-20  
7179.5  2.3814011e-17  7.3302384e-20  
7180.0  2.3793131e-17  7.339707e-20  
7180.5  2.3195687e-17  7.3809877e-20  
7181.0  2.2777095e-17  7.3783242e-20  
7181.5  2.1905711e-17  7.3677728e-20  
7182.0  2.1831787e-17  7.3689578e-20  
7182.5  2.187144e-17  7.3676915e-20  
7183.0  2.155712e-17  7.3155345e-20  
7183.5  2.1248197e-17  7.3682534e-20  
7184.0  2.1206934e-17  7.4159672e-20  
7184.5  2.1276895e-17  7.3924921e-20  
7185.0  2.2049744e-17  7.3860759e-20  
7185.5  2.182348e-17  7.3474014e-20  
7186.0  2.1560493e-17  7.3679363e-20  
7186.5  2.1674768e-17  7.3910989e-20  
7187.0  2.1743784e-17  7.4027914e-20  
7187.5  2.1992812e-17  7.4050779e-20  
7188.0  2.2174862e-17  7.3786024e-20  
7188.5  2.243285e-17  7.4180579e-20  
7189.0  2.2450461e-17  7.4741178e-20  
7189.5  2.2431047e-17  7.3997959e-20  
7190.0  2.1953541e-17  7.3732714e-20  
7190.5  2.1980196e-17  7.4318695e-20  
7191.0  2.2124121e-17  7.4400469e-20  
7191.5  2.2144304e-17  7.437504e-20  
7192.0  2.2139654e-17  7.4510778e-20  
7192.5  2.2211585e-17  7.4648918e-20  
7193.0  2.2304377e-17  7.3935205e-20  
7193.5  2.2944144e-17  7.4130353e-20  
7194.0  2.2971222e-17  7.5096775e-20  
7194.5  2.2945415e-17  7.477771e-20  
7195.0  2.2914753e-17  7.4429148e-20  
7195.5  2.2829168e-17  7.4862164e-20  
7196.0  2.265238e-17  7.4976859e-20  
7196.5  2.2437029e-17  7.4510073e-20  
7197.0  2.215265e-17  7.473075e-20  
7197.5  2.194156e-17  7.5006769e-20  
7198.0  2.1844582e-17  7.5166481e-20  
7198.5  2.1994349e-17  7.5219028e-20  
7199.0  2.2234612e-17  7.5008226e-20  
7199.5  2.2690174e-17  7.5087782e-20  
7200.0  2.215215e-17  7.5134329e-20  
7200.5  2.1956212e-17  7.5184565e-20  
7201.0  2.1672399e-17  7.526528e-20  
7201.5  2.1679262e-17  7.5076427e-20  
7202.0  2.1595315e-17  7.5256342e-20  
7202.5  2.1111195e-17  7.5646276e-20  
7203.0  2.0748191e-17  7.5324347e-20  
7203.5  2.1059954e-17  7.5102307e-20  
7204.0  2.1179267e-17  7.553381e-20  
7204.5  2.1609935e-17  7.5497429e-20  
7205.0  2.2068884e-17  7.4938705e-20  
7205.5  2.2586504e-17  7.5217465e-20  
7206.0  2.2099068e-17  7.5487701e-20  
7206.5  2.1964196e-17  7.5550754e-20  
7207.0  2.147812e-17  7.5469959e-20  
7207.5  2.1408357e-17  7.5410113e-20  
7208.0  2.1331078e-17  7.5226949e-20  
7208.5  2.1401173e-17  7.4937255e-20  
7209.0  2.1480067e-17  7.5660219e-20  
7209.5  2.1908485e-17  7.5797307e-20  
7210.0  2.1840329e-17  7.4819649e-20  
7210.5  2.1639718e-17  7.5172144e-20  
7211.0  2.2136822e-17  7.5701336e-20  
7211.5  2.2335431e-17  7.4973705e-20  
7212.0  2.2069495e-17  7.4657208e-20  
7212.5  2.1979629e-17  7.5260489e-20  
7213.0  2.1783064e-17  7.5229487e-20  
7213.5  2.2120468e-17  7.5177716e-20  
7214.0  2.231813e-17  7.4787006e-20  
7214.5  2.2508094e-17  7.457055e-20  
7215.0  2.2415082e-17  7.5394083e-20  
7215.5  2.184169e-17  7.5156011e-20  
7216.0  2.2151629e-17  7.4598587e-20  
7216.5  2.248733e-17  7.4701152e-20  
7217.0  2.301384e-17  7.4682006e-20  
7217.5  2.3126267e-17  7.4891897e-20  
7218.0  2.2881737e-17  7.4858071e-20  
7218.5  2.2564855e-17  7.4338226e-20  
7219.0  2.217023e-17  7.4594379e-20  
7219.5  2.1894866e-17  7.4874955e-20  
7220.0  2.1873372e-17  7.4623266e-20  
7220.5  2.238839e-17  7.4587585e-20  
7221.0  2.26387e-17  7.4632535e-20  
7221.5  2.2896993e-17  7.4252712e-20  
7222.0  2.2682889e-17  7.376993e-20  
7222.5  2.2548489e-17  7.4849268e-20  
7223.0  2.2019622e-17  7.518513e-20  
7223.5  2.2043784e-17  7.4155895e-20  
7224.0  2.2275041e-17  7.404306e-20  
7224.5  2.2534074e-17  7.3907953e-20  
7225.0  2.2723871e-17  7.4173042e-20  
7225.5  2.2385864e-17  7.4257119e-20  
7226.0  2.2098101e-17  7.4573555e-20  
7226.5  2.143263e-17  7.4220953e-20  
7227.0  2.1350995e-17  7.3440414e-20  
7227.5  2.1207126e-17  7.3965916e-20  
7228.0  2.1085864e-17  7.4329738e-20  
7228.5  2.1047694e-17  7.3984916e-20  
7229.0  2.1101237e-17  7.3883552e-20  
7229.5  2.1354118e-17  7.3958117e-20  
7230.0  2.169668e-17  7.3465524e-20  
7230.5  2.1168024e-17  7.3039951e-20  
7231.0  2.0963676e-17  7.3723502e-20  
7231.5  2.064222e-17  7.3717817e-20  
7232.0  2.1088861e-17  7.3448134e-20  
7232.5  2.1699783e-17  7.3535202e-20  
7233.0  2.1739781e-17  7.35809e-20  
7233.5  2.1611309e-17  7.3129917e-20  
7234.0  2.1212445e-17  7.3043538e-20  
7234.5  2.1191979e-17  7.3511851e-20  
7235.0  2.1024164e-17  7.3272243e-20  
7235.5  2.0893525e-17  7.2940378e-20  
7236.0  2.0783907e-17  7.2898925e-20  
7236.5  2.0120217e-17  7.2892415e-20  
7237.0  2.0030819e-17  7.3200403e-20  
7237.5  1.9939998e-17  7.3209659e-20  
7238.0  2.0102465e-17  7.3150796e-20  
7238.5  2.0221468e-17  7.2801e-20  
7239.0  2.0520412e-17  7.2664896e-20  
7239.5  2.0365012e-17  7.279646e-20  
7240.0  1.9431964e-17  7.2780366e-20  
7240.5  1.9174665e-17  7.2845942e-20  
7241.0  1.8933765e-17  7.3095637e-20  
7241.5  1.9423699e-17  7.3284924e-20  
7242.0  1.9591101e-17  7.2637706e-20  
7242.5  2.0174955e-17  7.2579827e-20  
7243.0  1.9971277e-17  7.2866069e-20  
7243.5  1.9739604e-17  7.2995084e-20  
7244.0  1.9797896e-17  7.3127592e-20  
7244.5  1.9790457e-17  7.3348413e-20  
7245.0  1.9833947e-17  7.3394944e-20  
7245.5  2.0114949e-17  7.2510417e-20  
7246.0  2.0652135e-17  7.2782259e-20  
7246.5  2.0483317e-17  7.3233207e-20  
7247.0  2.0269242e-17  7.3090058e-20  
7247.5  2.0870424e-17  7.2988975e-20  
7248.0  2.0582803e-17  7.359171e-20  
7248.5  1.9827035e-17  7.3551614e-20  
7249.0  1.9897014e-17  7.325648e-20  
7249.5  1.9971465e-17  7.3280874e-20  
7250.0  2.0115495e-17  7.328836e-20  
7250.5  2.0037832e-17  7.3063358e-20  
7251.0  1.9774511e-17  7.3352549e-20  
7251.5  2.0170927e-17  7.4013566e-20  
7252.0  2.0604213e-17  7.359819e-20  
7252.5  2.0809493e-17  7.3254252e-20  
7253.0  2.0847286e-17  7.3779643e-20  
7253.5  2.0384722e-17  7.3924626e-20  
7254.0  2.0405872e-17  7.3828534e-20  
7254.5  2.0443397e-17  7.3617765e-20  
7255.0  2.0538877e-17  7.3343214e-20  
7255.5  2.0620525e-17  7.3791983e-20  
7256.0  2.0257705e-17  7.4046858e-20  
7256.5  2.0185744e-17  7.4015925e-20  
7257.0  1.9996591e-17  7.3816452e-20  
7257.5  1.9819963e-17  7.3506336e-20  
7258.0  1.9736991e-17  7.4136348e-20  
7258.5  1.9608448e-17  7.449098e-20  
7259.0  1.9708333e-17  7.4803551e-20  
7259.5  1.9876126e-17  7.4997765e-20  
7260.0  2.0104759e-17  7.5523532e-20  
7260.5  2.0265396e-17  7.5057227e-20  
7261.0  2.0419366e-17  7.471746e-20  
7261.5  2.037829e-17  7.489678e-20  
7262.0  1.9976089e-17  7.4608234e-20  
7262.5  1.9736223e-17  7.3626567e-20  
7263.0  1.9494561e-17  7.3912783e-20  
7263.5  1.9428766e-17  7.4119997e-20  
7264.0  1.9437937e-17  7.4149586e-20  
7264.5  1.995014e-17  7.4357456e-20  
7265.0  1.9959701e-17  7.5197933e-20  
7265.5  2.0023984e-17  7.5222835e-20  
7266.0  1.9938359e-17  7.5254689e-20  
7266.5  1.991532e-17  7.4274866e-20  
7267.0  1.9799774e-17  7.391352e-20  
7267.5  1.9583869e-17  7.302378e-20  
7268.0  1.9270046e-17  7.3575433e-20  
7268.5  1.9209419e-17  7.4309627e-20  
7269.0  1.9208797e-17  7.4615732e-20  
7269.5  1.9868693e-17  7.4809561e-20  
7270.0  1.9863129e-17  7.5117515e-20  
7270.5  1.9677829e-17  7.4822693e-20  
7271.0  1.9430892e-17  7.42319e-20  
7271.5  1.9265106e-17  7.401374e-20  
7272.0  1.9137749e-17  7.3909327e-20  
7272.5  1.9159996e-17  7.2379021e-20  
7273.0  1.9343684e-17  7.3095408e-20  
7273.5  1.8934408e-17  7.5490293e-20  
7274.0  1.8382463e-17  7.5945452e-20  
7274.5  2.086523e-17  7.6273187e-20  
7275.0  2.1078115e-17  7.4003001e-20  
7275.5  1.8680868e-17  7.3700311e-20  
7276.0  1.7768336e-17  7.3895596e-20  
7276.5  1.6581722e-17  7.4026429e-20  
7277.0  1.7336016e-17  7.4058976e-20  
7277.5  1.7761041e-17  7.3562648e-20  
7278.0  1.9567695e-17  7.3532335e-20  
7278.5  1.8839534e-17  7.3954861e-20  
7279.0  1.741253e-17  7.3860368e-20  
7279.5  1.8334519e-17  7.3652235e-20  
7280.0  1.8835219e-17  7.3476437e-20  
7280.5  2.0215334e-17  7.3427735e-20  
7281.0  1.9965383e-17  7.346346e-20  
7281.5  1.913337e-17  7.3808017e-20  
7282.0  1.8744313e-17  7.4439887e-20  
7282.5  1.8463943e-17  7.4156496e-20  
7283.0  1.8390423e-17  7.4027408e-20  
7283.5  1.8318901e-17  7.3958757e-20  
7284.0  1.7905079e-17  7.3847557e-20  
7284.5  1.7524804e-17  7.3769458e-20  
7285.0  1.7235325e-17  7.3978511e-20  
7285.5  1.8023352e-17  7.4072707e-20  
7286.0  1.8349295e-17  7.3643712e-20  
7286.5  1.9126298e-17  7.3692943e-20  
7287.0  1.9424198e-17  7.4001103e-20  
7287.5  1.9778131e-17  7.4043726e-20  
7288.0  1.9691384e-17  7.3990953e-20  
7288.5  1.9671483e-17  7.4297219e-20  
7289.0  1.969093e-17  7.4398961e-20  
7289.5  1.9460946e-17  7.3611785e-20  
7290.0  1.8971083e-17  7.3838765e-20  
7290.5  1.8910655e-17  7.4135689e-20  
7291.0  1.8907748e-17  7.4086518e-20  
7291.5  1.8670091e-17  7.4063537e-20  
7292.0  1.8954919e-17  7.4198638e-20  
7292.5  1.973214e-17  7.4263726e-20  
7293.0  1.9807443e-17  7.4325568e-20  
7293.5  1.9868758e-17  7.4166522e-20  
7294.0  1.9555459e-17  7.4110094e-20  
7294.5  1.9516403e-17  7.4289801e-20  
7295.0  1.9375082e-17  7.4404155e-20  
7295.5  1.9359186e-17  7.494221e-20  
7296.0  1.9284599e-17  7.5537196e-20  
7296.5  1.904911e-17  7.5899143e-20  
7297.0  1.9038107e-17  7.776312e-20  
7297.5  1.8880797e-17  7.7437763e-20  
7298.0  1.8879782e-17  7.4934706e-20  
7298.5  1.8891225e-17  7.3593612e-20  
7299.0  1.9183625e-17  7.2259554e-20  
7299.5  1.9238294e-17  7.141261e-20  
7300.0  1.8980662e-17  7.2330099e-20  
7300.5  1.9221769e-17  8.0336841e-20  
7301.0  1.9695993e-17  7.7411211e-20  
7301.5  1.9846971e-17  7.354333e-20  
7302.0  1.9890279e-17  7.3119355e-20  
7302.5  1.8819896e-17  7.2942737e-20  
7303.0  1.8772225e-17  7.3323252e-20  
7303.5  1.8736347e-17  7.3175997e-20  
7304.0  1.8948799e-17  7.2962272e-20  
7304.5  1.9163542e-17  7.4749708e-20  
7305.0  1.8605804e-17  7.5700189e-20  
7305.5  1.8438024e-17  7.8856434e-20  
7306.0  1.8107678e-17  7.7418284e-20  
7306.5  1.8159451e-17  7.3261303e-20  
7307.0  1.8305256e-17  7.3376066e-20  
7307.5  1.8375609e-17  7.3494716e-20  
7308.0  1.8349729e-17  7.3640736e-20  
7308.5  1.7978071e-17  7.3560208e-20  
7309.0  1.8352975e-17  7.3647752e-20  
7309.5  1.881282e-17  7.3775988e-20  
7310.0  1.8782646e-17  7.3855307e-20  
7310.5  1.877336e-17  7.3797368e-20  
7311.0  1.8603011e-17  7.3669808e-20  
7311.5  1.8453346e-17  7.2983909e-20  
7312.0  1.8249512e-17  7.2847933e-20  
7312.5  1.8882991e-17  7.2670212e-20  
7313.0  1.9171345e-17  7.4377762e-20  
7313.5  1.9029521e-17  7.4989283e-20  
7314.0  1.8808392e-17  7.4448015e-20  
7314.5  1.8301638e-17  7.4196527e-20  
7315.0  1.8225253e-17  7.3806489e-20  
7315.5  1.8217736e-17  7.3998334e-20  
7316.0  1.8400188e-17  7.4072567e-20  
7316.5  1.829269e-17  7.3834297e-20  
7317.0  1.7602543e-17  7.386521e-20  
7317.5  1.7223126e-17  7.3838475e-20  
7318.0  1.685678e-17  7.3379296e-20  
7318.5  1.8439477e-17  7.3040832e-20  
7319.0  1.8844272e-17  7.3529641e-20  
7319.5  1.9660371e-17  7.3686488e-20  
7320.0  1.9486997e-17  7.3798897e-20  
7320.5  1.9292862e-17  7.3601049e-20  
7321.0  1.8934091e-17  7.3458008e-20  
7321.5  1.8794358e-17  7.3840154e-20  
7322.0  1.8507722e-17  7.3865061e-20  
7322.5  1.8499055e-17  7.3621009e-20  
7323.0  1.846728e-17  7.3523652e-20  
7323.5  1.8730663e-17  7.344131e-20  
7324.0  1.8874604e-17  7.4248097e-20  
7324.5  1.8894516e-17  7.4497266e-20  
7325.0  1.8983523e-17  7.4953726e-20  
7325.5  1.9169112e-17  7.4217344e-20  
7326.0  1.9096215e-17  7.2899818e-20  
7326.5  1.9080268e-17  7.3044692e-20  
7327.0  1.9074533e-17  7.3076205e-20  
7327.5  1.8966915e-17  7.3741567e-20  
7328.0  1.8439136e-17  7.3829299e-20  
7328.5  1.8221907e-17  7.3957184e-20  
7329.0  1.7963833e-17  7.3563392e-20  
7329.5  1.8522453e-17  7.3250236e-20  
7330.0  1.8672643e-17  7.3348997e-20  
7330.5  1.9006297e-17  7.3285035e-20  
7331.0  1.9039657e-17  7.3148724e-20  
7331.5  1.9046491e-17  7.3108528e-20  
7332.0  1.9275153e-17  7.2993076e-20  
7332.5  1.9298369e-17  7.4379335e-20  
7333.0  1.9425348e-17  7.4531225e-20  
7333.5  1.9376229e-17  7.346042e-20  
7334.0  1.9291479e-17  7.3405693e-20  
7334.5  1.9522672e-17  7.3315304e-20  
7335.0  1.9625377e-17  7.3195536e-20  
7335.5  1.9257344e-17  7.3262867e-20  
7336.0  1.9090812e-17  7.4769157e-20  
7336.5  1.8693386e-17  7.5453498e-20  
7337.0  1.8903418e-17  7.6581569e-20  
7337.5  1.9070637e-17  7.5202304e-20  
7338.0  1.8905533e-17  7.4494768e-20  
7338.5  1.8860364e-17  7.1370878e-20  
7339.0  1.8642634e-17  7.1756729e-20  
7339.5  1.9284263e-17  7.3160467e-20  
7340.0  1.9761164e-17  7.3462393e-20  
7340.5  2.0076264e-17  7.3620057e-20  
7341.0  1.9994802e-17  7.3956408e-20  
7341.5  1.920577e-17  7.3815351e-20  
7342.0  1.9173795e-17  7.3218331e-20  
7342.5  1.9057448e-17  7.3373016e-20  
7343.0  1.954105e-17  7.3421105e-20  
7343.5  1.9688943e-17  7.1987221e-20  
7344.0  1.9544534e-17  7.188193e-20  
7344.5  1.9737663e-17  7.2985945e-20  
7345.0  2.0111409e-17  7.5166717e-20  
7345.5  1.9472968e-17  7.7956849e-20  
7346.0  1.9174636e-17  7.4935078e-20  
7346.5  1.9542163e-17  7.3896847e-20  
7347.0  1.9587141e-17  7.3417291e-20  
7347.5  1.9534526e-17  7.3347107e-20  
7348.0  1.9112483e-17  7.3226405e-20  
7348.5  1.8787116e-17  7.3172897e-20  
7349.0  1.9050703e-17  7.3193389e-20  
7349.5  1.9199106e-17  7.484984e-20  
7350.0  1.920107e-17  7.4679567e-20  
7350.5  1.9529817e-17  7.4107888e-20  
7351.0  1.9815142e-17  7.3160199e-20  
7351.5  1.974954e-17  7.2508323e-20  
7352.0  1.9775445e-17  7.2560317e-20  
7352.5  1.9163148e-17  7.2746539e-20  
7353.0  1.9068379e-17  7.338339e-20  
7353.5  1.8858138e-17  7.3620173e-20  
7354.0  1.8921442e-17  7.390621e-20  
7354.5  1.9038735e-17  7.3193835e-20  
7355.0  1.9068016e-17  7.3075029e-20  
7355.5  1.9023901e-17  7.3265082e-20  
7356.0  1.9132589e-17  7.2994197e-20  
7356.5  1.9499552e-17  7.263578e-20  
7357.0  1.9667753e-17  7.2472758e-20  
7357.5  1.9273439e-17  7.2659545e-20  
7358.0  1.9216862e-17  7.4882208e-20  
7358.5  1.9145993e-17  7.4522233e-20  
7359.0  1.9047589e-17  7.4011021e-20  
7359.5  1.8952151e-17  7.3336978e-20  
7360.0  1.883626e-17  7.2934724e-20  
7360.5  1.8974597e-17  7.4247157e-20  
7361.0  1.9534279e-17  7.5214994e-20  
7361.5  1.9268174e-17  7.7551656e-20  
7362.0  1.9027132e-17  7.5725076e-20  
7362.5  1.8304594e-17  7.4419666e-20  
7363.0  1.8188244e-17  7.1417479e-20  
7363.5  1.8656708e-17  7.1440765e-20  
7364.0  1.8662945e-17  7.3010546e-20  
7364.5  1.8641733e-17  7.3135824e-20  
7365.0  1.840849e-17  7.3273013e-20  
7365.5  1.83591e-17  7.3641059e-20  
7366.0  1.8836557e-17  7.3713708e-20  
7366.5  1.8960278e-17  7.3464683e-20  
7367.0  1.9120208e-17  7.3286372e-20  
7367.5  1.8754615e-17  7.3046715e-20  
7368.0  1.8528155e-17  7.1820307e-20  
7368.5  1.8281678e-17  7.1479296e-20  
7369.0  1.8295893e-17  7.2995876e-20  
7369.5  1.8222451e-17  7.4615884e-20  
7370.0  1.8140752e-17  7.7571768e-20  
7370.5  1.8023767e-17  7.5889733e-20  
7371.0  1.8731495e-17  7.4981791e-20  
7371.5  1.8808057e-17  7.3175625e-20  
7372.0  1.8899181e-17  7.3069106e-20  
7372.5  1.8621255e-17  7.3027428e-20  
7373.0  1.8322255e-17  7.304712e-20  
7373.5  1.8216344e-17  7.3066182e-20  
7374.0  1.8127933e-17  7.3087434e-20  
7374.5  1.7892177e-17  7.3063572e-20  
7375.0  1.8020533e-17  7.3197318e-20  
7375.5  1.8336727e-17  7.3030925e-20  
7376.0  1.8648428e-17  7.2911149e-20  
7376.5  1.8808405e-17  7.3186132e-20  
7377.0  1.8404723e-17  7.3131054e-20  
7377.5  1.8425077e-17  7.3187494e-20  
7378.0  1.8403328e-17  7.3227781e-20  
7378.5  1.8668332e-17  7.3283277e-20  
7379.0  1.8813462e-17  7.4304297e-20  
7379.5  1.8765797e-17  7.4497691e-20  
7380.0  1.8734147e-17  7.3817743e-20  
7380.5  1.8759429e-17  7.3277369e-20  
7381.0  1.874986e-17  7.2063454e-20  
7381.5  1.8724063e-17  7.2520805e-20  
7382.0  1.8927246e-17  7.2806547e-20  
7382.5  1.8981857e-17  7.3675547e-20  
7383.0  1.9295508e-17  7.3670731e-20  
7383.5  1.8952288e-17  7.347221e-20  
7384.0  1.8584157e-17  7.3264991e-20  
7384.5  1.9120926e-17  7.3146375e-20  
7385.0  1.9265002e-17  7.3411579e-20  
7385.5  1.9821532e-17  7.3166649e-20  
7386.0  1.9097905e-17  7.2222253e-20  
7386.5  1.8111427e-17  7.2662134e-20  
7387.0  1.719441e-17  7.3022429e-20  
7387.5  1.6877191e-17  7.4703249e-20  
7388.0  1.7451901e-17  7.497792e-20  
7388.5  1.7874167e-17  7.333996e-20  
7389.0  1.8688785e-17  7.4085254e-20  
7389.5  1.8508531e-17  7.515895e-20  
7390.0  1.8409257e-17  7.6029402e-20  
7390.5  1.7778337e-17  7.6161639e-20  
7391.0  1.7865478e-17  7.3320975e-20  
7391.5  1.828961e-17  7.2720789e-20  
7392.0  1.8372516e-17  7.1598918e-20  
7392.5  1.8448409e-17  7.2785554e-20  
7393.0  1.8536384e-17  7.3471442e-20  
7393.5  1.8496645e-17  7.3887539e-20  
7394.0  1.8379157e-17  7.383574e-20  
7394.5  1.813754e-17  7.379047e-20  
7395.0  1.7812204e-17  7.3804046e-20  
7395.5  1.8419099e-17  7.3789792e-20  
7396.0  1.8480529e-17  7.2802785e-20  
7396.5  1.9054314e-17  7.2572079e-20  
7397.0  1.9192339e-17  7.2176125e-20  
7397.5  1.941252e-17  7.3469833e-20  
7398.0  1.8673536e-17  7.477602e-20  
7398.5  1.8428408e-17  7.6127649e-20  
7399.0  1.8751543e-17  7.6206324e-20  
7399.5  1.8772757e-17  7.3854331e-20  
7400.0  1.8724353e-17  7.3928701e-20  
7400.5  1.8448141e-17  7.3946523e-20  
7401.0  1.8306015e-17  7.3289468e-20  
7401.5  1.8803868e-17  7.3063366e-20  
7402.0  1.8754829e-17  7.3378891e-20  
7402.5  1.8475524e-17  7.3516013e-20  
7403.0  1.8467789e-17  7.3727952e-20  
7403.5  1.8453709e-17  7.3781948e-20  
7404.0  1.894325e-17  7.3767069e-20  
7404.5  1.9066794e-17  7.3147391e-20  
7405.0  1.9108244e-17  7.333047e-20  
7405.5  1.8942873e-17  7.3730873e-20  
7406.0  1.8659822e-17  7.3451719e-20  
7406.5  1.8744903e-17  7.3220696e-20  
7407.0  1.8665141e-17  7.3934915e-20  
7407.5  1.8099337e-17  7.3888598e-20  
7408.0  1.8110888e-17  7.2906489e-20  
7408.5  1.8182786e-17  7.3545808e-20  
7409.0  1.8677013e-17  7.4267637e-20  
7409.5  1.8914063e-17  7.3542059e-20  
7410.0  1.8331243e-17  7.3262217e-20  
7410.5  1.825449e-17  7.3233869e-20  
7411.0  1.7935526e-17  7.3516889e-20  
7411.5  1.7977237e-17  7.38245e-20  
7412.0  1.7935178e-17  7.4139989e-20  
7412.5  1.7322781e-17  7.4287665e-20  
7413.0  1.7220202e-17  7.4323001e-20  
7413.5  1.7161257e-17  7.4019796e-20  
7414.0  1.7581711e-17  7.337104e-20  
7414.5  1.8121266e-17  7.3096855e-20  
7415.0  1.72163e-17  7.2944578e-20  
7415.5  1.7088212e-17  7.3612496e-20  
7416.0  1.7466926e-17  7.3690704e-20  
7416.5  1.7914974e-17  7.3821654e-20  
7417.0  1.8407543e-17  7.3654239e-20  
7417.5  1.8084333e-17  7.3478931e-20  
7418.0  1.7879204e-17  7.3631042e-20  
7418.5  1.7288223e-17  7.3705009e-20  
7419.0  1.7381183e-17  7.3494507e-20  
7419.5  1.7595993e-17  7.3154639e-20  
7420.0  1.783584e-17  7.2891441e-20  
7420.5  1.7964216e-17  7.3931501e-20  
7421.0  1.7399643e-17  7.4202e-20  
7421.5  1.746838e-17  7.4382647e-20  
7422.0  1.7702359e-17  7.4958387e-20  
7422.5  1.7638379e-17  7.5849418e-20  
7423.0  1.7546339e-17  7.4770311e-20  
7423.5  1.7468927e-17  7.4224019e-20  
7424.0  1.7456395e-17  7.2679008e-20  
7424.5  1.7641631e-17  7.2716626e-20  
7425.0  1.724239e-17  7.2871762e-20  
7425.5  1.6962011e-17  7.3823521e-20  
7426.0  1.6390211e-17  7.4343678e-20  
7426.5  1.6355509e-17  7.3512775e-20  
7427.0  1.6168771e-17  7.3653671e-20  
7427.5  1.6487298e-17  7.410696e-20  
7428.0  1.6817391e-17  7.3904533e-20  
7428.5  1.7279418e-17  7.3740975e-20  
7429.0  1.7458944e-17  7.2677904e-20  
7429.5  1.6952803e-17  7.2672899e-20  
7430.0  1.6864354e-17  7.3474597e-20  
7430.5  1.657876e-17  7.4651326e-20  
7431.0  1.6454875e-17  7.6032528e-20  
7431.5  1.6449624e-17  7.4782483e-20  
7432.0  1.6281591e-17  7.4288014e-20  
7432.5  1.6297394e-17  7.3451225e-20  
7433.0  1.6321378e-17  7.3898306e-20  
7433.5  1.6446128e-17  7.4554139e-20  
7434.0  1.6503702e-17  7.3416984e-20  
7434.5  1.6758172e-17  7.2995165e-20  
7435.0  1.665073e-17  7.4034057e-20  
7435.5  1.6142997e-17  7.3954728e-20  
7436.0  1.6252976e-17  7.3888676e-20  
7436.5  1.6331423e-17  7.362139e-20  
7437.0  1.6773068e-17  7.3377197e-20  
7437.5  1.6937279e-17  7.3948765e-20  
7438.0  1.7346429e-17  7.394336e-20  
7438.5  1.723085e-17  7.3544316e-20  
7439.0  1.7160917e-17  7.3757379e-20  
7439.5  1.6307862e-17  7.3895732e-20  
7440.0  1.5995979e-17  7.3439701e-20  
7440.5  1.5475494e-17  7.3546825e-20  
7441.0  1.5493139e-17  7.4075907e-20  
7441.5  1.5479009e-17  7.3749517e-20  
7442.0  1.5784836e-17  7.344028e-20  
7442.5  1.5964393e-17  7.3799258e-20  
7443.0  1.598155e-17  7.3893184e-20  
7443.5  1.6055533e-17  7.3847577e-20  
7444.0  1.6287734e-17  7.3912598e-20  
7444.5  1.6285641e-17  7.3940852e-20  
7445.0  1.6261038e-17  7.33959e-20  
7445.5  1.6236844e-17  7.3207574e-20  
7446.0  1.6229618e-17  7.4290133e-20  
7446.5  1.6117929e-17  7.4103836e-20  
7447.0  1.6192339e-17  7.3346147e-20  
7447.5  1.6277802e-17  7.3781212e-20  
7448.0  1.6297775e-17  7.4128684e-20  
7448.5  1.636858e-17  7.3579063e-20  
7449.0  1.6293268e-17  7.3680855e-20  
7449.5  1.635297e-17  7.4170723e-20  
7450.0  1.6510609e-17  7.418777e-20  
7450.5  1.5908296e-17  7.4166272e-20  
7451.0  1.567148e-17  7.4084894e-20  
7451.5  1.60878e-17  7.4005312e-20  
7452.0  1.6122534e-17  7.3448244e-20  
7452.5  1.6205116e-17  7.377529e-20  
7453.0  1.545776e-17  7.424894e-20  
7453.5  1.5057656e-17  7.3744355e-20  
7454.0  1.5174792e-17  7.3553931e-20  
7454.5  1.5380275e-17  7.4182373e-20  
7455.0  1.5864241e-17  7.4117243e-20  
7455.5  1.5897576e-17  7.4056895e-20  
7456.0  1.5806863e-17  7.4094101e-20  
7456.5  1.5665649e-17  7.4039107e-20  
7457.0  1.5502492e-17  7.363377e-20  
7457.5  1.4993895e-17  7.371009e-20  
7458.0  1.4988046e-17  7.388665e-20  
7458.5  1.5074252e-17  7.5102834e-20  
7459.0  1.5870991e-17  7.5934899e-20  
7459.5  1.6088898e-17  7.4444923e-20  
7460.0  1.6067992e-17  7.4245576e-20  
7460.5  1.6226744e-17  7.3962189e-20  
7461.0  1.6502536e-17  7.3746084e-20  
7461.5  1.6923844e-17  7.357367e-20  
7462.0  1.7091142e-17  7.4036831e-20  
7462.5  1.6495039e-17  7.4088093e-20  
7463.0  1.636845e-17  7.3959406e-20  
7463.5  1.6132626e-17  7.4054577e-20  
7464.0  1.5960959e-17  7.4063216e-20  
7464.5  1.5850452e-17  7.4296009e-20  
7465.0  1.5044075e-17  7.4398126e-20  
7465.5  1.4818684e-17  7.3480586e-20  
7466.0  1.455982e-17  7.3548107e-20  
7466.5  1.4708597e-17  7.3725262e-20  
7467.0  1.485035e-17  7.4496826e-20  
7467.5  1.5130676e-17  7.4853252e-20  
7468.0  1.5321982e-17  7.4913533e-20  
7468.5  1.6408939e-17  7.4604118e-20  
7469.0  1.6264214e-17  7.3698191e-20  
7469.5  1.6089668e-17  7.4273485e-20  
7470.0  1.5551951e-17  7.4708309e-20  
7470.5  1.534354e-17  7.3812108e-20  
7471.0  1.5387808e-17  7.3730047e-20  
7471.5  1.5259659e-17  7.4162715e-20  
7472.0  1.5054121e-17  7.4096743e-20  
7472.5  1.4818413e-17  7.3990832e-20  
7473.0  1.4688869e-17  7.4362015e-20  
7473.5  1.5305494e-17  7.4268021e-20  
7474.0  1.5569906e-17  7.3531643e-20  
7474.5  1.6139499e-17  7.3904102e-20  
7475.0  1.6254172e-17  7.4308877e-20  
7475.5  1.6255387e-17  7.4435535e-20  
7476.0  1.6686809e-17  7.4506518e-20  
7476.5  1.6658268e-17  7.4002932e-20  
7477.0  1.6570434e-17  7.3831629e-20  
7477.5  1.6053022e-17  7.3616421e-20  
7478.0  1.5575195e-17  7.4344811e-20  
7478.5  1.5733382e-17  7.4666149e-20  
7479.0  1.5700957e-17  7.4432303e-20  
7479.5  1.5005542e-17  7.4317412e-20  
7480.0  1.5283055e-17  7.3927638e-20  
7480.5  1.5625279e-17  7.4001659e-20  
7481.0  1.5650424e-17  7.4093825e-20  
7481.5  1.5650324e-17  7.3996318e-20  
7482.0  1.4921829e-17  7.3954361e-20  
7482.5  1.4937142e-17  7.4368549e-20  
7483.0  1.4951905e-17  7.4538129e-20  
7483.5  1.5110602e-17  7.460549e-20  
7484.0  1.525192e-17  7.3858133e-20  
7484.5  1.4673816e-17  7.3722883e-20  
7485.0  1.4390084e-17  7.4066524e-20  
7485.5  1.3609697e-17  7.4242424e-20  
7486.0  1.3696995e-17  7.4534949e-20  
7486.5  1.3763374e-17  7.3980262e-20  
7487.0  1.4543202e-17  7.3717524e-20  
7487.5  1.4810746e-17  7.462248e-20  
7488.0  1.5433354e-17  7.4479039e-20  
7488.5  1.497638e-17  7.4127987e-20  
7489.0  1.4582525e-17  7.3902798e-20  
7489.5  1.3566147e-17  7.3734856e-20  
7490.0  1.3364737e-17  7.4025267e-20  
7490.5  1.3805186e-17  7.4189659e-20  
7491.0  1.4048449e-17  7.4322588e-20  
7491.5  1.4303161e-17  7.44214e-20  
7492.0  1.4460257e-17  7.4528163e-20  
7492.5  1.4481335e-17  7.4709936e-20  
7493.0  1.4654735e-17  7.4557356e-20  
7493.5  1.4618935e-17  7.362959e-20  
7494.0  1.4654633e-17  7.4138768e-20  
7494.5  1.4925692e-17  7.4647804e-20  
7495.0  1.5109729e-17  7.4929062e-20  
7495.5  1.5085789e-17  7.4979228e-20  
7496.0  1.4997532e-17  7.3746796e-20  
7496.5  1.4630592e-17  7.3949825e-20  
7497.0  1.4654106e-17  7.4306319e-20  
7497.5  1.4645494e-17  7.4514133e-20  
7498.0  1.4443581e-17  7.4569552e-20  
7498.5  1.4435314e-17  7.4232995e-20  
7499.0  1.4555908e-17  7.4399038e-20  
7499.5  1.4598733e-17  7.4722325e-20  
7500.0  1.4698265e-17  7.4963046e-20  
7500.5  1.4692625e-17  7.5156075e-20  
7501.0  1.4681076e-17  7.4449259e-20  
7501.5  1.442747e-17  7.4301686e-20  
7502.0  1.4801858e-17  7.419728e-20  
7502.5  1.5359796e-17  7.4755141e-20  
7503.0  1.5249108e-17  7.519316e-20  
7503.5  1.5212438e-17  7.5036623e-20  
7504.0  1.427014e-17  7.5229851e-20  
7504.5  1.4295231e-17  7.6003507e-20  
7505.0  1.432682e-17  7.5172216e-20  
7505.5  1.4292957e-17  7.4165533e-20  
7506.0  1.4211512e-17  7.4126123e-20  
7506.5  1.3956731e-17  7.41372e-20  
7507.0  1.3897397e-17  7.4649801e-20  
7507.5  1.3815804e-17  7.4737129e-20  
7508.0  1.3862298e-17  7.4890826e-20  
7508.5  1.3872658e-17  7.5316692e-20  
7509.0  1.4086173e-17  7.5500409e-20  
7509.5  1.4240524e-17  7.4996526e-20  
7510.0  1.4762306e-17  7.4814232e-20  
7510.5  1.4902951e-17  7.4418299e-20  
7511.0  1.4987415e-17  7.4375208e-20  
7511.5  1.4531453e-17  7.4353649e-20  
7512.0  1.435723e-17  7.5401994e-20  
7512.5  1.4064684e-17  7.5491828e-20  
7513.0  1.402782e-17  7.5443882e-20  
7513.5  1.4004963e-17  7.5196772e-20  
7514.0  1.4064035e-17  7.4948958e-20  
7514.5  1.4128443e-17  7.5286893e-20  
7515.0  1.4417777e-17  7.5284978e-20  
7515.5  1.4465606e-17  7.4478334e-20  
7516.0  1.4592526e-17  7.4459115e-20  
7516.5  1.4638968e-17  7.4478261e-20  
7517.0  1.4682306e-17  7.4990401e-20  
7517.5  1.4335181e-17  7.5113407e-20  
7518.0  1.42066e-17  7.4494034e-20  
7518.5  1.3931996e-17  7.4725062e-20  
7519.0  1.3876366e-17  7.5009447e-20  
7519.5  1.3875774e-17  7.4865058e-20  
7520.0  1.3816638e-17  7.4796784e-20  
7520.5  1.3901616e-17  7.4481072e-20  
7521.0  1.4534577e-17  7.4525838e-20  
7521.5  1.4299201e-17  7.4647814e-20  
7522.0  1.4041469e-17  7.4722204e-20  
7522.5  1.3455808e-17  7.4788745e-20  
7523.0  1.3408118e-17  7.5197437e-20  
7523.5  1.3740918e-17  7.5075525e-20  
7524.0  1.3915594e-17  7.4497125e-20  
7524.5  1.4041657e-17  7.4559988e-20  
7525.0  1.4549315e-17  7.4599758e-20  
7525.5  1.475393e-17  7.5027542e-20  
7526.0  1.3701389e-17  7.5018736e-20  
7526.5  1.3614591e-17  7.4242057e-20  
7527.0  1.3730474e-17  7.453438e-20  
7527.5  1.3311788e-17  7.4924992e-20  
7528.0  1.3105172e-17  7.4356614e-20  
7528.5  1.3069268e-17  7.419237e-20  
7529.0  1.3147305e-17  7.5864097e-20  
7529.5  1.3431994e-17  7.5335818e-20  
7530.0  1.4213795e-17  7.4149472e-20  
7530.5  1.5051176e-17  7.4782269e-20  
7531.0  1.4713059e-17  7.5222058e-20  
7531.5  1.4579701e-17  7.4552646e-20  
7532.0  1.3998704e-17  7.4602684e-20  
7532.5  1.4089075e-17  7.4816321e-20  
7533.0  1.4207115e-17  7.4945774e-20  
7533.5  1.4378274e-17  7.5104163e-20  
7534.0  1.4429594e-17  7.482032e-20  
7534.5  1.4046249e-17  7.4791877e-20  
7535.0  1.3897346e-17  7.5104407e-20  
7535.5  1.3579532e-17  7.5046908e-20  
7536.0  1.3252252e-17  7.5019925e-20  
7536.5  1.3009561e-17  7.4933926e-20  
7537.0  1.3698563e-17  7.4908222e-20  
7537.5  1.3753928e-17  7.5163286e-20  
7538.0  1.3854861e-17  7.510983e-20  
7538.5  1.3921549e-17  7.5061684e-20  
7539.0  1.3995407e-17  7.5149483e-20  
7539.5  1.3557364e-17  7.5147705e-20  
7540.0  1.3485108e-17  7.4903831e-20  
7540.5  1.3465681e-17  7.5026038e-20  
7541.0  1.3684356e-17  7.5336986e-20  
7541.5  1.3959659e-17  7.5021966e-20  
7542.0  1.3708104e-17  7.4813773e-20  
7542.5  1.3532048e-17  7.5437485e-20  
7543.0  1.3181662e-17  7.5530203e-20  
7543.5  1.3021436e-17  7.5766415e-20  
7544.0  1.280143e-17  7.676329e-20  
7544.5  1.2517051e-17  7.7543189e-20  
7545.0  1.2416267e-17  7.6955635e-20  
7545.5  1.3145787e-17  7.6592602e-20  
7546.0  1.3344445e-17  7.4260394e-20  
7546.5  1.376369e-17  7.4418511e-20  
7547.0  1.3668192e-17  7.4729429e-20  
7547.5  1.3558197e-17  7.5352861e-20  
7548.0  1.3039577e-17  7.5513303e-20  
7548.5  1.2874076e-17  7.5801093e-20  
7549.0  1.257299e-17  7.5843259e-20  
7549.5  1.2501065e-17  7.5946385e-20  
7550.0  1.2492682e-17  7.552828e-20  
7550.5  1.2867262e-17  7.5279592e-20  
7551.0  1.3013632e-17  7.501015e-20  
7551.5  1.3348597e-17  7.5082722e-20  
7552.0  1.3580976e-17  7.5093076e-20  
7552.5  1.3837069e-17  7.6640635e-20  
7553.0  1.4149493e-17  7.7705626e-20  
7553.5  1.4276769e-17  7.6741179e-20  
7554.0  1.4273923e-17  7.6593297e-20  
7554.5  1.4056152e-17  7.6339025e-20  
7555.0  1.3630895e-17  7.568058e-20  
7555.5  1.3782589e-17  7.4994047e-20  
7556.0  1.3861482e-17  7.5921207e-20  
7556.5  1.3169877e-17  7.6101428e-20  
7557.0  1.305367e-17  7.5682819e-20  
7557.5  1.2781219e-17  7.5576458e-20  
7558.0  1.3273052e-17  7.5378249e-20  
7558.5  1.3598002e-17  7.5253773e-20  
7559.0  1.4104369e-17  7.5333839e-20  
7559.5  1.3958728e-17  7.6629053e-20  
7560.0  1.3281452e-17  7.6650941e-20  
7560.5  1.3190198e-17  7.6692621e-20  
7561.0  1.3224269e-17  7.6331115e-20  
7561.5  1.3196613e-17  7.611838e-20  
7562.0  1.3156317e-17  7.6059101e-20  
7562.5  1.2847208e-17  7.5962678e-20  
7563.0  1.3016678e-17  7.5447859e-20  
7563.5  1.3227151e-17  7.5651695e-20  
7564.0  1.3900673e-17  7.5816642e-20  
7564.5  1.4119452e-17  7.6149951e-20  
7565.0  1.4473487e-17  7.6156842e-20  
7565.5  1.4391154e-17  7.6074522e-20  
7566.0  1.4312457e-17  7.6194364e-20  
7566.5  1.4115207e-17  7.6257179e-20  
7567.0  1.3997532e-17  7.5910582e-20  
7567.5  1.4042046e-17  7.5858587e-20  
7568.0  1.396081e-17  7.6068022e-20  
7568.5  1.3695621e-17  7.6126691e-20  
7569.0  1.343723e-17  7.6160729e-20  
7569.5  1.322003e-17  7.6560571e-20  
7570.0  1.2682959e-17  7.6715109e-20  
7570.5  1.2659788e-17  7.5919456e-20  
7571.0  1.2910078e-17  7.6109947e-20  
7571.5  1.2481498e-17  7.6485128e-20  
7572.0  1.2079408e-17  7.6237448e-20  
7572.5  1.1861406e-17  7.6100694e-20  
7573.0  1.1819693e-17  7.6458049e-20  
7573.5  1.2917918e-17  7.6455051e-20  
7574.0  1.286971e-17  7.603677e-20  
7574.5  1.2997736e-17  7.618587e-20  
7575.0  1.2380514e-17  7.6342482e-20  
7575.5  1.2209097e-17  7.6238e-20  
7576.0  1.3173049e-17  7.6310044e-20  
7576.5  1.298279e-17  7.6673406e-20  
7577.0  1.2552814e-17  7.6507967e-20  
7577.5  1.2000262e-17  7.6365577e-20  
7578.0  1.1715048e-17  7.7077357e-20  
7578.5  1.1889611e-17  7.7123719e-20  
7579.0  1.1983617e-17  7.6151787e-20  
7579.5  1.2440258e-17  7.6261829e-20  
7580.0  1.2502994e-17  7.6303865e-20  
7580.5  1.2551374e-17  7.6230391e-20  
7581.0  1.2731265e-17  7.6309353e-20  
7581.5  1.2796051e-17  7.6699227e-20  
7582.0  1.3037314e-17  7.6722502e-20  
7582.5  1.3366357e-17  7.6887657e-20  
7583.0  1.3813584e-17  7.6836059e-20  
7583.5  1.3890874e-17  7.6751659e-20  
7584.0  1.401241e-17  7.6248161e-20  
7584.5  1.388147e-17  7.6243325e-20  
7585.0  1.3785219e-17  7.6342051e-20  
7585.5  1.3546656e-17  7.6705073e-20  
7586.0  1.3758138e-17  7.6998623e-20  
7586.5  1.4018922e-17  7.7177682e-20  
7587.0  1.4744333e-17  7.7242586e-20  
7587.5  1.5087752e-17  7.7343855e-20  
7588.0  1.5558011e-17  7.724598e-20  
7588.5  1.603404e-17  7.710774e-20  
7589.0  1.6447138e-17  7.6753965e-20  
7589.5  1.6272257e-17  7.677696e-20  
7590.0  1.6310234e-17  7.7268289e-20  
7590.5  1.5690394e-17  7.7037347e-20  
7591.0  1.6130021e-17  7.6669441e-20  
7591.5  1.6617233e-17  7.8066082e-20  
7592.0  1.5565045e-17  7.8795258e-20  
7592.5  1.5627614e-17  7.8984579e-20  
7593.0  1.4735526e-17  7.8602519e-20  
7593.5  1.5058616e-17  7.7416191e-20  
7594.0  1.5173915e-17  7.6690099e-20  
7594.5  1.4253571e-17  7.6149111e-20  
7595.0  1.4186534e-17  7.7368688e-20  
7595.5  1.3352151e-17  7.7535303e-20  
7596.0  1.3400641e-17  7.7467992e-20  
7596.5  1.2888493e-17  7.7862889e-20  
7597.0  1.2225508e-17  7.8239603e-20  
7597.5  1.202348e-17  7.7774809e-20  
7598.0  1.1462192e-17  7.7627993e-20  
7598.5  1.1309575e-17  7.7179723e-20  
7599.0  1.0023529e-17  7.6749435e-20  
7599.5  9.5128359e-18  7.6054122e-20  
7600.0  9.0162503e-18  7.831718e-20  
7600.5  9.4297028e-18  7.9280382e-20  
7601.0  9.7089289e-18  7.9750427e-20  
7601.5  1.0090137e-17  7.9201698e-20  
7602.0  9.7871535e-18  7.7911184e-20  
7602.5  9.2075007e-18  7.8326552e-20  
7603.0  8.5967571e-18  7.8609353e-20  
7603.5  8.4321437e-18  7.841265e-20  
7604.0  8.6217549e-18  7.8469459e-20  
7604.5  8.72273e-18  7.826236e-20  
7605.0  8.8413067e-18  7.8809246e-20  
7605.5  7.9803988e-18  7.9294915e-20  
7606.0  7.5198515e-18  7.9043148e-20  
7606.5  6.7617307e-18  7.9500194e-20  
7607.0  6.9908728e-18  8.1168101e-20  
7607.5  7.733565e-18  8.0530498e-20  
7608.0  8.0514383e-18  7.9839131e-20  
7608.5  8.1516319e-18  8.0637641e-20  
7609.0  8.446081e-18  8.1219522e-20  
7609.5  8.4680514e-18  8.1819772e-20  
7610.0  8.7365253e-18  8.270162e-20  
7610.5  9.2275354e-18  8.3850153e-20  
7611.0  9.5511033e-18  8.5002502e-20  
7611.5  1.0228845e-17  8.6034225e-20  
7612.0  1.0358971e-17  8.6693711e-20  
7612.5  1.1265254e-17  8.7844058e-20  
7613.0  1.1097739e-17  8.8856981e-20  
7613.5  1.1092473e-17  9.0460422e-20  
7614.0  1.1565121e-17  9.2285069e-20  
7614.5  1.1725757e-17  9.5179644e-20  
7615.0  1.2887325e-17  9.7694196e-20  
7615.5  1.3461172e-17  1.0095409e-19  
7616.0  1.4285335e-17  1.0293499e-19  
7616.5  1.4677005e-17  1.0520785e-19  
7617.0  1.4753853e-17  1.0926936e-19  
7617.5  1.4584742e-17  1.129201e-19  
7618.0  1.5085605e-17  1.1628089e-19  
7618.5  1.6144104e-17  1.2200213e-19  
7619.0  1.6218816e-17  1.2841776e-19  
7619.5  1.6152277e-17  1.315979e-19  
7620.0  1.5871199e-17  1.3604731e-19  
7620.5  1.5436988e-17  1.3961454e-19  
7621.0  1.3838045e-17  1.4466437e-19  
7621.5  1.3123329e-17  1.495633e-19  
7622.0  1.2510865e-17  1.579808e-19  
7622.5  1.1574461e-17  1.6524302e-19  
7623.0  1.1356467e-17  1.6826552e-19  
7623.5  1.0650931e-17  1.7383035e-19  
7624.0  1.0587384e-17  1.7979572e-19  
7624.5  1.0569459e-17  1.8428372e-19  
7625.0  1.0440801e-17  1.8868261e-19  
7625.5  1.0407835e-17  1.8959811e-19  
7626.0  1.0700347e-17  1.9322474e-19  
7626.5  1.0744844e-17  1.981393e-19  
7627.0  1.069686e-17  2.03577e-19  
7627.5  1.1140423e-17  2.0841085e-19  
7628.0  1.1348322e-17  2.041481e-19  
7628.5  1.1866673e-17  2.0281417e-19  
7629.0  1.177009e-17  2.0197292e-19  
7629.5  1.13483e-17  1.989838e-19  
7630.0  1.073761e-17  1.9481012e-19  
7630.5  1.0188683e-17  1.9238504e-19  
7631.0  1.114526e-17  1.8942265e-19  
7631.5  1.1400345e-17  1.8751402e-19  
7632.0  1.2616614e-17  1.8238426e-19  
7632.5  1.2224022e-17  1.7614621e-19  
7633.0  1.178458e-17  1.7294004e-19  
7633.5  1.1277752e-17  1.6908567e-19  
7634.0  1.1109568e-17  1.6373032e-19  
7634.5  1.1584035e-17  1.5959235e-19  
7635.0  1.2120745e-17  1.56756e-19  
7635.5  1.292341e-17  1.5149595e-19  
7636.0  1.2641451e-17  1.4653136e-19  
7636.5  1.244072e-17  1.4334045e-19  
7637.0  1.2637298e-17  1.4000413e-19  
7637.5  1.228726e-17  1.37454e-19  
7638.0  1.1701582e-17  1.348464e-19  
7638.5  1.1377951e-17  1.3247998e-19  
7639.0  1.1159997e-17  1.3119136e-19  
7639.5  1.1283359e-17  1.2934512e-19  
7640.0  1.1128667e-17  1.2507873e-19  
7640.5  1.0698159e-17  1.2396372e-19  
7641.0  1.0552738e-17  1.2327438e-19  
7641.5  1.0381448e-17  1.2220179e-19  
7642.0  1.1196959e-17  1.2174524e-19  
7642.5  1.124798e-17  1.2354735e-19  
7643.0  1.1054289e-17  1.2325155e-19  
7643.5  1.0827775e-17  1.2282295e-19  
7644.0  1.061844e-17  1.2282014e-19  
7644.5  1.1312432e-17  1.2313858e-19  
7645.0  1.1494229e-17  1.2153846e-19  
7645.5  1.1873691e-17  1.2286689e-19  
7646.0  1.1477357e-17  1.2667437e-19  
7646.5  1.0965603e-17  1.2676477e-19  
7647.0  1.0941891e-17  1.2702145e-19  
7647.5  1.0906626e-17  1.2938705e-19  
7648.0  1.1874933e-17  1.3017031e-19  
7648.5  1.1968641e-17  1.2900404e-19  
7649.0  1.2123011e-17  1.313111e-19  
7649.5  1.1857479e-17  1.3378975e-19  
7650.0  1.1607116e-17  1.3352782e-19  
7650.5  1.1135958e-17  1.3381139e-19  
7651.0  1.0887317e-17  1.3250325e-19  
7651.5  1.0551955e-17  1.3347479e-19  
7652.0  1.0653848e-17  1.3452289e-19  
7652.5  1.0854656e-17  1.3464055e-19  
7653.0  1.0602067e-17  1.3485006e-19  
7653.5  1.0562389e-17  1.3544166e-19  
7654.0  1.1061994e-17  1.3572285e-19  
7654.5  1.1437589e-17  1.3618892e-19  
7655.0  1.2064567e-17  1.3590099e-19  
7655.5  1.221429e-17  1.3561651e-19  
7656.0  1.2185574e-17  1.3325161e-19  
7656.5  1.1627846e-17  1.3272817e-19  
7657.0  1.1447426e-17  1.3227095e-19  
7657.5  1.116497e-17  1.3413091e-19  
7658.0  1.1138099e-17  1.3623466e-19  
7658.5  1.1022947e-17  1.3382976e-19  
7659.0  1.1375878e-17  1.3266538e-19  
7659.5  1.1138232e-17  1.3159826e-19  
7660.0  1.0693299e-17  1.2975173e-19  
7660.5  1.0718974e-17  1.2739769e-19  
7661.0  1.07067e-17  1.2734849e-19  
7661.5  1.1106986e-17  1.2690575e-19  
7662.0  1.0914057e-17  1.2646793e-19  
7662.5  1.0545961e-17  1.2613785e-19  
7663.0  1.0111853e-17  1.2643045e-19  
7663.5  9.6782657e-18  1.2454192e-19  
7664.0  9.8983568e-18  1.2307181e-19  
7664.5  1.0000448e-17  1.2090877e-19  
7665.0  1.1179382e-17  1.1982146e-19  
7665.5  1.1240416e-17  1.1910648e-19  
7666.0  1.1373767e-17  1.1904235e-19  
7666.5  1.1191428e-17  1.1879716e-19  
7667.0  1.1023569e-17  1.1705683e-19  
7667.5  1.1230894e-17  1.1616667e-19  
7668.0  1.1200889e-17  1.157922e-19  
7668.5  1.1045697e-17  1.1451114e-19  
7669.0  1.0992013e-17  1.1316102e-19  
7669.5  1.0939435e-17  1.1173936e-19  
7670.0  1.0925084e-17  1.1059278e-19  
7670.5  1.099844e-17  1.093926e-19  
7671.0  1.1248663e-17  1.0907503e-19  
7671.5  1.1032497e-17  1.0893255e-19  
7672.0  1.0790657e-17  1.0857601e-19  
7672.5  1.0241696e-17  1.0805018e-19  
7673.0  1.0083221e-17  1.0616664e-19  
7673.5  1.0063172e-17  1.0505231e-19  
7674.0  1.0486599e-17  1.0362829e-19  
7674.5  1.0972614e-17  1.0347032e-19  
7675.0  1.1263836e-17  1.032174e-19  
7675.5  1.1277579e-17  1.0088919e-19  
7676.0  1.0678838e-17  1.0049034e-19  
7676.5  1.0505594e-17  1.01927e-19  
7677.0  1.0351705e-17  1.0034006e-19  
7677.5  1.1412896e-17  9.8740628e-20  
7678.0  1.2043114e-17  9.8884127e-20  
7678.5  1.2037712e-17  9.8290604e-20  
7679.0  1.1780193e-17  9.7172602e-20  
7679.5  1.1058042e-17  9.6628294e-20  
7680.0  1.0767486e-17  9.5963432e-20  
7680.5  1.0573901e-17  9.4585891e-20  
7681.0  1.0620833e-17  9.3802781e-20  
7681.5  1.0691756e-17  9.5781382e-20  
7682.0  1.0853262e-17  9.5144738e-20  
7682.5  1.0918554e-17  9.4124968e-20  
7683.0  1.0979259e-17  9.4363985e-20  
7683.5  1.1178791e-17  9.4398735e-20  
7684.0  1.1236657e-17  9.1262095e-20  
7684.5  1.1386476e-17  9.0853063e-20  
7685.0  1.1304559e-17  9.0914228e-20  
7685.5  1.1123168e-17  9.0544956e-20  
7686.0  1.0884814e-17  9.0265428e-20  
7686.5  1.0771629e-17  9.0380429e-20  
7687.0  1.128396e-17  9.0111022e-20  
7687.5  1.128488e-17  8.9444803e-20  
7688.0  1.1325187e-17  8.9013002e-20  
7688.5  1.0904892e-17  8.8664086e-20  
7689.0  1.0706181e-17  8.8386292e-20  
7689.5  9.8948785e-18  8.8023668e-20  
7690.0  9.8413619e-18  8.6786462e-20  
7690.5  9.7767889e-18  8.6959344e-20  
7691.0  1.0373538e-17  8.7397872e-20  
7691.5  1.0833159e-17  8.769366e-20  
7692.0  1.0892996e-17  8.7793438e-20  
7692.5  1.0944354e-17  8.6133966e-20  
7693.0  1.1271555e-17  8.5923335e-20  
7693.5  1.1489314e-17  8.6090992e-20  
7694.0  1.1694012e-17  8.5372871e-20  
7694.5  1.1620061e-17  8.48081e-20  
7695.0  1.1574898e-17  8.5668587e-20  
7695.5  1.1215905e-17  8.5296479e-20  
7696.0  1.0938976e-17  8.383421e-20  
7696.5  1.0403921e-17  8.412714e-20  
7697.0  1.1036692e-17  8.4472169e-20  
7697.5  1.1274456e-17  8.4300964e-20  
7698.0  1.1291204e-17  8.4171391e-20  
7698.5  1.1216863e-17  8.4025897e-20  
7699.0  1.1008916e-17  8.349681e-20  
7699.5  1.0757979e-17  8.2986568e-20  
7700.0  1.0483502e-17  8.3235901e-20  
7700.5  1.0013889e-17  8.3142774e-20  
7701.0  9.9124292e-18  8.2869559e-20  
7701.5  9.9760235e-18  8.313148e-20  
7702.0  1.0274387e-17  8.3637359e-20  
7702.5  1.0594448e-17  8.2349195e-20  
7703.0  1.07025e-17  8.1650374e-20  
7703.5  1.0687954e-17  8.2304236e-20  
7704.0  1.0388224e-17  8.2320401e-20  
7704.5  1.0257936e-17  8.2553778e-20  
7705.0  1.0088671e-17  8.2122786e-20  
7705.5  1.0198106e-17  8.1755145e-20  
7706.0  1.0241598e-17  8.1662359e-20  
7706.5  1.0460755e-17  8.1652066e-20  
7707.0  1.0315596e-17  8.2145492e-20  
7707.5  9.9813689e-18  8.1682808e-20  
7708.0  1.0169433e-17  8.1215728e-20  
7708.5  1.0319223e-17  8.1332134e-20  
7709.0  9.1423999e-18  8.1219257e-20  
7709.5  9.1065934e-18  8.1075852e-20  
7710.0  8.9793095e-18  8.1036113e-20  
7710.5  8.8207956e-18  8.0968064e-20  
7711.0  8.6827278e-18  8.1532963e-20  
7711.5  9.0481994e-18  8.1687786e-20  
7712.0  8.9649857e-18  8.0322459e-20  
7712.5  8.1994819e-18  8.0613547e-20  
7713.0  8.5175101e-18  8.1242028e-20  
7713.5  8.8236347e-18  8.0520526e-20  
7714.0  9.3013462e-18  8.0093024e-20  
7714.5  9.4456146e-18  8.0337706e-20  
7715.0  1.1897139e-17  8.0593054e-20  
7715.5  1.1700241e-17  8.1342111e-20  
7716.0  1.1432366e-17  8.0507293e-20  
7716.5  1.0837648e-17  7.9800555e-20  
7717.0  1.0520806e-17  8.0674246e-20  
7717.5  1.0323672e-17  8.0724955e-20  
7718.0  1.0041923e-17  7.9758183e-20  
7718.5  9.5280451e-18  7.9956617e-20  
7719.0  9.2332835e-18  8.0343718e-20  
7719.5  8.8907243e-18  8.0393787e-20  
7720.0  1.027712e-17  8.0362217e-20  
7720.5  1.0508497e-17  8.0175832e-20  
7721.0  1.120263e-17  8.0384514e-20  
7721.5  1.072637e-17  8.0853607e-20  
7722.0  1.0298019e-17  7.9754067e-20  
7722.5  9.7665753e-18  7.9223848e-20  
7723.0  9.6916648e-18  8.0398486e-20  
7723.5  9.7988881e-18  8.0203677e-20  
7724.0  1.0212665e-17  7.9596266e-20  
7724.5  1.0709288e-17  7.984696e-20  
7725.0  1.0407072e-17  8.0053166e-20  
7725.5  1.032736e-17  8.0135724e-20  
7726.0  9.8311444e-18  8.0046493e-20  
7726.5  9.7918107e-18  7.9745626e-20  
7727.0  9.6208409e-18  7.9610989e-20  
7727.5  9.5760882e-18  7.9435186e-20  
7728.0  9.5318176e-18  8.0074737e-20  
7728.5  9.5702342e-18  8.0244644e-20  
7729.0  9.5394244e-18  8.0164901e-20  
7729.5  9.417357e-18  8.0078189e-20  
7730.0  9.3907184e-18  7.9867423e-20  
7730.5  9.3881825e-18  7.9993932e-20  
7731.0  9.6708361e-18  8.0138224e-20  
7731.5  9.7282184e-18  7.9613498e-20  
7732.0  9.6865732e-18  8.0510703e-20  
7732.5  9.71723e-18  8.2334558e-20  
7733.0  9.7742531e-18  8.3454974e-20  
7733.5  9.6544786e-18  8.4134575e-20  
7734.0  9.621795e-18  8.080041e-20  
7734.5  9.6919796e-18  8.0002758e-20  
7735.0  1.0019056e-17  7.8572368e-20  
7735.5  1.0559453e-17  7.9881376e-20  
7736.0  1.0658689e-17  8.089432e-20  
7736.5  1.0577145e-17  8.1624651e-20  
7737.0  9.7086931e-18  8.1888066e-20  
7737.5  9.3978986e-18  8.2136613e-20  
7738.0  8.7544203e-18  8.1722815e-20  
7738.5  9.2779418e-18  8.125451e-20  
7739.0  9.6296365e-18  8.0081712e-20  
7739.5  1.0841336e-17  7.9718186e-20  
7740.0  1.0933283e-17  7.89516e-20  
7740.5  1.0935845e-17  7.9914738e-20  
7741.0  1.0543071e-17  8.1553491e-20  
7741.5  1.0223168e-17  8.2281819e-20  
7742.0  1.083686e-17  8.2557177e-20  
7742.5  1.0995466e-17  8.0713593e-20  
7743.0  1.0938388e-17  8.0508045e-20  
7743.5  1.0938301e-17  8.0110396e-20  
7744.0  1.0978968e-17  8.0169452e-20  
7744.5  1.037208e-17  8.0261347e-20  
7745.0  1.0115294e-17  8.0318972e-20  
7745.5  9.7860015e-18  8.0778528e-20  
7746.0  9.4535384e-18  8.2674848e-20  
7746.5  8.8775455e-18  8.2681127e-20  
7747.0  8.7424915e-18  8.2687506e-20  
7747.5  8.6492024e-18  8.0901665e-20  
7748.0  8.2329053e-18  8.0409732e-20  
7748.5  8.6531581e-18  7.956065e-20  
7749.0  9.96143e-18  7.9567996e-20  
7749.5  1.0700967e-17  7.9682777e-20  
7750.0  1.1339364e-17  8.0124056e-20  
7750.5  1.2022446e-17  8.0265267e-20  
7751.0  1.1742028e-17  7.9702713e-20  
7751.5  1.0419979e-17  7.9957313e-20  
7752.0  9.9812588e-18  8.0572057e-20  
7752.5  9.7295401e-18  8.0464386e-20  
7753.0  1.0652287e-17  8.0415806e-20  
7753.5  1.0908187e-17  7.9627135e-20  
7754.0  1.0812253e-17  8.0219969e-20  
7754.5  1.0915578e-17  8.1730604e-20  
7755.0  1.1033359e-17  8.1788744e-20  
7755.5  1.0588423e-17  8.1878759e-20  
7756.0  1.0358881e-17  8.1899862e-20  
7756.5  1.0112524e-17  8.20684e-20  
7757.0  1.0001538e-17  8.1678523e-20  
7757.5  9.7581198e-18  8.1744488e-20  
7758.0  9.4360038e-18  8.1811257e-20  
7758.5  9.198752e-18  8.2032752e-20  
7759.0  1.0054748e-17  8.236037e-20  
7759.5  9.9790226e-18  8.3408879e-20  
7760.0  9.659086e-18  8.3502173e-20  
7760.5  1.0108434e-17  8.3519654e-20  
7761.0  1.0526782e-17  8.3474572e-20  
7761.5  9.5571315e-18  8.3549579e-20  
7762.0  9.4223141e-18  8.4129981e-20  
7762.5  9.8052637e-18  8.4276477e-20  
7763.0  1.0560344e-17  8.412868e-20  
7763.5  1.1398204e-17  8.4693872e-20  
7764.0  1.1936347e-17  8.5138731e-20  
7764.5  1.1974033e-17  8.5098838e-20  
7765.0  1.102996e-17  8.5168038e-20  
7765.5  1.0928119e-17  8.4902619e-20  
7766.0  1.0868452e-17  8.5320528e-20  
7766.5  1.0770232e-17  8.571569e-20  
7767.0  1.0807199e-17  8.5353487e-20  
7767.5  9.768288e-18  8.5340642e-20  
7768.0  9.8002323e-18  8.5272629e-20  
7768.5  9.6969047e-18  8.5257306e-20  
7769.0  1.0028313e-17  8.524968e-20  
7769.5  1.025407e-17  8.6636709e-20  
7770.0  1.0490037e-17  8.7246932e-20  
7770.5  1.058247e-17  8.8817074e-20  
7771.0  1.0751714e-17  8.9710551e-20  
7771.5  1.0971651e-17  9.1413588e-20  
7772.0  1.1263731e-17  8.7533307e-20  
7772.5  1.1877296e-17  8.5391122e-20  
7773.0  1.2006056e-17  8.3087934e-20  
7773.5  1.1388275e-17  8.3667374e-20  
7774.0  1.1013353e-17  8.5783611e-20  
7774.5  1.0367185e-17  8.5953738e-20  
7775.0  1.0239023e-17  8.6031603e-20  
7775.5  1.0192524e-17  8.5855437e-20  
7776.0  1.0385399e-17  8.5738178e-20  
7776.5  1.0443293e-17  8.529803e-20  
7777.0  1.0577685e-17  8.5008379e-20  
7777.5  1.0488934e-17  8.4637807e-20  
7778.0  1.0382619e-17  8.3436076e-20  
7778.5  1.0567035e-17  8.353379e-20  
7779.0  1.0924833e-17  8.7752846e-20  
7779.5  1.2209857e-17  8.9845035e-20  
7780.0  1.1997044e-17  9.3090812e-20  
7780.5  1.1758214e-17  8.9997066e-20  
7781.0  1.1075786e-17  8.864505e-20  
7781.5  1.0994193e-17  8.5797706e-20  
7782.0  1.1818335e-17  8.5086311e-20  
7782.5  1.1879063e-17  8.3645638e-20  
7783.0  1.2085423e-17  8.4630608e-20  
7783.5  1.1947997e-17  8.5315568e-20  
7784.0  1.1892227e-17  8.5702837e-20  
7784.5  1.1197933e-17  8.5812095e-20  
7785.0  1.104687e-17  8.6026853e-20  
7785.5  1.0814513e-17  8.6018465e-20  
7786.0  1.0894654e-17  8.5982975e-20  
7786.5  1.0981641e-17  8.5173226e-20  
7787.0  1.0977235e-17  8.502945e-20  
7787.5  1.0905782e-17  8.4677441e-20  
7788.0  1.0622515e-17  8.5324718e-20  
7788.5  1.0524279e-17  8.6187596e-20  
7789.0  1.0442769e-17  8.8062381e-20  
7789.5  1.0323307e-17  8.8584066e-20  
7790.0  1.0374646e-17  8.6312043e-20  
7790.5  1.0770121e-17  8.6035598e-20  
7791.0  1.0491752e-17  8.5417979e-20  
7791.5  1.0263117e-17  8.5474153e-20  
7792.0  1.1009102e-17  8.5567111e-20  
7792.5  1.1228879e-17  8.6088021e-20  
7793.0  1.124139e-17  8.6195528e-20  
7793.5  1.0731025e-17  8.6855271e-20  
7794.0  9.915615e-18  8.6717874e-20  
7794.5  9.4476034e-18  8.6502813e-20  
7795.0  9.2774889e-18  8.5350401e-20  
7795.5  9.3202933e-18  8.5306377e-20  
7796.0  9.2835469e-18  8.5693558e-20  
7796.5  9.2809014e-18  8.5606153e-20  
7797.0  1.0600974e-17  8.5524365e-20  
7797.5  1.1438369e-17  8.6119487e-20  
7798.0  9.9012339e-18  8.620961e-20  
7798.5  9.7991789e-18  8.5977434e-20  
7799.0  9.8637758e-18  8.6051089e-20  
7799.5  9.8817936e-18  8.6164157e-20  
7800.0  9.7934315e-18  8.6125967e-20  
7800.5  1.0214326e-17  8.6116842e-20  
7801.0  1.0303486e-17  8.7075441e-20  
7801.5  1.068232e-17  8.6895662e-20  
7802.0  1.0696228e-17  8.6411871e-20  
7802.5  1.0734469e-17  8.6056064e-20  
7803.0  1.0603617e-17  8.583642e-20  
7803.5  1.0630743e-17  8.6109717e-20  
7804.0  1.0169545e-17  8.621029e-20  
7804.5  1.0180792e-17  8.6421871e-20  
7805.0  1.0225765e-17  8.6284605e-20  
7805.5  9.9616637e-18  8.6141886e-20  
7806.0  9.8706273e-18  8.6804044e-20  
7806.5  9.7598231e-18  8.6741075e-20  
7807.0  9.7985587e-18  8.5285374e-20  
7807.5  1.0485643e-17  8.5356807e-20  
7808.0  1.0651024e-17  8.5413221e-20  
7808.5  1.0818005e-17  8.6050241e-20  
7809.0  1.0648013e-17  8.6343685e-20  
7809.5  1.0482456e-17  8.816594e-20  
7810.0  9.6029077e-18  8.764862e-20  
7810.5  1.0205673e-17  8.6534409e-20  
7811.0  1.0852573e-17  8.6606964e-20  
7811.5  1.1545045e-17  8.6662709e-20  
7812.0  1.1658805e-17  8.5691992e-20  
7812.5  1.0448267e-17  8.5851884e-20  
7813.0  1.0136567e-17  8.6336213e-20  
7813.5  9.7600103e-18  8.6980968e-20  
7814.0  1.0439e-17  8.7525009e-20  
7814.5  1.0760194e-17  9.1122253e-20  
7815.0  1.0722136e-17  9.084839e-20  
7815.5  1.0976224e-17  8.7549128e-20  
7816.0  1.1496857e-17  8.5949311e-20  
7816.5  1.1340951e-17  8.4165083e-20  
7817.0  1.1217675e-17  8.5417325e-20  
7817.5  1.1530056e-17  8.5862972e-20  
7818.0  1.1264563e-17  8.6642312e-20  
7818.5  1.0270542e-17  8.6641145e-20  
7819.0  9.9088743e-18  8.6723888e-20  
7819.5  9.7121341e-18  8.6991771e-20  
7820.0  1.0248385e-17  8.6953174e-20  
7820.5  1.048203e-17  8.5930887e-20  
7821.0  1.1553619e-17  8.5318704e-20  
7821.5  1.1371128e-17  8.3878984e-20  
7822.0  1.1101053e-17  8.5161934e-20  
7822.5  1.1631736e-17  8.6005268e-20  
7823.0  1.1864255e-17  9.2599713e-20  
7823.5  1.3145813e-17  9.1969145e-20  
7824.0  1.2560648e-17  8.737835e-20  
7824.5  1.1591181e-17  8.6474013e-20  
7825.0  1.1201043e-17  8.5774067e-20  
7825.5  1.1069801e-17  8.5867908e-20  
7826.0  1.0721418e-17  8.573603e-20  
7826.5  1.0699053e-17  8.5153377e-20  
7827.0  1.0550594e-17  8.5220654e-20  
7827.5  1.0545642e-17  8.519725e-20  
7828.0  1.0540238e-17  8.6136174e-20  
7828.5  1.0463208e-17  8.6606583e-20  
7829.0  1.0434004e-17  8.7742124e-20  
7829.5  1.0347251e-17  8.7066001e-20  
7830.0  1.0780357e-17  8.5869578e-20  
7830.5  1.1322464e-17  8.4869619e-20  
7831.0  1.161628e-17  8.4315862e-20  
7831.5  1.1669249e-17  8.5200892e-20  
7832.0  1.1137673e-17  8.538374e-20  
7832.5  1.130275e-17  8.5552218e-20  
7833.0  1.1493571e-17  8.6045403e-20  
7833.5  1.1802888e-17  8.6448837e-20  
7834.0  1.1933258e-17  8.5739641e-20  
7834.5  1.15112e-17  8.565599e-20  
7835.0  1.1361999e-17  8.5691078e-20  
7835.5  1.1101477e-17  8.4968673e-20  
7836.0  1.0928437e-17  8.4162044e-20  
7836.5  1.0833677e-17  8.5424309e-20  
7837.0  1.0625262e-17  8.6059927e-20  
7837.5  1.0397667e-17  8.8263785e-20  
7838.0  9.6659695e-18  8.7785536e-20  
7838.5  1.0381881e-17  8.6970727e-20  
7839.0  1.1115707e-17  8.5639492e-20  
7839.5  1.1696316e-17  8.5144113e-20  
7840.0  1.1688417e-17  8.6458214e-20  
7840.5  1.0608294e-17  8.6453663e-20  
7841.0  1.0138371e-17  8.6323828e-20  
7841.5  9.5083306e-18  8.9651931e-20  
7842.0  1.0511988e-17  9.1812813e-20  
7842.5  1.0895765e-17  8.9469392e-20  
7843.0  1.1508525e-17  8.8247476e-20  
7843.5  1.1396375e-17  8.461916e-20  
7844.0  1.1221681e-17  8.472006e-20  
7844.5  1.1199419e-17  8.4847676e-20  
7845.0  1.1199382e-17  8.6594889e-20  
7845.5  1.0619065e-17  8.6900073e-20  
7846.0  1.0578068e-17  8.6762847e-20  
7846.5  1.0374585e-17  8.6953156e-20  
7847.0  1.0301907e-17  8.7199945e-20  
7847.5  1.0184553e-17  8.6462968e-20  
7848.0  1.0488313e-17  8.6074733e-20  
7848.5  1.0541855e-17  8.4462206e-20  
7849.0  1.0605631e-17  8.4641414e-20  
7849.5  1.0145283e-17  8.495789e-20  
7850.0  9.7210705e-18  8.9643987e-20  
7850.5  9.8375051e-18  9.2112874e-20  
7851.0  9.9526503e-18  8.9963598e-20  
7851.5  1.0623305e-17  8.8890928e-20  
7852.0  1.0622697e-17  8.5996874e-20  
7852.5  1.0644149e-17  8.5976177e-20  
7853.0  1.0113004e-17  8.6022331e-20  
7853.5  9.9827218e-18  8.565252e-20  
7854.0  1.1565824e-17  8.570386e-20  
7854.5  1.1603126e-17  8.5959705e-20  
7855.0  1.1753649e-17  8.5752833e-20  
7855.5  1.0808505e-17  8.5643866e-20  
7856.0  1.0229019e-17  8.5543607e-20  
7856.5  1.1595097e-17  8.5408774e-20  
7857.0  1.1674165e-17  8.5740236e-20  
7857.5  1.1300987e-17  8.5778727e-20  
7858.0  1.1746378e-17  8.5766771e-20  
7858.5  1.2041681e-17  8.5448265e-20  
7859.0  1.1661884e-17  8.5324905e-20  
7859.5  1.1512583e-17  8.6269449e-20  
7860.0  1.1405443e-17  8.6165862e-20  
7860.5  1.1132516e-17  8.566024e-20  
7861.0  1.0753012e-17  8.6456448e-20  
7861.5  1.0892741e-17  8.7000541e-20  
7862.0  1.0921732e-17  8.8010625e-20  
7862.5  1.0891522e-17  8.7694075e-20  
7863.0  1.1170451e-17  8.6180502e-20  
7863.5  1.1592331e-17  8.5475753e-20  
7864.0  1.2008955e-17  8.4789066e-20  
7864.5  1.2195658e-17  8.5935598e-20  
7865.0  1.2396966e-17  8.6300419e-20  
7865.5  1.1975965e-17  8.6914221e-20  
7866.0  1.0627541e-17  8.6878156e-20  
7866.5  1.1227612e-17  8.6827258e-20  
7867.0  1.1720898e-17  8.6780235e-20  
7867.5  1.2967061e-17  8.6699828e-20  
7868.0  1.3074707e-17  8.5810987e-20  
7868.5  1.303141e-17  8.56973e-20  
7869.0  1.2787745e-17  8.5437351e-20  
7869.5  1.2546255e-17  8.7234173e-20  
7870.0  1.2196739e-17  8.8229804e-20  
7870.5  1.2018782e-17  8.9060114e-20  
7871.0  1.1096224e-17  8.8365605e-20  
7871.5  1.1308545e-17  8.6474144e-20  
7872.0  1.1530214e-17  8.6617258e-20  
7872.5  1.1805698e-17  8.668844e-20  
7873.0  1.1872965e-17  8.8427141e-20  
7873.5  1.3205567e-17  8.9260414e-20  
7874.0  1.3140932e-17  9.161098e-20  
7874.5  1.283176e-17  8.9843969e-20  
7875.0  1.2622187e-17  8.7856693e-20  
7875.5  1.2445476e-17  8.5318689e-20  
7876.0  1.2239701e-17  8.4753008e-20  
7876.5  1.2061977e-17  8.6327333e-20  
7877.0  1.1387197e-17  8.673484e-20  
7877.5  1.0992863e-17  8.7399911e-20  
7878.0  1.0630951e-17  8.7666952e-20  
7878.5  1.0678248e-17  8.7758884e-20  
7879.0  1.0764499e-17  8.7764209e-20  
7879.5  1.110475e-17  8.7330982e-20  
7880.0  1.111759e-17  8.6247261e-20  
7880.5  1.1219391e-17  8.5901548e-20  
7881.0  1.1991216e-17  8.5661779e-20  
7881.5  1.2305679e-17  8.8527084e-20  
7882.0  1.253587e-17  8.9427432e-20  
7882.5  1.249668e-17  9.1313162e-20  
7883.0  1.2328806e-17  8.8747232e-20  
7883.5  1.2544912e-17  8.635155e-20  
7884.0  1.2698095e-17  8.7439278e-20  
7884.5  1.1964279e-17  8.7565848e-20  
7885.0  1.1974311e-17  8.7011474e-20  
7885.5  1.198049e-17  8.7070556e-20  
7886.0  1.0823255e-17  8.7097915e-20  
7886.5  9.7249456e-18  8.7573434e-20  
7887.0  1.0955587e-17  8.7766021e-20  
7887.5  1.1311237e-17  8.6713561e-20  
7888.0  1.2610728e-17  8.6599074e-20  
7888.5  1.2433736e-17  8.6546101e-20  
7889.0  1.2442266e-17  8.8359758e-20  
7889.5  1.2655096e-17  8.9346749e-20  
7890.0  1.2779928e-17  8.8041518e-20  
7890.5  1.1645898e-17  8.8400645e-20  
7891.0  1.1460898e-17  8.9707574e-20  
7891.5  1.1011076e-17  8.9559196e-20  
7892.0  1.1858184e-17  8.9446857e-20  
7892.5  1.2312363e-17  8.6567022e-20  
7893.0  1.2745058e-17  8.6158363e-20  
7893.5  1.2560556e-17  8.6477718e-20  
7894.0  1.2012343e-17  8.6782276e-20  
7894.5  1.1685625e-17  8.7165797e-20  
7895.0  1.1480415e-17  8.7353206e-20  
7895.5  1.1647026e-17  8.7418625e-20  
7896.0  1.1583308e-17  8.7983639e-20  
7896.5  1.1192341e-17  8.7993066e-20  
7897.0  1.113528e-17  8.8002801e-20  
7897.5  1.1046635e-17  8.6794758e-20  
7898.0  1.1315284e-17  8.6244535e-20  
7898.5  1.1452417e-17  8.6149928e-20  
7899.0  1.198413e-17  8.7859542e-20  
7899.5  1.2085597e-17  9.207807e-20  
7900.0  1.2282794e-17  9.0235011e-20  
7900.5  1.1989174e-17  8.9027665e-20  
7901.0  1.1888808e-17  8.678872e-20  
7901.5  1.1081674e-17  8.6651121e-20  
7902.0  1.1190533e-17  8.7283883e-20  
7902.5  1.1484354e-17  8.7987083e-20  
7903.0  1.1686539e-17  8.8760946e-20  
7903.5  1.1808212e-17  8.7360206e-20  
7904.0  1.1060013e-17  8.6863215e-20  
7904.5  1.0813976e-17  8.6864338e-20  
7905.0  1.0319129e-17  8.7160241e-20  
7905.5  1.0376277e-17  8.7389005e-20  
7906.0  1.0457337e-17  8.6872647e-20  
7906.5  1.115042e-17  8.6845698e-20  
7907.0  1.1415092e-17  8.7435649e-20  
7907.5  1.2148684e-17  8.7942962e-20  
7908.0  1.2213923e-17  8.9137469e-20  
7908.5  1.2237419e-17  8.7631383e-20  
7909.0  1.2244849e-17  8.6703475e-20  
7909.5  1.2174197e-17  8.7724412e-20  
7910.0  1.0306507e-17  8.8706975e-20  
7910.5  1.0762107e-17  9.1506405e-20  
7911.0  1.1663239e-17  8.9836368e-20  
7911.5  1.0802754e-17  8.8460937e-20  
7912.0  1.0481773e-17  8.6467567e-20  
7912.5  1.1708123e-17  8.6246946e-20  
7913.0  1.1896725e-17  8.7049595e-20  
7913.5  1.2117953e-17  8.7496903e-20  
7914.0  1.231398e-17  8.7973794e-20  
7914.5  1.2380146e-17  8.7928368e-20  
7915.0  1.1623351e-17  8.7853628e-20  
7915.5  1.1686434e-17  8.7880607e-20  
7916.0  1.2554025e-17  8.7795191e-20  
7916.5  1.2344252e-17  8.7556409e-20  
7917.0  1.2252104e-17  8.6374549e-20  
7917.5  1.172921e-17  8.5841073e-20  
7918.0  1.1528178e-17  8.7819228e-20  
7918.5  1.0059843e-17  8.8676302e-20  
7919.0  1.0249977e-17  9.0725291e-20  
7919.5  1.0548864e-17  8.9668382e-20  
7920.0  1.0610339e-17  8.8870127e-20  
7920.5  1.0606617e-17  8.7164831e-20  
7921.0  1.0838276e-17  8.7054827e-20  
7921.5  1.1132526e-17  8.7239561e-20  
7922.0  1.1924226e-17  8.7452586e-20  
7922.5  1.1722224e-17  8.7656039e-20  
7923.0  1.1576849e-17  8.7716242e-20  
7923.5  1.1768376e-17  8.7739905e-20  
7924.0  1.2085602e-17  8.7459182e-20  
7924.5  1.3355425e-17  8.7599481e-20  
7925.0  1.3050629e-17  8.7710723e-20  
7925.5  1.2744792e-17  8.7221996e-20  
7926.0  1.2158453e-17  8.7074134e-20  
7926.5  1.1893456e-17  8.8106975e-20  
7927.0  1.1497524e-17  8.8130387e-20  
7927.5  1.0998379e-17  8.8086471e-20  
7928.0  1.0379502e-17  8.7658877e-20  
7928.5  1.0252326e-17  8.7356478e-20  
7929.0  1.0179018e-17  8.7874194e-20  
7929.5  1.0101158e-17  8.8011588e-20  
7930.0  1.0165183e-17  8.7877061e-20  
7930.5  1.0394602e-17  8.8285757e-20  
7931.0  1.1214869e-17  8.8692442e-20  
7931.5  1.1720806e-17  8.831526e-20  
7932.0  1.2614963e-17  8.8470164e-20  
7932.5  1.2500118e-17  8.9634038e-20  
7933.0  1.2170046e-17  9.0000541e-20  
7933.5  1.1692304e-17  9.0462148e-20  
7934.0  1.1379976e-17  9.4619604e-20  
7934.5  1.1771254e-17  9.5922782e-20  
7935.0  1.2043227e-17  9.0931544e-20  
7935.5  1.3010391e-17  8.9274763e-20  
7936.0  1.3013513e-17  8.6258062e-20  
7936.5  1.2990178e-17  8.7942157e-20  
7937.0  1.272252e-17  8.8866878e-20  
7937.5  1.2612202e-17  8.9673996e-20  
7938.0  1.2337775e-17  8.9820009e-20  
7938.5  1.2301184e-17  9.0110847e-20  
7939.0  1.2228057e-17  8.9997461e-20  
7939.5  1.2013871e-17  8.9906709e-20  
7940.0  1.1877871e-17  8.9562383e-20  
7940.5  1.1253919e-17  8.9186869e-20  
7941.0  1.1127787e-17  8.7496325e-20  
7941.5  1.1022058e-17  8.9498533e-20  
7942.0  1.1383654e-17  9.1678547e-20  
7942.5  1.1704687e-17  9.4983905e-20  
7943.0  1.267589e-17  9.5329832e-20  
7943.5  1.2672113e-17  8.9468377e-20  
7944.0  1.2089577e-17  8.9721482e-20  
7944.5  1.1683108e-17  9.0138734e-20  
7945.0  1.1292319e-17  8.9948453e-20  
7945.5  1.0562452e-17  8.9854569e-20  
7946.0  1.0376922e-17  9.0110924e-20  
7946.5  1.0727702e-17  9.0026233e-20  
7947.0  1.0992392e-17  8.9772815e-20  
7947.5  1.1412893e-17  8.9369944e-20  
7948.0  1.1299576e-17  8.9150587e-20  
7948.5  1.119571e-17  8.8460664e-20  
7949.0  1.1278573e-17  8.8757993e-20  
7949.5  1.1315885e-17  9.0187229e-20  
7950.0  1.1244418e-17  9.2288056e-20  
7950.5  1.1147226e-17  9.412795e-20  
7951.0  1.1073488e-17  9.1409833e-20  
7951.5  1.2474248e-17  9.1026297e-20  
7952.0  1.2574335e-17  9.1250871e-20  
7952.5  1.2667661e-17  9.0473304e-20  
7953.0  1.2109331e-17  8.9552044e-20  
7953.5  1.1694996e-17  8.8896338e-20  
7954.0  1.2040495e-17  8.8651588e-20  
7954.5  1.2111307e-17  8.8957981e-20  
7955.0  1.2437626e-17  8.9132392e-20  
7955.5  1.2236004e-17  8.9404965e-20  
7956.0  1.2069964e-17  8.9650941e-20  
7956.5  1.1943306e-17  8.9815612e-20  
7957.0  1.18974e-17  8.943199e-20  
7957.5  1.1744115e-17  8.9255557e-20  
7958.0  1.182118e-17  8.8726256e-20  
7958.5  1.1880955e-17  8.8632098e-20  
7959.0  1.1521091e-17  8.8574772e-20  
7959.5  1.131443e-17  8.96751e-20  
7960.0  1.0418644e-17  9.0169696e-20  
7960.5  1.0628553e-17  9.1342967e-20  
7961.0  1.1206456e-17  9.0285903e-20  
7961.5  1.1414768e-17  8.9165135e-20  
7962.0  1.165633e-17  8.9925615e-20  
7962.5  1.240822e-17  8.9992382e-20  
7963.0  1.2347118e-17  8.8341576e-20  
7963.5  1.1916645e-17  8.8951383e-20  
7964.0  1.1211661e-17  8.9970682e-20  
7964.5  1.0489283e-17  8.9110016e-20  
7965.0  1.0212343e-17  8.8704404e-20  
7965.5  1.0336839e-17  8.9487137e-20  
7966.0  1.2033075e-17  8.9535369e-20  
7966.5  1.1788788e-17  8.9336979e-20  
7967.0  1.1467621e-17  8.9758132e-20  
7967.5  1.2115015e-17  9.0063696e-20  
7968.0  1.2362789e-17  8.8960969e-20  
7968.5  1.2077667e-17  8.9170754e-20  
7969.0  1.1792199e-17  9.0672704e-20  
7969.5  1.1156244e-17  9.138734e-20  
7970.0  1.1384047e-17  9.2008318e-20  
7970.5  1.1484927e-17  9.006252e-20  
7971.0  1.2379299e-17  8.9680554e-20  
7971.5  1.2344464e-17  8.9415768e-20  
7972.0  1.1962882e-17  8.942437e-20  
7972.5  1.1485058e-17  8.9482956e-20  
7973.0  1.1006188e-17  9.0263425e-20  
7973.5  1.0914213e-17  9.0582318e-20  
7974.0  1.1055891e-17  9.0559342e-20  
7974.5  1.2027134e-17  9.0582355e-20  
7975.0  1.206036e-17  9.064316e-20  
7975.5  1.2062005e-17  9.0316044e-20  
7976.0  1.1923415e-17  9.0119423e-20  
7976.5  1.1946022e-17  8.9196152e-20  
7977.0  1.2688569e-17  8.9416217e-20  
7977.5  1.2881889e-17  9.0296921e-20  
7978.0  1.3052002e-17  9.1955139e-20  
7978.5  1.3188819e-17  9.3239822e-20  
7979.0  1.3209112e-17  9.1365209e-20  
7979.5  1.2012496e-17  9.0951062e-20  
7980.0  1.1940063e-17  8.9858018e-20  
7980.5  1.2069838e-17  9.0327881e-20  
7981.0  1.1642647e-17  9.0827702e-20  
7981.5  1.1260397e-17  9.0269601e-20  
7982.0  1.1612542e-17  9.0117036e-20  
7982.5  1.1713386e-17  9.0637682e-20  
7983.0  1.2127101e-17  9.0634935e-20  
7983.5  1.2282616e-17  9.0567215e-20  
7984.0  1.25148e-17  9.2195705e-20  
7984.5  1.2519615e-17  9.3002818e-20  
7985.0  1.2395584e-17  9.7052309e-20  
7985.5  1.1505542e-17  9.646498e-20  
7986.0  1.133125e-17  9.4157653e-20  
7986.5  1.1094699e-17  9.0813819e-20  
7987.0  1.111144e-17  8.8388181e-20  
7987.5  1.1065273e-17  9.0355614e-20  
7988.0  1.1663411e-17  9.0854925e-20  
7988.5  1.16969e-17  9.1676238e-20  
7989.0  1.1735382e-17  9.1949066e-20  
7989.5  1.2502431e-17  9.2261861e-20  
7990.0  1.2967038e-17  9.2046458e-20  
7990.5  1.2595971e-17  9.1885632e-20  
7991.0  1.2498308e-17  9.1171132e-20  
7991.5  1.1747849e-17  9.0210963e-20  
7992.0  1.0715466e-17  8.8724003e-20  
7992.5  9.6445288e-18  9.0620226e-20  
7993.0  9.2349127e-18  9.163027e-20  
7993.5  9.1866719e-18  9.86194e-20  
7994.0  9.6272423e-18  9.7255384e-20  
7994.5  1.0138446e-17  9.3847548e-20  
7995.0  1.0852768e-17  9.2458194e-20  
7995.5  1.1947256e-17  9.1621469e-20  
7996.0  1.2374878e-17  9.0572046e-20  
7996.5  1.2859814e-17  9.0824037e-20  
7997.0  1.2586903e-17  9.1785222e-20  
7997.5  1.2136047e-17  9.1997267e-20  
7998.0  1.1683061e-17  9.2308138e-20  
7998.5  1.1434785e-17  9.1999525e-20  
7999.0  1.1206649e-17  9.1804404e-20  
7999.5  1.1276514e-17  9.132368e-20  
8000.0  1.1498329e-17  9.2139292e-20  
8000.5  1.1832851e-17  9.3273387e-20  
8001.0  1.2104426e-17  9.2893309e-20  
8001.5  1.1457537e-17  9.2606919e-20  
8002.0  1.13548e-17  8.9924417e-20  
8002.5  1.0814733e-17  9.0386603e-20  
8003.0  1.1040598e-17  9.1303298e-20  
8003.5  1.1146905e-17  9.174496e-20  
8004.0  1.1371793e-17  9.2014754e-20  
8004.5  1.1365209e-17  9.1901518e-20  
8005.0  1.1357261e-17  9.1911554e-20  
8005.5  1.1224773e-17  9.1987258e-20  
8006.0  1.1080699e-17  9.1892385e-20  
8006.5  1.0893679e-17  9.1832468e-20  
8007.0  1.0807394e-17  9.0638119e-20  
8007.5  1.1273447e-17  9.065437e-20  
8008.0  1.1244307e-17  9.2146628e-20  
8008.5  1.1117643e-17  9.3357147e-20  
8009.0  1.0650002e-17  9.4523569e-20  
8009.5  1.0337561e-17  9.2990736e-20  
8010.0  1.0952695e-17  9.2592506e-20  
8010.5  1.1040679e-17  9.1836613e-20  
8011.0  1.0961934e-17  9.1703731e-20  
8011.5  1.0566108e-17  9.1466626e-20  
8012.0  1.0206312e-17  9.2302671e-20  
8012.5  1.0577973e-17  9.2788975e-20  
8013.0  1.0780754e-17  9.410946e-20  
8013.5  1.1003079e-17  9.5721133e-20  
8014.0  1.1266978e-17  9.9580619e-20  
8014.5  1.1475238e-17  9.6051409e-20  
8015.0  1.1801714e-17  9.3671074e-20  
8015.5  1.1924902e-17  8.979173e-20  
8016.0  1.1713432e-17  8.9878115e-20  
8016.5  1.1752794e-17  9.2078746e-20  
8017.0  1.1934374e-17  9.2484337e-20  
8017.5  1.1392851e-17  9.2850501e-20  
8018.0  1.099358e-17  9.3412586e-20  
8018.5  1.0146306e-17  9.349154e-20  
8019.0  9.8695646e-18  9.2884504e-20  
8019.5  9.2842051e-18  9.2592771e-20  
8020.0  9.4103032e-18  9.2209026e-20  
8020.5  9.6030414e-18  9.0191086e-20  
8021.0  1.0544826e-17  8.948029e-20  
8021.5  1.0867861e-17  9.330905e-20  
8022.0  1.1362694e-17  9.6122495e-20  
8022.5  1.1159104e-17  1.0158097e-19  
8023.0  1.0848208e-17  9.6638946e-20  
8023.5  9.6419144e-18  9.3829333e-20  
8024.0  9.2259237e-18  9.267061e-20  
8024.5  9.2554828e-18  9.2526288e-20  
8025.0  9.3597559e-18  9.2200715e-20  
8025.5  9.4555536e-18  9.1892818e-20  
8026.0  9.8963956e-18  9.1748873e-20  
8026.5  1.0149443e-17  9.1965061e-20  
8027.0  1.0153712e-17  9.1989353e-20  
8027.5  1.0127472e-17  9.2451007e-20  
8028.0  1.0419913e-17  9.2327789e-20  
8028.5  1.0884405e-17  9.2199669e-20  
8029.0  1.1451536e-17  9.1699107e-20  
8029.5  1.025279e-17  9.1680027e-20  
8030.0  1.0106947e-17  9.2536981e-20  
8030.5  1.0126954e-17  9.2317352e-20  
8031.0  1.0248502e-17  9.19054e-20  
8031.5  1.0424475e-17  9.2534108e-20  
8032.0  1.0472354e-17  9.2840384e-20  
8032.5  1.0475524e-17  9.1497431e-20  
8033.0  1.0335512e-17  9.1812563e-20  
8033.5  1.0480074e-17  9.2863917e-20  
8034.0  1.0764931e-17  9.372404e-20  
8034.5  1.11258e-17  9.4292408e-20  
8035.0  1.1281218e-17  9.4374281e-20  
8035.5  1.0913996e-17  9.3752377e-20  
8036.0  1.0571004e-17  9.1138665e-20  
8036.5  9.7645774e-18  9.1802879e-20  
8037.0  9.6743566e-18  9.2499239e-20  
8037.5  9.5446191e-18  9.2831728e-20  
8038.0  9.8271773e-18  9.2883282e-20  
8038.5  9.8220522e-18  9.3007099e-20  
8039.0  9.7654234e-18  9.3064109e-20  
8039.5  1.0256896e-17  9.3180169e-20  
8040.0  1.0802852e-17  9.3179668e-20  
8040.5  1.1480775e-17  9.309116e-20  
8041.0  1.1631722e-17  9.2263694e-20  
8041.5  1.1222653e-17  9.2228578e-20  
8042.0  1.1082375e-17  9.1929782e-20  
8042.5  1.082734e-17  9.3371726e-20  
8043.0  1.1007328e-17  9.4382183e-20  
8043.5  1.1030049e-17  9.4623699e-20  
8044.0  1.0874952e-17  9.4245189e-20  
8044.5  1.0775642e-17  9.2966027e-20  
8045.0  1.0599751e-17  9.3741358e-20  
8045.5  1.0320131e-17  9.4435209e-20  
8046.0  1.0135395e-17  9.6486542e-20  
8046.5  1.0546379e-17  9.675738e-20  
8047.0  1.0564443e-17  9.5511743e-20  
8047.5  1.0681827e-17  9.3488884e-20  
8048.0  1.0384105e-17  9.0815902e-20  
8048.5  1.018993e-17  9.199966e-20  
8049.0  9.595632e-18  9.2484693e-20  
8049.5  9.6497574e-18  9.3864994e-20  
8050.0  1.108638e-17  9.3822978e-20  
8050.5  1.1427621e-17  9.373634e-20  
8051.0  1.1931948e-17  9.3655477e-20  
8051.5  1.1386587e-17  9.357266e-20  
8052.0  1.1174759e-17  9.3305508e-20  
8052.5  1.0495406e-17  9.2823334e-20  
8053.0  1.0283728e-17  9.1341549e-20  
8053.5  9.9188017e-18  9.1952042e-20  
8054.0  9.796539e-18  9.242427e-20  
8054.5  9.7318112e-18  9.7092343e-20  
8055.0  1.0499306e-17  9.7538779e-20  
8055.5  1.0646386e-17  9.5753924e-20  
8056.0  1.1081895e-17  9.4250588e-20  
8056.5  1.0769677e-17  9.2571401e-20  
8057.0  1.0622199e-17  9.3415142e-20  
8057.5  9.668233e-18  9.356669e-20  
8058.0  9.4662329e-18  9.3197408e-20  
8058.5  8.9381723e-18  9.3076486e-20  
8059.0  9.4094562e-18  9.2821221e-20  
8059.5  9.8991217e-18  9.2961274e-20  
8060.0  9.788261e-18  9.3010231e-20  
8060.5  9.7709887e-18  9.27958e-20  
8061.0  9.7206562e-18  9.3051168e-20  
8061.5  9.9962456e-18  9.3506995e-20  
8062.0  1.0491688e-17  9.3125931e-20  
8062.5  1.0638355e-17  9.2895916e-20  
8063.0  1.0715638e-17  9.2855949e-20  
8063.5  1.0753642e-17  9.2935318e-20  
8064.0  1.0879132e-17  9.3304121e-20  
8064.5  1.1111979e-17  9.3203998e-20  
8065.0  1.1095827e-17  9.3096784e-20  
8065.5  1.1028704e-17  9.2728602e-20  
8066.0  1.1249967e-17  9.2651714e-20  
8066.5  1.1188684e-17  9.3471479e-20  
8067.0  1.0949274e-17  9.3152287e-20  
8067.5  1.1109447e-17  9.2620714e-20  
8068.0  1.1211217e-17  9.2912532e-20  
8068.5  1.1168207e-17  9.3064138e-20  
8069.0  1.113153e-17  9.3265987e-20  
8069.5  1.1363243e-17  9.3208928e-20  
8070.0  1.1337139e-17  9.3063885e-20  
8070.5  1.1356851e-17  9.3428404e-20  
8071.0  1.1050032e-17  9.3708853e-20  
8071.5  1.0901492e-17  9.3048298e-20  
8072.0  9.9975861e-18  9.3275602e-20  
8072.5  9.8274188e-18  9.446183e-20  
8073.0  9.5970277e-18  9.3879748e-20  
8073.5  9.7944679e-18  9.328639e-20  
8074.0  9.9591953e-18  9.3223409e-20  
8074.5  1.0237285e-17  9.319247e-20  
8075.0  1.017125e-17  9.291225e-20  
8075.5  9.6380214e-18  9.3006824e-20  
8076.0  9.3972028e-18  9.3039464e-20  
8076.5  9.2476961e-18  9.3552707e-20  
8077.0  9.7392064e-18  9.3774359e-20  
8077.5  9.9287929e-18  9.3665817e-20  
8078.0  1.0048163e-17  9.3528942e-20  
8078.5  1.0082098e-17  9.3204696e-20  
8079.0  1.009656e-17  9.3227864e-20  
8079.5  1.0714062e-17  9.326118e-20  
8080.0  1.0964202e-17  9.2573339e-20  
8080.5  1.1466196e-17  9.3421957e-20  
8081.0  1.0916707e-17  9.5969561e-20  
8081.5  1.0058809e-17  9.4852493e-20  
8082.0  1.0081937e-17  9.3938153e-20  
8082.5  1.020623e-17  9.6451203e-20  
8083.0  1.0527348e-17  9.6469078e-20  
8083.5  1.059056e-17  9.4779656e-20  
8084.0  1.0514536e-17  9.3554419e-20  
8084.5  1.0499991e-17  9.2219159e-20  
8085.0  1.044567e-17  9.3163925e-20  
8085.5  9.8236282e-18  9.3520223e-20  
8086.0  9.7886534e-18  9.4597458e-20  
8086.5  1.0067409e-17  9.4350809e-20  
8087.0  1.0378058e-17  9.3903115e-20  
8087.5  1.073419e-17  9.4686273e-20  
8088.0  1.06498e-17  9.5049037e-20  
8088.5  1.0650163e-17  9.3839918e-20  
8089.0  1.0408524e-17  9.3476069e-20  
8089.5  1.0344754e-17  9.2560696e-20  
8090.0  1.0241575e-17  9.3613397e-20  
8090.5  9.5359441e-18  9.4361991e-20  
8091.0  9.301326e-18  9.6447905e-20  
8091.5  9.6781451e-18  9.6538633e-20  
8092.0  9.9581341e-18  9.5867141e-20  
8092.5  1.0578619e-17  9.4968497e-20  
8093.0  1.0537392e-17  9.3980181e-20  
8093.5  1.0466093e-17  9.386835e-20  
8094.0  9.8500783e-18  9.4089789e-20  
8094.5  9.7212372e-18  9.4432978e-20  
8095.0  9.5514473e-18  9.4538693e-20  
8095.5  9.4961286e-18  9.4696682e-20  
8096.0  9.44459e-18  9.4093254e-20  
8096.5  9.1251473e-18  9.3831327e-20  
8097.0  9.0250058e-18  9.4300901e-20  
8097.5  8.9062643e-18  9.4550628e-20  
8098.0  9.1257264e-18  9.4923047e-20  
8098.5  9.3885592e-18  9.441162e-20  
8099.0  9.7486949e-18  9.4112551e-20  
8099.5  9.8948938e-18  9.4201199e-20  
8100.0  1.0158443e-17  9.4232104e-20  
8100.5  1.0319813e-17  9.449552e-20  
8101.0  1.0585284e-17  9.4802482e-20  
8101.5  1.0127213e-17  9.4984354e-20  
8102.0  9.8663482e-18  9.414462e-20  
8102.5  9.476638e-18  9.4141522e-20  
8103.0  9.502601e-18  9.5326019e-20  
8103.5  9.6315056e-18  9.4866348e-20  
8104.0  9.5812366e-18  9.4282232e-20  
8104.5  9.5119416e-18  9.4695963e-20  
8105.0  9.3334946e-18  9.4857648e-20  
8105.5  9.2803075e-18  9.4052374e-20  
8106.0  9.0019926e-18  9.4649176e-20  
8106.5  9.2344669e-18  9.5719476e-20  
8107.0  9.4988726e-18  9.4748083e-20  
8107.5  9.5188694e-18  9.4268738e-20  
8108.0  9.4476958e-18  9.5200313e-20  
8108.5  8.2974647e-18  9.5003826e-20  
8109.0  8.3394752e-18  9.4384136e-20  
8109.5  8.3419798e-18  9.4616615e-20  
8110.0  9.7254392e-18  9.4772813e-20  
8110.5  1.0436708e-17  9.4790237e-20  
8111.0  1.1258209e-17  9.4861789e-20  
8111.5  1.1325257e-17  9.5263224e-20  
8112.0  1.1279001e-17  9.4775837e-20  
8112.5  1.08915e-17  9.4187566e-20  
8113.0  1.0639238e-17  9.4841952e-20  
8113.5  9.8736987e-18  9.5060888e-20  
8114.0  9.8966265e-18  9.5739549e-20  
8114.5  1.0150116e-17  9.5647176e-20  
8115.0  1.0308198e-17  9.5455313e-20  
8115.5  1.0415324e-17  9.4730313e-20  
8116.0  1.0603617e-17  9.4374636e-20  
8116.5  1.0545752e-17  9.5264227e-20  
8117.0  9.6645659e-18  9.5061335e-20  
8117.5  9.4550697e-18  9.4435006e-20  
8118.0  9.1258675e-18  9.5040715e-20  
8118.5  9.1865458e-18  9.5417731e-20  
8119.0  9.2419408e-18  9.5358396e-20  
8119.5  9.8490276e-18  9.5243553e-20  
8120.0  9.957613e-18  9.4778228e-20  
8120.5  1.0206808e-17  9.470334e-20  
8121.0  1.0177719e-17  9.4591122e-20  
8121.5  1.0143927e-17  9.5076582e-20  
8122.0  9.8920199e-18  9.5459735e-20  
8122.5  9.6985906e-18  9.7019351e-20  
8123.0  8.9281828e-18  9.6882306e-20  
8123.5  9.1171738e-18  9.6701233e-20  
8124.0  9.2804833e-18  9.5078456e-20  
8124.5  9.8842036e-18  9.4575126e-20  
8125.0  1.001004e-17  9.5588784e-20  
8125.5  9.9405633e-18  9.5275919e-20  
8126.0  1.0136601e-17  9.478609e-20  
8126.5  1.0362444e-17  9.5749543e-20  
8127.0  1.0496632e-17  9.6158945e-20  
8127.5  1.050206e-17  9.6218949e-20  
8128.0  1.0593121e-17  9.6121082e-20  
8128.5  1.0682954e-17  9.5447638e-20  
8129.0  1.0809644e-17  9.5549186e-20  
8129.5  1.0919337e-17  9.5691915e-20  
8130.0  1.0982399e-17  9.4932511e-20  
8130.5  1.0907428e-17  9.5122765e-20  
8131.0  1.0682071e-17  9.7252232e-20  
8131.5  9.9660749e-18  9.7210915e-20  
8132.0  9.3223927e-18  9.7104772e-20  
8132.5  8.8717114e-18  9.5594568e-20  
8133.0  9.5909289e-18  9.5254084e-20  
8133.5  9.7609858e-18  9.654001e-20  
8134.0  9.9556296e-18  9.6245674e-20  
8134.5  9.7236209e-18  9.5789357e-20  
8135.0  9.4584187e-18  9.6426398e-20  
8135.5  9.8313044e-18  9.6716399e-20  
8136.0  9.9139326e-18  9.5782122e-20  
8136.5  1.021924e-17  9.5868872e-20  
8137.0  1.0272363e-17  9.6288671e-20  
8137.5  1.048472e-17  9.6229796e-20  
8138.0  1.0828472e-17  9.6131406e-20  
8138.5  1.1019629e-17  9.6797887e-20  
8139.0  9.8380192e-18  9.6911546e-20  
8139.5  9.7686767e-18  9.680884e-20  
8140.0  9.5013668e-18  9.6551304e-20  
8140.5  9.9255104e-18  9.6353554e-20  
8141.0  1.0273151e-17  9.6227092e-20  
8141.5  1.0331116e-17  9.6300818e-20  
8142.0  1.0273372e-17  9.7077533e-20  
8142.5  9.8250024e-18  9.6869514e-20  
8143.0  9.6603579e-18  9.6609805e-20  
8143.5  9.4242971e-18  9.7045727e-20  
8144.0  9.1262303e-18  9.7278041e-20  
8144.5  9.0681647e-18  9.6945495e-20  
8145.0  9.7412158e-18  9.6905399e-20  
8145.5  9.9278302e-18  9.6756529e-20  
8146.0  1.0201386e-17  9.7364813e-20  
8146.5  9.8049075e-18  9.7804529e-20  
8147.0  9.6498293e-18  9.6962182e-20  
8147.5  9.8104719e-18  9.7010103e-20  
8148.0  1.0064091e-17  9.7608508e-20  
8148.5  1.0593301e-17  9.7690591e-20  
8149.0  1.0712916e-17  9.770519e-20  
8149.5  1.0733612e-17  9.719791e-20  
8150.0  9.4774844e-18  9.7266823e-20  
8150.5  9.3122393e-18  9.8603636e-20  
8151.0  9.2249098e-18  9.7953398e-20  
8151.5  9.7083798e-18  9.6984422e-20  
8152.0  1.013309e-17  9.787977e-20  
8152.5  1.0207597e-17  9.8374791e-20  
8153.0  1.0187223e-17  9.8050514e-20  
8153.5  1.018033e-17  9.802609e-20  
8154.0  1.0076251e-17  9.8056627e-20  
8154.5  1.000887e-17  9.8181861e-20  
8155.0  9.7391305e-18  9.8289648e-20  
8155.5  9.6808589e-18  9.8143821e-20  
8156.0  1.0039734e-17  9.818072e-20  
8156.5  1.0067785e-17  9.8332298e-20  
8157.0  1.0065247e-17  9.8738915e-20  
8157.5  9.9279482e-18  9.907973e-20  
8158.0  9.9046621e-18  9.8798332e-20  
8158.5  9.6198666e-18  9.8779647e-20  
8159.0  9.6177048e-18  9.8384845e-20  
8159.5  9.5165883e-18  9.873102e-20  
8160.0  9.6107276e-18  9.919965e-20  
8160.5  9.6035533e-18  9.8945513e-20  
8161.0  9.4339773e-18  9.8979954e-20  
8161.5  9.4446037e-18  9.9282208e-20  
8162.0  9.8844935e-18  9.9089195e-20  
8162.5  1.0082428e-17  9.873939e-20  
8163.0  1.0384415e-17  9.8534333e-20  
8163.5  1.0788633e-17  9.8429068e-20  
8164.0  1.0851812e-17  1.0011887e-19  
8164.5  1.0137172e-17  1.0000183e-19  
8165.0  9.9599176e-18  9.9534422e-20  
8165.5  9.7096169e-18  9.9468156e-20  
8166.0  9.7307328e-18  9.9355606e-20  
8166.5  9.6908402e-18  9.936798e-20  
8167.0  9.6831716e-18  9.9610926e-20  
8167.5  9.6670683e-18  1.004296e-19  
8168.0  9.7453475e-18  1.0010336e-19  
8168.5  1.0044554e-17  9.9792685e-20  
8169.0  1.0206161e-17  1.0007674e-19  
8169.5  1.0525527e-17  1.0009892e-19  
8170.0  1.0394625e-17  9.9351733e-20  
8170.5  9.9075667e-18  9.9586813e-20  
8171.0  9.5877044e-18  9.9908889e-20  
8171.5  9.2916892e-18  1.0042269e-19  
8172.0  8.7665645e-18  1.0067396e-19  
8172.5  8.6546035e-18  9.9996219e-20  
8173.0  8.8247325e-18  1.0020571e-19  
8173.5  9.259188e-18  1.0050987e-19  
8174.0  9.961507e-18  9.9750138e-20  
8174.5  1.0467618e-17  9.9363688e-20  
8175.0  1.0700672e-17  1.0114454e-19  
8175.5  1.1382239e-17  1.0141444e-19  
8176.0  1.1293417e-17  1.0152008e-19  
8176.5  1.0965081e-17  1.0105191e-19  
8177.0  1.010242e-17  1.0066801e-19  
8177.5  9.6377209e-18  1.0061904e-19  
8178.0  8.8860656e-18  1.0067291e-19  
8178.5  8.8836252e-18  1.0132175e-19  
8179.0  8.7837034e-18  1.011786e-19  
8179.5  8.8493096e-18  1.0093483e-19  
8180.0  8.9039287e-18  1.010188e-19  
8180.5  1.013389e-17  1.0104183e-19  
8181.0  1.049734e-17  1.016022e-19  
8181.5  1.0757863e-17  1.0158115e-19  
8182.0  1.0368258e-17  1.0151437e-19  
8182.5  9.7513527e-18  1.0142779e-19  
8183.0  9.354923e-18  1.0132479e-19  
8183.5  9.1851572e-18  1.0181437e-19  
8184.0  9.7746414e-18  1.0207537e-19  
8184.5  9.811127e-18  1.0271781e-19  
8185.0  9.9103158e-18  1.0202306e-19  
8185.5  9.5186672e-18  1.0153959e-19  
8186.0  9.3560259e-18  1.0179275e-19  
8186.5  9.2716823e-18  1.018441e-19  
8187.0  9.3559576e-18  1.0226667e-19  
8187.5  9.6897165e-18  1.0214601e-19  
8188.0  9.893222e-18  1.0201906e-19  
8188.5  1.0029232e-17  1.0166766e-19  
8189.0  1.0384887e-17  1.015943e-19  
8189.5  1.0463017e-17  1.0240949e-19  
8190.0  1.0636623e-17  1.0221423e-19  
8190.5  1.0873464e-17  1.0187061e-19  
8191.0  1.1261215e-17  1.0188415e-19  
8191.5  1.0931141e-17  1.0194283e-19  
8192.0  1.0996222e-17  1.016162e-19  
8192.5  1.0731188e-17  1.0165519e-19  
8193.0  1.0520405e-17  1.0186399e-19  
8193.5  1.0148131e-17  1.0159856e-19  
8194.0  9.686332e-18  1.0147632e-19  
8194.5  9.4428004e-18  1.0113802e-19  
8195.0  9.9467196e-18  1.0118629e-19  
8195.5  9.9021646e-18  1.0181997e-19  
8196.0  9.8692882e-18  1.0146188e-19  
8196.5  9.1751998e-18  1.0117444e-19  
8197.0  8.6690042e-18  1.0141895e-19  
8197.5  8.7739054e-18  1.0133013e-19  
8198.0  8.9989841e-18  1.0066192e-19  
8198.5  1.0045438e-17  1.0113074e-19  
8199.0  1.0505277e-17  1.0183681e-19  
8199.5  1.0915908e-17  1.0100646e-19  
8200.0  1.0810781e-17  1.0070352e-19  
8200.5  1.0668148e-17  1.0130609e-19  
8201.0  1.0166503e-17  1.0114916e-19  
8201.5  1.0005508e-17  1.010166e-19  
8202.0  9.8306898e-18  1.0137505e-19  
8202.5  1.002359e-17  1.0155256e-19  
8203.0  1.0077319e-17  1.0193879e-19  
8203.5  1.0147588e-17  1.0164581e-19  
8204.0  1.0129596e-17  1.0090848e-19  
8204.5  1.0048291e-17  1.0186448e-19  
8205.0  9.9859582e-18  1.0271363e-19  
8205.5  9.9836581e-18  1.0150767e-19  
8206.0  1.0220794e-17  1.0125048e-19  
8206.5  1.0271072e-17  1.0143451e-19  
8207.0  1.0250845e-17  1.016232e-19  
8207.5  1.0276253e-17  1.0177892e-19  
8208.0  1.0254575e-17  1.0250169e-19  
8208.5  1.0279131e-17  1.0288676e-19  
8209.0  1.02609e-17  1.0148261e-19  
8209.5  1.015183e-17  1.0180621e-19  
8210.0  1.008684e-17  1.0265839e-19  
8210.5  9.9459169e-18  1.0228605e-19  
8211.0  9.9416194e-18  1.0194764e-19  
8211.5  9.8621455e-18  1.027273e-19  
8212.0  8.9283219e-18  1.0256063e-19  
8212.5  9.2996096e-18  1.0185667e-19  
8213.0  9.9823306e-18  1.0267307e-19  
8213.5  1.078746e-17  1.0323901e-19  
8214.0  1.1231386e-17  1.0193485e-19  
8214.5  1.0572674e-17  1.0193536e-19  
8215.0  1.0319542e-17  1.0316738e-19  
8215.5  9.5484583e-18  1.0281362e-19  
8216.0  1.0152195e-17  1.0226591e-19  
8216.5  1.0640682e-17  1.0257934e-19  
8217.0  1.0851389e-17  1.0263817e-19  
8217.5  1.083487e-17  1.0245975e-19  
8218.0  1.110969e-17  1.0241778e-19  
8218.5  1.1096312e-17  1.0229861e-19  
8219.0  1.1125517e-17  1.0253845e-19  
8219.5  1.0887957e-17  1.0268317e-19  
8220.0  1.0725172e-17  1.0264216e-19  
8220.5  9.8380295e-18  1.0269247e-19  
8221.0  9.6288485e-18  1.0271909e-19  
8221.5  9.3616364e-18  1.021752e-19  
8222.0  9.7258826e-18  1.0186739e-19  
8222.5  9.9361212e-18  1.0277891e-19  
8223.0  1.0039434e-17  1.0287492e-19  
8223.5  1.0018324e-17  1.0291752e-19  
8224.0  1.0040804e-17  1.0242588e-19  
8224.5  9.7392579e-18  1.0193437e-19  
8225.0  9.6572038e-18  1.025273e-19  
8225.5  9.9777298e-18  1.0270674e-19  
8226.0  1.023728e-17  1.0257498e-19  
8226.5  1.0659034e-17  1.0282087e-19  
8227.0  1.0310279e-17  1.031679e-19  
8227.5  9.8193469e-18  1.0249879e-19  
8228.0  9.4708801e-18  1.0226193e-19  
8228.5  9.3946291e-18  1.0276586e-19  
8229.0  9.6836028e-18  1.0265084e-19  
8229.5  9.8225923e-18  1.0247632e-19  
8230.0  1.0146386e-17  1.0302217e-19  
8230.5  1.0241387e-17  1.0329144e-19  
8231.0  1.0305837e-17  1.0204436e-19  
8231.5  1.0907649e-17  1.0227348e-19  
8232.0  1.0817941e-17  1.0297908e-19  
8232.5  1.0606842e-17  1.0288251e-19  
8233.0  9.8371015e-18  1.0289351e-19  
8233.5  9.3231888e-18  1.0339736e-19  
8234.0  8.8114125e-18  1.0331122e-19  
8234.5  8.847845e-18  1.0202406e-19  
8235.0  9.1993968e-18  1.0258876e-19  
8235.5  9.5511611e-18  1.0342649e-19  
8236.0  9.8889219e-18  1.0264362e-19  
8236.5  1.0229163e-17  1.0241851e-19  
8237.0  1.0252033e-17  1.0384352e-19  
8237.5  9.9556207e-18  1.0336966e-19  
8238.0  1.004801e-17  1.0256037e-19  
8238.5  1.0235328e-17  1.0277291e-19  
8239.0  1.0715651e-17  1.0286294e-19  
8239.5  1.0944953e-17  1.0236313e-19  
8240.0  1.1288828e-17  1.0280061e-19  
8240.5  1.1260189e-17  1.0400769e-19  
8241.0  1.1131485e-17  1.031265e-19  
8241.5  1.0378612e-17  1.0242013e-19  
8242.0  9.9838465e-18  1.0291588e-19  
8242.5  9.3943161e-18  1.0306865e-19  
8243.0  9.3497637e-18  1.0289226e-19  
8243.5  9.4452979e-18  1.030983e-19  
8244.0  9.4243366e-18  1.0336292e-19  
8244.5  9.4527468e-18  1.0266655e-19  
8245.0  1.00106e-17  1.0248486e-19  
8245.5  1.0208898e-17  1.0359334e-19  
8246.0  1.0675855e-17  1.0340202e-19  
8246.5  1.085977e-17  1.0295774e-19  
8247.0  1.0952985e-17  1.0305091e-19  
8247.5  1.069398e-17  1.0304833e-19  
8248.0  1.0610127e-17  1.029939e-19  
8248.5  1.0579782e-17  1.0305493e-19  
8249.0  1.0525381e-17  1.0301774e-19  
8249.5  1.041537e-17  1.032723e-19  
8250.0  1.0175219e-17  1.034529e-19  
8250.5  9.9933306e-18  1.0282713e-19  
8251.0  9.8901503e-18  1.0277913e-19  
8251.5  9.6679139e-18  1.0334869e-19  
8252.0  9.2618789e-18  1.0302806e-19  
8252.5  9.4693361e-18  1.0269871e-19  
8253.0  9.603282e-18  1.0355918e-19  
8253.5  9.7583336e-18  1.0372167e-19  
8254.0  9.7366561e-18  1.0337561e-19  
8254.5  9.5672821e-18  1.0318213e-19  
8255.0  9.5512651e-18  1.0284331e-19  
8255.5  9.5899789e-18  1.0372031e-19  
8256.0  9.9135971e-18  1.0412595e-19  
8256.5  1.0101004e-17  1.0244812e-19  
8257.0  1.0493686e-17  1.0266509e-19  
8257.5  1.0536952e-17  1.0335419e-19  
8258.0  1.0554071e-17  1.0326541e-19  
8258.5  1.0690644e-17  1.0319796e-19  
8259.0  1.0813971e-17  1.039351e-19  
8259.5  1.0556748e-17  1.0384437e-19  
8260.0  1.0474012e-17  1.0338755e-19  
8260.5  1.0314042e-17  1.0331216e-19  
8261.0  1.014817e-17  1.0322575e-19  
8261.5  1.0065964e-17  1.02666e-19  
8262.0  9.891173e-18  1.0283105e-19  
8262.5  9.8597156e-18  1.0488138e-19  
8263.0  9.6624757e-18  1.038879e-19  
8263.5  9.891242e-18  1.0261679e-19  
8264.0  9.9871716e-18  1.0373832e-19  
8264.5  1.0078753e-17  1.0397451e-19  
8265.0  1.0044854e-17  1.0324807e-19  
8265.5  1.0217148e-17  1.0338551e-19  
8266.0  9.7112739e-18  1.0367342e-19  
8266.5  9.1179366e-18  1.0343902e-19  
8267.0  8.7217459e-18  1.032191e-19  
8267.5  8.6094778e-18  1.0436625e-19  
8268.0  8.9231327e-18  1.0430425e-19  
8268.5  8.9942027e-18  1.0357372e-19  
8269.0  9.1452012e-18  1.0382449e-19  
8269.5  9.3643332e-18  1.0405819e-19  
8270.0  9.5521877e-18  1.0300881e-19  
8270.5  1.0004283e-17  1.0315106e-19  
8271.0  9.7896007e-18  1.0466015e-19  
8271.5  9.0425681e-18  1.0412596e-19  
8272.0  8.5650888e-18  1.0360601e-19  
8272.5  8.1307107e-18  1.036783e-19  
8273.0  8.37238e-18  1.0359185e-19  
8273.5  8.5173139e-18  1.0377748e-19  
8274.0  9.3472002e-18  1.0414098e-19  
8274.5  9.3892031e-18  1.0442306e-19  
8275.0  9.3661536e-18  1.0371453e-19  
8275.5  8.2793575e-18  1.0358308e-19  
8276.0  7.9191691e-18  1.0446188e-19  
8276.5  8.46787e-18  1.0435074e-19  
8277.0  8.321121e-18  1.0389382e-19  
8277.5  8.074143e-18  1.0407868e-19  
8278.0  8.0607919e-18  1.0427437e-19  
8278.5  8.1226261e-18  1.037037e-19  
8279.0  9.1228872e-18  1.0372763e-19  
8279.5  9.5076453e-18  1.0447292e-19  
8280.0  1.0178885e-17  1.0425178e-19  
8280.5  1.0467087e-17  1.0392201e-19  
8281.0  1.0643053e-17  1.0418644e-19  
8281.5  9.8616311e-18  1.041111e-19  
8282.0  9.7891905e-18  1.0327701e-19  
8282.5  1.0039501e-17  1.0402017e-19  
8283.0  9.269025e-18  1.0513109e-19  
8283.5  8.4970562e-18  1.0348469e-19  
8284.0  7.584142e-18  1.0279287e-19  
8284.5  7.3620931e-18  1.0499001e-19  
8285.0  7.1567808e-18  1.0471056e-19  
8285.5  7.5369618e-18  1.0380728e-19  
8286.0  8.0061965e-18  1.0409603e-19  
8286.5  7.7712488e-18  1.0437294e-19  
8287.0  7.6779845e-18  1.0398299e-19  
8287.5  9.0652315e-18  1.0390239e-19  
8288.0  9.1776519e-18  1.0411709e-19  
8288.5  9.2769045e-18  1.0434751e-19  
8289.0  8.883105e-18  1.0453343e-19  
8289.5  8.5760832e-18  1.0452848e-19  
8290.0  8.718037e-18  1.0444957e-19  
8290.5  9.0670692e-18  1.0304646e-19  
8291.0  1.0444966e-17  1.037768e-19  
8291.5  9.6734112e-18  1.0476695e-19  
8292.0  9.0479563e-18  1.0452128e-19  
8292.5  9.6262532e-18  1.0432418e-19  
8293.0  9.6570489e-18  1.0427383e-19  
8293.5  8.8644713e-18  1.0437493e-19  
8294.0  8.7878555e-18  1.0434377e-19  
8294.5  8.6557537e-18  1.0461766e-19  
8295.0  7.3291107e-18  1.0488657e-19  
8295.5  6.9408813e-18  1.0421397e-19  
8296.0  8.4761991e-18  1.0411851e-19  
8296.5  8.2909014e-18  1.0435551e-19  
8297.0  7.7854731e-18  1.0489662e-19  
8297.5  8.668886e-18  1.0530549e-19  
8298.0  9.1879136e-18  1.0569385e-19  
8298.5  1.0215823e-17  1.0591696e-19  
8299.0  1.0190863e-17  1.0605279e-19  
8299.5  9.9544524e-18  1.0595484e-19  
8300.0  9.0784295e-18  1.0592214e-19  
8300.5  8.3360503e-18  1.0441388e-19  
8301.0  8.5974976e-18  1.0419368e-19  
8301.5  8.9325695e-18  1.0702642e-19  
8302.0  9.9348753e-18  1.0759905e-19  
8302.5  9.5266327e-18  1.085777e-19  
8303.0  9.0117626e-18  1.0693934e-19  
8303.5  9.6172105e-18  1.0612414e-19  
8304.0  9.8475568e-18  1.0434657e-19  
8304.5  1.0094905e-17  1.047258e-19  
8305.0  9.9677212e-18  1.0587301e-19  
8305.5  9.7520379e-18  1.0587554e-19  
8306.0  9.8480277e-18  1.0590004e-19  
8306.5  9.8192563e-18  1.0707925e-19  
8307.0  9.4230973e-18  1.0731621e-19  
8307.5  9.5911876e-18  1.0748979e-19  
8308.0  1.0032142e-17  1.071982e-19  
8308.5  1.0031619e-17  1.0693951e-19  
8309.0  9.9847155e-18  1.0719753e-19  
8309.5  1.0595602e-17  1.0741748e-19  
8310.0  1.0735287e-17  1.0887962e-19  
8310.5  1.0987295e-17  1.0740249e-19  
8311.0  1.0749436e-17  1.0514681e-19  
8311.5  1.0464541e-17  1.0632696e-19  
8312.0  9.6414175e-18  1.0690734e-19  
8312.5  9.4325049e-18  1.0697413e-19  
8313.0  9.7117711e-18  1.0675351e-19  
8313.5  1.0036224e-17  1.0638105e-19  
8314.0  1.0554129e-17  1.0660655e-19  
8314.5  1.0661441e-17  1.0672196e-19  
8315.0  1.0662632e-17  1.0700343e-19  
8315.5  1.0312814e-17  1.0631236e-19  
8316.0  1.0086418e-17  1.0369442e-19  
8316.5  9.7487336e-18  1.0662531e-19  
8317.0  9.8880977e-18  1.0927293e-19  
8317.5  1.0033259e-17  1.1238727e-19  
8318.0  9.6578562e-18  1.122492e-19  
8318.5  9.8566279e-18  1.0649926e-19  
8319.0  1.082407e-17  1.0841639e-19  
8319.5  1.0679195e-17  1.1084171e-19  
8320.0  1.0616714e-17  1.0996842e-19  
8320.5  9.7001672e-18  1.0948824e-19  
8321.0  9.5301144e-18  1.03637e-19  
8321.5  9.5241423e-18  1.0438117e-19  
8322.0  9.5239458e-18  1.0600034e-19  
8322.5  9.6409021e-18  1.0647177e-19  
8323.0  9.1410809e-18  1.0672618e-19  
8323.5  8.9657008e-18  1.0642115e-19  
8324.0  9.7195445e-18  1.0650249e-19  
8324.5  9.6734117e-18  1.0675182e-19  
8325.0  9.5331158e-18  1.071434e-19  
8325.5  9.1969357e-18  1.0753159e-19  
8326.0  8.9813081e-18  1.0413563e-19  
8326.5  9.7389501e-18  1.0372371e-19  
8327.0  9.9140693e-18  1.0546863e-19  
8327.5  1.0310064e-17  1.1011588e-19  
8328.0  1.0057851e-17  1.1553247e-19  
8328.5  9.797166e-18  1.1030225e-19  
8329.0  9.9319521e-18  1.0845144e-19  
8329.5  1.0004805e-17  1.04551e-19  
8330.0  1.0471553e-17  1.0528664e-19  
8330.5  1.0395853e-17  1.0653375e-19  
8331.0  1.0312556e-17  1.0772628e-19  
8331.5  1.0375999e-17  1.0839722e-19  
8332.0  1.0354556e-17  1.0711329e-19  
8332.5  1.0003318e-17  1.0606019e-19  
8333.0  9.8677724e-18  1.0347956e-19  
8333.5  9.6916312e-18  1.0465246e-19  
8334.0  1.0167897e-17  1.0556569e-19  
8334.5  1.046456e-17  1.059457e-19  
8335.0  1.0007593e-17  1.0597605e-19  
8335.5  9.9351436e-18  1.0601653e-19  
8336.0  9.9071216e-18  1.0598466e-19  
8336.5  1.0457192e-17  1.0599316e-19  
8337.0  1.0863423e-17  1.0586038e-19  
8337.5  1.0747592e-17  1.0562694e-19  
8338.0  1.0513404e-17  1.0405456e-19  
8338.5  9.6807344e-18  1.0481172e-19  
8339.0  9.2098124e-18  1.0591154e-19  
8339.5  8.7835978e-18  1.076851e-19  
8340.0  8.0637343e-18  1.0844438e-19  
8340.5  7.9678853e-18  1.0683249e-19  
8341.0  8.2970901e-18  1.0635118e-19  
8341.5  7.8930954e-18  1.0513135e-19  
8342.0  6.930259e-18  1.0540124e-19  
8342.5  9.093859e-18  1.0558966e-19  
8343.0  1.0057391e-17  1.0574848e-19  
8343.5  1.1342059e-17  1.0564523e-19  
8344.0  1.1415339e-17  1.0519205e-19  
8344.5  1.1358192e-17  1.0556261e-19  
8345.0  1.0534338e-17  1.0582712e-19  
8345.5  9.9644419e-18  1.0601016e-19  
8346.0  1.0115207e-17  1.060124e-19  
8346.5  1.0689006e-17  1.057861e-19  
8347.0  1.2361207e-17  1.0565233e-19  
8347.5  1.2453741e-17  1.0543789e-19  
8348.0  1.2676873e-17  1.0619365e-19  
8348.5  9.8642214e-18  1.0647529e-19  
8349.0  9.2305542e-18  1.0625792e-19  
8349.5  9.5735097e-18  1.0586429e-19  
8350.0  9.2363599e-18  1.0500944e-19  
8350.5  8.7784362e-18  1.0621051e-19  
8351.0  1.0394358e-17  1.0692602e-19  
8351.5  1.0957963e-17  1.0578588e-19  
8352.0  1.0838552e-17  1.0579358e-19  
8352.5  1.0489163e-17  1.0597198e-19  
8353.0  9.7668331e-18  1.0619356e-19  
8353.5  9.9988548e-18  1.0639788e-19  
8354.0  1.0100218e-17  1.0624509e-19  
8354.5  1.0002753e-17  1.0630042e-19  
8355.0  1.0595069e-17  1.065757e-19  
8355.5  1.266073e-17  1.0618188e-19  
8356.0  1.1977347e-17  1.0563712e-19  
8356.5  1.1500257e-17  1.0596113e-19  
8357.0  1.0830002e-17  1.0614967e-19  
8357.5  1.0594365e-17  1.0692434e-19  
8358.0  9.6764738e-18  1.0688693e-19  
8358.5  9.7368918e-18  1.0661066e-19  
8359.0  9.7702743e-18  1.0644119e-19  
8359.5  1.0406716e-17  1.0644462e-19  
8360.0  1.0608316e-17  1.0609801e-19  
8360.5  1.0472749e-17  1.0630304e-19  
8361.0  1.032351e-17  1.0697858e-19  
8361.5  1.003466e-17  1.0690107e-19  
8362.0  1.0434055e-17  1.06785e-19  
8362.5  1.0619469e-17  1.0656091e-19  
8363.0  1.1148799e-17  1.0715167e-19  
8363.5  1.1128245e-17  1.0952361e-19  
8364.0  1.0908068e-17  1.1142871e-19  
8364.5  1.0731276e-17  1.134363e-19  
8365.0  1.0656378e-17  1.1800865e-19  
8365.5  1.0113615e-17  1.1860462e-19  
8366.0  1.0121304e-17  1.1091222e-19  
8366.5  1.017138e-17  1.0779802e-19  
8367.0  1.0766034e-17  1.0301022e-19  
8367.5  1.1466455e-17  1.0633848e-19  
8368.0  1.0867736e-17  1.0784027e-19  
8368.5  1.0695014e-17  1.0848505e-19  
8369.0  1.0217376e-17  1.0851199e-19  
8369.5  1.0029069e-17  1.0856435e-19  
8370.0  9.6569454e-18  1.0854659e-19  
8370.5  9.9271611e-18  1.0855422e-19  
8371.0  9.9386875e-18  1.0773888e-19  
8371.5  9.8602919e-18  1.0686509e-19  
8372.0  9.967111e-18  1.0388918e-19  
8372.5  1.0162367e-17  1.0709653e-19  
8373.0  9.7925101e-18  1.1020669e-19  
8373.5  9.4966841e-18  1.2808685e-19  
8374.0  9.2751018e-18  1.2965069e-19  
8374.5  9.3197798e-18  1.0942971e-19  
8375.0  9.6765617e-18  1.0768929e-19  
8375.5  9.7272689e-18  1.0540839e-19  
8376.0  9.8442135e-18  1.0723932e-19  
8376.5  9.7299054e-18  1.0789883e-19  
8377.0  9.7803232e-18  1.0819264e-19  
8377.5  1.0154926e-17  1.0827315e-19  
8378.0  9.7263386e-18  1.0837589e-19  
8378.5  9.0287768e-18  1.0873726e-19  
8379.0  9.1277527e-18  1.089738e-19  
8379.5  9.0955147e-18  1.0685279e-19  
8380.0  8.6253255e-18  1.0601485e-19  
8380.5  8.6358316e-18  1.0404556e-19  
8381.0  8.7970273e-18  1.0831278e-19  
8381.5  8.6537288e-18  1.1189774e-19  
8382.0  8.5121125e-18  1.1423134e-19  
8382.5  8.698083e-18  1.135306e-19  
8383.0  8.8284538e-18  1.0734001e-19  
8383.5  9.1596782e-18  1.0742366e-19  
8384.0  8.4726599e-18  1.0753043e-19  
8384.5  7.9632974e-18  1.0739098e-19  
8385.0  8.6480676e-18  1.0733735e-19  
8385.5  8.686786e-18  1.0867453e-19  
8386.0  7.9772344e-18  1.0803131e-19  
8386.5  8.4078394e-18  1.0685244e-19  
8387.0  8.9737604e-18  1.056848e-19  
8387.5  1.0124343e-17  1.0514811e-19  
8388.0  1.0502385e-17  1.0643279e-19  
8388.5  1.0720492e-17  1.0641312e-19  
8389.0  1.0424255e-17  1.0669497e-19  
8389.5  9.9001951e-18  1.0685804e-19  
8390.0  1.0156971e-17  1.068716e-19  
8390.5  1.035857e-17  1.0645584e-19  
8391.0  1.0292054e-17  1.0625287e-19  
8391.5  1.0371431e-17  1.061968e-19  
8392.0  1.0378449e-17  1.0506202e-19  
8392.5  1.0953708e-17  1.0368421e-19  
8393.0  1.1294947e-17  1.0690927e-19  
8393.5  1.1239804e-17  1.0788798e-19  
8394.0  1.0987044e-17  1.0757886e-19  
8394.5  1.002387e-17  1.071406e-19  
8395.0  9.7227239e-18  1.0652638e-19  
8395.5  9.3126304e-18  1.0572936e-19  
8396.0  9.347946e-18  1.054297e-19  
8396.5  9.3697886e-18  1.0627514e-19  
8397.0  1.0111963e-17  1.0596125e-19  
8397.5  1.0643172e-17  1.0499821e-19  
8398.0  1.1452667e-17  1.0594881e-19  
8398.5  1.1219686e-17  1.0670323e-19  
8399.0  1.1106358e-17  1.0556534e-19  
8399.5  1.1110931e-17  1.0573644e-19  
8400.0  1.1208057e-17  1.0670402e-19  
8400.5  1.1459915e-17  1.0669554e-19  
8401.0  1.0064726e-17  1.0681882e-19  
8401.5  9.1791871e-18  1.0754815e-19  
8402.0  1.2458413e-17  1.0776537e-19  
8402.5  1.2211828e-17  1.081934e-19  
8403.0  9.8689102e-18  1.1003775e-19  
8403.5  1.0608745e-17  1.1263549e-19  
8404.0  1.13695e-17  1.0738413e-19  
8404.5  1.05755e-17  1.0534617e-19  
8405.0  1.0413173e-17  1.0640729e-19  
8405.5  1.0640568e-17  1.0698564e-19  
8406.0  1.0723827e-17  1.0792123e-19  
8406.5  1.0813146e-17  1.0847557e-19  
8407.0  1.0115805e-17  1.0888132e-19  
8407.5  9.9002454e-18  1.0813582e-19  
8408.0  9.5880377e-18  1.0823628e-19  
8408.5  9.4013142e-18  1.0852886e-19  
8409.0  8.9318034e-18  1.0773004e-19  
8409.5  9.0434916e-18  1.0706701e-19  
8410.0  9.0929222e-18  1.0561277e-19  
8410.5  9.8911455e-18  1.0655289e-19  
8411.0  9.9631847e-18  1.139117e-19  
8411.5  1.01063e-17  1.1276756e-19  
8412.0  1.0111294e-17  1.1134684e-19  
8412.5  1.0178702e-17  1.0830932e-19  
8413.0  1.0553256e-17  1.0726296e-19  
8413.5  1.0480034e-17  1.0760429e-19  
8414.0  9.705989e-18  1.0753109e-19  
8414.5  9.3379891e-18  1.0748035e-19  
8415.0  8.8054775e-18  1.074767e-19  
8415.5  9.6409006e-18  1.0745651e-19  
8416.0  9.9364466e-18  1.078551e-19  
8416.5  1.164073e-17  1.0775381e-19  
8417.0  1.1138645e-17  1.076063e-19  
8417.5  1.035354e-17  1.0761169e-19  
8418.0  9.5197963e-18  1.0764708e-19  
8418.5  9.0036947e-18  1.0995697e-19  
8419.0  9.4490419e-18  1.117826e-19  
8419.5  9.6528016e-18  1.1897565e-19  
8420.0  1.0043534e-17  1.1872374e-19  
8420.5  1.0567433e-17  1.1827438e-19  
8421.0  1.0944381e-17  1.0686799e-19  
8421.5  1.057193e-17  1.0397095e-19  
8422.0  1.0474313e-17  1.0725895e-19  
8422.5  1.0049675e-17  1.0784539e-19  
8423.0  1.0490758e-17  1.0888223e-19  
8423.5  1.087838e-17  1.094659e-19  
8424.0  1.0817558e-17  1.0967911e-19  
8424.5  1.0755548e-17  1.0913684e-19  
8425.0  1.0500611e-17  1.0906985e-19  
8425.5  9.573428e-18  1.0892689e-19  
8426.0  8.1674979e-18  1.0695214e-19  
8426.5  6.2668338e-18  1.055573e-19  
8427.0  5.4284574e-18  1.0562869e-19  
8427.5  6.841285e-18  1.0936477e-19  
8428.0  6.9194673e-18  1.2395101e-19  
8428.5  6.9309279e-18  1.1989192e-19  
8429.0  6.2333825e-18  1.1586263e-19  
8429.5  5.6333733e-18  1.1018563e-19  
8430.0  5.4973315e-18  1.0868149e-19  
8430.5  5.9138402e-18  1.0787974e-19  
8431.0  7.6630503e-18  1.0757525e-19  
8431.5  7.1847328e-18  1.0710819e-19  
8432.0  6.8741026e-18  1.0761177e-19  
8432.5  1.0485332e-17  1.0784143e-19  
8433.0  1.1346458e-17  1.0772477e-19  
8433.5  1.0090264e-17  1.0774024e-19  
8434.0  1.0325942e-17  1.0790425e-19  
8434.5  1.0639923e-17  1.0883862e-19  
8435.0  1.0353273e-17  1.093406e-19  
8435.5  1.0287099e-17  1.1235246e-19  
8436.0  1.0887492e-17  1.1274737e-19  
8436.5  1.0903145e-17  1.1308431e-19  
8437.0  1.0823751e-17  1.0891525e-19  
8437.5  1.1105164e-17  1.0517767e-19  
8438.0  1.1269622e-17  1.0731593e-19  
8438.5  1.0729688e-17  1.0795655e-19  
8439.0  1.0547583e-17  1.0920093e-19  
8439.5  9.995575e-18  1.0960923e-19  
8440.0  1.0064495e-17  1.1011057e-19  
8440.5  1.0060113e-17  1.0959392e-19  
8441.0  1.032266e-17  1.0941966e-19  
8441.5  1.0395747e-17  1.0855981e-19  
8442.0  1.0687623e-17  1.0780105e-19  
8442.5  1.1126275e-17  1.0633627e-19  
8443.0  1.1629733e-17  1.0705403e-19  
8443.5  1.2144116e-17  1.0757146e-19  
8444.0  1.2297909e-17  1.1614331e-19  
8444.5  1.1888401e-17  1.1495207e-19  
8445.0  1.1664872e-17  1.1039777e-19  
8445.5  1.1263053e-17  1.0907797e-19  
8446.0  1.1409765e-17  1.0808995e-19  
8446.5  1.1470978e-17  1.0822715e-19  
8447.0  1.1365814e-17  1.0818138e-19  
8447.5  1.1342008e-17  1.0860569e-19  
8448.0  1.1106512e-17  1.0825812e-19  
8448.5  1.0355335e-17  1.0780501e-19  
8449.0  9.7929552e-18  1.0912999e-19  
8449.5  1.0347074e-17  1.0979935e-19  
8450.0  1.0451352e-17  1.1327688e-19  
8450.5  1.0412534e-17  1.1734685e-19  
8451.0  1.043363e-17  1.2388925e-19  
8451.5  1.050317e-17  1.1475152e-19  
8452.0  1.1122649e-17  1.1039769e-19  
8452.5  1.1307485e-17  1.0489115e-19  
8453.0  1.1003448e-17  1.0599608e-19  
8453.5  1.0725575e-17  1.0925186e-19  
8454.0  1.0291497e-17  1.1004436e-19  
8454.5  1.0554443e-17  1.106121e-19  
8455.0  1.0739748e-17  1.1053351e-19  
8455.5  1.1335158e-17  1.1047572e-19  
8456.0  1.1170029e-17  1.1028704e-19  
8456.5  1.0539533e-17  1.0950952e-19  
8457.0  1.0867995e-17  1.0865981e-19  
8457.5  1.108855e-17  1.05879e-19  
8458.0  1.1757826e-17  1.0600699e-19  
8458.5  1.1928493e-17  1.1343558e-19  
8459.0  1.2027374e-17  1.1953603e-19  
8459.5  1.1806939e-17  1.2823624e-19  
8460.0  1.1549367e-17  1.1627897e-19  
8460.5  1.1452282e-17  1.1128724e-19  
8461.0  1.1240061e-17  1.0893979e-19  
8461.5  8.8076379e-18  1.0887512e-19  
8462.0  9.4972213e-18  1.0873057e-19  
8462.5  1.0544519e-17  1.08568e-19  
8463.0  1.0064487e-17  1.0845564e-19  
8463.5  9.9593069e-18  1.0878348e-19  
8464.0  1.1761527e-17  1.0888019e-19  
8464.5  1.1699521e-17  1.0920042e-19  
8465.0  1.1588211e-17  1.0849289e-19  
8465.5  1.0846707e-17  1.0789978e-19  
8466.0  1.0364271e-17  1.0911756e-19  
8466.5  9.8947266e-18  1.0914463e-19  
8467.0  1.0046258e-17  1.0832372e-19  
8467.5  1.0730715e-17  1.0856878e-19  
8468.0  1.2346924e-17  1.0895996e-19  
8468.5  1.3870761e-17  1.0811192e-19  
8469.0  1.1997791e-17  1.0769977e-19  
8469.5  1.157607e-17  1.080434e-19  
8470.0  1.153108e-17  1.0839865e-19  
8470.5  1.1613596e-17  1.0885395e-19  
8471.0  1.1844279e-17  1.0904626e-19  
8471.5  1.2466171e-17  1.0925456e-19  
8472.0  1.2771198e-17  1.0968819e-19  
8472.5  1.2961171e-17  1.1081365e-19  
8473.0  1.243885e-17  1.1440009e-19  
8473.5  1.1294942e-17  1.1156369e-19  
8474.0  1.035455e-17  1.0923068e-19  
8474.5  9.8936712e-18  1.0744252e-19  
8475.0  9.9607102e-18  1.074888e-19  
8475.5  1.0109703e-17  1.0907202e-19  
8476.0  1.0333166e-17  1.0979752e-19  
8476.5  1.026262e-17  1.1059729e-19  
8477.0  1.0203476e-17  1.1018722e-19  
8477.5  1.0419907e-17  1.1008433e-19  
8478.0  1.0585469e-17  1.1011558e-19  
8478.5  1.1009716e-17  1.1001358e-19  
8479.0  1.1027924e-17  1.0974e-19  
8479.5  1.1072501e-17  1.0764498e-19  
8480.0  1.0958732e-17  1.0673232e-19  
8480.5  1.1013012e-17  1.1196639e-19  
8481.0  1.1802994e-17  1.1307766e-19  
8481.5  1.2112073e-17  1.1541132e-19  
8482.0  1.2615621e-17  1.1269086e-19  
8482.5  1.1564961e-17  1.1085035e-19  
8483.0  1.1061891e-17  1.1007821e-19  
8483.5  1.0172309e-17  1.0964309e-19  
8484.0  1.0290674e-17  1.0930454e-19  
8484.5  1.0637041e-17  1.1095572e-19  
8485.0  1.0674085e-17  1.1261737e-19  
8485.5  1.0713136e-17  1.1764487e-19  
8486.0  1.128055e-17  1.1888222e-19  
8486.5  1.1506812e-17  1.1848636e-19  
8487.0  1.2244537e-17  1.1375487e-19  
8487.5  1.2161584e-17  1.0670286e-19  
8488.0  1.2106101e-17  1.0869858e-19  
8488.5  1.1462275e-17  1.0956351e-19  
8489.0  1.127758e-17  1.1141937e-19  
8489.5  1.1810916e-17  1.1154019e-19  
8490.0  1.1276943e-17  1.1172983e-19  
8490.5  1.0527399e-17  1.1161409e-19  
8491.0  1.0794223e-17  1.1150423e-19  
8491.5  1.0953941e-17  1.1157506e-19  
8492.0  1.0104761e-17  1.1076451e-19  
8492.5  1.0008763e-17  1.0787964e-19  
8493.0  9.8088132e-18  1.07848e-19  
8493.5  1.0234605e-17  1.0779426e-19  
8494.0  1.0465342e-17  1.2116754e-19  
8494.5  1.0667647e-17  1.2326683e-19  
8495.0  1.0693663e-17  1.1705484e-19  
8495.5  1.0796209e-17  1.1415771e-19  
8496.0  1.0595271e-17  1.1035615e-19  
8496.5  1.0458516e-17  1.0995233e-19  
8497.0  1.086453e-17  1.0983119e-19  
8497.5  1.1047882e-17  1.085774e-19  
8498.0  1.1442059e-17  1.0894223e-19  
8498.5  1.1218186e-17  1.0990259e-19  
8499.0  1.0936375e-17  1.101641e-19  
8499.5  1.023708e-17  1.1024126e-19  
8500.0  1.0026988e-17  1.09986e-19  
8500.5  9.5676575e-18  1.0962791e-19  
8501.0  9.5647723e-18  1.0898893e-19  
8501.5  9.5024941e-18  1.0968622e-19  
8502.0  9.7012475e-18  1.1018797e-19  
8502.5  9.8275406e-18  1.0945048e-19  
8503.0  1.0403704e-17  1.0947269e-19  
8503.5  1.047141e-17  1.1032906e-19  
8504.0  1.0202897e-17  1.0992908e-19  
8504.5  1.0344772e-17  1.0938195e-19  
8505.0  1.0353609e-17  1.0988444e-19  
8505.5  1.0251326e-17  1.0999797e-19  
8506.0  1.01659e-17  1.0996533e-19  
8506.5  9.9331566e-18  1.0973077e-19  
8507.0  9.6486586e-18  1.0923066e-19  
8507.5  9.1706518e-18  1.0950665e-19  
8508.0  1.1254046e-17  1.0976431e-19  
8508.5  1.1796168e-17  1.1074749e-19  
8509.0  1.2168594e-17  1.1038805e-19  
8509.5  1.2148118e-17  1.0960655e-19  
8510.0  1.2151658e-17  1.0999546e-19  
8510.5  1.1571241e-17  1.1028438e-19  
8511.0  1.1275206e-17  1.0990193e-19  
8511.5  1.1205405e-17  1.1008868e-19  
8512.0  1.1321658e-17  1.1095348e-19  
8512.5  1.1625659e-17  1.1037357e-19  
8513.0  1.232261e-17  1.0979035e-19  
8513.5  1.2868542e-17  1.1294453e-19  
8514.0  1.2554839e-17  1.1372483e-19  
8514.5  1.2538678e-17  1.1359376e-19  
8515.0  1.2467942e-17  1.1192699e-19  
8515.5  1.2384765e-17  1.093814e-19  
8516.0  1.2298126e-17  1.0986126e-19  
8516.5  1.1632746e-17  1.1001763e-19  
8517.0  1.1438883e-17  1.1199612e-19  
8517.5  1.1147337e-17  1.1192401e-19  
8518.0  1.1145644e-17  1.115545e-19  
8518.5  1.1063501e-17  1.1196203e-19  
8519.0  1.1370271e-17  1.1216486e-19  
8519.5  1.1457852e-17  1.1144978e-19  
8520.0  1.1686342e-17  1.1121474e-19  
8520.5  1.1871095e-17  1.1015424e-19  
8521.0  1.2113124e-17  1.0997163e-19  
8521.5  1.2247179e-17  1.0991068e-19  
8522.0  1.2320964e-17  1.1438136e-19  
8522.5  1.2331269e-17  1.1489267e-19  
8523.0  1.2431804e-17  1.1279514e-19  
8523.5  1.2543035e-17  1.1229248e-19  
8524.0  1.2514267e-17  1.1170034e-19  
8524.5  1.2495927e-17  1.1288112e-19  
8525.0  1.2178215e-17  1.1332572e-19  
8525.5  1.2076718e-17  1.1791981e-19  
8526.0  1.1750411e-17  1.1599837e-19  
8526.5  1.1647472e-17  1.1217255e-19  
8527.0  1.1498851e-17  1.1009722e-19  
8527.5  1.1490298e-17  1.0891317e-19  
8528.0  1.1499541e-17  1.1116764e-19  
8528.5  1.1903923e-17  1.1163684e-19  
8529.0  1.208353e-17  1.1278313e-19  
8529.5  1.2450714e-17  1.1238595e-19  
8530.0  1.2385751e-17  1.1207908e-19  
8530.5  1.2350682e-17  1.1244848e-19  
8531.0  1.1609934e-17  1.1230678e-19  
8531.5  1.1703912e-17  1.1102587e-19  
8532.0  1.2320209e-17  1.1006044e-19  
8532.5  1.2441124e-17  1.0888815e-19  
8533.0  1.2576779e-17  1.1264423e-19  
8533.5  1.2613173e-17  1.1433534e-19  
8534.0  1.2571408e-17  1.1854776e-19  
8534.5  1.2152682e-17  1.1611343e-19  
8535.0  1.2024884e-17  1.1193854e-19  
8535.5  1.1780927e-17  1.1149929e-19  
8536.0  1.2312595e-17  1.113439e-19  
8536.5  1.2468302e-17  1.1136812e-19  
8537.0  1.2891755e-17  1.1142798e-19  
8537.5  1.2604379e-17  1.1175384e-19  
8538.0  1.2217826e-17  1.1075091e-19  
8538.5  1.2366537e-17  1.0995563e-19  
8539.0  1.250625e-17  1.1172964e-19  
8539.5  1.3561522e-17  1.1192315e-19  
8540.0  1.381894e-17  1.1186871e-19  
8540.5  1.4194159e-17  1.1133516e-19  
8541.0  1.3867965e-17  1.1069406e-19  
8541.5  1.3579614e-17  1.1147512e-19  
8542.0  1.2993605e-17  1.1172559e-19  
8542.5  1.2950601e-17  1.1143733e-19  
8543.0  1.2785385e-17  1.1149229e-19  
8543.5  1.2415433e-17  1.1154384e-19  
8544.0  1.2016065e-17  1.1135232e-19  
8544.5  1.0125041e-17  1.1133294e-19  
8545.0  9.6006095e-18  1.1203295e-19  
8545.5  1.0020111e-17  1.1193489e-19  
8546.0  1.0560341e-17  1.1164544e-19  
8546.5  1.1369947e-17  1.1160652e-19  
8547.0  1.1506888e-17  1.1169208e-19  
8547.5  1.1491259e-17  1.1190041e-19  
8548.0  1.0992685e-17  1.1174276e-19  
8548.5  1.0696132e-17  1.118105e-19  
8549.0  9.9980187e-18  1.1210102e-19  
8549.5  1.0360103e-17  1.1234115e-19  
8550.0  1.0613089e-17  1.1213969e-19  
8550.5  1.1670186e-17  1.1207966e-19  
8551.0  1.1996773e-17  1.1224151e-19  
8551.5  1.2651672e-17  1.1206205e-19  
8552.0  1.2604893e-17  1.116985e-19  
8552.5  1.2535763e-17  1.1205198e-19  
8553.0  1.2254857e-17  1.1221815e-19  
8553.5  1.2212721e-17  1.1223256e-19  
8554.0  1.2410431e-17  1.122341e-19  
8554.5  1.215235e-17  1.1200178e-19  
8555.0  1.1801348e-17  1.1206651e-19  
8555.5  1.155849e-17  1.1219022e-19  
8556.0  1.1457246e-17  1.1269889e-19  
8556.5  1.2509126e-17  1.1249912e-19  
8557.0  1.249123e-17  1.119771e-19  
8557.5  1.2574899e-17  1.1242802e-19  
8558.0  1.1932758e-17  1.1275765e-19  
8558.5  1.1577723e-17  1.1320584e-19  
8559.0  1.1836974e-17  1.1347821e-19  
8559.5  1.2221518e-17  1.1408448e-19  
8560.0  1.3552378e-17  1.1345731e-19  
8560.5  1.3487738e-17  1.1281059e-19  
8561.0  1.3347685e-17  1.1250672e-19  
8561.5  1.2872651e-17  1.1238361e-19  
8562.0  1.2801492e-17  1.1290212e-19  
8562.5  1.3014752e-17  1.1322745e-19  
8563.0  1.3174945e-17  1.1363071e-19  
8563.5  1.3412279e-17  1.1406772e-19  
8564.0  1.3280759e-17  1.1435556e-19  
8564.5  1.319853e-17  1.1373075e-19  
8565.0  1.2301928e-17  1.1349444e-19  
8565.5  1.206439e-17  1.1312374e-19  
8566.0  1.173959e-17  1.1303566e-19  
8566.5  1.1520017e-17  1.1297137e-19  
8567.0  1.150858e-17  1.1526292e-19  
8567.5  1.1945853e-17  1.154264e-19  
8568.0  1.1998011e-17  1.1494647e-19  
8568.5  1.193658e-17  1.1513815e-19  
8569.0  1.228151e-17  1.1524619e-19  
8569.5  1.2575464e-17  1.1775491e-19  
8570.0  1.2777776e-17  1.182332e-19  
8570.5  1.289677e-17  1.1398575e-19  
8571.0  1.3097009e-17  1.1368386e-19  
8571.5  1.3041435e-17  1.1327789e-19  
8572.0  1.2956169e-17  1.1456485e-19  
8572.5  1.2943782e-17  1.152356e-19  
8573.0  1.3028008e-17  1.1556993e-19  
8573.5  1.3185646e-17  1.1584955e-19  
8574.0  1.3594266e-17  1.1652889e-19  
8574.5  1.4071318e-17  1.161343e-19  
8575.0  1.3927678e-17  1.1590857e-19  
8575.5  1.3851703e-17  1.1409805e-19  
8576.0  1.3424935e-17  1.1411437e-19  
8576.5  1.3388505e-17  1.1497957e-19  
8577.0  1.3280405e-17  1.1619207e-19  
8577.5  1.3081402e-17  1.1726432e-19  
8578.0  1.2890894e-17  1.1832876e-19  
8578.5  1.3643479e-17  1.1809417e-19  
8579.0  1.3827779e-17  1.1442064e-19  
8579.5  1.4576951e-17  1.1505485e-19  
8580.0  1.4513217e-17  1.1594723e-19  
8580.5  1.4511707e-17  1.154597e-19  
8581.0  1.4049561e-17  1.1515088e-19  
8581.5  1.3872091e-17  1.1487367e-19  
8582.0  1.3076479e-17  1.1503399e-19  
8582.5  1.3032533e-17  1.1502198e-19  
8583.0  1.2885149e-17  1.1542279e-19  
8583.5  1.3566218e-17  1.1570193e-19  
8584.0  1.3783508e-17  1.161029e-19  
8584.5  1.3848818e-17  1.1582397e-19  
8585.0  1.3749428e-17  1.1435152e-19  
8585.5  1.378594e-17  1.1484124e-19  
8586.0  1.3338656e-17  1.1533842e-19  
8586.5  1.3123293e-17  1.1588335e-19  
8587.0  1.2641178e-17  1.1586922e-19  
8587.5  1.2569391e-17  1.152802e-19  
8588.0  1.2485447e-17  1.1571476e-19  
8588.5  1.2381777e-17  1.1608949e-19  
8589.0  1.2332053e-17  1.1562885e-19  
8589.5  1.2042251e-17  1.1564941e-19  
8590.0  1.2032778e-17  1.1641747e-19  
8590.5  1.2125051e-17  1.1630957e-19  
8591.0  1.1638311e-17  1.1601687e-19  
8591.5  1.1004909e-17  1.1673559e-19  
8592.0  1.1168015e-17  1.1709463e-19  
8592.5  1.119848e-17  1.1658197e-19  
8593.0  1.077019e-17  1.1686325e-19  
8593.5  1.0615747e-17  1.1752762e-19  
8594.0  1.0357294e-17  1.1666112e-19  
8594.5  1.0561876e-17  1.1589388e-19  
8595.0  1.0720046e-17  1.1841818e-19  
8595.5  9.8333014e-18  1.1871193e-19  
8596.0  9.7904916e-18  1.1718514e-19  
8596.5  9.6415689e-18  1.1746004e-19  
8597.0  9.7873095e-18  1.1792361e-19  
8597.5  9.9237267e-18  1.1788369e-19  
8598.0  1.0684823e-17  1.1791089e-19  
8598.5  1.1024807e-17  1.1883785e-19  
8599.0  1.2235555e-17  1.1807242e-19  
8599.5  1.2433391e-17  1.1708605e-19  
8600.0  1.2722874e-17  1.1812582e-19  
8600.5  1.2310776e-17  1.1850765e-19  
8601.0  1.2263767e-17  1.190126e-19  
8601.5  1.2631538e-17  1.1853562e-19  
8602.0  1.3104037e-17  1.1726026e-19  
8602.5  1.3804908e-17  1.1820609e-19  
8603.0  1.4565763e-17  1.1898526e-19  
8603.5  1.4894685e-17  1.182954e-19  
8604.0  1.4402031e-17  1.1802227e-19  
8604.5  1.4099444e-17  1.1774537e-19  
8605.0  1.3422402e-17  1.1777718e-19  
8605.5  1.2918436e-17  1.1782019e-19  
8606.0  1.2594826e-17  1.1750338e-19  
8606.5  1.2588304e-17  1.1745489e-19  
8607.0  1.2616001e-17  1.182913e-19  
8607.5  1.268695e-17  1.1798374e-19  
8608.0  1.2439336e-17  1.1768214e-19  
8608.5  1.2149822e-17  1.1861025e-19  
8609.0  1.2767974e-17  1.1880706e-19  
8609.5  1.3041041e-17  1.1749643e-19  
8610.0  1.3850556e-17  1.1717467e-19  
8610.5  1.352026e-17  1.1646321e-19  
8611.0  1.3074378e-17  1.1729727e-19  
8611.5  1.3283525e-17  1.1775075e-19  
8612.0  1.3420171e-17  1.1786252e-19  
8612.5  1.4488461e-17  1.1777478e-19  
8613.0  1.4463909e-17  1.1735139e-19  
8613.5  1.4519513e-17  1.1762088e-19  
8614.0  1.3915133e-17  1.1781428e-19  
8614.5  1.3543438e-17  1.1761692e-19  
8615.0  1.3888454e-17  1.1739532e-19  
8615.5  1.3924054e-17  1.1611148e-19  
8616.0  1.3826374e-17  1.1703424e-19  
8616.5  1.3702723e-17  1.1823951e-19  
8617.0  1.3555734e-17  1.1902127e-19  
8617.5  1.2995127e-17  1.192035e-19  
8618.0  1.2985807e-17  1.1862862e-19  
8618.5  1.3276131e-17  1.1818924e-19  
8619.0  1.3641422e-17  1.1757711e-19  
8619.5  1.3943703e-17  1.1718434e-19  
8620.0  1.4566685e-17  1.1689051e-19  
8620.5  1.4732409e-17  1.1793085e-19  
8621.0  1.425024e-17  1.1808277e-19  
8621.5  1.4131347e-17  1.1822217e-19  
8622.0  1.3868621e-17  1.1790606e-19  
8622.5  1.3897622e-17  1.1762206e-19  
8623.0  1.3973324e-17  1.1845641e-19  
8623.5  1.4251446e-17  1.184279e-19  
8624.0  1.430395e-17  1.1710797e-19  
8624.5  1.4250464e-17  1.1683607e-19  
8625.0  1.3933779e-17  1.1653945e-19  
8625.5  1.3740988e-17  1.1898321e-19  
8626.0  1.3774258e-17  1.194692e-19  
8626.5  1.3755642e-17  1.1789101e-19  
8627.0  1.3289941e-17  1.1824661e-19  
8627.5  1.2802703e-17  1.1873551e-19  
8628.0  1.2455681e-17  1.1682429e-19  
8628.5  1.2664125e-17  1.1605312e-19  
8629.0  1.2816792e-17  1.1811129e-19  
8629.5  1.2860758e-17  1.1777438e-19  
8630.0  1.2723847e-17  1.1711137e-19  
8630.5  1.2372814e-17  1.1779323e-19  
8631.0  1.2746284e-17  1.1814337e-19  
8631.5  1.2860759e-17  1.1746225e-19  
8632.0  1.3122687e-17  1.1720246e-19  
8632.5  1.292522e-17  1.1660586e-19  
8633.0  1.257329e-17  1.1804338e-19  
8633.5  1.216369e-17  1.1937595e-19  
8634.0  1.1940535e-17  1.1794038e-19  
8634.5  1.1833877e-17  1.1751941e-19  
8635.0  1.181096e-17  1.1634705e-19  
8635.5  1.1892692e-17  1.1761063e-19  
8636.0  1.2187779e-17  1.1933622e-19  
8636.5  1.2548051e-17  1.1851869e-19  
8637.0  1.3289587e-17  1.1810727e-19  
8637.5  1.3372016e-17  1.1752054e-19  
8638.0  1.3011688e-17  1.1795427e-19  
8638.5  1.3323065e-17  1.1864999e-19  
8639.0  1.3836775e-17  1.1863532e-19  
8639.5  1.4241838e-17  1.186699e-19  
8640.0  1.444547e-17  1.1819361e-19  
8640.5  1.4183369e-17  1.184852e-19  
8641.0  1.4238159e-17  1.1927056e-19  
8641.5  1.4392256e-17  1.1852105e-19  
8642.0  1.4004362e-17  1.1803951e-19  
8642.5  1.3803253e-17  1.1974093e-19  
8643.0  1.3518498e-17  1.1985098e-19  
8643.5  1.3672813e-17  1.1912123e-19  
8644.0  1.4267209e-17  1.1937159e-19  
8644.5  1.4573606e-17  1.1969196e-19  
8645.0  1.4783636e-17  1.1910017e-19  
8645.5  1.4763927e-17  1.1904802e-19  
8646.0  1.478361e-17  1.2029012e-19  
8646.5  1.5169164e-17  1.2004167e-19  
8647.0  1.5339099e-17  1.1970742e-19  
8647.5  1.5583231e-17  1.1978844e-19  
8648.0  1.5201138e-17  1.1976882e-19  
8648.5  1.5002583e-17  1.1992569e-19  
8649.0  1.4428077e-17  1.2006971e-19  
8649.5  1.4506361e-17  1.2049934e-19  
8650.0  1.4703908e-17  1.2054872e-19  
8650.5  1.4651536e-17  1.2057009e-19  
8651.0  1.4697383e-17  1.1962e-19  
8651.5  1.4218074e-17  1.1964443e-19  
8652.0  1.4182402e-17  1.2077221e-19  
8652.5  1.3915424e-17  1.2091435e-19  
8653.0  1.2773508e-17  1.2099184e-19  
8653.5  1.184801e-17  1.2050472e-19  
8654.0  1.0182582e-17  1.2042481e-19  
8654.5  1.0215205e-17  1.2034953e-19  
8655.0  1.1380137e-17  1.2040278e-19  
8655.5  1.1856624e-17  1.2055833e-19  
8656.0  1.2390497e-17  1.206791e-19  
8656.5  1.175493e-17  1.2076373e-19  
8657.0  1.1536142e-17  1.2098501e-19  
8657.5  1.125775e-17  1.2095271e-19  
8658.0  1.1682206e-17  1.2089527e-19  
8658.5  1.21925e-17  1.2036075e-19  
8659.0  1.3377866e-17  1.2003773e-19  
8659.5  1.379532e-17  1.2018319e-19  
8660.0  1.4176824e-17  1.2055979e-19  
8660.5  1.4109494e-17  1.2189061e-19  
8661.0  1.4085829e-17  1.2129345e-19  
8661.5  1.4024294e-17  1.2067083e-19  
8662.0  1.4022093e-17  1.2087676e-19  
8662.5  1.2671512e-17  1.209321e-19  
8663.0  1.2585836e-17  1.1983049e-19  
8663.5  1.251218e-17  1.2012335e-19  
8664.0  1.199097e-17  1.2065956e-19  
8664.5  1.1553292e-17  1.205982e-19  
8665.0  1.2093534e-17  1.2046916e-19  
8665.5  1.240248e-17  1.2192585e-19  
8666.0  1.3163245e-17  1.2116238e-19  
8666.5  1.296656e-17  1.1955687e-19  
8667.0  1.263442e-17  1.2028735e-19  
8667.5  1.2579921e-17  1.2067758e-19  
8668.0  1.2581773e-17  1.2246745e-19  
8668.5  1.3333181e-17  1.2183286e-19  
8669.0  1.3384001e-17  1.1954877e-19  
8669.5  1.3439024e-17  1.2068639e-19  
8670.0  1.3230161e-17  1.2155622e-19  
8670.5  1.3145193e-17  1.2245121e-19  
8671.0  1.3705643e-17  1.2271004e-19  
8671.5  1.4020125e-17  1.2260501e-19  
8672.0  1.4698372e-17  1.2218149e-19  
8672.5  1.5046675e-17  1.2161551e-19  
8673.0  1.5294836e-17  1.2092271e-19  
8673.5  1.4929975e-17  1.209036e-19  
8674.0  1.4710512e-17  1.213132e-19  
8674.5  1.3665496e-17  1.219027e-19  
8675.0  1.2949244e-17  1.2290767e-19  
8675.5  1.2156653e-17  1.2370415e-19  
8676.0  1.2573621e-17  1.2409155e-19  
8676.5  1.274256e-17  1.2302452e-19  
8677.0  1.3622834e-17  1.2249052e-19  
8677.5  1.3696627e-17  1.2111446e-19  
8678.0  1.3850891e-17  1.2160847e-19  
8678.5  1.4178679e-17  1.2200126e-19  
8679.0  1.4347344e-17  1.2363659e-19  
8679.5  1.2969543e-17  1.2416556e-19  
8680.0  1.2654451e-17  1.2561378e-19  
8680.5  1.1844853e-17  1.2437427e-19  
8681.0  1.1822768e-17  1.2307243e-19  
8681.5  1.1753376e-17  1.2297004e-19  
8682.0  1.2442584e-17  1.2281782e-19  
8682.5  1.2578126e-17  1.211939e-19  
8683.0  1.2796427e-17  1.2183611e-19  
8683.5  1.278365e-17  1.2291964e-19  
8684.0  1.2726202e-17  1.2295769e-19  
8684.5  1.2792812e-17  1.2303462e-19  
8685.0  1.2843796e-17  1.2628716e-19  
8685.5  1.3453745e-17  1.2501486e-19  
8686.0  1.366048e-17  1.2206608e-19  
8686.5  1.3934945e-17  1.2182743e-19  
8687.0  1.3707624e-17  1.2169755e-19  
8687.5  1.3624135e-17  1.2166778e-19  
8688.0  1.4542828e-17  1.215541e-19  
8688.5  1.4843404e-17  1.213754e-19  
8689.0  1.5501584e-17  1.2351045e-19  
8689.5  1.5345038e-17  1.2545445e-19  
8690.0  1.5305502e-17  1.2409791e-19  
8690.5  1.5035783e-17  1.2352023e-19  
8691.0  1.5132187e-17  1.2189427e-19  
8691.5  1.5205844e-17  1.2165335e-19  
8692.0  1.5181435e-17  1.2138946e-19  
8692.5  1.5147485e-17  1.2150705e-19  
8693.0  1.4568526e-17  1.2155194e-19  
8693.5  1.4401308e-17  1.2131331e-19  
8694.0  1.3940608e-17  1.2210673e-19  
8694.5  1.4030192e-17  1.2362552e-19  
8695.0  1.4213321e-17  1.2387379e-19  
8695.5  1.4154351e-17  1.2402979e-19  
8696.0  1.4257095e-17  1.2212781e-19  
8696.5  1.4447872e-17  1.2180995e-19  
8697.0  1.4148623e-17  1.2127405e-19  
8697.5  1.3642923e-17  1.2125875e-19  
8698.0  1.3679027e-17  1.212232e-19  
8698.5  1.3697339e-17  1.2141282e-19  
8699.0  1.3059616e-17  1.2164938e-19  
8699.5  1.2908074e-17  1.2279454e-19  
8700.0  1.2598515e-17  1.231953e-19  
8700.5  1.2786851e-17  1.2347881e-19  
8701.0  1.2970962e-17  1.2201415e-19  
8701.5  1.2935637e-17  1.2166855e-19  
8702.0  1.2907877e-17  1.2055447e-19  
8702.5  1.2456996e-17  1.2080342e-19  
8703.0  1.2833376e-17  1.213169e-19  
8703.5  1.3187208e-17  1.2049351e-19  
8704.0  1.3326774e-17  1.2009758e-19  
8704.5  1.3390661e-17  1.2220289e-19  
8705.0  1.3618638e-17  1.2180749e-19  
8705.5  1.3818725e-17  1.2094473e-19  
8706.0  1.4187565e-17  1.2141227e-19  
8706.5  1.4020231e-17  1.2166031e-19  
8707.0  1.3902702e-17  1.1991512e-19  
8707.5  1.2784241e-17  1.1966262e-19  
8708.0  1.2788623e-17  1.1976881e-19  
8708.5  1.281349e-17  1.1997359e-19  
8709.0  1.2789235e-17  1.2026903e-19  
8709.5  1.2790209e-17  1.1915678e-19  
8710.0  1.3297455e-17  1.1909004e-19  
8710.5  1.3363855e-17  1.2101496e-19  
8711.0  1.3240988e-17  1.1998886e-19  
8711.5  1.2680517e-17  1.1868403e-19  
8712.0  1.216351e-17  1.1992405e-19  
8712.5  1.1851195e-17  1.2023271e-19  
8713.0  1.1920487e-17  1.1843732e-19  
8713.5  1.2738027e-17  1.1840624e-19  
8714.0  1.2595443e-17  1.1855052e-19  
8714.5  1.2406958e-17  1.1861015e-19  
8715.0  1.1918197e-17  1.1857532e-19  
8715.5  1.1647627e-17  1.1893183e-19  
8716.0  1.0325019e-17  1.1872617e-19  
8716.5  1.0095713e-17  1.1854621e-19  
8717.0  9.5401684e-18  1.186216e-19  
8717.5  9.49562e-18  1.1857082e-19  
8718.0  9.4759422e-18  1.1803035e-19  
8718.5  1.0583382e-17  1.1810938e-19  
8719.0  1.1071494e-17  1.193631e-19  
8719.5  1.2344673e-17  1.1827167e-19  
8720.0  1.2699161e-17  1.1693328e-19  
8720.5  1.3026723e-17  1.1857029e-19  
8721.0  1.1455241e-17  1.1895089e-19  
8721.5  1.1133402e-17  1.1792313e-19  
8722.0  1.0794273e-17  1.1818978e-19  
8722.5  1.117668e-17  1.1881094e-19  
8723.0  1.1638914e-17  1.1789089e-19  
8723.5  1.2375087e-17  1.1731972e-19  
8724.0  1.2610477e-17  1.1842909e-19  
8724.5  1.2315203e-17  1.1853519e-19  
8725.0  1.2198919e-17  1.1857351e-19  
8725.5  1.2045069e-17  1.1823003e-19  
8726.0  1.2726572e-17  1.1794369e-19  
8726.5  1.3109442e-17  1.1799724e-19  
8727.0  1.3679216e-17  1.1810983e-19  
8727.5  1.3474603e-17  1.1893527e-19  
8728.0  1.2935066e-17  1.1851089e-19  
8728.5  1.2967531e-17  1.1804972e-19  
8729.0  1.2945254e-17  1.181212e-19  
8729.5  1.2872331e-17  1.1819162e-19  
8730.0  1.2813172e-17  1.1893786e-19  
8730.5  1.259196e-17  1.1874265e-19  
8731.0  1.2897165e-17  1.1833728e-19  
8731.5  1.316267e-17  1.1762709e-19  
8732.0  1.3271793e-17  1.1745696e-19  
8732.5  1.3246634e-17  1.1951678e-19  
8733.0  1.2213768e-17  1.1900441e-19  
8733.5  1.2496043e-17  1.1775357e-19  
8734.0  1.2950079e-17  1.1842347e-19  
8734.5  1.2774578e-17  1.1887449e-19  
8735.0  1.2730564e-17  1.1813036e-19  
8735.5  1.2987384e-17  1.1795228e-19  
8736.0  1.3158886e-17  1.1789232e-19  
8736.5  1.351275e-17  1.1823922e-19  
8737.0  1.3220378e-17  1.1853345e-19  
8737.5  1.3044358e-17  1.1971768e-19  
8738.0  1.2694412e-17  1.1978011e-19  
8738.5  1.2718829e-17  1.1719665e-19  
8739.0  1.288876e-17  1.1754621e-19  
8739.5  1.2740358e-17  1.181352e-19  
8740.0  1.2554261e-17  1.1820694e-19  
8740.5  1.1831057e-17  1.182806e-19  
8741.0  1.1568223e-17  1.1890635e-19  
8741.5  1.0760643e-17  1.1843889e-19  
8742.0  1.0546781e-17  1.1762824e-19  
8742.5  1.0189052e-17  1.1892078e-19  
8743.0  1.018709e-17  1.1962075e-19  
8743.5  1.017192e-17  1.1838925e-19  
8744.0  1.1325785e-17  1.1848271e-19  
8744.5  1.1804463e-17  1.1880165e-19  
8745.0  1.2774316e-17  1.1802008e-19  
8745.5  1.3251909e-17  1.1740668e-19  
8746.0  1.3457157e-17  1.1893314e-19  
8746.5  1.2840364e-17  1.1935043e-19  
8747.0  1.2617425e-17  1.1989113e-19  
8747.5  1.216845e-17  1.1951786e-19  
8748.0  1.2298293e-17  1.1916529e-19  
8748.5  1.2444476e-17  1.1823512e-19  
8749.0  1.3221282e-17  1.1795747e-19  
8749.5  1.3430293e-17  1.1930779e-19  
8750.0  1.3828751e-17  1.1957054e-19  
8750.5  1.3939471e-17  1.1992202e-19  
8751.0  1.4062631e-17  1.1968531e-19  
8751.5  1.4075777e-17  1.1958586e-19  
8752.0  1.4058666e-17  1.1876617e-19  
8752.5  1.3584701e-17  1.1915633e-19  
8753.0  1.3383765e-17  1.1997979e-19  
8753.5  1.3012098e-17  1.1960868e-19  
8754.0  1.2720299e-17  1.1942905e-19  
8754.5  1.2635174e-17  1.194963e-19  
8755.0  1.2637617e-17  1.1966796e-19  
8755.5  1.2451295e-17  1.2018731e-19  
8756.0  1.1927935e-17  1.1999734e-19  
8756.5  1.2304179e-17  1.2004032e-19  
8757.0  1.26031e-17  1.1963942e-19  
8757.5  1.0697834e-17  1.1928107e-19  
8758.0  1.0761074e-17  1.201233e-19  
8758.5  1.1856383e-17  1.2009971e-19  
8759.0  1.1242896e-17  1.2007005e-19  
8759.5  1.0593556e-17  1.2004669e-19  
8760.0  1.0254437e-17  1.1995738e-19  
8760.5  1.019754e-17  1.1951029e-19  
8761.0  1.0420441e-17  1.1966065e-19  
8761.5  1.0711304e-17  1.2015774e-19  
8762.0  1.0926545e-17  1.1990371e-19  
8762.5  1.1723794e-17  1.1964304e-19  
8763.0  1.2076438e-17  1.1962492e-19  
8763.5  1.2598788e-17  1.1967435e-19  
8764.0  1.2313522e-17  1.1972218e-19  
8764.5  1.1868654e-17  1.197024e-19  
8765.0  1.1499539e-17  1.1974577e-19  
8765.5  1.1428091e-17  1.1970908e-19  
8766.0  1.1589051e-17  1.1970748e-19  
8766.5  1.1795782e-17  1.1992039e-19  
8767.0  1.2229177e-17  1.1969135e-19  
8767.5  1.2113853e-17  1.1942347e-19  
8768.0  1.2005039e-17  1.2030367e-19  
8768.5  1.2171778e-17  1.2061055e-19  
8769.0  1.2221605e-17  1.1911287e-19  
8769.5  1.1620554e-17  1.1935391e-19  
8770.0  1.2594281e-17  1.1970632e-19  
8770.5  1.3898325e-17  1.1967524e-19  
8771.0  1.3870455e-17  1.1972204e-19  
8771.5  1.3907427e-17  1.2022051e-19  
8772.0  1.4068477e-17  1.2021457e-19  
8772.5  1.4105066e-17  1.2001995e-19  
8773.0  1.4194472e-17  1.2039856e-19  
8773.5  1.2507032e-17  1.2056634e-19  
8774.0  1.1688349e-17  1.2009428e-19  
8774.5  1.067252e-17  1.2052561e-19  
8775.0  1.0584375e-17  1.2133415e-19  
8775.5  1.0295085e-17  1.208006e-19  
8776.0  1.143454e-17  1.2027024e-19  
8776.5  1.2387493e-17  1.207574e-19  
8777.0  1.0636969e-17  1.2102601e-19  
8777.5  1.0255223e-17  1.2110588e-19  
8778.0  9.2412807e-18  1.2152359e-19  
8778.5  9.9471799e-18  1.2235576e-19  
8779.0  1.0620336e-17  1.2375904e-19  
8779.5  1.0349058e-17  1.2428733e-19  
8780.0  1.0209104e-17  1.2506377e-19  
8780.5  9.4788599e-18  1.2420587e-19  
8781.0  1.1311596e-17  1.2171097e-19  
8781.5  1.4002791e-17  1.2443718e-19  
8782.0  1.2988824e-17  1.2640352e-19  
8782.5  1.248247e-17  1.2801476e-19  
8783.0  1.3617909e-17  1.2649233e-19  
8783.5  1.3294498e-17  1.1971523e-19  
8784.0  1.2553639e-17  1.212691e-19  
8784.5  1.2509765e-17  1.2280869e-19  
8785.0  1.2445109e-17  1.2383127e-19  
8785.5  1.2133872e-17  1.2397653e-19  
8786.0  1.22653e-17  1.2309235e-19  
8786.5  1.3051048e-17  1.240233e-19  
8787.0  1.1989681e-17  1.2542663e-19  
8787.5  1.0950772e-17  1.2591731e-19  
8788.0  1.0445359e-17  1.2601924e-19  
8788.5  1.0277969e-17  1.2421266e-19  
8789.0  1.0216176e-17  1.2389349e-19  
8789.5  1.059928e-17  1.2342907e-19  
8790.0  1.1072549e-17  1.2316839e-19  
8790.5  1.1213291e-17  1.2293986e-19  
8791.0  1.1181205e-17  1.2395592e-19  
8791.5  1.2320536e-17  1.2394245e-19  
8792.0  1.2404513e-17  1.2372585e-19  
8792.5  1.2773033e-17  1.2362238e-19  
8793.0  1.2812807e-17  1.2354489e-19  
8793.5  1.2871645e-17  1.2247599e-19  
8794.0  1.4775826e-17  1.2221571e-19  
8794.5  1.4441088e-17  1.2228768e-19  
8795.0  1.3203623e-17  1.212154e-19  
8795.5  1.28928e-17  1.1982151e-19  
8796.0  1.2686496e-17  1.2480771e-19  
8796.5  1.2602253e-17  1.2715635e-19  
8797.0  1.2693526e-17  1.3845539e-19  
8797.5  1.3334402e-17  1.3335283e-19  
8798.0  1.3670615e-17  1.2397081e-19  
8798.5  1.4172071e-17  1.2448331e-19  
8799.0  1.4132714e-17  1.2491255e-19  
8799.5  1.408846e-17  1.290877e-19  
8800.0  1.3976698e-17  1.2626243e-19  
8800.5  1.3751539e-17  1.1828311e-19  
8801.0  1.3418719e-17  1.2024607e-19  
8801.5  1.3125545e-17  1.2170458e-19  
8802.0  1.2951585e-17  1.2317908e-19  
8802.5  1.2721205e-17  1.2331501e-19  
8803.0  1.2613018e-17  1.2289837e-19  
8803.5  1.2598504e-17  1.2227461e-19  
8804.0  1.2341319e-17  1.2163827e-19  
8804.5  1.2211367e-17  1.2316867e-19  
8805.0  1.1659898e-17  1.2338561e-19  
8805.5  1.1734054e-17  1.2115345e-19  
8806.0  1.2083794e-17  1.2006958e-19  
8806.5  1.2152825e-17  1.1852482e-19  
8807.0  1.2173141e-17  1.338992e-19  
8807.5  1.2078484e-17  1.4034071e-19  
8808.0  1.2150825e-17  1.2612925e-19  
8808.5  1.2815152e-17  1.242993e-19  
8809.0  1.3006466e-17  1.2092381e-19  
8809.5  1.3213402e-17  1.2065733e-19  
8810.0  1.2876149e-17  1.2058238e-19  
8810.5  1.2688626e-17  1.2267843e-19  
8811.0  1.2740645e-17  1.2285203e-19  
8811.5  1.296517e-17  1.2321924e-19  
8812.0  1.3460617e-17  1.2488509e-19  
8812.5  1.3651499e-17  1.2639778e-19  
8813.0  1.3727092e-17  1.1903075e-19  
8813.5  1.3051473e-17  1.1777843e-19  
8814.0  1.2831872e-17  1.2020797e-19  
8814.5  1.2334075e-17  1.2043585e-19  
8815.0  1.2749444e-17  1.2072311e-19  
8815.5  1.3070973e-17  1.2195097e-19  
8816.0  1.3855011e-17  1.2243069e-19  
8816.5  1.3960344e-17  1.210788e-19  
8817.0  1.3580456e-17  1.2098105e-19  
8817.5  1.3584253e-17  1.2079408e-19  
8818.0  1.3590346e-17  1.1961348e-19  
8818.5  1.3505225e-17  1.1897163e-19  
8819.0  1.3426112e-17  1.1768079e-19  
8819.5  1.2568962e-17  1.1993089e-19  
8820.0  1.2435882e-17  1.269705e-19  
8820.5  1.2200185e-17  1.2477316e-19  
8821.0  1.1606412e-17  1.2293874e-19  
8821.5  1.1239378e-17  1.2014458e-19  
8822.0  1.0798753e-17  1.1965691e-19  
8822.5  1.0055054e-17  1.2000447e-19  
8823.0  8.2965162e-18  1.1897148e-19  
8823.5  7.0260895e-18  1.176706e-19  
8824.0  6.2325944e-18  1.1976581e-19  
8824.5  7.6405181e-18  1.2025864e-19  
8825.0  7.9136151e-18  1.1847941e-19  
8825.5  8.1657538e-18  1.1888788e-19  
8826.0  9.4262962e-18  1.1945019e-19  
8826.5  1.0550532e-17  1.1912056e-19  
8827.0  9.7026984e-18  1.1902583e-19  
8827.5  9.2347966e-18  1.1892814e-19  
8828.0  9.1443586e-18  1.1904461e-19  
8828.5  7.957617e-18  1.1927871e-19  
8829.0  6.0186734e-18  1.1924019e-19  
8829.5  1.2948705e-17  1.191634e-19  
8830.0  1.5676779e-17  1.1971261e-19  
8830.5  1.1230273e-17  1.1978507e-19  
8831.0  1.234923e-17  1.1945402e-19  
8831.5  1.5137966e-17  1.197805e-19  
8832.0  1.5121289e-17  1.2011518e-19  
8832.5  1.5172166e-17  1.1915693e-19  
8833.0  1.3793961e-17  1.1906749e-19  
8833.5  1.3317328e-17  1.1997056e-19  
8834.0  1.1952252e-17  1.1990984e-19  
8834.5  1.2109425e-17  1.1975016e-19  
8835.0  1.2284682e-17  1.202067e-19  
8835.5  1.2795448e-17  1.2043098e-19  
8836.0  1.3295134e-17  1.2009321e-19  
8836.5  1.4765532e-17  1.2022862e-19  
8837.0  1.4826155e-17  1.2027888e-19  
8837.5  1.4679388e-17  1.2049926e-19  
8838.0  1.4297063e-17  1.2070234e-19  
8838.5  1.4105555e-17  1.209327e-19  
8839.0  1.3131579e-17  1.2113119e-19  
8839.5  1.3620243e-17  1.2183511e-19  
8840.0  1.4684303e-17  1.2107019e-19  
8840.5  1.411363e-17  1.20212e-19  
8841.0  1.3824582e-17  1.2147339e-19  
8841.5  1.4175891e-17  1.2176094e-19  
8842.0  1.4205849e-17  1.2071067e-19  
8842.5  1.4086081e-17  1.2147196e-19  
8843.0  1.4202212e-17  1.2243605e-19  
8843.5  1.4314409e-17  1.2144005e-19  
8844.0  1.3997899e-17  1.2130616e-19  
8844.5  1.3926973e-17  1.2306255e-19  
8845.0  1.3474819e-17  1.2329944e-19  
8845.5  1.3672919e-17  1.2359583e-19  
8846.0  1.3926695e-17  1.2748265e-19  
8846.5  1.214339e-17  1.2957233e-19  
8847.0  1.166371e-17  1.316624e-19  
8847.5  1.1767062e-17  1.349275e-19  
8848.0  1.1816437e-17  1.4349964e-19  
8848.5  1.1950383e-17  1.3189709e-19  
8849.0  1.1712323e-17  1.2314973e-19  
8849.5  1.164534e-17  1.2066604e-19  
8850.0  1.1468599e-17  1.2126282e-19  
8850.5  1.1377254e-17  1.2510789e-19  
8851.0  1.1144278e-17  1.2556317e-19  
8851.5  1.1217942e-17  1.2607469e-19  
8852.0  1.1320913e-17  1.2603284e-19  
8852.5  1.270275e-17  1.2597642e-19  
8853.0  1.29141e-17  1.2537949e-19  
8853.5  1.2957793e-17  1.2498445e-19  
8854.0  1.3501798e-17  1.2436242e-19  
8854.5  1.4023945e-17  1.2041943e-19  
8855.0  1.446419e-17  1.1907003e-19  
8855.5  1.4569299e-17  1.3595408e-19  
8856.0  1.4343481e-17  1.4001737e-19  
8856.5  1.374386e-17  1.4838892e-19  
8857.0  1.2872914e-17  1.4113012e-19  
8857.5  1.3210584e-17  1.3641695e-19  
8858.0  1.3301446e-17  1.246941e-19  
8858.5  1.361984e-17  1.2308856e-19  
8859.0  1.3833885e-17  1.2154031e-19  
8859.5  1.4366265e-17  1.2319453e-19  
8860.0  1.4923528e-17  1.2472085e-19  
8860.5  1.5245027e-17  1.2580055e-19  
8861.0  1.5462098e-17  1.2583722e-19  
8861.5  1.5261103e-17  1.2527134e-19  
8862.0  1.456261e-17  1.2564284e-19  
8862.5  1.4383742e-17  1.2603298e-19  
8863.0  1.4201392e-17  1.2482919e-19  
8863.5  1.3933964e-17  1.2428109e-19  
8864.0  1.3947801e-17  1.1899263e-19  
8864.5  1.4280537e-17  1.2376492e-19  
8865.0  1.4859542e-17  1.3300616e-19  
8865.5  1.5658806e-17  1.3473468e-19  
8866.0  1.5079856e-17  1.3562944e-19  
8866.5  1.4883853e-17  1.2738809e-19  
8867.0  1.4120885e-17  1.2606886e-19  
8867.5  1.3854185e-17  1.2387708e-19  
8868.0  1.332098e-17  1.2448028e-19  
8868.5  1.4327209e-17  1.2481057e-19  
8869.0  1.4835983e-17  1.2435608e-19  
8869.5  1.4450118e-17  1.2501575e-19  
8870.0  1.5081605e-17  1.2813566e-19  
8870.5  1.6578997e-17  1.2789015e-19  
8871.0  1.5905895e-17  1.2755439e-19  
8871.5  1.5433406e-17  1.2530192e-19  
8872.0  1.6127095e-17  1.2454555e-19  
8872.5  1.6090514e-17  1.2333788e-19  
8873.0  1.5480494e-17  1.2433511e-19  
8873.5  1.5296674e-17  1.257963e-19  
8874.0  1.5081655e-17  1.2634409e-19  
8874.5  1.4688397e-17  1.2666815e-19  
8875.0  1.4640059e-17  1.2637807e-19  
8875.5  1.5098302e-17  1.2613802e-19  
8876.0  1.5600678e-17  1.2571057e-19  
8876.5  1.6271749e-17  1.2487744e-19  
8877.0  1.626379e-17  1.2428145e-19  
8877.5  1.617621e-17  1.2290143e-19  
8878.0  1.5449097e-17  1.2418864e-19  
8878.5  1.5285348e-17  1.3017447e-19  
8879.0  1.5040459e-17  1.2823289e-19  
8879.5  1.3991412e-17  1.2636791e-19  
8880.0  1.3387841e-17  1.2581044e-19  
8880.5  1.2311064e-17  1.2536177e-19  
8881.0  1.3048187e-17  1.2357842e-19  
8881.5  1.5723436e-17  1.2422311e-19  
8882.0  1.4070485e-17  1.2511428e-19  
8882.5  1.2550038e-17  1.2486088e-19  
8883.0  1.7742233e-17  1.2481127e-19  
8883.5  1.8079358e-17  1.2506525e-19  
8884.0  1.4612973e-17  1.2481138e-19  
8884.5  1.5155179e-17  1.2426274e-19  
8885.0  1.5731877e-17  1.2454408e-19  
8885.5  1.4466426e-17  1.2479528e-19  
8886.0  1.4096292e-17  1.2483096e-19  
8886.5  1.5152497e-17  1.2506533e-19  
8887.0  1.531963e-17  1.263895e-19  
8887.5  1.5608333e-17  1.2888099e-19  
8888.0  1.6251689e-17  1.3084136e-19  
8888.5  1.6664058e-17  1.3423687e-19  
8889.0  1.8165489e-17  1.3297747e-19  
8889.5  1.773783e-17  1.227129e-19  
8890.0  1.6688331e-17  1.2350491e-19  
8890.5  1.7025731e-17  1.2434664e-19  
8891.0  1.7371833e-17  1.2714146e-19  
8891.5  1.6377607e-17  1.28083e-19  
8892.0  1.6221206e-17  1.274455e-19  
8892.5  1.6152972e-17  1.2789355e-19  
8893.0  1.5946332e-17  1.2861559e-19  
8893.5  1.5774093e-17  1.2786007e-19  
8894.0  1.5601154e-17  1.2745738e-19  
8894.5  1.5561696e-17  1.2519642e-19  
8895.0  1.5516574e-17  1.2454794e-19  
8895.5  1.557525e-17  1.2308766e-19  
8896.0  1.5604208e-17  1.3122314e-19  
8896.5  1.6019332e-17  1.3697167e-19  
8897.0  1.6169738e-17  1.3237488e-19  
8897.5  1.6868841e-17  1.3058008e-19  
8898.0  1.6795462e-17  1.2597087e-19  
8898.5  1.6550915e-17  1.2570082e-19  
8899.0  1.5575089e-17  1.2546712e-19  
8899.5  1.496892e-17  1.2556023e-19  
8900.0  1.5695706e-17  1.2551004e-19  
8900.5  1.6228894e-17  1.2537778e-19  
8901.0  1.7579517e-17  1.249644e-19  
8901.5  1.7054976e-17  1.244973e-19  
8902.0  1.6563481e-17  1.2425824e-19  
8902.5  1.572168e-17  1.2410888e-19  
8903.0  1.59266e-17  1.2519096e-19  
8903.5  1.7641756e-17  1.2456948e-19  
8904.0  1.8187808e-17  1.2330755e-19  
8904.5  1.8710146e-17  1.2474752e-19  
8905.0  1.7088489e-17  1.2563474e-19  
8905.5  1.669745e-17  1.3043679e-19  
8906.0  2.0436094e-17  1.3429348e-19  
8906.5  1.9485869e-17  1.4594166e-19  
8907.0  1.7759585e-17  1.3784075e-19  
8907.5  1.7641396e-17  1.3080495e-19  
8908.0  1.7569717e-17  1.1977064e-19  
8908.5  1.7071975e-17  1.1868756e-19  
8909.0  1.7095898e-17  1.2454975e-19  
8909.5  1.7173902e-17  1.2486085e-19  
8910.0  1.6959835e-17  1.2527816e-19  
8910.5  1.6810057e-17  1.2570145e-19  
8911.0  1.6625758e-17  1.2575626e-19  
8911.5  1.6693133e-17  1.2543986e-19  
8912.0  1.7313016e-17  1.2503581e-19  
8912.5  1.7627659e-17  1.2426735e-19  
8913.0  1.801514e-17  1.2067641e-19  
8913.5  1.7935253e-17  1.1890313e-19  
8914.0  1.7713264e-17  1.250772e-19  
8914.5  1.5399722e-17  1.3346327e-19  
8915.0  1.4566197e-17  1.5467295e-19  
8915.5  1.3154522e-17  1.3922129e-19  
8916.0  1.1777977e-17  1.2787854e-19  
8916.5  1.1081632e-17  1.2473966e-19  
8917.0  6.8529448e-18  1.2421737e-19  
8917.5  6.9311666e-18  1.2353086e-19  
8918.0  7.5455212e-18  1.2354384e-19  
8918.5  8.2318104e-18  1.2357984e-19  
8919.0  8.6912523e-18  1.2363544e-19  
8919.5  9.8881493e-18  1.2369934e-19  
8920.0  1.0456299e-17  1.2385115e-19  
8920.5  1.2242849e-17  1.2401588e-19  
8921.0  1.3541275e-17  1.2429124e-19  
8921.5  1.4898498e-17  1.2412542e-19  
8922.0  1.3414901e-17  1.2414985e-19  
8922.5  1.3376157e-17  1.2589462e-19  
8923.0  1.6122931e-17  1.2707809e-19  
8923.5  1.5957755e-17  1.2957739e-19  
8924.0  1.5698139e-17  1.3377015e-19  
8924.5  1.7163122e-17  1.3641869e-19  
8925.0  1.7559469e-17  1.2246533e-19  
8925.5  1.6175426e-17  1.2194382e-19  
8926.0  1.6671479e-17  1.2411007e-19  
8926.5  1.7659631e-17  1.2601716e-19  
8927.0  1.6851284e-17  1.2774629e-19  
8927.5  1.6477646e-17  1.2764146e-19  
8928.0  1.7065199e-17  1.2763301e-19  
8928.5  1.6906413e-17  1.2757719e-19  
8929.0  1.6278561e-17  1.2758692e-19  
8929.5  1.6445765e-17  1.2759342e-19  
8930.0  1.6553467e-17  1.2572876e-19  
8930.5  1.6824855e-17  1.2505905e-19  
8931.0  1.6707364e-17  1.2275622e-19  
8931.5  1.6141072e-17  1.2867876e-19  
8932.0  1.6070214e-17  1.3959311e-19  
8932.5  1.6083823e-17  1.3457835e-19  
8933.0  1.6438506e-17  1.31897e-19  
8933.5  1.6653831e-17  1.2715465e-19  
8934.0  1.7087124e-17  1.2697134e-19  
8934.5  1.713154e-17  1.269634e-19  
8935.0  1.7051745e-17  1.2713523e-19  
8935.5  1.6909949e-17  1.272401e-19  
8936.0  1.6735576e-17  1.2640136e-19  
8936.5  1.6122874e-17  1.2668642e-19  
8937.0  1.5976262e-17  1.2834404e-19  
8937.5  1.5695853e-17  1.2769976e-19  
8938.0  1.5532415e-17  1.2689606e-19  
8938.5  1.5380485e-17  1.2921836e-19  
8939.0  1.5486797e-17  1.3042011e-19  
8939.5  1.543159e-17  1.349914e-19  
8940.0  1.5209959e-17  1.4227803e-19  
8940.5  1.4338211e-17  1.5362741e-19  
8941.0  1.355618e-17  1.3791575e-19  
8941.5  1.4620632e-17  1.3086608e-19  
8942.0  1.5114892e-17  1.2320709e-19  
8942.5  1.6535636e-17  1.2526306e-19  
8943.0  1.6627209e-17  1.3011092e-19  
8943.5  1.6621767e-17  1.3068746e-19  
8944.0  1.6598161e-17  1.311208e-19  
8944.5  1.6669643e-17  1.3106837e-19  
8945.0  1.7348408e-17  1.310909e-19  
8945.5  1.7012543e-17  1.3116419e-19  
8946.0  1.6248823e-17  1.3040197e-19  
8946.5  1.6696395e-17  1.2965996e-19  
8947.0  1.7020951e-17  1.2475106e-19  
8947.5  1.6610852e-17  1.2563287e-19  
8948.0  1.6628756e-17  1.380159e-19  
8948.5  1.6437215e-17  1.4618938e-19  
8949.0  1.5358479e-17  1.567375e-19  
8949.5  1.4457196e-17  1.4093737e-19  
8950.0  1.4832094e-17  1.3516007e-19  
8950.5  1.5094009e-17  1.2983603e-19  
8951.0  1.5948586e-17  1.2977664e-19  
8951.5  1.5803009e-17  1.2957454e-19  
8952.0  1.559244e-17  1.3007051e-19  
8952.5  1.5364415e-17  1.3042556e-19  
8953.0  1.5294468e-17  1.3015821e-19  
8953.5  1.526444e-17  1.3014461e-19  
8954.0  1.2984856e-17  1.3042906e-19  
8954.5  9.4273355e-18  1.3046809e-19  
8955.0  9.5504846e-18  1.3038048e-19  
8955.5  9.6161039e-18  1.2970895e-19  
8956.0  7.5187147e-18  1.2991898e-19  
8956.5  7.7836785e-18  1.3096673e-19  
8957.0  8.5840975e-18  1.3053234e-19  
8957.5  9.0129497e-18  1.30086e-19  
8958.0  9.1941368e-18  1.3065754e-19  
8958.5  9.9246505e-18  1.3064444e-19  
8959.0  9.337422e-18  1.2980569e-19  
8959.5  7.3280364e-18  1.3025314e-19  
8960.0  8.72159e-18  1.3094119e-19  
8960.5  1.0207553e-17  1.3030786e-19  
8961.0  1.1464091e-17  1.3015937e-19  
8961.5  1.2185938e-17  1.3023231e-19  
8962.0  1.4342591e-17  1.3031372e-19  
8962.5  1.5091418e-17  1.3082676e-19  
8963.0  1.5935723e-17  1.3252057e-19  
8963.5  1.4763604e-17  1.3356362e-19  
8964.0  1.4411465e-17  1.4020659e-19  
8964.5  1.5511041e-17  1.3922983e-19  
8965.0  1.5825384e-17  1.3266591e-19  
8965.5  1.637379e-17  1.3020607e-19  
8966.0  1.5528503e-17  1.2796831e-19  
8966.5  1.5051009e-17  1.3163472e-19  
8967.0  1.3816382e-17  1.3261825e-19  
8967.5  1.3670524e-17  1.3341814e-19  
8968.0  1.3505181e-17  1.3386176e-19  
8968.5  1.3829924e-17  1.3452016e-19  
8969.0  1.4078027e-17  1.3389113e-19  
8969.5  1.5209266e-17  1.3366189e-19  
8970.0  1.5506098e-17  1.3318391e-19  
8970.5  1.5846779e-17  1.3162587e-19  
8971.0  1.5430871e-17  1.2858345e-19  
8971.5  1.5001824e-17  1.3481161e-19  
8972.0  1.4568582e-17  1.3827919e-19  
8972.5  1.4620999e-17  1.4284974e-19  
8973.0  1.6159914e-17  1.4082314e-19  
8973.5  1.6458476e-17  1.3434124e-19  
8974.0  1.6956193e-17  1.3445609e-19  
8974.5  1.6426818e-17  1.3458967e-19  
8975.0  1.6205621e-17  1.3402357e-19  
8975.5  1.5730198e-17  1.3385694e-19  
8976.0  1.6000438e-17  1.3295668e-19  
8976.5  1.6603711e-17  1.3449794e-19  
8977.0  1.6750439e-17  1.3626917e-19  
8977.5  1.6876335e-17  1.3668478e-19  
8978.0  1.678727e-17  1.3803334e-19  
8978.5  1.6475562e-17  1.5194869e-19  
8979.0  1.548632e-17  1.5032615e-19  
8979.5  1.5131965e-17  1.4765834e-19  
8980.0  1.4888101e-17  1.3468516e-19  
8980.5  1.4895903e-17  1.2901083e-19  
8981.0  1.4908219e-17  1.3492712e-19  
8981.5  1.4850274e-17  1.3575946e-19  
8982.0  1.4848043e-17  1.3739737e-19  
8982.5  1.477364e-17  1.3745388e-19  
8983.0  1.5665971e-17  1.3750642e-19  
8983.5  1.5883102e-17  1.3741146e-19  
8984.0  1.4848606e-17  1.372185e-19  
8984.5  1.420065e-17  1.364257e-19  
8985.0  1.2969531e-17  1.3417201e-19  
8985.5  1.1894952e-17  1.3204637e-19  
8986.0  1.1267393e-17  1.3277481e-19  
8986.5  1.2261857e-17  1.3671066e-19  
8987.0  1.2288658e-17  1.6280579e-19  
8987.5  1.2172736e-17  1.5424998e-19  
8988.0  1.2780832e-17  1.4295512e-19  
8988.5  1.3220719e-17  1.3767852e-19  
8989.0  1.1631897e-17  1.3573869e-19  
8989.5  1.1262523e-17  1.3550908e-19  
8990.0  1.0546196e-17  1.3491955e-19  
8990.5  1.1159356e-17  1.3370277e-19  
8991.0  1.1792317e-17  1.3498587e-19  
8991.5  1.2466468e-17  1.3582072e-19  
8992.0  1.2752149e-17  1.3615656e-19  
8992.5  1.4064974e-17  1.357091e-19  
8993.0  1.3862014e-17  1.3446782e-19  
8993.5  1.3638178e-17  1.3545572e-19  
8994.0  1.4285004e-17  1.363195e-19  
8994.5  1.4496378e-17  1.3498848e-19  
8995.0  1.4137749e-17  1.350642e-19  
8995.5  1.4137517e-17  1.3626678e-19  
8996.0  1.4397824e-17  1.3589301e-19  
8996.5  1.4899037e-17  1.3552042e-19  
8997.0  1.5210744e-17  1.3787281e-19  
8997.5  1.6781947e-17  1.3826173e-19  
8998.0  1.6730779e-17  1.3515786e-19  
8998.5  1.622315e-17  1.3522722e-19  
8999.0  1.5904028e-17  1.352573e-19  
8999.5  1.5646221e-17  1.3748004e-19  
9000.0  1.5153071e-17  1.3841688e-19  


==> anc/LBTSpectra/2014J_LBT_20141121.txt <==
3400.5  4.8385408e-18  9.9158943e-19  
3401.0  3.2057049e-18  1.0219808e-18  
3401.5  2.8397015e-18  1.0342279e-18  
3402.0  9.162424e-19  1.0423969e-18  
3402.5  -1.6484887e-18  1.0366007e-18  
3403.0  -1.8906786e-18  1.0420137e-18  
3403.5  -5.3768671e-19  1.0313875e-18  
3404.0  8.7142037e-20  1.021941e-18  
3404.5  -1.3738268e-18  1.007877e-18  
3405.0  -3.1221226e-18  9.9750344e-19  
3405.5  -2.403979e-18  9.86669e-19  
3406.0  -6.5671442e-19  9.7755409e-19  
3406.5  1.468311e-18  9.7115339e-19  
3407.0  2.6280719e-18  9.6900521e-19  
3407.5  9.1032283e-19  9.5795821e-19  
3408.0  -9.202236e-19  9.663677e-19  
3408.5  -5.4792284e-19  9.4876081e-19  
3409.0  5.4905107e-19  9.515215e-19  
3409.5  2.3716586e-18  9.536698e-19  
3410.0  4.2515903e-18  9.4650781e-19  
3410.5  1.2364869e-18  9.4337922e-19  
3411.0  -2.7187085e-18  9.3695923e-19  
3411.5  -1.9610281e-18  9.4078371e-19  
3412.0  -2.6010114e-19  9.3335082e-19  
3412.5  2.3352319e-19  9.3277282e-19  
3413.0  7.3483793e-19  9.3747944e-19  
3413.5  3.9187682e-19  9.3059567e-19  
3414.0  5.509868e-19  9.3228389e-19  
3414.5  -4.5359557e-19  9.332247e-19  
3415.0  -6.181712e-19  9.3505318e-19  
3415.5  1.499394e-18  9.2903356e-19  
3416.0  2.2627168e-18  9.271333e-19  
3416.5  1.7812865e-18  9.2812174e-19  
3417.0  3.5076158e-19  9.2594598e-19  
3417.5  -3.0938569e-18  9.3120013e-19  
3418.0  -3.0061097e-18  9.2722356e-19  
3418.5  8.2276539e-19  9.1341679e-19  
3419.0  4.3709457e-18  9.3296605e-19  
3419.5  4.9709907e-18  9.2590642e-19  
3420.0  2.5323186e-18  9.3291552e-19  
3420.5  2.2658886e-18  9.1929482e-19  
3421.0  2.3650407e-18  9.2230369e-19  
3421.5  6.548638e-19  9.3046682e-19  
3422.0  2.0148721e-18  9.2560252e-19  
3422.5  3.3537931e-18  9.2479822e-19  
3423.0  1.7616397e-18  9.2811894e-19  
3423.5  1.066865e-18  9.2499366e-19  
3424.0  1.2531251e-18  9.3025027e-19  
3424.5  1.7155713e-18  9.2870411e-19  
3425.0  1.7165343e-18  9.3205949e-19  
3425.5  1.4606184e-18  9.2881723e-19  
3426.0  2.0890637e-18  9.3260544e-19  
3426.5  3.5317578e-18  9.2362046e-19  
3427.0  4.7944952e-18  9.1965469e-19  
3427.5  5.5683081e-18  9.2198702e-19  
3428.0  6.2274845e-18  9.1484009e-19  
3428.5  4.9564705e-18  9.0715151e-19  
3429.0  2.2647136e-18  9.0805037e-19  
3429.5  2.0876685e-18  9.0847585e-19  
3430.0  2.9785092e-18  8.9112807e-19  
3430.5  3.2057507e-18  8.897361e-19  
3431.0  4.604913e-18  8.8086108e-19  
3431.5  6.2134794e-18  8.7951985e-19  
3432.0  5.79767e-18  8.7055761e-19  
3432.5  4.584437e-18  8.5629838e-19  
3433.0  4.2732768e-18  8.5689102e-19  
3433.5  4.6583774e-18  8.5625397e-19  
3434.0  5.0146959e-18  8.4268701e-19  
3434.5  6.0216972e-18  8.4293258e-19  
3435.0  5.9826496e-18  8.3282919e-19  
3435.5  2.5606619e-18  8.3069672e-19  
3436.0  4.7191565e-19  8.2222421e-19  
3436.5  1.7391082e-18  8.247036e-19  
3437.0  1.5343651e-18  8.2238304e-19  
3437.5  6.5987014e-19  8.1060844e-19  
3438.0  5.5497493e-19  8.180922e-19  
3438.5  1.2393368e-18  8.0231593e-19  
3439.0  2.8981966e-18  8.0645348e-19  
3439.5  4.1072832e-18  7.9539172e-19  
3440.0  5.0442234e-18  8.0056269e-19  
3440.5  5.228807e-18  7.9075918e-19  
3441.0  3.9256121e-18  7.9165664e-19  
3441.5  2.8517754e-18  7.870722e-19  
3442.0  1.9457818e-18  7.9154252e-19  
3442.5  2.8720718e-18  7.8051139e-19  
3443.0  2.9080653e-18  7.8675431e-19  
3443.5  3.3392008e-18  7.7397095e-19  
3444.0  2.8918074e-18  7.8118775e-19  
3444.5  2.4310098e-18  7.7373042e-19  
3445.0  2.4006441e-18  7.7883342e-19  
3445.5  2.263409e-18  7.6974855e-19  
3446.0  2.1847806e-18  7.7833752e-19  
3446.5  1.2500692e-18  7.7435637e-19  
3447.0  -8.6296791e-20  7.6913814e-19  
3447.5  -9.1113076e-19  7.7444506e-19  
3448.0  1.5751324e-18  7.7175188e-19  
3448.5  5.926776e-18  7.7615229e-19  
3449.0  7.1682789e-18  7.6677749e-19  
3449.5  4.9820443e-18  7.7241411e-19  
3450.0  2.7129469e-18  7.7885061e-19  
3450.5  2.2259538e-18  7.7116077e-19  
3451.0  2.1577185e-18  7.6605388e-19  
3451.5  3.4530834e-18  7.7008949e-19  
3452.0  2.848052e-18  7.6069195e-19  
3452.5  1.1857725e-18  7.5587422e-19  
3453.0  5.3931216e-19  7.530959e-19  
3453.5  8.4730805e-19  7.598476e-19  
3454.0  1.5654123e-18  7.5234421e-19  
3454.5  1.5892274e-18  7.5591044e-19  
3455.0  1.410981e-18  7.5569239e-19  
3455.5  1.0723532e-18  7.5426127e-19  
3456.0  -2.7208688e-21  7.5853094e-19  
3456.5  1.1292795e-18  7.6433226e-19  
3457.0  3.3742882e-18  7.5867446e-19  
3457.5  3.3765823e-18  7.6460853e-19  
3458.0  2.1562845e-18  7.5844442e-19  
3458.5  1.2631174e-18  7.6083044e-19  
3459.0  1.4614473e-18  7.5793439e-19  
3459.5  3.0950342e-18  7.5148801e-19  
3460.0  3.9617325e-18  7.5282257e-19  
3460.5  4.216515e-18  7.468085e-19  
3461.0  3.5472063e-18  7.399509e-19  
3461.5  2.6472309e-18  7.4072545e-19  
3462.0  3.834278e-18  7.3631202e-19  
3462.5  5.4015261e-18  7.3260008e-19  
3463.0  5.6525228e-18  7.2780674e-19  
3463.5  5.2857863e-18  7.2228676e-19  
3464.0  4.2814578e-18  7.2318838e-19  
3464.5  3.5682604e-18  7.161495e-19  
3465.0  2.731522e-18  7.1341579e-19  
3465.5  2.6472251e-18  7.1112749e-19  
3466.0  2.2630247e-18  7.1268237e-19  
3466.5  2.3027056e-18  7.0753357e-19  
3467.0  3.2430453e-18  7.0650033e-19  
3467.5  3.6637657e-18  7.0151984e-19  
3468.0  2.7593688e-18  7.0390552e-19  
3468.5  2.0117293e-18  6.9947746e-19  
3469.0  -1.2201871e-19  6.9884919e-19  
3469.5  1.9441257e-19  6.9690302e-19  
3470.0  8.2165084e-19  6.9380971e-19  
3470.5  7.6518096e-19  6.9714166e-19  
3471.0  2.4431476e-18  6.9042662e-19  
3471.5  1.7493457e-18  6.9186004e-19  
3472.0  1.8357026e-18  6.9264613e-19  
3472.5  4.9209036e-18  6.8606042e-19  
3473.0  7.6402472e-18  6.8518217e-19  
3473.5  8.5882091e-18  6.8885485e-19  
3474.0  6.5905866e-18  6.8555722e-19  
3474.5  4.3434724e-18  6.9197202e-19  
3475.0  2.518678e-18  6.8091711e-19  
3475.5  1.7170579e-18  6.8648578e-19  
3476.0  2.3913126e-18  6.8519489e-19  
3476.5  4.0121987e-18  6.7452795e-19  
3477.0  3.823076e-18  6.8015436e-19  
3477.5  2.7635701e-18  6.7768805e-19  
3478.0  3.3067091e-18  6.6870055e-19  
3478.5  2.9448492e-18  6.6890804e-19  
3479.0  5.7059715e-19  6.6255093e-19  
3479.5  -9.6737632e-19  6.7081601e-19  
3480.0  1.0458435e-19  6.609326e-19  
3480.5  2.6814351e-18  6.6108645e-19  
3481.0  3.1719234e-18  6.6330165e-19  
3481.5  1.681182e-18  6.5432269e-19  
3482.0  1.8186895e-18  6.6444481e-19  
3482.5  3.055445e-18  6.595881e-19  
3483.0  1.9864394e-18  6.5630008e-19  
3483.5  1.0169458e-18  6.5492302e-19  
3484.0  3.8635891e-18  6.5953344e-19  
3484.5  5.8101543e-18  6.5933184e-19  
3485.0  3.8854914e-18  6.4864318e-19  
3485.5  2.558352e-18  6.5438265e-19  
3486.0  1.6509947e-18  6.520846e-19  
3486.5  1.6299286e-18  6.4350641e-19  
3487.0  5.2765026e-18  6.4519334e-19  
3487.5  5.8140727e-18  6.3947797e-19  
3488.0  3.3662926e-18  6.3820762e-19  
3488.5  3.9248169e-18  6.3126564e-19  
3489.0  5.6564457e-18  6.3220124e-19  
3489.5  7.533416e-18  6.2374562e-19  
3490.0  8.236396e-18  6.2321873e-19  
3490.5  9.1622155e-18  6.2021502e-19  
3491.0  8.9164922e-18  6.1946199e-19  
3491.5  7.3911968e-18  6.1924968e-19  
3492.0  7.4579659e-18  6.1598744e-19  
3492.5  2.711272e-18  6.1734827e-19  
3493.0  3.2523594e-19  6.1587542e-19  
3493.5  3.4764439e-18  6.1459341e-19  
3494.0  4.9809629e-18  6.1752297e-19  
3494.5  4.4996681e-18  6.1338425e-19  
3495.0  4.5461109e-18  6.1101232e-19  
3495.5  5.2845308e-18  6.0933388e-19  
3496.0  5.6224251e-18  6.093327e-19  
3496.5  6.280973e-18  6.0863838e-19  
3497.0  4.101695e-18  6.089361e-19  
3497.5  1.3218837e-18  6.0413719e-19  
3498.0  1.3023915e-18  6.0865379e-19  
3498.5  2.4965924e-18  6.0554841e-19  
3499.0  4.3062976e-18  6.0986371e-19  
3499.5  6.9112163e-18  6.035832e-19  
3500.0  7.3238631e-18  6.0500051e-19  
3500.5  7.5862394e-18  6.0976356e-19  
3501.0  7.3757517e-18  6.0279013e-19  
3501.5  4.8961092e-18  6.0512646e-19  
3502.0  4.2636116e-18  5.9923961e-19  
3502.5  5.759246e-18  6.0196652e-19  
3503.0  6.4987484e-18  6.0015965e-19  
3503.5  5.4604906e-18  6.0230681e-19  
3504.0  5.2143673e-18  5.9253563e-19  
3504.5  5.5248315e-18  5.9613351e-19  
3505.0  4.137931e-18  5.8249205e-19  
3505.5  2.7184842e-18  5.9175932e-19  
3506.0  1.9008428e-18  5.886703e-19  
3506.5  1.6455737e-18  5.7812168e-19  
3507.0  1.2956576e-18  5.8353416e-19  
3507.5  1.4280188e-18  5.8377211e-19  
3508.0  3.0151188e-18  5.7913182e-19  
3508.5  4.4255213e-18  5.8065895e-19  
3509.0  5.6190821e-18  5.782325e-19  
3509.5  4.9721827e-18  5.7884923e-19  
3510.0  2.9312583e-18  5.8034751e-19  
3510.5  2.9080666e-18  5.7835272e-19  
3511.0  4.8135501e-18  5.7846941e-19  
3511.5  6.0595849e-18  5.7746434e-19  
3512.0  3.7224718e-18  5.7553101e-19  
3512.5  1.0130074e-18  5.7714108e-19  
3513.0  1.9073461e-18  5.7614195e-19  
3513.5  2.5390425e-18  5.7308125e-19  
3514.0  1.7474328e-18  5.7220059e-19  
3514.5  1.4230442e-18  5.7178892e-19  
3515.0  8.4237965e-19  5.7688687e-19  
3515.5  1.307599e-18  5.659078e-19  
3516.0  4.1753182e-18  5.6917821e-19  
3516.5  5.6746071e-18  5.7199432e-19  
3517.0  4.4010978e-18  5.7082465e-19  
3517.5  1.7033498e-18  5.6730606e-19  
3518.0  1.4288952e-18  5.6901577e-19  
3518.5  3.3032104e-18  5.6975114e-19  
3519.0  5.2315371e-18  5.6448208e-19  
3519.5  5.6943537e-18  5.6605277e-19  
3520.0  3.8297569e-18  5.6521797e-19  
3520.5  3.5642174e-18  5.6306065e-19  
3521.0  2.1219502e-18  5.6131001e-19  
3521.5  1.4199863e-18  5.6200414e-19  
3522.0  2.999811e-18  5.5707967e-19  
3522.5  3.1762542e-18  5.5432885e-19  
3523.0  2.946429e-18  5.5520661e-19  
3523.5  3.9903142e-18  5.5014842e-19  
3524.0  4.8228863e-18  5.5038351e-19  
3524.5  5.5438823e-18  5.4914402e-19  
3525.0  5.8960017e-18  5.4677453e-19  
3525.5  4.4685062e-18  5.4505287e-19  
3526.0  3.0313837e-18  5.4516124e-19  
3526.5  4.1602595e-18  5.4402137e-19  
3527.0  5.7792211e-18  5.4158408e-19  
3527.5  6.4116715e-18  5.4604086e-19  
3528.0  5.2332421e-18  5.4292148e-19  
3528.5  3.1865005e-18  5.4187392e-19  
3529.0  2.4916225e-18  5.3701547e-19  
3529.5  1.4611285e-18  5.4202777e-19  
3530.0  -1.3575069e-18  5.4385579e-19  
3530.5  -3.4075615e-18  5.4376698e-19  
3531.0  -2.7931842e-18  5.3869468e-19  
3531.5  -4.0458658e-19  5.4469155e-19  
3532.0  1.4557777e-18  5.4228065e-19  
3532.5  9.8323844e-19  5.3616989e-19  
3533.0  -4.7391932e-20  5.4260245e-19  
3533.5  4.0349929e-19  5.3979367e-19  
3534.0  2.5557475e-18  5.3888613e-19  
3534.5  4.058379e-18  5.3650634e-19  
3535.0  4.0770101e-18  5.3413054e-19  
3535.5  2.673833e-18  5.3800582e-19  
3536.0  1.3915526e-18  5.3604221e-19  
3536.5  5.6534479e-19  5.3595171e-19  
3537.0  4.8087805e-19  5.3471919e-19  
3537.5  2.8264001e-18  5.3282639e-19  
3538.0  5.1295249e-18  5.3400744e-19  
3538.5  6.360557e-18  5.3519398e-19  
3539.0  6.9400278e-18  5.354736e-19  
3539.5  6.4372024e-18  5.3171256e-19  
3540.0  6.8390915e-18  5.3642459e-19  
3540.5  6.2342005e-18  5.3474174e-19  
3541.0  3.0541664e-18  5.2774247e-19  
3541.5  1.8142241e-18  5.293398e-19  
3542.0  2.8033444e-18  5.2915434e-19  
3542.5  3.0109123e-18  5.2245499e-19  
3543.0  3.0751098e-18  5.2540006e-19  
3543.5  4.1979186e-18  5.2195862e-19  
3544.0  4.1850274e-18  5.1920886e-19  
3544.5  3.4610926e-18  5.1667389e-19  
3545.0  3.4268484e-18  5.2125092e-19  
3545.5  1.9578723e-18  5.1720754e-19  
3546.0  8.1987449e-19  5.1085238e-19  
3546.5  2.8798409e-18  5.1491655e-19  
3547.0  4.6374297e-18  5.1345206e-19  
3547.5  5.0057261e-18  5.1139948e-19  
3548.0  4.9923122e-18  5.1343647e-19  
3548.5  4.0855747e-18  5.0991778e-19  
3549.0  1.0135614e-18  5.099196e-19  
3549.5  -1.9014308e-18  5.0707842e-19  
3550.0  -9.4027019e-19  5.0739741e-19  
3550.5  1.6812607e-18  5.0437545e-19  
3551.0  3.646179e-18  5.0322228e-19  
3551.5  4.7339149e-18  5.0402561e-19  
3552.0  5.5006622e-18  4.9979865e-19  
3552.5  6.2399361e-18  5.0117875e-19  
3553.0  5.5056845e-18  4.976767e-19  
3553.5  3.8615232e-18  4.9489285e-19  
3554.0  3.0247199e-18  4.9723793e-19  
3554.5  2.717606e-18  4.9241367e-19  
3555.0  2.5359753e-18  4.8990262e-19  
3555.5  3.659194e-18  4.8836986e-19  
3556.0  5.9527974e-18  4.900901e-19  
3556.5  7.2969982e-18  4.8195511e-19  
3557.0  7.9725025e-18  4.7955507e-19  
3557.5  7.6815056e-18  4.8403779e-19  
3558.0  6.0420431e-18  4.7703483e-19  
3558.5  5.1893196e-18  4.7518422e-19  
3559.0  5.2024247e-18  4.7390335e-19  
3559.5  3.4459079e-18  4.7218805e-19  
3560.0  3.074607e-18  4.7287859e-19  
3560.5  4.4384403e-18  4.7301948e-19  
3561.0  4.3390429e-18  4.7283873e-19  
3561.5  5.8444325e-18  4.6890416e-19  
3562.0  6.1423122e-18  4.7603657e-19  
3562.5  5.2579095e-18  4.7216424e-19  
3563.0  5.8994596e-18  4.7546614e-19  
3563.5  7.4081638e-18  4.7361056e-19  
3564.0  7.1698078e-18  4.8133888e-19  
3564.5  3.8418806e-18  4.7202653e-19  
3565.0  1.1178317e-18  4.8324176e-19  
3565.5  7.8184655e-19  4.8030401e-19  
3566.0  7.7654748e-19  4.8020275e-19  
3566.5  6.124513e-19  4.8616844e-19  
3567.0  2.7249742e-18  4.8609055e-19  
3567.5  3.9820548e-18  4.8931022e-19  
3568.0  3.8701492e-18  4.8831609e-19  
3568.5  4.1230977e-18  4.8869676e-19  
3569.0  4.3459929e-18  4.9237473e-19  
3569.5  4.3128491e-18  4.9013452e-19  
3570.0  4.6038047e-18  4.9308042e-19  
3570.5  4.3102123e-18  4.9096627e-19  
3571.0  5.3693547e-18  4.9489584e-19  
3571.5  6.9629301e-18  4.9644661e-19  
3572.0  6.3341592e-18  4.9426761e-19  
3572.5  5.4143392e-18  4.9465491e-19  
3573.0  4.9095135e-18  4.9105191e-19  
3573.5  3.7067669e-18  4.9393401e-19  
3574.0  4.0860791e-18  4.9014282e-19  
3574.5  5.6097535e-18  4.8658156e-19  
3575.0  4.8803338e-18  4.8994926e-19  
3575.5  2.2774377e-18  4.8747571e-19  
3576.0  1.0577671e-18  4.8239039e-19  
3576.5  2.1191136e-18  4.8064362e-19  
3577.0  4.0035228e-18  4.8000935e-19  
3577.5  5.9030267e-18  4.7508498e-19  
3578.0  5.6243219e-18  4.7523507e-19  
3578.5  3.5587425e-18  4.774766e-19  
3579.0  4.0571128e-18  4.7021869e-19  
3579.5  5.8480398e-18  4.6823389e-19  
3580.0  5.9957838e-18  4.692725e-19  
3580.5  5.3026817e-18  4.6505003e-19  
3581.0  3.8026054e-18  4.6781157e-19  
3581.5  2.780775e-18  4.6536338e-19  
3582.0  3.3401093e-18  4.6247906e-19  
3582.5  2.2780365e-18  4.6163877e-19  
3583.0  1.1868244e-18  4.6161217e-19  
3583.5  2.4842308e-18  4.6189876e-19  
3584.0  2.6953172e-18  4.596372e-19  
3584.5  3.3118816e-18  4.611781e-19  
3585.0  3.7200994e-18  4.5917145e-19  
3585.5  3.8893528e-18  4.6552062e-19  
3586.0  5.9232879e-18  4.5718875e-19  
3586.5  7.1422528e-18  4.6111848e-19  
3587.0  5.7680381e-18  4.6055983e-19  
3587.5  3.0303319e-18  4.573773e-19  
3588.0  1.9127159e-18  4.5990778e-19  
3588.5  1.1675903e-18  4.55528e-19  
3589.0  6.6336384e-19  4.5568597e-19  
3589.5  2.8509432e-19  4.6030878e-19  
3590.0  3.8976156e-19  4.509912e-19  
3590.5  6.4305998e-19  4.545778e-19  
3591.0  9.4282684e-19  4.5370461e-19  
3591.5  1.7344147e-18  4.5177845e-19  
3592.0  2.9444251e-18  4.5155242e-19  
3592.5  4.595783e-18  4.5073267e-19  
3593.0  3.9369349e-18  4.4941409e-19  
3593.5  2.7888481e-18  4.464393e-19  
3594.0  2.915397e-18  4.4960933e-19  
3594.5  2.8997604e-18  4.458188e-19  
3595.0  3.0228534e-18  4.4505944e-19  
3595.5  2.9093886e-18  4.4529248e-19  
3596.0  3.2694543e-18  4.3890625e-19  
3596.5  4.1514794e-18  4.4263369e-19  
3597.0  4.58949e-18  4.4392465e-19  
3597.5  4.2822167e-18  4.3732395e-19  
3598.0  2.7393683e-18  4.4031161e-19  
3598.5  1.1293604e-18  4.3784699e-19  
3599.0  7.8236469e-19  4.3784991e-19  
3599.5  1.3141717e-18  4.3483152e-19  
3600.0  2.6278572e-18  4.3328227e-19  
3600.5  4.2314926e-18  4.317782e-19  
3601.0  5.1183961e-18  4.3284244e-19  
3601.5  5.5460077e-18  4.3249129e-19  
3602.0  5.8954904e-18  4.3013321e-19  
3602.5  5.2371459e-18  4.2942906e-19  
3603.0  3.9799491e-18  4.3012363e-19  
3603.5  2.5667826e-18  4.2820923e-19  
3604.0  1.9074892e-18  4.2770943e-19  
3604.5  1.5332511e-18  4.2632902e-19  
3605.0  1.5424782e-18  4.253917e-19  
3605.5  1.3332574e-18  4.2731757e-19  
3606.0  -1.0467312e-18  4.2512795e-19  
3606.5  -1.9261131e-18  4.2342912e-19  
3607.0  8.3351723e-20  4.2334742e-19  
3607.5  2.9963122e-18  4.2011941e-19  
3608.0  2.9875834e-18  4.2045201e-19  
3608.5  1.5540659e-18  4.1975339e-19  
3609.0  1.4825453e-18  4.1750386e-19  
3609.5  3.1006092e-18  4.1544278e-19  
3610.0  2.4927553e-18  4.1760594e-19  
3610.5  5.9236283e-19  4.0989395e-19  
3611.0  1.2957952e-18  4.1265176e-19  
3611.5  2.2845994e-18  4.1274241e-19  
3612.0  2.507058e-18  4.0668932e-19  
3612.5  3.0402469e-18  4.0928941e-19  
3613.0  8.7418342e-19  4.0895207e-19  
3613.5  -1.6250976e-18  4.067545e-19  
3614.0  -2.1641745e-18  4.0852605e-19  
3614.5  -1.1378028e-19  4.0655146e-19  
3615.0  1.3766818e-18  4.0894652e-19  
3615.5  1.6213332e-18  4.0686809e-19  
3616.0  1.9160731e-18  4.0659855e-19  
3616.5  2.586864e-18  4.0621718e-19  
3617.0  3.3952014e-18  4.1072708e-19  
3617.5  5.1374252e-18  4.0557425e-19  
3618.0  7.1570993e-18  4.0543256e-19  
3618.5  6.7001803e-18  4.0788088e-19  
3619.0  5.3324858e-18  4.017565e-19  
3619.5  4.5951446e-18  3.9960221e-19  
3620.0  3.6442524e-18  4.0287308e-19  
3620.5  3.3643446e-18  3.9984749e-19  
3621.0  4.1861545e-18  3.9815381e-19  
3621.5  5.0589581e-18  3.9704884e-19  
3622.0  5.232132e-18  3.9599249e-19  
3622.5  3.6846328e-18  3.9709121e-19  
3623.0  1.0392628e-18  3.9487237e-19  
3623.5  2.2594994e-19  3.9580134e-19  
3624.0  1.4632352e-18  3.9492971e-19  
3624.5  2.2275753e-18  3.9710508e-19  
3625.0  3.3969331e-18  3.9371672e-19  
3625.5  5.7326013e-18  3.9499728e-19  
3626.0  6.7192745e-18  3.9509077e-19  
3626.5  5.0327264e-18  3.9483094e-19  
3627.0  3.6478987e-18  3.942009e-19  
3627.5  2.6569094e-18  3.9538117e-19  
3628.0  2.8614782e-18  3.9477793e-19  
3628.5  3.3960079e-18  3.9240801e-19  
3629.0  4.7536044e-18  3.9347622e-19  
3629.5  5.2466923e-18  3.9363437e-19  
3630.0  3.066177e-18  3.9115408e-19  
3630.5  1.9671783e-18  3.9225615e-19  
3631.0  1.9107393e-18  3.9386008e-19  
3631.5  -7.1376688e-19  3.93858e-19  
3632.0  -4.8672298e-19  3.917691e-19  
3632.5  2.8514112e-18  3.9229258e-19  
3633.0  4.1940711e-18  3.9418739e-19  
3633.5  4.3386781e-18  3.945024e-19  
3634.0  3.2005806e-18  3.9218432e-19  
3634.5  2.9729135e-18  3.9547189e-19  
3635.0  3.4295943e-18  3.9621921e-19  
3635.5  3.98805e-18  3.9248262e-19  
3636.0  3.7677242e-18  3.9647211e-19  
3636.5  1.7185354e-18  3.9585094e-19  
3637.0  3.5892966e-20  3.9454715e-19  
3637.5  5.6899125e-19  3.9655264e-19  
3638.0  2.4766648e-18  3.9786283e-19  
3638.5  4.3807609e-18  3.9541935e-19  
3639.0  5.788745e-18  3.9818156e-19  
3639.5  6.6864838e-18  3.9744055e-19  
3640.0  6.595846e-18  3.9597301e-19  
3640.5  4.81773e-18  3.9683127e-19  
3641.0  3.1087304e-18  3.9638398e-19  
3641.5  2.7366426e-18  3.9617432e-19  
3642.0  2.2342939e-18  3.9475757e-19  
3642.5  2.467162e-18  3.9967385e-19  
3643.0  3.7202079e-18  3.9299237e-19  
3643.5  3.6431709e-18  3.989613e-19  
3644.0  2.229269e-18  3.9384388e-19  
3644.5  8.396295e-19  3.9538701e-19  
3645.0  8.5813833e-19  3.9343959e-19  
3645.5  3.1448706e-18  3.9601268e-19  
3646.0  5.93401e-18  3.9248255e-19  
3646.5  5.845115e-18  3.9138444e-19  
3647.0  5.8521465e-18  3.9309467e-19  
3647.5  7.1069088e-18  3.9026184e-19  
3648.0  6.0182242e-18  3.9432641e-19  
3648.5  4.0295895e-18  3.9476626e-19  
3649.0  3.4891174e-18  3.9047082e-19  
3649.5  4.3391149e-18  3.933238e-19  
3650.0  5.0409961e-18  3.9332784e-19  
3650.5  5.1717309e-18  3.9627958e-19  
3651.0  5.0583226e-18  3.9444658e-19  
3651.5  4.7398564e-18  3.9631435e-19  
3652.0  3.4012072e-18  3.9515668e-19  
3652.5  1.5478698e-18  3.9711888e-19  
3653.0  3.1658992e-18  3.9604763e-19  
3653.5  4.6869697e-18  3.9475511e-19  
3654.0  4.8896907e-18  3.9667212e-19  
3654.5  5.1994527e-18  3.9663144e-19  
3655.0  4.3453875e-18  3.9507552e-19  
3655.5  4.2189979e-18  3.9571195e-19  
3656.0  4.9313681e-18  3.9515022e-19  
3656.5  4.8608643e-18  3.9653361e-19  
3657.0  3.9258613e-18  3.9570605e-19  
3657.5  2.8013429e-18  3.9248091e-19  
3658.0  2.1670131e-18  3.9299557e-19  
3658.5  2.1792204e-18  3.9309001e-19  
3659.0  3.2696619e-18  3.9154138e-19  
3659.5  3.2619109e-18  3.9147786e-19  
3660.0  2.5520228e-18  3.8825956e-19  
3660.5  3.5928131e-18  3.9203342e-19  
3661.0  3.6775702e-18  3.9068703e-19  
3661.5  3.8355705e-18  3.9017768e-19  
3662.0  4.2857723e-18  3.9174546e-19  
3662.5  3.105616e-18  3.8969804e-19  
3663.0  1.0086713e-18  3.9239772e-19  
3663.5  -8.2969699e-19  3.8975697e-19  
3664.0  -5.9844599e-19  3.9071291e-19  
3664.5  1.5063513e-18  3.9066553e-19  
3665.0  2.7479142e-18  3.9089975e-19  
3665.5  3.8297507e-18  3.8948065e-19  
3666.0  4.5001573e-18  3.8642121e-19  
3666.5  3.7413724e-18  3.9031782e-19  
3667.0  3.2685315e-18  3.8585698e-19  
3667.5  3.8205645e-18  3.8829128e-19  
3668.0  5.7393453e-18  3.8492192e-19  
3668.5  8.1572178e-18  3.8472334e-19  
3669.0  7.7678433e-18  3.8162804e-19  
3669.5  5.6164945e-18  3.8609707e-19  
3670.0  3.951421e-18  3.820252e-19  
3670.5  2.2306239e-18  3.828088e-19  
3671.0  2.7447527e-18  3.8693054e-19  
3671.5  2.2426409e-18  3.8036273e-19  
3672.0  6.2698441e-19  3.855548e-19  
3672.5  1.8037868e-18  3.8541667e-19  
3673.0  1.9338767e-18  3.8314788e-19  
3673.5  9.9291398e-19  3.8474713e-19  
3674.0  2.1133937e-18  3.8524447e-19  
3674.5  2.6772996e-18  3.8671278e-19  
3675.0  3.3495687e-18  3.8488812e-19  
3675.5  3.5638591e-18  3.8648068e-19  
3676.0  3.0429258e-18  3.8746901e-19  
3676.5  4.3034557e-18  3.8702885e-19  
3677.0  5.415954e-18  3.8692979e-19  
3677.5  3.6599662e-18  3.8733076e-19  
3678.0  2.035254e-18  3.8948053e-19  
3678.5  2.786273e-19  3.8788571e-19  
3679.0  2.2489533e-19  3.8775271e-19  
3679.5  -2.3162122e-19  3.8856344e-19  
3680.0  -4.7831023e-20  3.8783852e-19  
3680.5  5.6238327e-19  3.8813249e-19  
3681.0  2.0071529e-18  3.8494645e-19  
3681.5  2.5180734e-18  3.8443984e-19  
3682.0  1.537523e-18  3.8635446e-19  
3682.5  1.1216034e-18  3.8635023e-19  
3683.0  2.0004107e-18  3.8283508e-19  
3683.5  3.4417876e-18  3.807395e-19  
3684.0  4.4523845e-18  3.8334802e-19  
3684.5  4.1936641e-18  3.8232801e-19  
3685.0  3.4354469e-18  3.7807611e-19  
3685.5  3.7204467e-18  3.8277692e-19  
3686.0  4.1213574e-18  3.7965555e-19  
3686.5  3.7291473e-18  3.7542081e-19  
3687.0  3.0518275e-18  3.8186225e-19  
3687.5  1.462518e-18  3.7580673e-19  
3688.0  1.2408718e-19  3.7804856e-19  
3688.5  6.1305713e-19  3.8100204e-19  
3689.0  1.5216233e-18  3.7592852e-19  
3689.5  2.8378437e-18  3.7646474e-19  
3690.0  4.3519608e-18  3.7584416e-19  
3690.5  5.6902545e-18  3.7654567e-19  
3691.0  4.9534591e-18  3.7485354e-19  
3691.5  2.8141792e-18  3.7748248e-19  
3692.0  2.6783736e-18  3.7935069e-19  
3692.5  3.2041804e-18  3.7305429e-19  
3693.0  2.1090573e-18  3.7635121e-19  
3693.5  1.1807611e-18  3.7561008e-19  
3694.0  3.2657352e-19  3.7536641e-19  
3694.5  -2.9295051e-19  3.7365537e-19  
3695.0  8.811612e-19  3.7755258e-19  
3695.5  4.1464915e-18  3.7711478e-19  
3696.0  5.8431962e-18  3.7111992e-19  
3696.5  3.7571629e-18  3.7907238e-19  
3697.0  1.5406216e-18  3.7132855e-19  
3697.5  -1.4374319e-18  3.7398442e-19  
3698.0  -3.2751879e-18  3.7695831e-19  
3698.5  -7.2034723e-19  3.7320874e-19  
3699.0  2.4521417e-18  3.721945e-19  
3699.5  4.3652753e-18  3.7510874e-19  
3700.0  5.2643594e-18  3.7165708e-19  
3700.5  5.060559e-18  3.7360176e-19  
3701.0  4.5984775e-18  3.7327294e-19  
3701.5  4.75967e-18  3.706969e-19  
3702.0  5.5129433e-18  3.7336389e-19  
3702.5  6.0765895e-18  3.7208098e-19  
3703.0  4.6375352e-18  3.7137972e-19  
3703.5  1.8938186e-18  3.6948166e-19  
3704.0  1.0626048e-19  3.7037471e-19  
3704.5  -1.1389101e-19  3.7020336e-19  
3705.0  2.050936e-18  3.6769606e-19  
3705.5  3.6887196e-18  3.6983497e-19  
3706.0  2.8127014e-18  3.696843e-19  
3706.5  2.0421291e-18  3.6855909e-19  
3707.0  1.4893787e-18  3.6818287e-19  
3707.5  -2.7854968e-19  3.6915039e-19  
3708.0  -8.29833e-19  3.6910904e-19  
3708.5  4.6894615e-19  3.6808044e-19  
3709.0  1.9542482e-18  3.7125973e-19  
3709.5  2.9136341e-18  3.6956722e-19  
3710.0  3.2609183e-18  3.6915095e-19  
3710.5  3.6137753e-18  3.7209385e-19  
3711.0  3.19733e-18  3.7234691e-19  
3711.5  2.1081028e-18  3.7190682e-19  
3712.0  3.5522908e-19  3.7047198e-19  
3712.5  -3.0602905e-19  3.7356319e-19  
3713.0  1.5009067e-18  3.7483211e-19  
3713.5  3.5026757e-18  3.7289402e-19  
3714.0  3.9014236e-18  3.7158577e-19  
3714.5  4.1846735e-18  3.7414582e-19  
3715.0  4.5549141e-18  3.7642482e-19  
3715.5  4.0251922e-18  3.7428272e-19  
3716.0  2.7586293e-18  3.7745998e-19  
3716.5  1.446939e-18  3.7672353e-19  
3717.0  1.0082775e-19  3.7600931e-19  
3717.5  -7.8648237e-19  3.7791708e-19  
3718.0  -2.2595124e-18  3.7768615e-19  
3718.5  -1.114544e-18  3.7992862e-19  
3719.0  7.925086e-19  3.7478867e-19  
3719.5  1.2643575e-18  3.7937167e-19  
3720.0  1.2610565e-18  3.7576353e-19  
3720.5  1.528836e-18  3.7985772e-19  
3721.0  1.519079e-18  3.7321024e-19  
3721.5  1.6659542e-18  3.7595098e-19  
3722.0  1.2619234e-18  3.7633238e-19  
3722.5  6.1281126e-19  3.7434485e-19  
3723.0  -3.903382e-20  3.7812944e-19  
3723.5  7.3139502e-19  3.7471531e-19  
3724.0  2.5871261e-18  3.7399415e-19  
3724.5  2.5434507e-18  3.7600796e-19  
3725.0  1.7452374e-19  3.7433558e-19  
3725.5  -7.4566397e-19  3.7492372e-19  
3726.0  -6.4874299e-19  3.7464646e-19  
3726.5  -1.9790135e-18  3.7524424e-19  
3727.0  -4.1546055e-18  3.7327369e-19  
3727.5  -5.2647814e-18  3.7468275e-19  
3728.0  -4.7401732e-18  3.725018e-19  
3728.5  -2.4827063e-18  3.7198072e-19  
3729.0  2.5270728e-19  3.7191685e-19  
3729.5  7.0223335e-19  3.700395e-19  
3730.0  -9.0335491e-19  3.6904192e-19  
3730.5  -1.21804e-18  3.6943027e-19  
3731.0  -1.2119314e-18  3.6898194e-19  
3731.5  -2.4699136e-18  3.6707087e-19  
3732.0  -1.1200047e-18  3.6668712e-19  
3732.5  1.2230717e-18  3.62852e-19  
3733.0  2.7729911e-18  3.6528406e-19  
3733.5  3.2340673e-18  3.6446458e-19  
3734.0  4.0442526e-18  3.6428648e-19  
3734.5  4.5905237e-18  3.6041889e-19  
3735.0  3.7846418e-18  3.6406608e-19  
3735.5  3.5664529e-18  3.6143556e-19  
3736.0  3.751786e-18  3.6045803e-19  
3736.5  1.444272e-18  3.6205876e-19  
3737.0  -1.2064789e-18  3.6035198e-19  
3737.5  -1.0915933e-18  3.6127068e-19  
3738.0  -4.2475664e-19  3.6139298e-19  
3738.5  -1.9757389e-18  3.58245e-19  
3739.0  -1.9113258e-18  3.5869217e-19  
3739.5  -6.3238652e-20  3.5656732e-19  
3740.0  7.2872361e-19  3.6094232e-19  
3740.5  7.4226356e-19  3.5666386e-19  
3741.0  9.8478813e-19  3.5446034e-19  
3741.5  7.3589622e-19  3.5655454e-19  
3742.0  -7.2804113e-19  3.572098e-19  
3742.5  -2.1055411e-18  3.542236e-19  
3743.0  -3.7014918e-18  3.5519786e-19  
3743.5  -4.3794201e-18  3.5440462e-19  
3744.0  -1.8514809e-18  3.5389299e-19  
3744.5  -2.7603788e-19  3.5269151e-19  
3745.0  -1.4592813e-18  3.5259391e-19  
3745.5  -3.1314261e-18  3.5283522e-19  
3746.0  -2.93233e-18  3.5238459e-19  
3746.5  -1.2437447e-18  3.5251356e-19  
3747.0  1.1565098e-19  3.5067442e-19  
3747.5  6.8576772e-19  3.5211749e-19  
3748.0  4.6249852e-19  3.5061045e-19  
3748.5  2.863745e-19  3.4992173e-19  
3749.0  1.4065883e-18  3.4988478e-19  
3749.5  1.3185726e-18  3.4887493e-19  
3750.0  -4.1800477e-19  3.5004754e-19  
3750.5  -7.2061146e-19  3.4829628e-19  
3751.0  -1.0179739e-18  3.4893485e-19  
3751.5  -1.8833425e-18  3.4951156e-19  
3752.0  -1.9533307e-18  3.4821747e-19  
3752.5  -1.6370699e-18  3.474785e-19  
3753.0  -1.2664474e-18  3.469118e-19  
3753.5  -1.6440669e-18  3.4720875e-19  
3754.0  -2.1591375e-18  3.4697489e-19  
3754.5  -1.6612968e-18  3.455579e-19  
3755.0  -1.4181795e-18  3.4612177e-19  
3755.5  -1.2446076e-18  3.4631645e-19  
3756.0  -9.8982167e-19  3.4597784e-19  
3756.5  -1.1641794e-18  3.4469183e-19  
3757.0  -2.3379374e-18  3.4763351e-19  
3757.5  -3.3247907e-18  3.4402339e-19  
3758.0  -3.5019995e-18  3.4617226e-19  
3758.5  -2.0498111e-18  3.4574401e-19  
3759.0  1.1030208e-19  3.45553e-19  
3759.5  -3.7730531e-19  3.425465e-19  
3760.0  -2.6321772e-18  3.4439382e-19  
3760.5  -3.18748e-18  3.463147e-19  
3761.0  -2.4899214e-18  3.4049101e-19  
3761.5  -2.8857874e-18  3.4577531e-19  
3762.0  -3.4892872e-18  3.4066401e-19  
3762.5  -4.0418818e-18  3.3914679e-19  
3763.0  -3.8038045e-18  3.405763e-19  
3763.5  -3.1102262e-18  3.4052055e-19  
3764.0  -2.2637486e-18  3.3584791e-19  
3764.5  -8.1862206e-19  3.3709749e-19  
3765.0  -1.118051e-19  3.3761912e-19  
3765.5  -9.0052701e-19  3.3127923e-19  
3766.0  -1.5715215e-18  3.342105e-19  
3766.5  -2.404241e-18  3.2999699e-19  
3767.0  -2.4945705e-18  3.3588995e-19  
3767.5  -9.3304104e-19  3.3148869e-19  
3768.0  5.9027424e-19  3.3052044e-19  
3768.5  8.3368664e-19  3.3254946e-19  
3769.0  2.3857048e-19  3.3270501e-19  
3769.5  -9.4389255e-19  3.3013707e-19  
3770.0  -2.2849485e-18  3.3217097e-19  
3770.5  -3.2871854e-18  3.3001276e-19  
3771.0  -3.3832532e-18  3.3285552e-19  
3771.5  -3.4426797e-18  3.3070562e-19  
3772.0  -3.3367448e-18  3.2846541e-19  
3772.5  -2.4489853e-18  3.3090054e-19  
3773.0  -1.4034319e-18  3.3116536e-19  
3773.5  -1.2838867e-18  3.2852105e-19  
3774.0  -2.4487401e-18  3.2913667e-19  
3774.5  -3.0232664e-18  3.2925352e-19  
3775.0  -4.1803294e-18  3.2779097e-19  
3775.5  -4.5845552e-18  3.2707256e-19  
3776.0  -4.1975683e-18  3.2827307e-19  
3776.5  -3.737417e-18  3.2766837e-19  
3777.0  -2.2027393e-18  3.2529375e-19  
3777.5  -2.1276105e-18  3.25671e-19  
3778.0  -3.0355003e-18  3.2414773e-19  
3778.5  -4.5679917e-18  3.2286483e-19  
3779.0  -5.7433321e-18  3.245063e-19  
3779.5  -5.7539078e-18  3.2155363e-19  
3780.0  -5.1154455e-18  3.2173844e-19  
3780.5  -4.2205048e-18  3.2135372e-19  
3781.0  -5.9069799e-18  3.1955511e-19  
3781.5  -8.3397073e-18  3.1943753e-19  
3782.0  -7.8180975e-18  3.2039108e-19  
3782.5  -5.3505988e-18  3.172622e-19  
3783.0  -4.8339579e-18  3.176091e-19  
3783.5  -6.1820858e-18  3.1940625e-19  
3784.0  -6.8162891e-18  3.1368391e-19  
3784.5  -7.5746255e-18  3.181602e-19  
3785.0  -8.7776335e-18  3.1529118e-19  
3785.5  -9.7688925e-18  3.1413453e-19  
3786.0  -9.9958696e-18  3.1721965e-19  
3786.5  -8.7316473e-18  3.1521675e-19  
3787.0  -6.291443e-18  3.0940018e-19  
3787.5  -4.8102187e-18  3.153212e-19  
3788.0  -5.2273462e-18  3.1477918e-19  
3788.5  -6.1378388e-18  3.1187861e-19  
3789.0  -6.7704337e-18  3.139775e-19  
3789.5  -5.9626778e-18  3.1370141e-19  
3790.0  -3.3689908e-18  3.1416132e-19  
3790.5  -2.3760751e-18  3.1413351e-19  
3791.0  -4.7011464e-18  3.1293953e-19  
3791.5  -7.0859002e-18  3.1491656e-19  
3792.0  -7.1874858e-18  3.1453143e-19  
3792.5  -5.7667629e-18  3.1450646e-19  
3793.0  -3.3065216e-18  3.1316256e-19  
3793.5  -1.6738791e-18  3.1360129e-19  
3794.0  -2.0987119e-18  3.1330308e-19  
3794.5  -2.7844363e-18  3.1222753e-19  
3795.0  -3.8073749e-18  3.1411633e-19  
3795.5  -3.0623339e-18  3.1209207e-19  
3796.0  -1.4134967e-18  3.1121162e-19  
3796.5  -1.2840134e-18  3.1036862e-19  
3797.0  -2.2849892e-18  3.0988568e-19  
3797.5  -2.5955361e-18  3.0946458e-19  
3798.0  -1.2493907e-18  3.0825889e-19  
3798.5  -9.100811e-19  3.0689241e-19  
3799.0  -2.0906785e-18  3.0818812e-19  
3799.5  -2.9480951e-18  3.0584121e-19  
3800.0  -3.3725554e-18  3.0545285e-19  
3800.5  -3.6850246e-18  3.0840147e-19  
3801.0  -3.060839e-18  3.0614807e-19  
3801.5  -2.3997951e-18  3.0559687e-19  
3802.0  -1.5074443e-18  3.0649592e-19  
3802.5  -5.1909054e-19  3.0515631e-19  
3803.0  -3.2920244e-19  3.0571486e-19  
3803.5  -1.6625537e-18  3.0493984e-19  
3804.0  -4.2003448e-18  3.0568772e-19  
3804.5  -5.3660798e-18  3.0443916e-19  
3805.0  -5.2199215e-18  3.0504592e-19  
3805.5  -5.8231788e-18  3.0505211e-19  
3806.0  -7.1940418e-18  3.0231378e-19  
3806.5  -7.7611472e-18  3.0501037e-19  
3807.0  -7.4218827e-18  3.0381907e-19  
3807.5  -7.3166591e-18  3.0539361e-19  
3808.0  -7.3408233e-18  3.0204969e-19  
3808.5  -7.4300504e-18  3.0491005e-19  
3809.0  -7.9468431e-18  3.024916e-19  
3809.5  -8.4939696e-18  3.0332003e-19  
3810.0  -8.0112173e-18  3.0177412e-19  
3810.5  -6.4626218e-18  3.0207713e-19  
3811.0  -5.867047e-18  3.0429812e-19  
3811.5  -6.2070351e-18  3.0093333e-19  
3812.0  -6.6469043e-18  3.0279579e-19  
3812.5  -7.2834786e-18  3.05008e-19  
3813.0  -6.9382546e-18  3.0202267e-19  
3813.5  -6.1723648e-18  3.0369376e-19  
3814.0  -6.2080073e-18  3.040209e-19  
3814.5  -6.2306542e-18  3.0546542e-19  
3815.0  -5.3774254e-18  3.0328265e-19  
3815.5  -5.1945682e-18  3.0499298e-19  
3816.0  -5.4882302e-18  3.0502846e-19  
3816.5  -7.319109e-18  3.0396421e-19  
3817.0  -8.2170689e-18  3.0394842e-19  
3817.5  -6.9596483e-18  3.0306822e-19  
3818.0  -4.7172895e-18  3.0330763e-19  
3818.5  -4.6718228e-18  3.016317e-19  
3819.0  -6.9131368e-18  3.0127106e-19  
3819.5  -8.6086638e-18  3.0215699e-19  
3820.0  -7.6740208e-18  3.0017471e-19  
3820.5  -6.7630146e-18  3.0026839e-19  
3821.0  -7.1678563e-18  3.009428e-19  
3821.5  -6.9250403e-18  2.9876537e-19  
3822.0  -5.1939209e-18  2.9957581e-19  
3822.5  -4.9735552e-18  2.9910928e-19  
3823.0  -6.1910437e-18  2.984615e-19  
3823.5  -6.418553e-18  2.998953e-19  
3824.0  -4.5220528e-18  2.9935504e-19  
3824.5  -3.7589957e-18  2.9715923e-19  
3825.0  -4.9582445e-18  2.9969918e-19  
3825.5  -6.4427186e-18  2.9824008e-19  
3826.0  -6.5252821e-18  2.9772032e-19  
3826.5  -5.4963803e-18  2.9774782e-19  
3827.0  -4.6134368e-18  2.9843598e-19  
3827.5  -4.9300573e-18  2.9970621e-19  
3828.0  -5.037861e-18  2.9977523e-19  
3828.5  -3.6728395e-18  2.971516e-19  
3829.0  -2.0408845e-18  2.9992513e-19  
3829.5  -1.2728354e-18  2.9828376e-19  
3830.0  -1.3513729e-18  2.987518e-19  
3830.5  -1.6199397e-18  2.9974382e-19  
3831.0  -1.3931596e-18  3.0104337e-19  
3831.5  -3.6249931e-19  2.9724773e-19  
3832.0  2.0012485e-18  3.0018219e-19  
3832.5  2.0880438e-18  3.0142614e-19  
3833.0  -2.2461658e-19  2.9853614e-19  
3833.5  -1.2169753e-18  2.9981146e-19  
3834.0  -1.0425597e-18  2.9724058e-19  
3834.5  -4.9348195e-19  3.0116787e-19  
3835.0  2.2677571e-19  2.9999647e-19  
3835.5  -4.9475232e-19  2.9961889e-19  
3836.0  -6.9702735e-20  2.9906325e-19  
3836.5  1.6333107e-18  2.972912e-19  
3837.0  1.6072872e-18  2.9877499e-19  
3837.5  4.953445e-19  2.9732765e-19  
3838.0  1.7976738e-19  2.973841e-19  
3838.5  -9.0030762e-20  2.9776281e-19  
3839.0  6.3644674e-19  2.9567894e-19  
3839.5  1.0191501e-18  2.9622299e-19  
3840.0  -1.2612827e-19  2.9589082e-19  
3840.5  -1.2979855e-18  2.9412112e-19  
3841.0  -8.3361554e-19  2.9439073e-19  
3841.5  -2.230555e-19  2.9476433e-19  
3842.0  -4.7271227e-19  2.9335682e-19  
3842.5  -1.0329251e-18  2.9419214e-19  
3843.0  -2.3752145e-18  2.9456642e-19  
3843.5  -3.7784779e-18  2.9346052e-19  
3844.0  -4.6072115e-18  2.9548176e-19  
3844.5  -4.6018387e-18  2.9464531e-19  
3845.0  -4.2234422e-18  2.9600662e-19  
3845.5  -3.7537599e-18  2.9748444e-19  
3846.0  -3.5399981e-18  2.9820642e-19  
3846.5  -4.7065935e-18  2.9782628e-19  
3847.0  -6.3322401e-18  2.9958758e-19  
3847.5  -6.7670618e-18  3.020042e-19  
3848.0  -5.8248205e-18  2.9785501e-19  
3848.5  -3.8237918e-18  3.0099018e-19  
3849.0  -2.3666508e-18  3.0008258e-19  
3849.5  -2.1006742e-18  2.9950428e-19  
3850.0  -1.8389004e-18  3.0010562e-19  
3850.5  -2.4481008e-18  2.9777565e-19  
3851.0  -3.9894942e-18  2.9797266e-19  
3851.5  -4.560946e-18  2.961735e-19  
3852.0  -4.5387833e-18  2.961086e-19  
3852.5  -3.5465686e-18  2.9386259e-19  
3853.0  -1.4173212e-18  2.940971e-19  
3853.5  -9.0521099e-19  2.936052e-19  
3854.0  -1.6991538e-18  2.9255445e-19  
3854.5  -2.6269467e-18  2.9258115e-19  
3855.0  -4.1475573e-18  2.8977809e-19  
3855.5  -6.8640992e-18  2.9131229e-19  
3856.0  -7.6204041e-18  2.8997683e-19  
3856.5  -5.6934775e-18  2.8819608e-19  
3857.0  -5.2810285e-18  2.8900262e-19  
3857.5  -5.4722026e-18  2.8778544e-19  
3858.0  -4.5026346e-18  2.874381e-19  
3858.5  -3.9008499e-18  2.8634668e-19  
3859.0  -5.1709457e-18  2.8593021e-19  
3859.5  -5.4239862e-18  2.8623129e-19  
3860.0  -4.067819e-18  2.8413448e-19  
3860.5  -3.1375723e-18  2.8582348e-19  
3861.0  -1.8999243e-18  2.8271379e-19  
3861.5  -1.9865534e-18  2.8390543e-19  
3862.0  -2.6373266e-18  2.8455187e-19  
3862.5  -2.3598607e-18  2.8229031e-19  
3863.0  -2.9960799e-18  2.8268474e-19  
3863.5  -3.7629937e-18  2.8246568e-19  
3864.0  -3.435544e-18  2.8207982e-19  
3864.5  -2.9462922e-18  2.8193013e-19  
3865.0  -1.814983e-18  2.8021413e-19  
3865.5  -4.4819218e-19  2.8002198e-19  
3866.0  -7.6391929e-20  2.7910327e-19  
3866.5  -8.0234334e-19  2.7875408e-19  
3867.0  -2.0550464e-18  2.778532e-19  
3867.5  -2.5303513e-18  2.7663369e-19  
3868.0  -2.0969217e-18  2.759071e-19  
3868.5  -2.3377241e-18  2.7575812e-19  
3869.0  -3.4504428e-18  2.7267023e-19  
3869.5  -4.285908e-18  2.731031e-19  
3870.0  -4.1101297e-18  2.7250893e-19  
3870.5  -3.2685385e-18  2.7012718e-19  
3871.0  -3.1506394e-18  2.7141637e-19  
3871.5  -3.2092548e-18  2.6809398e-19  
3872.0  -2.5187555e-18  2.6763775e-19  
3872.5  -9.3541636e-19  2.7039356e-19  
3873.0  1.0793913e-18  2.6623393e-19  
3873.5  -8.9675006e-19  2.6616106e-19  
3874.0  -2.4075509e-18  2.6836363e-19  
3874.5  -1.3598027e-18  2.6451686e-19  
3875.0  -1.447851e-18  2.6672743e-19  
3875.5  -1.0687878e-18  2.6567487e-19  
3876.0  -5.9107503e-19  2.657524e-19  
3876.5  -1.1922107e-19  2.649949e-19  
3877.0  -3.2177358e-20  2.6500556e-19  
3877.5  1.4902677e-19  2.6283819e-19  
3878.0  5.6912461e-19  2.6563874e-19  
3878.5  1.1418521e-18  2.6241936e-19  
3879.0  3.41898e-18  2.6598222e-19  
3879.5  4.2497716e-18  2.6025418e-19  
3880.0  3.5659964e-18  2.6311439e-19  
3880.5  4.4373195e-18  2.6124744e-19  
3881.0  5.7634392e-18  2.6299618e-19  
3881.5  5.4185412e-18  2.6231571e-19  
3882.0  4.1236126e-18  2.6089645e-19  
3882.5  3.9496525e-18  2.6102657e-19  
3883.0  3.9374988e-18  2.6184019e-19  
3883.5  4.2729069e-18  2.6047229e-19  
3884.0  6.6684421e-18  2.5903867e-19  
3884.5  8.2034029e-18  2.6010533e-19  
3885.0  8.0802297e-18  2.5904151e-19  
3885.5  7.9970718e-18  2.5887942e-19  
3886.0  8.3193204e-18  2.5748759e-19  
3886.5  9.1103738e-18  2.5698954e-19  
3887.0  9.2375845e-18  2.5878681e-19  
3887.5  8.7591597e-18  2.5739942e-19  
3888.0  9.2926861e-18  2.569156e-19  
3888.5  1.0884046e-17  2.5814332e-19  
3889.0  1.2211185e-17  2.5524164e-19  
3889.5  1.1790231e-17  2.5678327e-19  
3890.0  9.8339347e-18  2.5466312e-19  
3890.5  9.4834353e-18  2.5620025e-19  
3891.0  1.0354476e-17  2.5467353e-19  
3891.5  1.0807147e-17  2.5362305e-19  
3892.0  1.2003271e-17  2.5302111e-19  
3892.5  1.0293756e-17  2.5377554e-19  
3893.0  8.788692e-18  2.4955195e-19  
3893.5  7.8178505e-18  2.5250868e-19  
3894.0  8.6326065e-18  2.4907569e-19  
3894.5  9.0242217e-18  2.4996817e-19  
3895.0  7.4966243e-18  2.4939445e-19  
3895.5  7.7056928e-18  2.4936677e-19  
3896.0  7.2925528e-18  2.4841551e-19  
3896.5  4.5520057e-18  2.4657905e-19  
3897.0  3.761715e-18  2.5002056e-19  
3897.5  4.5401329e-18  2.4837174e-19  
3898.0  4.2256051e-18  2.4916125e-19  
3898.5  4.71721e-18  2.4976155e-19  
3899.0  7.3058335e-18  2.4918954e-19  
3899.5  9.8831284e-18  2.4819147e-19  
3900.0  9.8219083e-18  2.4936324e-19  
3900.5  7.8854056e-18  2.4935318e-19  
3901.0  6.3075075e-18  2.5034392e-19  
3901.5  5.0339183e-18  2.4981857e-19  
3902.0  4.8429166e-18  2.4925993e-19  
3902.5  6.5318902e-18  2.4881406e-19  
3903.0  8.2168699e-18  2.4843263e-19  
3903.5  8.352814e-18  2.4764262e-19  
3904.0  7.6236597e-18  2.4840247e-19  
3904.5  5.9798773e-18  2.4748067e-19  
3905.0  4.961074e-18  2.4843536e-19  
3905.5  5.286152e-18  2.4777368e-19  
3906.0  5.4633217e-18  2.4523382e-19  
3906.5  4.5299425e-18  2.4681259e-19  
3907.0  3.4011136e-18  2.4772302e-19  
3907.5  3.2110442e-18  2.4524168e-19  
3908.0  4.4267608e-18  2.4513129e-19  
3908.5  5.5898179e-18  2.4551518e-19  
3909.0  5.151481e-18  2.4442842e-19  
3909.5  4.7311139e-18  2.4433199e-19  
3910.0  3.9593156e-18  2.4492646e-19  
3910.5  2.7304212e-18  2.4467328e-19  
3911.0  2.8183773e-18  2.427397e-19  
3911.5  6.2081115e-18  2.4399777e-19  
3912.0  6.3871596e-18  2.4405411e-19  
3912.5  4.6028413e-18  2.430886e-19  
3913.0  4.3360615e-18  2.431563e-19  
3913.5  4.7031924e-18  2.4343359e-19  
3914.0  5.2423772e-18  2.4218555e-19  
3914.5  6.4732072e-18  2.4367558e-19  
3915.0  7.4915995e-18  2.4382282e-19  
3915.5  8.6587187e-18  2.4275348e-19  
3916.0  9.3052984e-18  2.4393701e-19  
3916.5  8.4902917e-18  2.4275151e-19  
3917.0  7.8711169e-18  2.4261833e-19  
3917.5  7.7167948e-18  2.4491793e-19  
3918.0  6.1245673e-18  2.4182978e-19  
3918.5  5.7267973e-18  2.4356999e-19  
3919.0  5.8762957e-18  2.4291326e-19  
3919.5  5.2038386e-18  2.4326564e-19  
3920.0  5.2439265e-18  2.4239607e-19  
3920.5  5.4327113e-18  2.4235639e-19  
3921.0  5.9592486e-18  2.4166267e-19  
3921.5  6.3673178e-18  2.4216475e-19  
3922.0  6.0336907e-18  2.418319e-19  
3922.5  5.6957275e-18  2.4193118e-19  
3923.0  6.5302706e-18  2.4209906e-19  
3923.5  8.0701282e-18  2.4309926e-19  
3924.0  9.3816047e-18  2.4320821e-19  
3924.5  1.0651518e-17  2.4169e-19  
3925.0  1.0736648e-17  2.4175651e-19  
3925.5  9.0371319e-18  2.4415192e-19  
3926.0  8.7688397e-18  2.4383148e-19  
3926.5  9.8657887e-18  2.4280136e-19  
3927.0  1.012026e-17  2.4254647e-19  
3927.5  9.090034e-18  2.4312825e-19  
3928.0  8.1008811e-18  2.425928e-19  
3928.5  8.0284932e-18  2.4293614e-19  
3929.0  8.9687481e-18  2.4380899e-19  
3929.5  9.0497776e-18  2.4222252e-19  
3930.0  8.7143289e-18  2.4255742e-19  
3930.5  9.7898809e-18  2.4480855e-19  
3931.0  1.0296719e-17  2.4211119e-19  
3931.5  1.0716544e-17  2.4283865e-19  
3932.0  9.8087942e-18  2.4464159e-19  
3932.5  7.4761158e-18  2.4351388e-19  
3933.0  5.9930949e-18  2.4308064e-19  
3933.5  6.608948e-18  2.430288e-19  
3934.0  7.3337357e-18  2.4472229e-19  
3934.5  8.5158362e-18  2.434856e-19  
3935.0  8.2729059e-18  2.4213e-19  
3935.5  7.1684041e-18  2.4348318e-19  
3936.0  5.50174e-18  2.4266163e-19  
3936.5  5.2341352e-18  2.422261e-19  
3937.0  6.5616688e-18  2.4265318e-19  
3937.5  9.3301469e-18  2.4240456e-19  
3938.0  1.152982e-17  2.4220995e-19  
3938.5  1.2382082e-17  2.4190284e-19  
3939.0  1.211831e-17  2.4253457e-19  
3939.5  1.0801665e-17  2.4090562e-19  
3940.0  9.1745616e-18  2.4119005e-19  
3940.5  8.8633928e-18  2.4051386e-19  
3941.0  9.7361749e-18  2.4059784e-19  
3941.5  9.3078345e-18  2.3967669e-19  
3942.0  8.3172633e-18  2.3878159e-19  
3942.5  8.7168142e-18  2.3998665e-19  
3943.0  9.2898188e-18  2.3758961e-19  
3943.5  8.694397e-18  2.3704613e-19  
3944.0  8.3336984e-18  2.3892242e-19  
3944.5  8.8336274e-18  2.3579897e-19  
3945.0  8.8787241e-18  2.35907e-19  
3945.5  9.2489922e-18  2.3601607e-19  
3946.0  1.0617023e-17  2.3539907e-19  
3946.5  1.0235797e-17  2.3512339e-19  
3947.0  9.0414171e-18  2.3457035e-19  
3947.5  9.6192905e-18  2.3429747e-19  
3948.0  9.7562572e-18  2.3274469e-19  
3948.5  1.006684e-17  2.3245986e-19  
3949.0  1.0468076e-17  2.3267427e-19  
3949.5  9.8441698e-18  2.3133601e-19  
3950.0  8.6207284e-18  2.3196673e-19  
3950.5  8.5968481e-18  2.321867e-19  
3951.0  8.2947096e-18  2.3161714e-19  
3951.5  6.8443965e-18  2.2989217e-19  
3952.0  7.1075459e-18  2.3135733e-19  
3952.5  9.234789e-18  2.3005245e-19  
3953.0  1.0790394e-17  2.3070727e-19  
3953.5  9.8252982e-18  2.301156e-19  
3954.0  8.6368483e-18  2.302955e-19  
3954.5  8.2578448e-18  2.3054789e-19  
3955.0  1.0920521e-17  2.2991998e-19  
3955.5  1.2385468e-17  2.2994944e-19  
3956.0  1.1410304e-17  2.2970033e-19  
3956.5  1.1762877e-17  2.3161898e-19  
3957.0  1.1118904e-17  2.2936481e-19  
3957.5  1.0388686e-17  2.2810065e-19  
3958.0  1.185095e-17  2.2978135e-19  
3958.5  1.3506092e-17  2.2912423e-19  
3959.0  1.2915172e-17  2.2957635e-19  
3959.5  1.0735967e-17  2.2799106e-19  
3960.0  9.7944129e-18  2.2648447e-19  
3960.5  1.0091878e-17  2.2810301e-19  
3961.0  1.1088773e-17  2.2802862e-19  
3961.5  1.2819055e-17  2.2519346e-19  
3962.0  1.3760398e-17  2.2683341e-19  
3962.5  1.4098622e-17  2.2625344e-19  
3963.0  1.4923062e-17  2.26577e-19  
3963.5  1.5420571e-17  2.2585306e-19  
3964.0  1.4991514e-17  2.2669022e-19  
3964.5  1.4277584e-17  2.2622258e-19  
3965.0  1.3814791e-17  2.2492006e-19  
3965.5  1.3141499e-17  2.254513e-19  
3966.0  1.2910397e-17  2.2620869e-19  
3966.5  1.3739292e-17  2.2477238e-19  
3967.0  1.4041415e-17  2.2478283e-19  
3967.5  1.3268732e-17  2.2489596e-19  
3968.0  1.2567734e-17  2.2369084e-19  
3968.5  1.1413335e-17  2.2341345e-19  
3969.0  1.2430598e-17  2.2422703e-19  
3969.5  1.1260666e-17  2.2188941e-19  
3970.0  1.1497844e-17  2.2194885e-19  
3970.5  1.2419035e-17  2.2082686e-19  
3971.0  1.3266833e-17  2.2180209e-19  
3971.5  1.370345e-17  2.203185e-19  
3972.0  1.4211949e-17  2.202895e-19  
3972.5  1.492891e-17  2.2068804e-19  
3973.0  1.5198481e-17  2.1993023e-19  
3973.5  1.4582404e-17  2.2172597e-19  
3974.0  1.4017448e-17  2.2014087e-19  
3974.5  1.4224827e-17  2.23198e-19  
3975.0  1.3848076e-17  2.2154824e-19  
3975.5  1.2563681e-17  2.2199371e-19  
3976.0  1.3788525e-17  2.2271894e-19  
3976.5  1.5232413e-17  2.2260378e-19  
3977.0  1.4012593e-17  2.2408726e-19  
3977.5  1.1422634e-17  2.2249252e-19  
3978.0  9.3255962e-18  2.2318139e-19  
3978.5  9.0712208e-18  2.2321891e-19  
3979.0  9.6758478e-18  2.2201625e-19  
3979.5  9.6828088e-18  2.2195577e-19  
3980.0  9.0186825e-18  2.2172322e-19  
3980.5  8.7811402e-18  2.2134214e-19  
3981.0  9.5758939e-18  2.2027539e-19  
3981.5  1.0273884e-17  2.201919e-19  
3982.0  9.8205128e-18  2.193496e-19  
3982.5  9.3039095e-18  2.200047e-19  
3983.0  9.4356655e-18  2.1754575e-19  
3983.5  9.8907006e-18  2.1733714e-19  
3984.0  1.0106961e-17  2.1774762e-19  
3984.5  9.5930951e-18  2.1681976e-19  
3985.0  9.839418e-18  2.1654836e-19  
3985.5  8.2790576e-18  2.1612751e-19  
3986.0  5.8599476e-18  2.1497995e-19  
3986.5  7.7158746e-18  2.1496467e-19  
3987.0  9.6016893e-18  2.148971e-19  
3987.5  7.7448671e-18  2.1394177e-19  
3988.0  5.7989648e-18  2.1282782e-19  
3988.5  5.4533583e-18  2.1306428e-19  
3989.0  6.2377651e-18  2.1278402e-19  
3989.5  7.7619193e-18  2.1231228e-19  
3990.0  7.4441237e-18  2.1294958e-19  
3990.5  7.0121405e-18  2.1135109e-19  
3991.0  7.9455893e-18  2.1038803e-19  
3991.5  8.029152e-18  2.1102444e-19  
3992.0  8.0474674e-18  2.1129841e-19  
3992.5  7.7129959e-18  2.0980771e-19  
3993.0  8.8311308e-18  2.0974861e-19  
3993.5  1.1087182e-17  2.1039916e-19  
3994.0  9.2571812e-18  2.0864862e-19  
3994.5  6.6457565e-18  2.0979804e-19  
3995.0  6.9715739e-18  2.0757503e-19  
3995.5  7.3916976e-18  2.0942864e-19  
3996.0  5.8327473e-18  2.0832527e-19  
3996.5  4.6823596e-18  2.0713562e-19  
3997.0  6.5846178e-18  2.0709792e-19  
3997.5  9.0079887e-18  2.0779974e-19  
3998.0  9.0858233e-18  2.0673226e-19  
3998.5  8.3248653e-18  2.0623258e-19  
3999.0  8.5063124e-18  2.0426264e-19  
3999.5  8.3682134e-18  2.0635814e-19  
4000.0  7.1478677e-18  2.0556089e-19  
4000.5  5.8195905e-18  2.0569892e-19  
4001.0  5.2172008e-18  2.0618608e-19  
4001.5  6.373932e-18  2.0519986e-19  
4002.0  8.0713516e-18  2.0482249e-19  
4002.5  8.469856e-18  2.0520049e-19  
4003.0  8.3866297e-18  2.0521752e-19  
4003.5  8.1242021e-18  2.0440756e-19  
4004.0  6.6326893e-18  2.0415647e-19  
4004.5  4.6604629e-18  2.0520147e-19  
4005.0  4.3400191e-18  2.042398e-19  
4005.5  5.4189116e-18  2.0380727e-19  
4006.0  6.515698e-18  2.0369116e-19  
4006.5  7.8998108e-18  2.0444336e-19  
4007.0  8.1091128e-18  2.0446935e-19  
4007.5  7.7029994e-18  2.0306341e-19  
4008.0  7.2784854e-18  2.0302545e-19  
4008.5  4.844592e-18  2.0323235e-19  
4009.0  5.6556138e-18  2.0308932e-19  
4009.5  7.7312581e-18  2.0320213e-19  
4010.0  8.1506892e-18  2.033199e-19  
4010.5  7.0747708e-18  2.038372e-19  
4011.0  6.4282494e-18  2.02994e-19  
4011.5  6.8722909e-18  2.0306126e-19  
4012.0  8.1509662e-18  2.0387325e-19  
4012.5  7.4242847e-18  2.0312542e-19  
4013.0  4.1008318e-18  2.0395656e-19  
4013.5  2.1555848e-18  2.0412964e-19  
4014.0  2.7678381e-18  2.0410779e-19  
4014.5  3.7787395e-18  2.0390378e-19  
4015.0  2.8938114e-18  2.0469582e-19  
4015.5  2.5625611e-18  2.0374406e-19  
4016.0  5.6985694e-18  2.0483199e-19  
4016.5  8.6101667e-18  2.0278245e-19  
4017.0  8.2305878e-18  2.0393606e-19  
4017.5  7.6000171e-18  2.0273327e-19  
4018.0  7.5892536e-18  2.039147e-19  
4018.5  6.8401477e-18  2.0211612e-19  
4019.0  5.0281001e-18  2.0187345e-19  
4019.5  3.6943314e-18  2.0196758e-19  
4020.0  3.6472935e-18  2.0310505e-19  
4020.5  4.1095663e-18  2.0079044e-19  
4021.0  4.1854352e-18  2.0170707e-19  
4021.5  5.0673567e-18  2.0205209e-19  
4022.0  6.910004e-18  2.0155799e-19  
4022.5  7.095548e-18  2.0018672e-19  
4023.0  5.5972976e-18  2.0096221e-19  
4023.5  4.9199478e-18  2.0119664e-19  
4024.0  5.6910365e-18  2.0132979e-19  
4024.5  6.278013e-18  2.002888e-19  
4025.0  6.6231773e-18  2.005681e-19  
4025.5  6.2723788e-18  1.9961702e-19  
4026.0  6.9385287e-18  2.003255e-19  
4026.5  7.6922379e-18  2.0013454e-19  
4027.0  7.1041435e-18  1.9963412e-19  
4027.5  5.5443792e-18  1.9880472e-19  
4028.0  6.3155994e-18  1.9978544e-19  
4028.5  8.3469168e-18  1.9963336e-19  
4029.0  7.4355903e-18  1.9870318e-19  
4029.5  4.941474e-18  1.9916068e-19  
4030.0  4.1260259e-18  1.9905398e-19  
4030.5  4.0909246e-18  1.9918936e-19  
4031.0  5.6956587e-18  1.9907209e-19  
4031.5  7.7626715e-18  1.9982131e-19  
4032.0  7.3261374e-18  2.0079583e-19  
4032.5  5.6281627e-18  1.9866423e-19  
4033.0  5.158973e-18  1.991624e-19  
4033.5  5.3176796e-18  2.0113596e-19  
4034.0  5.0518215e-18  1.995209e-19  
4034.5  4.5049442e-18  1.9980775e-19  
4035.0  4.6316673e-18  1.9990552e-19  
4035.5  4.8161599e-18  1.9959979e-19  
4036.0  5.0155528e-18  1.9852626e-19  
4036.5  4.4662617e-18  1.9972123e-19  
4037.0  1.97867e-18  1.9757465e-19  
4037.5  2.738559e-19  1.9737332e-19  
4038.0  1.3542635e-18  1.9828106e-19  
4038.5  2.2706971e-18  1.9706314e-19  
4039.0  2.0754343e-18  1.9610218e-19  
4039.5  2.5336864e-18  1.9544832e-19  
4040.0  3.8634651e-18  1.96176e-19  
4040.5  4.4162655e-18  1.9502836e-19  
4041.0  2.6834948e-18  1.9593099e-19  
4041.5  3.7793965e-18  1.9461958e-19  
4042.0  6.7217175e-18  1.9522819e-19  
4042.5  6.9114974e-18  1.9493258e-19  
4043.0  7.4028789e-18  1.9354184e-19  
4043.5  3.7915537e-18  1.9478149e-19  
4044.0  2.474939e-18  1.9404406e-19  
4044.5  5.2715379e-18  1.9452722e-19  
4045.0  6.147804e-18  1.9456291e-19  
4045.5  5.1890478e-18  1.9446829e-19  
4046.0  4.3731414e-18  1.9516122e-19  
4046.5  4.1746915e-18  1.9466274e-19  
4047.0  4.3844446e-18  1.9511577e-19  
4047.5  3.698539e-18  1.9541339e-19  
4048.0  4.1402077e-18  1.9547971e-19  
4048.5  4.1544417e-18  1.9584585e-19  
4049.0  3.6515528e-18  1.9512027e-19  
4049.5  3.7296653e-18  1.958373e-19  
4050.0  3.7652419e-18  1.9587473e-19  
4050.5  4.0157107e-18  1.9522767e-19  
4051.0  4.8853961e-18  1.9556432e-19  
4051.5  5.2934335e-18  1.9523792e-19  
4052.0  4.9497733e-18  1.9507746e-19  
4052.5  5.088548e-18  1.9450239e-19  
4053.0  6.2336247e-18  1.9508017e-19  
4053.5  6.8215339e-18  1.9477717e-19  
4054.0  4.9605877e-18  1.9483861e-19  
4054.5  2.6815743e-18  1.9403256e-19  
4055.0  2.7174566e-18  1.9416066e-19  
4055.5  3.0716515e-18  1.9434687e-19  
4056.0  2.6865882e-18  1.9426262e-19  
4056.5  2.976784e-18  1.9447587e-19  
4057.0  3.8358429e-18  1.9373451e-19  
4057.5  4.8858131e-18  1.9441509e-19  
4058.0  6.0081064e-18  1.9429358e-19  
4058.5  5.6857989e-18  1.9336659e-19  
4059.0  2.6015306e-18  1.931187e-19  
4059.5  7.4086161e-19  1.9428245e-19  
4060.0  2.414591e-18  1.9340261e-19  
4060.5  4.4807848e-18  1.925858e-19  
4061.0  5.1183624e-18  1.9256101e-19  
4061.5  3.2714235e-18  1.9124313e-19  
4062.0  1.1950566e-18  1.9248102e-19  
4062.5  2.1055141e-18  1.9175725e-19  
4063.0  3.5274026e-18  1.9109313e-19  
4063.5  3.9451533e-18  1.9099107e-19  
4064.0  3.5156443e-18  1.9071031e-19  
4064.5  4.7835053e-18  1.9057955e-19  
4065.0  5.7623514e-18  1.9178793e-19  
4065.5  6.8672582e-18  1.9084872e-19  
4066.0  6.4150994e-18  1.9016705e-19  
4066.5  3.3554492e-18  1.9138883e-19  
4067.0  3.3589806e-18  1.915522e-19  
4067.5  5.0423237e-18  1.9081075e-19  
4068.0  4.3551441e-18  1.9136921e-19  
4068.5  2.9077971e-18  1.9161431e-19  
4069.0  2.4481953e-18  1.9128887e-19  
4069.5  2.6491493e-18  1.9210197e-19  
4070.0  3.4252908e-18  1.9202003e-19  
4070.5  3.583261e-18  1.9223e-19  
4071.0  3.3139933e-18  1.9190991e-19  
4071.5  3.8927048e-18  1.9209625e-19  
4072.0  4.183296e-18  1.9253079e-19  
4072.5  3.9040195e-18  1.9288964e-19  
4073.0  4.2009444e-18  1.9344177e-19  
4073.5  5.1867356e-18  1.9147292e-19  
4074.0  5.7318296e-18  1.9254256e-19  
4074.5  5.9139291e-18  1.9332321e-19  
4075.0  4.9740907e-18  1.9196422e-19  
4075.5  4.0346151e-18  1.9330645e-19  
4076.0  4.7246745e-18  1.9235683e-19  
4076.5  6.0299773e-18  1.9266288e-19  
4077.0  7.1583713e-18  1.9255267e-19  
4077.5  5.7187035e-18  1.9264461e-19  
4078.0  3.8104515e-18  1.9300375e-19  
4078.5  4.6472651e-18  1.920432e-19  
4079.0  6.0256901e-18  1.9315299e-19  
4079.5  4.8959571e-18  1.9172181e-19  
4080.0  4.3670174e-18  1.9308603e-19  
4080.5  5.6603879e-18  1.9244937e-19  
4081.0  7.1304331e-18  1.9335303e-19  
4081.5  6.1552976e-18  1.9224644e-19  
4082.0  4.9009236e-18  1.934159e-19  
4082.5  5.6995818e-18  1.9421071e-19  
4083.0  6.8160781e-18  1.935337e-19  
4083.5  6.8548443e-18  1.9423611e-19  
4084.0  6.552631e-18  1.9597903e-19  
4084.5  6.864172e-18  1.9604821e-19  
4085.0  6.9751071e-18  1.9642949e-19  
4085.5  7.3497135e-18  1.9744417e-19  
4086.0  8.0741828e-18  1.9844317e-19  
4086.5  7.7528312e-18  1.9826337e-19  
4087.0  6.4966594e-18  1.9792027e-19  
4087.5  6.0817098e-18  1.9955181e-19  
4088.0  6.1423648e-18  2.0032608e-19  
4088.5  5.0147659e-18  1.9989821e-19  
4089.0  4.9910642e-18  1.9935074e-19  
4089.5  7.5907207e-18  1.9955108e-19  
4090.0  8.9404191e-18  1.9866383e-19  
4090.5  8.1347034e-18  1.985001e-19  
4091.0  6.8680919e-18  1.9878526e-19  
4091.5  5.786224e-18  1.9833503e-19  
4092.0  4.6237911e-18  1.9801845e-19  
4092.5  3.3655753e-18  1.9706056e-19  
4093.0  4.9947477e-18  1.9732308e-19  
4093.5  7.4343558e-18  1.9749872e-19  
4094.0  7.9526817e-18  1.9754539e-19  
4094.5  7.1179168e-18  1.9764377e-19  
4095.0  6.4818179e-18  1.9584471e-19  
4095.5  8.8187303e-18  1.9837979e-19  
4096.0  1.1379544e-17  1.9813202e-19  
4096.5  1.1915532e-17  1.9710763e-19  
4097.0  1.1565317e-17  1.9883071e-19  
4097.5  1.1410466e-17  1.9904278e-19  
4098.0  1.1437974e-17  1.9779133e-19  
4098.5  1.0799964e-17  1.9980706e-19  
4099.0  9.1126805e-18  1.9969981e-19  
4099.5  8.6708677e-18  2.0031068e-19  
4100.0  1.0952594e-17  2.0035972e-19  
4100.5  1.3543324e-17  2.0035307e-19  
4101.0  1.4667388e-17  2.0146459e-19  
4101.5  1.4089719e-17  2.0150278e-19  
4102.0  1.436723e-17  2.0293414e-19  
4102.5  1.5208353e-17  2.0298477e-19  
4103.0  1.4633694e-17  2.028699e-19  
4103.5  1.4342258e-17  2.0351291e-19  
4104.0  1.4550414e-17  2.044735e-19  
4104.5  1.4576795e-17  2.0411007e-19  
4105.0  1.4524888e-17  2.059217e-19  
4105.5  1.3610773e-17  2.0594595e-19  
4106.0  1.1351186e-17  2.0586327e-19  
4106.5  9.3147451e-18  2.066974e-19  
4107.0  9.4729527e-18  2.0746419e-19  
4107.5  1.0762923e-17  2.0748506e-19  
4108.0  1.0433907e-17  2.0799832e-19  
4108.5  9.4899969e-18  2.0909066e-19  
4109.0  9.7777084e-18  2.0806254e-19  
4109.5  1.0129369e-17  2.0977539e-19  
4110.0  9.3655435e-18  2.0913059e-19  
4110.5  7.9956476e-18  2.0969707e-19  
4111.0  7.6832746e-18  2.1003749e-19  
4111.5  7.9824742e-18  2.1154252e-19  
4112.0  7.7657171e-18  2.0966775e-19  
4112.5  7.5401467e-18  2.107808e-19  
4113.0  9.1641079e-18  2.1147857e-19  
4113.5  1.0513253e-17  2.1173056e-19  
4114.0  1.1323587e-17  2.1130002e-19  
4114.5  1.0206197e-17  2.121603e-19  
4115.0  8.4042984e-18  2.1132259e-19  
4115.5  8.2459652e-18  2.1160173e-19  
4116.0  7.3810509e-18  2.1328047e-19  
4116.5  7.5050252e-18  2.113427e-19  
4117.0  7.8175767e-18  2.123325e-19  
4117.5  7.1601603e-18  2.1248262e-19  
4118.0  5.6988218e-18  2.1124559e-19  
4118.5  5.3905647e-18  2.1178633e-19  
4119.0  5.9846125e-18  2.1240647e-19  
4119.5  7.9029788e-18  2.1077606e-19  
4120.0  1.038583e-17  2.1172517e-19  
4120.5  1.1600027e-17  2.1080572e-19  
4121.0  1.1444527e-17  2.1069646e-19  
4121.5  1.1103626e-17  2.1067021e-19  
4122.0  9.70441e-18  2.1133393e-19  
4122.5  7.7467207e-18  2.106893e-19  
4123.0  7.2052746e-18  2.1023585e-19  
4123.5  8.3314501e-18  2.1023438e-19  
4124.0  9.1923629e-18  2.0987031e-19  
4124.5  8.155659e-18  2.095272e-19  
4125.0  7.1410967e-18  2.0980632e-19  
4125.5  7.7312131e-18  2.0866105e-19  
4126.0  8.4661588e-18  2.1015075e-19  
4126.5  8.7327907e-18  2.0867824e-19  
4127.0  9.1464877e-18  2.0790567e-19  
4127.5  9.4087407e-18  2.0825463e-19  
4128.0  8.7651016e-18  2.0810463e-19  
4128.5  8.8312507e-18  2.0621012e-19  
4129.0  1.0359131e-17  2.0798572e-19  
4129.5  1.1239254e-17  2.0623034e-19  
4130.0  1.0361585e-17  2.0611267e-19  
4130.5  8.778197e-18  2.0553615e-19  
4131.0  9.3045581e-18  2.047391e-19  
4131.5  1.0558402e-17  2.0346009e-19  
4132.0  1.0012477e-17  2.035029e-19  
4132.5  9.0059649e-18  2.020125e-19  
4133.0  8.7315712e-18  2.0269208e-19  
4133.5  9.8783338e-18  2.0155701e-19  
4134.0  1.1390661e-17  2.0082768e-19  
4134.5  1.2429598e-17  2.005802e-19  
4135.0  1.189131e-17  1.999012e-19  
4135.5  9.8293997e-18  1.9890216e-19  
4136.0  9.0842125e-18  2.0049912e-19  
4136.5  9.9607941e-18  1.9974297e-19  
4137.0  1.0141476e-17  1.9990683e-19  
4137.5  9.9819615e-18  2.0037829e-19  
4138.0  8.9513632e-18  1.9996923e-19  
4138.5  8.1970016e-18  1.9970162e-19  
4139.0  8.253533e-18  1.9945283e-19  
4139.5  9.6330335e-18  1.9979777e-19  
4140.0  1.0576282e-17  1.9970915e-19  
4140.5  9.2223563e-18  1.994427e-19  
4141.0  7.8892735e-18  1.9979756e-19  
4141.5  8.5961366e-18  1.9876897e-19  
4142.0  9.8122288e-18  1.9866514e-19  
4142.5  1.1126107e-17  1.9843454e-19  
4143.0  1.1901744e-17  1.9788395e-19  
4143.5  1.1072313e-17  1.96889e-19  
4144.0  1.1505774e-17  1.9726987e-19  
4144.5  1.269914e-17  1.9706241e-19  
4145.0  1.2578252e-17  1.958249e-19  
4145.5  1.1803461e-17  1.9603673e-19  
4146.0  1.2413048e-17  1.9609653e-19  
4146.5  1.3021184e-17  1.9499332e-19  
4147.0  1.1058582e-17  1.949592e-19  
4147.5  8.7618164e-18  1.9551511e-19  
4148.0  1.0446022e-17  1.9337743e-19  
4148.5  1.1607511e-17  1.9512422e-19  
4149.0  1.1150696e-17  1.941339e-19  
4149.5  1.2172833e-17  1.933565e-19  
4150.0  1.3620416e-17  1.9292731e-19  
4150.5  1.3390007e-17  1.9313349e-19  
4151.0  1.0244689e-17  1.9226742e-19  
4151.5  9.9451863e-18  1.910222e-19  
4152.0  1.341912e-17  1.9224338e-19  
4152.5  1.4212143e-17  1.9056332e-19  
4153.0  1.3531688e-17  1.8960899e-19  
4153.5  1.3868541e-17  1.8814176e-19  
4154.0  1.417209e-17  1.891339e-19  
4154.5  1.5017961e-17  1.8759974e-19  
4155.0  1.6341854e-17  1.8772486e-19  
4155.5  1.5753421e-17  1.869143e-19  
4156.0  1.4214615e-17  1.8614244e-19  
4156.5  1.3997059e-17  1.8660882e-19  
4157.0  1.3846851e-17  1.8519945e-19  
4157.5  1.4005848e-17  1.852663e-19  
4158.0  1.4558004e-17  1.8531218e-19  
4158.5  1.4231353e-17  1.8491237e-19  
4159.0  1.3149001e-17  1.8427492e-19  
4159.5  1.1796507e-17  1.8343802e-19  
4160.0  1.103004e-17  1.843885e-19  
4160.5  1.1773687e-17  1.8317532e-19  
4161.0  1.3263194e-17  1.8316538e-19  
4161.5  1.3879853e-17  1.8299005e-19  
4162.0  1.4425663e-17  1.8182113e-19  
4162.5  1.3992593e-17  1.8234664e-19  
4163.0  1.3150601e-17  1.8208058e-19  
4163.5  1.3961482e-17  1.8166986e-19  
4164.0  1.5210309e-17  1.8171373e-19  
4164.5  1.6544273e-17  1.8173185e-19  
4165.0  1.5753537e-17  1.8208464e-19  
4165.5  1.4889845e-17  1.8170625e-19  
4166.0  1.5992149e-17  1.8223373e-19  
4166.5  1.6140276e-17  1.8308684e-19  
4167.0  1.6086573e-17  1.819107e-19  
4167.5  1.5489002e-17  1.8162943e-19  
4168.0  1.6713774e-17  1.8185806e-19  
4168.5  1.7436944e-17  1.8131681e-19  
4169.0  1.7052861e-17  1.826822e-19  
4169.5  1.6514824e-17  1.7848766e-19  
4170.0  1.5733471e-17  1.8037784e-19  
4170.5  1.5583728e-17  1.7834424e-19  
4171.0  1.6452035e-17  1.7724693e-19  
4171.5  1.7587307e-17  1.7597079e-19  
4172.0  1.7949441e-17  1.744047e-19  
4172.5  1.7507527e-17  1.7377511e-19  
4173.0  1.6180233e-17  1.7133319e-19  
4173.5  1.5545624e-17  1.7062526e-19  
4174.0  1.5711155e-17  1.6990052e-19  
4174.5  1.6512636e-17  1.6935045e-19  
4175.0  1.7526382e-17  1.683589e-19  
4175.5  1.8511471e-17  1.6669812e-19  
4176.0  1.9131179e-17  1.6715918e-19  
4176.5  1.9268146e-17  1.6629997e-19  
4177.0  1.9237045e-17  1.6573847e-19  
4177.5  1.9712675e-17  1.6540009e-19  
4178.0  2.0126845e-17  1.6550215e-19  
4178.5  1.974798e-17  1.6543191e-19  
4179.0  1.9146147e-17  1.6507307e-19  
4179.5  1.8617632e-17  1.6477593e-19  
4180.0  1.8406242e-17  1.648928e-19  
4180.5  1.9234883e-17  1.6458862e-19  
4181.0  2.0020967e-17  1.64761e-19  
4181.5  2.0001827e-17  1.6480759e-19  
4182.0  1.8236526e-17  1.641837e-19  
4182.5  1.5732344e-17  1.6438209e-19  
4183.0  1.7171611e-17  1.6437966e-19  
4183.5  1.8402384e-17  1.6428432e-19  
4184.0  1.9226165e-17  1.6429674e-19  
4184.5  1.9642011e-17  1.6433503e-19  
4185.0  1.7902926e-17  1.6517704e-19  
4185.5  1.5840453e-17  1.6399765e-19  
4186.0  1.5610616e-17  1.6437083e-19  
4186.5  1.7157568e-17  1.6547253e-19  
4187.0  1.8753284e-17  1.6457068e-19  
4187.5  1.8870319e-17  1.6546014e-19  
4188.0  1.9542722e-17  1.6475822e-19  
4188.5  2.0947074e-17  1.6481684e-19  
4189.0  2.1979031e-17  1.6545369e-19  
4189.5  2.2085817e-17  1.6577313e-19  
4190.0  2.119174e-17  1.6512884e-19  
4190.5  2.0361807e-17  1.6621198e-19  
4191.0  2.0705163e-17  1.6649827e-19  
4191.5  2.1719704e-17  1.6550617e-19  
4192.0  2.2018814e-17  1.6683253e-19  
4192.5  2.1363141e-17  1.6679881e-19  
4193.0  2.0289711e-17  1.6636223e-19  
4193.5  1.9593609e-17  1.6772957e-19  
4194.0  1.9477803e-17  1.6709474e-19  
4194.5  1.9784685e-17  1.6738697e-19  
4195.0  2.041722e-17  1.6806831e-19  
4195.5  2.1191036e-17  1.6779467e-19  
4196.0  2.2236209e-17  1.6797303e-19  
4196.5  2.3107969e-17  1.6832095e-19  
4197.0  2.2792339e-17  1.6924148e-19  
4197.5  2.129966e-17  1.6902032e-19  
4198.0  2.1548819e-17  1.6863291e-19  
4198.5  2.2888774e-17  1.6931781e-19  
4199.0  2.3892222e-17  1.6955099e-19  
4199.5  2.4391243e-17  1.6936438e-19  
4200.0  2.4107007e-17  1.6929788e-19  
4200.5  2.4279073e-17  1.6989413e-19  
4201.0  2.451477e-17  1.6982268e-19  
4201.5  2.5290202e-17  1.6993004e-19  
4202.0  2.6016689e-17  1.6982067e-19  
4202.5  2.5260921e-17  1.6992777e-19  
4203.0  2.389298e-17  1.6982464e-19  
4203.5  2.3723066e-17  1.702524e-19  
4204.0  2.5256168e-17  1.7001685e-19  
4204.5  2.6279197e-17  1.7011112e-19  
4205.0  2.4574597e-17  1.7051748e-19  
4205.5  2.4508831e-17  1.7061295e-19  
4206.0  2.6484265e-17  1.7049434e-19  
4206.5  2.6268804e-17  1.7055405e-19  
4207.0  2.5772705e-17  1.7006327e-19  
4207.5  2.6108487e-17  1.7114478e-19  
4208.0  2.6005781e-17  1.7104719e-19  
4208.5  2.6200194e-17  1.7004921e-19  
4209.0  2.6722203e-17  1.7195347e-19  
4209.5  2.6328603e-17  1.7014917e-19  
4210.0  2.6151928e-17  1.7093166e-19  
4210.5  2.6763834e-17  1.7075032e-19  
4211.0  2.6494756e-17  1.7116395e-19  
4211.5  2.5912792e-17  1.7103982e-19  
4212.0  2.6364507e-17  1.7131637e-19  
4212.5  2.8748124e-17  1.7075827e-19  
4213.0  3.1053623e-17  1.7052378e-19  
4213.5  2.9957738e-17  1.7150946e-19  
4214.0  2.7595256e-17  1.7135953e-19  
4214.5  2.6492479e-17  1.7158376e-19  
4215.0  2.594176e-17  1.7147132e-19  
4215.5  2.6675511e-17  1.7155489e-19  
4216.0  2.8794894e-17  1.720865e-19  
4216.5  2.9921343e-17  1.7198771e-19  
4217.0  2.9681186e-17  1.7132692e-19  
4217.5  2.9349915e-17  1.724402e-19  
4218.0  2.923161e-17  1.7262714e-19  
4218.5  2.885357e-17  1.7227444e-19  
4219.0  2.8289956e-17  1.7248651e-19  
4219.5  2.8511213e-17  1.7275236e-19  
4220.0  2.9374915e-17  1.7265023e-19  
4220.5  2.9500001e-17  1.7332817e-19  
4221.0  3.0670107e-17  1.7228311e-19  
4221.5  3.1601248e-17  1.7297531e-19  
4222.0  3.3207733e-17  1.7318659e-19  
4222.5  3.5386106e-17  1.7356885e-19  
4223.0  3.5645007e-17  1.7299045e-19  
4223.5  3.3905467e-17  1.7302511e-19  
4224.0  3.2808206e-17  1.7382401e-19  
4224.5  3.227977e-17  1.7307428e-19  
4225.0  3.2285243e-17  1.7371817e-19  
4225.5  3.3232181e-17  1.7326145e-19  
4226.0  3.4365448e-17  1.7386813e-19  
4226.5  3.450083e-17  1.7365752e-19  
4227.0  3.3697579e-17  1.7335585e-19  
4227.5  3.3183755e-17  1.7375597e-19  
4228.0  3.3970334e-17  1.7365823e-19  
4228.5  3.4567987e-17  1.7352857e-19  
4229.0  3.390073e-17  1.7342826e-19  
4229.5  3.272847e-17  1.734443e-19  
4230.0  3.1242153e-17  1.7315828e-19  
4230.5  3.1212738e-17  1.7356332e-19  
4231.0  3.2525374e-17  1.7336583e-19  
4231.5  3.3797107e-17  1.7308175e-19  
4232.0  3.5126385e-17  1.7294209e-19  
4232.5  3.5612238e-17  1.7271125e-19  
4233.0  3.449471e-17  1.7322018e-19  
4233.5  3.2791669e-17  1.7303462e-19  
4234.0  3.3198243e-17  1.7275126e-19  
4234.5  3.3887591e-17  1.725377e-19  
4235.0  3.3475085e-17  1.7264925e-19  
4235.5  3.367389e-17  1.7266289e-19  
4236.0  3.4811791e-17  1.727547e-19  
4236.5  3.6283691e-17  1.7253956e-19  
4237.0  3.7635017e-17  1.7209597e-19  
4237.5  3.8489106e-17  1.7249686e-19  
4238.0  3.9961258e-17  1.7255046e-19  
4238.5  4.1064226e-17  1.7217774e-19  
4239.0  4.013122e-17  1.7200864e-19  
4239.5  4.0183001e-17  1.7198248e-19  
4240.0  4.076393e-17  1.717565e-19  
4240.5  4.0347274e-17  1.7218408e-19  
4241.0  4.0282866e-17  1.7104737e-19  
4241.5  4.0871349e-17  1.722177e-19  
4242.0  4.2017403e-17  1.7171789e-19  
4242.5  4.2030994e-17  1.7067787e-19  
4243.0  4.0367829e-17  1.7212826e-19  
4243.5  3.8756297e-17  1.7125255e-19  
4244.0  3.8124951e-17  1.7190028e-19  
4244.5  3.8539527e-17  1.7094927e-19  
4245.0  3.8980097e-17  1.7039081e-19  
4245.5  3.8966419e-17  1.7050702e-19  
4246.0  3.8646538e-17  1.7069193e-19  
4246.5  3.8316731e-17  1.7073435e-19  
4247.0  3.9266382e-17  1.7044026e-19  
4247.5  4.0943203e-17  1.69657e-19  
4248.0  4.2048826e-17  1.7041336e-19  
4248.5  4.2100814e-17  1.689991e-19  
4249.0  4.3555452e-17  1.6908633e-19  
4249.5  4.4663369e-17  1.6930433e-19  
4250.0  4.4044356e-17  1.6914861e-19  
4250.5  4.4053071e-17  1.693062e-19  
4251.0  4.4536664e-17  1.6852213e-19  
4251.5  4.5692998e-17  1.6826141e-19  
4252.0  4.6661009e-17  1.6767083e-19  
4252.5  4.7270934e-17  1.6766805e-19  
4253.0  4.6543727e-17  1.6727641e-19  
4253.5  4.4757848e-17  1.6727302e-19  
4254.0  4.4050343e-17  1.6696672e-19  
4254.5  4.4639875e-17  1.6659057e-19  
4255.0  4.5490794e-17  1.6681062e-19  
4255.5  4.4430668e-17  1.6605226e-19  
4256.0  4.2794696e-17  1.6575744e-19  
4256.5  4.2559611e-17  1.65645e-19  
4257.0  4.359642e-17  1.6535687e-19  
4257.5  4.4077316e-17  1.6518517e-19  
4258.0  4.3847741e-17  1.6476314e-19  
4258.5  4.3607809e-17  1.6466848e-19  
4259.0  4.4292305e-17  1.6409178e-19  
4259.5  4.4649814e-17  1.6353263e-19  
4260.0  4.4131036e-17  1.6414171e-19  
4260.5  4.4825811e-17  1.6380879e-19  
4261.0  4.7007398e-17  1.6349168e-19  
4261.5  4.9184251e-17  1.6224374e-19  
4262.0  4.960915e-17  1.6291351e-19  
4262.5  4.7769842e-17  1.6340287e-19  
4263.0  4.5286344e-17  1.622497e-19  
4263.5  4.4412348e-17  1.630848e-19  
4264.0  4.5431191e-17  1.6154151e-19  
4264.5  4.6557752e-17  1.6229586e-19  
4265.0  4.8309047e-17  1.6176075e-19  
4265.5  4.9185214e-17  1.6265294e-19  
4266.0  4.9009474e-17  1.6130036e-19  
4266.5  4.8612022e-17  1.6045935e-19  
4267.0  4.7615892e-17  1.6151308e-19  
4267.5  4.7314043e-17  1.6049952e-19  
4268.0  4.9225819e-17  1.6052836e-19  
4268.5  5.1253205e-17  1.602332e-19  
4269.0  5.3939691e-17  1.6015505e-19  
4269.5  5.3829045e-17  1.5952612e-19  
4270.0  5.0455624e-17  1.5883816e-19  
4270.5  4.9742378e-17  1.5870217e-19  
4271.0  5.183262e-17  1.5865199e-19  
4271.5  5.3165823e-17  1.5871844e-19  
4272.0  5.4462796e-17  1.5795699e-19  
4272.5  5.536833e-17  1.5787499e-19  
4273.0  5.5777003e-17  1.5797291e-19  
4273.5  5.531174e-17  1.5743561e-19  
4274.0  5.4886907e-17  1.5689632e-19  
4274.5  5.4943083e-17  1.5733688e-19  
4275.0  5.4770925e-17  1.5665714e-19  
4275.5  5.4326151e-17  1.5646948e-19  
4276.0  5.3530789e-17  1.567253e-19  
4276.5  5.3150825e-17  1.5631783e-19  
4277.0  5.3250688e-17  1.5636157e-19  
4277.5  5.2984146e-17  1.5563132e-19  
4278.0  5.2816366e-17  1.560997e-19  
4278.5  5.4438027e-17  1.5600425e-19  
4279.0  5.4827802e-17  1.5565485e-19  
4279.5  5.2956883e-17  1.5540599e-19  
4280.0  5.2922444e-17  1.5548572e-19  
4280.5  5.509121e-17  1.5515007e-19  
4281.0  5.6803816e-17  1.5500661e-19  
4281.5  5.7505709e-17  1.5438055e-19  
4282.0  5.7069115e-17  1.5481873e-19  
4282.5  5.6586106e-17  1.5431336e-19  
4283.0  5.6662773e-17  1.5394852e-19  
4283.5  5.6273963e-17  1.5374543e-19  
4284.0  5.5543896e-17  1.5390526e-19  
4284.5  5.6126518e-17  1.5386371e-19  
4285.0  5.7283027e-17  1.5296006e-19  
4285.5  5.7807264e-17  1.5348036e-19  
4286.0  5.8025563e-17  1.5303553e-19  
4286.5  5.7707142e-17  1.5279697e-19  
4287.0  5.848076e-17  1.5236001e-19  
4287.5  5.961038e-17  1.5245632e-19  
4288.0  6.1184116e-17  1.5266768e-19  
4288.5  6.2193631e-17  1.5167297e-19  
4289.0  6.0913828e-17  1.5193984e-19  
4289.5  5.8497954e-17  1.523883e-19  
4290.0  5.7810709e-17  1.5128661e-19  
4290.5  5.9330143e-17  1.5137315e-19  
4291.0  6.1224402e-17  1.5179169e-19  
4291.5  6.2737028e-17  1.5138326e-19  
4292.0  6.3056127e-17  1.5153952e-19  
4292.5  6.1106907e-17  1.5141327e-19  
4293.0  6.042677e-17  1.5169384e-19  
4293.5  6.158816e-17  1.5240547e-19  
4294.0  6.1977763e-17  1.5174475e-19  
4294.5  6.1084581e-17  1.5274314e-19  
4295.0  6.1350936e-17  1.5313772e-19  
4295.5  6.2019803e-17  1.552596e-19  
4296.0  6.1796504e-17  1.5412793e-19  
4296.5  6.2212742e-17  1.5575593e-19  
4297.0  6.2251368e-17  1.5645528e-19  
4297.5  6.1202343e-17  1.5704928e-19  
4298.0  6.1220421e-17  1.5751142e-19  
4298.5  6.1528438e-17  1.5775094e-19  
4299.0  6.1626618e-17  1.5783704e-19  
4299.5  6.2685141e-17  1.5803569e-19  
4300.0  6.3063659e-17  1.5815363e-19  
4300.5  6.316156e-17  1.568322e-19  
4301.0  6.4252087e-17  1.5640334e-19  
4301.5  6.4925331e-17  1.5476499e-19  
4302.0  6.3826094e-17  1.5495032e-19  
4302.5  6.3344299e-17  1.5353204e-19  
4303.0  6.3992366e-17  1.5194495e-19  
4303.5  6.5564683e-17  1.5167808e-19  
4304.0  6.6662244e-17  1.5074132e-19  
4304.5  6.6740317e-17  1.4913133e-19  
4305.0  6.7242256e-17  1.4857275e-19  
4305.5  6.7580044e-17  1.4749898e-19  
4306.0  6.7208085e-17  1.4689828e-19  
4306.5  6.7350913e-17  1.465475e-19  
4307.0  6.8088506e-17  1.4565317e-19  
4307.5  6.8477858e-17  1.4550543e-19  
4308.0  6.829474e-17  1.4470608e-19  
4308.5  6.8499639e-17  1.4468509e-19  
4309.0  6.824847e-17  1.4436142e-19  
4309.5  6.811857e-17  1.4398264e-19  
4310.0  6.8189856e-17  1.4432589e-19  
4310.5  6.7523898e-17  1.4376261e-19  
4311.0  6.8202947e-17  1.444212e-19  
4311.5  6.863036e-17  1.4414863e-19  
4312.0  6.7091682e-17  1.4467566e-19  
4312.5  6.7107363e-17  1.4401212e-19  
4313.0  6.8419617e-17  1.4536105e-19  
4313.5  6.8482126e-17  1.4433557e-19  
4314.0  6.7202452e-17  1.4505734e-19  
4314.5  6.6603251e-17  1.4486005e-19  
4315.0  6.8717201e-17  1.4499456e-19  
4315.5  7.227073e-17  1.4554682e-19  
4316.0  7.2710463e-17  1.4488098e-19  
4316.5  7.0139047e-17  1.4558536e-19  
4317.0  6.7951151e-17  1.4515652e-19  
4317.5  6.6791928e-17  1.4564552e-19  
4318.0  6.6557325e-17  1.4549617e-19  
4318.5  6.7547494e-17  1.4559208e-19  
4319.0  6.9319666e-17  1.4560245e-19  
4319.5  6.9005062e-17  1.4550784e-19  
4320.0  6.778381e-17  1.4573879e-19  
4320.5  6.7835528e-17  1.4584911e-19  
4321.0  6.7359264e-17  1.453682e-19  
4321.5  6.7405397e-17  1.4618912e-19  
4322.0  7.0394996e-17  1.4551935e-19  
4322.5  7.1735742e-17  1.4573529e-19  
4323.0  7.0966288e-17  1.4585387e-19  
4323.5  7.0409995e-17  1.4572622e-19  
4324.0  7.0329987e-17  1.4594457e-19  
4324.5  6.8943326e-17  1.4555519e-19  
4325.0  6.8058898e-17  1.4565779e-19  
4325.5  6.9196239e-17  1.4572858e-19  
4326.0  7.0013064e-17  1.4576876e-19  
4326.5  6.9603531e-17  1.4559725e-19  
4327.0  6.9012488e-17  1.4551571e-19  
4327.5  6.8874071e-17  1.4561023e-19  
4328.0  6.9476363e-17  1.4522225e-19  
4328.5  6.9171323e-17  1.4537131e-19  
4329.0  6.8656182e-17  1.4555777e-19  
4329.5  7.0774762e-17  1.4495517e-19  
4330.0  7.3971284e-17  1.4491353e-19  
4330.5  7.4367209e-17  1.447605e-19  
4331.0  7.225746e-17  1.4480588e-19  
4331.5  7.1106511e-17  1.4496692e-19  
4332.0  7.1273647e-17  1.440775e-19  
4332.5  7.1215577e-17  1.4450885e-19  
4333.0  7.2018644e-17  1.4459201e-19  
4333.5  7.3100798e-17  1.4437601e-19  
4334.0  7.2794747e-17  1.441359e-19  
4334.5  7.3120975e-17  1.44487e-19  
4335.0  7.4002015e-17  1.4383088e-19  
4335.5  7.5612263e-17  1.4365365e-19  
4336.0  7.9648726e-17  1.4462201e-19  
4336.5  8.3585304e-17  1.4401329e-19  
4337.0  8.3612484e-17  1.4350933e-19  
4337.5  8.3120571e-17  1.4429248e-19  
4338.0  8.5333445e-17  1.4338534e-19  
4338.5  8.9166524e-17  1.4380325e-19  
4339.0  8.989001e-17  1.4335366e-19  
4339.5  8.8254529e-17  1.4373548e-19  
4340.0  8.5802914e-17  1.4326087e-19  
4340.5  8.4202516e-17  1.430525e-19  
4341.0  8.3310285e-17  1.430965e-19  
4341.5  8.2257222e-17  1.4336846e-19  
4342.0  8.0155973e-17  1.4275859e-19  
4342.5  7.8366065e-17  1.4292355e-19  
4343.0  7.6990193e-17  1.4287512e-19  
4343.5  7.5842621e-17  1.4245353e-19  
4344.0  7.4021015e-17  1.4314803e-19  
4344.5  7.2994756e-17  1.4294363e-19  
4345.0  7.2795966e-17  1.4232111e-19  
4345.5  7.2369575e-17  1.4257306e-19  
4346.0  7.1592688e-17  1.428981e-19  
4346.5  7.2431285e-17  1.4256715e-19  
4347.0  7.3932978e-17  1.4264852e-19  
4347.5  7.2488858e-17  1.423666e-19  
4348.0  7.0085897e-17  1.4310101e-19  
4348.5  7.1236573e-17  1.4218251e-19  
4349.0  7.2851986e-17  1.4226596e-19  
4349.5  7.1811149e-17  1.4288148e-19  
4350.0  7.082952e-17  1.4208593e-19  
4350.5  7.1485082e-17  1.4248461e-19  
4351.0  7.1034159e-17  1.4202819e-19  
4351.5  7.0039558e-17  1.424042e-19  
4352.0  7.162623e-17  1.4268336e-19  
4352.5  7.295101e-17  1.4187675e-19  
4353.0  7.2339214e-17  1.4249061e-19  
4353.5  7.0829668e-17  1.4218387e-19  
4354.0  7.0476572e-17  1.4202471e-19  
4354.5  7.3763505e-17  1.4224218e-19  
4355.0  7.1296673e-17  1.4239178e-19  
4355.5  6.9915405e-17  1.4160908e-19  
4356.0  7.5679799e-17  1.4237267e-19  
4356.5  7.5887948e-17  1.4239459e-19  
4357.0  7.3242699e-17  1.4185825e-19  
4357.5  7.1346583e-17  1.4231598e-19  
4358.0  7.0629626e-17  1.4216193e-19  
4358.5  7.0969539e-17  1.4223155e-19  
4359.0  6.9888121e-17  1.4223383e-19  
4359.5  7.0370337e-17  1.4200632e-19  
4360.0  7.3112563e-17  1.4223586e-19  
4360.5  7.0942184e-17  1.4221175e-19  
4361.0  6.9433903e-17  1.4258126e-19  
4361.5  7.1592582e-17  1.4220624e-19  
4362.0  7.0464674e-17  1.4235861e-19  
4362.5  6.9933358e-17  1.4228178e-19  
4363.0  7.1189208e-17  1.4228545e-19  
4363.5  7.1744352e-17  1.4280841e-19  
4364.0  6.9272844e-17  1.4230285e-19  
4364.5  6.70405e-17  1.4318475e-19  
4365.0  6.7237968e-17  1.4226718e-19  
4365.5  6.920203e-17  1.4309312e-19  
4366.0  7.1141161e-17  1.4298191e-19  
4366.5  7.0714546e-17  1.4242463e-19  
4367.0  6.9170491e-17  1.4350818e-19  
4367.5  7.0132963e-17  1.4261331e-19  
4368.0  7.1833032e-17  1.4336606e-19  
4368.5  7.1973667e-17  1.4261886e-19  
4369.0  7.0981336e-17  1.4332321e-19  
4369.5  6.9689032e-17  1.430065e-19  
4370.0  6.9532695e-17  1.4272064e-19  
4370.5  6.8234503e-17  1.4320946e-19  
4371.0  6.752343e-17  1.428483e-19  
4371.5  6.7850284e-17  1.4353845e-19  
4372.0  6.833758e-17  1.4252305e-19  
4372.5  6.988195e-17  1.4322349e-19  
4373.0  7.1036898e-17  1.4300415e-19  
4373.5  7.0761462e-17  1.4295281e-19  
4374.0  7.0918988e-17  1.4277035e-19  
4374.5  7.1268993e-17  1.431138e-19  
4375.0  7.2054781e-17  1.4288625e-19  
4375.5  7.4757475e-17  1.4306524e-19  
4376.0  7.5553396e-17  1.4288003e-19  
4376.5  7.4643366e-17  1.4284598e-19  
4377.0  7.356587e-17  1.4289843e-19  
4377.5  7.2400688e-17  1.4312597e-19  
4378.0  7.0797462e-17  1.4293644e-19  
4378.5  6.9637349e-17  1.4306285e-19  
4379.0  6.9350918e-17  1.4332891e-19  
4379.5  6.9643253e-17  1.4306562e-19  
4380.0  7.0086134e-17  1.4323913e-19  
4380.5  6.939572e-17  1.4291519e-19  
4381.0  6.812417e-17  1.4353893e-19  
4381.5  6.8598077e-17  1.4341659e-19  
4382.0  7.1991617e-17  1.4351964e-19  
4382.5  7.408555e-17  1.432984e-19  
4383.0  7.5261338e-17  1.4421869e-19  
4383.5  7.6456437e-17  1.4255909e-19  
4384.0  7.6133645e-17  1.4395881e-19  
4384.5  7.4931065e-17  1.4344922e-19  
4385.0  7.3621879e-17  1.4311556e-19  
4385.5  7.2804327e-17  1.436087e-19  
4386.0  7.3148282e-17  1.4359428e-19  
4386.5  7.4054486e-17  1.4380943e-19  
4387.0  7.4717746e-17  1.4343661e-19  
4387.5  7.3241085e-17  1.4293174e-19  
4388.0  7.1339965e-17  1.4373887e-19  
4388.5  7.116921e-17  1.4336487e-19  
4389.0  7.1866976e-17  1.4361428e-19  
4389.5  7.2046024e-17  1.4367076e-19  
4390.0  7.2559632e-17  1.4330082e-19  
4390.5  7.3385291e-17  1.4336648e-19  
4391.0  7.3399061e-17  1.4372197e-19  
4391.5  7.4546928e-17  1.439706e-19  
4392.0  7.5802222e-17  1.4346638e-19  
4392.5  7.5413908e-17  1.4374906e-19  
4393.0  7.2900334e-17  1.4400442e-19  
4393.5  7.038324e-17  1.4423907e-19  
4394.0  6.9825556e-17  1.4406147e-19  
4394.5  7.0789801e-17  1.4407449e-19  
4395.0  7.1640577e-17  1.443379e-19  
4395.5  7.1768967e-17  1.4445197e-19  
4396.0  7.295168e-17  1.4445046e-19  
4396.5  7.4368602e-17  1.4442951e-19  
4397.0  7.3996741e-17  1.4444323e-19  
4397.5  7.2995483e-17  1.445658e-19  
4398.0  7.377602e-17  1.4501531e-19  
4398.5  7.4592896e-17  1.4461423e-19  
4399.0  7.300412e-17  1.4472266e-19  
4399.5  7.1896579e-17  1.448413e-19  
4400.0  7.1976278e-17  1.4464056e-19  
4400.5  7.3505187e-17  1.4526007e-19  
4401.0  7.4940709e-17  1.4496327e-19  
4401.5  7.4145165e-17  1.4513612e-19  
4402.0  7.2822175e-17  1.448677e-19  
4402.5  7.141675e-17  1.4482721e-19  
4403.0  7.0690387e-17  1.4517348e-19  
4403.5  7.1893255e-17  1.4515345e-19  
4404.0  7.2380749e-17  1.4510157e-19  
4404.5  7.2555606e-17  1.4524742e-19  
4405.0  7.3452137e-17  1.4485315e-19  
4405.5  7.4184661e-17  1.4523188e-19  
4406.0  7.4388847e-17  1.451781e-19  
4406.5  7.4990161e-17  1.4442903e-19  
4407.0  7.612e-17  1.4521951e-19  
4407.5  7.5263347e-17  1.4478789e-19  
4408.0  7.457342e-17  1.446732e-19  
4408.5  7.5393321e-17  1.4487693e-19  
4409.0  7.4706243e-17  1.4471581e-19  
4409.5  7.3712879e-17  1.4447881e-19  
4410.0  7.3635449e-17  1.4468507e-19  
4410.5  7.3924539e-17  1.4492131e-19  
4411.0  7.3797474e-17  1.4436374e-19  
4411.5  7.2653162e-17  1.4473356e-19  
4412.0  7.057204e-17  1.4478087e-19  
4412.5  6.9237721e-17  1.4481883e-19  
4413.0  7.031027e-17  1.4453039e-19  
4413.5  7.1770399e-17  1.444919e-19  
4414.0  7.2209895e-17  1.4519133e-19  
4414.5  7.332892e-17  1.4498625e-19  
4415.0  7.4767641e-17  1.4469085e-19  
4415.5  7.475933e-17  1.4489087e-19  
4416.0  7.3730256e-17  1.453515e-19  
4416.5  7.2977999e-17  1.4500037e-19  
4417.0  7.1166301e-17  1.4463182e-19  
4417.5  7.0631934e-17  1.4493394e-19  
4418.0  7.253729e-17  1.4524443e-19  
4418.5  7.3489823e-17  1.4511997e-19  
4419.0  7.2910477e-17  1.44865e-19  
4419.5  7.260553e-17  1.45402e-19  
4420.0  7.20587e-17  1.4533919e-19  
4420.5  7.0323349e-17  1.447799e-19  
4421.0  6.9530806e-17  1.4575799e-19  
4421.5  6.9800632e-17  1.452238e-19  
4422.0  6.8740726e-17  1.4550649e-19  
4422.5  6.761786e-17  1.4573714e-19  
4423.0  6.7272376e-17  1.4528026e-19  
4423.5  6.7846902e-17  1.4516846e-19  
4424.0  6.883176e-17  1.4557465e-19  
4424.5  6.9013907e-17  1.4504317e-19  
4425.0  6.7021516e-17  1.4551882e-19  
4425.5  6.6305649e-17  1.4481114e-19  
4426.0  6.7251593e-17  1.4529374e-19  
4426.5  6.629156e-17  1.4461227e-19  
4427.0  6.5212367e-17  1.4447102e-19  
4427.5  6.6321352e-17  1.4428101e-19  
4428.0  6.7754328e-17  1.4436316e-19  
4428.5  6.8022457e-17  1.439982e-19  
4429.0  6.8093572e-17  1.4402534e-19  
4429.5  6.854604e-17  1.4380875e-19  
4430.0  6.7540718e-17  1.4353639e-19  
4430.5  6.4832176e-17  1.440284e-19  
4431.0  6.3915065e-17  1.4363876e-19  
4431.5  6.5171259e-17  1.4383458e-19  
4432.0  6.6385696e-17  1.4356053e-19  
4432.5  6.6971681e-17  1.441969e-19  
4433.0  6.6805504e-17  1.4378218e-19  
4433.5  6.6659564e-17  1.4371603e-19  
4434.0  6.6125711e-17  1.4443736e-19  
4434.5  6.7006834e-17  1.4342922e-19  
4435.0  6.8240216e-17  1.4369641e-19  
4435.5  6.8649912e-17  1.4434351e-19  
4436.0  6.8406161e-17  1.4365994e-19  
4436.5  6.8149564e-17  1.4332866e-19  
4437.0  6.5083535e-17  1.4373421e-19  
4437.5  6.4552681e-17  1.4356248e-19  
4438.0  6.5381519e-17  1.436369e-19  
4438.5  6.606455e-17  1.4341363e-19  
4439.0  6.8017916e-17  1.4277889e-19  
4439.5  6.8711207e-17  1.4383271e-19  
4440.0  6.7391737e-17  1.4298224e-19  
4440.5  6.6296489e-17  1.426809e-19  
4441.0  6.6773978e-17  1.4325708e-19  
4441.5  6.7327129e-17  1.4286838e-19  
4442.0  6.8405564e-17  1.4296025e-19  
4442.5  6.8824158e-17  1.4250174e-19  
4443.0  6.8270018e-17  1.4248449e-19  
4443.5  6.8586452e-17  1.4269544e-19  
4444.0  7.0701498e-17  1.4249277e-19  
4444.5  7.3261908e-17  1.4257084e-19  
4445.0  7.3589975e-17  1.4209525e-19  
4445.5  7.1736191e-17  1.4198675e-19  
4446.0  6.9824066e-17  1.4201992e-19  
4446.5  6.8599799e-17  1.4182687e-19  
4447.0  6.8163083e-17  1.4215166e-19  
4447.5  6.7806491e-17  1.4148842e-19  
4448.0  6.7706969e-17  1.4145541e-19  
4448.5  6.9462471e-17  1.4127191e-19  
4449.0  6.998751e-17  1.4183298e-19  
4449.5  6.8094241e-17  1.4138202e-19  
4450.0  6.725963e-17  1.4096977e-19  
4450.5  6.7003085e-17  1.414602e-19  
4451.0  6.645016e-17  1.4082568e-19  
4451.5  6.621139e-17  1.4138611e-19  
4452.0  6.7981932e-17  1.4094115e-19  
4452.5  6.9153427e-17  1.4042752e-19  
4453.0  6.8177881e-17  1.4027454e-19  
4453.5  6.7838727e-17  1.4072083e-19  
4454.0  6.6834211e-17  1.4051571e-19  
4454.5  6.6216089e-17  1.4006064e-19  
4455.0  6.8388122e-17  1.4021609e-19  
4455.5  6.8753377e-17  1.3951032e-19  
4456.0  6.5143197e-17  1.3948189e-19  
4456.5  6.3130327e-17  1.3941541e-19  
4457.0  6.50404e-17  1.395351e-19  
4457.5  6.6075068e-17  1.3891866e-19  
4458.0  6.4547461e-17  1.3883274e-19  
4458.5  6.3293861e-17  1.3879142e-19  
4459.0  6.5349354e-17  1.3878202e-19  
4459.5  6.6995636e-17  1.3809937e-19  
4460.0  6.5652766e-17  1.3863409e-19  
4460.5  6.4388322e-17  1.3853708e-19  
4461.0  6.4074139e-17  1.3814964e-19  
4461.5  6.3427092e-17  1.3793341e-19  
4462.0  6.3140494e-17  1.3803631e-19  
4462.5  6.2949988e-17  1.3782893e-19  
4463.0  6.209284e-17  1.3789244e-19  
4463.5  6.2375078e-17  1.3794945e-19  
4464.0  6.3414629e-17  1.3777349e-19  
4464.5  6.4907759e-17  1.3746736e-19  
4465.0  6.6101593e-17  1.3770037e-19  
4465.5  6.3446087e-17  1.3727817e-19  
4466.0  6.1177455e-17  1.3737613e-19  
4466.5  6.3013552e-17  1.3739088e-19  
4467.0  6.3306996e-17  1.3662713e-19  
4467.5  6.1917551e-17  1.3734496e-19  
4468.0  6.0942951e-17  1.3717202e-19  
4468.5  6.0317509e-17  1.3667743e-19  
4469.0  6.1039831e-17  1.3718963e-19  
4469.5  6.3416405e-17  1.3695025e-19  
4470.0  6.3569338e-17  1.363179e-19  
4470.5  6.4330577e-17  1.3683162e-19  
4471.0  6.5594038e-17  1.3689021e-19  
4471.5  6.6764483e-17  1.3671222e-19  
4472.0  6.5069595e-17  1.3680435e-19  
4472.5  6.2265727e-17  1.3607298e-19  
4473.0  6.2604327e-17  1.3652965e-19  
4473.5  6.3886421e-17  1.3639394e-19  
4474.0  6.4137313e-17  1.359568e-19  
4474.5  6.4304091e-17  1.3653141e-19  
4475.0  6.4731312e-17  1.3587296e-19  
4475.5  6.3747476e-17  1.3623686e-19  
4476.0  6.0625952e-17  1.3558995e-19  
4476.5  5.8303666e-17  1.3604373e-19  
4477.0  5.8812559e-17  1.3588375e-19  
4477.5  6.081089e-17  1.3572108e-19  
4478.0  6.2227443e-17  1.3582114e-19  
4478.5  6.1236055e-17  1.3594174e-19  
4479.0  5.9317635e-17  1.3582678e-19  
4479.5  5.8501298e-17  1.3562059e-19  
4480.0  5.8313851e-17  1.3585238e-19  
4480.5  5.9537673e-17  1.3591965e-19  
4481.0  6.2048762e-17  1.359779e-19  
4481.5  6.233017e-17  1.3591644e-19  
4482.0  6.1193178e-17  1.3591655e-19  
4482.5  5.8942156e-17  1.3622402e-19  
4483.0  5.710858e-17  1.3558991e-19  
4483.5  5.8157932e-17  1.3600177e-19  
4484.0  6.0241885e-17  1.3602879e-19  
4484.5  5.977379e-17  1.3619366e-19  
4485.0  5.8973215e-17  1.3600009e-19  
4485.5  5.9650298e-17  1.3591531e-19  
4486.0  5.8073372e-17  1.3604224e-19  
4486.5  5.5640827e-17  1.3572076e-19  
4487.0  5.5816378e-17  1.3623456e-19  
4487.5  5.8028607e-17  1.3590872e-19  
4488.0  5.8691234e-17  1.3561871e-19  
4488.5  5.7735519e-17  1.3589694e-19  
4489.0  5.7703678e-17  1.3554007e-19  
4489.5  5.9957506e-17  1.3542844e-19  
4490.0  6.2022937e-17  1.3588982e-19  
4490.5  6.2787052e-17  1.3559567e-19  
4491.0  6.2465841e-17  1.3542405e-19  
4491.5  6.163317e-17  1.3526489e-19  
4492.0  6.1373821e-17  1.3566649e-19  
4492.5  6.0298827e-17  1.3495097e-19  
4493.0  5.9365251e-17  1.3562228e-19  
4493.5  5.9370206e-17  1.3559531e-19  
4494.0  5.8343188e-17  1.3494873e-19  
4494.5  5.6912479e-17  1.350228e-19  
4495.0  5.6247198e-17  1.3540111e-19  
4495.5  5.7660885e-17  1.3509542e-19  
4496.0  6.0717622e-17  1.3487834e-19  
4496.5  6.0821936e-17  1.3508898e-19  
4497.0  5.7752655e-17  1.3531577e-19  
4497.5  5.6835553e-17  1.3469653e-19  
4498.0  5.8790092e-17  1.3514834e-19  
4498.5  5.9881319e-17  1.3466396e-19  
4499.0  5.8036953e-17  1.3471458e-19  
4499.5  5.6585036e-17  1.3503848e-19  
4500.0  5.6709636e-17  1.3487227e-19  
4500.5  5.7214049e-17  1.3461789e-19  
4501.0  5.7963755e-17  1.3530059e-19  
4501.5  5.8456226e-17  1.3442834e-19  
4502.0  5.8625211e-17  1.3507919e-19  
4502.5  5.8571874e-17  1.3460623e-19  
4503.0  5.8164303e-17  1.3477765e-19  
4503.5  5.6944352e-17  1.351726e-19  
4504.0  5.5331022e-17  1.3489258e-19  
4504.5  5.5774761e-17  1.3475343e-19  
4505.0  5.6896373e-17  1.351791e-19  
4505.5  5.733641e-17  1.3521417e-19  
4506.0  5.7193675e-17  1.3513907e-19  
4506.5  5.6821963e-17  1.3503987e-19  
4507.0  5.8241933e-17  1.3515875e-19  
4507.5  6.1439145e-17  1.3552003e-19  
4508.0  6.2810032e-17  1.3492678e-19  
4508.5  6.3341451e-17  1.3591434e-19  
4509.0  6.2232747e-17  1.3530509e-19  
4509.5  6.0132571e-17  1.353468e-19  
4510.0  6.0767525e-17  1.3591253e-19  
4510.5  6.2579187e-17  1.3539593e-19  
4511.0  6.2959346e-17  1.3623278e-19  
4511.5  6.2054964e-17  1.3595612e-19  
4512.0  5.9860582e-17  1.3533687e-19  
4512.5  5.8394537e-17  1.364431e-19  
4513.0  5.9304809e-17  1.3635676e-19  
4513.5  6.0699508e-17  1.362376e-19  
4514.0  6.287217e-17  1.36278e-19  
4514.5  6.3614143e-17  1.3648014e-19  
4515.0  6.1663368e-17  1.3678975e-19  
4515.5  6.0612909e-17  1.3691818e-19  
4516.0  6.2574658e-17  1.3650959e-19  
4516.5  6.4347471e-17  1.3665754e-19  
4517.0  6.4253086e-17  1.3717908e-19  
4517.5  6.5120834e-17  1.3718008e-19  
4518.0  6.504121e-17  1.3712171e-19  
4518.5  6.5346651e-17  1.3746513e-19  
4519.0  6.5258519e-17  1.3731306e-19  
4519.5  6.3108758e-17  1.3710405e-19  
4520.0  6.2964034e-17  1.3722714e-19  
4520.5  6.5121349e-17  1.3765616e-19  
4521.0  6.6660387e-17  1.373708e-19  
4521.5  6.7124602e-17  1.3755717e-19  
4522.0  6.7596815e-17  1.3770681e-19  
4522.5  6.8759842e-17  1.3725207e-19  
4523.0  6.9626316e-17  1.3736391e-19  
4523.5  6.8573426e-17  1.3764477e-19  
4524.0  6.800047e-17  1.3780336e-19  
4524.5  6.9310757e-17  1.3724202e-19  
4525.0  7.1133907e-17  1.3774052e-19  
4525.5  7.223074e-17  1.3810512e-19  
4526.0  7.3080242e-17  1.3773644e-19  
4526.5  7.227635e-17  1.377776e-19  
4527.0  7.1483024e-17  1.379726e-19  
4527.5  7.2241029e-17  1.3811323e-19  
4528.0  7.3280186e-17  1.384353e-19  
4528.5  7.4463555e-17  1.383454e-19  
4529.0  7.6564615e-17  1.3833796e-19  
4529.5  7.7938843e-17  1.3863096e-19  
4530.0  7.7697081e-17  1.3860229e-19  
4530.5  7.7746662e-17  1.3877393e-19  
4531.0  7.8208544e-17  1.3846893e-19  
4531.5  7.7928128e-17  1.3892815e-19  
4532.0  7.7786259e-17  1.3926151e-19  
4532.5  7.7842267e-17  1.3912202e-19  
4533.0  7.9343769e-17  1.4011812e-19  
4533.5  8.0136232e-17  1.4056519e-19  
4534.0  7.8679556e-17  1.4078023e-19  
4534.5  7.8292409e-17  1.4222597e-19  
4535.0  8.0288786e-17  1.4311576e-19  
4535.5  8.0692487e-17  1.4440721e-19  
4536.0  8.0111101e-17  1.4644057e-19  
4536.5  8.1540464e-17  1.4770714e-19  
4537.0  8.4178564e-17  1.4865086e-19  
4537.5  8.6128477e-17  1.5067269e-19  
4538.0  8.7749125e-17  1.5136441e-19  
4538.5  8.8569923e-17  1.5253267e-19  
4539.0  8.8481215e-17  1.5304713e-19  
4539.5  8.8489032e-17  1.5197122e-19  
4540.0  8.9004172e-17  1.5225123e-19  
4540.5  8.8733521e-17  1.5093537e-19  
4541.0  8.8418578e-17  1.4956227e-19  
4541.5  9.0103022e-17  1.4753803e-19  
4542.0  9.1754779e-17  1.4533157e-19  
4542.5  9.2423681e-17  1.4383398e-19  
4543.0  9.4028918e-17  1.4107499e-19  
4543.5  9.4679969e-17  1.3985285e-19  
4544.0  9.4755075e-17  1.3780767e-19  
4544.5  9.6346066e-17  1.3678071e-19  
4545.0  9.7349595e-17  1.3571982e-19  
4545.5  9.6109848e-17  1.3479139e-19  
4546.0  9.5422337e-17  1.3413024e-19  
4546.5  9.5588257e-17  1.3449672e-19  
4547.0  9.5893057e-17  1.341379e-19  
4547.5  9.7154846e-17  1.335432e-19  
4548.0  9.7842691e-17  1.339225e-19  
4548.5  9.7448567e-17  1.3455063e-19  
4549.0  9.9256511e-17  1.3420441e-19  
4549.5  1.0271212e-16  1.3446224e-19  
4550.0  1.0577403e-16  1.3492727e-19  
4550.5  1.0827156e-16  1.3491252e-19  
4551.0  1.0746755e-16  1.3514499e-19  
4551.5  1.0659896e-16  1.3507916e-19  
4552.0  1.0668911e-16  1.3619951e-19  
4552.5  1.0771303e-16  1.353453e-19  
4553.0  1.0935412e-16  1.3561952e-19  
4553.5  1.1094263e-16  1.3612888e-19  
4554.0  1.1304671e-16  1.3649416e-19  
4554.5  1.1454097e-16  1.3683046e-19  
4555.0  1.13495e-16  1.3772258e-19  
4555.5  1.1204211e-16  1.3901884e-19  
4556.0  1.1216155e-16  1.3775674e-19  
4556.5  1.1402331e-16  1.3710436e-19  
4557.0  1.1472805e-16  1.3788663e-19  
4557.5  1.1468357e-16  1.3862005e-19  
4558.0  1.1653778e-16  1.3880453e-19  
4558.5  1.1847037e-16  1.3945089e-19  
4559.0  1.1921885e-16  1.3939892e-19  
4559.5  1.1983848e-16  1.3937711e-19  
4560.0  1.199574e-16  1.3931179e-19  
4560.5  1.196057e-16  1.3856214e-19  
4561.0  1.2019552e-16  1.4002848e-19  
4561.5  1.2244544e-16  1.4106422e-19  
4562.0  1.236936e-16  1.4063837e-19  
4562.5  1.2261101e-16  1.3975526e-19  
4563.0  1.2247998e-16  1.4018321e-19  
4563.5  1.2394213e-16  1.3955021e-19  
4564.0  1.2596223e-16  1.3936242e-19  
4564.5  1.2739558e-16  1.3978512e-19  
4565.0  1.2760056e-16  1.3972414e-19  
4565.5  1.2690822e-16  1.3978853e-19  
4566.0  1.2676798e-16  1.3947834e-19  
4566.5  1.2838232e-16  1.3910824e-19  
4567.0  1.2898498e-16  1.3911117e-19  
4567.5  1.2904273e-16  1.3967289e-19  
4568.0  1.3187868e-16  1.3915696e-19  
4568.5  1.3458826e-16  1.3936885e-19  
4569.0  1.3361968e-16  1.3905211e-19  
4569.5  1.3185898e-16  1.3905431e-19  
4570.0  1.3499909e-16  1.3958461e-19  
4570.5  1.3713198e-16  1.3888352e-19  
4571.0  1.3689319e-16  1.3957507e-19  
4571.5  1.3798011e-16  1.3943841e-19  
4572.0  1.4098536e-16  1.3917105e-19  
4572.5  1.4328867e-16  1.3952099e-19  
4573.0  1.443104e-16  1.3916587e-19  
4573.5  1.4388964e-16  1.3930203e-19  
4574.0  1.4239438e-16  1.396304e-19  
4574.5  1.4200823e-16  1.3933933e-19  
4575.0  1.4381263e-16  1.3925993e-19  
4575.5  1.4681204e-16  1.3966413e-19  
4576.0  1.500334e-16  1.3902157e-19  
4576.5  1.517542e-16  1.395077e-19  
4577.0  1.5133137e-16  1.3915755e-19  
4577.5  1.5054342e-16  1.3893595e-19  
4578.0  1.5148421e-16  1.3932515e-19  
4578.5  1.5408159e-16  1.3907028e-19  
4579.0  1.5565252e-16  1.3897066e-19  
4579.5  1.5493755e-16  1.391512e-19  
4580.0  1.5470485e-16  1.3871493e-19  
4580.5  1.5486907e-16  1.3901981e-19  
4581.0  1.540451e-16  1.3886918e-19  
4581.5  1.5455839e-16  1.3873037e-19  
4582.0  1.5668596e-16  1.3869684e-19  
4582.5  1.5917278e-16  1.3865148e-19  
4583.0  1.6157142e-16  1.3880202e-19  
4583.5  1.6210435e-16  1.3854397e-19  
4584.0  1.626747e-16  1.3827158e-19  
4584.5  1.627815e-16  1.3840788e-19  
4585.0  1.6298047e-16  1.3819595e-19  
4585.5  1.6509636e-16  1.38495e-19  
4586.0  1.6523216e-16  1.3825381e-19  
4586.5  1.654342e-16  1.378236e-19  
4587.0  1.676156e-16  1.3802164e-19  
4587.5  1.6789576e-16  1.3788293e-19  
4588.0  1.6857224e-16  1.3786433e-19  
4588.5  1.7010532e-16  1.3800318e-19  
4589.0  1.7114297e-16  1.3763174e-19  
4589.5  1.7252218e-16  1.3795804e-19  
4590.0  1.7374547e-16  1.3766058e-19  
4590.5  1.7388274e-16  1.3750631e-19  
4591.0  1.7426045e-16  1.3740053e-19  
4591.5  1.7534247e-16  1.3778104e-19  
4592.0  1.7547751e-16  1.3766137e-19  
4592.5  1.7468557e-16  1.3719013e-19  
4593.0  1.7419526e-16  1.3702497e-19  
4593.5  1.7702501e-16  1.369014e-19  
4594.0  1.8079629e-16  1.3760482e-19  
4594.5  1.8202528e-16  1.3663138e-19  
4595.0  1.832882e-16  1.3679448e-19  
4595.5  1.8601326e-16  1.3643366e-19  
4596.0  1.8643008e-16  1.3686516e-19  
4596.5  1.8575714e-16  1.3636222e-19  
4597.0  1.8569068e-16  1.3625871e-19  
4597.5  1.8567345e-16  1.3620671e-19  
4598.0  1.8691376e-16  1.3585122e-19  
4598.5  1.9029528e-16  1.3624268e-19  
4599.0  1.9327677e-16  1.3566645e-19  
4599.5  1.938583e-16  1.3623617e-19  
4600.0  1.9188304e-16  1.3594885e-19  
4600.5  1.8967602e-16  1.3611803e-19  
4601.0  1.8970476e-16  1.3568245e-19  
4601.5  1.9185786e-16  1.3538834e-19  
4602.0  1.9166796e-16  1.3561164e-19  
4602.5  1.9170821e-16  1.3556423e-19  
4603.0  1.9297744e-16  1.3552175e-19  
4603.5  1.9438895e-16  1.3550106e-19  
4604.0  1.961432e-16  1.3490755e-19  
4604.5  1.9741133e-16  1.3498896e-19  
4605.0  1.9769201e-16  1.3493276e-19  
4605.5  1.9900749e-16  1.3487704e-19  
4606.0  2.0039751e-16  1.3468628e-19  
4606.5  2.0107117e-16  1.3449746e-19  
4607.0  2.0156879e-16  1.3479874e-19  
4607.5  2.0252058e-16  1.3452779e-19  
4608.0  2.0329371e-16  1.3423008e-19  
4608.5  2.0331968e-16  1.3487768e-19  
4609.0  2.0381351e-16  1.3421592e-19  
4609.5  2.044341e-16  1.3509085e-19  
4610.0  2.0741433e-16  1.3457213e-19  
4610.5  2.1184309e-16  1.3488893e-19  
4611.0  2.1369207e-16  1.3454957e-19  
4611.5  2.1248272e-16  1.344091e-19  
4612.0  2.1214433e-16  1.3505731e-19  
4612.5  2.130314e-16  1.3505254e-19  
4613.0  2.1220528e-16  1.3544461e-19  
4613.5  2.1275825e-16  1.3505176e-19  
4614.0  2.1421218e-16  1.3526291e-19  
4614.5  2.1547982e-16  1.3543853e-19  
4615.0  2.1536667e-16  1.3546404e-19  
4615.5  2.1552865e-16  1.3530019e-19  
4616.0  2.1739203e-16  1.3553523e-19  
4616.5  2.1900213e-16  1.3557558e-19  
4617.0  2.1892046e-16  1.3546616e-19  
4617.5  2.1779744e-16  1.3533016e-19  
4618.0  2.1895599e-16  1.3547051e-19  
4618.5  2.1945565e-16  1.3511937e-19  
4619.0  2.1854813e-16  1.3499469e-19  
4619.5  2.2079604e-16  1.3505695e-19  
4620.0  2.2293181e-16  1.3502104e-19  
4620.5  2.2555754e-16  1.345734e-19  
4621.0  2.2680363e-16  1.346585e-19  
4621.5  2.2592627e-16  1.3498161e-19  
4622.0  2.249157e-16  1.3413133e-19  
4622.5  2.247861e-16  1.3433372e-19  
4623.0  2.2720257e-16  1.3447063e-19  
4623.5  2.3044833e-16  1.3455397e-19  
4624.0  2.3153051e-16  1.3418988e-19  
4624.5  2.3222439e-16  1.3450353e-19  
4625.0  2.3377379e-16  1.3394186e-19  
4625.5  2.3447875e-16  1.3438149e-19  
4626.0  2.3244163e-16  1.3459649e-19  
4626.5  2.3085306e-16  1.3416904e-19  
4627.0  2.3286639e-16  1.3415538e-19  
4627.5  2.3542497e-16  1.343904e-19  
4628.0  2.3498819e-16  1.3442205e-19  
4628.5  2.3473457e-16  1.343938e-19  
4629.0  2.3674817e-16  1.3426961e-19  
4629.5  2.3821311e-16  1.3446766e-19  
4630.0  2.3784492e-16  1.3414205e-19  
4630.5  2.3610365e-16  1.3406008e-19  
4631.0  2.3611489e-16  1.3463783e-19  
4631.5  2.3914757e-16  1.342676e-19  
4632.0  2.4560266e-16  1.3398151e-19  
4632.5  2.4629951e-16  1.3405732e-19  
4633.0  2.4170353e-16  1.3395477e-19  
4633.5  2.4151641e-16  1.3409481e-19  
4634.0  2.4148593e-16  1.3380065e-19  
4634.5  2.4335185e-16  1.3417113e-19  
4635.0  2.4558489e-16  1.338336e-19  
4635.5  2.4565303e-16  1.335232e-19  
4636.0  2.4643535e-16  1.3397036e-19  
4636.5  2.4949245e-16  1.3402112e-19  
4637.0  2.4974038e-16  1.3306468e-19  
4637.5  2.4894884e-16  1.3424458e-19  
4638.0  2.5092888e-16  1.3352636e-19  
4638.5  2.5345927e-16  1.3357294e-19  
4639.0  2.5504304e-16  1.33967e-19  
4639.5  2.5568201e-16  1.3363896e-19  
4640.0  2.545659e-16  1.3380665e-19  
4640.5  2.5170795e-16  1.3352969e-19  
4641.0  2.5158164e-16  1.3426385e-19  
4641.5  2.5375853e-16  1.3359518e-19  
4642.0  2.5560079e-16  1.3395469e-19  
4642.5  2.5673723e-16  1.342685e-19  
4643.0  2.5896029e-16  1.3371416e-19  
4643.5  2.5844601e-16  1.3411696e-19  
4644.0  2.5705812e-16  1.3427041e-19  
4644.5  2.5803722e-16  1.3385359e-19  
4645.0  2.6043453e-16  1.336539e-19  
4645.5  2.6139051e-16  1.3381552e-19  
4646.0  2.6168168e-16  1.341178e-19  
4646.5  2.6485002e-16  1.3383221e-19  
4647.0  2.65762e-16  1.3400906e-19  
4647.5  2.6480171e-16  1.3359179e-19  
4648.0  2.6505115e-16  1.3380655e-19  
4648.5  2.6647456e-16  1.3373346e-19  
4649.0  2.673639e-16  1.3384738e-19  
4649.5  2.6978061e-16  1.3328787e-19  
4650.0  2.71142e-16  1.3388677e-19  
4650.5  2.6969177e-16  1.3364546e-19  
4651.0  2.7016332e-16  1.3360969e-19  
4651.5  2.7066636e-16  1.3359136e-19  
4652.0  2.6964172e-16  1.3394138e-19  
4652.5  2.6789591e-16  1.3362313e-19  
4653.0  2.677178e-16  1.3341351e-19  
4653.5  2.6951249e-16  1.3410054e-19  
4654.0  2.7107522e-16  1.3364337e-19  
4654.5  2.7151116e-16  1.3372467e-19  
4655.0  2.7205735e-16  1.3409131e-19  
4655.5  2.7302009e-16  1.3386989e-19  
4656.0  2.7362046e-16  1.3354984e-19  
4656.5  2.7335471e-16  1.3357292e-19  
4657.0  2.731052e-16  1.3420231e-19  
4657.5  2.7296337e-16  1.3370916e-19  
4658.0  2.7335805e-16  1.3371231e-19  
4658.5  2.7323616e-16  1.3329682e-19  
4659.0  2.7302127e-16  1.3416004e-19  
4659.5  2.7339512e-16  1.3334411e-19  
4660.0  2.7413558e-16  1.3309072e-19  
4660.5  2.7398983e-16  1.3333062e-19  
4661.0  2.7458883e-16  1.3351651e-19  
4661.5  2.7420897e-16  1.3282316e-19  
4662.0  2.7366246e-16  1.3322786e-19  
4662.5  2.7544454e-16  1.3346953e-19  
4663.0  2.7502923e-16  1.3268723e-19  
4663.5  2.728753e-16  1.3293122e-19  
4664.0  2.7644601e-16  1.3279134e-19  
4664.5  2.8047186e-16  1.3267469e-19  
4665.0  2.8104563e-16  1.3295766e-19  
4665.5  2.8066849e-16  1.3272228e-19  
4666.0  2.7852792e-16  1.3271037e-19  
4666.5  2.780366e-16  1.3268764e-19  
4667.0  2.8010553e-16  1.3244115e-19  
4667.5  2.8117555e-16  1.3296026e-19  
4668.0  2.7880175e-16  1.3278909e-19  
4668.5  2.7670772e-16  1.3262696e-19  
4669.0  2.7708515e-16  1.327401e-19  
4669.5  2.7901391e-16  1.3315836e-19  
4670.0  2.7998223e-16  1.3223772e-19  
4670.5  2.7928726e-16  1.3294603e-19  
4671.0  2.7890661e-16  1.3281618e-19  
4671.5  2.8015071e-16  1.3249911e-19  
4672.0  2.8060285e-16  1.3284429e-19  
4672.5  2.819264e-16  1.3234166e-19  
4673.0  2.8459308e-16  1.3260737e-19  
4673.5  2.8484349e-16  1.3259626e-19  
4674.0  2.8278321e-16  1.3236837e-19  
4674.5  2.8240397e-16  1.323479e-19  
4675.0  2.8403489e-16  1.3239642e-19  
4675.5  2.8550805e-16  1.3229808e-19  
4676.0  2.8531752e-16  1.3223062e-19  
4676.5  2.8689304e-16  1.3219319e-19  
4677.0  2.8895606e-16  1.325753e-19  
4677.5  2.8802127e-16  1.3232977e-19  
4678.0  2.8598115e-16  1.32457e-19  
4678.5  2.8636919e-16  1.3193802e-19  
4679.0  2.8925614e-16  1.3244274e-19  
4679.5  2.9224185e-16  1.3239699e-19  
4680.0  2.9549765e-16  1.3220936e-19  
4680.5  2.9688076e-16  1.3223492e-19  
4681.0  2.9766817e-16  1.3228255e-19  
4681.5  3.0038639e-16  1.3240422e-19  
4682.0  3.0479454e-16  1.3247412e-19  
4682.5  3.1012951e-16  1.3228251e-19  
4683.0  3.1229452e-16  1.3226251e-19  
4683.5  3.142969e-16  1.3257149e-19  
4684.0  3.1835784e-16  1.3237844e-19  
4684.5  3.2087636e-16  1.3200022e-19  
4685.0  3.2002303e-16  1.3246185e-19  
4685.5  3.174644e-16  1.323894e-19  
4686.0  3.1696552e-16  1.3193701e-19  
4686.5  3.1537284e-16  1.3224524e-19  
4687.0  3.1250822e-16  1.3215436e-19  
4687.5  3.0866362e-16  1.3243353e-19  
4688.0  3.0273855e-16  1.3210469e-19  
4688.5  2.9740849e-16  1.3205251e-19  
4689.0  2.9445962e-16  1.3208456e-19  
4689.5  2.8992635e-16  1.3240375e-19  
4690.0  2.8401251e-16  1.320869e-19  
4690.5  2.8256272e-16  1.3198606e-19  
4691.0  2.8432915e-16  1.3216418e-19  
4691.5  2.8479562e-16  1.3199026e-19  
4692.0  2.849018e-16  1.3220835e-19  
4692.5  2.8607662e-16  1.3186618e-19  
4693.0  2.8724274e-16  1.3199493e-19  
4693.5  2.8838942e-16  1.3246464e-19  
4694.0  2.8924898e-16  1.3157539e-19  
4694.5  2.8948485e-16  1.3210051e-19  
4695.0  2.8802283e-16  1.3192566e-19  
4695.5  2.8736006e-16  1.3214996e-19  
4696.0  2.8650076e-16  1.3195301e-19  
4696.5  2.8844244e-16  1.3163801e-19  
4697.0  2.9025267e-16  1.3194094e-19  
4697.5  2.9019458e-16  1.3186672e-19  
4698.0  2.9063725e-16  1.3220958e-19  
4698.5  2.9209155e-16  1.3177914e-19  
4699.0  2.918112e-16  1.3119996e-19  
4699.5  2.901941e-16  1.3199538e-19  
4700.0  2.9144583e-16  1.3171158e-19  
4700.5  2.9289278e-16  1.3142595e-19  
4701.0  2.9416527e-16  1.3154659e-19  
4701.5  2.947327e-16  1.3169095e-19  
4702.0  2.9237537e-16  1.3132474e-19  
4702.5  2.9034901e-16  1.3152336e-19  
4703.0  2.8944056e-16  1.3117114e-19  
4703.5  2.8866688e-16  1.3146283e-19  
4704.0  2.9020198e-16  1.3098614e-19  
4704.5  2.9093852e-16  1.3159734e-19  
4705.0  2.88148e-16  1.3074328e-19  
4705.5  2.870797e-16  1.3092028e-19  
4706.0  2.892645e-16  1.30907e-19  
4706.5  2.8883848e-16  1.3086846e-19  
4707.0  2.8674029e-16  1.3096941e-19  
4707.5  2.8649363e-16  1.3106941e-19  
4708.0  2.8836339e-16  1.3048878e-19  
4708.5  2.8972452e-16  1.3057037e-19  
4709.0  2.8922711e-16  1.3070951e-19  
4709.5  2.8798786e-16  1.3042454e-19  
4710.0  2.8837483e-16  1.3107649e-19  
4710.5  2.8881767e-16  1.3033284e-19  
4711.0  2.8914804e-16  1.3053228e-19  
4711.5  2.888631e-16  1.3044048e-19  
4712.0  2.8855679e-16  1.3038854e-19  
4712.5  2.9009475e-16  1.3035779e-19  
4713.0  2.9123913e-16  1.3079831e-19  
4713.5  2.9054775e-16  1.3008555e-19  
4714.0  2.8986447e-16  1.3039968e-19  
4714.5  2.9077982e-16  1.3014401e-19  
4715.0  2.9014294e-16  1.3027883e-19  
4715.5  2.8853805e-16  1.3017594e-19  
4716.0  2.8796182e-16  1.3029465e-19  
4716.5  2.8671076e-16  1.3020439e-19  
4717.0  2.866035e-16  1.2988243e-19  
4717.5  2.8511484e-16  1.3025681e-19  
4718.0  2.8412677e-16  1.297748e-19  
4718.5  2.8439516e-16  1.300255e-19  
4719.0  2.851926e-16  1.2993635e-19  
4719.5  2.8520368e-16  1.2951133e-19  
4720.0  2.8533948e-16  1.3023511e-19  
4720.5  2.8621607e-16  1.2978716e-19  
4721.0  2.8632833e-16  1.2969313e-19  
4721.5  2.8576976e-16  1.2953171e-19  
4722.0  2.8585071e-16  1.2973983e-19  
4722.5  2.8661301e-16  1.2944692e-19  
4723.0  2.8758933e-16  1.2988295e-19  
4723.5  2.8616538e-16  1.2933404e-19  
4724.0  2.8325009e-16  1.2973509e-19  
4724.5  2.8102059e-16  1.2967334e-19  
4725.0  2.7968682e-16  1.2977193e-19  
4725.5  2.7905663e-16  1.2922953e-19  
4726.0  2.7702699e-16  1.2970527e-19  
4726.5  2.7444325e-16  1.2959696e-19  
4727.0  2.7327126e-16  1.2933253e-19  
4727.5  2.7281875e-16  1.2977273e-19  
4728.0  2.7190854e-16  1.2949931e-19  
4728.5  2.7308833e-16  1.294767e-19  
4729.0  2.7400512e-16  1.2942884e-19  
4729.5  2.73454e-16  1.2952009e-19  
4730.0  2.7309433e-16  1.2910647e-19  
4730.5  2.7301783e-16  1.2942444e-19  
4731.0  2.7302729e-16  1.2934834e-19  
4731.5  2.7549238e-16  1.291304e-19  
4732.0  2.760504e-16  1.2913941e-19  
4732.5  2.7421577e-16  1.2898524e-19  
4733.0  2.7407145e-16  1.293716e-19  
4733.5  2.7485505e-16  1.2882466e-19  
4734.0  2.7412067e-16  1.2896794e-19  
4734.5  2.7486366e-16  1.2878434e-19  
4735.0  2.7650431e-16  1.2930522e-19  
4735.5  2.766624e-16  1.2859808e-19  
4736.0  2.7590486e-16  1.2889166e-19  
4736.5  2.7392248e-16  1.2881508e-19  
4737.0  2.7284043e-16  1.2881481e-19  
4737.5  2.7405745e-16  1.2880114e-19  
4738.0  2.7396555e-16  1.2882073e-19  
4738.5  2.7125871e-16  1.285972e-19  
4739.0  2.6995746e-16  1.2871069e-19  
4739.5  2.7009879e-16  1.2867431e-19  
4740.0  2.6940816e-16  1.2882301e-19  
4740.5  2.6920349e-16  1.2882808e-19  
4741.0  2.6957609e-16  1.2847536e-19  
4741.5  2.7085675e-16  1.2848498e-19  
4742.0  2.705873e-16  1.2852378e-19  
4742.5  2.6851952e-16  1.2832371e-19  
4743.0  2.6706938e-16  1.2844063e-19  
4743.5  2.6580078e-16  1.2787748e-19  
4744.0  2.6847033e-16  1.2776574e-19  
4744.5  2.7185727e-16  1.2807535e-19  
4745.0  2.7013799e-16  1.2766646e-19  
4745.5  2.6638598e-16  1.274751e-19  
4746.0  2.6344648e-16  1.2750323e-19  
4746.5  2.6218938e-16  1.2719135e-19  
4747.0  2.6340197e-16  1.2745429e-19  
4747.5  2.619062e-16  1.2746919e-19  
4748.0  2.5915511e-16  1.2743992e-19  
4748.5  2.5969978e-16  1.269783e-19  
4749.0  2.6075183e-16  1.2761314e-19  
4749.5  2.5965727e-16  1.274195e-19  
4750.0  2.573617e-16  1.2756542e-19  
4750.5  2.5543563e-16  1.2742591e-19  
4751.0  2.546698e-16  1.272349e-19  
4751.5  2.55361e-16  1.2778539e-19  
4752.0  2.548768e-16  1.2770106e-19  
4752.5  2.5269546e-16  1.2754621e-19  
4753.0  2.5012801e-16  1.2747377e-19  
4753.5  2.4964573e-16  1.275428e-19  
4754.0  2.4975757e-16  1.278308e-19  
4754.5  2.4967721e-16  1.2779201e-19  
4755.0  2.4867289e-16  1.2731818e-19  
4755.5  2.4724043e-16  1.2757552e-19  
4756.0  2.4580596e-16  1.2792956e-19  
4756.5  2.4601521e-16  1.2769092e-19  
4757.0  2.4766397e-16  1.2759199e-19  
4757.5  2.4808017e-16  1.2749754e-19  
4758.0  2.4701365e-16  1.2803527e-19  
4758.5  2.4641499e-16  1.2789835e-19  
4759.0  2.4619138e-16  1.274839e-19  
4759.5  2.4501992e-16  1.2782014e-19  
4760.0  2.4263768e-16  1.2761266e-19  
4760.5  2.4006053e-16  1.2771125e-19  
4761.0  2.3856126e-16  1.2781581e-19  
4761.5  2.3720348e-16  1.27866e-19  
4762.0  2.3633356e-16  1.2768395e-19  
4762.5  2.3709097e-16  1.2733143e-19  
4763.0  2.377648e-16  1.2784013e-19  
4763.5  2.3702594e-16  1.2782441e-19  
4764.0  2.3541923e-16  1.2762954e-19  
4764.5  2.3341069e-16  1.2742493e-19  
4765.0  2.3251028e-16  1.2764468e-19  
4765.5  2.3382576e-16  1.2770519e-19  
4766.0  2.3409702e-16  1.277462e-19  
4766.5  2.3200366e-16  1.2785316e-19  
4767.0  2.3075628e-16  1.2786139e-19  
4767.5  2.3134114e-16  1.2804778e-19  
4768.0  2.3205205e-16  1.2804129e-19  
4768.5  2.3167116e-16  1.2812668e-19  
4769.0  2.3079803e-16  1.2813963e-19  
4769.5  2.2994338e-16  1.2786861e-19  
4770.0  2.2902122e-16  1.2865747e-19  
4770.5  2.2832423e-16  1.2833206e-19  
4771.0  2.2864314e-16  1.2859734e-19  
4771.5  2.2925783e-16  1.2849251e-19  
4772.0  2.2965586e-16  1.2874118e-19  
4772.5  2.2815819e-16  1.285144e-19  
4773.0  2.2534935e-16  1.2866358e-19  
4773.5  2.229587e-16  1.2849041e-19  
4774.0  2.2220718e-16  1.2884365e-19  
4774.5  2.2191458e-16  1.2877059e-19  
4775.0  2.2154564e-16  1.2890913e-19  
4775.5  2.20416e-16  1.2889348e-19  
4776.0  2.2005805e-16  1.2896871e-19  
4776.5  2.1807875e-16  1.2890874e-19  
4777.0  2.1684157e-16  1.2882725e-19  
4777.5  2.1582943e-16  1.2905248e-19  
4778.0  2.1470117e-16  1.293567e-19  
4778.5  2.1467762e-16  1.2909438e-19  
4779.0  2.1457393e-16  1.2928244e-19  
4779.5  2.1329627e-16  1.2912422e-19  
4780.0  2.1132733e-16  1.2934794e-19  
4780.5  2.0886411e-16  1.2941385e-19  
4781.0  2.0725473e-16  1.2920201e-19  
4781.5  2.0635842e-16  1.2972333e-19  
4782.0  2.0648099e-16  1.2954986e-19  
4782.5  2.0589673e-16  1.2962105e-19  
4783.0  2.0386081e-16  1.2972425e-19  
4783.5  2.0393817e-16  1.2948437e-19  
4784.0  2.0619485e-16  1.3001097e-19  
4784.5  2.060256e-16  1.2966642e-19  
4785.0  2.0236552e-16  1.2995415e-19  
4785.5  1.9977391e-16  1.3007262e-19  
4786.0  1.9961417e-16  1.3017002e-19  
4786.5  2.0024968e-16  1.3014465e-19  
4787.0  2.0047321e-16  1.3022653e-19  
4787.5  1.9910802e-16  1.3001598e-19  
4788.0  1.9718191e-16  1.3036515e-19  
4788.5  1.9595242e-16  1.3064454e-19  
4789.0  1.9541389e-16  1.3043115e-19  
4789.5  1.9636244e-16  1.3063353e-19  
4790.0  1.9669303e-16  1.3071638e-19  
4790.5  1.94214e-16  1.3076888e-19  
4791.0  1.9169992e-16  1.3062654e-19  
4791.5  1.9228169e-16  1.3114149e-19  
4792.0  1.9138482e-16  1.3090993e-19  
4792.5  1.8901586e-16  1.3084866e-19  
4793.0  1.870398e-16  1.3122199e-19  
4793.5  1.8607504e-16  1.3137008e-19  
4794.0  1.8610796e-16  1.3119308e-19  
4794.5  1.8656371e-16  1.3072367e-19  
4795.0  1.8504176e-16  1.3122712e-19  
4795.5  1.8275041e-16  1.3122791e-19  
4796.0  1.8006673e-16  1.3101291e-19  
4796.5  1.7722468e-16  1.3098417e-19  
4797.0  1.7616961e-16  1.3108169e-19  
4797.5  1.7648532e-16  1.3094148e-19  
4798.0  1.7560127e-16  1.3135346e-19  
4798.5  1.7427256e-16  1.3104313e-19  
4799.0  1.7383305e-16  1.3116948e-19  
4799.5  1.7312814e-16  1.3141145e-19  
4800.0  1.7081347e-16  1.3099241e-19  
4800.5  1.6856323e-16  1.3156619e-19  
4801.0  1.6769186e-16  1.317173e-19  
4801.5  1.6811362e-16  1.3186647e-19  
4802.0  1.6954101e-16  1.3150695e-19  
4802.5  1.7034473e-16  1.3214675e-19  
4803.0  1.7150501e-16  1.3225951e-19  
4803.5  1.7212134e-16  1.3223574e-19  
4804.0  1.7147522e-16  1.3230078e-19  
4804.5  1.6949474e-16  1.3241174e-19  
4805.0  1.6708899e-16  1.3242735e-19  
4805.5  1.6657676e-16  1.3264537e-19  
4806.0  1.6758376e-16  1.3259925e-19  
4806.5  1.6718294e-16  1.3246948e-19  
4807.0  1.6569069e-16  1.3262224e-19  
4807.5  1.6500028e-16  1.3267473e-19  
4808.0  1.6300828e-16  1.3263184e-19  
4808.5  1.6219389e-16  1.3260327e-19  
4809.0  1.6415993e-16  1.3275708e-19  
4809.5  1.6370439e-16  1.3266229e-19  
4810.0  1.6274327e-16  1.32518e-19  
4810.5  1.6175144e-16  1.3306641e-19  
4811.0  1.6212838e-16  1.3262488e-19  
4811.5  1.6199364e-16  1.3270811e-19  
4812.0  1.6052922e-16  1.3281313e-19  
4812.5  1.5866328e-16  1.3303439e-19  
4813.0  1.5896268e-16  1.3299394e-19  
4813.5  1.6072898e-16  1.3294927e-19  
4814.0  1.6154687e-16  1.3299619e-19  
4814.5  1.6079026e-16  1.3300226e-19  
4815.0  1.5884178e-16  1.3309892e-19  
4815.5  1.5831391e-16  1.3275946e-19  
4816.0  1.5871703e-16  1.3314196e-19  
4816.5  1.5822252e-16  1.3302925e-19  
4817.0  1.5672839e-16  1.328654e-19  
4817.5  1.5507377e-16  1.327301e-19  
4818.0  1.5481135e-16  1.3331351e-19  
4818.5  1.554215e-16  1.3291353e-19  
4819.0  1.5544857e-16  1.3273008e-19  
4819.5  1.5483672e-16  1.3336011e-19  
4820.0  1.53849e-16  1.3289302e-19  
4820.5  1.523173e-16  1.3315833e-19  
4821.0  1.5045518e-16  1.3322898e-19  
4821.5  1.4983396e-16  1.3317041e-19  
4822.0  1.5087072e-16  1.3340273e-19  
4822.5  1.51757e-16  1.3328565e-19  
4823.0  1.5317938e-16  1.3344823e-19  
4823.5  1.5307132e-16  1.3359661e-19  
4824.0  1.4937197e-16  1.3355128e-19  
4824.5  1.4887051e-16  1.3340561e-19  
4825.0  1.5098806e-16  1.3380006e-19  
4825.5  1.5034711e-16  1.3370772e-19  
4826.0  1.4786054e-16  1.3375554e-19  
4826.5  1.4810419e-16  1.3383051e-19  
4827.0  1.4874086e-16  1.3415206e-19  
4827.5  1.4891967e-16  1.3393054e-19  
4828.0  1.4946437e-16  1.3399993e-19  
4828.5  1.5053591e-16  1.3407176e-19  
4829.0  1.4939527e-16  1.3428782e-19  
4829.5  1.4658883e-16  1.3373912e-19  
4830.0  1.4521283e-16  1.340942e-19  
4830.5  1.4606986e-16  1.3373601e-19  
4831.0  1.4442007e-16  1.3431932e-19  
4831.5  1.4132854e-16  1.3372024e-19  
4832.0  1.3990973e-16  1.3425224e-19  
4832.5  1.4018659e-16  1.3369339e-19  
4833.0  1.4092424e-16  1.3357217e-19  
4833.5  1.4162545e-16  1.3397134e-19  
4834.0  1.4193925e-16  1.3367413e-19  
4834.5  1.4180669e-16  1.3385633e-19  
4835.0  1.4190398e-16  1.3361728e-19  
4835.5  1.4207587e-16  1.3352077e-19  
4836.0  1.4057528e-16  1.335841e-19  
4836.5  1.3826883e-16  1.3373691e-19  
4837.0  1.3842463e-16  1.3342291e-19  
4837.5  1.3988227e-16  1.333843e-19  
4838.0  1.4030296e-16  1.3371414e-19  
4838.5  1.392604e-16  1.3317715e-19  
4839.0  1.3801443e-16  1.3339478e-19  
4839.5  1.3714522e-16  1.3339575e-19  
4840.0  1.348953e-16  1.3328611e-19  
4840.5  1.3315328e-16  1.3359528e-19  
4841.0  1.337638e-16  1.3305132e-19  
4841.5  1.3411207e-16  1.337448e-19  
4842.0  1.3410848e-16  1.3303901e-19  
4842.5  1.3312279e-16  1.3350368e-19  
4843.0  1.3124893e-16  1.3340235e-19  
4843.5  1.3134924e-16  1.3305149e-19  
4844.0  1.316078e-16  1.3316013e-19  
4844.5  1.3170551e-16  1.3366063e-19  
4845.0  1.3297163e-16  1.3303566e-19  
4845.5  1.324659e-16  1.3330135e-19  
4846.0  1.3189964e-16  1.3296775e-19  
4846.5  1.3025563e-16  1.3343311e-19  
4847.0  1.2880801e-16  1.3316783e-19  
4847.5  1.3000219e-16  1.3264993e-19  
4848.0  1.320367e-16  1.3310223e-19  
4848.5  1.3304799e-16  1.3310162e-19  
4849.0  1.3321772e-16  1.3253484e-19  
4849.5  1.3295093e-16  1.3304131e-19  
4850.0  1.3147441e-16  1.326834e-19  
4850.5  1.2972446e-16  1.3218213e-19  
4851.0  1.3015581e-16  1.3273078e-19  
4851.5  1.319084e-16  1.3237756e-19  
4852.0  1.3296221e-16  1.3214393e-19  
4852.5  1.3410791e-16  1.3212589e-19  
4853.0  1.3522976e-16  1.3221975e-19  
4853.5  1.3537093e-16  1.3207889e-19  
4854.0  1.3645516e-16  1.317264e-19  
4854.5  1.3967147e-16  1.3188481e-19  
4855.0  1.4219122e-16  1.3174132e-19  
4855.5  1.4346067e-16  1.3179323e-19  
4856.0  1.4601744e-16  1.3157665e-19  
4856.5  1.4938629e-16  1.3175535e-19  
4857.0  1.5184823e-16  1.3116834e-19  
4857.5  1.5439759e-16  1.31178e-19  
4858.0  1.5376448e-16  1.313673e-19  
4858.5  1.5280402e-16  1.3112625e-19  
4859.0  1.5180522e-16  1.30903e-19  
4859.5  1.5237044e-16  1.3116892e-19  
4860.0  1.5372356e-16  1.3098249e-19  
4860.5  1.5240314e-16  1.3074587e-19  
4861.0  1.4935848e-16  1.3060424e-19  
4861.5  1.4752908e-16  1.3063211e-19  
4862.0  1.4637418e-16  1.3038506e-19  
4862.5  1.4390231e-16  1.3086839e-19  
4863.0  1.4135278e-16  1.3043067e-19  
4863.5  1.3851677e-16  1.3018428e-19  
4864.0  1.3538729e-16  1.3067532e-19  
4864.5  1.3292196e-16  1.3034362e-19  
4865.0  1.319201e-16  1.3032872e-19  
4865.5  1.3025235e-16  1.3011467e-19  
4866.0  1.2749316e-16  1.301738e-19  
4866.5  1.2623443e-16  1.3021747e-19  
4867.0  1.2505509e-16  1.3009748e-19  
4867.5  1.2275765e-16  1.3008575e-19  
4868.0  1.2078713e-16  1.2962717e-19  
4868.5  1.2031906e-16  1.2972269e-19  
4869.0  1.2047352e-16  1.2975452e-19  
4869.5  1.2024339e-16  1.2980431e-19  
4870.0  1.188768e-16  1.2947731e-19  
4870.5  1.1842574e-16  1.2917012e-19  
4871.0  1.1910747e-16  1.2923624e-19  
4871.5  1.184812e-16  1.2914227e-19  
4872.0  1.1623727e-16  1.2901839e-19  
4872.5  1.152006e-16  1.2879162e-19  
4873.0  1.1408421e-16  1.2913396e-19  
4873.5  1.1362675e-16  1.285789e-19  
4874.0  1.1408731e-16  1.2830468e-19  
4874.5  1.1593702e-16  1.2871064e-19  
4875.0  1.1453743e-16  1.2837583e-19  
4875.5  1.1190757e-16  1.281703e-19  
4876.0  1.1001896e-16  1.2808313e-19  
4876.5  1.0826019e-16  1.2803977e-19  
4877.0  1.0837326e-16  1.280083e-19  
4877.5  1.0892326e-16  1.2788305e-19  
4878.0  1.0910044e-16  1.2775179e-19  
4878.5  1.1005663e-16  1.2815263e-19  
4879.0  1.1232747e-16  1.2853715e-19  
4879.5  1.1400361e-16  1.2866719e-19  
4880.0  1.1447154e-16  1.2933677e-19  
4880.5  1.1406073e-16  1.3028743e-19  
4881.0  1.1313718e-16  1.3111844e-19  
4881.5  1.1279416e-16  1.3300312e-19  
4882.0  1.1385508e-16  1.3393525e-19  
4882.5  1.1552868e-16  1.3559273e-19  
4883.0  1.1614798e-16  1.3675299e-19  
4883.5  1.1520502e-16  1.381115e-19  
4884.0  1.1499946e-16  1.3937276e-19  
4884.5  1.1656955e-16  1.3991861e-19  
4885.0  1.1682222e-16  1.4014357e-19  
4885.5  1.1522894e-16  1.3995484e-19  
4886.0  1.1498285e-16  1.3939409e-19  
4886.5  1.1615245e-16  1.3795843e-19  
4887.0  1.1731521e-16  1.3602823e-19  
4887.5  1.1866843e-16  1.3447141e-19  
4888.0  1.186592e-16  1.3199757e-19  
4888.5  1.1840114e-16  1.2981352e-19  
4889.0  1.2008276e-16  1.2833276e-19  
4889.5  1.2011294e-16  1.2607247e-19  
4890.0  1.1798735e-16  1.2426737e-19  
4890.5  1.169235e-16  1.2342808e-19  
4891.0  1.1729771e-16  1.2232126e-19  
4891.5  1.1800845e-16  1.2184514e-19  
4892.0  1.1813808e-16  1.2157197e-19  
4892.5  1.1888309e-16  1.2152385e-19  
4893.0  1.1956706e-16  1.2161356e-19  
4893.5  1.190831e-16  1.2211167e-19  
4894.0  1.1863699e-16  1.2244191e-19  
4894.5  1.1806824e-16  1.2274879e-19  
4895.0  1.1863122e-16  1.2332403e-19  
4895.5  1.2031835e-16  1.2380928e-19  
4896.0  1.2199852e-16  1.2391101e-19  
4896.5  1.2129474e-16  1.2442791e-19  
4897.0  1.1894861e-16  1.2465758e-19  
4897.5  1.181019e-16  1.2446605e-19  
4898.0  1.1981136e-16  1.2498798e-19  
4898.5  1.2198467e-16  1.2495416e-19  
4899.0  1.2212032e-16  1.2496772e-19  
4899.5  1.222254e-16  1.2507375e-19  
4900.0  1.2368671e-16  1.251746e-19  
4900.5  1.2467374e-16  1.2493396e-19  
4901.0  1.2357589e-16  1.2499156e-19  
4901.5  1.2210287e-16  1.2497606e-19  
4902.0  1.2281845e-16  1.2474974e-19  
4902.5  1.2383598e-16  1.2478217e-19  
4903.0  1.2345925e-16  1.2475808e-19  
4903.5  1.2139647e-16  1.2438018e-19  
4904.0  1.2034558e-16  1.2450885e-19  
4904.5  1.198601e-16  1.2449592e-19  
4905.0  1.2050226e-16  1.2442484e-19  
4905.5  1.2221562e-16  1.2456416e-19  
4906.0  1.2254165e-16  1.2437574e-19  
4906.5  1.2177363e-16  1.2427753e-19  
4907.0  1.2129942e-16  1.2432727e-19  
4907.5  1.2156942e-16  1.2465032e-19  
4908.0  1.2100908e-16  1.2432483e-19  
4908.5  1.2018094e-16  1.2498604e-19  
4909.0  1.208384e-16  1.2476329e-19  
4909.5  1.2202643e-16  1.2453709e-19  
4910.0  1.2235899e-16  1.2499368e-19  
4910.5  1.2347721e-16  1.2499536e-19  
4911.0  1.2593637e-16  1.2498645e-19  
4911.5  1.26152e-16  1.2486376e-19  
4912.0  1.2523346e-16  1.2520374e-19  
4912.5  1.2535375e-16  1.2544961e-19  
4913.0  1.2490565e-16  1.2488284e-19  
4913.5  1.2447005e-16  1.2548989e-19  
4914.0  1.2506801e-16  1.2523552e-19  
4914.5  1.2634347e-16  1.257765e-19  
4915.0  1.2804122e-16  1.251959e-19  
4915.5  1.2860494e-16  1.2529079e-19  
4916.0  1.2877996e-16  1.257078e-19  
4916.5  1.300373e-16  1.251756e-19  
4917.0  1.3110364e-16  1.2542757e-19  
4917.5  1.3058485e-16  1.2522864e-19  
4918.0  1.2908527e-16  1.2530833e-19  
4918.5  1.2893906e-16  1.2550841e-19  
4919.0  1.2964739e-16  1.2529779e-19  
4919.5  1.2902375e-16  1.2517719e-19  
4920.0  1.2844336e-16  1.2537874e-19  
4920.5  1.2927664e-16  1.2534279e-19  
4921.0  1.3066763e-16  1.254703e-19  
4921.5  1.325374e-16  1.2511276e-19  
4922.0  1.3434503e-16  1.2560308e-19  
4922.5  1.334437e-16  1.2563984e-19  
4923.0  1.3258749e-16  1.2547122e-19  
4923.5  1.3300995e-16  1.2536264e-19  
4924.0  1.3132214e-16  1.2551899e-19  
4924.5  1.307804e-16  1.2554604e-19  
4925.0  1.3236413e-16  1.2564865e-19  
4925.5  1.3349589e-16  1.2545141e-19  
4926.0  1.3339878e-16  1.2580531e-19  
4926.5  1.3333824e-16  1.2543468e-19  
4927.0  1.3378588e-16  1.2565337e-19  
4927.5  1.3392523e-16  1.2580072e-19  
4928.0  1.3329614e-16  1.2530104e-19  
4928.5  1.3233204e-16  1.2607635e-19  
4929.0  1.3259401e-16  1.2544751e-19  
4929.5  1.3376514e-16  1.255977e-19  
4930.0  1.3499271e-16  1.2591112e-19  
4930.5  1.3497544e-16  1.2594096e-19  
4931.0  1.3533105e-16  1.2568953e-19  
4931.5  1.3613348e-16  1.2596243e-19  
4932.0  1.3693915e-16  1.2585504e-19  
4932.5  1.3798312e-16  1.2613725e-19  
4933.0  1.3686247e-16  1.2593338e-19  
4933.5  1.3490724e-16  1.260426e-19  
4934.0  1.3504359e-16  1.2571914e-19  
4934.5  1.3673846e-16  1.2615277e-19  
4935.0  1.3821396e-16  1.2599596e-19  
4935.5  1.3933647e-16  1.2602336e-19  
4936.0  1.4139378e-16  1.2575312e-19  
4936.5  1.4157006e-16  1.2576965e-19  
4937.0  1.4010766e-16  1.2584902e-19  
4937.5  1.3846864e-16  1.2616292e-19  
4938.0  1.3652963e-16  1.2599228e-19  
4938.5  1.3896849e-16  1.2572469e-19  
4939.0  1.4205999e-16  1.2590617e-19  
4939.5  1.4059232e-16  1.2608142e-19  
4940.0  1.3836383e-16  1.2590554e-19  
4940.5  1.3805022e-16  1.2611098e-19  
4941.0  1.3961003e-16  1.2630377e-19  
4941.5  1.3954311e-16  1.2626738e-19  
4942.0  1.3847706e-16  1.2623577e-19  
4942.5  1.4138864e-16  1.2611999e-19  
4943.0  1.3846774e-16  1.2664196e-19  
4943.5  1.3235407e-16  1.2634087e-19  
4944.0  1.3803309e-16  1.2665593e-19  
4944.5  1.4163665e-16  1.2683753e-19  
4945.0  1.4078419e-16  1.2657339e-19  
4945.5  1.4170115e-16  1.2633334e-19  
4946.0  1.4358513e-16  1.2683773e-19  
4946.5  1.4489833e-16  1.2681735e-19  
4947.0  1.4565799e-16  1.2685453e-19  
4947.5  1.4614356e-16  1.2656183e-19  
4948.0  1.4595517e-16  1.2680487e-19  
4948.5  1.4530399e-16  1.2692745e-19  
4949.0  1.4444569e-16  1.2682183e-19  
4949.5  1.4346432e-16  1.2684162e-19  
4950.0  1.4218068e-16  1.2668176e-19  
4950.5  1.4006162e-16  1.2695365e-19  
4951.0  1.3906092e-16  1.2712176e-19  
4951.5  1.4049992e-16  1.2658783e-19  
4952.0  1.4204563e-16  1.27052e-19  
4952.5  1.4148108e-16  1.267702e-19  
4953.0  1.4190599e-16  1.2707938e-19  
4953.5  1.434273e-16  1.270028e-19  
4954.0  1.434974e-16  1.2708143e-19  
4954.5  1.4353846e-16  1.2677263e-19  
4955.0  1.4431053e-16  1.2721437e-19  
4955.5  1.4427392e-16  1.2685079e-19  
4956.0  1.4306499e-16  1.2743224e-19  
4956.5  1.4219503e-16  1.2719257e-19  
4957.0  1.4308799e-16  1.2731478e-19  
4957.5  1.4320104e-16  1.2691251e-19  
4958.0  1.4261788e-16  1.2737529e-19  
4958.5  1.4319687e-16  1.2727995e-19  
4959.0  1.4417495e-16  1.2740262e-19  
4959.5  1.4446884e-16  1.272905e-19  
4960.0  1.44495e-16  1.2724e-19  
4960.5  1.450584e-16  1.2743587e-19  
4961.0  1.4554766e-16  1.2734446e-19  
4961.5  1.4365838e-16  1.2757184e-19  
4962.0  1.4128987e-16  1.2742987e-19  
4962.5  1.4119406e-16  1.2769967e-19  
4963.0  1.4318585e-16  1.2745116e-19  
4963.5  1.4502998e-16  1.2751679e-19  
4964.0  1.4500123e-16  1.2742189e-19  
4964.5  1.439957e-16  1.2751538e-19  
4965.0  1.4419085e-16  1.2761547e-19  
4965.5  1.4490354e-16  1.2770901e-19  
4966.0  1.4447162e-16  1.2759074e-19  
4966.5  1.4476232e-16  1.2744953e-19  
4967.0  1.452558e-16  1.2769521e-19  
4967.5  1.4349171e-16  1.2775394e-19  
4968.0  1.4289274e-16  1.2752316e-19  
4968.5  1.4236339e-16  1.2759344e-19  
4969.0  1.4319182e-16  1.276803e-19  
4969.5  1.4521352e-16  1.2775772e-19  
4970.0  1.4806419e-16  1.2792252e-19  
4970.5  1.4767681e-16  1.2784869e-19  
4971.0  1.4709283e-16  1.2783747e-19  
4971.5  1.4783916e-16  1.2775252e-19  
4972.0  1.4767921e-16  1.2779415e-19  
4972.5  1.4805408e-16  1.2766214e-19  
4973.0  1.4933815e-16  1.2747645e-19  
4973.5  1.4893919e-16  1.2804327e-19  
4974.0  1.4829307e-16  1.2743078e-19  
4974.5  1.4769313e-16  1.2726994e-19  
4975.0  1.4688026e-16  1.2746858e-19  
4975.5  1.4651936e-16  1.2744176e-19  
4976.0  1.4543112e-16  1.2744328e-19  
4976.5  1.444067e-16  1.2675086e-19  
4977.0  1.4374212e-16  1.2752153e-19  
4977.5  1.428892e-16  1.2705441e-19  
4978.0  1.4308801e-16  1.26953e-19  
4978.5  1.4506001e-16  1.2736382e-19  
4979.0  1.4727655e-16  1.2709586e-19  
4979.5  1.4869733e-16  1.2714493e-19  
4980.0  1.486682e-16  1.2729373e-19  
4980.5  1.4864177e-16  1.2708302e-19  
4981.0  1.4928567e-16  1.2723839e-19  
4981.5  1.4854763e-16  1.2730346e-19  
4982.0  1.473978e-16  1.2746314e-19  
4982.5  1.4825365e-16  1.2736883e-19  
4983.0  1.4859276e-16  1.2735642e-19  
4983.5  1.4822894e-16  1.2743861e-19  
4984.0  1.4857106e-16  1.2761421e-19  
4984.5  1.5004463e-16  1.2743698e-19  
4985.0  1.5152525e-16  1.2748813e-19  
4985.5  1.5116248e-16  1.2764008e-19  
4986.0  1.4826149e-16  1.2796316e-19  
4986.5  1.4482846e-16  1.2755858e-19  
4987.0  1.4468855e-16  1.2758425e-19  
4987.5  1.4400871e-16  1.2795551e-19  
4988.0  1.4352396e-16  1.2804231e-19  
4988.5  1.4473079e-16  1.2777288e-19  
4989.0  1.4504058e-16  1.2812515e-19  
4989.5  1.4232654e-16  1.2782847e-19  
4990.0  1.4035741e-16  1.2804427e-19  
4990.5  1.4242472e-16  1.2824674e-19  
4991.0  1.4625015e-16  1.2802522e-19  
4991.5  1.4681518e-16  1.2820817e-19  
4992.0  1.4426105e-16  1.2806837e-19  
4992.5  1.4236034e-16  1.2801461e-19  
4993.0  1.4360062e-16  1.2816361e-19  
4993.5  1.4653584e-16  1.2808529e-19  
4994.0  1.4733856e-16  1.2829091e-19  
4994.5  1.4657756e-16  1.2800016e-19  
4995.0  1.4695353e-16  1.2806598e-19  
4995.5  1.4737631e-16  1.2820816e-19  
4996.0  1.4632915e-16  1.279466e-19  
4996.5  1.4558874e-16  1.2815324e-19  
4997.0  1.462797e-16  1.2813059e-19  
4997.5  1.4621619e-16  1.2837266e-19  
4998.0  1.454696e-16  1.2823052e-19  
4998.5  1.4478983e-16  1.2823012e-19  
4999.0  1.4355039e-16  1.2841682e-19  
4999.5  1.4186401e-16  1.2842615e-19  
5000.0  1.411655e-16  1.2834754e-19  
5000.5  1.4247512e-16  1.2867158e-19  
5001.0  1.4481247e-16  1.2865246e-19  
5001.5  1.4805473e-16  1.2855348e-19  
5002.0  1.5013902e-16  1.288302e-19  
5002.5  1.5029551e-16  1.2869851e-19  
5003.0  1.495834e-16  1.284129e-19  
5003.5  1.4999365e-16  1.2891934e-19  
5004.0  1.5105477e-16  1.2860261e-19  
5004.5  1.5069145e-16  1.287676e-19  
5005.0  1.4986166e-16  1.2879494e-19  
5005.5  1.4896897e-16  1.2891921e-19  
5006.0  1.4758166e-16  1.2878812e-19  
5006.5  1.4652545e-16  1.2886321e-19  
5007.0  1.4488677e-16  1.2883345e-19  
5007.5  1.4262696e-16  1.2878277e-19  
5008.0  1.4229351e-16  1.2849378e-19  
5008.5  1.4468261e-16  1.2879404e-19  
5009.0  1.4629762e-16  1.2917967e-19  
5009.5  1.4504866e-16  1.2853802e-19  
5010.0  1.4387685e-16  1.2906931e-19  
5010.5  1.4408112e-16  1.2882415e-19  
5011.0  1.4558532e-16  1.2926883e-19  
5011.5  1.4648415e-16  1.2918731e-19  
5012.0  1.4627209e-16  1.2890976e-19  
5012.5  1.462168e-16  1.2931676e-19  
5013.0  1.4657716e-16  1.2958591e-19  
5013.5  1.4670973e-16  1.2971143e-19  
5014.0  1.4623788e-16  1.2947357e-19  
5014.5  1.4646866e-16  1.2950434e-19  
5015.0  1.4660065e-16  1.2988869e-19  
5015.5  1.4614254e-16  1.2983234e-19  
5016.0  1.4591343e-16  1.2972796e-19  
5016.5  1.4530296e-16  1.296899e-19  
5017.0  1.4498409e-16  1.2976832e-19  
5017.5  1.4389396e-16  1.2989439e-19  
5018.0  1.4278638e-16  1.2977774e-19  
5018.5  1.4392878e-16  1.2995482e-19  
5019.0  1.4545996e-16  1.2943515e-19  
5019.5  1.4592492e-16  1.2965241e-19  
5020.0  1.4609417e-16  1.297022e-19  
5020.5  1.4594689e-16  1.2951625e-19  
5021.0  1.4617353e-16  1.2962709e-19  
5021.5  1.4857588e-16  1.2964978e-19  
5022.0  1.5056221e-16  1.2973473e-19  
5022.5  1.4721588e-16  1.2947475e-19  
5023.0  1.4461452e-16  1.2992534e-19  
5023.5  1.4566211e-16  1.2971735e-19  
5024.0  1.4495777e-16  1.2944888e-19  
5024.5  1.4433011e-16  1.3038505e-19  
5025.0  1.4575404e-16  1.3001144e-19  
5025.5  1.4611387e-16  1.3013227e-19  
5026.0  1.4411731e-16  1.3013737e-19  
5026.5  1.4322633e-16  1.3060981e-19  
5027.0  1.4347184e-16  1.3084443e-19  
5027.5  1.4393458e-16  1.3048542e-19  
5028.0  1.4405329e-16  1.311724e-19  
5028.5  1.4253833e-16  1.3144085e-19  
5029.0  1.4139172e-16  1.3102419e-19  
5029.5  1.4107605e-16  1.3126554e-19  
5030.0  1.4049203e-16  1.3158942e-19  
5030.5  1.4012053e-16  1.3187203e-19  
5031.0  1.4000795e-16  1.3134598e-19  
5031.5  1.4053809e-16  1.3168318e-19  
5032.0  1.4245133e-16  1.3176325e-19  
5032.5  1.4368932e-16  1.3181911e-19  
5033.0  1.4470863e-16  1.3163873e-19  
5033.5  1.4475808e-16  1.3180582e-19  
5034.0  1.4333929e-16  1.3169585e-19  
5034.5  1.4207729e-16  1.3188291e-19  
5035.0  1.4257991e-16  1.320041e-19  
5035.5  1.424338e-16  1.3190203e-19  
5036.0  1.421779e-16  1.3194943e-19  
5036.5  1.4138739e-16  1.3213004e-19  
5037.0  1.3957787e-16  1.3237933e-19  
5037.5  1.3996237e-16  1.3244138e-19  
5038.0  1.4078188e-16  1.3246659e-19  
5038.5  1.4122128e-16  1.3226224e-19  
5039.0  1.4220449e-16  1.3248345e-19  
5039.5  1.4326992e-16  1.3274847e-19  
5040.0  1.4318235e-16  1.3271918e-19  
5040.5  1.424909e-16  1.3247898e-19  
5041.0  1.4206716e-16  1.3270368e-19  
5041.5  1.4168684e-16  1.3271361e-19  
5042.0  1.4123287e-16  1.3257906e-19  
5042.5  1.4016508e-16  1.3277445e-19  
5043.0  1.398837e-16  1.3266221e-19  
5043.5  1.3906361e-16  1.3277759e-19  
5044.0  1.3764482e-16  1.3306915e-19  
5044.5  1.3726314e-16  1.3283554e-19  
5045.0  1.3681756e-16  1.3355665e-19  
5045.5  1.362901e-16  1.3315327e-19  
5046.0  1.3721817e-16  1.3389244e-19  
5046.5  1.3872421e-16  1.3382124e-19  
5047.0  1.3909316e-16  1.3413249e-19  
5047.5  1.3886189e-16  1.3443751e-19  
5048.0  1.3973505e-16  1.349854e-19  
5048.5  1.4169052e-16  1.350607e-19  
5049.0  1.4162003e-16  1.3502401e-19  
5049.5  1.4026533e-16  1.35224e-19  
5050.0  1.3974311e-16  1.3561588e-19  
5050.5  1.3845791e-16  1.357718e-19  
5051.0  1.3769485e-16  1.3639409e-19  
5051.5  1.3893884e-16  1.3664191e-19  
5052.0  1.40541e-16  1.3689824e-19  
5052.5  1.407695e-16  1.379483e-19  
5053.0  1.3871513e-16  1.3888888e-19  
5053.5  1.3703631e-16  1.3987039e-19  
5054.0  1.3519209e-16  1.4118519e-19  
5054.5  1.3437963e-16  1.4341439e-19  
5055.0  1.3590096e-16  1.4523757e-19  
5055.5  1.3655027e-16  1.4682403e-19  
5056.0  1.3527831e-16  1.4931297e-19  
5056.5  1.3579913e-16  1.5086687e-19  
5057.0  1.3746375e-16  1.53451e-19  
5057.5  1.3638342e-16  1.5461044e-19  
5058.0  1.3474591e-16  1.5575698e-19  
5058.5  1.3320802e-16  1.5706266e-19  
5059.0  1.3255853e-16  1.5741441e-19  
5059.5  1.3378157e-16  1.5756754e-19  
5060.0  1.3476954e-16  1.5656313e-19  
5060.5  1.3459426e-16  1.5610293e-19  
5061.0  1.3366608e-16  1.5483622e-19  
5061.5  1.3335438e-16  1.5350089e-19  
5062.0  1.3237919e-16  1.52152e-19  
5062.5  1.2940678e-16  1.4971498e-19  
5063.0  1.2744706e-16  1.4827612e-19  
5063.5  1.2872421e-16  1.4586946e-19  
5064.0  1.3089618e-16  1.4398449e-19  
5064.5  1.3303394e-16  1.4228187e-19  
5065.0  1.3279953e-16  1.4034529e-19  
5065.5  1.3138148e-16  1.3804073e-19  
5066.0  1.3070327e-16  1.3621728e-19  
5066.5  1.3021798e-16  1.3502166e-19  
5067.0  1.2971473e-16  1.3317639e-19  
5067.5  1.2968641e-16  1.3170406e-19  
5068.0  1.2927907e-16  1.304126e-19  
5068.5  1.2912477e-16  1.2991901e-19  
5069.0  1.3235792e-16  1.2864865e-19  
5069.5  1.3336078e-16  1.2801759e-19  
5070.0  1.311936e-16  1.2750464e-19  
5070.5  1.2941298e-16  1.2748769e-19  
5071.0  1.2836469e-16  1.2704355e-19  
5071.5  1.2765709e-16  1.2672885e-19  
5072.0  1.2829978e-16  1.2626262e-19  
5072.5  1.2765791e-16  1.2694746e-19  
5073.0  1.2619001e-16  1.2662359e-19  
5073.5  1.2651982e-16  1.2674922e-19  
5074.0  1.2772909e-16  1.2643663e-19  
5074.5  1.2697551e-16  1.2697373e-19  
5075.0  1.2566702e-16  1.2649537e-19  
5075.5  1.2591945e-16  1.2663426e-19  
5076.0  1.2664126e-16  1.2718546e-19  
5076.5  1.2739746e-16  1.2665858e-19  
5077.0  1.2628412e-16  1.2734326e-19  
5077.5  1.2419386e-16  1.2744202e-19  
5078.0  1.2329553e-16  1.2782774e-19  
5078.5  1.2355289e-16  1.2772608e-19  
5079.0  1.2353038e-16  1.2835379e-19  
5079.5  1.235914e-16  1.2830326e-19  
5080.0  1.2376139e-16  1.2889032e-19  
5080.5  1.2581576e-16  1.2928293e-19  
5081.0  1.2777876e-16  1.295428e-19  
5081.5  1.276025e-16  1.297563e-19  
5082.0  1.2707587e-16  1.302239e-19  
5082.5  1.2703776e-16  1.3062416e-19  
5083.0  1.2603068e-16  1.3072405e-19  
5083.5  1.2374508e-16  1.3083038e-19  
5084.0  1.2317319e-16  1.3124081e-19  
5084.5  1.2499695e-16  1.3167126e-19  
5085.0  1.2487535e-16  1.3156769e-19  
5085.5  1.2300452e-16  1.3161025e-19  
5086.0  1.2359384e-16  1.3208837e-19  
5086.5  1.2614573e-16  1.3231295e-19  
5087.0  1.2497306e-16  1.318654e-19  
5087.5  1.2238339e-16  1.3271986e-19  
5088.0  1.2300496e-16  1.3217292e-19  
5088.5  1.2388684e-16  1.3250242e-19  
5089.0  1.2190414e-16  1.3305729e-19  
5089.5  1.2027209e-16  1.3254291e-19  
5090.0  1.2122722e-16  1.3276444e-19  
5090.5  1.2223436e-16  1.3303358e-19  
5091.0  1.2217108e-16  1.3297953e-19  
5091.5  1.2245264e-16  1.3314248e-19  
5092.0  1.2211418e-16  1.3279319e-19  
5092.5  1.2295355e-16  1.3296653e-19  
5093.0  1.237037e-16  1.3332358e-19  
5093.5  1.2146026e-16  1.3255653e-19  
5094.0  1.1827599e-16  1.3302213e-19  
5094.5  1.1906077e-16  1.3269589e-19  
5095.0  1.2082879e-16  1.3256765e-19  
5095.5  1.2020031e-16  1.3260546e-19  
5096.0  1.1874682e-16  1.3273804e-19  
5096.5  1.1781172e-16  1.3218595e-19  
5097.0  1.1775243e-16  1.3212985e-19  
5097.5  1.1887131e-16  1.3231519e-19  
5098.0  1.2107925e-16  1.3220506e-19  
5098.5  1.2203939e-16  1.3222284e-19  
5099.0  1.2206166e-16  1.3188967e-19  
5099.5  1.2178121e-16  1.3183139e-19  
5100.0  1.2164559e-16  1.3198017e-19  
5100.5  1.208184e-16  1.3195207e-19  
5101.0  1.1871466e-16  1.3138081e-19  
5101.5  1.153886e-16  1.3150116e-19  
5102.0  1.1476586e-16  1.3191065e-19  
5102.5  1.1726341e-16  1.3148771e-19  
5103.0  1.1852834e-16  1.3121796e-19  
5103.5  1.1955117e-16  1.3100061e-19  
5104.0  1.2135659e-16  1.3129135e-19  
5104.5  1.2337197e-16  1.3096212e-19  
5105.0  1.2260778e-16  1.309486e-19  
5105.5  1.2030663e-16  1.3084128e-19  
5106.0  1.2038021e-16  1.3055011e-19  
5106.5  1.2338803e-16  1.3074305e-19  
5107.0  1.2341598e-16  1.3045487e-19  
5107.5  1.2098018e-16  1.3047645e-19  
5108.0  1.2053984e-16  1.302665e-19  
5108.5  1.209721e-16  1.3023705e-19  
5109.0  1.2135951e-16  1.3056018e-19  
5109.5  1.2094249e-16  1.3018407e-19  
5110.0  1.1964894e-16  1.3005023e-19  
5110.5  1.1961895e-16  1.3020632e-19  
5111.0  1.2071933e-16  1.3032458e-19  
5111.5  1.2264385e-16  1.2962175e-19  
5112.0  1.2421838e-16  1.2991868e-19  
5112.5  1.2353203e-16  1.2998807e-19  
5113.0  1.213355e-16  1.2997977e-19  
5113.5  1.2126061e-16  1.2967866e-19  
5114.0  1.2172625e-16  1.2959199e-19  
5114.5  1.2250947e-16  1.2953815e-19  
5115.0  1.2518822e-16  1.2939974e-19  
5115.5  1.2740572e-16  1.2954983e-19  
5116.0  1.2624871e-16  1.2903677e-19  
5116.5  1.2250673e-16  1.2962325e-19  
5117.0  1.2187932e-16  1.2929714e-19  
5117.5  1.251099e-16  1.2915518e-19  
5118.0  1.2586857e-16  1.2876741e-19  
5118.5  1.2567697e-16  1.2947788e-19  
5119.0  1.2672008e-16  1.2917392e-19  
5119.5  1.2769494e-16  1.2901539e-19  
5120.0  1.2843909e-16  1.2898085e-19  
5120.5  1.2910535e-16  1.2915374e-19  
5121.0  1.2958653e-16  1.29054e-19  
5121.5  1.307775e-16  1.290966e-19  
5122.0  1.3049131e-16  1.2880845e-19  
5122.5  1.2848052e-16  1.2898142e-19  
5123.0  1.2859935e-16  1.2884075e-19  
5123.5  1.3007263e-16  1.2902537e-19  
5124.0  1.3521779e-16  1.2845292e-19  
5124.5  1.4005756e-16  1.2866812e-19  
5125.0  1.3841525e-16  1.2890008e-19  
5125.5  1.3572682e-16  1.2867493e-19  
5126.0  1.3487794e-16  1.2862331e-19  
5126.5  1.3420708e-16  1.2863036e-19  
5127.0  1.3414684e-16  1.2854804e-19  
5127.5  1.3582155e-16  1.282968e-19  
5128.0  1.3791863e-16  1.2850492e-19  
5128.5  1.3900138e-16  1.2826261e-19  
5129.0  1.3852172e-16  1.2817756e-19  
5129.5  1.3789064e-16  1.2827748e-19  
5130.0  1.3890612e-16  1.2816751e-19  
5130.5  1.4120925e-16  1.2810337e-19  
5131.0  1.4443052e-16  1.2795484e-19  
5131.5  1.4396016e-16  1.2771046e-19  
5132.0  1.4080512e-16  1.2794848e-19  
5132.5  1.4093644e-16  1.2783327e-19  
5133.0  1.4381358e-16  1.2748463e-19  
5133.5  1.4370599e-16  1.277671e-19  
5134.0  1.4299366e-16  1.2752438e-19  
5134.5  1.4625506e-16  1.2760926e-19  
5135.0  1.4909627e-16  1.2789422e-19  
5135.5  1.4924747e-16  1.2727134e-19  
5136.0  1.4918776e-16  1.2783257e-19  
5136.5  1.5214033e-16  1.2721069e-19  
5137.0  1.5317867e-16  1.2759436e-19  
5137.5  1.5100629e-16  1.2783205e-19  
5138.0  1.5068151e-16  1.2718663e-19  
5138.5  1.5169211e-16  1.2851632e-19  
5139.0  1.5188361e-16  1.2750556e-19  
5139.5  1.5389156e-16  1.2776018e-19  
5140.0  1.5592048e-16  1.2770108e-19  
5140.5  1.5560898e-16  1.2796718e-19  
5141.0  1.5526448e-16  1.2799531e-19  
5141.5  1.5498028e-16  1.2790276e-19  
5142.0  1.5411198e-16  1.2773206e-19  
5142.5  1.546994e-16  1.2784079e-19  
5143.0  1.5680286e-16  1.2739454e-19  
5143.5  1.5923507e-16  1.2647577e-19  
5144.0  1.6098154e-16  1.3041396e-19  
5144.5  1.6151565e-16  1.2815612e-19  
5145.0  1.6195743e-16  1.2656407e-19  
5145.5  1.6258239e-16  1.2742997e-19  
5146.0  1.6419932e-16  1.275846e-19  
5146.5  1.6669801e-16  1.2780258e-19  
5147.0  1.6810781e-16  1.274301e-19  
5147.5  1.6932775e-16  1.276957e-19  
5148.0  1.6998227e-16  1.2727302e-19  
5148.5  1.6880329e-16  1.276368e-19  
5149.0  1.6868584e-16  1.2737581e-19  
5149.5  1.7105934e-16  1.2728544e-19  
5150.0  1.7392479e-16  1.2758727e-19  
5150.5  1.7385596e-16  1.2746309e-19  
5151.0  1.7432269e-16  1.2719101e-19  
5151.5  1.7490119e-16  1.2773586e-19  
5152.0  1.7444648e-16  1.2752437e-19  
5152.5  1.7374629e-16  1.2720234e-19  
5153.0  1.7254543e-16  1.2742011e-19  
5153.5  1.7591873e-16  1.2759295e-19  
5154.0  1.7965268e-16  1.2732579e-19  
5154.5  1.8276566e-16  1.2748039e-19  
5155.0  1.8538112e-16  1.2706872e-19  
5155.5  1.8525596e-16  1.2751478e-19  
5156.0  1.8414292e-16  1.2695953e-19  
5156.5  1.8439697e-16  1.2736607e-19  
5157.0  1.8424917e-16  1.273035e-19  
5157.5  1.8406063e-16  1.2695086e-19  
5158.0  1.8604294e-16  1.2698454e-19  
5158.5  1.8879973e-16  1.2700426e-19  
5159.0  1.9020443e-16  1.2683567e-19  
5159.5  1.9155451e-16  1.2685799e-19  
5160.0  1.9300183e-16  1.2670981e-19  
5160.5  1.9393619e-16  1.2711766e-19  
5161.0  1.955545e-16  1.26978e-19  
5161.5  1.973978e-16  1.2657831e-19  
5162.0  1.9753937e-16  1.2683678e-19  
5162.5  1.9663762e-16  1.2682736e-19  
5163.0  1.9677972e-16  1.2704746e-19  
5163.5  1.9792624e-16  1.269694e-19  
5164.0  2.0008742e-16  1.2690409e-19  
5164.5  2.0228268e-16  1.2682004e-19  
5165.0  2.0530714e-16  1.2696002e-19  
5165.5  2.0747312e-16  1.2691084e-19  
5166.0  2.0870747e-16  1.2652201e-19  
5166.5  2.1140864e-16  1.2687364e-19  
5167.0  2.14254e-16  1.267359e-19  
5167.5  2.1575394e-16  1.2653132e-19  
5168.0  2.1707651e-16  1.2669581e-19  
5168.5  2.176741e-16  1.2644527e-19  
5169.0  2.1727903e-16  1.2667813e-19  
5169.5  2.1782934e-16  1.2635591e-19  
5170.0  2.20769e-16  1.2681327e-19  
5170.5  2.2030437e-16  1.2594526e-19  
5171.0  2.1777917e-16  1.265755e-19  
5171.5  2.2079979e-16  1.2674599e-19  
5172.0  2.2583527e-16  1.2619439e-19  
5172.5  2.2576495e-16  1.2632191e-19  
5173.0  2.257884e-16  1.2676147e-19  
5173.5  2.2759205e-16  1.2618915e-19  
5174.0  2.2824364e-16  1.264556e-19  
5174.5  2.2748744e-16  1.2632123e-19  
5175.0  2.2808051e-16  1.2644877e-19  
5175.5  2.2962939e-16  1.2670572e-19  
5176.0  2.3048649e-16  1.264314e-19  
5176.5  2.3136002e-16  1.2636153e-19  
5177.0  2.3423602e-16  1.2636276e-19  
5177.5  2.3555206e-16  1.2649387e-19  
5178.0  2.3533784e-16  1.2663724e-19  
5178.5  2.3588638e-16  1.264937e-19  
5179.0  2.3576823e-16  1.2653394e-19  
5179.5  2.3634969e-16  1.2668851e-19  
5180.0  2.3892406e-16  1.2634128e-19  
5180.5  2.413e-16  1.2653004e-19  
5181.0  2.4180394e-16  1.2666217e-19  
5181.5  2.4431126e-16  1.2658573e-19  
5182.0  2.4758296e-16  1.2670252e-19  
5182.5  2.5014969e-16  1.2660106e-19  
5183.0  2.5059108e-16  1.2657478e-19  
5183.5  2.4961304e-16  1.2673046e-19  
5184.0  2.4902837e-16  1.2651874e-19  
5184.5  2.5135975e-16  1.2672529e-19  
5185.0  2.533735e-16  1.2652074e-19  
5185.5  2.5374144e-16  1.2640771e-19  
5186.0  2.5305068e-16  1.263869e-19  
5186.5  2.5326601e-16  1.2676655e-19  
5187.0  2.5456468e-16  1.2670921e-19  
5187.5  2.5407756e-16  1.2603029e-19  
5188.0  2.521071e-16  1.2652017e-19  
5188.5  2.549444e-16  1.2657723e-19  
5189.0  2.5934573e-16  1.2637476e-19  
5189.5  2.615704e-16  1.2615915e-19  
5190.0  2.6285599e-16  1.2626925e-19  
5190.5  2.6278401e-16  1.268433e-19  
5191.0  2.6221619e-16  1.2644069e-19  
5191.5  2.6283121e-16  1.2618541e-19  
5192.0  2.6389041e-16  1.2614358e-19  
5192.5  2.6542921e-16  1.2650227e-19  
5193.0  2.6775525e-16  1.2651636e-19  
5193.5  2.7035877e-16  1.2662088e-19  
5194.0  2.7204563e-16  1.2643455e-19  
5194.5  2.7317674e-16  1.2630503e-19  
5195.0  2.7357144e-16  1.2666881e-19  
5195.5  2.7405775e-16  1.2692734e-19  
5196.0  2.7491523e-16  1.2657454e-19  
5196.5  2.7429331e-16  1.2670072e-19  
5197.0  2.7340481e-16  1.2693327e-19  
5197.5  2.7485139e-16  1.2685809e-19  
5198.0  2.7764601e-16  1.2687725e-19  
5198.5  2.7910192e-16  1.2712792e-19  
5199.0  2.8060276e-16  1.2686923e-19  
5199.5  2.8118133e-16  1.2709857e-19  
5200.0  2.8101521e-16  1.2717801e-19  
5200.5  2.8122946e-16  1.2741389e-19  
5201.0  2.8230112e-16  1.2709755e-19  
5201.5  2.8356308e-16  1.2744372e-19  
5202.0  2.84852e-16  1.2716509e-19  
5202.5  2.8384823e-16  1.277804e-19  
5203.0  2.8179074e-16  1.2706282e-19  
5203.5  2.807505e-16  1.2763768e-19  
5204.0  2.8183409e-16  1.2760257e-19  
5204.5  2.8559513e-16  1.272722e-19  
5205.0  2.9368188e-16  1.2764603e-19  
5205.5  2.9834368e-16  1.2755594e-19  
5206.0  2.9605262e-16  1.2751914e-19  
5206.5  2.9365893e-16  1.2777056e-19  
5207.0  2.9301838e-16  1.2744408e-19  
5207.5  2.910932e-16  1.2766279e-19  
5208.0  2.9028597e-16  1.2756231e-19  
5208.5  2.9309013e-16  1.2807841e-19  
5209.0  2.9672196e-16  1.2778514e-19  
5209.5  2.9846946e-16  1.2757577e-19  
5210.0  3.0060041e-16  1.2792217e-19  
5210.5  3.0294611e-16  1.2788942e-19  
5211.0  3.0376241e-16  1.281232e-19  
5211.5  3.0287581e-16  1.2795194e-19  
5212.0  3.0138021e-16  1.2793006e-19  
5212.5  2.9968648e-16  1.2813265e-19  
5213.0  2.9841263e-16  1.281138e-19  
5213.5  2.9865481e-16  1.2848712e-19  
5214.0  2.9930521e-16  1.2807329e-19  
5214.5  2.9962066e-16  1.2822789e-19  
5215.0  2.9977251e-16  1.284118e-19  
5215.5  2.9858696e-16  1.2795043e-19  
5216.0  2.9832458e-16  1.2850323e-19  
5216.5  3.0277197e-16  1.2827244e-19  
5217.0  3.0605718e-16  1.285177e-19  
5217.5  3.0701047e-16  1.2820157e-19  
5218.0  3.0574479e-16  1.2835592e-19  
5218.5  3.0164619e-16  1.2866717e-19  
5219.0  3.0280101e-16  1.2831831e-19  
5219.5  3.0783607e-16  1.2846917e-19  
5220.0  3.1240684e-16  1.2854761e-19  
5220.5  3.1543579e-16  1.2853068e-19  
5221.0  3.1285773e-16  1.2869261e-19  
5221.5  3.1087527e-16  1.2872547e-19  
5222.0  3.127546e-16  1.2886002e-19  
5222.5  3.1377387e-16  1.2841606e-19  
5223.0  3.1259431e-16  1.2861686e-19  
5223.5  3.1306769e-16  1.2897501e-19  
5224.0  3.1589618e-16  1.2855195e-19  
5224.5  3.1706348e-16  1.290933e-19  
5225.0  3.1400477e-16  1.2893315e-19  
5225.5  3.1261613e-16  1.2878499e-19  
5226.0  3.1374496e-16  1.2885081e-19  
5226.5  3.1530131e-16  1.2908686e-19  
5227.0  3.181329e-16  1.2877478e-19  
5227.5  3.1992355e-16  1.28796e-19  
5228.0  3.1899216e-16  1.2908218e-19  
5228.5  3.1633144e-16  1.2877991e-19  
5229.0  3.1581736e-16  1.2885327e-19  
5229.5  3.162252e-16  1.2889298e-19  
5230.0  3.1670767e-16  1.287918e-19  
5230.5  3.1862165e-16  1.2884537e-19  
5231.0  3.2049171e-16  1.2896376e-19  
5231.5  3.2113142e-16  1.2895761e-19  
5232.0  3.2103459e-16  1.2883567e-19  
5232.5  3.2230488e-16  1.290405e-19  
5233.0  3.2213203e-16  1.2893642e-19  
5233.5  3.2099067e-16  1.2902313e-19  
5234.0  3.2024265e-16  1.2895064e-19  
5234.5  3.193735e-16  1.2898002e-19  
5235.0  3.1755477e-16  1.2931466e-19  
5235.5  3.1704563e-16  1.2910839e-19  
5236.0  3.1994461e-16  1.2913809e-19  
5236.5  3.2464292e-16  1.2925446e-19  
5237.0  3.2645182e-16  1.2882761e-19  
5237.5  3.2436741e-16  1.293107e-19  
5238.0  3.2101862e-16  1.290458e-19  
5238.5  3.1891e-16  1.2892742e-19  
5239.0  3.1841446e-16  1.292181e-19  
5239.5  3.1876734e-16  1.2888478e-19  
5240.0  3.2028323e-16  1.288172e-19  
5240.5  3.2312955e-16  1.2890508e-19  
5241.0  3.2413254e-16  1.2881463e-19  
5241.5  3.2308621e-16  1.2882335e-19  
5242.0  3.2346986e-16  1.2886089e-19  
5242.5  3.2347268e-16  1.2860125e-19  
5243.0  3.2280097e-16  1.2882229e-19  
5243.5  3.2272893e-16  1.2863346e-19  
5244.0  3.2351014e-16  1.2853465e-19  
5244.5  3.2406672e-16  1.2863577e-19  
5245.0  3.2550986e-16  1.2892075e-19  
5245.5  3.2682264e-16  1.2861187e-19  
5246.0  3.2718551e-16  1.2863247e-19  
5246.5  3.2805785e-16  1.2860508e-19  
5247.0  3.2794242e-16  1.2870689e-19  
5247.5  3.2549653e-16  1.2851002e-19  
5248.0  3.2397001e-16  1.2892309e-19  
5248.5  3.2425547e-16  1.2908873e-19  
5249.0  3.2431921e-16  1.2885099e-19  
5249.5  3.2370578e-16  1.2880071e-19  
5250.0  3.2574589e-16  1.2888974e-19  
5250.5  3.2723665e-16  1.2885465e-19  
5251.0  3.2837917e-16  1.2890563e-19  
5251.5  3.3146878e-16  1.2930371e-19  
5252.0  3.3252138e-16  1.2863988e-19  
5252.5  3.3435454e-16  1.2892281e-19  
5253.0  3.3461576e-16  1.2846148e-19  
5253.5  3.319206e-16  1.2893945e-19  
5254.0  3.3160157e-16  1.2869582e-19  
5254.5  3.331576e-16  1.2885224e-19  
5255.0  3.3238098e-16  1.2867505e-19  
5255.5  3.2940398e-16  1.2855906e-19  
5256.0  3.2910044e-16  1.2833931e-19  
5256.5  3.2977472e-16  1.286938e-19  
5257.0  3.2640453e-16  1.28584e-19  
5257.5  3.2189463e-16  1.2832204e-19  
5258.0  3.2295168e-16  1.2873727e-19  
5258.5  3.2535877e-16  1.2827487e-19  
5259.0  3.2863329e-16  1.2864559e-19  
5259.5  3.3282393e-16  1.2882564e-19  
5260.0  3.3277446e-16  1.2856536e-19  
5260.5  3.3059556e-16  1.2859065e-19  
5261.0  3.2950134e-16  1.2853965e-19  
5261.5  3.2941529e-16  1.288079e-19  
5262.0  3.3156928e-16  1.2871132e-19  
5262.5  3.3511744e-16  1.2880437e-19  
5263.0  3.3668856e-16  1.2840841e-19  
5263.5  3.3647303e-16  1.2891336e-19  
5264.0  3.356779e-16  1.2890182e-19  
5264.5  3.3555254e-16  1.2854835e-19  
5265.0  3.3411462e-16  1.2895695e-19  
5265.5  3.3196487e-16  1.2847788e-19  
5266.0  3.3012532e-16  1.2900933e-19  
5266.5  3.2922455e-16  1.2865217e-19  
5267.0  3.2869708e-16  1.2885648e-19  
5267.5  3.3080831e-16  1.2900538e-19  
5268.0  3.3395518e-16  1.2865313e-19  
5268.5  3.3561268e-16  1.2881073e-19  
5269.0  3.3596369e-16  1.2888326e-19  
5269.5  3.324472e-16  1.285373e-19  
5270.0  3.3347173e-16  1.2876115e-19  
5270.5  3.3573244e-16  1.2874073e-19  
5271.0  3.351106e-16  1.2862503e-19  
5271.5  3.3330289e-16  1.2862375e-19  
5272.0  3.3261395e-16  1.2890124e-19  
5272.5  3.3179391e-16  1.2837831e-19  
5273.0  3.3129248e-16  1.2850284e-19  
5273.5  3.300284e-16  1.2880116e-19  
5274.0  3.3049314e-16  1.2840775e-19  
5274.5  3.3066746e-16  1.2859725e-19  
5275.0  3.3227231e-16  1.2841972e-19  
5275.5  3.3373192e-16  1.2846949e-19  
5276.0  3.3196027e-16  1.2816372e-19  
5276.5  3.3032993e-16  1.2839491e-19  
5277.0  3.299584e-16  1.2816797e-19  
5277.5  3.2859703e-16  1.2809568e-19  
5278.0  3.2784525e-16  1.2819505e-19  
5278.5  3.2824182e-16  1.2815092e-19  
5279.0  3.2797553e-16  1.2813938e-19  
5279.5  3.287025e-16  1.2804136e-19  
5280.0  3.3004849e-16  1.2813898e-19  
5280.5  3.2912416e-16  1.2824537e-19  
5281.0  3.2688135e-16  1.2833058e-19  
5281.5  3.2763187e-16  1.2773024e-19  
5282.0  3.3198017e-16  1.2854805e-19  
5282.5  3.343782e-16  1.2841123e-19  
5283.0  3.3331904e-16  1.2809198e-19  
5283.5  3.304601e-16  1.2835577e-19  
5284.0  3.2650897e-16  1.2837205e-19  
5284.5  3.2525502e-16  1.2859588e-19  
5285.0  3.2764256e-16  1.281032e-19  
5285.5  3.2819215e-16  1.2821109e-19  
5286.0  3.2703346e-16  1.2812227e-19  
5286.5  3.2704073e-16  1.2869207e-19  
5287.0  3.2630176e-16  1.2780652e-19  
5287.5  3.2595396e-16  1.2823997e-19  
5288.0  3.2674972e-16  1.2803848e-19  
5288.5  3.2794579e-16  1.282966e-19  
5289.0  3.285662e-16  1.279459e-19  
5289.5  3.2667456e-16  1.2798903e-19  
5290.0  3.2743105e-16  1.2808248e-19  
5290.5  3.2939616e-16  1.2827497e-19  
5291.0  3.2920955e-16  1.2786849e-19  
5291.5  3.2794005e-16  1.2820099e-19  
5292.0  3.258384e-16  1.2786975e-19  
5292.5  3.2789834e-16  1.2830776e-19  
5293.0  3.3024689e-16  1.2789394e-19  
5293.5  3.2790878e-16  1.2821043e-19  
5294.0  3.2548943e-16  1.2813785e-19  
5294.5  3.2478236e-16  1.2826857e-19  
5295.0  3.2515519e-16  1.2800718e-19  
5295.5  3.253776e-16  1.279553e-19  
5296.0  3.2676301e-16  1.2804584e-19  
5296.5  3.2849516e-16  1.2786122e-19  
5297.0  3.2928988e-16  1.2817442e-19  
5297.5  3.2749781e-16  1.2793496e-19  
5298.0  3.2449823e-16  1.279309e-19  
5298.5  3.2262822e-16  1.2778758e-19  
5299.0  3.2292849e-16  1.2780997e-19  
5299.5  3.2192215e-16  1.2796938e-19  
5300.0  3.2014459e-16  1.2782728e-19  
5300.5  3.1977611e-16  1.2806994e-19  
5301.0  3.1862821e-16  1.2769667e-19  
5301.5  3.1949992e-16  1.2795219e-19  
5302.0  3.2457729e-16  1.2783383e-19  
5302.5  3.2622741e-16  1.2827371e-19  
5303.0  3.2241283e-16  1.279704e-19  
5303.5  3.1944365e-16  1.2813309e-19  
5304.0  3.1891266e-16  1.280192e-19  
5304.5  3.1797574e-16  1.2836453e-19  
5305.0  3.1874197e-16  1.2785325e-19  
5305.5  3.200344e-16  1.2836444e-19  
5306.0  3.1965365e-16  1.2790853e-19  
5306.5  3.1804441e-16  1.2876674e-19  
5307.0  3.1925516e-16  1.2815175e-19  
5307.5  3.1797512e-16  1.2788378e-19  
5308.0  3.1866605e-16  1.2847186e-19  
5308.5  3.1964189e-16  1.2816767e-19  
5309.0  3.2008304e-16  1.2813506e-19  
5309.5  3.1943876e-16  1.2815344e-19  
5310.0  3.1950608e-16  1.2821946e-19  
5310.5  3.2299703e-16  1.2810107e-19  
5311.0  3.2149823e-16  1.2806611e-19  
5311.5  3.1752775e-16  1.2814478e-19  
5312.0  3.1440907e-16  1.2779761e-19  
5312.5  3.1227448e-16  1.2825064e-19  
5313.0  3.1193981e-16  1.279213e-19  
5313.5  3.1096148e-16  1.2815319e-19  
5314.0  3.10019e-16  1.280274e-19  
5314.5  3.1025045e-16  1.2801131e-19  
5315.0  3.1163222e-16  1.2828189e-19  
5315.5  3.1319128e-16  1.279202e-19  
5316.0  3.1433794e-16  1.2808558e-19  
5316.5  3.1273493e-16  1.2805079e-19  
5317.0  3.1271118e-16  1.2859458e-19  
5317.5  3.1476804e-16  1.2840756e-19  
5318.0  3.1483125e-16  1.2804975e-19  
5318.5  3.1411255e-16  1.2817986e-19  
5319.0  3.138105e-16  1.2851347e-19  
5319.5  3.1170379e-16  1.2834887e-19  
5320.0  3.0994397e-16  1.2840309e-19  
5320.5  3.1043922e-16  1.2859471e-19  
5321.0  3.0950588e-16  1.2820837e-19  
5321.5  3.0847631e-16  1.2860449e-19  
5322.0  3.0926522e-16  1.2843436e-19  
5322.5  3.1122226e-16  1.280706e-19  
5323.0  3.1221659e-16  1.2876881e-19  
5323.5  3.0971541e-16  1.2841715e-19  
5324.0  3.0777701e-16  1.2859566e-19  
5324.5  3.103943e-16  1.2853348e-19  
5325.0  3.1128963e-16  1.2799902e-19  
5325.5  3.0996644e-16  1.2864875e-19  
5326.0  3.0809989e-16  1.2860835e-19  
5326.5  3.0810029e-16  1.2845393e-19  
5327.0  3.1055707e-16  1.283072e-19  
5327.5  3.1179064e-16  1.2865232e-19  
5328.0  3.1319338e-16  1.2865513e-19  
5328.5  3.1321894e-16  1.2848894e-19  
5329.0  3.1189345e-16  1.2838081e-19  
5329.5  3.1114809e-16  1.285232e-19  
5330.0  3.1049168e-16  1.2858878e-19  
5330.5  3.0983944e-16  1.2837085e-19  
5331.0  3.0880576e-16  1.289222e-19  
5331.5  3.0739982e-16  1.2829985e-19  
5332.0  3.0513849e-16  1.2852549e-19  
5332.5  3.0274099e-16  1.2864958e-19  
5333.0  3.0213485e-16  1.2883702e-19  
5333.5  3.0128344e-16  1.2860478e-19  
5334.0  3.000724e-16  1.2892448e-19  
5334.5  2.9962149e-16  1.2861737e-19  
5335.0  2.9995434e-16  1.2879607e-19  
5335.5  2.9885845e-16  1.2891239e-19  
5336.0  2.9620508e-16  1.2890292e-19  
5336.5  2.9480151e-16  1.2912152e-19  
5337.0  2.955182e-16  1.2911375e-19  
5337.5  2.9463665e-16  1.286876e-19  
5338.0  2.9327933e-16  1.2935184e-19  
5338.5  2.9247555e-16  1.29389e-19  
5339.0  2.9057323e-16  1.2898687e-19  
5339.5  2.8902989e-16  1.2944938e-19  
5340.0  2.8984043e-16  1.2925481e-19  
5340.5  2.8971497e-16  1.2888133e-19  
5341.0  2.8819708e-16  1.2951584e-19  
5341.5  2.8505023e-16  1.2935942e-19  
5342.0  2.8534209e-16  1.2926707e-19  
5342.5  2.892177e-16  1.2960098e-19  
5343.0  2.8934009e-16  1.2956645e-19  
5343.5  2.8515839e-16  1.2926732e-19  
5344.0  2.8292451e-16  1.2951359e-19  
5344.5  2.8112813e-16  1.2968915e-19  
5345.0  2.7900142e-16  1.2955933e-19  
5345.5  2.7973209e-16  1.2973798e-19  
5346.0  2.7976294e-16  1.2971775e-19  
5346.5  2.7978614e-16  1.2992819e-19  
5347.0  2.7769631e-16  1.3002417e-19  
5347.5  2.7395212e-16  1.2976711e-19  
5348.0  2.7182698e-16  1.2968275e-19  
5348.5  2.7097248e-16  1.2974727e-19  
5349.0  2.7009099e-16  1.2976916e-19  
5349.5  2.7015998e-16  1.3038509e-19  
5350.0  2.6880448e-16  1.3005074e-19  
5350.5  2.6648299e-16  1.2951249e-19  
5351.0  2.6729189e-16  1.3015801e-19  
5351.5  2.6973388e-16  1.2983585e-19  
5352.0  2.6960903e-16  1.2993327e-19  
5352.5  2.6548762e-16  1.2990806e-19  
5353.0  2.6169153e-16  1.2974115e-19  
5353.5  2.6013171e-16  1.3019467e-19  
5354.0  2.5873011e-16  1.2975672e-19  
5354.5  2.5668505e-16  1.299099e-19  
5355.0  2.5715323e-16  1.2994951e-19  
5355.5  2.5860687e-16  1.2972888e-19  
5356.0  2.5690978e-16  1.2983677e-19  
5356.5  2.5419808e-16  1.3023101e-19  
5357.0  2.533065e-16  1.2989372e-19  
5357.5  2.5340197e-16  1.3000566e-19  
5358.0  2.5284364e-16  1.3026051e-19  
5358.5  2.5131677e-16  1.3017897e-19  
5359.0  2.4953287e-16  1.3011661e-19  
5359.5  2.4834888e-16  1.302647e-19  
5360.0  2.4862149e-16  1.3027019e-19  
5360.5  2.4736506e-16  1.3047711e-19  
5361.0  2.4409506e-16  1.303847e-19  
5361.5  2.4358938e-16  1.3035059e-19  
5362.0  2.4485058e-16  1.3066316e-19  
5362.5  2.4497304e-16  1.3055432e-19  
5363.0  2.4360547e-16  1.3051875e-19  
5363.5  2.4298819e-16  1.3050518e-19  
5364.0  2.4324243e-16  1.3074183e-19  
5364.5  2.4301509e-16  1.3054953e-19  
5365.0  2.4086383e-16  1.3052506e-19  
5365.5  2.3925455e-16  1.3072684e-19  
5366.0  2.3859614e-16  1.3040624e-19  
5366.5  2.3746515e-16  1.3073955e-19  
5367.0  2.3638757e-16  1.3087332e-19  
5367.5  2.3452561e-16  1.3044076e-19  
5368.0  2.329063e-16  1.3093153e-19  
5368.5  2.318793e-16  1.3052013e-19  
5369.0  2.3079691e-16  1.3082601e-19  
5369.5  2.3192411e-16  1.3087158e-19  
5370.0  2.3224758e-16  1.3094943e-19  
5370.5  2.3095067e-16  1.3082164e-19  
5371.0  2.2848486e-16  1.305239e-19  
5371.5  2.2548324e-16  1.3120895e-19  
5372.0  2.255197e-16  1.3093978e-19  
5372.5  2.2732148e-16  1.3070183e-19  
5373.0  2.2634564e-16  1.309735e-19  
5373.5  2.2299569e-16  1.312532e-19  
5374.0  2.2100168e-16  1.3083768e-19  
5374.5  2.2109643e-16  1.3094821e-19  
5375.0  2.2113438e-16  1.3118894e-19  
5375.5  2.1936075e-16  1.3111266e-19  
5376.0  2.1618228e-16  1.3112622e-19  
5376.5  2.1451345e-16  1.3114804e-19  
5377.0  2.1444449e-16  1.3137659e-19  
5377.5  2.1403564e-16  1.3113838e-19  
5378.0  2.1216363e-16  1.311429e-19  
5378.5  2.0934928e-16  1.313995e-19  
5379.0  2.0831709e-16  1.3122542e-19  
5379.5  2.0916848e-16  1.3139147e-19  
5380.0  2.0971017e-16  1.3142262e-19  
5380.5  2.0991658e-16  1.3160529e-19  
5381.0  2.1102012e-16  1.3104667e-19  
5381.5  2.0883065e-16  1.314976e-19  
5382.0  2.0525671e-16  1.3141312e-19  
5382.5  2.0397675e-16  1.313571e-19  
5383.0  2.0558649e-16  1.3109438e-19  
5383.5  2.0594816e-16  1.3113308e-19  
5384.0  2.0462205e-16  1.3160228e-19  
5384.5  2.0219622e-16  1.3135146e-19  
5385.0  1.9835213e-16  1.3106531e-19  
5385.5  1.9501793e-16  1.3135389e-19  
5386.0  1.9477703e-16  1.3128569e-19  
5386.5  1.9592659e-16  1.3143064e-19  
5387.0  1.9483805e-16  1.3162613e-19  
5387.5  1.9362678e-16  1.3140416e-19  
5388.0  1.9294726e-16  1.3135411e-19  
5388.5  1.9203181e-16  1.3174463e-19  
5389.0  1.9159603e-16  1.3137361e-19  
5389.5  1.9093894e-16  1.3184361e-19  
5390.0  1.8918984e-16  1.3167294e-19  
5390.5  1.8657901e-16  1.3147434e-19  
5391.0  1.8513432e-16  1.3150159e-19  
5391.5  1.8501315e-16  1.3165769e-19  
5392.0  1.8508026e-16  1.3147627e-19  
5392.5  1.8681074e-16  1.3151494e-19  
5393.0  1.8459104e-16  1.3134399e-19  
5393.5  1.7993512e-16  1.3127085e-19  
5394.0  1.7932223e-16  1.3109299e-19  
5394.5  1.7957552e-16  1.312091e-19  
5395.0  1.7984817e-16  1.3105864e-19  
5395.5  1.8016844e-16  1.3128449e-19  
5396.0  1.7929599e-16  1.313779e-19  
5396.5  1.7694207e-16  1.3118162e-19  
5397.0  1.758688e-16  1.3110595e-19  
5397.5  1.7513771e-16  1.3151019e-19  
5398.0  1.7213399e-16  1.3175289e-19  
5398.5  1.7066186e-16  1.3142268e-19  
5399.0  1.7032772e-16  1.3178018e-19  
5399.5  1.6669468e-16  1.3181107e-19  
5400.0  1.624981e-16  1.3165598e-19  
5400.5  1.6116324e-16  1.321509e-19  
5401.0  1.6051688e-16  1.3182923e-19  
5401.5  1.6124366e-16  1.3202741e-19  
5402.0  1.6171472e-16  1.3218283e-19  
5402.5  1.6090029e-16  1.3196802e-19  
5403.0  1.5895486e-16  1.3214063e-19  
5403.5  1.5636618e-16  1.3223504e-19  
5404.0  1.5499166e-16  1.3212418e-19  
5404.5  1.5630052e-16  1.3228492e-19  
5405.0  1.5732583e-16  1.3255214e-19  
5405.5  1.565745e-16  1.3220423e-19  
5406.0  1.5709488e-16  1.3191087e-19  
5406.5  1.5856161e-16  1.325002e-19  
5407.0  1.5836718e-16  1.3260792e-19  
5407.5  1.5470132e-16  1.3217692e-19  
5408.0  1.5094816e-16  1.3257526e-19  
5408.5  1.4863222e-16  1.3261949e-19  
5409.0  1.5067363e-16  1.323868e-19  
5409.5  1.5407681e-16  1.321949e-19  
5410.0  1.5220228e-16  1.3257506e-19  
5410.5  1.49573e-16  1.3228543e-19  
5411.0  1.4765302e-16  1.321541e-19  
5411.5  1.4562077e-16  1.3224129e-19  
5412.0  1.4289665e-16  1.3207879e-19  
5412.5  1.402315e-16  1.3224229e-19  
5413.0  1.38867e-16  1.3210183e-19  
5413.5  1.3632406e-16  1.3199916e-19  
5414.0  1.3300906e-16  1.3191958e-19  
5414.5  1.3098209e-16  1.3216766e-19  
5415.0  1.3214761e-16  1.3195728e-19  
5415.5  1.3260258e-16  1.3199494e-19  
5416.0  1.3029321e-16  1.3194675e-19  
5416.5  1.2873504e-16  1.3248301e-19  
5417.0  1.2658511e-16  1.3196917e-19  
5417.5  1.2694606e-16  1.3210162e-19  
5418.0  1.2746091e-16  1.3227228e-19  
5418.5  1.2516379e-16  1.3189248e-19  
5419.0  1.2290408e-16  1.3252591e-19  
5419.5  1.232274e-16  1.3223624e-19  
5420.0  1.2325243e-16  1.3256695e-19  
5420.5  1.2192731e-16  1.3217253e-19  
5421.0  1.204508e-16  1.3240914e-19  
5421.5  1.1829635e-16  1.3242253e-19  
5422.0  1.1620621e-16  1.3233012e-19  
5422.5  1.1538749e-16  1.3239167e-19  
5423.0  1.15618e-16  1.3221931e-19  
5423.5  1.1684167e-16  1.3274671e-19  
5424.0  1.1874713e-16  1.3244784e-19  
5424.5  1.1824649e-16  1.325369e-19  
5425.0  1.1540013e-16  1.3222624e-19  
5425.5  1.1391203e-16  1.3271771e-19  
5426.0  1.1317558e-16  1.3264938e-19  
5426.5  1.128172e-16  1.3241558e-19  
5427.0  1.119773e-16  1.326611e-19  
5427.5  1.1043154e-16  1.3284758e-19  
5428.0  1.1004267e-16  1.3252448e-19  
5428.5  1.0975702e-16  1.3262009e-19  
5429.0  1.0919013e-16  1.3311084e-19  
5429.5  1.0940798e-16  1.3278977e-19  
5430.0  1.0925395e-16  1.3268596e-19  
5430.5  1.0764047e-16  1.3302802e-19  
5431.0  1.074079e-16  1.3304064e-19  
5431.5  1.0732819e-16  1.3300123e-19  
5432.0  1.065062e-16  1.3331734e-19  
5432.5  1.0633082e-16  1.3300817e-19  
5433.0  1.0344119e-16  1.3319041e-19  
5433.5  1.011763e-16  1.3325358e-19  
5434.0  1.0091048e-16  1.3323786e-19  
5434.5  1.0181497e-16  1.333222e-19  
5435.0  1.0317925e-16  1.3299929e-19  
5435.5  1.0359669e-16  1.3308089e-19  
5436.0  1.0205865e-16  1.3357073e-19  
5436.5  1.0003692e-16  1.3331626e-19  
5437.0  9.8470147e-17  1.3298182e-19  
5437.5  9.8477024e-17  1.3299701e-19  
5438.0  1.007184e-16  1.330102e-19  
5438.5  1.0101385e-16  1.3331171e-19  
5439.0  9.8274306e-17  1.3291904e-19  
5439.5  9.6545551e-17  1.3326156e-19  
5440.0  9.671609e-17  1.3292832e-19  
5440.5  9.6006079e-17  1.3340729e-19  
5441.0  9.4910369e-17  1.3295818e-19  
5441.5  9.3688325e-17  1.3298818e-19  
5442.0  9.3338501e-17  1.3365567e-19  
5442.5  9.4173243e-17  1.3315141e-19  
5443.0  9.4892259e-17  1.3313483e-19  
5443.5  9.5225905e-17  1.3348167e-19  
5444.0  9.5693674e-17  1.3340971e-19  
5444.5  9.6589541e-17  1.3320095e-19  
5445.0  9.7551522e-17  1.3340648e-19  
5445.5  9.8650707e-17  1.3351656e-19  
5446.0  9.8800683e-17  1.3343892e-19  
5446.5  9.7783251e-17  1.3356018e-19  
5447.0  9.6603994e-17  1.3361069e-19  
5447.5  9.5540402e-17  1.3346877e-19  
5448.0  9.4097951e-17  1.3375625e-19  
5448.5  9.3463078e-17  1.3395686e-19  
5449.0  9.4633589e-17  1.3363986e-19  
5449.5  9.636232e-17  1.3379388e-19  
5450.0  9.3922927e-17  1.3409495e-19  
5450.5  8.8758188e-17  1.3414845e-19  
5451.0  8.8017242e-17  1.3394314e-19  
5451.5  8.7801946e-17  1.3427537e-19  
5452.0  8.8210249e-17  1.3388214e-19  
5452.5  8.9872684e-17  1.3415203e-19  
5453.0  9.2855939e-17  1.3428086e-19  
5453.5  9.5239082e-17  1.3398144e-19  
5454.0  9.6711693e-17  1.3445508e-19  
5454.5  9.6148626e-17  1.3430514e-19  
5455.0  9.4916135e-17  1.336567e-19  
5455.5  9.3990021e-17  1.3423916e-19  
5456.0  9.3320945e-17  1.3396759e-19  
5456.5  9.1696723e-17  1.342563e-19  
5457.0  9.1296479e-17  1.3397443e-19  
5457.5  9.1849002e-17  1.3427306e-19  
5458.0  9.2388698e-17  1.3444678e-19  
5458.5  9.4201773e-17  1.3449622e-19  
5459.0  9.332635e-17  1.3431491e-19  
5459.5  9.212423e-17  1.3479141e-19  
5460.0  9.2445171e-17  1.3485333e-19  
5460.5  9.1476627e-17  1.3493022e-19  
5461.0  9.0537132e-17  1.3509903e-19  
5461.5  9.151765e-17  1.3506971e-19  
5462.0  9.2415092e-17  1.3534145e-19  
5462.5  9.6362438e-17  1.3543985e-19  
5463.0  9.3516269e-17  1.3519109e-19  
5463.5  9.2019832e-17  1.3530513e-19  
5464.0  9.1826127e-17  1.3543445e-19  
5464.5  8.9513962e-17  1.3546412e-19  
5465.0  9.0176705e-17  1.3526545e-19  
5465.5  8.923105e-17  1.3527702e-19  
5466.0  9.1011286e-17  1.3539855e-19  
5466.5  9.2300737e-17  1.3523583e-19  
5467.0  9.1312454e-17  1.353084e-19  
5467.5  8.9126149e-17  1.353333e-19  
5468.0  8.8244429e-17  1.3555719e-19  
5468.5  8.8576162e-17  1.3546015e-19  
5469.0  9.0586248e-17  1.3575146e-19  
5469.5  9.3265471e-17  1.3551333e-19  
5470.0  9.2755545e-17  1.3596286e-19  
5470.5  9.0969551e-17  1.3628927e-19  
5471.0  9.0666086e-17  1.3548038e-19  
5471.5  9.191693e-17  1.3625295e-19  
5472.0  9.4430158e-17  1.3616392e-19  
5472.5  9.5758948e-17  1.3611854e-19  
5473.0  9.5951496e-17  1.3634591e-19  
5473.5  9.5438571e-17  1.3600067e-19  
5474.0  9.2432981e-17  1.3641178e-19  
5474.5  9.0465694e-17  1.3616387e-19  
5475.0  9.1704602e-17  1.3626257e-19  
5475.5  9.2527502e-17  1.3597862e-19  
5476.0  9.1025301e-17  1.3619319e-19  
5476.5  8.8663572e-17  1.3628084e-19  
5477.0  8.7911164e-17  1.3615258e-19  
5477.5  8.9804798e-17  1.3600465e-19  
5478.0  9.2108347e-17  1.3604881e-19  
5478.5  9.1645685e-17  1.3614347e-19  
5479.0  9.1017246e-17  1.3609097e-19  
5479.5  9.2851976e-17  1.3610911e-19  
5480.0  9.4679248e-17  1.361373e-19  
5480.5  9.2548134e-17  1.3610653e-19  
5481.0  9.012675e-17  1.3614288e-19  
5481.5  9.0190583e-17  1.3618648e-19  
5482.0  9.0655158e-17  1.3626718e-19  
5482.5  9.1734961e-17  1.3608661e-19  
5483.0  9.1745897e-17  1.3623456e-19  
5483.5  8.9148817e-17  1.3625704e-19  
5484.0  8.767919e-17  1.3627946e-19  
5484.5  8.8245198e-17  1.366344e-19  
5485.0  8.973733e-17  1.3615284e-19  
5485.5  8.7843848e-17  1.365865e-19  
5486.0  8.6566674e-17  1.3630161e-19  
5486.5  8.6465666e-17  1.365982e-19  
5487.0  8.574886e-17  1.3663983e-19  
5487.5  8.4460073e-17  1.3614939e-19  
5488.0  8.4675665e-17  1.3696354e-19  
5488.5  8.4915875e-17  1.3629732e-19  
5489.0  8.4215822e-17  1.366303e-19  
5489.5  8.3156623e-17  1.3646993e-19  
5490.0  8.3433878e-17  1.3684553e-19  
5490.5  8.5301496e-17  1.365624e-19  
5491.0  8.7875941e-17  1.3636386e-19  
5491.5  8.9445661e-17  1.3664765e-19  
5492.0  8.8376815e-17  1.365917e-19  
5492.5  8.6657563e-17  1.3678044e-19  
5493.0  8.5881674e-17  1.3693984e-19  
5493.5  8.5721556e-17  1.3624561e-19  
5494.0  8.6207726e-17  1.3665855e-19  
5494.5  8.6542261e-17  1.3685021e-19  
5495.0  8.5798748e-17  1.3662721e-19  
5495.5  8.5633625e-17  1.3655071e-19  
5496.0  8.6254907e-17  1.3703087e-19  
5496.5  8.5426284e-17  1.3673161e-19  
5497.0  8.3583865e-17  1.3687132e-19  
5497.5  8.3458098e-17  1.3677124e-19  
5498.0  8.3781798e-17  1.3678848e-19  
5498.5  8.0492007e-17  1.3696117e-19  
5499.0  7.7995114e-17  1.3733753e-19  
5499.5  7.9876616e-17  1.3683983e-19  
5500.0  8.2285864e-17  1.3710194e-19  
5500.5  8.4960934e-17  1.3726775e-19  
5501.0  8.608803e-17  1.368832e-19  
5501.5  8.4377459e-17  1.3729834e-19  
5502.0  8.3386127e-17  1.373557e-19  
5502.5  8.474245e-17  1.3690569e-19  
5503.0  8.3946284e-17  1.3721055e-19  
5503.5  8.2508006e-17  1.3728985e-19  
5504.0  8.2109964e-17  1.3736934e-19  
5504.5  8.2959913e-17  1.3715414e-19  
5505.0  8.4795434e-17  1.3748504e-19  
5505.5  8.6177685e-17  1.3712536e-19  
5506.0  8.4889082e-17  1.3711586e-19  
5506.5  8.3064613e-17  1.3737234e-19  
5507.0  8.2437458e-17  1.3738525e-19  
5507.5  8.2329724e-17  1.3715485e-19  
5508.0  8.3347824e-17  1.3760882e-19  
5508.5  8.3842828e-17  1.3691281e-19  
5509.0  8.0602108e-17  1.3733283e-19  
5509.5  7.7632981e-17  1.3744924e-19  
5510.0  7.7584899e-17  1.3722942e-19  
5510.5  7.898988e-17  1.3778164e-19  
5511.0  8.1265136e-17  1.3718381e-19  
5511.5  8.2162474e-17  1.3750155e-19  
5512.0  8.1535911e-17  1.3767563e-19  
5512.5  8.2389496e-17  1.3769322e-19  
5513.0  8.334134e-17  1.3769837e-19  
5513.5  8.2761109e-17  1.3780234e-19  
5514.0  8.2395204e-17  1.3793564e-19  
5514.5  8.3677122e-17  1.3781643e-19  
5515.0  8.6850279e-17  1.3780677e-19  
5515.5  8.7276538e-17  1.3793105e-19  
5516.0  8.6429822e-17  1.3800314e-19  
5516.5  8.4703292e-17  1.3750595e-19  
5517.0  8.1909968e-17  1.3803004e-19  
5517.5  8.121914e-17  1.3778363e-19  
5518.0  8.0842829e-17  1.3761093e-19  
5518.5  7.8672386e-17  1.377078e-19  
5519.0  7.7208122e-17  1.380666e-19  
5519.5  7.7754596e-17  1.3755661e-19  
5520.0  7.8201213e-17  1.3853923e-19  
5520.5  7.9398022e-17  1.3883387e-19  
5521.0  8.0438235e-17  1.3881332e-19  
5521.5  8.0844386e-17  1.3919056e-19  
5522.0  8.0337796e-17  1.3998775e-19  
5522.5  8.0621884e-17  1.4033349e-19  
5523.0  8.0312059e-17  1.4069493e-19  
5523.5  7.8537767e-17  1.4092518e-19  
5524.0  7.729778e-17  1.4182203e-19  
5524.5  7.6427599e-17  1.4188124e-19  
5525.0  7.8071596e-17  1.3144765e-19  
5525.5  7.8902805e-17  1.3153256e-19  
5526.0  7.7446523e-17  1.3184728e-19  
5526.5  7.4657019e-17  1.3171898e-19  
5527.0  7.2695808e-17  1.3217108e-19  
5527.5  7.3200399e-17  1.3159393e-19  
5528.0  7.5103495e-17  1.3198382e-19  
5528.5  7.6816929e-17  1.3151687e-19  
5529.0  7.6897552e-17  1.3153628e-19  
5529.5  7.6274201e-17  1.3158503e-19  
5530.0  7.5585861e-17  1.3152621e-19  
5530.5  7.3917237e-17  1.3157483e-19  
5531.0  7.2246648e-17  1.315127e-19  
5531.5  7.2684762e-17  1.3130481e-19  
5532.0  7.3039648e-17  1.313274e-19  
5532.5  7.3365748e-17  1.3134015e-19  
5533.0  7.4693855e-17  1.3152111e-19  
5533.5  7.5733716e-17  1.3131954e-19  
5534.0  7.5144854e-17  1.3131367e-19  
5534.5  7.2452506e-17  1.3147478e-19  
5535.0  7.1423262e-17  1.3137882e-19  
5535.5  7.4700372e-17  1.3122121e-19  
5536.0  7.8655134e-17  1.3128483e-19  
5536.5  7.832902e-17  1.3135774e-19  
5537.0  7.6730111e-17  1.3127823e-19  
5537.5  7.7761537e-17  1.314017e-19  
5538.0  7.8736517e-17  1.3109364e-19  
5538.5  7.6767859e-17  1.310622e-19  
5539.0  7.5441868e-17  1.3128493e-19  
5539.5  7.5103407e-17  1.309527e-19  
5540.0  7.2322603e-17  1.3109555e-19  
5540.5  7.2009484e-17  1.3092265e-19  
5541.0  7.4169106e-17  1.31035e-19  
5541.5  7.6644628e-17  1.3023662e-19  
5542.0  7.5861891e-17  1.3109268e-19  
5542.5  7.5256239e-17  1.3082716e-19  
5543.0  7.6164839e-17  1.3034371e-19  
5543.5  7.6165686e-17  1.3003788e-19  
5544.0  7.4093243e-17  1.3052474e-19  
5544.5  7.3334263e-17  1.3013817e-19  
5545.0  7.4339236e-17  1.2982369e-19  
5545.5  7.3766451e-17  1.2997085e-19  
5546.0  7.1112831e-17  1.2930755e-19  
5546.5  7.0190083e-17  1.2983433e-19  
5547.0  7.2075961e-17  1.2940706e-19  
5547.5  7.3852605e-17  1.2917971e-19  
5548.0  7.402966e-17  1.2893542e-19  
5548.5  7.4557267e-17  1.2907438e-19  
5549.0  7.4007177e-17  1.2884747e-19  
5549.5  7.2717192e-17  1.2871444e-19  
5550.0  7.1928663e-17  1.2858654e-19  
5550.5  7.1882799e-17  1.2842465e-19  
5551.0  7.1551413e-17  1.2845856e-19  
5551.5  6.8987656e-17  1.2835816e-19  
5552.0  6.8774337e-17  1.2822476e-19  
5552.5  6.9838914e-17  1.2820091e-19  
5553.0  7.1703566e-17  1.2805667e-19  
5553.5  7.1921756e-17  1.2816729e-19  
5554.0  7.1484562e-17  1.2808938e-19  
5554.5  7.0231711e-17  1.2789301e-19  
5555.0  6.8150455e-17  1.279481e-19  
5555.5  6.8157753e-17  1.2772894e-19  
5556.0  6.9422057e-17  1.2801561e-19  
5556.5  6.9591686e-17  1.2766414e-19  
5557.0  6.7477735e-17  1.2756317e-19  
5557.5  6.6802506e-17  1.2779097e-19  
5558.0  6.6826784e-17  1.2747536e-19  
5558.5  6.7437661e-17  1.2726525e-19  
5559.0  6.6532538e-17  1.2747283e-19  
5559.5  6.5116446e-17  1.2719515e-19  
5560.0  6.3515251e-17  1.2698688e-19  
5560.5  6.5576598e-17  1.2718308e-19  
5561.0  6.6889481e-17  1.2677641e-19  
5561.5  6.5893888e-17  1.2670763e-19  
5562.0  6.5280486e-17  1.2653545e-19  
5562.5  6.5234026e-17  1.2662651e-19  
5563.0  6.416841e-17  1.2629357e-19  
5563.5  6.4102693e-17  1.2597812e-19  
5564.0  6.5799301e-17  1.2617921e-19  
5564.5  6.6686402e-17  1.2619517e-19  
5565.0  6.677059e-17  1.2563218e-19  
5565.5  6.5969252e-17  1.2567444e-19  
5566.0  6.5617002e-17  1.2579287e-19  
5566.5  6.5005609e-17  1.2548882e-19  
5567.0  6.3908293e-17  1.2540293e-19  
5567.5  6.2642313e-17  1.2532484e-19  
5568.0  6.3755576e-17  1.2503958e-19  
5568.5  6.4856839e-17  1.2489161e-19  
5569.0  6.4637095e-17  1.2476807e-19  
5569.5  6.3003269e-17  1.2470092e-19  
5570.0  6.2236621e-17  1.2433576e-19  
5570.5  6.2857028e-17  1.2422372e-19  
5571.0  6.3008959e-17  1.2395574e-19  
5571.5  6.2527313e-17  1.236447e-19  
5572.0  6.1093947e-17  1.2375451e-19  
5572.5  6.219468e-17  1.2352229e-19  
5573.0  6.2539347e-17  1.2317496e-19  
5573.5  5.3875981e-17  1.2289435e-19  
5574.0  6.1534145e-17  1.2292179e-19  
5574.5  5.7911477e-17  1.2272722e-19  
5575.0  4.9291974e-17  1.2263916e-19  
5575.5  6.4429308e-17  7.7211502e-19  
5576.0  6.869673e-17  7.650391e-19  
5576.5  7.4173717e-17  7.5687143e-19  
5577.0  7.4291319e-17  7.4843468e-19  
5577.5  6.7616361e-17  7.4309555e-19  
5578.0  6.1854786e-17  7.3333699e-19  
5578.5  6.2635126e-17  7.2293467e-19  
5579.0  6.5652344e-17  7.1632633e-19  
5579.5  5.8512416e-17  7.0958457e-19  
5580.0  4.8409151e-17  7.0189187e-19  
5580.5  4.4360335e-17  6.9480067e-19  
5581.0  4.2969522e-17  6.8791778e-19  
5581.5  4.550274e-17  6.7614899e-19  
5582.0  4.6043216e-17  6.6821433e-19  
5582.5  4.6271488e-17  6.6715375e-19  
5583.0  4.524609e-17  6.5654868e-19  
5583.5  4.5249239e-17  6.444605e-19  
5584.0  4.802028e-17  6.4221138e-19  
5584.5  4.9706824e-17  6.3692195e-19  
5585.0  5.2692537e-17  6.257705e-19  
5585.5  5.0412351e-17  6.1883945e-19  
5586.0  5.1667113e-17  6.1299189e-19  
5586.5  5.1835967e-17  6.0715082e-19  
5587.0  5.5752791e-17  6.0078484e-19  
5587.5  5.4173395e-17  5.9376731e-19  
5588.0  5.3090432e-17  5.8583348e-19  
5588.5  5.003462e-17  5.7885024e-19  
5589.0  5.1759445e-17  5.7622857e-19  
5589.5  5.0054968e-17  5.6952299e-19  
5590.0  5.2670158e-17  5.5890158e-19  
5590.5  4.8682571e-17  5.5442847e-19  
5591.0  4.7967131e-17  5.4956837e-19  
5591.5  4.8417232e-17  5.4302081e-19  
5592.0  4.8312145e-17  5.3678271e-19  
5592.5  4.824757e-17  5.316467e-19  
5593.0  4.4447583e-17  5.2630473e-19  
5593.5  4.4463217e-17  5.1981363e-19  
5594.0  4.6287705e-17  5.1455902e-19  
5594.5  4.7264183e-17  5.0902638e-19  
5595.0  4.9923498e-17  5.0195681e-19  
5595.5  5.0928116e-17  4.9832003e-19  
5596.0  5.1435966e-17  4.943713e-19  
5596.5  5.1950271e-17  4.9212319e-19  
5597.0  5.1037018e-17  4.9489282e-19  
5597.5  4.9878714e-17  5.039271e-19  
5598.0  4.9514807e-17  4.8528119e-19  
5598.5  4.7457552e-17  4.6755368e-19  
5599.0  4.3501772e-17  4.4650024e-19  
5599.5  4.2528383e-17  4.4444573e-19  
5600.0  3.9721567e-17  4.4720152e-19  
5600.5  3.8309714e-17  4.4435626e-19  
5601.0  3.7318392e-17  4.3933107e-19  
5601.5  3.8031645e-17  4.3488009e-19  
5602.0  3.8313771e-17  4.2955725e-19  
5602.5  3.7881062e-17  4.2428706e-19  
5603.0  3.6290884e-17  4.1933852e-19  
5603.5  3.6737529e-17  4.1348126e-19  
5604.0  3.9069461e-17  4.0768973e-19  
5604.5  4.0242449e-17  4.0193543e-19  
5605.0  4.1784743e-17  3.9312653e-19  
5605.5  4.1070449e-17  3.8245455e-19  
5606.0  3.9721763e-17  3.8065177e-19  
5606.5  3.820415e-17  3.9550121e-19  
5607.0  3.8404747e-17  3.9616273e-19  
5607.5  3.9409704e-17  3.9099953e-19  
5608.0  4.289825e-17  3.7497247e-19  
5608.5  4.3590032e-17  3.6685172e-19  
5609.0  4.1247439e-17  3.6425367e-19  
5609.5  3.9136517e-17  3.5755617e-19  
5610.0  3.8457723e-17  3.5087245e-19  
5610.5  3.872752e-17  3.4977759e-19  
5611.0  3.8645714e-17  3.4527903e-19  
5611.5  4.0095396e-17  3.4066731e-19  
5612.0  3.8873377e-17  3.3716669e-19  
5612.5  3.9584638e-17  3.3475393e-19  
5613.0  3.6536459e-17  3.297452e-19  
5613.5  3.7137636e-17  3.2532277e-19  
5614.0  3.4847263e-17  3.2359386e-19  
5614.5  3.4740196e-17  3.2015986e-19  
5615.0  3.4624924e-17  3.150008e-19  
5615.5  3.5146943e-17  3.1251413e-19  
5616.0  3.5949e-17  3.0983645e-19  
5616.5  3.7526582e-17  3.0516778e-19  
5617.0  3.6450225e-17  3.0203849e-19  
5617.5  3.4051037e-17  2.9953912e-19  
5618.0  3.204346e-17  2.9528098e-19  
5618.5  3.1639507e-17  2.9219535e-19  
5619.0  3.2438377e-17  2.906621e-19  
5619.5  3.3015623e-17  2.8670262e-19  
5620.0  3.3948036e-17  2.823017e-19  
5620.5  3.4309107e-17  2.7942811e-19  
5621.0  3.412111e-17  2.7640342e-19  
5621.5  3.1549649e-17  2.7331367e-19  
5622.0  3.0012649e-17  2.706592e-19  
5622.5  2.8634821e-17  2.6827542e-19  
5623.0  2.9924041e-17  2.6453497e-19  
5623.5  3.0221035e-17  2.610242e-19  
5624.0  2.9219351e-17  2.5897472e-19  
5624.5  3.0220379e-17  2.5662783e-19  
5625.0  3.1082187e-17  2.5386796e-19  
5625.5  3.4732134e-17  2.5053166e-19  
5626.0  3.6110139e-17  2.4773613e-19  
5626.5  3.4434797e-17  2.4499986e-19  
5627.0  3.2682206e-17  2.4263671e-19  
5627.5  3.0814166e-17  2.39951e-19  
5628.0  3.1533291e-17  2.3778767e-19  
5628.5  3.2445162e-17  2.3548857e-19  
5629.0  3.2195632e-17  2.3283384e-19  
5629.5  3.1515441e-17  2.3026777e-19  
5630.0  3.1900174e-17  2.2784569e-19  
5630.5  3.195277e-17  2.2596312e-19  
5631.0  3.1907e-17  2.2399672e-19  
5631.5  3.1063434e-17  2.2112523e-19  
5632.0  2.8719031e-17  2.1861387e-19  
5632.5  2.6609919e-17  2.1678419e-19  
5633.0  2.7673555e-17  2.1459906e-19  
5633.5  2.8490033e-17  2.1179533e-19  
5634.0  3.0468717e-17  2.0977443e-19  
5634.5  3.1365366e-17  2.0868842e-19  
5635.0  3.2889595e-17  2.0691463e-19  
5635.5  3.3161598e-17  2.0413339e-19  
5636.0  3.2607616e-17  2.0221215e-19  
5636.5  3.1865691e-17  2.002901e-19  
5637.0  3.0310954e-17  1.9802568e-19  
5637.5  2.7977075e-17  1.9617646e-19  
5638.0  2.72485e-17  1.9465132e-19  
5638.5  2.6275909e-17  1.9232996e-19  
5639.0  2.6152414e-17  1.9082924e-19  
5639.5  2.6523128e-17  1.8961652e-19  
5640.0  2.6751462e-17  1.8790157e-19  
5640.5  2.7414976e-17  1.8567447e-19  
5641.0  2.727262e-17  1.8406183e-19  
5641.5  2.8724774e-17  1.8210553e-19  
5642.0  2.6743246e-17  1.809293e-19  
5642.5  2.5903703e-17  1.8009745e-19  
5643.0  2.4041071e-17  1.7762285e-19  
5643.5  2.3756593e-17  1.7587606e-19  
5644.0  2.5497018e-17  1.7527141e-19  
5644.5  2.6192313e-17  1.7380694e-19  
5645.0  2.6329861e-17  1.7211976e-19  
5645.5  2.4956412e-17  1.7047695e-19  
5646.0  2.4568447e-17  1.6902977e-19  
5646.5  2.2588572e-17  1.6802936e-19  
5647.0  2.2233129e-17  1.6688238e-19  
5647.5  2.0981074e-17  1.655422e-19  
5648.0  2.1092608e-17  1.6373369e-19  
5648.5  2.1335361e-17  1.6245272e-19  
5649.0  2.2658638e-17  1.6170861e-19  
5649.5  2.2430441e-17  1.6047558e-19  
5650.0  2.3833014e-17  1.5925686e-19  
5650.5  2.3642902e-17  1.5740673e-19  
5651.0  2.4160045e-17  1.5587057e-19  
5651.5  2.329765e-17  1.5481526e-19  
5652.0  2.3318919e-17  1.537998e-19  
5652.5  2.2307585e-17  1.5282461e-19  
5653.0  2.4236779e-17  1.5151885e-19  
5653.5  2.443792e-17  1.5029532e-19  
5654.0  2.5455964e-17  1.4928266e-19  
5654.5  2.3783397e-17  1.4803436e-19  
5655.0  2.2584699e-17  1.4654586e-19  
5655.5  2.1713151e-17  1.4510009e-19  
5656.0  2.2184173e-17  1.4416521e-19  
5656.5  2.0800793e-17  1.429689e-19  
5657.0  2.1427858e-17  1.4218391e-19  
5657.5  2.0828182e-17  1.4115259e-19  
5658.0  1.885645e-17  1.3957942e-19  
5658.5  1.8438904e-17  1.3856217e-19  
5659.0  1.8464678e-17  1.3730513e-19  
5659.5  2.0067003e-17  1.3659837e-19  
5660.0  2.131502e-17  1.3550114e-19  
5660.5  2.1212169e-17  1.3408925e-19  
5661.0  2.1374552e-17  1.3310379e-19  
5661.5  1.9341319e-17  1.3223065e-19  
5662.0  1.9243225e-17  1.3134607e-19  
5662.5  1.9985066e-17  1.3023281e-19  
5663.0  2.0688479e-17  1.2911867e-19  
5663.5  2.0564049e-17  1.2831757e-19  
5664.0  1.8953283e-17  1.2755295e-19  
5664.5  1.8122451e-17  1.2642856e-19  
5665.0  1.7672684e-17  1.2543712e-19  
5665.5  1.9873108e-17  1.2479194e-19  
5666.0  1.9134977e-17  1.2375942e-19  
5666.5  1.7286546e-17  1.2245462e-19  
5667.0  1.6543036e-17  1.2210451e-19  
5667.5  1.7189809e-17  1.2142785e-19  
5668.0  1.8628554e-17  1.2053253e-19  
5668.5  1.8880146e-17  1.1984864e-19  
5669.0  1.8263553e-17  1.1889255e-19  
5669.5  1.8276235e-17  1.1799064e-19  
5670.0  1.8497822e-17  1.1717162e-19  
5670.5  1.838667e-17  1.1655298e-19  
5671.0  1.8440425e-17  1.1594914e-19  
5671.5  1.7633314e-17  1.1549544e-19  
5672.0  1.6192332e-17  1.1432464e-19  
5672.5  1.6070286e-17  1.1366761e-19  
5673.0  1.7081158e-17  1.1343331e-19  
5673.5  1.7423954e-17  1.1243216e-19  
5674.0  1.555955e-17  1.1164335e-19  
5674.5  1.5923322e-17  1.1114142e-19  
5675.0  1.5639715e-17  1.1036294e-19  
5675.5  1.6335435e-17  1.1009963e-19  
5676.0  1.6689844e-17  1.0936371e-19  
5676.5  1.8142203e-17  1.0821537e-19  
5677.0  1.740802e-17  1.0779302e-19  
5677.5  1.6471372e-17  1.0733482e-19  
5678.0  1.5405069e-17  1.0675692e-19  
5678.5  1.4133753e-17  1.0599358e-19  
5679.0  1.2817754e-17  1.0492396e-19  
5679.5  1.2845561e-17  1.0465307e-19  
5680.0  1.2886236e-17  1.0431963e-19  
5680.5  1.3351976e-17  1.0340218e-19  
5681.0  1.2632599e-17  1.0283058e-19  
5681.5  1.3289672e-17  1.0248946e-19  
5682.0  1.332002e-17  1.0158116e-19  
5682.5  1.2616761e-17  1.0096208e-19  
5683.0  1.2189724e-17  1.0074665e-19  
5683.5  1.2184858e-17  1.0009167e-19  
5684.0  1.2548068e-17  9.9482926e-20  
5684.5  1.2950108e-17  9.8978292e-20  
5685.0  1.2726536e-17  9.8572113e-20  
5685.5  1.3234809e-17  9.7904375e-20  
5686.0  1.3218256e-17  9.72871e-20  
5686.5  1.3090919e-17  9.7033007e-20  
5687.0  1.2802099e-17  9.6574101e-20  
5687.5  1.321972e-17  9.603209e-20  
5688.0  1.3449624e-17  9.5571084e-20  
5688.5  1.3249866e-17  9.5135788e-20  
5689.0  1.3453715e-17  9.4625987e-20  
5689.5  1.4230393e-17  9.4138782e-20  
5690.0  1.5668491e-17  9.3776425e-20  
5690.5  1.6390033e-17  9.3338023e-20  
5691.0  1.721734e-17  9.2892183e-20  
5691.5  1.7481041e-17  9.2521237e-20  
5692.0  1.7877617e-17  9.2261924e-20  
5692.5  1.8400718e-17  9.1850616e-20  
5693.0  1.6262547e-17  9.1047999e-20  
5693.5  1.574741e-17  9.0650056e-20  
5694.0  1.4862745e-17  9.0719067e-20  
5694.5  1.3556246e-17  9.0101676e-20  
5695.0  1.3171159e-17  8.9531828e-20  
5695.5  1.3148772e-17  8.9331521e-20  
5696.0  1.352102e-17  8.8977237e-20  
5696.5  1.5943226e-17  8.8694491e-20  
5697.0  1.6184149e-17  8.8155394e-20  
5697.5  1.6803795e-17  8.7631164e-20  
5698.0  1.6733862e-17  8.7334908e-20  
5698.5  1.6498395e-17  8.7058398e-20  
5699.0  1.6650574e-17  8.6948627e-20  
5699.5  1.685246e-17  8.6211518e-20  
5700.0  1.686001e-17  8.577433e-20  
5700.5  1.6238063e-17  8.5688652e-20  
5701.0  1.5860345e-17  8.5357029e-20  
5701.5  1.6590572e-17  8.5030294e-20  
5702.0  1.7679151e-17  8.4682183e-20  
5702.5  1.7987559e-17  8.4430939e-20  
5703.0  1.9007378e-17  8.3945625e-20  
5703.5  1.8250684e-17  8.3741056e-20  
5704.0  1.696111e-17  8.3703259e-20  
5704.5  1.7010058e-17  8.3037076e-20  
5705.0  1.7514834e-17  8.2596193e-20  
5705.5  1.9382237e-17  8.2350133e-20  
5706.0  1.9860201e-17  8.2173806e-20  
5706.5  1.8576299e-17  8.1992117e-20  
5707.0  1.8816011e-17  8.1685918e-20  
5707.5  1.7885751e-17  8.1455241e-20  
5708.0  1.8222412e-17  8.110554e-20  
5708.5  1.802273e-17  8.0900864e-20  
5709.0  1.7258324e-17  8.0863011e-20  
5709.5  1.6127922e-17  8.0436017e-20  
5710.0  1.5602833e-17  8.0083488e-20  
5710.5  1.5243615e-17  7.9832261e-20  
5711.0  1.5357457e-17  7.9598099e-20  
5711.5  1.4149102e-17  7.9505125e-20  
5712.0  1.4764222e-17  7.9210859e-20  
5712.5  1.5518586e-17  7.8908966e-20  
5713.0  1.8082238e-17  7.8829235e-20  
5713.5  1.9278316e-17  7.8557805e-20  
5714.0  1.8785529e-17  7.831031e-20  
5714.5  1.7769382e-17  7.8062492e-20  
5715.0  1.6853055e-17  7.7746051e-20  
5715.5  1.6404116e-17  7.778015e-20  
5716.0  1.6433212e-17  7.7406337e-20  
5716.5  1.6745903e-17  7.6850292e-20  
5717.0  1.599895e-17  7.6891463e-20  
5717.5  1.6034512e-17  7.6752092e-20  
5718.0  1.5951152e-17  7.6389168e-20  
5718.5  1.6488936e-17  7.6194272e-20  
5719.0  1.5633588e-17  7.609938e-20  
5719.5  1.5986023e-17  7.5992289e-20  
5720.0  1.6311152e-17  7.577773e-20  
5720.5  1.5429562e-17  7.552634e-20  
5721.0  1.6183124e-17  7.526913e-20  
5721.5  1.5075234e-17  7.4940948e-20  
5722.0  1.6376502e-17  7.4837405e-20  
5722.5  1.5995143e-17  7.4693777e-20  
5723.0  1.8080841e-17  7.4351374e-20  
5723.5  1.9128688e-17  7.4231554e-20  
5724.0  2.0523805e-17  7.4142464e-20  
5724.5  2.0837299e-17  7.4027825e-20  
5725.0  1.9644984e-17  7.3923864e-20  
5725.5  1.652907e-17  7.3479236e-20  
5726.0  1.5642426e-17  7.3379791e-20  
5726.5  1.4330242e-17  7.336972e-20  
5727.0  1.5032944e-17  7.310114e-20  
5727.5  1.5028998e-17  7.2837313e-20  
5728.0  1.5644513e-17  7.2675048e-20  
5728.5  1.6114381e-17  7.2644023e-20  
5729.0  1.599182e-17  7.2592598e-20  
5729.5  1.6058996e-17  7.2356884e-20  
5730.0  1.7072136e-17  7.2209684e-20  
5730.5  1.8051571e-17  7.1952082e-20  
5731.0  1.9014124e-17  7.1851436e-20  
5731.5  1.8369727e-17  7.183052e-20  
5732.0  1.9583062e-17  7.1636463e-20  
5732.5  1.9324314e-17  7.1559939e-20  
5733.0  1.9841716e-17  7.1272152e-20  
5733.5  1.8488816e-17  7.115743e-20  
5734.0  1.6892022e-17  7.1149731e-20  
5734.5  1.7224023e-17  7.089901e-20  
5735.0  1.7842779e-17  7.0796302e-20  
5735.5  1.8680185e-17  7.0822703e-20  
5736.0  1.9112326e-17  7.0666249e-20  
5736.5  1.8687678e-17  7.0447258e-20  
5737.0  1.9228549e-17  7.0466743e-20  
5737.5  1.9237151e-17  7.0342716e-20  
5738.0  2.0312298e-17  7.0236958e-20  
5738.5  2.086227e-17  7.0032596e-20  
5739.0  2.2139253e-17  6.9869204e-20  
5739.5  2.1245315e-17  6.9858876e-20  
5740.0  2.0759352e-17  6.9764256e-20  
5740.5  2.0972927e-17  6.9667711e-20  
5741.0  2.0692412e-17  6.9564252e-20  
5741.5  2.1125077e-17  6.9353518e-20  
5742.0  2.2092677e-17  6.9275531e-20  
5742.5  2.1972241e-17  6.9220154e-20  
5743.0  2.3119888e-17  6.9057771e-20  
5743.5  2.3682407e-17  6.9013554e-20  
5744.0  2.4633159e-17  6.917753e-20  
5744.5  2.3000058e-17  6.8701434e-20  
5745.0  2.0556422e-17  6.8460925e-20  
5745.5  2.1015117e-17  6.8668522e-20  
5746.0  2.1193641e-17  6.8410881e-20  
5746.5  2.0245857e-17  6.8150293e-20  
5747.0  2.077898e-17  6.8286856e-20  
5747.5  2.1019319e-17  6.8279091e-20  
5748.0  2.3064993e-17  6.8023973e-20  
5748.5  2.413418e-17  6.7835109e-20  
5749.0  2.40433e-17  6.7729331e-20  
5749.5  2.3685729e-17  6.7751958e-20  
5750.0  2.4580839e-17  6.7727768e-20  
5750.5  2.4419981e-17  6.7652587e-20  
5751.0  2.5140857e-17  6.7459593e-20  
5751.5  2.5132787e-17  6.7441927e-20  
5752.0  2.4808368e-17  6.7401103e-20  
5752.5  2.4615128e-17  6.7270657e-20  
5753.0  2.4792101e-17  6.7093397e-20  
5753.5  2.5205864e-17  6.710916e-20  
5754.0  2.5060736e-17  6.7200188e-20  
5754.5  2.487036e-17  6.6930151e-20  
5755.0  2.4449964e-17  6.6790232e-20  
5755.5  2.3937882e-17  6.6801751e-20  
5756.0  2.3938386e-17  6.667639e-20  
5756.5  2.5010477e-17  6.645767e-20  
5757.0  2.5908693e-17  6.6488025e-20  
5757.5  2.6793982e-17  6.6455284e-20  
5758.0  2.7420471e-17  6.6213931e-20  
5758.5  2.7564751e-17  6.6130926e-20  
5759.0  2.8713886e-17  6.6064123e-20  
5759.5  2.8630173e-17  6.5966074e-20  
5760.0  2.8312252e-17  6.5875552e-20  
5760.5  2.7041807e-17  6.5675225e-20  
5761.0  2.6630729e-17  6.561933e-20  
5761.5  2.6457207e-17  6.5655697e-20  
5762.0  2.8045557e-17  6.5520097e-20  
5762.5  2.8913009e-17  6.5428681e-20  
5763.0  2.9628922e-17  6.5290773e-20  
5763.5  3.0766867e-17  6.5317048e-20  
5764.0  3.2079145e-17  6.5334414e-20  
5764.5  3.3279401e-17  6.5159153e-20  
5765.0  3.2736505e-17  6.516782e-20  
5765.5  3.0250266e-17  6.5202706e-20  
5766.0  2.9745556e-17  6.5232096e-20  
5766.5  2.8622269e-17  6.5301392e-20  
5767.0  3.0481787e-17  6.5103346e-20  
5767.5  3.1437987e-17  6.5082889e-20  
5768.0  3.2196616e-17  6.5078466e-20  
5768.5  3.2537594e-17  6.503754e-20  
5769.0  3.1831823e-17  6.5058059e-20  
5769.5  3.205567e-17  6.5064351e-20  
5770.0  3.2400535e-17  6.5100449e-20  
5770.5  3.2867256e-17  6.4947312e-20  
5771.0  3.349682e-17  6.4832809e-20  
5771.5  3.3765809e-17  6.5004569e-20  
5772.0  3.4083582e-17  6.4937259e-20  
5772.5  3.5556854e-17  6.4777239e-20  
5773.0  3.5215244e-17  6.4720226e-20  
5773.5  3.5089297e-17  6.4597178e-20  
5774.0  3.4515382e-17  6.4573512e-20  
5774.5  3.4186702e-17  6.4606129e-20  
5775.0  3.3727349e-17  6.4464708e-20  
5775.5  3.3403327e-17  6.4372426e-20  
5776.0  3.3438534e-17  6.429625e-20  
5776.5  3.514861e-17  6.4391516e-20  
5777.0  3.5104239e-17  6.4307268e-20  
5777.5  3.4564812e-17  6.4162188e-20  
5778.0  3.4741323e-17  6.4101035e-20  
5778.5  3.5030352e-17  6.4101364e-20  
5779.0  3.6394973e-17  6.4061575e-20  
5779.5  3.5565331e-17  6.4033452e-20  
5780.0  3.4927736e-17  6.3969393e-20  
5780.5  3.3812588e-17  6.3868501e-20  
5781.0  3.3576738e-17  6.3852369e-20  
5781.5  3.46488e-17  6.3972962e-20  
5782.0  3.5260707e-17  6.393047e-20  
5782.5  3.4722378e-17  6.3796881e-20  
5783.0  3.5622469e-17  6.3708271e-20  
5783.5  3.5675683e-17  6.3694906e-20  
5784.0  3.6317812e-17  6.3752051e-20  
5784.5  3.7009094e-17  6.3577937e-20  
5785.0  3.8125022e-17  6.3533465e-20  
5785.5  3.869545e-17  6.3579417e-20  
5786.0  3.9610058e-17  6.3479502e-20  
5786.5  3.8906581e-17  6.3473868e-20  
5787.0  4.0196622e-17  6.3474934e-20  
5787.5  3.986988e-17  6.3397439e-20  
5788.0  3.9075564e-17  6.3268023e-20  
5788.5  3.8424165e-17  6.3150384e-20  
5789.0  3.9691051e-17  6.3103859e-20  
5789.5  4.0664012e-17  6.3175978e-20  
5790.0  4.1567202e-17  6.3060823e-20  
5790.5  4.2182387e-17  6.3031536e-20  
5791.0  4.1250913e-17  6.2959979e-20  
5791.5  4.2203468e-17  6.2675287e-20  
5792.0  4.3669101e-17  6.2668405e-20  
5792.5  4.4165454e-17  6.2734918e-20  
5793.0  4.378605e-17  6.2682247e-20  
5793.5  4.4344123e-17  6.2605493e-20  
5794.0  4.5400225e-17  6.2630116e-20  
5794.5  4.4971137e-17  6.2550844e-20  
5795.0  4.4176443e-17  6.2427415e-20  
5795.5  4.2098871e-17  6.2378564e-20  
5796.0  4.155893e-17  6.2404608e-20  
5796.5  4.2144265e-17  6.2442243e-20  
5797.0  4.3786465e-17  6.2372414e-20  
5797.5  4.4730679e-17  6.2282217e-20  
5798.0  4.5599032e-17  6.2205099e-20  
5798.5  4.5467089e-17  6.2284236e-20  
5799.0  4.4825981e-17  6.2292173e-20  
5799.5  4.4744362e-17  6.2277871e-20  
5800.0  4.4121327e-17  6.235004e-20  
5800.5  4.4884084e-17  6.2195926e-20  
5801.0  4.427697e-17  6.2203172e-20  
5801.5  4.4603445e-17  6.2259282e-20  
5802.0  4.5129722e-17  6.2091938e-20  
5802.5  4.6220148e-17  6.2086356e-20  
5803.0  4.8217038e-17  6.2150978e-20  
5803.5  4.8302547e-17  6.2086488e-20  
5804.0  4.8009599e-17  6.2073889e-20  
5804.5  4.92206e-17  6.2147169e-20  
5805.0  4.9604246e-17  6.2094161e-20  
5805.5  5.0825521e-17  6.2050206e-20  
5806.0  5.0396621e-17  6.2106346e-20  
5806.5  4.9764044e-17  6.200531e-20  
5807.0  4.8698988e-17  6.1957379e-20  
5807.5  4.8777328e-17  6.1938471e-20  
5808.0  4.9651646e-17  6.1951617e-20  
5808.5  5.0494969e-17  6.192827e-20  
5809.0  5.1373462e-17  6.1905749e-20  
5809.5  5.1934616e-17  6.1877901e-20  
5810.0  5.2141304e-17  6.1745298e-20  
5810.5  5.1255151e-17  6.1799611e-20  
5811.0  5.0595102e-17  6.1762722e-20  
5811.5  4.92007e-17  6.166246e-20  
5812.0  4.9464679e-17  6.1563209e-20  
5812.5  5.0077986e-17  6.1491299e-20  
5813.0  5.1124882e-17  6.1393286e-20  
5813.5  5.1440406e-17  6.134071e-20  
5814.0  5.1458036e-17  6.1421975e-20  
5814.5  5.2193376e-17  6.1499773e-20  
5815.0  5.3283509e-17  6.1378799e-20  
5815.5  5.4298871e-17  6.1088911e-20  
5816.0  5.5003242e-17  6.1209837e-20  
5816.5  5.53327e-17  6.1352058e-20  
5817.0  5.5767606e-17  6.1099237e-20  
5817.5  5.6038152e-17  6.0963891e-20  
5818.0  5.4821715e-17  6.1041574e-20  
5818.5  5.4252158e-17  6.093303e-20  
5819.0  5.645415e-17  6.080672e-20  
5819.5  5.5572911e-17  6.0941586e-20  
5820.0  5.5917115e-17  6.0988435e-20  
5820.5  5.4800755e-17  6.0941498e-20  
5821.0  5.5785606e-17  6.0914403e-20  
5821.5  5.6394601e-17  6.092599e-20  
5822.0  5.7371628e-17  6.0778904e-20  
5822.5  5.6897845e-17  6.070718e-20  
5823.0  5.6192514e-17  6.0738168e-20  
5823.5  5.5670094e-17  6.0640533e-20  
5824.0  5.4732589e-17  6.0470493e-20  
5824.5  5.5377326e-17  6.0634576e-20  
5825.0  5.6358654e-17  6.0715669e-20  
5825.5  5.7232018e-17  6.0475017e-20  
5826.0  5.7535594e-17  6.0488679e-20  
5826.5  5.7082766e-17  6.0662318e-20  
5827.0  5.7885373e-17  6.0543404e-20  
5827.5  5.7872606e-17  6.0457973e-20  
5828.0  5.794361e-17  6.0368606e-20  
5828.5  5.7600866e-17  6.042853e-20  
5829.0  5.8414246e-17  6.0603862e-20  
5829.5  5.7806423e-17  6.0430819e-20  
5830.0  5.8118569e-17  6.0364414e-20  
5830.5  5.8669458e-17  6.0409948e-20  
5831.0  5.9190995e-17  6.0421756e-20  
5831.5  5.7204637e-17  6.0463347e-20  
5832.0  5.7685566e-17  6.0486027e-20  
5832.5  5.8014859e-17  6.0411902e-20  
5833.0  5.8399105e-17  6.0386307e-20  
5833.5  5.8831016e-17  6.0407024e-20  
5834.0  5.9923515e-17  6.0321092e-20  
5834.5  6.153278e-17  6.0312922e-20  
5835.0  6.2273056e-17  6.0327087e-20  
5835.5  6.1542813e-17  6.0343961e-20  
5836.0  6.0468004e-17  6.0344151e-20  
5836.5  5.9914867e-17  6.0377116e-20  
5837.0  5.9872573e-17  6.0176197e-20  
5837.5  6.1043699e-17  6.0096303e-20  
5838.0  6.1564605e-17  6.021479e-20  
5838.5  6.1581339e-17  6.0116996e-20  
5839.0  6.1131709e-17  6.0110293e-20  
5839.5  6.0152107e-17  6.0149633e-20  
5840.0  5.9650972e-17  6.0083411e-20  
5840.5  6.1629495e-17  5.9883251e-20  
5841.0  6.2500836e-17  5.9885817e-20  
5841.5  6.4177479e-17  6.0007008e-20  
5842.0  6.4019206e-17  5.9946865e-20  
5842.5  6.4568117e-17  5.9866903e-20  
5843.0  6.3252376e-17  5.9942913e-20  
5843.5  6.3339976e-17  5.9906453e-20  
5844.0  6.2930967e-17  5.9801721e-20  
5844.5  6.3891004e-17  5.9820063e-20  
5845.0  6.4014142e-17  5.971824e-20  
5845.5  6.5099723e-17  5.980561e-20  
5846.0  6.4855721e-17  5.979682e-20  
5846.5  6.3505358e-17  5.9726092e-20  
5847.0  6.1613894e-17  5.9775976e-20  
5847.5  5.9794069e-17  5.9790826e-20  
5848.0  6.0026671e-17  5.9641129e-20  
5848.5  6.0743354e-17  5.9658852e-20  
5849.0  6.2580606e-17  5.9842008e-20  
5849.5  6.3480461e-17  5.9782468e-20  
5850.0  6.4133384e-17  5.9706767e-20  
5850.5  6.3734951e-17  5.9599614e-20  
5851.0  6.4058754e-17  5.9625432e-20  
5851.5  6.4927744e-17  5.9685939e-20  
5852.0  6.5438223e-17  5.9625309e-20  
5852.5  6.6638098e-17  5.9595592e-20  
5853.0  6.7152276e-17  5.9560255e-20  
5853.5  6.6915517e-17  5.9610278e-20  
5854.0  6.5978208e-17  5.9658867e-20  
5854.5  6.5827994e-17  5.9471202e-20  
5855.0  6.6520692e-17  5.9399436e-20  
5855.5  6.7618082e-17  5.951716e-20  
5856.0  6.8737079e-17  5.9517118e-20  
5856.5  7.1315786e-17  5.9578802e-20  
5857.0  7.215175e-17  5.9466417e-20  
5857.5  7.2683874e-17  5.9420105e-20  
5858.0  7.1199344e-17  5.944915e-20  
5858.5  7.0384815e-17  5.9441683e-20  
5859.0  7.0500553e-17  5.9465606e-20  
5859.5  7.0824639e-17  5.9371978e-20  
5860.0  7.0970694e-17  5.9282995e-20  
5860.5  6.9651114e-17  5.9353401e-20  
5861.0  6.8482203e-17  5.9429904e-20  
5861.5  6.7997436e-17  5.9536849e-20  
5862.0  6.7545719e-17  5.9393066e-20  
5862.5  6.6738518e-17  5.922697e-20  
5863.0  6.5712507e-17  5.9306782e-20  
5863.5  6.5187471e-17  5.9285616e-20  
5864.0  6.6479989e-17  5.92276e-20  
5864.5  6.7813932e-17  5.9286131e-20  
5865.0  7.0185396e-17  5.9313984e-20  
5865.5  7.0105143e-17  5.9238466e-20  
5866.0  7.0643092e-17  5.9234005e-20  
5866.5  7.1913192e-17  5.9166444e-20  
5867.0  7.2220383e-17  5.9052359e-20  
5867.5  7.2263979e-17  5.9033373e-20  
5868.0  7.1750755e-17  5.9228473e-20  
5868.5  7.1424387e-17  5.9152538e-20  
5869.0  7.0961992e-17  5.9062981e-20  
5869.5  7.1089909e-17  5.9063717e-20  
5870.0  7.0960477e-17  5.9031985e-20  
5870.5  7.103956e-17  5.8990559e-20  
5871.0  7.0740444e-17  5.8965597e-20  
5871.5  7.0838568e-17  5.8952615e-20  
5872.0  7.1646156e-17  5.9046301e-20  
5872.5  7.2015602e-17  5.9149757e-20  
5873.0  6.9558048e-17  5.9139533e-20  
5873.5  6.8528315e-17  5.9130293e-20  
5874.0  6.7969618e-17  5.9126583e-20  
5874.5  6.8039345e-17  5.9065571e-20  
5875.0  6.8531851e-17  5.901847e-20  
5875.5  6.9238902e-17  5.9198728e-20  
5876.0  7.0301702e-17  5.9263803e-20  
5876.5  7.0348474e-17  5.9197541e-20  
5877.0  7.1288757e-17  5.9196545e-20  
5877.5  7.1617135e-17  5.924223e-20  
5878.0  7.0733029e-17  5.9244257e-20  
5878.5  7.0558667e-17  5.9245136e-20  
5879.0  7.1069462e-17  5.929548e-20  
5879.5  7.1339127e-17  5.9304166e-20  
5880.0  7.1601109e-17  5.9265636e-20  
5880.5  7.1403856e-17  5.9259545e-20  
5881.0  7.1678459e-17  5.9283164e-20  
5881.5  7.0804332e-17  5.9287264e-20  
5882.0  7.0443499e-17  5.9248678e-20  
5882.5  7.078192e-17  5.926432e-20  
5883.0  7.12583e-17  5.9239936e-20  
5883.5  7.1375736e-17  5.9221737e-20  
5884.0  7.1494653e-17  5.9247063e-20  
5884.5  7.1783469e-17  5.9226074e-20  
5885.0  7.0521176e-17  5.919819e-20  
5885.5  6.9983431e-17  5.9302659e-20  
5886.0  7.0529193e-17  5.9310908e-20  
5886.5  7.0515555e-17  5.9265745e-20  
5887.0  6.8036759e-17  5.9236485e-20  
5887.5  6.3292513e-17  5.9247113e-20  
5888.0  5.9028447e-17  5.9263635e-20  
5888.5  5.6446382e-17  5.9240492e-20  
5889.0  5.2117677e-17  5.9321693e-20  
5889.5  4.9843685e-17  5.9286564e-20  
5890.0  4.6242306e-17  5.9207097e-20  
5890.5  4.2726336e-17  5.9250427e-20  
5891.0  4.1498743e-17  5.9271645e-20  
5891.5  3.892558e-17  5.9340217e-20  
5892.0  4.0100812e-17  5.9354163e-20  
5892.5  4.1041996e-17  5.9397311e-20  
5893.0  4.0943614e-17  5.9293544e-20  
5893.5  4.0423459e-17  5.9251369e-20  
5894.0  4.1077002e-17  5.9282678e-20  
5894.5  3.943589e-17  5.930616e-20  
5895.0  3.8893899e-17  5.9369075e-20  
5895.5  4.0466858e-17  5.9382757e-20  
5896.0  4.0879215e-17  5.9366754e-20  
5896.5  4.2116438e-17  5.9336454e-20  
5897.0  4.2337234e-17  5.9322451e-20  
5897.5  4.34826e-17  5.9374961e-20  
5898.0  4.5023874e-17  5.9390157e-20  
5898.5  4.7479247e-17  5.9338604e-20  
5899.0  5.1461691e-17  5.9243538e-20  
5899.5  5.4722812e-17  5.9300735e-20  
5900.0  5.7266846e-17  5.948062e-20  
5900.5  5.9533821e-17  5.9246714e-20  
5901.0  6.2517216e-17  5.9121356e-20  
5901.5  6.6349544e-17  5.9268137e-20  
5902.0  6.7448651e-17  5.9277331e-20  
5902.5  6.8488412e-17  5.9255248e-20  
5903.0  6.9586059e-17  5.9168727e-20  
5903.5  7.040683e-17  5.9181458e-20  
5904.0  6.8759373e-17  5.928454e-20  
5904.5  6.8176654e-17  5.9295064e-20  
5905.0  7.0762461e-17  5.9194239e-20  
5905.5  7.2653198e-17  5.9177053e-20  
5906.0  7.3609865e-17  5.9216049e-20  
5906.5  7.3178419e-17  5.9210645e-20  
5907.0  7.2536985e-17  5.9226638e-20  
5907.5  7.2909754e-17  5.9435598e-20  
5908.0  7.3250404e-17  5.9496188e-20  
5908.5  7.3299585e-17  5.9500289e-20  
5909.0  7.3178456e-17  5.9771139e-20  
5909.5  7.3011685e-17  6.0480541e-20  
5910.0  7.3154012e-17  6.1720136e-20  
5910.5  7.1916232e-17  6.1033788e-20  
5911.0  7.2045467e-17  5.9793982e-20  
5911.5  7.3002416e-17  5.7745462e-20  
5912.0  7.3911974e-17  5.829434e-20  
5912.5  7.520865e-17  5.926247e-20  
5913.0  7.5630774e-17  5.9613923e-20  
5913.5  7.5947598e-17  5.9756394e-20  
5914.0  7.5711274e-17  5.9914163e-20  
5914.5  7.5266039e-17  6.0047995e-20  
5915.0  7.5669898e-17  6.0281407e-20  
5915.5  7.5559066e-17  6.061225e-20  
5916.0  7.5729881e-17  6.0839409e-20  
5916.5  7.4402899e-17  6.0678023e-20  
5917.0  7.3497442e-17  5.9683086e-20  
5917.5  7.274108e-17  5.8384503e-20  
5918.0  7.3133736e-17  5.8147144e-20  
5918.5  7.2848744e-17  5.8519194e-20  
5919.0  7.3259884e-17  6.1123716e-20  
5919.5  7.2329103e-17  6.2047215e-20  
5920.0  7.266869e-17  6.1829441e-20  
5920.5  7.3675375e-17  6.0807223e-20  
5921.0  7.3688274e-17  6.0315362e-20  
5921.5  7.3849186e-17  6.0044167e-20  
5922.0  7.3840699e-17  5.9964111e-20  
5922.5  7.4358694e-17  5.9828809e-20  
5923.0  7.4525427e-17  5.966064e-20  
5923.5  7.3954223e-17  5.9358574e-20  
5924.0  7.2625141e-17  5.8472746e-20  
5924.5  7.1964093e-17  5.8935959e-20  
5925.0  7.0825431e-17  6.0916668e-20  
5925.5  7.071456e-17  6.1976034e-20  
5926.0  6.9537436e-17  6.1823006e-20  
5926.5  7.2100186e-17  6.0313166e-20  
5927.0  7.3194112e-17  5.9982861e-20  
5927.5  7.3537785e-17  5.9715918e-20  
5928.0  7.3512419e-17  5.9622464e-20  
5928.5  7.2763714e-17  5.9561439e-20  
5929.0  7.4371399e-17  5.9607023e-20  
5929.5  7.5011404e-17  5.966461e-20  
5930.0  7.4386482e-17  5.9605481e-20  
5930.5  7.319969e-17  5.9636953e-20  
5931.0  7.2553796e-17  5.9692126e-20  
5931.5  7.2498671e-17  5.9568632e-20  
5932.0  7.236541e-17  5.9595359e-20  
5932.5  7.1799824e-17  5.9651448e-20  
5933.0  7.2118357e-17  5.9667296e-20  
5933.5  7.2422425e-17  5.9671024e-20  
5934.0  7.252721e-17  5.9582016e-20  
5934.5  7.2196957e-17  5.9504145e-20  
5935.0  7.1481234e-17  5.949871e-20  
5935.5  7.1408836e-17  5.9746125e-20  
5936.0  7.1203823e-17  5.9781283e-20  
5936.5  7.1010768e-17  5.9523904e-20  
5937.0  7.1052033e-17  5.9548228e-20  
5937.5  7.0724257e-17  5.9550121e-20  
5938.0  7.0750815e-17  5.9580084e-20  
5938.5  7.1147395e-17  5.9614424e-20  
5939.0  7.2373714e-17  5.9622956e-20  
5939.5  7.3055668e-17  5.9692877e-20  
5940.0  7.2634942e-17  5.9682644e-20  
5940.5  7.2571884e-17  5.9711705e-20  
5941.0  7.2210248e-17  5.9726452e-20  
5941.5  7.2421694e-17  5.9723301e-20  
5942.0  7.2459294e-17  5.9782757e-20  
5942.5  7.0134578e-17  5.9818458e-20  
5943.0  6.9586711e-17  5.9654275e-20  
5943.5  6.819208e-17  5.9580717e-20  
5944.0  6.7910992e-17  5.9874143e-20  
5944.5  6.8563937e-17  5.995045e-20  
5945.0  6.9518689e-17  5.9847086e-20  
5945.5  7.0564643e-17  5.9777489e-20  
5946.0  7.1247971e-17  5.9798198e-20  
5946.5  7.1826868e-17  5.9804453e-20  
5947.0  7.260669e-17  5.9739556e-20  
5947.5  7.0861526e-17  5.9694252e-20  
5948.0  6.9404949e-17  5.9729506e-20  
5948.5  6.7009639e-17  5.9774249e-20  
5949.0  6.693071e-17  5.9674355e-20  
5949.5  6.7738806e-17  5.9671745e-20  
5950.0  6.8417254e-17  5.9774631e-20  
5950.5  6.900052e-17  5.9797367e-20  
5951.0  6.774694e-17  5.9825166e-20  
5951.5  6.76977e-17  5.9608914e-20  
5952.0  6.7158181e-17  5.9597552e-20  
5952.5  6.702393e-17  5.9676857e-20  
5953.0  6.6596091e-17  5.9822117e-20  
5953.5  6.5900955e-17  5.9959586e-20  
5954.0  6.6094346e-17  5.95759e-20  
5954.5  6.5992101e-17  5.9444282e-20  
5955.0  6.6349216e-17  5.9527495e-20  
5955.5  6.6387635e-17  5.9679937e-20  
5956.0  6.6616666e-17  5.9706398e-20  
5956.5  6.7493378e-17  5.9579572e-20  
5957.0  6.8362764e-17  5.959682e-20  
5957.5  6.8877212e-17  5.9585784e-20  
5958.0  6.7588433e-17  5.9499026e-20  
5958.5  6.6510307e-17  5.9443698e-20  
5959.0  6.4916662e-17  5.9451084e-20  
5959.5  6.5014614e-17  5.9398962e-20  
5960.0  6.4083623e-17  5.9407937e-20  
5960.5  6.429093e-17  5.9313621e-20  
5961.0  6.5848019e-17  5.9191129e-20  
5961.5  6.7398506e-17  5.9215173e-20  
5962.0  6.7655618e-17  5.9253894e-20  
5962.5  6.8400353e-17  5.9283139e-20  
5963.0  6.8516037e-17  5.9306167e-20  
5963.5  6.7848793e-17  5.9251683e-20  
5964.0  6.8059623e-17  5.9036123e-20  
5964.5  6.7614224e-17  5.9056503e-20  
5965.0  6.5345458e-17  5.9097811e-20  
5965.5  6.4637582e-17  5.9034451e-20  
5966.0  6.4562188e-17  5.9158577e-20  
5966.5  6.4722587e-17  5.9145589e-20  
5967.0  6.501859e-17  5.904111e-20  
5967.5  6.4443909e-17  5.8993049e-20  
5968.0  6.457066e-17  5.905591e-20  
5968.5  6.5546102e-17  5.9150343e-20  
5969.0  6.5449349e-17  5.910455e-20  
5969.5  6.5114674e-17  5.9106331e-20  
5970.0  6.2517813e-17  5.9093154e-20  
5970.5  6.1932943e-17  5.9114703e-20  
5971.0  6.0607795e-17  5.9215122e-20  
5971.5  6.0749316e-17  5.9005951e-20  
5972.0  6.1144771e-17  5.8997635e-20  
5972.5  6.1750313e-17  5.9169815e-20  
5973.0  6.1640737e-17  5.9220621e-20  
5973.5  6.0786592e-17  5.9329395e-20  
5974.0  6.036645e-17  5.9051787e-20  
5974.5  5.9939421e-17  5.8924975e-20  
5975.0  5.9157398e-17  5.8986213e-20  
5975.5  5.9820804e-17  5.8945594e-20  
5976.0  6.1241002e-17  5.892569e-20  
5976.5  6.1972775e-17  5.8974888e-20  
5977.0  6.2260979e-17  5.8984117e-20  
5977.5  6.2119463e-17  5.8930551e-20  
5978.0  6.1442701e-17  5.8854767e-20  
5978.5  5.9104585e-17  5.8752432e-20  
5979.0  5.8370685e-17  5.8782314e-20  
5979.5  5.8407634e-17  5.8782403e-20  
5980.0  5.8920383e-17  5.8691862e-20  
5980.5  5.9012108e-17  5.8661042e-20  
5981.0  5.9147337e-17  5.8581971e-20  
5981.5  5.7708425e-17  5.8472909e-20  
5982.0  5.7307241e-17  5.8443689e-20  
5982.5  5.609574e-17  5.8583729e-20  
5983.0  5.6348397e-17  5.8537761e-20  
5983.5  5.8689923e-17  5.840952e-20  
5984.0  5.9506319e-17  5.8458528e-20  
5984.5  6.0885987e-17  5.8390123e-20  
5985.0  5.9786287e-17  5.8304893e-20  
5985.5  5.8630179e-17  5.8375049e-20  
5986.0  5.771224e-17  5.8255978e-20  
5986.5  5.6064007e-17  5.809771e-20  
5987.0  5.4109815e-17  5.8158998e-20  
5987.5  5.3123305e-17  5.8167797e-20  
5988.0  5.305592e-17  5.8099998e-20  
5988.5  5.4514111e-17  5.8141069e-20  
5989.0  5.4912291e-17  5.8025786e-20  
5989.5  5.5779251e-17  5.7948722e-20  
5990.0  5.5483958e-17  5.8137349e-20  
5990.5  5.5425783e-17  5.8085489e-20  
5991.0  5.4306527e-17  5.7970267e-20  
5991.5  5.4279452e-17  5.7993553e-20  
5992.0  5.4652309e-17  5.7964431e-20  
5992.5  5.5076905e-17  5.7948895e-20  
5993.0  5.5046822e-17  5.794317e-20  
5993.5  5.4996989e-17  5.7874267e-20  
5994.0  5.4736536e-17  5.7862026e-20  
5994.5  5.517957e-17  5.788602e-20  
5995.0  5.4898246e-17  5.7951181e-20  
5995.5  5.5139017e-17  5.7937146e-20  
5996.0  5.385978e-17  5.7904619e-20  
5996.5  5.4216518e-17  5.7911304e-20  
5997.0  5.4109029e-17  5.7970264e-20  
5997.5  5.4662952e-17  5.7903196e-20  
5998.0  5.3760773e-17  5.7802555e-20  
5998.5  5.2435797e-17  5.7751217e-20  
5999.0  5.1257544e-17  5.7850111e-20  
5999.5  5.0435461e-17  5.7937507e-20  
6000.0  5.1019829e-17  5.7838766e-20  
6000.5  5.2215839e-17  5.7835292e-20  
6001.0  5.4271633e-17  5.7823519e-20  
6001.5  5.3370885e-17  5.7778889e-20  
6002.0  5.0804201e-17  5.7834662e-20  
6002.5  4.9144733e-17  5.7764452e-20  
6003.0  4.8787182e-17  5.7672487e-20  
6003.5  4.9175878e-17  5.7701863e-20  
6004.0  5.0083879e-17  5.7726181e-20  
6004.5  4.9878866e-17  5.7692762e-20  
6005.0  5.1124522e-17  5.7531337e-20  
6005.5  5.1573413e-17  5.7478425e-20  
6006.0  5.1881304e-17  5.7545623e-20  
6006.5  5.168351e-17  5.7603244e-20  
6007.0  4.9577444e-17  5.7529328e-20  
6007.5  4.8959043e-17  5.7514988e-20  
6008.0  4.7357311e-17  5.748853e-20  
6008.5  4.7509683e-17  5.7289965e-20  
6009.0  4.8024118e-17  5.7304551e-20  
6009.5  4.9164568e-17  5.7339309e-20  
6010.0  4.9764116e-17  5.7306718e-20  
6010.5  4.9525697e-17  5.7271773e-20  
6011.0  4.848098e-17  5.7084583e-20  
6011.5  4.7862883e-17  5.7119324e-20  
6012.0  4.854132e-17  5.7241232e-20  
6012.5  4.6989902e-17  5.7209458e-20  
6013.0  4.5070576e-17  5.7134628e-20  
6013.5  4.639417e-17  5.7014169e-20  
6014.0  4.6303634e-17  5.7033913e-20  
6014.5  4.7438866e-17  5.7086627e-20  
6015.0  4.6615515e-17  5.7000583e-20  
6015.5  4.6736965e-17  5.6938581e-20  
6016.0  4.6698395e-17  5.6960802e-20  
6016.5  4.5847283e-17  5.7045702e-20  
6017.0  4.4363133e-17  5.7016911e-20  
6017.5  4.3010778e-17  5.6886756e-20  
6018.0  4.321481e-17  5.6901462e-20  
6018.5  4.428506e-17  5.6991698e-20  
6019.0  4.4207557e-17  5.6956032e-20  
6019.5  4.3144588e-17  5.6836157e-20  
6020.0  4.2781863e-17  5.6875687e-20  
6020.5  4.207355e-17  5.6927544e-20  
6021.0  4.2611936e-17  5.7002243e-20  
6021.5  4.2312201e-17  5.6902638e-20  
6022.0  4.1042322e-17  5.6784705e-20  
6022.5  4.0519459e-17  5.688178e-20  
6023.0  4.0194197e-17  5.6921854e-20  
6023.5  3.996708e-17  5.6863539e-20  
6024.0  4.0056975e-17  5.6879109e-20  
6024.5  3.9717496e-17  5.6860721e-20  
6025.0  4.0198109e-17  5.6813248e-20  
6025.5  4.0356224e-17  5.6730865e-20  
6026.0  4.0867893e-17  5.6561542e-20  
6026.5  4.0538184e-17  5.6610046e-20  
6027.0  3.9959117e-17  5.6774038e-20  
6027.5  4.0319456e-17  5.6767316e-20  
6028.0  4.1055204e-17  5.6698539e-20  
6028.5  4.1942155e-17  5.6627993e-20  
6029.0  4.2370823e-17  5.6592946e-20  
6029.5  4.1583764e-17  5.6585814e-20  
6030.0  4.1204995e-17  5.65468e-20  
6030.5  4.0936398e-17  5.6521308e-20  
6031.0  3.9931598e-17  5.6518597e-20  
6031.5  3.9271967e-17  5.6482754e-20  
6032.0  3.8002002e-17  5.6426991e-20  
6032.5  3.7422643e-17  5.6480387e-20  
6033.0  3.6894525e-17  5.6590124e-20  
6033.5  3.6762343e-17  5.6463824e-20  
6034.0  3.7356458e-17  5.6447169e-20  
6034.5  3.7268275e-17  5.6497256e-20  
6035.0  3.7107594e-17  5.6423212e-20  
6035.5  3.6378396e-17  5.6421375e-20  
6036.0  3.7522684e-17  5.6377516e-20  
6036.5  3.8148326e-17  5.6363641e-20  
6037.0  3.8307167e-17  5.6306784e-20  
6037.5  3.7286438e-17  5.6347362e-20  
6038.0  3.5306753e-17  5.6357238e-20  
6038.5  3.4924316e-17  5.628318e-20  
6039.0  3.3568924e-17  5.6222898e-20  
6039.5  3.5001915e-17  5.6129568e-20  
6040.0  3.5701422e-17  5.6207462e-20  
6040.5  3.7764777e-17  5.6194602e-20  
6041.0  3.6169189e-17  5.6006722e-20  
6041.5  3.5225457e-17  5.6057568e-20  
6042.0  3.2764007e-17  5.6071672e-20  
6042.5  3.2127704e-17  5.603468e-20  
6043.0  3.2354519e-17  5.608818e-20  
6043.5  3.2254938e-17  5.5878041e-20  
6044.0  3.1804854e-17  5.5805547e-20  
6044.5  3.2453641e-17  5.5880941e-20  
6045.0  3.2021092e-17  5.5817347e-20  
6045.5  3.2224706e-17  5.5751735e-20  
6046.0  3.1987106e-17  5.5756276e-20  
6046.5  3.1549972e-17  5.5786307e-20  
6047.0  3.0548812e-17  5.5710036e-20  
6047.5  2.9022891e-17  5.5638109e-20  
6048.0  2.8317284e-17  5.5695896e-20  
6048.5  2.7303359e-17  5.5688506e-20  
6049.0  2.7151772e-17  5.5601919e-20  
6049.5  2.5374252e-17  5.5561185e-20  
6050.0  2.6545983e-17  5.5560058e-20  
6050.5  2.72845e-17  5.5584463e-20  
6051.0  2.7978264e-17  5.5517085e-20  
6051.5  2.8244689e-17  5.5549135e-20  
6052.0  2.8978541e-17  5.5652905e-20  
6052.5  2.9324494e-17  5.5547436e-20  
6053.0  2.9272608e-17  5.5440764e-20  
6053.5  2.8801229e-17  5.5474491e-20  
6054.0  2.9085653e-17  5.557729e-20  
6054.5  2.8683063e-17  5.566695e-20  
6055.0  2.8898739e-17  5.5578958e-20  
6055.5  2.8796512e-17  5.5519838e-20  
6056.0  2.977691e-17  5.5478616e-20  
6056.5  3.0008392e-17  5.5446002e-20  
6057.0  2.9916117e-17  5.5658172e-20  
6057.5  2.9358988e-17  5.5683241e-20  
6058.0  2.7725221e-17  5.5690069e-20  
6058.5  2.6637552e-17  5.5494485e-20  
6059.0  2.5902521e-17  5.5390349e-20  
6059.5  2.6635862e-17  5.5495103e-20  
6060.0  2.7356852e-17  5.551485e-20  
6060.5  2.6678184e-17  5.5594238e-20  
6061.0  2.5059117e-17  5.550499e-20  
6061.5  2.4192784e-17  5.5416277e-20  
6062.0  2.3998563e-17  5.5299818e-20  
6062.5  2.4177779e-17  5.5375866e-20  
6063.0  2.4120614e-17  5.5462846e-20  
6063.5  2.4015908e-17  5.5394736e-20  
6064.0  2.3963394e-17  5.5389457e-20  
6064.5  2.3708058e-17  5.521948e-20  
6065.0  2.3966005e-17  5.5213529e-20  
6065.5  2.332331e-17  5.5298928e-20  
6066.0  2.3606785e-17  5.5255868e-20  
6066.5  2.3742439e-17  5.5217251e-20  
6067.0  2.2880223e-17  5.5252254e-20  
6067.5  2.2827268e-17  5.5236767e-20  
6068.0  2.3148375e-17  5.5161914e-20  
6068.5  2.3770976e-17  5.51949e-20  
6069.0  2.3173887e-17  5.5207634e-20  
6069.5  2.3374144e-17  5.5123136e-20  
6070.0  2.3111347e-17  5.5143177e-20  
6070.5  2.4741576e-17  5.5218739e-20  
6071.0  2.5610099e-17  5.5205444e-20  
6071.5  2.5382918e-17  5.5129228e-20  
6072.0  2.3899248e-17  5.5159943e-20  
6072.5  2.3153435e-17  5.5216162e-20  
6073.0  2.2880159e-17  5.5113455e-20  
6073.5  2.2711882e-17  5.5225762e-20  
6074.0  2.2624469e-17  5.5288989e-20  
6074.5  2.1866904e-17  5.5160427e-20  
6075.0  2.1734199e-17  5.5152933e-20  
6075.5  2.1102361e-17  5.5125065e-20  
6076.0  2.1899551e-17  5.5205547e-20  
6076.5  2.2408504e-17  5.5260858e-20  
6077.0  2.2517372e-17  5.5144105e-20  
6077.5  2.1380955e-17  5.5148773e-20  
6078.0  2.138873e-17  5.5291338e-20  
6078.5  2.154008e-17  5.5168625e-20  
6079.0  2.1410359e-17  5.5105003e-20  
6079.5  2.2341229e-17  5.5152914e-20  
6080.0  2.2029612e-17  5.5144835e-20  
6080.5  2.2835404e-17  5.5222597e-20  
6081.0  2.2772358e-17  5.522938e-20  
6081.5  2.2712969e-17  5.5192941e-20  
6082.0  2.2918695e-17  5.5093353e-20  
6082.5  2.3943154e-17  5.5095994e-20  
6083.0  2.3617626e-17  5.5151764e-20  
6083.5  2.3503053e-17  5.5224287e-20  
6084.0  2.2521763e-17  5.5200634e-20  
6084.5  2.2770859e-17  5.5030495e-20  
6085.0  2.3192932e-17  5.5107887e-20  
6085.5  2.3522031e-17  5.5123402e-20  
6086.0  2.3770827e-17  5.5079642e-20  
6086.5  2.3800451e-17  5.5113681e-20  
6087.0  2.4429202e-17  5.511632e-20  
6087.5  2.4439732e-17  5.5083785e-20  
6088.0  2.438635e-17  5.5113319e-20  
6088.5  2.4038466e-17  5.5040859e-20  
6089.0  2.4255204e-17  5.5038423e-20  
6089.5  2.3800785e-17  5.5060856e-20  
6090.0  2.4674693e-17  5.5047558e-20  
6090.5  2.5076092e-17  5.5149745e-20  
6091.0  2.5920303e-17  5.5057722e-20  
6091.5  2.6356991e-17  5.4945542e-20  
6092.0  2.5911572e-17  5.5001438e-20  
6092.5  2.5078885e-17  5.5042297e-20  
6093.0  2.6189331e-17  5.5116431e-20  
6093.5  2.6767818e-17  5.5073089e-20  
6094.0  2.6954024e-17  5.5048165e-20  
6094.5  2.6028947e-17  5.4991322e-20  
6095.0  2.5220266e-17  5.4995748e-20  
6095.5  2.3829058e-17  5.4976566e-20  
6096.0  2.3686292e-17  5.493221e-20  
6096.5  2.2869747e-17  5.4922313e-20  
6097.0  2.324855e-17  5.5042665e-20  
6097.5  2.3769249e-17  5.508191e-20  
6098.0  2.4437396e-17  5.4950024e-20  
6098.5  2.3781746e-17  5.4942004e-20  
6099.0  2.3177721e-17  5.4936105e-20  
6099.5  2.2961213e-17  5.4940218e-20  
6100.0  2.3378276e-17  5.4961091e-20  
6100.5  2.4291602e-17  5.492759e-20  
6101.0  2.4788545e-17  5.4924504e-20  
6101.5  2.5878366e-17  5.5022719e-20  
6102.0  2.6169907e-17  5.4872707e-20  
6102.5  2.7141713e-17  5.485821e-20  
6103.0  2.6948777e-17  5.4994806e-20  
6103.5  2.724789e-17  5.4958502e-20  
6104.0  2.690229e-17  5.4884378e-20  
6104.5  2.5746215e-17  5.4904191e-20  
6105.0  2.5077961e-17  5.5006465e-20  
6105.5  2.6367035e-17  5.4890965e-20  
6106.0  2.7139023e-17  5.4850425e-20  
6106.5  2.8102182e-17  5.49365e-20  
6107.0  2.8799997e-17  5.4895296e-20  
6107.5  2.9026731e-17  5.4886396e-20  
6108.0  2.9715163e-17  5.4916163e-20  
6108.5  3.002578e-17  5.4895036e-20  
6109.0  2.9872294e-17  5.4872619e-20  
6109.5  2.8937545e-17  5.4802785e-20  
6110.0  2.8977717e-17  5.4856994e-20  
6110.5  2.790118e-17  5.4909017e-20  
6111.0  2.7824184e-17  5.4841792e-20  
6111.5  2.8433168e-17  5.4850778e-20  
6112.0  2.8181968e-17  5.4816742e-20  
6112.5  2.7471269e-17  5.4793386e-20  
6113.0  2.5715699e-17  5.4893152e-20  
6113.5  2.6448574e-17  5.4809525e-20  
6114.0  2.8130483e-17  5.4706705e-20  
6114.5  2.9456529e-17  5.4792492e-20  
6115.0  3.0094648e-17  5.480598e-20  
6115.5  3.0239502e-17  5.4760793e-20  
6116.0  3.0329053e-17  5.477068e-20  
6116.5  3.0662689e-17  5.4818454e-20  
6117.0  3.0919936e-17  5.480116e-20  
6117.5  3.0481579e-17  5.4764967e-20  
6118.0  3.0792181e-17  5.4757816e-20  
6118.5  3.0399485e-17  5.4720845e-20  
6119.0  3.0873939e-17  5.4729441e-20  
6119.5  2.9853882e-17  5.478493e-20  
6120.0  2.9486636e-17  5.4845824e-20  
6120.5  3.0195683e-17  5.480527e-20  
6121.0  3.0077329e-17  5.4706497e-20  
6121.5  2.962209e-17  5.4777585e-20  
6122.0  2.8156897e-17  5.4884466e-20  
6122.5  2.7662163e-17  5.4774638e-20  
6123.0  2.7773968e-17  5.4772562e-20  
6123.5  2.9266337e-17  5.4828377e-20  
6124.0  3.0221661e-17  5.4860909e-20  
6124.5  3.0820163e-17  5.4847049e-20  
6125.0  2.9909781e-17  5.4765617e-20  
6125.5  3.112683e-17  5.4890527e-20  
6126.0  3.1585853e-17  5.4960833e-20  
6126.5  3.1018557e-17  5.4873556e-20  
6127.0  3.0270054e-17  5.488697e-20  
6127.5  2.9531518e-17  5.4915517e-20  
6128.0  2.9795414e-17  5.4839793e-20  
6128.5  3.109233e-17  5.4883499e-20  
6129.0  3.1811597e-17  5.491356e-20  
6129.5  3.2215763e-17  5.4886604e-20  
6130.0  3.1192363e-17  5.4899481e-20  
6130.5  3.1468386e-17  5.4950247e-20  
6131.0  3.1052439e-17  5.4939486e-20  
6131.5  3.0828965e-17  5.4903397e-20  
6132.0  3.1802299e-17  5.486009e-20  
6132.5  3.2515681e-17  5.4872188e-20  
6133.0  3.2457664e-17  5.4785231e-20  
6133.5  3.114425e-17  5.4744944e-20  
6134.0  3.1056055e-17  5.4821207e-20  
6134.5  3.1517133e-17  5.4809112e-20  
6135.0  3.218117e-17  5.474486e-20  
6135.5  3.1271209e-17  5.4656061e-20  
6136.0  3.0449454e-17  5.4683981e-20  
6136.5  3.1824714e-17  5.4702451e-20  
6137.0  3.2427707e-17  5.4696719e-20  
6137.5  3.2766692e-17  5.4719027e-20  
6138.0  3.2858663e-17  5.469625e-20  
6138.5  3.2642248e-17  5.4642644e-20  
6139.0  3.2681192e-17  5.4603241e-20  
6139.5  3.2548088e-17  5.4686865e-20  
6140.0  3.219953e-17  5.4710015e-20  
6140.5  3.2112674e-17  5.4694802e-20  
6141.0  3.2745402e-17  5.4705937e-20  
6141.5  3.1824008e-17  5.4707809e-20  
6142.0  3.1575656e-17  5.4690474e-20  
6142.5  3.3071899e-17  5.4736726e-20  
6143.0  3.5040409e-17  5.4847122e-20  
6143.5  3.7501758e-17  5.4853336e-20  
6144.0  3.7994606e-17  5.4686822e-20  
6144.5  3.689968e-17  5.4750602e-20  
6145.0  3.581248e-17  5.4843659e-20  
6145.5  3.4966517e-17  5.4808332e-20  
6146.0  3.4932925e-17  5.4776816e-20  
6146.5  3.4141534e-17  5.4751262e-20  
6147.0  3.3340857e-17  5.4838908e-20  
6147.5  3.2721913e-17  5.4771287e-20  
6148.0  3.2918367e-17  5.4686839e-20  
6148.5  3.3723248e-17  5.477426e-20  
6149.0  3.5400911e-17  5.4680758e-20  
6149.5  3.5157457e-17  5.4634884e-20  
6150.0  3.5646887e-17  5.4638367e-20  
6150.5  3.5006648e-17  5.463689e-20  
6151.0  3.4053743e-17  5.4723803e-20  
6151.5  3.2905584e-17  5.4666216e-20  
6152.0  3.2842584e-17  5.4627004e-20  
6152.5  3.3833872e-17  5.4606818e-20  
6153.0  3.4396867e-17  5.4596766e-20  
6153.5  3.4202195e-17  5.4654577e-20  
6154.0  3.4907627e-17  5.4579301e-20  
6154.5  3.4366148e-17  5.4543168e-20  
6155.0  3.4213897e-17  5.4632462e-20  
6155.5  3.417214e-17  5.468644e-20  
6156.0  3.4547884e-17  5.4630785e-20  
6156.5  3.479096e-17  5.4641441e-20  
6157.0  3.5464286e-17  5.4679115e-20  
6157.5  3.5304635e-17  5.4666343e-20  
6158.0  3.465579e-17  5.462769e-20  
6158.5  3.5235438e-17  5.4607479e-20  
6159.0  3.5369151e-17  5.4799908e-20  
6159.5  3.5697908e-17  5.4765001e-20  
6160.0  3.443762e-17  5.4664605e-20  
6160.5  3.4462896e-17  5.4761444e-20  
6161.0  3.4353635e-17  5.482196e-20  
6161.5  3.5750748e-17  5.4709046e-20  
6162.0  3.5328324e-17  5.4676208e-20  
6162.5  3.4837097e-17  5.4692173e-20  
6163.0  3.4684759e-17  5.4768367e-20  
6163.5  3.502543e-17  5.4859078e-20  
6164.0  3.3946693e-17  5.4718506e-20  
6164.5  3.420427e-17  5.4723682e-20  
6165.0  3.5398057e-17  5.4774766e-20  
6165.5  3.5438075e-17  5.4758379e-20  
6166.0  3.5445987e-17  5.471897e-20  
6166.5  3.5498611e-17  5.4764353e-20  
6167.0  3.5068483e-17  5.471834e-20  
6167.5  3.5191027e-17  5.4629258e-20  
6168.0  3.4283036e-17  5.465655e-20  
6168.5  3.3306796e-17  5.4670213e-20  
6169.0  3.4011714e-17  5.4654544e-20  
6169.5  3.4521607e-17  5.4654379e-20  
6170.0  3.3131814e-17  5.4604842e-20  
6170.5  3.3734679e-17  5.4624464e-20  
6171.0  3.5255188e-17  5.4706188e-20  
6171.5  3.5944396e-17  5.4575782e-20  
6172.0  3.6139945e-17  5.4513374e-20  
6172.5  3.536348e-17  5.4536838e-20  
6173.0  3.4774658e-17  5.4587435e-20  
6173.5  3.5327752e-17  5.4607359e-20  
6174.0  3.6029179e-17  5.454815e-20  
6174.5  3.6524764e-17  5.4527301e-20  
6175.0  3.7019407e-17  5.4574799e-20  
6175.5  3.6998477e-17  5.4551106e-20  
6176.0  3.5593288e-17  5.4420507e-20  
6176.5  3.5346857e-17  5.4386339e-20  
6177.0  3.5673834e-17  5.4378025e-20  
6177.5  3.549844e-17  5.4391386e-20  
6178.0  3.5413673e-17  5.4441798e-20  
6178.5  3.3562456e-17  5.4447656e-20  
6179.0  3.2993979e-17  5.432194e-20  
6179.5  3.3369206e-17  5.4381023e-20  
6180.0  3.5429598e-17  5.4443117e-20  
6180.5  3.5459636e-17  5.4413826e-20  
6181.0  3.5710505e-17  5.446094e-20  
6181.5  3.5322075e-17  5.4497682e-20  
6182.0  3.4571745e-17  5.4427113e-20  
6182.5  3.4287266e-17  5.4219705e-20  
6183.0  3.4315741e-17  5.4233623e-20  
6183.5  3.4787981e-17  5.4248437e-20  
6184.0  3.5755545e-17  5.4387703e-20  
6184.5  3.5549702e-17  5.4437285e-20  
6185.0  3.5164055e-17  5.4386327e-20  
6185.5  3.389779e-17  5.44387e-20  
6186.0  3.4663472e-17  5.448152e-20  
6186.5  3.5374659e-17  5.4409485e-20  
6187.0  3.558582e-17  5.4407758e-20  
6187.5  3.6047421e-17  5.4439099e-20  
6188.0  3.5929347e-17  5.4415497e-20  
6188.5  3.6092445e-17  5.4373942e-20  
6189.0  3.5853612e-17  5.4346924e-20  
6189.5  3.5975759e-17  5.4319485e-20  
6190.0  3.6129957e-17  5.4491234e-20  
6190.5  3.6064001e-17  5.4581242e-20  
6191.0  3.5387529e-17  5.4652825e-20  
6191.5  3.5249337e-17  5.4597e-20  
6192.0  3.6059489e-17  5.4480623e-20  
6192.5  3.6749812e-17  5.4380253e-20  
6193.0  3.7060786e-17  5.4456703e-20  
6193.5  3.5984685e-17  5.4572629e-20  
6194.0  3.4812876e-17  5.445865e-20  
6194.5  3.3951319e-17  5.4442659e-20  
6195.0  3.4135796e-17  5.4508757e-20  
6195.5  3.5155432e-17  5.4444243e-20  
6196.0  3.6091357e-17  5.4477875e-20  
6196.5  3.6662876e-17  5.4557486e-20  
6197.0  3.5893368e-17  5.4516554e-20  
6197.5  3.6134437e-17  5.4383938e-20  
6198.0  3.6450916e-17  5.4408093e-20  
6198.5  3.7704854e-17  5.4315874e-20  
6199.0  3.7923486e-17  5.4397712e-20  
6199.5  3.776812e-17  5.4538942e-20  
6200.0  3.6923856e-17  5.4458254e-20  
6200.5  3.5772715e-17  5.4446414e-20  
6201.0  3.5178172e-17  5.435455e-20  
6201.5  3.5107557e-17  5.4374638e-20  
6202.0  3.4504099e-17  5.4417196e-20  
6202.5  3.4750936e-17  5.4367264e-20  
6203.0  3.4950281e-17  5.4320757e-20  
6203.5  3.5153807e-17  5.435008e-20  
6204.0  3.5173715e-17  5.4328818e-20  
6204.5  3.5326938e-17  5.4345472e-20  
6205.0  3.5979346e-17  5.4360809e-20  
6205.5  3.6609958e-17  5.431153e-20  
6206.0  3.7178975e-17  5.4202996e-20  
6206.5  3.7950967e-17  5.4224329e-20  
6207.0  3.6522768e-17  5.4317964e-20  
6207.5  3.4950193e-17  5.425948e-20  
6208.0  3.3877802e-17  5.4224437e-20  
6208.5  3.479666e-17  5.4278295e-20  
6209.0  3.6065899e-17  5.424309e-20  
6209.5  3.6934106e-17  5.4187592e-20  
6210.0  3.7015567e-17  5.4270454e-20  
6210.5  3.6731996e-17  5.4363533e-20  
6211.0  3.6875691e-17  5.4219425e-20  
6211.5  3.8235789e-17  5.4225907e-20  
6212.0  3.8498193e-17  5.4343489e-20  
6212.5  3.8426501e-17  5.4339661e-20  
6213.0  3.817604e-17  5.4303502e-20  
6213.5  3.8925956e-17  5.4348101e-20  
6214.0  3.9046025e-17  5.4464878e-20  
6214.5  3.8363959e-17  5.4424569e-20  
6215.0  3.778865e-17  5.440013e-20  
6215.5  3.8589907e-17  5.4459015e-20  
6216.0  3.8588957e-17  5.4545907e-20  
6216.5  3.8927889e-17  5.4544476e-20  
6217.0  3.5883327e-17  5.4536673e-20  
6217.5  3.5736283e-17  5.4477262e-20  
6218.0  3.4776008e-17  5.4432896e-20  
6218.5  3.5381073e-17  5.4617521e-20  
6219.0  3.553216e-17  5.46629e-20  
6219.5  3.6842365e-17  5.4681658e-20  
6220.0  3.7119919e-17  5.4646753e-20  
6220.5  3.6682813e-17  5.4508693e-20  
6221.0  3.652167e-17  5.4549249e-20  
6221.5  3.6151949e-17  5.4633409e-20  
6222.0  3.5196642e-17  5.4761659e-20  
6222.5  3.5123935e-17  5.475281e-20  
6223.0  3.3734122e-17  5.461096e-20  
6223.5  3.4611564e-17  5.4651513e-20  
6224.0  3.4001657e-17  5.472448e-20  
6224.5  3.5981795e-17  5.462453e-20  
6225.0  3.6828364e-17  5.455669e-20  
6225.5  3.611119e-17  5.4577323e-20  
6226.0  3.5198388e-17  5.4732349e-20  
6226.5  3.4635754e-17  5.4763458e-20  
6227.0  3.4957674e-17  5.4718581e-20  
6227.5  3.5628936e-17  5.4697083e-20  
6228.0  3.6212982e-17  5.4672609e-20  
6228.5  3.6400797e-17  5.4684369e-20  
6229.0  3.7339601e-17  5.4739937e-20  
6229.5  3.6884925e-17  5.4725417e-20  
6230.0  3.6744757e-17  5.4599409e-20  
6230.5  3.8103891e-17  5.4658038e-20  
6231.0  3.810276e-17  5.4678928e-20  
6231.5  3.8502561e-17  5.4560689e-20  
6232.0  3.7678474e-17  5.4613746e-20  
6232.5  3.7722012e-17  5.4737048e-20  
6233.0  3.7255338e-17  5.4850321e-20  
6233.5  3.6833401e-17  5.4648943e-20  
6234.0  3.5588801e-17  5.4517216e-20  
6234.5  3.5819786e-17  5.4544622e-20  
6235.0  3.4694357e-17  5.4534448e-20  
6235.5  3.4817549e-17  5.4604154e-20  
6236.0  3.3418569e-17  5.4656578e-20  
6236.5  3.3390196e-17  5.4508248e-20  
6237.0  3.4526088e-17  5.4474181e-20  
6237.5  3.5693666e-17  5.4619923e-20  
6238.0  3.6924149e-17  5.4603785e-20  
6238.5  3.6179711e-17  5.4468451e-20  
6239.0  3.5821627e-17  5.442164e-20  
6239.5  3.551575e-17  5.4531088e-20  
6240.0  3.495214e-17  5.4553245e-20  
6240.5  3.526611e-17  5.4456766e-20  
6241.0  3.5579537e-17  5.4496506e-20  
6241.5  3.6027892e-17  5.4556414e-20  
6242.0  3.6234078e-17  5.455942e-20  
6242.5  3.5274748e-17  5.4530001e-20  
6243.0  3.5415776e-17  5.4499274e-20  
6243.5  3.5487863e-17  5.4511033e-20  
6244.0  3.6631615e-17  5.4504891e-20  
6244.5  3.8064748e-17  5.4510659e-20  
6245.0  3.9042464e-17  5.4564644e-20  
6245.5  3.7251765e-17  5.45833e-20  
6246.0  3.7035865e-17  5.4529169e-20  
6246.5  3.6754821e-17  5.4503361e-20  
6247.0  3.6890284e-17  5.4656119e-20  
6247.5  3.7770159e-17  5.4726455e-20  
6248.0  3.6481689e-17  5.4726648e-20  
6248.5  3.6044452e-17  5.4765737e-20  
6249.0  3.5779707e-17  5.4759673e-20  
6249.5  3.5958307e-17  5.4753673e-20  
6250.0  3.7982164e-17  5.4812701e-20  
6250.5  3.6887012e-17  5.4784835e-20  
6251.0  3.5789112e-17  5.489354e-20  
6251.5  3.5655299e-17  5.5028083e-20  
6252.0  3.4839791e-17  5.498979e-20  
6252.5  3.3656862e-17  5.5002503e-20  
6253.0  3.3286569e-17  5.5091835e-20  
6253.5  3.372014e-17  5.5076189e-20  
6254.0  3.426543e-17  5.5045296e-20  
6254.5  3.4295907e-17  5.5250063e-20  
6255.0  3.4994958e-17  5.5234373e-20  
6255.5  3.5987659e-17  5.5196069e-20  
6256.0  3.5418368e-17  5.5270454e-20  
6256.5  3.4238951e-17  5.5205577e-20  
6257.0  3.3748799e-17  5.5122067e-20  
6257.5  3.437864e-17  5.5127352e-20  
6258.0  3.348292e-17  5.5071631e-20  
6258.5  3.3428472e-17  5.5064536e-20  
6259.0  3.2534879e-17  5.5140675e-20  
6259.5  3.2709243e-17  5.5253141e-20  
6260.0  3.3435674e-17  5.5306955e-20  
6260.5  3.3594046e-17  5.5304023e-20  
6261.0  3.3758734e-17  5.5313947e-20  
6261.5  3.2532721e-17  5.5301995e-20  
6262.0  3.3009929e-17  5.525817e-20  
6262.5  3.3279307e-17  5.5247955e-20  
6263.0  3.2797916e-17  5.524568e-20  
6263.5  3.212437e-17  5.5308402e-20  
6264.0  3.5257623e-17  5.5326163e-20  
6264.5  3.556972e-17  5.5387701e-20  
6265.0  3.5782906e-17  5.5486624e-20  
6265.5  3.3547557e-17  5.5584581e-20  
6266.0  3.1740931e-17  5.5588162e-20  
6266.5  3.1714042e-17  5.5545852e-20  
6267.0  3.1462264e-17  5.5611127e-20  
6267.5  3.2694974e-17  5.5619744e-20  
6268.0  3.3228745e-17  5.5598128e-20  
6268.5  3.3056439e-17  5.5611905e-20  
6269.0  3.2499168e-17  5.5581045e-20  
6269.5  3.1324728e-17  5.5552614e-20  
6270.0  3.12241e-17  5.5606516e-20  
6270.5  2.9976432e-17  5.572876e-20  
6271.0  2.9375137e-17  5.5672988e-20  
6271.5  2.8909145e-17  5.5646957e-20  
6272.0  2.9733834e-17  5.559733e-20  
6272.5  3.1043185e-17  5.560093e-20  
6273.0  3.0881964e-17  5.5728084e-20  
6273.5  3.0024331e-17  5.5671406e-20  
6274.0  2.9475457e-17  5.5750184e-20  
6274.5  2.8845024e-17  5.5750625e-20  
6275.0  2.7755825e-17  5.5581554e-20  
6275.5  2.7138462e-17  5.5649282e-20  
6276.0  2.6856591e-17  5.5692381e-20  
6276.5  2.6809107e-17  5.5684462e-20  
6277.0  2.6521329e-17  5.5802369e-20  
6277.5  2.6904513e-17  5.5906893e-20  
6278.0  2.7829537e-17  5.594179e-20  
6278.5  2.8495964e-17  5.5929495e-20  
6279.0  2.902669e-17  5.5749332e-20  
6279.5  2.9069885e-17  5.5626643e-20  
6280.0  2.9909189e-17  5.5601854e-20  
6280.5  2.9854557e-17  5.5842963e-20  
6281.0  2.9870876e-17  5.5886492e-20  
6281.5  2.8900339e-17  5.582709e-20  
6282.0  2.8100981e-17  5.596663e-20  
6282.5  2.7731263e-17  5.6086229e-20  
6283.0  2.691105e-17  5.6047114e-20  
6283.5  2.6509534e-17  5.605111e-20  
6284.0  2.6918222e-17  5.6127669e-20  
6284.5  2.5417304e-17  5.6138487e-20  
6285.0  2.6346649e-17  5.609641e-20  
6285.5  2.6895385e-17  5.6236372e-20  
6286.0  2.7850517e-17  5.6185974e-20  
6286.5  2.7413214e-17  5.6020702e-20  
6287.0  2.6955028e-17  5.6267457e-20  
6287.5  2.6488699e-17  5.6529808e-20  
6288.0  2.6886461e-17  5.6572049e-20  
6288.5  2.8015185e-17  5.6589729e-20  
6289.0  2.7211867e-17  5.6306172e-20  
6289.5  2.6373095e-17  5.6225703e-20  
6290.0  2.5866316e-17  5.6209549e-20  
6290.5  2.6227963e-17  5.6285914e-20  
6291.0  2.6248313e-17  5.6283792e-20  
6291.5  2.6782979e-17  5.6098671e-20  
6292.0  2.6936146e-17  5.6130404e-20  
6292.5  2.6979182e-17  5.6200924e-20  
6293.0  2.6609439e-17  5.5963346e-20  
6293.5  2.5798236e-17  5.5826059e-20  
6294.0  2.6136279e-17  5.6033907e-20  
6294.5  2.626676e-17  5.6074692e-20  
6295.0  2.5811777e-17  5.6003996e-20  
6295.5  2.6179763e-17  5.6042919e-20  
6296.0  2.5786279e-17  5.6107237e-20  
6296.5  2.5612472e-17  5.6060463e-20  
6297.0  2.4424311e-17  5.607418e-20  
6297.5  2.5557129e-17  5.6145111e-20  
6298.0  2.5549292e-17  5.6259005e-20  
6298.5  2.6394799e-17  5.643616e-20  
6299.0  2.4882508e-17  5.6666161e-20  
6299.5  2.3675663e-17  5.6701548e-20  
6300.0  2.5109434e-17  5.6785111e-20  
6300.5  2.4540553e-17  5.6961104e-20  
6301.0  2.3138781e-17  5.7075692e-20  
6301.5  2.3184886e-17  5.7250306e-20  
6302.0  2.2650706e-17  5.7421392e-20  
6302.5  2.3452283e-17  5.7621288e-20  
6303.0  2.4785907e-17  5.768293e-20  
6303.5  2.6230115e-17  5.7733207e-20  
6304.0  2.5125067e-17  5.7907427e-20  
6304.5  2.3250452e-17  5.8058084e-20  
6305.0  2.3751033e-17  5.8115386e-20  
6305.5  2.4922647e-17  5.8064844e-20  
6306.0  2.3375886e-17  5.8068155e-20  
6306.5  2.3810316e-17  5.8309119e-20  
6307.0  2.2958424e-17  5.837731e-20  
6307.5  2.3461411e-17  5.836055e-20  
6308.0  2.3854832e-17  5.8357195e-20  
6308.5  2.4833406e-17  5.8245003e-20  
6309.0  2.5250208e-17  5.798236e-20  
6309.5  2.4986968e-17  5.8004415e-20  
6310.0  2.388195e-17  5.7993496e-20  
6310.5  2.3680296e-17  5.7951948e-20  
6311.0  2.3375071e-17  5.7959206e-20  
6311.5  2.3590355e-17  5.7893512e-20  
6312.0  2.4154013e-17  5.7838644e-20  
6312.5  2.2566313e-17  5.7739387e-20  
6313.0  2.1938222e-17  5.7605914e-20  
6313.5  2.1200067e-17  5.761738e-20  
6314.0  2.1266259e-17  5.7570555e-20  
6314.5  2.2360017e-17  5.7413732e-20  
6315.0  2.2738572e-17  5.7243681e-20  
6315.5  2.3720932e-17  5.7093809e-20  
6316.0  2.2719904e-17  5.700515e-20  
6316.5  2.2491706e-17  5.7288695e-20  
6317.0  2.1403356e-17  5.7409587e-20  
6317.5  2.0722484e-17  5.7196945e-20  
6318.0  2.0812731e-17  5.7133612e-20  
6318.5  2.2095441e-17  5.7050934e-20  
6319.0  2.2243985e-17  5.6937759e-20  
6319.5  2.1766029e-17  5.7070101e-20  
6320.0  2.1101648e-17  5.7837209e-20  
6320.5  2.087154e-17  5.8175759e-20  
6321.0  2.2123966e-17  5.7728263e-20  
6321.5  2.2456457e-17  5.6448064e-20  
6322.0  2.3238834e-17  5.5881886e-20  
6322.5  2.3658233e-17  5.660432e-20  
6323.0  2.4842167e-17  5.6813647e-20  
6323.5  2.3424417e-17  5.697793e-20  
6324.0  2.3473993e-17  5.7071471e-20  
6324.5  2.1479764e-17  5.7090422e-20  
6325.0  2.1197448e-17  5.7075606e-20  
6325.5  2.089077e-17  5.7134619e-20  
6326.0  2.1562019e-17  5.7161816e-20  
6326.5  2.2068439e-17  5.7182245e-20  
6327.0  2.1480789e-17  5.729632e-20  
6327.5  2.2760988e-17  5.7052703e-20  
6328.0  2.3293206e-17  5.6602013e-20  
6328.5  2.2023793e-17  5.5989075e-20  
6329.0  2.2081238e-17  5.6589819e-20  
6329.5  2.177947e-17  5.7846268e-20  
6330.0  2.2123258e-17  5.8271995e-20  
6330.5  2.2189538e-17  5.776034e-20  
6331.0  2.2702379e-17  5.7200846e-20  
6331.5  2.3617883e-17  5.7069215e-20  
6332.0  2.4009909e-17  5.7017184e-20  
6332.5  2.304848e-17  5.6999158e-20  
6333.0  2.2201538e-17  5.6914016e-20  
6333.5  2.1265633e-17  5.6816752e-20  
6334.0  2.1941447e-17  5.6744277e-20  
6334.5  2.2895326e-17  5.6700609e-20  
6335.0  2.3529657e-17  5.6501821e-20  
6335.5  2.3250253e-17  5.6471128e-20  
6336.0  2.2753708e-17  5.6816209e-20  
6336.5  2.2156943e-17  5.6801629e-20  
6337.0  2.1148145e-17  5.6653906e-20  
6337.5  2.0955897e-17  5.6479414e-20  
6338.0  2.1053867e-17  5.6352267e-20  
6338.5  2.1170687e-17  5.6378156e-20  
6339.0  2.0781141e-17  5.6355095e-20  
6339.5  2.1207646e-17  5.6239477e-20  
6340.0  2.1906001e-17  5.6141536e-20  
6340.5  2.1976754e-17  5.6092514e-20  
6341.0  2.220498e-17  5.6205594e-20  
6341.5  2.2455817e-17  5.6205087e-20  
6342.0  2.3514653e-17  5.6104738e-20  
6342.5  2.4120712e-17  5.5958857e-20  
6343.0  2.3035502e-17  5.586787e-20  
6343.5  2.1666137e-17  5.590181e-20  
6344.0  2.096828e-17  5.5897425e-20  
6344.5  2.2009231e-17  5.5883441e-20  
6345.0  2.3381248e-17  5.584575e-20  
6345.5  2.4033026e-17  5.5802056e-20  
6346.0  2.3192609e-17  5.5655411e-20  
6346.5  2.2278127e-17  5.5679753e-20  
6347.0  2.2080181e-17  5.5840786e-20  
6347.5  2.2496921e-17  5.5638441e-20  
6348.0  2.271437e-17  5.5370465e-20  
6348.5  2.2234212e-17  5.5408092e-20  
6349.0  2.0948691e-17  5.5418895e-20  
6349.5  2.1226905e-17  5.5457468e-20  
6350.0  1.9796179e-17  5.5445483e-20  
6350.5  1.902571e-17  5.5371185e-20  
6351.0  1.926411e-17  5.500629e-20  
6351.5  1.9443368e-17  5.4893414e-20  
6352.0  2.1031333e-17  5.4886441e-20  
6352.5  2.2052849e-17  5.482899e-20  
6353.0  2.2722213e-17  5.4804773e-20  
6353.5  2.3785282e-17  5.481963e-20  
6354.0  2.2979913e-17  5.4776412e-20  
6354.5  2.3728361e-17  5.4614087e-20  
6355.0  2.2657797e-17  5.4517909e-20  
6355.5  2.1740348e-17  5.4529039e-20  
6356.0  2.0537128e-17  5.4531105e-20  
6356.5  2.0930144e-17  5.4463369e-20  
6357.0  2.0733649e-17  5.4419632e-20  
6357.5  2.1159239e-17  5.4221091e-20  
6358.0  2.2571595e-17  5.4045947e-20  
6358.5  2.321931e-17  5.4342848e-20  
6359.0  2.2993016e-17  5.4447009e-20  
6359.5  2.3591551e-17  5.4535137e-20  
6360.0  2.3597843e-17  5.4418555e-20  
6360.5  2.3992754e-17  5.419694e-20  
6361.0  2.3598107e-17  5.4136535e-20  
6361.5  2.3780926e-17  5.4198686e-20  
6362.0  2.3363742e-17  5.4263639e-20  
6362.5  2.3297979e-17  5.4250841e-20  
6363.0  2.3532232e-17  5.4177578e-20  
6363.5  2.3429899e-17  5.4197814e-20  
6364.0  2.3066448e-17  5.4226153e-20  
6364.5  2.3253829e-17  5.4229735e-20  
6365.0  2.1867768e-17  5.4210315e-20  
6365.5  2.3000257e-17  5.4094909e-20  
6366.0  2.2344276e-17  5.4174886e-20  
6366.5  2.17707e-17  5.4215124e-20  
6367.0  2.134969e-17  5.4155573e-20  
6367.5  2.1012815e-17  5.4127061e-20  
6368.0  2.1491426e-17  5.4173277e-20  
6368.5  2.0327115e-17  5.4340179e-20  
6369.0  2.0768374e-17  5.4372892e-20  
6369.5  2.1026269e-17  5.4089049e-20  
6370.0  2.1492731e-17  5.405941e-20  
6370.5  2.1462227e-17  5.412499e-20  
6371.0  2.0835444e-17  5.4137747e-20  
6371.5  2.00871e-17  5.4123292e-20  
6372.0  2.190474e-17  5.419761e-20  
6372.5  2.295637e-17  5.414103e-20  
6373.0  2.3105725e-17  5.4106345e-20  
6373.5  2.4063388e-17  5.4169151e-20  
6374.0  2.6062276e-17  5.4165418e-20  
6374.5  2.6959473e-17  5.4097645e-20  
6375.0  2.6705959e-17  5.4137749e-20  
6375.5  2.5636844e-17  5.413152e-20  
6376.0  2.3741425e-17  5.4199548e-20  
6376.5  2.3534039e-17  5.4315365e-20  
6377.0  2.4075097e-17  5.4123428e-20  
6377.5  2.5411698e-17  5.4052722e-20  
6378.0  2.5797059e-17  5.4102094e-20  
6378.5  2.5757771e-17  5.4119907e-20  
6379.0  2.5034076e-17  5.4082984e-20  
6379.5  2.4824599e-17  5.4126248e-20  
6380.0  2.541885e-17  5.4240863e-20  
6380.5  2.6101686e-17  5.4216657e-20  
6381.0  2.6290158e-17  5.4229177e-20  
6381.5  2.6560607e-17  5.4267339e-20  
6382.0  2.7117236e-17  5.4248837e-20  
6382.5  2.7323524e-17  5.424545e-20  
6383.0  2.8941675e-17  5.4352861e-20  
6383.5  2.9476645e-17  5.4492597e-20  
6384.0  2.9222213e-17  5.463489e-20  
6384.5  2.8802212e-17  5.4306695e-20  
6385.0  3.0267246e-17  5.405196e-20  
6385.5  3.0401267e-17  5.4024455e-20  
6386.0  3.0748768e-17  5.4166323e-20  
6386.5  2.9304686e-17  5.4239191e-20  
6387.0  2.8312762e-17  5.4271744e-20  
6387.5  2.8495395e-17  5.4303426e-20  
6388.0  2.8736556e-17  5.4207247e-20  
6388.5  2.8327186e-17  5.4229178e-20  
6389.0  3.0018757e-17  5.4239099e-20  
6389.5  3.0510652e-17  5.416533e-20  
6390.0  3.0891373e-17  5.4178332e-20  
6390.5  3.0879711e-17  5.4084957e-20  
6391.0  3.0442298e-17  5.3931045e-20  
6391.5  3.0530541e-17  5.3729374e-20  
6392.0  3.0496006e-17  5.3638194e-20  
6392.5  3.1288294e-17  5.3706057e-20  
6393.0  3.204851e-17  5.4249758e-20  
6393.5  3.2556627e-17  5.4337499e-20  
6394.0  3.3075959e-17  5.3910522e-20  
6394.5  3.3652497e-17  5.3697826e-20  
6395.0  3.4602875e-17  5.3778488e-20  
6395.5  3.4008081e-17  5.368239e-20  
6396.0  3.3671759e-17  5.353263e-20  
6396.5  3.3396571e-17  5.3560659e-20  
6397.0  3.3374326e-17  5.35725e-20  
6397.5  3.4216945e-17  5.355629e-20  
6398.0  3.4407867e-17  5.3495813e-20  
6398.5  3.4598836e-17  5.3458652e-20  
6399.0  3.4024173e-17  5.3460433e-20  
6399.5  3.4527144e-17  5.3509032e-20  
6400.0  3.5697596e-17  5.3577947e-20  
6400.5  3.5825218e-17  5.3436933e-20  
6401.0  3.5494055e-17  5.3360705e-20  
6401.5  3.5623399e-17  5.3539649e-20  
6402.0  3.6236878e-17  5.3557584e-20  
6402.5  3.7714703e-17  5.3414554e-20  
6403.0  3.8948394e-17  5.3527471e-20  
6403.5  3.9048098e-17  5.3588056e-20  
6404.0  3.8864361e-17  5.3640308e-20  
6404.5  3.7836522e-17  5.3595867e-20  
6405.0  3.6646819e-17  5.3548582e-20  
6405.5  3.6464197e-17  5.349362e-20  
6406.0  3.6880258e-17  5.3440182e-20  
6406.5  3.7866836e-17  5.3569076e-20  
6407.0  3.9359075e-17  5.3558771e-20  
6407.5  4.0814889e-17  5.3418339e-20  
6408.0  4.1724775e-17  5.3358166e-20  
6408.5  4.2179395e-17  5.3338839e-20  
6409.0  4.2141429e-17  5.330866e-20  
6409.5  4.2633639e-17  5.3321924e-20  
6410.0  4.2486225e-17  5.3313294e-20  
6410.5  4.2182711e-17  5.3267888e-20  
6411.0  4.0301795e-17  5.323044e-20  
6411.5  4.0045303e-17  5.3233241e-20  
6412.0  4.0732083e-17  5.318925e-20  
6412.5  4.1989352e-17  5.3142303e-20  
6413.0  4.3126398e-17  5.3247893e-20  
6413.5  4.5109968e-17  5.3280712e-20  
6414.0  4.5824743e-17  5.3126572e-20  
6414.5  4.5896692e-17  5.3088125e-20  
6415.0  4.6140177e-17  5.311263e-20  
6415.5  4.5760644e-17  5.3285753e-20  
6416.0  4.7022675e-17  5.3327793e-20  
6416.5  4.5918962e-17  5.3212094e-20  
6417.0  4.5361273e-17  5.3296113e-20  
6417.5  4.7383419e-17  5.3331953e-20  
6418.0  4.8204655e-17  5.332073e-20  
6418.5  4.7878474e-17  5.3293063e-20  
6419.0  4.764965e-17  5.3202439e-20  
6419.5  4.7145031e-17  5.3219489e-20  
6420.0  4.7368161e-17  5.3318177e-20  
6420.5  4.6663911e-17  5.328563e-20  
6421.0  4.7099284e-17  5.3189889e-20  
6421.5  4.7089034e-17  5.3219498e-20  
6422.0  4.8099801e-17  5.3258828e-20  
6422.5  4.8602731e-17  5.3141495e-20  
6423.0  4.9498816e-17  5.3081971e-20  
6423.5  4.9736172e-17  5.3144571e-20  
6424.0  5.0430934e-17  5.3163207e-20  
6424.5  5.1976652e-17  5.3051665e-20  
6425.0  5.2955403e-17  5.2960601e-20  
6425.5  5.3551847e-17  5.2967133e-20  
6426.0  5.2182151e-17  5.3024782e-20  
6426.5  5.078866e-17  5.2924482e-20  
6427.0  5.0560392e-17  5.2830006e-20  
6427.5  5.0470749e-17  5.2915988e-20  
6428.0  5.1998287e-17  5.2882177e-20  
6428.5  5.5012241e-17  5.2753037e-20  
6429.0  5.6416707e-17  5.2737355e-20  
6429.5  5.5972375e-17  5.2796618e-20  
6430.0  5.5080445e-17  5.2841649e-20  
6430.5  5.4634211e-17  5.2784556e-20  
6431.0  5.4679878e-17  5.2689322e-20  
6431.5  5.4519631e-17  5.2719898e-20  
6432.0  5.5284914e-17  5.2789298e-20  
6432.5  5.5832616e-17  5.2702264e-20  
6433.0  5.6790142e-17  5.2600523e-20  
6433.5  5.6734836e-17  5.2597464e-20  
6434.0  5.8031029e-17  5.2739212e-20  
6434.5  5.8279406e-17  5.2767215e-20  
6435.0  5.8630273e-17  5.2616499e-20  
6435.5  5.8719056e-17  5.255849e-20  
6436.0  5.8361299e-17  5.2631773e-20  
6436.5  5.8690212e-17  5.271112e-20  
6437.0  5.8247621e-17  5.2695763e-20  
6437.5  5.8734348e-17  5.2634132e-20  
6438.0  5.8951829e-17  5.2616937e-20  
6438.5  6.0107022e-17  5.2593521e-20  
6439.0  6.173513e-17  5.2667503e-20  
6439.5  6.2330829e-17  5.2725417e-20  
6440.0  6.2041167e-17  5.2621001e-20  
6440.5  6.2027055e-17  5.2635926e-20  
6441.0  6.2676061e-17  5.2683078e-20  
6441.5  6.2260567e-17  5.2725826e-20  
6442.0  6.2154647e-17  5.2637745e-20  
6442.5  6.1645622e-17  5.2567806e-20  
6443.0  6.1405866e-17  5.2624525e-20  
6443.5  6.1677145e-17  5.2776381e-20  
6444.0  6.1231242e-17  5.2811174e-20  
6444.5  6.1047065e-17  5.2692571e-20  
6445.0  6.193972e-17  5.2741142e-20  
6445.5  6.2439032e-17  5.280917e-20  
6446.0  6.3093429e-17  5.267927e-20  
6446.5  6.3192311e-17  5.2711137e-20  
6447.0  6.3933603e-17  5.2759807e-20  
6447.5  6.4266951e-17  5.2791564e-20  
6448.0  6.510755e-17  5.2829258e-20  
6448.5  6.5505115e-17  5.2709596e-20  
6449.0  6.703285e-17  5.2799657e-20  
6449.5  6.8757343e-17  5.2951278e-20  
6450.0  6.9762084e-17  5.2937474e-20  
6450.5  6.9047626e-17  5.2845666e-20  
6451.0  6.788957e-17  5.2693019e-20  
6451.5  6.7032136e-17  5.2881845e-20  
6452.0  6.6766302e-17  5.3019749e-20  
6452.5  6.6891936e-17  5.294963e-20  
6453.0  6.7134662e-17  5.292925e-20  
6453.5  6.7702971e-17  5.2879404e-20  
6454.0  6.7875344e-17  5.2853456e-20  
6454.5  6.8266935e-17  5.2855197e-20  
6455.0  6.8360148e-17  5.2919704e-20  
6455.5  6.8459202e-17  5.2957807e-20  
6456.0  6.9094102e-17  5.2835e-20  
6456.5  6.8745483e-17  5.2803017e-20  
6457.0  6.8800174e-17  5.2870226e-20  
6457.5  6.8878698e-17  5.2765766e-20  
6458.0  6.9117439e-17  5.2700285e-20  
6458.5  6.9894978e-17  5.2746727e-20  
6459.0  7.0491753e-17  5.2651016e-20  
6459.5  7.1771617e-17  5.2614105e-20  
6460.0  7.2514057e-17  5.2592052e-20  
6460.5  7.2581857e-17  5.2596752e-20  
6461.0  7.2461284e-17  5.2526572e-20  
6461.5  7.2771818e-17  5.2409799e-20  
6462.0  7.262285e-17  5.2534285e-20  
6462.5  7.405918e-17  5.2534085e-20  
6463.0  7.467605e-17  5.2433469e-20  
6463.5  7.5214105e-17  5.2411928e-20  
6464.0  7.4817317e-17  5.2386518e-20  
6464.5  7.4072493e-17  5.2378932e-20  
6465.0  7.2981114e-17  5.2396635e-20  
6465.5  7.2971298e-17  5.2415878e-20  
6466.0  7.2901799e-17  5.2328423e-20  
6466.5  7.3387735e-17  5.2372961e-20  
6467.0  7.3181797e-17  5.2543712e-20  
6467.5  7.2793078e-17  5.248142e-20  
6468.0  7.3743124e-17  5.2441696e-20  
6468.5  7.4380095e-17  5.2421213e-20  
6469.0  7.5675386e-17  5.242524e-20  
6469.5  7.6829993e-17  5.2424081e-20  
6470.0  7.7304422e-17  5.2442411e-20  
6470.5  7.8661477e-17  5.2533871e-20  
6471.0  7.8692681e-17  5.2521213e-20  
6471.5  7.9783728e-17  5.2436489e-20  
6472.0  7.9985457e-17  5.2533007e-20  
6472.5  8.0794944e-17  5.2558748e-20  
6473.0  8.1500651e-17  5.2500611e-20  
6473.5  8.1649742e-17  5.2625418e-20  
6474.0  8.0660157e-17  5.265828e-20  
6474.5  7.960111e-17  5.2494271e-20  
6475.0  7.966117e-17  5.2492539e-20  
6475.5  7.9661452e-17  5.2598093e-20  
6476.0  7.927127e-17  5.2619718e-20  
6476.5  8.0554017e-17  5.2579792e-20  
6477.0  8.1268239e-17  5.2601462e-20  
6477.5  8.0716832e-17  5.265687e-20  
6478.0  8.0965129e-17  5.2698411e-20  
6478.5  8.2100758e-17  5.2652866e-20  
6479.0  8.4876199e-17  5.2583171e-20  
6479.5  8.5113572e-17  5.2601151e-20  
6480.0  8.4351797e-17  5.2645552e-20  
6480.5  8.3887802e-17  5.2656063e-20  
6481.0  8.4744147e-17  5.2582111e-20  
6481.5  8.5356628e-17  5.2680255e-20  
6482.0  8.5926351e-17  5.2736189e-20  
6482.5  8.6089878e-17  5.2651173e-20  
6483.0  8.6912841e-17  5.2625857e-20  
6483.5  8.6825563e-17  5.2703764e-20  
6484.0  8.6307638e-17  5.27926e-20  
6484.5  8.5126915e-17  5.2701072e-20  
6485.0  8.4673225e-17  5.2640284e-20  
6485.5  8.531833e-17  5.2639564e-20  
6486.0  8.6580728e-17  5.2681544e-20  
6486.5  8.7304899e-17  5.2755282e-20  
6487.0  8.7164436e-17  5.2708321e-20  
6487.5  8.5905014e-17  5.2615929e-20  
6488.0  8.5479282e-17  5.2636546e-20  
6488.5  8.4281638e-17  5.2657867e-20  
6489.0  8.3132128e-17  5.2630261e-20  
6489.5  8.2723113e-17  5.271933e-20  
6490.0  8.3114948e-17  5.2747672e-20  
6490.5  8.4472851e-17  5.2652567e-20  
6491.0  8.5663757e-17  5.2731724e-20  
6491.5  8.6814497e-17  5.2741742e-20  
6492.0  8.7112248e-17  5.255443e-20  
6492.5  8.6721195e-17  5.2455675e-20  
6493.0  8.6125151e-17  5.2558421e-20  
6493.5  8.6105622e-17  5.2537961e-20  
6494.0  8.7149741e-17  5.2456247e-20  
6494.5  8.7049604e-17  5.2463262e-20  
6495.0  8.8545839e-17  5.2531238e-20  
6495.5  8.999625e-17  5.2586072e-20  
6496.0  9.029679e-17  5.2558158e-20  
6496.5  8.9565142e-17  5.2472487e-20  
6497.0  8.9961594e-17  5.2446575e-20  
6497.5  8.9774529e-17  5.247587e-20  
6498.0  9.0270134e-17  5.2487622e-20  
6498.5  8.944073e-17  5.2412343e-20  
6499.0  8.8704764e-17  5.2344037e-20  
6499.5  8.7707606e-17  5.2485173e-20  
6500.0  8.8349507e-17  5.259977e-20  
6500.5  8.8835252e-17  5.2680191e-20  
6501.0  9.042697e-17  5.272659e-20  
6501.5  9.0469738e-17  5.258127e-20  
6502.0  9.1084447e-17  5.2626143e-20  
6502.5  9.1845677e-17  5.2742778e-20  
6503.0  9.2463706e-17  5.2831824e-20  
6503.5  9.3222578e-17  5.2842079e-20  
6504.0  9.3075318e-17  5.276398e-20  
6504.5  9.3208243e-17  5.2768802e-20  
6505.0  9.2646765e-17  5.2911441e-20  
6505.5  9.2440177e-17  5.29961e-20  
6506.0  9.2063782e-17  5.2930691e-20  
6506.5  9.1781978e-17  5.2849155e-20  
6507.0  9.2347603e-17  5.2881809e-20  
6507.5  9.2167597e-17  5.2943177e-20  
6508.0  9.2386812e-17  5.2907962e-20  
6508.5  9.2898667e-17  5.2877358e-20  
6509.0  9.3180284e-17  5.283298e-20  
6509.5  9.4214879e-17  5.2860069e-20  
6510.0  9.4492687e-17  5.2853522e-20  
6510.5  9.3907263e-17  5.283904e-20  
6511.0  9.4898178e-17  5.2832554e-20  
6511.5  9.4687524e-17  5.2715201e-20  
6512.0  9.5684394e-17  5.2674714e-20  
6512.5  9.4576707e-17  5.2780713e-20  
6513.0  9.4717809e-17  5.2761393e-20  
6513.5  9.5680088e-17  5.2705967e-20  
6514.0  9.5146411e-17  5.2756417e-20  
6514.5  9.3951007e-17  5.280414e-20  
6515.0  9.3173888e-17  5.2752698e-20  
6515.5  9.2757105e-17  5.2765988e-20  
6516.0  9.3639437e-17  5.2862781e-20  
6516.5  9.3268521e-17  5.2801806e-20  
6517.0  9.293565e-17  5.2864611e-20  
6517.5  9.3580001e-17  5.2939669e-20  
6518.0  9.3351439e-17  5.2993592e-20  
6518.5  9.3113141e-17  5.3108742e-20  
6519.0  9.2868303e-17  5.326039e-20  
6519.5  9.3467425e-17  5.3150511e-20  
6520.0  9.400394e-17  5.2728692e-20  
6520.5  9.5095556e-17  5.2810192e-20  
6521.0  9.4213157e-17  5.3045617e-20  
6521.5  9.3549608e-17  5.3013777e-20  
6522.0  9.2323348e-17  5.2941845e-20  
6522.5  9.2429497e-17  5.3069023e-20  
6523.0  9.2449604e-17  5.3042534e-20  
6523.5  9.2600804e-17  5.3065247e-20  
6524.0  9.2700826e-17  5.3132293e-20  
6524.5  9.3887954e-17  5.30709e-20  
6525.0  9.3745182e-17  5.3075649e-20  
6525.5  9.2831458e-17  5.3051178e-20  
6526.0  9.2652721e-17  5.2953665e-20  
6526.5  9.1802842e-17  5.2794291e-20  
6527.0  9.3202682e-17  5.2663204e-20  
6527.5  9.4065832e-17  5.2981127e-20  
6528.0  9.4568315e-17  5.3154842e-20  
6528.5  9.4493488e-17  5.3157438e-20  
6529.0  9.4936114e-17  5.3139087e-20  
6529.5  9.349785e-17  5.3078455e-20  
6530.0  9.3360675e-17  5.2982455e-20  
6530.5  9.3009017e-17  5.3005205e-20  
6531.0  9.3937052e-17  5.3023922e-20  
6531.5  9.4717558e-17  5.3035079e-20  
6532.0  9.5686346e-17  5.3045496e-20  
6532.5  9.5535731e-17  5.3012925e-20  
6533.0  9.4923667e-17  5.2993983e-20  
6533.5  9.4841792e-17  5.3083287e-20  
6534.0  9.5236975e-17  5.3155537e-20  
6534.5  9.6707604e-17  5.3150522e-20  
6535.0  9.6853873e-17  5.3122376e-20  
6535.5  9.6132916e-17  5.3162628e-20  
6536.0  9.5777315e-17  5.3142757e-20  
6536.5  9.6213684e-17  5.3217526e-20  
6537.0  9.548716e-17  5.326012e-20  
6537.5  9.5836072e-17  5.3231861e-20  
6538.0  9.5353968e-17  5.324995e-20  
6538.5  9.4844048e-17  5.317973e-20  
6539.0  9.4696662e-17  5.3208915e-20  
6539.5  9.5845036e-17  5.3338561e-20  
6540.0  9.6703884e-17  5.3312352e-20  
6540.5  9.6778564e-17  5.3265901e-20  
6541.0  9.6316029e-17  5.3355136e-20  
6541.5  9.5700347e-17  5.3407668e-20  
6542.0  9.6237248e-17  5.3313541e-20  
6542.5  9.6813089e-17  5.3318294e-20  
6543.0  9.6724541e-17  5.3428825e-20  
6543.5  9.5459969e-17  5.3411211e-20  
6544.0  9.4635678e-17  5.3386424e-20  
6544.5  9.4630288e-17  5.332343e-20  
6545.0  9.6061068e-17  5.3239511e-20  
6545.5  9.5817353e-17  5.3267793e-20  
6546.0  9.5739141e-17  5.3422726e-20  
6546.5  9.5619327e-17  5.3376647e-20  
6547.0  9.6222332e-17  5.333598e-20  
6547.5  9.6431868e-17  5.334359e-20  
6548.0  9.710041e-17  5.3339187e-20  
6548.5  9.7244275e-17  5.3398181e-20  
6549.0  9.7168131e-17  5.337024e-20  
6549.5  9.6521391e-17  5.3237063e-20  
6550.0  9.6208281e-17  5.3232639e-20  
6550.5  9.4718165e-17  5.3278905e-20  
6551.0  9.4883686e-17  5.3359757e-20  
6551.5  9.5950275e-17  5.3362986e-20  
6552.0  9.6514029e-17  5.3359259e-20  
6552.5  9.7529707e-17  5.3447062e-20  
6553.0  9.7530309e-17  5.3513088e-20  
6553.5  9.7541608e-17  5.3521019e-20  
6554.0  9.712028e-17  5.3359247e-20  
6554.5  9.6145777e-17  5.3061724e-20  
6555.0  9.6043092e-17  5.3146023e-20  
6555.5  9.5534163e-17  5.3310608e-20  
6556.0  9.6557472e-17  5.3422139e-20  
6556.5  9.8213167e-17  5.3469508e-20  
6557.0  9.9447677e-17  5.3362838e-20  
6557.5  1.0046368e-16  5.3363074e-20  
6558.0  1.023859e-16  5.3451682e-20  
6558.5  1.0370405e-16  5.3519388e-20  
6559.0  1.0422127e-16  5.3513722e-20  
6559.5  1.0266996e-16  5.3416348e-20  
6560.0  1.0127488e-16  5.348179e-20  
6560.5  1.0094964e-16  5.3518385e-20  
6561.0  1.0211482e-16  5.3430869e-20  
6561.5  1.0296047e-16  5.3463503e-20  
6562.0  1.0355704e-16  5.367552e-20  
6562.5  1.0275812e-16  5.3846398e-20  
6563.0  1.0158107e-16  5.3969099e-20  
6563.5  9.9873519e-17  5.3831442e-20  
6564.0  9.7797902e-17  5.3754646e-20  
6564.5  9.7568269e-17  5.3828987e-20  
6565.0  9.7733876e-17  5.386151e-20  
6565.5  1.0089247e-16  5.3689716e-20  
6566.0  1.0143119e-16  5.3780577e-20  
6566.5  1.0114744e-16  5.3944292e-20  
6567.0  9.9745076e-17  5.3792672e-20  
6567.5  1.0130269e-16  5.3793834e-20  
6568.0  9.9480043e-17  5.3957049e-20  
6568.5  9.8535904e-17  5.3964656e-20  
6569.0  9.7069273e-17  5.3848479e-20  
6569.5  9.5736051e-17  5.4012029e-20  
6570.0  9.5243819e-17  5.4007876e-20  
6570.5  9.4614981e-17  5.3843597e-20  
6571.0  9.5008381e-17  5.3853544e-20  
6571.5  9.5208404e-17  5.3854286e-20  
6572.0  9.5508737e-17  5.3753459e-20  
6572.5  9.5281435e-17  5.3704403e-20  
6573.0  9.4225127e-17  5.3831567e-20  
6573.5  9.3077453e-17  5.4005477e-20  
6574.0  9.3494283e-17  5.4033198e-20  
6574.5  9.3462176e-17  5.362785e-20  
6575.0  9.3197289e-17  5.3496278e-20  
6575.5  9.2445326e-17  5.3523589e-20  
6576.0  9.1701441e-17  5.3532312e-20  
6576.5  9.1107104e-17  5.366841e-20  
6577.0  9.1055492e-17  5.3705461e-20  
6577.5  9.2333739e-17  5.3695454e-20  
6578.0  9.3852562e-17  5.3881131e-20  
6578.5  9.5436777e-17  5.3936794e-20  
6579.0  9.5748479e-17  5.3975162e-20  
6579.5  9.3689917e-17  5.416838e-20  
6580.0  9.2986781e-17  5.4310016e-20  
6580.5  9.1642528e-17  5.4418464e-20  
6581.0  9.1527511e-17  5.4560725e-20  
6581.5  8.9845516e-17  5.4628036e-20  
6582.0  8.9087701e-17  5.4841573e-20  
6582.5  8.7205156e-17  5.521871e-20  
6583.0  8.7303118e-17  5.5843751e-20  
6583.5  8.7540176e-17  5.5835368e-20  
6584.0  8.8326582e-17  5.5555853e-20  
6584.5  8.8614267e-17  5.5769241e-20  
6585.0  8.6718579e-17  5.6107382e-20  
6585.5  8.5370898e-17  5.6391195e-20  
6586.0  8.4698889e-17  5.6500392e-20  
6586.5  8.3477743e-17  5.6591722e-20  
6587.0  8.2862133e-17  5.6712925e-20  
6587.5  8.1655887e-17  5.6830419e-20  
6588.0  8.306251e-17  5.69485e-20  
6588.5  8.3223627e-17  5.7137021e-20  
6589.0  8.4334834e-17  5.7163678e-20  
6589.5  8.4218601e-17  5.719422e-20  
6590.0  8.3378284e-17  5.7312047e-20  
6590.5  8.447145e-17  5.6973074e-20  
6591.0  8.5755092e-17  5.6816315e-20  
6591.5  8.5214039e-17  5.7045301e-20  
6592.0  8.5328529e-17  5.7123915e-20  
6592.5  8.577227e-17  5.7000016e-20  
6593.0  8.7527078e-17  5.6585527e-20  
6593.5  8.8903735e-17  5.6296425e-20  
6594.0  8.9373723e-17  5.6200906e-20  
6594.5  8.8948461e-17  5.5925216e-20  
6595.0  8.9015774e-17  5.556376e-20  
6595.5  8.8580339e-17  5.531622e-20  
6596.0  8.9199753e-17  5.5020209e-20  
6596.5  8.9270316e-17  5.4700479e-20  
6597.0  9.0091016e-17  5.4525303e-20  
6597.5  8.994666e-17  5.4389006e-20  
6598.0  8.9917052e-17  5.4064082e-20  
6598.5  8.9034973e-17  5.3734998e-20  
6599.0  8.8284285e-17  5.3399632e-20  
6599.5  8.8002609e-17  5.3263677e-20  
6600.0  8.8745901e-17  5.3227128e-20  
6600.5  8.869896e-17  5.3111245e-20  
6601.0  9.0085823e-17  5.3022068e-20  
6601.5  9.0121554e-17  5.3070306e-20  
6602.0  8.8439083e-17  5.3127585e-20  
6602.5  8.7556484e-17  5.3118552e-20  
6603.0  8.7351605e-17  5.3090849e-20  
6603.5  8.7832313e-17  5.3097885e-20  
6604.0  8.8017907e-17  5.3210422e-20  
6604.5  8.8530692e-17  5.3296437e-20  
6605.0  8.7812434e-17  5.3351181e-20  
6605.5  8.8451615e-17  5.3357143e-20  
6606.0  8.9314127e-17  5.3424264e-20  
6606.5  8.9804346e-17  5.3712675e-20  
6607.0  8.9888317e-17  5.3776774e-20  
6607.5  8.9620765e-17  5.3776789e-20  
6608.0  8.8988308e-17  5.3804859e-20  
6608.5  8.8711814e-17  5.3809898e-20  
6609.0  8.8795798e-17  5.3704436e-20  
6609.5  8.8074366e-17  5.363152e-20  
6610.0  8.7527116e-17  5.3676694e-20  
6610.5  8.7005531e-17  5.371363e-20  
6611.0  8.7283792e-17  5.371807e-20  
6611.5  8.8241686e-17  5.3669568e-20  
6612.0  8.8201277e-17  5.3646786e-20  
6612.5  8.7471295e-17  5.3733639e-20  
6613.0  8.5989344e-17  5.3685987e-20  
6613.5  8.3629265e-17  5.3616606e-20  
6614.0  8.2410175e-17  5.3606248e-20  
6614.5  8.1992975e-17  5.3699621e-20  
6615.0  8.2203632e-17  5.3760659e-20  
6615.5  8.3048081e-17  5.3784299e-20  
6616.0  8.3553378e-17  5.3854197e-20  
6616.5  8.4058059e-17  5.38964e-20  
6617.0  8.3997318e-17  5.3917613e-20  
6617.5  8.3899592e-17  5.3959848e-20  
6618.0  8.3385744e-17  5.398326e-20  
6618.5  8.3170118e-17  5.4066409e-20  
6619.0  8.3440239e-17  5.4039558e-20  
6619.5  8.3477113e-17  5.4023551e-20  
6620.0  8.3976028e-17  5.4156241e-20  
6620.5  8.3222735e-17  5.416036e-20  
6621.0  8.3276416e-17  5.418549e-20  
6621.5  8.3017464e-17  5.4206761e-20  
6622.0  8.25309e-17  5.413831e-20  
6622.5  8.2232198e-17  5.4126734e-20  
6623.0  8.2427662e-17  5.4151166e-20  
6623.5  8.2410554e-17  5.4193896e-20  
6624.0  8.2273075e-17  5.4238647e-20  
6624.5  8.2004958e-17  5.419942e-20  
6625.0  8.3132431e-17  5.4031651e-20  
6625.5  8.3893354e-17  5.3992168e-20  
6626.0  8.4259916e-17  5.3965111e-20  
6626.5  8.4550386e-17  5.3952163e-20  
6627.0  8.362866e-17  5.4009649e-20  
6627.5  8.3115463e-17  5.40305e-20  
6628.0  8.2305172e-17  5.3978883e-20  
6628.5  8.218195e-17  5.391938e-20  
6629.0  8.1464246e-17  5.3912561e-20  
6629.5  8.1915478e-17  5.3831845e-20  
6630.0  8.1801127e-17  5.3893836e-20  
6630.5  8.0492831e-17  5.3886255e-20  
6631.0  7.9687783e-17  5.3898889e-20  
6631.5  7.9419266e-17  5.3804574e-20  
6632.0  8.0429521e-17  5.3651215e-20  
6632.5  8.136844e-17  5.3742965e-20  
6633.0  8.2471639e-17  5.3819492e-20  
6633.5  8.1762236e-17  5.3908037e-20  
6634.0  8.1111148e-17  5.3836349e-20  
6634.5  8.0389482e-17  5.3754218e-20  
6635.0  7.9810174e-17  5.3831447e-20  
6635.5  8.0621809e-17  5.3807757e-20  
6636.0  8.0806661e-17  5.3671034e-20  
6636.5  8.1557293e-17  5.3690046e-20  
6637.0  8.1171084e-17  5.3716899e-20  
6637.5  8.104289e-17  5.3690249e-20  
6638.0  8.0114907e-17  5.3668928e-20  
6638.5  7.9351233e-17  5.3702859e-20  
6639.0  7.9071666e-17  5.3707105e-20  
6639.5  7.8509301e-17  5.3686473e-20  
6640.0  7.8877702e-17  5.3729645e-20  
6640.5  7.9044866e-17  5.3594644e-20  
6641.0  7.8930414e-17  5.3570054e-20  
6641.5  7.9028433e-17  5.3701404e-20  
6642.0  7.8849811e-17  5.3665856e-20  
6642.5  7.9288205e-17  5.3568269e-20  
6643.0  7.8073325e-17  5.3590038e-20  
6643.5  7.7790061e-17  5.3635731e-20  
6644.0  7.683529e-17  5.3643981e-20  
6644.5  7.6575757e-17  5.3607801e-20  
6645.0  7.7215014e-17  5.3587473e-20  
6645.5  7.7830373e-17  5.3745212e-20  
6646.0  7.7223561e-17  5.363117e-20  
6646.5  7.7407348e-17  5.3490254e-20  
6647.0  7.6217144e-17  5.3705392e-20  
6647.5  7.5977589e-17  5.3762034e-20  
6648.0  7.6633939e-17  5.3732598e-20  
6648.5  7.7156136e-17  5.3658897e-20  
6649.0  7.6959394e-17  5.3643649e-20  
6649.5  7.67771e-17  5.3752553e-20  
6650.0  7.5380749e-17  5.364264e-20  
6650.5  7.63647e-17  5.3599476e-20  
6651.0  7.5841178e-17  5.3720677e-20  
6651.5  7.7337709e-17  5.370976e-20  
6652.0  7.7784655e-17  5.3658479e-20  
6652.5  7.7695686e-17  5.3653192e-20  
6653.0  7.5472848e-17  5.3582071e-20  
6653.5  7.4608372e-17  5.3564697e-20  
6654.0  7.258899e-17  5.3712964e-20  
6654.5  7.2344658e-17  5.372521e-20  
6655.0  7.2033423e-17  5.3532343e-20  
6655.5  7.1919109e-17  5.3445078e-20  
6656.0  7.2200033e-17  5.3507553e-20  
6656.5  7.3278645e-17  5.3470411e-20  
6657.0  7.2645437e-17  5.3576881e-20  
6657.5  7.23982e-17  5.3681056e-20  
6658.0  7.3078986e-17  5.3467065e-20  
6658.5  7.3294057e-17  5.3368418e-20  
6659.0  7.574373e-17  5.3501441e-20  
6659.5  7.5319804e-17  5.3478446e-20  
6660.0  7.4895922e-17  5.3439542e-20  
6660.5  7.4033637e-17  5.3526431e-20  
6661.0  7.3849592e-17  5.3431702e-20  
6661.5  7.3717631e-17  5.3354145e-20  
6662.0  7.2961048e-17  5.3351741e-20  
6662.5  7.25733e-17  5.3291428e-20  
6663.0  7.2690967e-17  5.3404234e-20  
6663.5  7.3356643e-17  5.3447098e-20  
6664.0  7.1619088e-17  5.3359748e-20  
6664.5  7.0573339e-17  5.3308111e-20  
6665.0  7.0464784e-17  5.3288125e-20  
6665.5  7.0212785e-17  5.3235283e-20  
6666.0  6.9732789e-17  5.3235333e-20  
6666.5  6.9394533e-17  5.3215161e-20  
6667.0  6.9159559e-17  5.313245e-20  
6667.5  6.9905634e-17  5.3134234e-20  
6668.0  6.9940988e-17  5.3153826e-20  
6668.5  6.9268956e-17  5.3091911e-20  
6669.0  7.0211847e-17  5.3117689e-20  
6669.5  7.1037823e-17  5.3085347e-20  
6670.0  7.0634785e-17  5.2988497e-20  
6670.5  7.0508839e-17  5.2996291e-20  
6671.0  7.1391286e-17  5.296378e-20  
6671.5  7.1736732e-17  5.2879641e-20  
6672.0  7.2028844e-17  5.2977747e-20  
6672.5  7.0691866e-17  5.2995925e-20  
6673.0  6.9612849e-17  5.2913735e-20  
6673.5  6.9323804e-17  5.2924517e-20  
6674.0  6.846791e-17  5.2923452e-20  
6674.5  6.8519974e-17  5.2972047e-20  
6675.0  6.8659227e-17  5.303261e-20  
6675.5  6.8699413e-17  5.2900364e-20  
6676.0  6.8008813e-17  5.2918924e-20  
6676.5  6.7900923e-17  5.3051692e-20  
6677.0  6.7556204e-17  5.2939835e-20  
6677.5  6.7950108e-17  5.2833701e-20  
6678.0  6.7841511e-17  5.3047133e-20  
6678.5  6.7594634e-17  5.3093213e-20  
6679.0  6.8027939e-17  5.3078814e-20  
6679.5  6.7989127e-17  5.3124523e-20  
6680.0  6.7760252e-17  5.2977915e-20  
6680.5  6.7991142e-17  5.3013294e-20  
6681.0  6.8977668e-17  5.3131963e-20  
6681.5  6.8856234e-17  5.3060958e-20  
6682.0  6.7478033e-17  5.3048047e-20  
6682.5  6.6517104e-17  5.312135e-20  
6683.0  6.5848062e-17  5.3118185e-20  
6683.5  6.6811239e-17  5.309038e-20  
6684.0  6.736392e-17  5.295498e-20  
6684.5  6.8176757e-17  5.2983661e-20  
6685.0  6.8449141e-17  5.3117187e-20  
6685.5  6.7016465e-17  5.3068665e-20  
6686.0  6.6531376e-17  5.3003527e-20  
6686.5  6.5844053e-17  5.3025526e-20  
6687.0  6.478583e-17  5.2981593e-20  
6687.5  6.354703e-17  5.293422e-20  
6688.0  6.3253148e-17  5.2965896e-20  
6688.5  6.4284469e-17  5.2893853e-20  
6689.0  6.5143104e-17  5.2858228e-20  
6689.5  6.5011073e-17  5.2932866e-20  
6690.0  6.3770441e-17  5.2848116e-20  
6690.5  6.3136287e-17  5.2794764e-20  
6691.0  6.3602712e-17  5.2826962e-20  
6691.5  6.3265552e-17  5.2812209e-20  
6692.0  6.2329156e-17  5.2764275e-20  
6692.5  6.2663373e-17  5.2734517e-20  
6693.0  6.2347873e-17  5.2749312e-20  
6693.5  6.2434406e-17  5.273466e-20  
6694.0  6.2351293e-17  5.275312e-20  
6694.5  6.2358968e-17  5.2765714e-20  
6695.0  6.2091513e-17  5.2688097e-20  
6695.5  6.1719816e-17  5.2711875e-20  
6696.0  6.0695585e-17  5.2754083e-20  
6696.5  6.1188204e-17  5.2778753e-20  
6697.0  6.2453039e-17  5.2803023e-20  
6697.5  6.2785877e-17  5.2765739e-20  
6698.0  6.2473791e-17  5.2718612e-20  
6698.5  6.1977818e-17  5.2804011e-20  
6699.0  6.1437796e-17  5.2817465e-20  
6699.5  6.2188109e-17  5.2775325e-20  
6700.0  6.2266006e-17  5.282396e-20  
6700.5  6.2305583e-17  5.2785708e-20  
6701.0  6.1735467e-17  5.2771653e-20  
6701.5  6.1482205e-17  5.2807497e-20  
6702.0  6.1537876e-17  5.2805112e-20  
6702.5  6.118662e-17  5.2786016e-20  
6703.0  5.9944528e-17  5.2755597e-20  
6703.5  6.0112637e-17  5.2671821e-20  
6704.0  5.9653472e-17  5.2636937e-20  
6704.5  6.0471508e-17  5.2629131e-20  
6705.0  5.9907874e-17  5.26854e-20  
6705.5  5.9734336e-17  5.2686305e-20  
6706.0  5.9657562e-17  5.2586481e-20  
6706.5  6.0057787e-17  5.2542933e-20  
6707.0  6.1082429e-17  5.2504799e-20  
6707.5  6.1128205e-17  5.2610553e-20  
6708.0  6.0854357e-17  5.2676815e-20  
6708.5  5.9687695e-17  5.2471701e-20  
6709.0  5.8854326e-17  5.240778e-20  
6709.5  5.9003306e-17  5.2467132e-20  
6710.0  5.8486019e-17  5.2502386e-20  
6710.5  5.6962922e-17  5.2492487e-20  
6711.0  5.6359953e-17  5.2587936e-20  
6711.5  5.6182937e-17  5.2525271e-20  
6712.0  5.7274521e-17  5.2374227e-20  
6712.5  5.6975198e-17  5.248984e-20  
6713.0  5.7273864e-17  5.2580253e-20  
6713.5  5.7998291e-17  5.2429831e-20  
6714.0  5.8150404e-17  5.238241e-20  
6714.5  5.7299828e-17  5.2514651e-20  
6715.0  5.7409216e-17  5.2508888e-20  
6715.5  5.6478652e-17  5.2418357e-20  
6716.0  5.5348664e-17  5.245748e-20  
6716.5  5.2963475e-17  5.2497053e-20  
6717.0  5.1877444e-17  5.2448571e-20  
6717.5  5.221743e-17  5.2352496e-20  
6718.0  5.4456787e-17  5.2367877e-20  
6718.5  5.4842802e-17  5.2433069e-20  
6719.0  5.3913484e-17  5.2390761e-20  
6719.5  5.3572377e-17  5.2384058e-20  
6720.0  5.3375891e-17  5.241587e-20  
6720.5  5.1754948e-17  5.237458e-20  
6721.0  5.1496426e-17  5.2394365e-20  
6721.5  5.0906239e-17  5.2347463e-20  
6722.0  5.1077884e-17  5.2360595e-20  
6722.5  5.0050955e-17  5.2433336e-20  
6723.0  5.0403203e-17  5.2362709e-20  
6723.5  5.0336187e-17  5.2371538e-20  
6724.0  5.1655229e-17  5.2458129e-20  
6724.5  5.227155e-17  5.2388369e-20  
6725.0  5.2642077e-17  5.2381547e-20  
6725.5  5.3282926e-17  5.2478555e-20  
6726.0  5.3450071e-17  5.2475149e-20  
6726.5  5.5244895e-17  5.2460169e-20  
6727.0  5.4785318e-17  5.2457132e-20  
6727.5  5.3921616e-17  5.2525875e-20  
6728.0  5.3143459e-17  5.2511931e-20  
6728.5  5.2366426e-17  5.2416795e-20  
6729.0  5.1560953e-17  5.2484338e-20  
6729.5  5.1090789e-17  5.2528753e-20  
6730.0  5.0508177e-17  5.249809e-20  
6730.5  5.1475232e-17  5.2486137e-20  
6731.0  5.2133288e-17  5.2439037e-20  
6731.5  5.1136196e-17  5.2370227e-20  
6732.0  5.0573943e-17  5.2415293e-20  
6732.5  4.8774722e-17  5.2423891e-20  
6733.0  4.8516546e-17  5.2300617e-20  
6733.5  4.824899e-17  5.2344172e-20  
6734.0  4.9460113e-17  5.2441977e-20  
6734.5  4.8979245e-17  5.2310936e-20  
6735.0  4.8689131e-17  5.2240371e-20  
6735.5  4.8205414e-17  5.229754e-20  
6736.0  4.8188015e-17  5.2294163e-20  
6736.5  4.7360667e-17  5.2194748e-20  
6737.0  4.7957252e-17  5.2228062e-20  
6737.5  4.812259e-17  5.2289335e-20  
6738.0  4.8278318e-17  5.2236144e-20  
6738.5  4.8749021e-17  5.219757e-20  
6739.0  4.8714312e-17  5.2210082e-20  
6739.5  4.8049724e-17  5.224628e-20  
6740.0  4.7707102e-17  5.227041e-20  
6740.5  4.7024802e-17  5.2190212e-20  
6741.0  4.79933e-17  5.2086467e-20  
6741.5  4.8512727e-17  5.2145335e-20  
6742.0  4.9079063e-17  5.2217503e-20  
6742.5  4.7446619e-17  5.2247039e-20  
6743.0  4.7071229e-17  5.2169361e-20  
6743.5  4.7810041e-17  5.2076961e-20  
6744.0  4.7938188e-17  5.2060972e-20  
6744.5  4.7331444e-17  5.2162708e-20  
6745.0  4.6656106e-17  5.2140145e-20  
6745.5  4.6248451e-17  5.20163e-20  
6746.0  4.658836e-17  5.2072394e-20  
6746.5  4.6758619e-17  5.2167376e-20  
6747.0  4.6524914e-17  5.206712e-20  
6747.5  4.6560911e-17  5.2058999e-20  
6748.0  4.6547395e-17  5.2065721e-20  
6748.5  4.7007883e-17  5.1974363e-20  
6749.0  4.6973727e-17  5.2015919e-20  
6749.5  4.6636357e-17  5.2026623e-20  
6750.0  4.5587632e-17  5.2018933e-20  
6750.5  4.4760225e-17  5.1970085e-20  
6751.0  4.4041868e-17  5.1940771e-20  
6751.5  4.352807e-17  5.1881605e-20  
6752.0  4.2859998e-17  5.188908e-20  
6752.5  4.2493784e-17  5.1932334e-20  
6753.0  4.3756209e-17  5.1845737e-20  
6753.5  4.3655769e-17  5.1816981e-20  
6754.0  4.2852028e-17  5.1773616e-20  
6754.5  4.231836e-17  5.1865397e-20  
6755.0  4.2743924e-17  5.1930967e-20  
6755.5  4.3016389e-17  5.1641259e-20  
6756.0  4.3313016e-17  5.1541353e-20  
6756.5  4.3108944e-17  5.1724646e-20  
6757.0  4.2816601e-17  5.1663403e-20  
6757.5  4.3999802e-17  5.1585736e-20  
6758.0  4.4901218e-17  5.1672576e-20  
6758.5  4.5160059e-17  5.1669566e-20  
6759.0  4.4975906e-17  5.1516657e-20  
6759.5  4.3972273e-17  5.1534264e-20  
6760.0  4.2341212e-17  5.1547339e-20  
6760.5  4.1943523e-17  5.1551702e-20  
6761.0  4.3114336e-17  5.1558797e-20  
6761.5  4.3879245e-17  5.1506539e-20  
6762.0  4.3667833e-17  5.1527985e-20  
6762.5  4.285462e-17  5.1562165e-20  
6763.0  4.2581205e-17  5.1517623e-20  
6763.5  4.25095e-17  5.1499586e-20  
6764.0  4.3547267e-17  5.1514163e-20  
6764.5  4.3433308e-17  5.153147e-20  
6765.0  4.2535804e-17  5.15671e-20  
6765.5  4.1990543e-17  5.1561658e-20  
6766.0  4.1079914e-17  5.151619e-20  
6766.5  4.0730975e-17  5.1514426e-20  
6767.0  4.0953848e-17  5.15001e-20  
6767.5  4.1565833e-17  5.1566598e-20  
6768.0  4.1963437e-17  5.1606145e-20  
6768.5  4.2189464e-17  5.1460116e-20  
6769.0  4.1239331e-17  5.141121e-20  
6769.5  3.9351996e-17  5.1586499e-20  
6770.0  3.9396224e-17  5.164751e-20  
6770.5  3.9452678e-17  5.1534951e-20  
6771.0  4.0191842e-17  5.1517111e-20  
6771.5  4.0165061e-17  5.153247e-20  
6772.0  3.96988e-17  5.1554012e-20  
6772.5  3.9545162e-17  5.1553467e-20  
6773.0  3.8503036e-17  5.1593632e-20  
6773.5  3.9361215e-17  5.1677938e-20  
6774.0  4.0731524e-17  5.1561808e-20  
6774.5  4.163456e-17  5.1539103e-20  
6775.0  4.2805643e-17  5.1618676e-20  
6775.5  4.2486575e-17  5.1617682e-20  
6776.0  4.1865341e-17  5.1646382e-20  
6776.5  4.1231956e-17  5.1621763e-20  
6777.0  4.079245e-17  5.1622463e-20  
6777.5  4.0213315e-17  5.1687907e-20  
6778.0  4.0030148e-17  5.1608434e-20  
6778.5  3.9864899e-17  5.1507464e-20  
6779.0  3.959227e-17  5.1647559e-20  
6779.5  4.0421289e-17  5.1681145e-20  
6780.0  4.0027163e-17  5.1617298e-20  
6780.5  4.0577639e-17  5.1594817e-20  
6781.0  3.921803e-17  5.1486824e-20  
6781.5  3.8232411e-17  5.1579732e-20  
6782.0  3.8988445e-17  5.1613884e-20  
6782.5  3.8982905e-17  5.1410208e-20  
6783.0  3.8718405e-17  5.131895e-20  
6783.5  3.8763149e-17  5.1442199e-20  
6784.0  3.9561833e-17  5.1486637e-20  
6784.5  3.9910348e-17  5.1415346e-20  
6785.0  4.0742439e-17  5.1319618e-20  
6785.5  4.0932545e-17  5.1331305e-20  
6786.0  4.1430562e-17  5.1396808e-20  
6786.5  4.0903744e-17  5.135395e-20  
6787.0  4.0619518e-17  5.124987e-20  
6787.5  4.0133191e-17  5.1227053e-20  
6788.0  4.0729908e-17  5.1311782e-20  
6788.5  4.0850856e-17  5.1364929e-20  
6789.0  4.1265121e-17  5.1285196e-20  
6789.5  4.0850764e-17  5.1259851e-20  
6790.0  4.0664529e-17  5.1258925e-20  
6790.5  3.9382297e-17  5.1207497e-20  
6791.0  3.8695245e-17  5.1309951e-20  
6791.5  3.8100829e-17  5.1330428e-20  
6792.0  3.8989214e-17  5.1269777e-20  
6792.5  3.9952283e-17  5.1328037e-20  
6793.0  4.0611293e-17  5.1393798e-20  
6793.5  3.9648547e-17  5.1217488e-20  
6794.0  3.8771153e-17  5.119942e-20  
6794.5  3.907016e-17  5.1337211e-20  
6795.0  3.9838501e-17  5.1373282e-20  
6795.5  4.0482152e-17  5.1301251e-20  
6796.0  4.0896833e-17  5.1261007e-20  
6796.5  4.045884e-17  5.1390821e-20  
6797.0  4.0581452e-17  5.1321872e-20  
6797.5  4.0360307e-17  5.1233458e-20  
6798.0  4.0302125e-17  5.1337595e-20  
6798.5  3.9540594e-17  5.1342458e-20  
6799.0  3.9901461e-17  5.1271752e-20  
6799.5  3.9765652e-17  5.1204411e-20  
6800.0  4.1172171e-17  5.1253991e-20  
6800.5  4.13931e-17  5.1318493e-20  
6801.0  4.2165021e-17  5.1277147e-20  
6801.5  4.1890633e-17  5.1216232e-20  
6802.0  4.140405e-17  5.1208682e-20  
6802.5  4.1240965e-17  5.1231339e-20  
6803.0  4.088922e-17  5.1198328e-20  
6803.5  4.1796422e-17  5.1216096e-20  
6804.0  4.244894e-17  5.1266778e-20  
6804.5  4.3175593e-17  5.1228096e-20  
6805.0  4.375857e-17  5.1170758e-20  
6805.5  4.4120112e-17  5.111052e-20  
6806.0  4.4107525e-17  5.1104459e-20  
6806.5  4.3808142e-17  5.1117984e-20  
6807.0  4.3287059e-17  5.1271804e-20  
6807.5  4.4134547e-17  5.1245552e-20  
6808.0  4.5052374e-17  5.1086258e-20  
6808.5  4.6241147e-17  5.1145652e-20  
6809.0  4.5717602e-17  5.1224374e-20  
6809.5  4.5861953e-17  5.1216833e-20  
6810.0  4.4417402e-17  5.119461e-20  
6810.5  4.4207973e-17  5.1083461e-20  
6811.0  4.5176193e-17  5.1106036e-20  
6811.5  4.5456702e-17  5.1218106e-20  
6812.0  4.5669695e-17  5.1161791e-20  
6812.5  4.5538559e-17  5.117494e-20  
6813.0  4.5510487e-17  5.1234813e-20  
6813.5  4.6046349e-17  5.1223751e-20  
6814.0  4.5964968e-17  5.1173838e-20  
6814.5  4.5516502e-17  5.1166389e-20  
6815.0  4.4304193e-17  5.115975e-20  
6815.5  4.4299586e-17  5.1176726e-20  
6816.0  4.5222867e-17  5.1151655e-20  
6816.5  4.6356336e-17  5.1116941e-20  
6817.0  4.5599365e-17  5.1152567e-20  
6817.5  4.5427913e-17  5.1164447e-20  
6818.0  4.4886485e-17  5.1087817e-20  
6818.5  4.5405283e-17  5.1069029e-20  
6819.0  4.6139106e-17  5.1118481e-20  
6819.5  4.6741251e-17  5.1137e-20  
6820.0  4.7042431e-17  5.1075148e-20  
6820.5  4.7122037e-17  5.0987304e-20  
6821.0  4.6526017e-17  5.0967102e-20  
6821.5  4.6230464e-17  5.1059923e-20  
6822.0  4.6347015e-17  5.1044598e-20  
6822.5  4.6483318e-17  5.093793e-20  
6823.0  4.6277223e-17  5.1013043e-20  
6823.5  4.5752445e-17  5.1013241e-20  
6824.0  4.5739171e-17  5.1001809e-20  
6824.5  4.4892304e-17  5.1000472e-20  
6825.0  4.5309964e-17  5.0983009e-20  
6825.5  4.5610839e-17  5.1087691e-20  
6826.0  4.6640564e-17  5.1009561e-20  
6826.5  4.6572394e-17  5.0980336e-20  
6827.0  4.7688587e-17  5.1081283e-20  
6827.5  4.9014191e-17  5.113674e-20  
6828.0  4.9455532e-17  5.1058551e-20  
6828.5  4.9128964e-17  5.1080349e-20  
6829.0  4.9340348e-17  5.111891e-20  
6829.5  4.9540325e-17  5.1021627e-20  
6830.0  5.0579586e-17  5.1111179e-20  
6830.5  5.1035747e-17  5.1237967e-20  
6831.0  5.156922e-17  5.113842e-20  
6831.5  5.2043274e-17  5.1076627e-20  
6832.0  5.1123353e-17  5.116195e-20  
6832.5  5.0088402e-17  5.1195749e-20  
6833.0  4.856472e-17  5.1152411e-20  
6833.5  4.8539064e-17  5.1107925e-20  
6834.0  4.7255049e-17  5.1064559e-20  
6834.5  4.7466679e-17  5.1068462e-20  
6835.0  4.7482269e-17  5.1133393e-20  
6835.5  4.8344816e-17  5.111088e-20  
6836.0  4.9154764e-17  5.113346e-20  
6836.5  4.8847658e-17  5.1123737e-20  
6837.0  4.9373819e-17  5.1034469e-20  
6837.5  4.9458425e-17  5.109113e-20  
6838.0  5.0960107e-17  5.1096349e-20  
6838.5  5.0678772e-17  5.1022556e-20  
6839.0  5.1640423e-17  5.0975939e-20  
6839.5  5.1899571e-17  5.097956e-20  
6840.0  5.1947783e-17  5.1146425e-20  
6840.5  5.2235357e-17  5.1063124e-20  
6841.0  5.1416355e-17  5.0915292e-20  
6841.5  5.1434252e-17  5.0995406e-20  
6842.0  5.1270143e-17  5.1055233e-20  
6842.5  5.1598371e-17  5.1045393e-20  
6843.0  5.1632115e-17  5.1033107e-20  
6843.5  5.130921e-17  5.098535e-20  
6844.0  5.032848e-17  5.1042412e-20  
6844.5  5.1185814e-17  5.1056909e-20  
6845.0  5.099822e-17  5.1022532e-20  
6845.5  5.0783161e-17  5.1071253e-20  
6846.0  5.1429882e-17  5.1106665e-20  
6846.5  5.1833024e-17  5.1083058e-20  
6847.0  5.2680485e-17  5.1157673e-20  
6847.5  5.2198004e-17  5.1250553e-20  
6848.0  5.2461088e-17  5.1351632e-20  
6848.5  5.3054247e-17  5.1340476e-20  
6849.0  5.3476279e-17  5.1251928e-20  
6849.5  5.2208038e-17  5.1371685e-20  
6850.0  5.2088679e-17  5.142262e-20  
6850.5  5.3161988e-17  5.1276857e-20  
6851.0  5.3381597e-17  5.0990925e-20  
6851.5  5.4044834e-17  5.1029118e-20  
6852.0  5.4441004e-17  5.1187485e-20  
6852.5  5.4283381e-17  5.1263202e-20  
6853.0  5.4853766e-17  5.1226426e-20  
6853.5  5.4242225e-17  5.1285897e-20  
6854.0  5.4998479e-17  5.1311112e-20  
6854.5  5.449429e-17  5.1328409e-20  
6855.0  5.4392397e-17  5.1227222e-20  
6855.5  5.5021715e-17  5.0994653e-20  
6856.0  5.613818e-17  5.064626e-20  
6856.5  5.6133593e-17  5.0724173e-20  
6857.0  5.5260453e-17  5.0884287e-20  
6857.5  5.474385e-17  5.0801937e-20  
6858.0  5.3756039e-17  5.0810133e-20  
6858.5  5.4507206e-17  5.0978347e-20  
6859.0  5.4501247e-17  5.1058406e-20  
6859.5  5.55411e-17  5.1125496e-20  
6860.0  5.6103938e-17  5.105252e-20  
6860.5  5.5779801e-17  5.090493e-20  
6861.0  5.5619849e-17  5.0824227e-20  
6861.5  5.6081937e-17  5.0862304e-20  
6862.0  5.5736788e-17  5.085168e-20  
6862.5  5.4804159e-17  5.0818222e-20  
6863.0  5.364113e-17  5.0736813e-20  
6863.5  5.3638998e-17  5.1050332e-20  
6864.0  5.4721587e-17  5.1276061e-20  
6864.5  5.516605e-17  5.1193168e-20  
6865.0  5.4598605e-17  5.1023051e-20  
6865.5  5.2999144e-17  5.1092217e-20  
6866.0  5.1116522e-17  5.1111993e-20  
6866.5  4.8819464e-17  5.1066248e-20  
6867.0  4.7500098e-17  5.1150428e-20  
6867.5  4.6613696e-17  5.1057186e-20  
6868.0  4.8233016e-17  5.095844e-20  
6868.5  4.7761397e-17  5.1026966e-20  
6869.0  4.7666865e-17  5.1101356e-20  
6869.5  4.7336917e-17  5.1044565e-20  
6870.0  4.6932055e-17  5.0946031e-20  
6870.5  4.7173529e-17  5.0955872e-20  
6871.0  4.7559436e-17  5.110906e-20  
6871.5  4.9331252e-17  5.113497e-20  
6872.0  5.0002395e-17  5.0992551e-20  
6872.5  4.9822814e-17  5.1002996e-20  
6873.0  5.0258441e-17  5.1020183e-20  
6873.5  5.1785993e-17  5.0983513e-20  
6874.0  5.3915605e-17  5.0990811e-20  
6874.5  5.5769268e-17  5.1028608e-20  
6875.0  5.8007056e-17  5.1044529e-20  
6875.5  5.94721e-17  5.1103697e-20  
6876.0  6.045388e-17  5.1125219e-20  
6876.5  6.0150114e-17  5.1106664e-20  
6877.0  5.9815864e-17  5.1110035e-20  
6877.5  5.9676397e-17  5.113617e-20  
6878.0  6.2740882e-17  5.1173523e-20  
6878.5  6.5320098e-17  5.123654e-20  
6879.0  6.5996226e-17  5.1195544e-20  
6879.5  6.6123125e-17  5.1134943e-20  
6880.0  6.6912206e-17  5.1182301e-20  
6880.5  6.6165237e-17  5.1260185e-20  
6881.0  6.6100757e-17  5.1205969e-20  
6881.5  6.5248878e-17  5.1098494e-20  
6882.0  6.4384347e-17  5.1019532e-20  
6882.5  6.4430154e-17  5.1018881e-20  
6883.0  6.3284249e-17  5.1172067e-20  
6883.5  6.3277237e-17  5.1294507e-20  
6884.0  6.19437e-17  5.1425602e-20  
6884.5  6.0219258e-17  5.1325522e-20  
6885.0  5.9350301e-17  5.1033774e-20  
6885.5  5.962811e-17  5.0501846e-20  
6886.0  6.0894733e-17  5.0648699e-20  
6886.5  6.0581517e-17  5.0914658e-20  
6887.0  6.0593477e-17  5.1146122e-20  
6887.5  6.0251236e-17  5.1382577e-20  
6888.0  6.0789085e-17  5.1535145e-20  
6888.5  6.1336353e-17  5.1766567e-20  
6889.0  6.2038709e-17  5.2059135e-20  
6889.5  6.2278999e-17  5.2434335e-20  
6890.0  6.2712494e-17  5.2896548e-20  
6890.5  6.3605619e-17  5.3184276e-20  
6891.0  6.5043307e-17  5.3564693e-20  
6891.5  6.6300116e-17  5.3954804e-20  
6892.0  6.6731691e-17  5.41534e-20  
6892.5  6.8014627e-17  5.4512685e-20  
6893.0  6.9296966e-17  5.5710962e-20  
6893.5  7.0199248e-17  5.6744049e-20  
6894.0  7.0164697e-17  5.7250852e-20  
6894.5  7.0597917e-17  5.7425408e-20  
6895.0  7.004694e-17  5.7811753e-20  
6895.5  6.9608053e-17  5.8353075e-20  
6896.0  6.7853002e-17  5.8930788e-20  
6896.5  6.7405309e-17  5.9272742e-20  
6897.0  6.8347405e-17  5.9669499e-20  
6897.5  6.9184958e-17  6.0163644e-20  
6898.0  6.9816059e-17  6.0413782e-20  
6898.5  6.8496599e-17  6.0704829e-20  
6899.0  6.8017661e-17  6.119124e-20  
6899.5  6.7949021e-17  6.1420159e-20  
6900.0  6.8930868e-17  6.1536182e-20  
6900.5  7.0687668e-17  6.184571e-20  
6901.0  7.0947484e-17  6.2012929e-20  
6901.5  7.1959634e-17  6.191411e-20  
6902.0  7.0499261e-17  6.162839e-20  
6902.5  7.0049334e-17  6.1278849e-20  
6903.0  7.0542946e-17  6.1026002e-20  
6903.5  7.1776097e-17  6.0644561e-20  
6904.0  7.2895369e-17  6.0173796e-20  
6904.5  7.3925379e-17  5.9571918e-20  
6905.0  7.4005725e-17  5.9091461e-20  
6905.5  7.3680452e-17  5.8670647e-20  
6906.0  7.2490144e-17  5.8018378e-20  
6906.5  7.2646582e-17  5.7336939e-20  
6907.0  7.3150309e-17  5.6834088e-20  
6907.5  7.339617e-17  5.6495329e-20  
6908.0  7.4959674e-17  5.6091222e-20  
6908.5  7.5517557e-17  5.5656038e-20  
6909.0  7.6303021e-17  5.5233336e-20  
6909.5  7.5920074e-17  5.4979532e-20  
6910.0  7.543917e-17  5.4949026e-20  
6910.5  7.504783e-17  5.4813433e-20  
6911.0  7.5025627e-17  5.4739184e-20  
6911.5  7.5059969e-17  5.494069e-20  
6912.0  7.4146933e-17  5.5113493e-20  
6912.5  7.5434248e-17  5.5279456e-20  
6913.0  7.5793574e-17  5.5466378e-20  
6913.5  7.5749077e-17  5.5700803e-20  
6914.0  7.5840778e-17  5.6061981e-20  
6914.5  7.6366617e-17  5.6423239e-20  
6915.0  7.6800504e-17  5.6626346e-20  
6915.5  7.6404799e-17  5.6854448e-20  
6916.0  7.6657701e-17  5.6916674e-20  
6916.5  7.6702437e-17  5.7076137e-20  
6917.0  7.9054067e-17  5.7383514e-20  
6917.5  8.0122207e-17  5.7441907e-20  
6918.0  8.1044686e-17  5.7509929e-20  
6918.5  7.9895788e-17  5.7744622e-20  
6919.0  7.8730551e-17  5.776202e-20  
6919.5  7.7136186e-17  5.7536613e-20  
6920.0  7.6670357e-17  5.7335556e-20  
6920.5  7.6729903e-17  5.7276513e-20  
6921.0  7.8463285e-17  5.7359722e-20  
6921.5  8.025035e-17  5.7213704e-20  
6922.0  8.1095544e-17  5.6906144e-20  
6922.5  7.9583545e-17  5.6499849e-20  
6923.0  7.7685515e-17  5.6266917e-20  
6923.5  7.7296063e-17  5.6402687e-20  
6924.0  7.7683882e-17  5.6317378e-20  
6924.5  7.9541639e-17  5.6077724e-20  
6925.0  8.0283926e-17  5.5991785e-20  
6925.5  8.1846096e-17  5.5823586e-20  
6926.0  8.1430913e-17  5.5773904e-20  
6926.5  8.0987745e-17  5.5708196e-20  
6927.0  8.0580023e-17  5.5694079e-20  
6927.5  8.0439109e-17  5.5652765e-20  
6928.0  8.1907388e-17  5.5499421e-20  
6928.5  8.2362901e-17  5.5383863e-20  
6929.0  8.2864021e-17  5.5296607e-20  
6929.5  8.2199968e-17  5.5172806e-20  
6930.0  8.185798e-17  5.5203286e-20  
6930.5  8.055173e-17  5.5310834e-20  
6931.0  8.0135589e-17  5.5323513e-20  
6931.5  7.9427224e-17  5.5194845e-20  
6932.0  7.9050503e-17  5.5117271e-20  
6932.5  7.8693755e-17  5.5117995e-20  
6933.0  7.9968958e-17  5.5039738e-20  
6933.5  8.076048e-17  5.4703665e-20  
6934.0  8.2499438e-17  5.4390035e-20  
6934.5  8.2948732e-17  5.4245901e-20  
6935.0  8.2392001e-17  5.4224594e-20  
6935.5  8.2290811e-17  5.4246892e-20  
6936.0  8.2007852e-17  5.4245848e-20  
6936.5  8.3602502e-17  5.4100335e-20  
6937.0  8.2862903e-17  5.4066625e-20  
6937.5  8.0916024e-17  5.396723e-20  
6938.0  8.0812461e-17  5.3757442e-20  
6938.5  7.9628316e-17  5.3566257e-20  
6939.0  8.1573023e-17  5.3492377e-20  
6939.5  8.1213787e-17  5.3540974e-20  
6940.0  8.2215708e-17  5.3438755e-20  
6940.5  8.2140651e-17  5.3202823e-20  
6941.0  8.186428e-17  5.3193364e-20  
6941.5  8.1820143e-17  5.3329558e-20  
6942.0  8.1333338e-17  5.3481072e-20  
6942.5  8.1550255e-17  5.3437303e-20  
6943.0  8.1643137e-17  5.3319465e-20  
6943.5  8.2207639e-17  5.3303628e-20  
6944.0  8.1689445e-17  5.3255016e-20  
6944.5  8.1463873e-17  5.2722687e-20  
6945.0  8.1590082e-17  5.2560793e-20  
6945.5  8.0623428e-17  5.2725426e-20  
6946.0  8.1130367e-17  5.2789499e-20  
6946.5  8.073714e-17  5.2779445e-20  
6947.0  8.0930031e-17  5.2705322e-20  
6947.5  8.1566441e-17  5.272004e-20  
6948.0  8.1995775e-17  5.2647501e-20  
6948.5  8.212956e-17  5.2578467e-20  
6949.0  8.1617503e-17  5.2578072e-20  
6949.5  8.0792963e-17  5.2520114e-20  
6950.0  8.088626e-17  5.2422744e-20  
6950.5  8.1323819e-17  5.2265176e-20  
6951.0  8.2162931e-17  5.2193542e-20  
6951.5  8.2680834e-17  5.2084488e-20  
6952.0  8.280111e-17  5.2191476e-20  
6952.5  8.2832318e-17  5.2363834e-20  
6953.0  8.2293619e-17  5.2565057e-20  
6953.5  8.225312e-17  5.2341264e-20  
6954.0  8.2559665e-17  5.2086251e-20  
6954.5  8.1302296e-17  5.2028568e-20  
6955.0  8.1221098e-17  5.1909449e-20  
6955.5  8.0428148e-17  5.1836452e-20  
6956.0  7.9161163e-17  5.1814175e-20  
6956.5  7.8839399e-17  5.1821177e-20  
6957.0  7.8163975e-17  5.1768436e-20  
6957.5  7.8535526e-17  5.1685886e-20  
6958.0  7.9589993e-17  5.1590662e-20  
6958.5  7.9968862e-17  5.1587443e-20  
6959.0  8.0165145e-17  5.1606025e-20  
6959.5  8.069099e-17  5.1635443e-20  
6960.0  7.9981423e-17  5.1641833e-20  
6960.5  8.063115e-17  5.1483459e-20  
6961.0  8.0548839e-17  5.1411306e-20  
6961.5  8.1021077e-17  5.1234428e-20  
6962.0  8.1234302e-17  5.1382992e-20  
6962.5  8.1669513e-17  5.1596149e-20  
6963.0  8.2034714e-17  5.1487265e-20  
6963.5  8.1975127e-17  5.1449619e-20  
6964.0  8.2149986e-17  5.1515827e-20  
6964.5  8.1871083e-17  5.1590591e-20  
6965.0  8.1641117e-17  5.1575638e-20  
6965.5  8.0424447e-17  5.15494e-20  
6966.0  8.083362e-17  5.1571346e-20  
6966.5  8.0573118e-17  5.1562545e-20  
6967.0  8.1180176e-17  5.1558044e-20  
6967.5  8.067268e-17  5.1491274e-20  
6968.0  8.034496e-17  5.1612207e-20  
6968.5  7.9587612e-17  5.182361e-20  
6969.0  7.9200977e-17  5.2161422e-20  
6969.5  7.9113238e-17  5.218414e-20  
6970.0  7.8794594e-17  5.1774728e-20  
6970.5  7.9601052e-17  5.1348296e-20  
6971.0  7.9792527e-17  5.1297107e-20  
6971.5  7.981209e-17  5.1478632e-20  
6972.0  7.9176016e-17  5.1521669e-20  
6972.5  7.8676922e-17  5.1561673e-20  
6973.0  7.9594791e-17  5.1605594e-20  
6973.5  8.0090972e-17  5.1573406e-20  
6974.0  8.1580292e-17  5.1472181e-20  
6974.5  8.2033027e-17  5.1494664e-20  
6975.0  8.2649464e-17  5.149392e-20  
6975.5  8.3295143e-17  5.1455906e-20  
6976.0  8.3253197e-17  5.1463791e-20  
6976.5  8.2801882e-17  5.123715e-20  
6977.0  8.2403353e-17  5.101597e-20  
6977.5  8.1541381e-17  5.0943076e-20  
6978.0  8.1706499e-17  5.1336932e-20  
6978.5  8.1501594e-17  5.1710719e-20  
6979.0  8.1915988e-17  5.1572567e-20  
6979.5  8.1503041e-17  5.1477988e-20  
6980.0  8.1596874e-17  5.130666e-20  
6980.5  8.1135151e-17  5.1199018e-20  
6981.0  8.1180512e-17  5.1222251e-20  
6981.5  8.2043797e-17  5.1289859e-20  
6982.0  8.210459e-17  5.1270642e-20  
6982.5  8.1681674e-17  5.1248593e-20  
6983.0  8.1835115e-17  5.12631e-20  
6983.5  8.1750145e-17  5.1278524e-20  
6984.0  8.1509851e-17  5.1301065e-20  
6984.5  8.0445525e-17  5.1307945e-20  
6985.0  7.9909005e-17  5.1309342e-20  
6985.5  7.9749383e-17  5.1333399e-20  
6986.0  8.1124781e-17  5.1459992e-20  
6986.5  8.3003351e-17  5.136973e-20  
6987.0  8.2088546e-17  5.1312512e-20  
6987.5  8.181774e-17  5.1460117e-20  
6988.0  8.0878074e-17  5.1453613e-20  
6988.5  8.1663547e-17  5.1322804e-20  
6989.0  8.2490503e-17  5.1399246e-20  
6989.5  8.2843497e-17  5.146981e-20  
6990.0  8.2276097e-17  5.1458451e-20  
6990.5  8.0958118e-17  5.1473168e-20  
6991.0  8.0846758e-17  5.1290193e-20  
6991.5  8.1271939e-17  5.1171723e-20  
6992.0  8.1015527e-17  5.1084557e-20  
6992.5  8.1205807e-17  5.1103912e-20  
6993.0  8.0785063e-17  5.1160113e-20  
6993.5  8.0788638e-17  5.1196468e-20  
6994.0  8.1873434e-17  5.1125561e-20  
6994.5  8.2676851e-17  5.1018579e-20  
6995.0  8.2522336e-17  5.1033716e-20  
6995.5  8.2361747e-17  5.1051634e-20  
6996.0  8.1619185e-17  5.0997971e-20  
6996.5  8.0797469e-17  5.1005245e-20  
6997.0  8.1028372e-17  5.1082949e-20  
6997.5  8.0603276e-17  5.10743e-20  
6998.0  8.0900738e-17  5.1103726e-20  
6998.5  7.9937107e-17  5.1253288e-20  
6999.0  7.8933958e-17  5.1305435e-20  
6999.5  7.8959734e-17  5.1278673e-20  
7000.0  7.9710449e-17  5.1086663e-20  
7000.5  8.0941418e-17  5.1108601e-20  
7001.0  8.1649901e-17  5.1248079e-20  
7001.5  8.2651027e-17  5.1251274e-20  
7002.0  8.3197842e-17  5.136539e-20  
7002.5  8.3050355e-17  5.1414155e-20  
7003.0  8.3668108e-17  5.1407754e-20  
7003.5  8.3529845e-17  5.1467175e-20  
7004.0  8.3403208e-17  5.1469074e-20  
7004.5  8.1915921e-17  5.1430819e-20  
7005.0  8.0398442e-17  5.1429783e-20  
7005.5  8.058915e-17  5.1442085e-20  
7006.0  8.1956217e-17  5.1384814e-20  
7006.5  8.3328387e-17  5.1192306e-20  
7007.0  8.5290067e-17  5.1128113e-20  
7007.5  8.6858374e-17  5.1466444e-20  
7008.0  8.6748013e-17  5.1788124e-20  
7008.5  8.6341417e-17  5.1567014e-20  
7009.0  8.4972564e-17  5.1356201e-20  
7009.5  8.4976822e-17  5.1378115e-20  
7010.0  8.5228872e-17  5.1468116e-20  
7010.5  8.4975986e-17  5.1441263e-20  
7011.0  8.5606208e-17  5.1402984e-20  
7011.5  8.4903811e-17  5.1390022e-20  
7012.0  8.596096e-17  5.1472863e-20  
7012.5  8.6395657e-17  5.1515066e-20  
7013.0  8.7096501e-17  5.1599285e-20  
7013.5  8.6124552e-17  5.1672512e-20  
7014.0  8.5334211e-17  5.1662329e-20  
7014.5  8.4769882e-17  5.1647128e-20  
7015.0  8.5365091e-17  5.1721081e-20  
7015.5  8.5441862e-17  5.1845121e-20  
7016.0  8.6329923e-17  5.1838708e-20  
7016.5  8.6193311e-17  5.1858212e-20  
7017.0  8.7588386e-17  5.1906625e-20  
7017.5  8.9883633e-17  5.1950174e-20  
7018.0  9.0560427e-17  5.1926526e-20  
7018.5  9.0455057e-17  5.1845097e-20  
7019.0  8.9397559e-17  5.1856441e-20  
7019.5  8.8352994e-17  5.1905017e-20  
7020.0  8.8203181e-17  5.1818009e-20  
7020.5  8.7044933e-17  5.1744278e-20  
7021.0  8.755003e-17  5.1786216e-20  
7021.5  8.8484728e-17  5.1723686e-20  
7022.0  8.9347407e-17  5.1687507e-20  
7022.5  8.9692441e-17  5.1660177e-20  
7023.0  8.9496283e-17  5.1603699e-20  
7023.5  8.8788943e-17  5.1643659e-20  
7024.0  8.9425063e-17  5.1693441e-20  
7024.5  9.0391397e-17  5.1649158e-20  
7025.0  9.2095564e-17  5.1612963e-20  
7025.5  9.3719697e-17  5.1532099e-20  
7026.0  9.6125956e-17  5.1574193e-20  
7026.5  9.662076e-17  5.1650207e-20  
7027.0  9.6615278e-17  5.1707578e-20  
7027.5  9.5179374e-17  5.1769798e-20  
7028.0  9.4398393e-17  5.1797473e-20  
7028.5  9.4761232e-17  5.177458e-20  
7029.0  9.4485383e-17  5.1886238e-20  
7029.5  9.5129246e-17  5.2029285e-20  
7030.0  9.5490918e-17  5.2086884e-20  
7030.5  9.5664853e-17  5.2076252e-20  
7031.0  9.6644785e-17  5.2100605e-20  
7031.5  9.6965364e-17  5.2266725e-20  
7032.0  9.8571724e-17  5.2201903e-20  
7032.5  9.9368746e-17  5.2023317e-20  
7033.0  1.0079182e-16  5.2108325e-20  
7033.5  1.0115781e-16  5.2173256e-20  
7034.0  1.0154384e-16  5.2151882e-20  
7034.5  1.0284002e-16  5.209954e-20  
7035.0  1.0314019e-16  5.2087459e-20  
7035.5  1.0364749e-16  5.2091434e-20  
7036.0  1.0402939e-16  5.2009806e-20  
7036.5  1.0434264e-16  5.2021625e-20  
7037.0  1.0502404e-16  5.2069482e-20  
7037.5  1.0455237e-16  5.1870144e-20  
7038.0  1.0499477e-16  5.1801967e-20  
7038.5  1.0397843e-16  5.1936648e-20  
7039.0  1.0431969e-16  5.1821307e-20  
7039.5  1.037323e-16  5.172118e-20  
7040.0  1.045744e-16  5.1785622e-20  
7040.5  1.0624605e-16  5.1906815e-20  
7041.0  1.0704197e-16  5.1976317e-20  
7041.5  1.0786397e-16  5.1998864e-20  
7042.0  1.0892772e-16  5.1986619e-20  
7042.5  1.0971751e-16  5.1922545e-20  
7043.0  1.1074832e-16  5.1877971e-20  
7043.5  1.097543e-16  5.1921916e-20  
7044.0  1.102918e-16  5.2031427e-20  
7044.5  1.0992669e-16  5.2060097e-20  
7045.0  1.1026535e-16  5.2093048e-20  
7045.5  1.111321e-16  5.2185197e-20  
7046.0  1.1254936e-16  5.2216754e-20  
7046.5  1.1271568e-16  5.2180821e-20  
7047.0  1.1300385e-16  5.2192355e-20  
7047.5  1.1259876e-16  5.2303244e-20  
7048.0  1.1331716e-16  5.2342697e-20  
7048.5  1.1449128e-16  5.23687e-20  
7049.0  1.1548733e-16  5.2451933e-20  
7049.5  1.1747726e-16  5.2490904e-20  
7050.0  1.1876601e-16  5.2500402e-20  
7050.5  1.2002809e-16  5.2500126e-20  
7051.0  1.2128442e-16  5.2521913e-20  
7051.5  1.2197586e-16  5.2502428e-20  
7052.0  1.2265344e-16  5.250649e-20  
7052.5  1.2338513e-16  5.2633536e-20  
7053.0  1.2433399e-16  5.266301e-20  
7053.5  1.2475608e-16  5.2569221e-20  
7054.0  1.2504786e-16  5.2645531e-20  
7054.5  1.2509009e-16  5.2641987e-20  
7055.0  1.2637721e-16  5.2576783e-20  
7055.5  1.2799174e-16  5.2607004e-20  
7056.0  1.2906272e-16  5.2641464e-20  
7056.5  1.2975709e-16  5.2592521e-20  
7057.0  1.2877697e-16  5.25659e-20  
7057.5  1.3001319e-16  5.2556069e-20  
7058.0  1.3093167e-16  5.2531345e-20  
7058.5  1.3166832e-16  5.2479615e-20  
7059.0  1.3206571e-16  5.2462578e-20  
7059.5  1.3214748e-16  5.2458456e-20  
7060.0  1.3245251e-16  5.247417e-20  
7060.5  1.3331351e-16  5.2495728e-20  
7061.0  1.3410011e-16  5.2493288e-20  
7061.5  1.3610982e-16  5.2481793e-20  
7062.0  1.3809095e-16  5.2448681e-20  
7062.5  1.388574e-16  5.2385913e-20  
7063.0  1.3789327e-16  5.2318879e-20  
7063.5  1.383669e-16  5.2429128e-20  
7064.0  1.4065056e-16  5.2444572e-20  
7064.5  1.4214967e-16  5.2419672e-20  
7065.0  1.4278344e-16  5.2432014e-20  
7065.5  1.4388999e-16  5.2434407e-20  
7066.0  1.4426827e-16  5.2435372e-20  
7066.5  1.4607618e-16  5.2386075e-20  
7067.0  1.4604176e-16  5.2446599e-20  
7067.5  1.4697977e-16  5.2496358e-20  
7068.0  1.4855479e-16  5.2495842e-20  
7068.5  1.492453e-16  5.2534871e-20  
7069.0  1.5004294e-16  5.2492081e-20  
7069.5  1.5016433e-16  5.2504872e-20  
7070.0  1.5103473e-16  5.2441257e-20  
7070.5  1.5133953e-16  5.2381115e-20  
7071.0  1.5275494e-16  5.2595973e-20  
7071.5  1.5361196e-16  5.265576e-20  
7072.0  1.5435476e-16  5.2559309e-20  
7072.5  1.5599394e-16  5.2616338e-20  
7073.0  1.5739521e-16  5.2660626e-20  
7073.5  1.5931346e-16  5.2650095e-20  
7074.0  1.6009228e-16  5.2698689e-20  
7074.5  1.6146617e-16  5.2674561e-20  
7075.0  1.6348681e-16  5.2672389e-20  
7075.5  1.6439216e-16  5.2755746e-20  
7076.0  1.6553325e-16  5.2726786e-20  
7076.5  1.6613917e-16  5.2676351e-20  
7077.0  1.6638832e-16  5.2857352e-20  
7077.5  1.666341e-16  5.2934686e-20  
7078.0  1.6664643e-16  5.2897717e-20  
7078.5  1.6764918e-16  5.2883628e-20  
7079.0  1.6892064e-16  5.2897866e-20  
7079.5  1.6987598e-16  5.3012397e-20  
7080.0  1.7172306e-16  5.3057875e-20  
7080.5  1.7350377e-16  5.2956305e-20  
7081.0  1.7572725e-16  5.2938432e-20  
7081.5  1.7741446e-16  5.2997156e-20  
7082.0  1.7910078e-16  5.3056945e-20  
7082.5  1.789684e-16  5.3109853e-20  
7083.0  1.7885752e-16  5.3033004e-20  
7083.5  1.7795871e-16  5.2985104e-20  
7084.0  1.7937925e-16  5.3103808e-20  
7084.5  1.813356e-16  5.3091686e-20  
7085.0  1.8409107e-16  5.3001575e-20  
7085.5  1.8471342e-16  5.3070616e-20  
7086.0  1.8554544e-16  5.3082489e-20  
7086.5  1.8375988e-16  5.3031469e-20  
7087.0  1.8402175e-16  5.295148e-20  
7087.5  1.8501248e-16  5.2931407e-20  
7088.0  1.8708887e-16  5.3060695e-20  
7088.5  1.8993062e-16  5.3041206e-20  
7089.0  1.910292e-16  5.2926292e-20  
7089.5  1.93002e-16  5.2881824e-20  
7090.0  1.9381471e-16  5.2882564e-20  
7090.5  1.9480106e-16  5.2933205e-20  
7091.0  1.9602691e-16  5.2904284e-20  
7091.5  1.9730059e-16  5.2832784e-20  
7092.0  1.9856174e-16  5.2872514e-20  
7092.5  1.9898882e-16  5.2796994e-20  
7093.0  2.0030944e-16  5.2749973e-20  
7093.5  2.0071376e-16  5.2782315e-20  
7094.0  2.023431e-16  5.2825584e-20  
7094.5  2.0464657e-16  5.2794925e-20  
7095.0  2.056695e-16  5.2689602e-20  
7095.5  2.0710927e-16  5.2685723e-20  
7096.0  2.0631201e-16  5.2676855e-20  
7096.5  2.059433e-16  5.2735507e-20  
7097.0  2.0687819e-16  5.272027e-20  
7097.5  2.0774134e-16  5.2606606e-20  
7098.0  2.0706982e-16  5.2699947e-20  
7098.5  2.0691461e-16  5.2660605e-20  
7099.0  2.0767047e-16  5.2579688e-20  
7099.5  2.0800522e-16  5.2626824e-20  
7100.0  2.1081797e-16  5.2570615e-20  
7100.5  2.1234804e-16  5.2644317e-20  
7101.0  2.1441714e-16  5.2655264e-20  
7101.5  2.1660209e-16  5.257265e-20  
7102.0  2.1886185e-16  5.2621386e-20  
7102.5  2.1818587e-16  5.2596366e-20  
7103.0  2.1898121e-16  5.2595953e-20  
7103.5  2.1901797e-16  5.268017e-20  
7104.0  2.1966121e-16  5.2609963e-20  
7104.5  2.2093584e-16  5.2584375e-20  
7105.0  2.2258751e-16  5.2613705e-20  
7105.5  2.2344202e-16  5.2562578e-20  
7106.0  2.2471842e-16  5.2528421e-20  
7106.5  2.2468968e-16  5.2570502e-20  
7107.0  2.2658858e-16  5.2532915e-20  
7107.5  2.2767216e-16  5.2504291e-20  
7108.0  2.2871847e-16  5.2555036e-20  
7108.5  2.2898017e-16  5.2650784e-20  
7109.0  2.2864141e-16  5.2648969e-20  
7109.5  2.2966525e-16  5.25264e-20  
7110.0  2.3000438e-16  5.2394167e-20  
7110.5  2.3140505e-16  5.2389647e-20  
7111.0  2.325256e-16  5.2455234e-20  
7111.5  2.3471728e-16  5.2468328e-20  
7112.0  2.3605089e-16  5.2438182e-20  
7112.5  2.378455e-16  5.2387466e-20  
7113.0  2.3985964e-16  5.2350106e-20  
7113.5  2.3905917e-16  5.2387677e-20  
7114.0  2.3938739e-16  5.2320821e-20  
7114.5  2.4050026e-16  5.2262523e-20  
7115.0  2.4227468e-16  5.2254005e-20  
7115.5  2.4288539e-16  5.2194682e-20  
7116.0  2.4466169e-16  5.219372e-20  
7116.5  2.4534715e-16  5.2139116e-20  
7117.0  2.4616078e-16  5.2070763e-20  
7117.5  2.4713157e-16  5.2131435e-20  
7118.0  2.4769516e-16  5.2166102e-20  
7118.5  2.4875597e-16  5.2160422e-20  
7119.0  2.500341e-16  5.2063011e-20  
7119.5  2.5081888e-16  5.1989135e-20  
7120.0  2.5088985e-16  5.2001731e-20  
7120.5  2.5106363e-16  5.1969467e-20  
7121.0  2.5121076e-16  5.2048271e-20  
7121.5  2.5223742e-16  5.2079346e-20  
7122.0  2.5175829e-16  5.2037697e-20  
7122.5  2.5360731e-16  5.2027892e-20  
7123.0  2.5447575e-16  5.2012955e-20  
7123.5  2.5571296e-16  5.1949722e-20  
7124.0  2.5632823e-16  5.1955815e-20  
7124.5  2.5717608e-16  5.204727e-20  
7125.0  2.5778465e-16  5.2065425e-20  
7125.5  2.590686e-16  5.2002135e-20  
7126.0  2.5905285e-16  5.1950435e-20  
7126.5  2.6014701e-16  5.1985921e-20  
7127.0  2.6202704e-16  5.2002559e-20  
7127.5  2.6368688e-16  5.1925648e-20  
7128.0  2.6647872e-16  5.1906556e-20  
7128.5  2.6731946e-16  5.1985881e-20  
7129.0  2.6983646e-16  5.1976443e-20  
7129.5  2.7075987e-16  5.1952347e-20  
7130.0  2.7184684e-16  5.1908037e-20  
7130.5  2.7229991e-16  5.1894251e-20  
7131.0  2.7077659e-16  5.1876646e-20  
7131.5  2.705663e-16  5.1923007e-20  
7132.0  2.7013523e-16  5.1921146e-20  
7132.5  2.711062e-16  5.1813771e-20  
7133.0  2.7165856e-16  5.1824585e-20  
7133.5  2.7223303e-16  5.1851556e-20  
7134.0  2.7177067e-16  5.1796029e-20  
7134.5  2.7180932e-16  5.1814139e-20  
7135.0  2.7318349e-16  5.1841013e-20  
7135.5  2.763516e-16  5.1789257e-20  
7136.0  2.7769193e-16  5.1753927e-20  
7136.5  2.7884218e-16  5.1681928e-20  
7137.0  2.7897104e-16  5.1731323e-20  
7137.5  2.7995711e-16  5.172925e-20  
7138.0  2.7998e-16  5.167473e-20  
7138.5  2.8032014e-16  5.1708968e-20  
7139.0  2.8053586e-16  5.1684544e-20  
7139.5  2.8133688e-16  5.1630261e-20  
7140.0  2.8229705e-16  5.164369e-20  
7140.5  2.8150851e-16  5.1657572e-20  
7141.0  2.8180248e-16  5.156495e-20  
7141.5  2.8149864e-16  5.1596414e-20  
7142.0  2.8290998e-16  5.1651047e-20  
7142.5  2.8477242e-16  5.1601352e-20  
7143.0  2.8717468e-16  5.1650448e-20  
7143.5  2.88682e-16  5.1628211e-20  
7144.0  2.8811775e-16  5.1438502e-20  
7144.5  2.8693706e-16  5.1520765e-20  
7145.0  2.8650225e-16  5.1658247e-20  
7145.5  2.8643192e-16  5.156326e-20  
7146.0  2.8741013e-16  5.1524469e-20  
7146.5  2.8725856e-16  5.16082e-20  
7147.0  2.8849816e-16  5.1642e-20  
7147.5  2.8965554e-16  5.1550796e-20  
7148.0  2.9114832e-16  5.1563771e-20  
7148.5  2.926145e-16  5.1601735e-20  
7149.0  2.9348524e-16  5.1600003e-20  
7149.5  2.9442464e-16  5.1576897e-20  
7150.0  2.9558382e-16  5.1615968e-20  
7150.5  2.9519246e-16  5.167506e-20  
7151.0  2.9640242e-16  5.1712043e-20  
7151.5  2.9651149e-16  5.1695292e-20  
7152.0  2.971311e-16  5.1709768e-20  
7152.5  2.9748939e-16  5.1726727e-20  
7153.0  2.9834822e-16  5.1644622e-20  
7153.5  2.9889098e-16  5.1707796e-20  
7154.0  2.9944627e-16  5.1737346e-20  
7154.5  3.0042731e-16  5.1688142e-20  
7155.0  3.0264147e-16  5.1650268e-20  
7155.5  3.0376198e-16  5.1674137e-20  
7156.0  3.0382864e-16  5.1687206e-20  
7156.5  3.0369997e-16  5.1755556e-20  
7157.0  3.0402977e-16  5.1775733e-20  
7157.5  3.0491545e-16  5.1658428e-20  
7158.0  3.0480203e-16  5.1589393e-20  
7158.5  3.044461e-16  5.1583396e-20  
7159.0  3.0379152e-16  5.1696271e-20  
7159.5  3.0435622e-16  5.171735e-20  
7160.0  3.0482563e-16  5.1598858e-20  
7160.5  3.0448404e-16  5.1515221e-20  
7161.0  3.0507516e-16  5.1503158e-20  
7161.5  3.0661265e-16  5.1559281e-20  
7162.0  3.0727265e-16  5.1579613e-20  
7162.5  3.0833462e-16  5.157366e-20  
7163.0  3.0874516e-16  5.1545869e-20  
7163.5  3.0933244e-16  5.1552411e-20  
7164.0  3.096957e-16  5.1594212e-20  
7164.5  3.1048e-16  5.1552249e-20  
7165.0  3.1122919e-16  5.1504318e-20  
7165.5  3.1197773e-16  5.1519517e-20  
7166.0  3.1237405e-16  5.1546277e-20  
7166.5  3.1370083e-16  5.1596708e-20  
7167.0  3.1289545e-16  5.1572488e-20  
7167.5  3.1258818e-16  5.1451888e-20  
7168.0  3.1180111e-16  5.1445683e-20  
7168.5  3.1160837e-16  5.1495372e-20  
7169.0  3.117295e-16  5.1473293e-20  
7169.5  3.1195602e-16  5.1508817e-20  
7170.0  3.1236067e-16  5.1471551e-20  
7170.5  3.1236364e-16  5.1410462e-20  
7171.0  3.1140688e-16  5.1398019e-20  
7171.5  3.1100072e-16  5.1310862e-20  
7172.0  3.1202697e-16  5.1257312e-20  
7172.5  3.1317093e-16  5.1369055e-20  
7173.0  3.1470853e-16  5.1303644e-20  
7173.5  3.1396546e-16  5.117396e-20  
7174.0  3.1377237e-16  5.1234989e-20  
7174.5  3.1346688e-16  5.121875e-20  
7175.0  3.1356932e-16  5.1154564e-20  
7175.5  3.127163e-16  5.1170669e-20  
7176.0  3.1242605e-16  5.1074317e-20  
7176.5  3.1147045e-16  5.1092931e-20  
7177.0  3.1169552e-16  5.1182664e-20  
7177.5  3.1203761e-16  5.1092386e-20  
7178.0  3.1367665e-16  5.1040827e-20  
7178.5  3.1436708e-16  5.1144341e-20  
7179.0  3.1416539e-16  5.1145575e-20  
7179.5  3.1413471e-16  5.1119097e-20  
7180.0  3.1474864e-16  5.1182599e-20  
7180.5  3.1396296e-16  5.1166208e-20  
7181.0  3.1311727e-16  5.1110351e-20  
7181.5  3.1212586e-16  5.1174437e-20  
7182.0  3.1210348e-16  5.1245264e-20  
7182.5  3.1297839e-16  5.1247322e-20  
7183.0  3.1206872e-16  5.121168e-20  
7183.5  3.1179984e-16  5.1144825e-20  
7184.0  3.1048112e-16  5.1167264e-20  
7184.5  3.1026651e-16  5.1227575e-20  
7185.0  3.1010181e-16  5.119657e-20  
7185.5  3.1096971e-16  5.113747e-20  
7186.0  3.12594e-16  5.1131582e-20  
7186.5  3.1465093e-16  5.1124032e-20  
7187.0  3.1580471e-16  5.1108201e-20  
7187.5  3.1652087e-16  5.1057102e-20  
7188.0  3.1728933e-16  5.1089456e-20  
7188.5  3.1814182e-16  5.1151751e-20  
7189.0  3.1871077e-16  5.1076946e-20  
7189.5  3.1837042e-16  5.1081178e-20  
7190.0  3.1822237e-16  5.1119893e-20  
7190.5  3.1767631e-16  5.1156866e-20  
7191.0  3.1914053e-16  5.1176385e-20  
7191.5  3.2058497e-16  5.1127249e-20  
7192.0  3.2280404e-16  5.1234328e-20  
7192.5  3.2334697e-16  5.1374101e-20  
7193.0  3.2250147e-16  5.1438315e-20  
7193.5  3.2203187e-16  5.1424101e-20  
7194.0  3.2093507e-16  5.1468259e-20  
7194.5  3.2088706e-16  5.1628882e-20  
7195.0  3.2166953e-16  5.1686421e-20  
7195.5  3.2258954e-16  5.1770728e-20  
7196.0  3.2279245e-16  5.1876859e-20  
7196.5  3.2141702e-16  5.191865e-20  
7197.0  3.2007243e-16  5.196643e-20  
7197.5  3.1732113e-16  5.1973318e-20  
7198.0  3.1652843e-16  5.196528e-20  
7198.5  3.1542412e-16  5.209542e-20  
7199.0  3.1402447e-16  5.2264092e-20  
7199.5  3.1431087e-16  5.2127455e-20  
7200.0  3.1359278e-16  5.2044627e-20  
7200.5  3.1289946e-16  5.2143502e-20  
7201.0  3.1091918e-16  5.2164361e-20  
7201.5  3.1085191e-16  5.216468e-20  
7202.0  3.1149895e-16  5.2169199e-20  
7202.5  3.1095796e-16  5.2161579e-20  
7203.0  3.0946301e-16  5.2112896e-20  
7203.5  3.0849421e-16  5.2160633e-20  
7204.0  3.0841236e-16  5.2188836e-20  
7204.5  3.0913155e-16  5.2180294e-20  
7205.0  3.0928979e-16  5.2176753e-20  
7205.5  3.0912397e-16  5.2315126e-20  
7206.0  3.1125346e-16  5.2437042e-20  
7206.5  3.127977e-16  5.2476399e-20  
7207.0  3.1459747e-16  5.2484265e-20  
7207.5  3.1369087e-16  5.2473726e-20  
7208.0  3.1531984e-16  5.2657131e-20  
7208.5  3.1655495e-16  5.2824695e-20  
7209.0  3.1803068e-16  5.2962185e-20  
7209.5  3.1881726e-16  5.3006108e-20  
7210.0  3.1841471e-16  5.305006e-20  
7210.5  3.1699072e-16  5.3193049e-20  
7211.0  3.1547407e-16  5.3250526e-20  
7211.5  3.1477227e-16  5.3199013e-20  
7212.0  3.1358939e-16  5.3303256e-20  
7212.5  3.1067183e-16  5.341276e-20  
7213.0  3.0917897e-16  5.3452753e-20  
7213.5  3.0839754e-16  5.3463002e-20  
7214.0  3.0791553e-16  5.3409847e-20  
7214.5  3.0614319e-16  5.3450337e-20  
7215.0  3.0425406e-16  5.3508666e-20  
7215.5  3.0274643e-16  5.3417243e-20  
7216.0  3.019141e-16  5.331203e-20  
7216.5  3.0169659e-16  5.3353907e-20  
7217.0  3.0188028e-16  5.3250127e-20  
7217.5  3.0185961e-16  5.3244902e-20  
7218.0  3.0196169e-16  5.3252994e-20  
7218.5  3.0137663e-16  5.3122865e-20  
7219.0  3.0090277e-16  5.3107755e-20  
7219.5  2.9894152e-16  5.3150026e-20  
7220.0  2.9761591e-16  5.3118206e-20  
7220.5  2.9569331e-16  5.296704e-20  
7221.0  2.9517674e-16  5.2921009e-20  
7221.5  2.948433e-16  5.2825175e-20  
7222.0  2.9487571e-16  5.2797892e-20  
7222.5  2.9283458e-16  5.2983601e-20  
7223.0  2.9068355e-16  5.2884733e-20  
7223.5  2.9030199e-16  5.283147e-20  
7224.0  2.8812187e-16  5.2837923e-20  
7224.5  2.8553028e-16  5.2726883e-20  
7225.0  2.8394109e-16  5.2768834e-20  
7225.5  2.8299023e-16  5.2837076e-20  
7226.0  2.8278663e-16  5.2918477e-20  
7226.5  2.8334784e-16  5.2831927e-20  
7227.0  2.831804e-16  5.2727078e-20  
7227.5  2.8374708e-16  5.2812514e-20  
7228.0  2.8234114e-16  5.2845345e-20  
7228.5  2.8116265e-16  5.2880167e-20  
7229.0  2.7990967e-16  5.2912689e-20  
7229.5  2.7841761e-16  5.2899982e-20  
7230.0  2.7751965e-16  5.2866011e-20  
7230.5  2.7519377e-16  5.2839274e-20  
7231.0  2.7542097e-16  5.2866175e-20  
7231.5  2.7468935e-16  5.2856558e-20  
7232.0  2.7500284e-16  5.278184e-20  
7232.5  2.746001e-16  5.2836125e-20  
7233.0  2.7406315e-16  5.2769538e-20  
7233.5  2.736944e-16  5.2663625e-20  
7234.0  2.7472888e-16  5.2573983e-20  
7234.5  2.7515807e-16  5.2438059e-20  
7235.0  2.7616805e-16  5.2380515e-20  
7235.5  2.7720594e-16  5.2275191e-20  
7236.0  2.7814126e-16  5.2120635e-20  
7236.5  2.7802767e-16  5.1962423e-20  
7237.0  2.7759711e-16  5.1807905e-20  
7237.5  2.7774916e-16  5.1714976e-20  
7238.0  2.7550154e-16  5.1564651e-20  
7238.5  2.7510084e-16  5.1448021e-20  
7239.0  2.7471476e-16  5.1288044e-20  
7239.5  2.7440596e-16  5.1115624e-20  
7240.0  2.7418265e-16  5.1046745e-20  
7240.5  2.7377692e-16  5.0955399e-20  
7241.0  2.740178e-16  5.089012e-20  
7241.5  2.7313953e-16  5.0833583e-20  
7242.0  2.7243623e-16  5.0777081e-20  
7242.5  2.705592e-16  5.0720339e-20  
7243.0  2.6983888e-16  5.0735731e-20  
7243.5  2.6932522e-16  5.0709772e-20  
7244.0  2.7032886e-16  5.067151e-20  
7244.5  2.6946918e-16  5.0776356e-20  
7245.0  2.6812629e-16  5.0849721e-20  
7245.5  2.6731094e-16  5.0903013e-20  
7246.0  2.6595739e-16  5.0890875e-20  
7246.5  2.6671951e-16  5.087734e-20  
7247.0  2.6819851e-16  5.0926909e-20  
7247.5  2.685081e-16  5.0964041e-20  
7248.0  2.6964389e-16  5.0998444e-20  
7248.5  2.6895686e-16  5.1040208e-20  
7249.0  2.6874018e-16  5.1073484e-20  
7249.5  2.6708441e-16  5.1092787e-20  
7250.0  2.6574093e-16  5.1120596e-20  
7250.5  2.6549907e-16  5.103563e-20  
7251.0  2.6445666e-16  5.0980612e-20  
7251.5  2.6152344e-16  5.1018616e-20  
7252.0  2.5968805e-16  5.098309e-20  
7252.5  2.5634326e-16  5.0902845e-20  
7253.0  2.5506566e-16  5.1002853e-20  
7253.5  2.5278768e-16  5.0990375e-20  
7254.0  2.5152634e-16  5.0855486e-20  
7254.5  2.5163143e-16  5.1069818e-20  
7255.0  2.5246945e-16  5.1131145e-20  
7255.5  2.5288106e-16  5.1017875e-20  
7256.0  2.5406079e-16  5.1081756e-20  
7256.5  2.5298054e-16  5.1239807e-20  
7257.0  2.522394e-16  5.1350662e-20  
7257.5  2.5128845e-16  5.1398723e-20  
7258.0  2.5036331e-16  5.156048e-20  
7258.5  2.5069408e-16  5.1829207e-20  
7259.0  2.4872208e-16  5.2143792e-20  
7259.5  2.4970324e-16  5.2227312e-20  
7260.0  2.4910595e-16  5.2217929e-20  
7260.5  2.4822076e-16  5.23421e-20  
7261.0  2.4570598e-16  5.2425763e-20  
7261.5  2.4350981e-16  5.2278807e-20  
7262.0  2.4217629e-16  5.2270755e-20  
7262.5  2.4165691e-16  5.235663e-20  
7263.0  2.4094647e-16  5.2487866e-20  
7263.5  2.3954165e-16  5.2551465e-20  
7264.0  2.4033683e-16  5.2560153e-20  
7264.5  2.4039826e-16  5.2780029e-20  
7265.0  2.4045329e-16  5.3056658e-20  
7265.5  2.4034199e-16  5.2948223e-20  
7266.0  2.4134661e-16  5.2601679e-20  
7266.5  2.4147762e-16  5.2120223e-20  
7267.0  2.4102269e-16  5.2037655e-20  
7267.5  2.3996951e-16  5.2045626e-20  
7268.0  2.3964451e-16  5.2165583e-20  
7268.5  2.3983207e-16  5.2164036e-20  
7269.0  2.4003063e-16  5.2081906e-20  
7269.5  2.3950393e-16  5.2148049e-20  
7270.0  2.3738072e-16  5.2201728e-20  
7270.5  2.3385276e-16  5.2270109e-20  
7271.0  2.2844742e-16  5.2327003e-20  
7271.5  2.2632539e-16  5.2159094e-20  
7272.0  2.2614162e-16  5.2029489e-20  
7272.5  2.2342025e-16  5.1847494e-20  
7273.0  2.2362198e-16  5.1669971e-20  
7273.5  2.25516e-16  5.1611252e-20  
7274.0  2.2439702e-16  5.2061935e-20  
7274.5  2.275971e-16  5.2356167e-20  
7275.0  2.2875248e-16  5.2388661e-20  
7275.5  2.286768e-16  5.2193965e-20  
7276.0  2.2728983e-16  5.2011161e-20  
7276.5  2.2716689e-16  5.2056954e-20  
7277.0  2.2520221e-16  5.2110166e-20  
7277.5  2.2509192e-16  5.2015681e-20  
7278.0  2.2627598e-16  5.1883739e-20  
7278.5  2.2671709e-16  5.1924512e-20  
7279.0  2.2547621e-16  5.1929882e-20  
7279.5  2.2407766e-16  5.1850955e-20  
7280.0  2.2344056e-16  5.185507e-20  
7280.5  2.2429853e-16  5.1761469e-20  
7281.0  2.2469166e-16  5.1546239e-20  
7281.5  2.2549151e-16  5.1521831e-20  
7282.0  2.242116e-16  5.1614112e-20  
7282.5  2.252138e-16  5.1690052e-20  
7283.0  2.2516618e-16  5.1648732e-20  
7283.5  2.2341858e-16  5.1545963e-20  
7284.0  2.2243933e-16  5.1475015e-20  
7284.5  2.2043881e-16  5.1397485e-20  
7285.0  2.1928058e-16  5.140906e-20  
7285.5  2.183024e-16  5.1407039e-20  
7286.0  2.1738479e-16  5.14476e-20  
7286.5  2.162957e-16  5.1484675e-20  
7287.0  2.1575081e-16  5.144295e-20  
7287.5  2.1480621e-16  5.142989e-20  
7288.0  2.1445543e-16  5.1417307e-20  
7288.5  2.1355002e-16  5.147146e-20  
7289.0  2.1297108e-16  5.1499671e-20  
7289.5  2.1224078e-16  5.1508666e-20  
7290.0  2.1151326e-16  5.1491038e-20  
7290.5  2.1223007e-16  5.156925e-20  
7291.0  2.127976e-16  5.1627272e-20  
7291.5  2.1540083e-16  5.1603894e-20  
7292.0  2.16696e-16  5.1670693e-20  
7292.5  2.1789242e-16  5.181379e-20  
7293.0  2.1738874e-16  5.1839168e-20  
7293.5  2.1768034e-16  5.185325e-20  
7294.0  2.1684724e-16  5.1919894e-20  
7294.5  2.1673782e-16  5.1964288e-20  
7295.0  2.1724847e-16  5.2084486e-20  
7295.5  2.1834879e-16  5.2265959e-20  
7296.0  2.1869423e-16  5.2978187e-20  
7296.5  2.1777981e-16  5.2958155e-20  
7297.0  2.164163e-16  5.2273868e-20  
7297.5  2.1533843e-16  5.2555125e-20  
7298.0  2.1423078e-16  5.2400722e-20  
7298.5  2.1393521e-16  5.2103004e-20  
7299.0  2.1244507e-16  5.2278355e-20  
7299.5  2.1104986e-16  5.2080048e-20  
7300.0  2.0909314e-16  5.207152e-20  
7300.5  2.0999992e-16  5.227731e-20  
7301.0  2.0884075e-16  5.2326227e-20  
7301.5  2.0733692e-16  5.234132e-20  
7302.0  2.0536467e-16  5.2274391e-20  
7302.5  2.0507852e-16  5.21232e-20  
7303.0  2.0418245e-16  5.2025969e-20  
7303.5  2.0494671e-16  5.1870372e-20  
7304.0  2.0448175e-16  5.1689768e-20  
7304.5  2.0521137e-16  5.156274e-20  
7305.0  2.0422548e-16  5.1588474e-20  
7305.5  2.0521522e-16  5.2023111e-20  
7306.0  2.0583522e-16  5.2212524e-20  
7306.5  2.0574913e-16  5.1989363e-20  
7307.0  2.0511e-16  5.1709075e-20  
7307.5  2.0388045e-16  5.1538426e-20  
7308.0  2.0345882e-16  5.1368324e-20  
7308.5  2.0448617e-16  5.1348418e-20  
7309.0  2.0472151e-16  5.1312609e-20  
7309.5  2.0514934e-16  5.1341377e-20  
7310.0  2.0409596e-16  5.1297257e-20  
7310.5  2.0369495e-16  5.1208191e-20  
7311.0  2.0444281e-16  5.1168027e-20  
7311.5  2.0420942e-16  5.1166123e-20  
7312.0  2.0316991e-16  5.1087928e-20  
7312.5  2.0286244e-16  5.0895469e-20  
7313.0  2.0493691e-16  5.0818058e-20  
7313.5  2.0541876e-16  5.1168722e-20  
7314.0  2.0567996e-16  5.161576e-20  
7314.5  2.0575053e-16  5.1488456e-20  
7315.0  2.0459123e-16  5.1418793e-20  
7315.5  2.0391492e-16  5.1479977e-20  
7316.0  2.0186554e-16  5.1509457e-20  
7316.5  2.0166755e-16  5.1513052e-20  
7317.0  2.0305226e-16  5.1384171e-20  
7317.5  2.0519324e-16  5.1311052e-20  
7318.0  2.0659489e-16  5.132549e-20  
7318.5  2.0683483e-16  5.1418303e-20  
7319.0  2.0662279e-16  5.1572968e-20  
7319.5  2.0664929e-16  5.1590801e-20  
7320.0  2.0574915e-16  5.1579996e-20  
7320.5  2.0584891e-16  5.1559402e-20  
7321.0  2.0691893e-16  5.1507052e-20  
7321.5  2.0677549e-16  5.1564319e-20  
7322.0  2.0633308e-16  5.1562295e-20  
7322.5  2.0643027e-16  5.1509762e-20  
7323.0  2.0699896e-16  5.1534148e-20  
7323.5  2.068809e-16  5.1545684e-20  
7324.0  2.0694976e-16  5.1590788e-20  
7324.5  2.0599902e-16  5.1460204e-20  
7325.0  2.0656491e-16  5.1267252e-20  
7325.5  2.0648712e-16  5.1234859e-20  
7326.0  2.0641521e-16  5.1203656e-20  
7326.5  2.0641331e-16  5.1233161e-20  
7327.0  2.0657213e-16  5.129278e-20  
7327.5  2.073718e-16  5.1239953e-20  
7328.0  2.0676902e-16  5.121212e-20  
7328.5  2.0704317e-16  5.1285398e-20  
7329.0  2.082587e-16  5.1246642e-20  
7329.5  2.0852257e-16  5.1167763e-20  
7330.0  2.0891273e-16  5.1258083e-20  
7330.5  2.0989598e-16  5.1307844e-20  
7331.0  2.079696e-16  5.1271766e-20  
7331.5  2.0771988e-16  5.120686e-20  
7332.0  2.0651846e-16  5.1125327e-20  
7332.5  2.0642284e-16  5.1281835e-20  
7333.0  2.0512794e-16  5.1559955e-20  
7333.5  2.0508293e-16  5.1654824e-20  
7334.0  2.0536852e-16  5.1575357e-20  
7334.5  2.0493134e-16  5.1620295e-20  
7335.0  2.0482535e-16  5.1559321e-20  
7335.5  2.0542602e-16  5.1612742e-20  
7336.0  2.0524856e-16  5.1981336e-20  
7336.5  2.0471404e-16  5.240817e-20  
7337.0  2.0651761e-16  5.2351095e-20  
7337.5  2.0788871e-16  5.1338169e-20  
7338.0  2.0807273e-16  5.0908306e-20  
7338.5  2.0948833e-16  5.1007598e-20  
7339.0  2.0996131e-16  5.1249868e-20  
7339.5  2.1016371e-16  5.1385931e-20  
7340.0  2.0961973e-16  5.1516498e-20  
7340.5  2.0995584e-16  5.1519025e-20  
7341.0  2.1121803e-16  5.1475695e-20  
7341.5  2.1246104e-16  5.1460519e-20  
7342.0  2.1183998e-16  5.1376402e-20  
7342.5  2.1276119e-16  5.1317077e-20  
7343.0  2.1108754e-16  5.1296344e-20  
7343.5  2.1282571e-16  5.1191666e-20  
7344.0  2.1390551e-16  5.0954427e-20  
7344.5  2.1488356e-16  5.0642433e-20  
7345.0  2.1408702e-16  5.0882864e-20  
7345.5  2.1341193e-16  5.1394057e-20  
7346.0  2.1284938e-16  5.2070847e-20  
7346.5  2.1248306e-16  5.184573e-20  
7347.0  2.1167488e-16  5.1340332e-20  
7347.5  2.1182518e-16  5.1215729e-20  
7348.0  2.1191639e-16  5.1192524e-20  
7348.5  2.1177058e-16  5.1225738e-20  
7349.0  2.1170682e-16  5.1366358e-20  
7349.5  2.120054e-16  5.1599498e-20  
7350.0  2.1178072e-16  5.1379806e-20  
7350.5  2.1215446e-16  5.1018767e-20  
7351.0  2.1184672e-16  5.0777379e-20  
7351.5  2.1329619e-16  5.0916575e-20  
7352.0  2.1456491e-16  5.1167357e-20  
7352.5  2.1565319e-16  5.111854e-20  
7353.0  2.1626534e-16  5.1124089e-20  
7353.5  2.1663603e-16  5.1177415e-20  
7354.0  2.1791067e-16  5.1164738e-20  
7354.5  2.178753e-16  5.1212852e-20  
7355.0  2.1816587e-16  5.1163355e-20  
7355.5  2.1640742e-16  5.1060397e-20  
7356.0  2.1469021e-16  5.1151435e-20  
7356.5  2.1524587e-16  5.1136324e-20  
7357.0  2.1530533e-16  5.0867108e-20  
7357.5  2.1529702e-16  5.0729934e-20  
7358.0  2.1570667e-16  5.0887685e-20  
7358.5  2.1563392e-16  5.1249892e-20  
7359.0  2.155826e-16  5.1303679e-20  
7359.5  2.1516578e-16  5.1230417e-20  
7360.0  2.1507499e-16  5.120311e-20  
7360.5  2.1442777e-16  5.1337981e-20  
7361.0  2.1387311e-16  5.1740946e-20  
7361.5  2.1431418e-16  5.1779643e-20  
7362.0  2.1464746e-16  5.0748703e-20  
7362.5  2.143411e-16  5.0188428e-20  
7363.0  2.1485676e-16  5.0102147e-20  
7363.5  2.1556887e-16  5.0409814e-20  
7364.0  2.1819576e-16  5.0698632e-20  
7364.5  2.1943587e-16  5.0773999e-20  
7365.0  2.196563e-16  5.0790079e-20  
7365.5  2.2015279e-16  5.0734168e-20  
7366.0  2.2112694e-16  5.075527e-20  
7366.5  2.2059129e-16  5.088128e-20  
7367.0  2.1980967e-16  5.0833455e-20  
7367.5  2.2058301e-16  5.0767397e-20  
7368.0  2.2004689e-16  5.0782801e-20  
7368.5  2.1991526e-16  5.059671e-20  
7369.0  2.2035545e-16  5.0236663e-20  
7369.5  2.2159868e-16  5.0340078e-20  
7370.0  2.2173701e-16  5.0965042e-20  
7370.5  2.2242624e-16  5.1958374e-20  
7371.0  2.2258851e-16  5.1848801e-20  
7371.5  2.2250849e-16  5.1279156e-20  
7372.0  2.2210326e-16  5.118096e-20  
7372.5  2.2334457e-16  5.1037284e-20  
7373.0  2.2324977e-16  5.0911883e-20  
7373.5  2.2344388e-16  5.0917527e-20  
7374.0  2.2399988e-16  5.1004203e-20  
7374.5  2.2496519e-16  5.098316e-20  
7375.0  2.260275e-16  5.0891639e-20  
7375.5  2.2710106e-16  5.0875484e-20  
7376.0  2.2844067e-16  5.0973932e-20  
7376.5  2.2813803e-16  5.0922391e-20  
7377.0  2.2733991e-16  5.0811571e-20  
7377.5  2.2642712e-16  5.0822843e-20  
7378.0  2.2565816e-16  5.0973092e-20  
7378.5  2.2666403e-16  5.103996e-20  
7379.0  2.271964e-16  5.1122083e-20  
7379.5  2.2859938e-16  5.1004301e-20  
7380.0  2.291019e-16  5.0623065e-20  
7380.5  2.2971842e-16  5.0559905e-20  
7381.0  2.2967888e-16  5.0665235e-20  
7381.5  2.3104977e-16  5.0780016e-20  
7382.0  2.3206792e-16  5.0829932e-20  
7382.5  2.3240857e-16  5.0849224e-20  
7383.0  2.3360578e-16  5.0816724e-20  
7383.5  2.3393871e-16  5.0830496e-20  
7384.0  2.3386385e-16  5.0919573e-20  
7384.5  2.3282446e-16  5.0886831e-20  
7385.0  2.3230709e-16  5.0759057e-20  
7385.5  2.3133744e-16  5.0828754e-20  
7386.0  2.3276731e-16  5.0879685e-20  
7386.5  2.3345647e-16  5.0700153e-20  
7387.0  2.3552503e-16  5.0582271e-20  
7387.5  2.3611298e-16  5.0703964e-20  
7388.0  2.373396e-16  5.1081909e-20  
7388.5  2.3807661e-16  5.1387665e-20  
7389.0  2.3812653e-16  5.1428831e-20  
7389.5  2.3812716e-16  5.1555904e-20  
7390.0  2.3801594e-16  5.1537127e-20  
7390.5  2.3845004e-16  5.1012263e-20  
7391.0  2.3842716e-16  5.0249557e-20  
7391.5  2.3887356e-16  5.0395123e-20  
7392.0  2.3921426e-16  5.0679787e-20  
7392.5  2.3981594e-16  5.0879023e-20  
7393.0  2.4076777e-16  5.0933516e-20  
7393.5  2.4132055e-16  5.0981255e-20  
7394.0  2.4186845e-16  5.1004913e-20  
7394.5  2.4248357e-16  5.0970267e-20  
7395.0  2.4204106e-16  5.1007504e-20  
7395.5  2.4370449e-16  5.1071801e-20  
7396.0  2.4355057e-16  5.100057e-20  
7396.5  2.4342904e-16  5.0907065e-20  
7397.0  2.4459615e-16  5.0831843e-20  
7397.5  2.4374275e-16  5.0518331e-20  
7398.0  2.4265704e-16  5.0549147e-20  
7398.5  2.4257393e-16  5.1295797e-20  
7399.0  2.4374527e-16  5.1711451e-20  
7399.5  2.4411589e-16  5.1796784e-20  
7400.0  2.4400773e-16  5.1370027e-20  
7400.5  2.4297954e-16  5.1187058e-20  
7401.0  2.4259599e-16  5.1094209e-20  
7401.5  2.413338e-16  5.1054198e-20  
7402.0  2.4175649e-16  5.1028895e-20  
7402.5  2.4140873e-16  5.1028727e-20  
7403.0  2.4209427e-16  5.1042008e-20  
7403.5  2.421209e-16  5.1117684e-20  
7404.0  2.418915e-16  5.1064239e-20  
7404.5  2.416548e-16  5.0942864e-20  
7405.0  2.4189539e-16  5.1007657e-20  
7405.5  2.4178386e-16  5.0992416e-20  
7406.0  2.407124e-16  5.0979909e-20  
7406.5  2.3886415e-16  5.0972517e-20  
7407.0  2.3826937e-16  5.087756e-20  
7407.5  2.396459e-16  5.0923557e-20  
7408.0  2.3984954e-16  5.0946655e-20  
7408.5  2.4100627e-16  5.0880904e-20  
7409.0  2.4197292e-16  5.0982539e-20  
7409.5  2.4165373e-16  5.0993328e-20  
7410.0  2.4274462e-16  5.0963035e-20  
7410.5  2.4354906e-16  5.1050789e-20  
7411.0  2.4178672e-16  5.097367e-20  
7411.5  2.4074355e-16  5.0989345e-20  
7412.0  2.4168795e-16  5.1195292e-20  
7412.5  2.4232613e-16  5.1255927e-20  
7413.0  2.4405565e-16  5.1215643e-20  
7413.5  2.4491491e-16  5.1020786e-20  
7414.0  2.4585782e-16  5.0884472e-20  
7414.5  2.4634209e-16  5.0925364e-20  
7415.0  2.4655967e-16  5.1047223e-20  
7415.5  2.4660464e-16  5.114198e-20  
7416.0  2.4658966e-16  5.113704e-20  
7416.5  2.4516263e-16  5.1175875e-20  
7417.0  2.4506952e-16  5.1157856e-20  
7417.5  2.4444717e-16  5.1123691e-20  
7418.0  2.4445243e-16  5.1187887e-20  
7418.5  2.433416e-16  5.1170744e-20  
7419.0  2.4292179e-16  5.1137629e-20  
7419.5  2.4269911e-16  5.1179763e-20  
7420.0  2.4289152e-16  5.1116393e-20  
7420.5  2.43104e-16  5.0895959e-20  
7421.0  2.4334595e-16  5.1031474e-20  
7421.5  2.4346843e-16  5.1356922e-20  
7422.0  2.4456337e-16  5.1716215e-20  
7422.5  2.4462068e-16  5.1643701e-20  
7423.0  2.4558747e-16  5.1012207e-20  
7423.5  2.4565712e-16  5.0714404e-20  
7424.0  2.4512938e-16  5.0586084e-20  
7424.5  2.4551643e-16  5.0713627e-20  
7425.0  2.4383343e-16  5.0815294e-20  
7425.5  2.4369004e-16  5.0793577e-20  
7426.0  2.432587e-16  5.0756048e-20  
7426.5  2.4364793e-16  5.0723477e-20  
7427.0  2.4489165e-16  5.070309e-20  
7427.5  2.4421201e-16  5.0668092e-20  
7428.0  2.437745e-16  5.0612193e-20  
7428.5  2.4279288e-16  5.0595741e-20  
7429.0  2.4228498e-16  5.0493432e-20  
7429.5  2.4267149e-16  5.0357107e-20  
7430.0  2.4385584e-16  5.0157367e-20  
7430.5  2.4395127e-16  5.0271029e-20  
7431.0  2.4525776e-16  5.0575693e-20  
7431.5  2.4516722e-16  5.1044162e-20  
7432.0  2.4506333e-16  5.1024898e-20  
7432.5  2.436203e-16  5.0792085e-20  
7433.0  2.4192588e-16  5.0651993e-20  
7433.5  2.4101728e-16  5.0664069e-20  
7434.0  2.4077388e-16  5.068625e-20  
7434.5  2.4132057e-16  5.0701465e-20  
7435.0  2.4168283e-16  5.0706843e-20  
7435.5  2.4275471e-16  5.0696128e-20  
7436.0  2.4140164e-16  5.0756469e-20  
7436.5  2.413078e-16  5.0845438e-20  
7437.0  2.4169538e-16  5.0896565e-20  
7437.5  2.4302937e-16  5.0883461e-20  
7438.0  2.4410183e-16  5.0953155e-20  
7438.5  2.4482392e-16  5.0997035e-20  
7439.0  2.4465885e-16  5.0992901e-20  
7439.5  2.4495623e-16  5.0994688e-20  
7440.0  2.4577709e-16  5.0996792e-20  
7440.5  2.4580241e-16  5.109265e-20  
7441.0  2.4466696e-16  5.113705e-20  
7441.5  2.4455046e-16  5.1189487e-20  
7442.0  2.4317976e-16  5.1208856e-20  
7442.5  2.431262e-16  5.1136484e-20  
7443.0  2.4334089e-16  5.1180632e-20  
7443.5  2.4387997e-16  5.1254609e-20  
7444.0  2.4501544e-16  5.12116e-20  
7444.5  2.4324852e-16  5.1215652e-20  
7445.0  2.4260923e-16  5.1224886e-20  
7445.5  2.4092362e-16  5.1186044e-20  
7446.0  2.4204811e-16  5.1204751e-20  
7446.5  2.4314708e-16  5.1218246e-20  
7447.0  2.4314201e-16  5.1197224e-20  
7447.5  2.4280891e-16  5.114029e-20  
7448.0  2.4199549e-16  5.1132193e-20  
7448.5  2.4135224e-16  5.1169777e-20  
7449.0  2.4052745e-16  5.1189885e-20  
7449.5  2.3824358e-16  5.1158443e-20  
7450.0  2.3788803e-16  5.1223348e-20  
7450.5  2.3993346e-16  5.1231656e-20  
7451.0  2.4026793e-16  5.1048006e-20  
7451.5  2.404946e-16  5.1027851e-20  
7452.0  2.4106043e-16  5.1011881e-20  
7452.5  2.4124158e-16  5.1023054e-20  
7453.0  2.398339e-16  5.1091295e-20  
7453.5  2.3888453e-16  5.1140206e-20  
7454.0  2.3738984e-16  5.1109079e-20  
7454.5  2.3765608e-16  5.1061384e-20  
7455.0  2.376576e-16  5.1156743e-20  
7455.5  2.3624234e-16  5.1225184e-20  
7456.0  2.3622636e-16  5.1120893e-20  
7456.5  2.3501703e-16  5.1077519e-20  
7457.0  2.3517979e-16  5.1071869e-20  
7457.5  2.338883e-16  5.1114473e-20  
7458.0  2.3378469e-16  5.1178055e-20  
7458.5  2.3321236e-16  5.1263695e-20  
7459.0  2.3254531e-16  5.1350283e-20  
7459.5  2.3251681e-16  5.1401754e-20  
7460.0  2.3304807e-16  5.1109331e-20  
7460.5  2.3348021e-16  5.0882734e-20  
7461.0  2.342358e-16  5.1020985e-20  
7461.5  2.3445848e-16  5.1075364e-20  
7462.0  2.3312225e-16  5.1148802e-20  
7462.5  2.3177197e-16  5.1151361e-20  
7463.0  2.3187119e-16  5.1078569e-20  
7463.5  2.3100558e-16  5.1063204e-20  
7464.0  2.2903822e-16  5.1148149e-20  
7464.5  2.2877119e-16  5.114414e-20  
7465.0  2.2869129e-16  5.1053792e-20  
7465.5  2.2969365e-16  5.1053315e-20  
7466.0  2.2972763e-16  5.1006415e-20  
7466.5  2.2739986e-16  5.087903e-20  
7467.0  2.2706305e-16  5.0909196e-20  
7467.5  2.2594076e-16  5.1099277e-20  
7468.0  2.2715444e-16  5.137255e-20  
7468.5  2.2808544e-16  5.1292401e-20  
7469.0  2.2884227e-16  5.116372e-20  
7469.5  2.2916508e-16  5.1176674e-20  
7470.0  2.2884437e-16  5.1173107e-20  
7470.5  2.2821905e-16  5.116837e-20  
7471.0  2.2767681e-16  5.1136881e-20  
7471.5  2.2776539e-16  5.1101205e-20  
7472.0  2.2800984e-16  5.1146421e-20  
7472.5  2.2754216e-16  5.1128237e-20  
7473.0  2.2607546e-16  5.1068336e-20  
7473.5  2.2394528e-16  5.1087001e-20  
7474.0  2.2233844e-16  5.1102514e-20  
7474.5  2.2236562e-16  5.1146133e-20  
7475.0  2.2318499e-16  5.116716e-20  
7475.5  2.2261032e-16  5.1079206e-20  
7476.0  2.2119439e-16  5.1083631e-20  
7476.5  2.2075561e-16  5.1171077e-20  
7477.0  2.2045766e-16  5.10542e-20  
7477.5  2.2197552e-16  5.1025274e-20  
7478.0  2.2174829e-16  5.1123431e-20  
7478.5  2.222061e-16  5.1111825e-20  
7479.0  2.2057727e-16  5.1106964e-20  
7479.5  2.1912221e-16  5.1122482e-20  
7480.0  2.1702695e-16  5.1124746e-20  
7480.5  2.1631447e-16  5.1109922e-20  
7481.0  2.161107e-16  5.1138221e-20  
7481.5  2.1598877e-16  5.1231841e-20  
7482.0  2.1458527e-16  5.1243369e-20  
7482.5  2.1360743e-16  5.1265502e-20  
7483.0  2.1302459e-16  5.1247344e-20  
7483.5  2.1326106e-16  5.1284564e-20  
7484.0  2.1316368e-16  5.1271257e-20  
7484.5  2.1239027e-16  5.1278978e-20  
7485.0  2.1174043e-16  5.1312271e-20  
7485.5  2.1206147e-16  5.1326257e-20  
7486.0  2.1180558e-16  5.1337159e-20  
7486.5  2.1117461e-16  5.1382718e-20  
7487.0  2.1128327e-16  5.141596e-20  
7487.5  2.1165011e-16  5.1380613e-20  
7488.0  2.1133597e-16  5.1285838e-20  
7488.5  2.099888e-16  5.1274714e-20  
7489.0  2.0988321e-16  5.1273392e-20  
7489.5  2.082846e-16  5.1275852e-20  
7490.0  2.0795966e-16  5.1309721e-20  
7490.5  2.0615475e-16  5.129747e-20  
7491.0  2.0539088e-16  5.1282704e-20  
7491.5  2.048149e-16  5.1304625e-20  
7492.0  2.0418237e-16  5.1331509e-20  
7492.5  2.0404531e-16  5.131907e-20  
7493.0  2.0219097e-16  5.1205396e-20  
7493.5  2.0192461e-16  5.112913e-20  
7494.0  2.028234e-16  5.1289867e-20  
7494.5  2.0292314e-16  5.1291897e-20  
7495.0  2.0307976e-16  5.1134853e-20  
7495.5  2.0161939e-16  5.1163064e-20  
7496.0  2.0067725e-16  5.1266935e-20  
7496.5  2.0065444e-16  5.1342525e-20  
7497.0  1.987622e-16  5.1333697e-20  
7497.5  1.9851697e-16  5.136785e-20  
7498.0  1.9790786e-16  5.1421545e-20  
7498.5  1.9783039e-16  5.1425057e-20  
7499.0  1.985089e-16  5.1459588e-20  
7499.5  1.9827776e-16  5.1483707e-20  
7500.0  1.9731505e-16  5.1493977e-20  
7500.5  1.9616397e-16  5.1558807e-20  
7501.0  1.9514401e-16  5.152457e-20  
7501.5  1.9479607e-16  5.1397938e-20  
7502.0  1.9317608e-16  5.130167e-20  
7502.5  1.9338332e-16  5.1410433e-20  
7503.0  1.9229311e-16  5.1584083e-20  
7503.5  1.9188778e-16  5.1766438e-20  
7504.0  1.9077022e-16  5.1696431e-20  
7504.5  1.9005877e-16  5.1535391e-20  
7505.0  1.8956733e-16  5.1345149e-20  
7505.5  1.8972274e-16  5.1339724e-20  
7506.0  1.8923692e-16  5.1365477e-20  
7506.5  1.8839373e-16  5.1330206e-20  
7507.0  1.866472e-16  5.1349087e-20  
7507.5  1.8613931e-16  5.132771e-20  
7508.0  1.8554004e-16  5.132561e-20  
7508.5  1.8496539e-16  5.1405845e-20  
7509.0  1.8425864e-16  5.1511513e-20  
7509.5  1.8467906e-16  5.1578512e-20  
7510.0  1.8478394e-16  5.1502158e-20  
7510.5  1.8463475e-16  5.1490775e-20  
7511.0  1.8389654e-16  5.1468548e-20  
7511.5  1.8305974e-16  5.1369973e-20  
7512.0  1.8219451e-16  5.1266025e-20  
7512.5  1.8175557e-16  5.1499108e-20  
7513.0  1.8045649e-16  5.1705839e-20  
7513.5  1.7944447e-16  5.175662e-20  
7514.0  1.7738985e-16  5.1785481e-20  
7514.5  1.7650916e-16  5.1646137e-20  
7515.0  1.7560508e-16  5.1549682e-20  
7515.5  1.755639e-16  5.1493095e-20  
7516.0  1.7607503e-16  5.1592104e-20  
7516.5  1.7588348e-16  5.1649761e-20  
7517.0  1.7558629e-16  5.1610347e-20  
7517.5  1.7442115e-16  5.1579431e-20  
7518.0  1.7370938e-16  5.1657066e-20  
7518.5  1.7258302e-16  5.1700764e-20  
7519.0  1.7222026e-16  5.162645e-20  
7519.5  1.7103332e-16  5.1609126e-20  
7520.0  1.7094938e-16  5.1598568e-20  
7520.5  1.7099632e-16  5.1688625e-20  
7521.0  1.7167659e-16  5.1564698e-20  
7521.5  1.7074639e-16  5.1407811e-20  
7522.0  1.6875858e-16  5.1530356e-20  
7522.5  1.6724039e-16  5.1555165e-20  
7523.0  1.6658427e-16  5.1590517e-20  
7523.5  1.6569647e-16  5.1608346e-20  
7524.0  1.6585597e-16  5.1517384e-20  
7524.5  1.6649675e-16  5.1502245e-20  
7525.0  1.6781877e-16  5.1494758e-20  
7525.5  1.6755212e-16  5.1411949e-20  
7526.0  1.6589589e-16  5.1418408e-20  
7526.5  1.6379106e-16  5.146883e-20  
7527.0  1.6325961e-16  5.1447482e-20  
7527.5  1.6174945e-16  5.1406105e-20  
7528.0  1.5997205e-16  5.1373882e-20  
7528.5  1.5730498e-16  5.1393936e-20  
7529.0  1.5691777e-16  5.1436214e-20  
7529.5  1.5631908e-16  5.1507003e-20  
7530.0  1.5660369e-16  5.1510152e-20  
7530.5  1.5609085e-16  5.1468848e-20  
7531.0  1.5630173e-16  5.1498019e-20  
7531.5  1.5642187e-16  5.1503746e-20  
7532.0  1.5615121e-16  5.1569646e-20  
7532.5  1.5376109e-16  5.1603415e-20  
7533.0  1.5189301e-16  5.1603669e-20  
7533.5  1.4996373e-16  5.166696e-20  
7534.0  1.4934116e-16  5.1812812e-20  
7534.5  1.4828103e-16  5.1763823e-20  
7535.0  1.4795272e-16  5.1692831e-20  
7535.5  1.472982e-16  5.1785051e-20  
7536.0  1.4643326e-16  5.1770037e-20  
7536.5  1.4562071e-16  5.1804648e-20  
7537.0  1.4368638e-16  5.1910379e-20  
7537.5  1.4217855e-16  5.1935876e-20  
7538.0  1.4190017e-16  5.1814095e-20  
7538.5  1.4157551e-16  5.1791265e-20  
7539.0  1.4180907e-16  5.1820533e-20  
7539.5  1.4127433e-16  5.1787098e-20  
7540.0  1.398383e-16  5.1756889e-20  
7540.5  1.3786598e-16  5.1801898e-20  
7541.0  1.3690931e-16  5.1800932e-20  
7541.5  1.3672942e-16  5.1767298e-20  
7542.0  1.3684058e-16  5.1716021e-20  
7542.5  1.3649187e-16  5.1690433e-20  
7543.0  1.3479065e-16  5.1831558e-20  
7543.5  1.3339161e-16  5.196366e-20  
7544.0  1.3202514e-16  5.2111797e-20  
7544.5  1.3174831e-16  5.22055e-20  
7545.0  1.3049544e-16  5.190029e-20  
7545.5  1.2966325e-16  5.1504331e-20  
7546.0  1.3031084e-16  5.1297688e-20  
7546.5  1.2993259e-16  5.1631715e-20  
7547.0  1.2955264e-16  5.1872712e-20  
7547.5  1.2899703e-16  5.198533e-20  
7548.0  1.2747646e-16  5.2022773e-20  
7548.5  1.2730026e-16  5.2049575e-20  
7549.0  1.2585419e-16  5.2123158e-20  
7549.5  1.2429131e-16  5.2124945e-20  
7550.0  1.2278153e-16  5.2074621e-20  
7550.5  1.2265984e-16  5.2124952e-20  
7551.0  1.2297043e-16  5.224446e-20  
7551.5  1.2351744e-16  5.2204093e-20  
7552.0  1.2173825e-16  5.1922333e-20  
7552.5  1.2070835e-16  5.1651093e-20  
7553.0  1.2063195e-16  5.1913088e-20  
7553.5  1.2129993e-16  5.2711006e-20  
7554.0  1.2230786e-16  5.2729401e-20  
7554.5  1.2027797e-16  5.2416282e-20  
7555.0  1.1800374e-16  5.2270766e-20  
7555.5  1.1655499e-16  5.2246416e-20  
7556.0  1.1573169e-16  5.2102146e-20  
7556.5  1.1400182e-16  5.2100046e-20  
7557.0  1.1477888e-16  5.2105393e-20  
7557.5  1.1451596e-16  5.2091139e-20  
7558.0  1.1471206e-16  5.2097933e-20  
7558.5  1.1365063e-16  5.1959274e-20  
7559.0  1.1252219e-16  5.1966791e-20  
7559.5  1.1088449e-16  5.2152107e-20  
7560.0  1.0981264e-16  5.2206499e-20  
7560.5  1.0822521e-16  5.2325491e-20  
7561.0  1.0778605e-16  5.2395538e-20  
7561.5  1.0663335e-16  5.2237571e-20  
7562.0  1.0587101e-16  5.2162563e-20  
7562.5  1.0577991e-16  5.2210829e-20  
7563.0  1.0578371e-16  5.2251994e-20  
7563.5  1.0540021e-16  5.2350206e-20  
7564.0  1.0546069e-16  5.2338511e-20  
7564.5  1.0480154e-16  5.2293836e-20  
7565.0  1.0454585e-16  5.2332301e-20  
7565.5  1.0363274e-16  5.239669e-20  
7566.0  1.0281105e-16  5.2423414e-20  
7566.5  1.0105901e-16  5.241031e-20  
7567.0  1.0039613e-16  5.2434077e-20  
7567.5  1.0070274e-16  5.2333879e-20  
7568.0  9.9799363e-17  5.2214316e-20  
7568.5  9.9182192e-17  5.2331835e-20  
7569.0  9.6366135e-17  5.2380301e-20  
7569.5  9.5586945e-17  5.2311888e-20  
7570.0  9.4845156e-17  5.2317944e-20  
7570.5  9.443153e-17  5.2369055e-20  
7571.0  9.3644865e-17  5.2344385e-20  
7571.5  9.208989e-17  5.2303012e-20  
7572.0  9.1317528e-17  5.2243768e-20  
7572.5  9.216998e-17  5.2248609e-20  
7573.0  9.167142e-17  5.2245111e-20  
7573.5  9.1929629e-17  5.2244238e-20  
7574.0  9.1729934e-17  5.2259938e-20  
7574.5  9.1006208e-17  5.2275177e-20  
7575.0  9.0082891e-17  5.2346455e-20  
7575.5  8.9101543e-17  5.2302992e-20  
7576.0  8.7191037e-17  5.2327859e-20  
7576.5  8.5896212e-17  5.2408759e-20  
7577.0  8.6285314e-17  5.2395257e-20  
7577.5  8.633943e-17  5.2474224e-20  
7578.0  8.6086694e-17  5.2642487e-20  
7578.5  8.5025838e-17  5.2554686e-20  
7579.0  8.5312889e-17  5.2303517e-20  
7579.5  8.436054e-17  5.2419962e-20  
7580.0  8.4784058e-17  5.2542949e-20  
7580.5  8.4726358e-17  5.2520895e-20  
7581.0  8.4042466e-17  5.2567562e-20  
7581.5  8.2951378e-17  5.2653823e-20  
7582.0  8.2581392e-17  5.2600907e-20  
7582.5  8.2060424e-17  5.260031e-20  
7583.0  8.1636003e-17  5.2637733e-20  
7583.5  8.0778802e-17  5.2644258e-20  
7584.0  8.0548061e-17  5.264861e-20  
7584.5  8.0360123e-17  5.266471e-20  
7585.0  8.0869173e-17  5.2661796e-20  
7585.5  7.9722297e-17  5.2569439e-20  
7586.0  7.959249e-17  5.2541063e-20  
7586.5  7.8629396e-17  5.2649333e-20  
7587.0  7.9355538e-17  5.281337e-20  
7587.5  7.872054e-17  5.2891008e-20  
7588.0  7.8260436e-17  5.2927069e-20  
7588.5  7.8495234e-17  5.2925319e-20  
7589.0  7.9052341e-17  5.2749805e-20  
7589.5  7.9204991e-17  5.2807251e-20  
7590.0  7.8706189e-17  5.2915873e-20  
7590.5  7.6455449e-17  5.2939298e-20  
7591.0  7.4656172e-17  5.2989451e-20  
7591.5  7.3179864e-17  5.3249561e-20  
7592.0  7.0857567e-17  5.3408461e-20  
7592.5  6.9715385e-17  5.3341125e-20  
7593.0  6.6275126e-17  5.303349e-20  
7593.5  6.3461738e-17  5.2712926e-20  
7594.0  6.1133917e-17  5.2804217e-20  
7594.5  5.9310029e-17  5.2974045e-20  
7595.0  5.820171e-17  5.3062055e-20  
7595.5  5.5488415e-17  5.3040046e-20  
7596.0  5.2767803e-17  5.2984709e-20  
7596.5  5.1439004e-17  5.2996953e-20  
7597.0  4.9628246e-17  5.301242e-20  
7597.5  4.9051014e-17  5.2952593e-20  
7598.0  4.6710841e-17  5.2942544e-20  
7598.5  4.61017e-17  5.2989832e-20  
7599.0  4.6318581e-17  5.289152e-20  
7599.5  4.5261431e-17  5.2646791e-20  
7600.0  4.5017696e-17  5.2450193e-20  
7600.5  4.3211849e-17  5.2624895e-20  
7601.0  4.2427052e-17  5.3155349e-20  
7601.5  4.2150823e-17  5.3413483e-20  
7602.0  4.1478671e-17  5.3242308e-20  
7602.5  4.1963326e-17  5.3137941e-20  
7603.0  4.2859856e-17  5.3242685e-20  
7603.5  4.3941514e-17  5.3317543e-20  
7604.0  4.7012103e-17  5.3392681e-20  
7604.5  4.8907509e-17  5.3478796e-20  
7605.0  5.1019362e-17  5.3515325e-20  
7605.5  5.4608774e-17  5.3669783e-20  
7606.0  5.6663465e-17  5.3907313e-20  
7606.5  5.7603901e-17  5.4019481e-20  
7607.0  5.8426435e-17  5.3960389e-20  
7607.5  5.8197046e-17  5.3747726e-20  
7608.0  6.0313947e-17  5.3783826e-20  
7608.5  6.1380524e-17  5.3986249e-20  
7609.0  6.3421793e-17  5.3987758e-20  
7609.5  6.433764e-17  5.3824566e-20  
7610.0  6.7026604e-17  5.3726226e-20  
7610.5  6.9383154e-17  5.3789673e-20  
7611.0  7.2516835e-17  5.3748845e-20  
7611.5  7.4960773e-17  5.3574778e-20  
7612.0  7.6040153e-17  5.3422529e-20  
7612.5  7.7565613e-17  5.3474653e-20  
7613.0  7.9992703e-17  5.3579344e-20  
7613.5  8.2171675e-17  5.3578304e-20  
7614.0  8.3662771e-17  5.356463e-20  
7614.5  8.3966592e-17  5.3629486e-20  
7615.0  8.4707854e-17  5.4105999e-20  
7615.5  8.6594379e-17  5.4732708e-20  
7616.0  8.5863967e-17  5.5431595e-20  
7616.5  8.3969206e-17  5.6155855e-20  
7617.0  8.2443881e-17  5.6753436e-20  
7617.5  8.1093145e-17  5.779849e-20  
7618.0  7.9680521e-17  5.915084e-20  
7618.5  7.7082474e-17  6.055111e-20  
7619.0  7.3083418e-17  6.2022575e-20  
7619.5  6.9452706e-17  6.3228404e-20  
7620.0  6.4901051e-17  6.4782013e-20  
7620.5  6.1192262e-17  6.6772494e-20  
7621.0  5.8360005e-17  6.9138592e-20  
7621.5  5.6144378e-17  7.1756821e-20  
7622.0  5.5103711e-17  7.4556797e-20  
7622.5  5.4840929e-17  7.7364003e-20  
7623.0  5.4224505e-17  8.0471606e-20  
7623.5  5.2242096e-17  8.3602544e-20  
7624.0  5.0931643e-17  8.7158171e-20  
7624.5  5.0508284e-17  9.1162237e-20  
7625.0  5.1179329e-17  9.5086565e-20  
7625.5  5.2760474e-17  9.9215126e-20  
7626.0  5.3445427e-17  1.0325353e-19  
7626.5  5.466104e-17  1.0735501e-19  
7627.0  5.5670613e-17  1.1249712e-19  
7627.5  5.61037e-17  1.1818653e-19  
7628.0  5.5755324e-17  1.2382155e-19  
7628.5  5.4794728e-17  1.2853332e-19  
7629.0  5.5239143e-17  1.3267305e-19  
7629.5  5.5292491e-17  1.3640921e-19  
7630.0  5.550786e-17  1.4017561e-19  
7630.5  5.5728892e-17  1.4395791e-19  
7631.0  5.7254366e-17  1.4739452e-19  
7631.5  5.8012979e-17  1.499614e-19  
7632.0  5.9090348e-17  1.5179945e-19  
7632.5  5.8215133e-17  1.5306349e-19  
7633.0  5.8865075e-17  1.5354711e-19  
7633.5  5.9045992e-17  1.5372745e-19  
7634.0  5.9737073e-17  1.5359812e-19  
7634.5  6.016466e-17  1.5271424e-19  
7635.0  6.095173e-17  1.5072785e-19  
7635.5  6.0862108e-17  1.4800802e-19  
7636.0  6.0073381e-17  1.4488566e-19  
7636.5  5.9205448e-17  1.4119774e-19  
7637.0  5.8835842e-17  1.3799771e-19  
7637.5  5.8132068e-17  1.3446273e-19  
7638.0  5.9325815e-17  1.2981106e-19  
7638.5  6.1960302e-17  1.2467969e-19  
7639.0  6.4498777e-17  1.1855392e-19  
7639.5  6.6237851e-17  1.1251366e-19  
7640.0  6.4955853e-17  1.0734037e-19  
7640.5  6.3757294e-17  1.0257915e-19  
7641.0  6.1779874e-17  9.7618741e-20  
7641.5  5.956343e-17  9.3081758e-20  
7642.0  5.8463316e-17  8.8845851e-20  
7642.5  5.8246975e-17  8.5174476e-20  
7643.0  5.9603014e-17  8.1889109e-20  
7643.5  6.179335e-17  7.8743937e-20  
7644.0  6.2388334e-17  7.599574e-20  
7644.5  6.3313469e-17  7.399496e-20  
7645.0  6.2162697e-17  7.2402109e-20  
7645.5  6.0775265e-17  7.1327681e-20  
7646.0  6.0393636e-17  7.0767906e-20  
7646.5  6.1355404e-17  7.0606108e-20  
7647.0  6.1565003e-17  7.0970168e-20  
7647.5  6.2026358e-17  7.1568266e-20  
7648.0  6.0079009e-17  7.2480143e-20  
7648.5  5.9978468e-17  7.3933006e-20  
7649.0  6.0375907e-17  7.5675626e-20  
7649.5  6.1140463e-17  7.7245067e-20  
7650.0  6.2402222e-17  7.8329285e-20  
7650.5  6.2015905e-17  7.9543829e-20  
7651.0  6.0139488e-17  8.1048841e-20  
7651.5  5.9127893e-17  8.3128115e-20  
7652.0  5.8035736e-17  8.5043376e-20  
7652.5  5.8809267e-17  8.6722546e-20  
7653.0  5.9857753e-17  8.8138167e-20  
7653.5  6.0663909e-17  8.9468185e-20  
7654.0  6.2427777e-17  9.03857e-20  
7654.5  6.2441746e-17  9.0967306e-20  
7655.0  6.3250842e-17  9.1875337e-20  
7655.5  6.411389e-17  9.2384047e-20  
7656.0  6.3971857e-17  9.215432e-20  
7656.5  6.5102399e-17  9.2207165e-20  
7657.0  6.5482291e-17  9.2329085e-20  
7657.5  6.525183e-17  9.2645895e-20  
7658.0  6.3564309e-17  9.2952233e-20  
7658.5  6.2786335e-17  9.3445484e-20  
7659.0  6.2296406e-17  9.3056889e-20  
7659.5  6.1500323e-17  9.2230953e-20  
7660.0  6.2496936e-17  9.1477822e-20  
7660.5  6.2331409e-17  9.0741867e-20  
7661.0  6.3045762e-17  9.0164288e-20  
7661.5  6.1783045e-17  8.967931e-20  
7662.0  6.1205597e-17  8.9262349e-20  
7662.5  5.9803634e-17  8.9463907e-20  
7663.0  5.9617928e-17  8.9408382e-20  
7663.5  5.9102383e-17  8.8274239e-20  
7664.0  5.8811365e-17  8.7178635e-20  
7664.5  5.74276e-17  8.6273087e-20  
7665.0  5.7434783e-17  8.5663065e-20  
7665.5  5.6102087e-17  8.4830562e-20  
7666.0  5.592085e-17  8.4174987e-20  
7666.5  5.4918137e-17  8.4030823e-20  
7667.0  5.5412432e-17  8.3819896e-20  
7667.5  5.6470349e-17  8.3311571e-20  
7668.0  5.8274334e-17  8.2730536e-20  
7668.5  5.8304317e-17  8.1571262e-20  
7669.0  5.9076626e-17  8.0669325e-20  
7669.5  5.9053362e-17  7.9792143e-20  
7670.0  6.0036979e-17  7.9031624e-20  
7670.5  6.09124e-17  7.8334264e-20  
7671.0  6.240806e-17  7.8102707e-20  
7671.5  6.3157206e-17  7.7993762e-20  
7672.0  6.3366893e-17  7.743564e-20  
7672.5  6.3247606e-17  7.6747946e-20  
7673.0  6.3626698e-17  7.6362918e-20  
7673.5  6.2690037e-17  7.5664782e-20  
7674.0  6.2375917e-17  7.4714573e-20  
7674.5  6.1751058e-17  7.3695088e-20  
7675.0  6.089864e-17  7.2844849e-20  
7675.5  6.0650386e-17  7.2303664e-20  
7676.0  6.2107798e-17  7.2197885e-20  
7676.5  6.213849e-17  7.1971554e-20  
7677.0  6.3705444e-17  7.1713646e-20  
7677.5  6.394209e-17  7.1246807e-20  
7678.0  6.5024779e-17  7.040885e-20  
7678.5  6.5865784e-17  6.9740416e-20  
7679.0  6.5857789e-17  6.9071703e-20  
7679.5  6.5462245e-17  6.8383369e-20  
7680.0  6.4337362e-17  6.7800408e-20  
7680.5  6.3720438e-17  6.7551502e-20  
7681.0  6.3187522e-17  6.7147639e-20  
7681.5  6.2535118e-17  6.6717443e-20  
7682.0  6.2585846e-17  6.6748255e-20  
7682.5  6.2967527e-17  6.6675964e-20  
7683.0  6.2726044e-17  6.6328604e-20  
7683.5  6.2393915e-17  6.5571317e-20  
7684.0  6.1904534e-17  6.4571287e-20  
7684.5  6.1338838e-17  6.4189989e-20  
7685.0  6.2814737e-17  6.3889564e-20  
7685.5  6.2153183e-17  6.3570931e-20  
7686.0  6.2159517e-17  6.3266358e-20  
7686.5  6.2588721e-17  6.3232007e-20  
7687.0  6.3114894e-17  6.3061044e-20  
7687.5  6.3319327e-17  6.2839019e-20  
7688.0  6.3356569e-17  6.2561361e-20  
7688.5  6.3306768e-17  6.2219829e-20  
7689.0  6.3073577e-17  6.1831187e-20  
7689.5  6.2651593e-17  6.1568299e-20  
7690.0  6.2309957e-17  6.1106858e-20  
7690.5  6.1924514e-17  6.0757238e-20  
7691.0  6.1379746e-17  6.0672412e-20  
7691.5  6.1400784e-17  6.0711402e-20  
7692.0  6.2525376e-17  6.0634537e-20  
7692.5  6.2060773e-17  6.0605701e-20  
7693.0  6.1740973e-17  6.0408802e-20  
7693.5  6.2359501e-17  6.0180826e-20  
7694.0  6.2339181e-17  5.9814323e-20  
7694.5  6.2403031e-17  5.9588067e-20  
7695.0  6.2711065e-17  5.9361778e-20  
7695.5  6.2239038e-17  5.9170733e-20  
7696.0  6.3490135e-17  5.8998781e-20  
7696.5  6.2894777e-17  5.8815203e-20  
7697.0  6.243552e-17  5.8696543e-20  
7697.5  6.2182506e-17  5.8472284e-20  
7698.0  6.2855289e-17  5.8342736e-20  
7698.5  6.2226251e-17  5.8326274e-20  
7699.0  6.1096279e-17  5.8252856e-20  
7699.5  5.9434569e-17  5.8077227e-20  
7700.0  5.8718653e-17  5.7936709e-20  
7700.5  5.9388335e-17  5.7751178e-20  
7701.0  6.0707235e-17  5.7497989e-20  
7701.5  6.16026e-17  5.7460047e-20  
7702.0  6.2958138e-17  5.7374855e-20  
7702.5  6.2907778e-17  5.7219099e-20  
7703.0  6.2294789e-17  5.7082773e-20  
7703.5  6.2282272e-17  5.6962296e-20  
7704.0  6.347205e-17  5.6847589e-20  
7704.5  6.4075091e-17  5.6843598e-20  
7705.0  6.4366782e-17  5.6771625e-20  
7705.5  6.5017786e-17  5.6626449e-20  
7706.0  6.4966818e-17  5.6625803e-20  
7706.5  6.5681741e-17  5.6493571e-20  
7707.0  6.5931843e-17  5.6285794e-20  
7707.5  6.6639058e-17  5.6134062e-20  
7708.0  6.9213643e-17  5.6063816e-20  
7708.5  6.9587965e-17  5.6140017e-20  
7709.0  6.7243469e-17  5.5916708e-20  
7709.5  6.7639216e-17  5.5700699e-20  
7710.0  6.8169224e-17  5.582813e-20  
7710.5  6.7915587e-17  5.5732313e-20  
7711.0  6.8075267e-17  5.5617945e-20  
7711.5  6.7499849e-17  5.5563073e-20  
7712.0  6.7279843e-17  5.5538931e-20  
7712.5  6.7805649e-17  5.5461584e-20  
7713.0  6.9261029e-17  5.5273593e-20  
7713.5  6.9910193e-17  5.5069533e-20  
7714.0  6.7738122e-17  5.5004802e-20  
7714.5  6.7208121e-17  5.5031194e-20  
7715.0  6.6498454e-17  5.496835e-20  
7715.5  6.691949e-17  5.4888038e-20  
7716.0  6.7587718e-17  5.4922633e-20  
7716.5  6.8703348e-17  5.4926752e-20  
7717.0  6.8565925e-17  5.4846669e-20  
7717.5  6.6688774e-17  5.4782313e-20  
7718.0  6.6445061e-17  5.4822151e-20  
7718.5  6.6066841e-17  5.4902544e-20  
7719.0  6.5158855e-17  5.4919448e-20  
7719.5  6.4628401e-17  5.4890099e-20  
7720.0  6.5660018e-17  5.4795417e-20  
7720.5  6.5785303e-17  5.4821911e-20  
7721.0  6.662947e-17  5.4839908e-20  
7721.5  6.694511e-17  5.4787514e-20  
7722.0  6.7601754e-17  5.4838492e-20  
7722.5  6.7357254e-17  5.4929652e-20  
7723.0  6.7133517e-17  5.5057427e-20  
7723.5  6.6705812e-17  5.5021235e-20  
7724.0  6.7203516e-17  5.4966358e-20  
7724.5  6.7603281e-17  5.5047653e-20  
7725.0  6.8261691e-17  5.5108195e-20  
7725.5  6.8209296e-17  5.5063453e-20  
7726.0  6.7751888e-17  5.4961276e-20  
7726.5  6.7942095e-17  5.4940316e-20  
7727.0  6.9078262e-17  5.485172e-20  
7727.5  6.8441899e-17  5.4742382e-20  
7728.0  6.8550044e-17  5.4878004e-20  
7728.5  6.8267905e-17  5.4987284e-20  
7729.0  6.9281306e-17  5.4986898e-20  
7729.5  6.9580337e-17  5.4866109e-20  
7730.0  6.9668479e-17  5.4817704e-20  
7730.5  6.9505696e-17  5.4801166e-20  
7731.0  6.9929134e-17  5.480266e-20  
7731.5  7.0048302e-17  5.4834458e-20  
7732.0  7.0123725e-17  5.5146151e-20  
7732.5  6.9775735e-17  5.5515196e-20  
7733.0  7.0621717e-17  5.559053e-20  
7733.5  7.0290779e-17  5.5038864e-20  
7734.0  7.0276836e-17  5.3869723e-20  
7734.5  7.0323253e-17  5.3863631e-20  
7735.0  6.9867336e-17  5.431171e-20  
7735.5  6.9782085e-17  5.4796813e-20  
7736.0  6.9713526e-17  5.4841484e-20  
7736.5  7.0380095e-17  5.4836791e-20  
7737.0  7.1141852e-17  5.4952857e-20  
7737.5  7.2114552e-17  5.5019768e-20  
7738.0  7.2335318e-17  5.4604724e-20  
7738.5  7.2106091e-17  5.4287383e-20  
7739.0  7.1329733e-17  5.4224871e-20  
7739.5  7.1288165e-17  5.4239193e-20  
7740.0  7.1221096e-17  5.420097e-20  
7740.5  7.1433266e-17  5.401839e-20  
7741.0  7.2043836e-17  5.3978498e-20  
7741.5  7.1947542e-17  5.4591761e-20  
7742.0  7.1443952e-17  5.5035516e-20  
7742.5  7.0490417e-17  5.5292698e-20  
7743.0  6.9234998e-17  5.4973094e-20  
7743.5  6.9434656e-17  5.4572288e-20  
7744.0  6.96261e-17  5.4484719e-20  
7744.5  6.984187e-17  5.4460127e-20  
7745.0  6.992186e-17  5.424569e-20  
7745.5  6.9901995e-17  5.4298867e-20  
7746.0  6.9832086e-17  5.4678322e-20  
7746.5  6.9138036e-17  5.5366683e-20  
7747.0  7.1269573e-17  5.5487393e-20  
7747.5  7.2126627e-17  5.5097764e-20  
7748.0  6.9524765e-17  5.4920354e-20  
7748.5  6.9679176e-17  5.4805587e-20  
7749.0  7.0942051e-17  5.4866654e-20  
7749.5  7.2036828e-17  5.4916684e-20  
7750.0  7.1730141e-17  5.4882454e-20  
7750.5  7.0120406e-17  5.4918905e-20  
7751.0  7.0753674e-17  5.4987737e-20  
7751.5  6.9557896e-17  5.490777e-20  
7752.0  7.144975e-17  5.4811438e-20  
7752.5  7.1881685e-17  5.4901109e-20  
7753.0  7.2320985e-17  5.5038352e-20  
7753.5  7.2661158e-17  5.519583e-20  
7754.0  7.4201434e-17  5.4969698e-20  
7754.5  7.3842042e-17  5.4849672e-20  
7755.0  7.3860579e-17  5.5091103e-20  
7755.5  7.549044e-17  5.5247745e-20  
7756.0  7.4888288e-17  5.5269256e-20  
7756.5  7.3105308e-17  5.512498e-20  
7757.0  7.3206075e-17  5.5007846e-20  
7757.5  7.3180643e-17  5.4986945e-20  
7758.0  7.2304378e-17  5.4902697e-20  
7758.5  7.1742258e-17  5.4929022e-20  
7759.0  7.0019432e-17  5.4941441e-20  
7759.5  6.9634495e-17  5.4860576e-20  
7760.0  6.9474367e-17  5.4913599e-20  
7760.5  7.1765728e-17  5.496466e-20  
7761.0  7.2565475e-17  5.4872677e-20  
7761.5  7.2775696e-17  5.4851776e-20  
7762.0  7.1903488e-17  5.4893209e-20  
7762.5  7.0905652e-17  5.4825493e-20  
7763.0  7.0938337e-17  5.4839892e-20  
7763.5  7.1108416e-17  5.4811119e-20  
7764.0  7.1732648e-17  5.4798292e-20  
7764.5  7.1364681e-17  5.5047576e-20  
7765.0  7.0446099e-17  5.5024235e-20  
7765.5  7.0960625e-17  5.491308e-20  
7766.0  7.1336e-17  5.4917553e-20  
7766.5  7.2142448e-17  5.4915924e-20  
7767.0  7.2249119e-17  5.4894903e-20  
7767.5  7.2178954e-17  5.4964012e-20  
7768.0  7.2729903e-17  5.5030919e-20  
7768.5  7.2140267e-17  5.4890261e-20  
7769.0  7.1135636e-17  5.4970494e-20  
7769.5  7.1020438e-17  5.5324126e-20  
7770.0  7.322148e-17  5.5512805e-20  
7770.5  7.4493723e-17  5.5895888e-20  
7771.0  7.5131086e-17  5.6348576e-20  
7771.5  7.4896395e-17  5.6030751e-20  
7772.0  7.4733308e-17  5.4361732e-20  
7772.5  7.5772723e-17  5.3842111e-20  
7773.0  7.5562938e-17  5.4319153e-20  
7773.5  7.3390397e-17  5.4730646e-20  
7774.0  7.2535922e-17  5.4929385e-20  
7774.5  7.33147e-17  5.4979842e-20  
7775.0  7.4235875e-17  5.5108824e-20  
7775.5  7.4815433e-17  5.5163909e-20  
7776.0  7.4047426e-17  5.5118321e-20  
7776.5  7.4279093e-17  5.513316e-20  
7777.0  7.4196438e-17  5.5134626e-20  
7777.5  7.3969948e-17  5.5060877e-20  
7778.0  7.3590151e-17  5.4858997e-20  
7778.5  7.3803465e-17  5.4623086e-20  
7779.0  7.3393029e-17  5.4234797e-20  
7779.5  7.3053228e-17  5.4976865e-20  
7780.0  7.2987046e-17  5.6487042e-20  
7780.5  7.3678651e-17  5.7559821e-20  
7781.0  7.4108187e-17  5.6847598e-20  
7781.5  7.5760085e-17  5.5303844e-20  
7782.0  7.5981845e-17  5.5018091e-20  
7782.5  7.4430306e-17  5.5091529e-20  
7783.0  7.2978473e-17  5.5382037e-20  
7783.5  6.9983504e-17  5.5461838e-20  
7784.0  7.0149138e-17  5.5456181e-20  
7784.5  7.0583792e-17  5.5465402e-20  
7785.0  7.2093911e-17  5.5417417e-20  
7785.5  7.3347231e-17  5.5356969e-20  
7786.0  7.3725214e-17  5.5454896e-20  
7786.5  7.3286125e-17  5.5360606e-20  
7787.0  7.3094443e-17  5.5253562e-20  
7787.5  7.3899982e-17  5.5308171e-20  
7788.0  7.2953274e-17  5.4929157e-20  
7788.5  7.4306892e-17  5.4705183e-20  
7789.0  7.4047653e-17  5.522549e-20  
7789.5  7.3722751e-17  5.5716795e-20  
7790.0  7.3190782e-17  5.5987279e-20  
7790.5  7.2618027e-17  5.5608824e-20  
7791.0  7.3704442e-17  5.530493e-20  
7791.5  7.2935713e-17  5.5192578e-20  
7792.0  7.3158889e-17  5.52538e-20  
7792.5  7.3748752e-17  5.5283497e-20  
7793.0  7.3449159e-17  5.5236882e-20  
7793.5  7.316979e-17  5.5357775e-20  
7794.0  7.2486238e-17  5.5440339e-20  
7794.5  7.1441466e-17  5.5277313e-20  
7795.0  6.9778414e-17  5.497176e-20  
7795.5  6.842368e-17  5.4969818e-20  
7796.0  6.8033608e-17  5.5017081e-20  
7796.5  6.7778686e-17  5.5073766e-20  
7797.0  6.8681265e-17  5.5121349e-20  
7797.5  6.9953413e-17  5.5113533e-20  
7798.0  7.0645838e-17  5.5106227e-20  
7798.5  7.0548137e-17  5.5098897e-20  
7799.0  6.9619345e-17  5.5149201e-20  
7799.5  6.9522464e-17  5.5150656e-20  
7800.0  6.9532061e-17  5.5186169e-20  
7800.5  6.9907743e-17  5.5259428e-20  
7801.0  6.9973984e-17  5.5323198e-20  
7801.5  7.0165655e-17  5.4917902e-20  
7802.0  7.0512949e-17  5.4579222e-20  
7802.5  7.0291863e-17  5.4658807e-20  
7803.0  7.1002837e-17  5.4926417e-20  
7803.5  7.0385815e-17  5.5202029e-20  
7804.0  6.9898063e-17  5.5139125e-20  
7804.5  6.9755531e-17  5.4942459e-20  
7805.0  6.8509524e-17  5.4927553e-20  
7805.5  6.8436953e-17  5.5087807e-20  
7806.0  6.8662187e-17  5.5068673e-20  
7806.5  7.0018067e-17  5.4904414e-20  
7807.0  7.1599881e-17  5.4887531e-20  
7807.5  7.2210938e-17  5.4893712e-20  
7808.0  7.244815e-17  5.4830359e-20  
7808.5  7.1548102e-17  5.4674014e-20  
7809.0  7.0640618e-17  5.4619292e-20  
7809.5  6.9313854e-17  5.4903228e-20  
7810.0  6.878832e-17  5.5363328e-20  
7810.5  6.8915252e-17  5.5470408e-20  
7811.0  6.9241924e-17  5.5178921e-20  
7811.5  6.8971879e-17  5.5067098e-20  
7812.0  6.8559749e-17  5.5015285e-20  
7812.5  6.6978407e-17  5.4899303e-20  
7813.0  6.6406594e-17  5.4899859e-20  
7813.5  6.6100385e-17  5.5189071e-20  
7814.0  6.5751388e-17  5.5603005e-20  
7814.5  6.5547754e-17  5.6271831e-20  
7815.0  6.4901733e-17  5.5686459e-20  
7815.5  6.5380847e-17  5.4467807e-20  
7816.0  6.6599322e-17  5.4012235e-20  
7816.5  6.8405932e-17  5.4282025e-20  
7817.0  6.8675965e-17  5.4694118e-20  
7817.5  6.8529453e-17  5.4842564e-20  
7818.0  6.9496935e-17  5.4971801e-20  
7818.5  7.0323382e-17  5.4907364e-20  
7819.0  6.7758574e-17  5.489991e-20  
7819.5  6.6769741e-17  5.4916061e-20  
7820.0  6.5411154e-17  5.5026472e-20  
7820.5  6.5070478e-17  5.5077625e-20  
7821.0  6.3460485e-17  5.4996083e-20  
7821.5  6.4447149e-17  5.491638e-20  
7822.0  6.5671577e-17  5.4398714e-20  
7822.5  6.4775137e-17  5.4160427e-20  
7823.0  6.5418668e-17  5.4671638e-20  
7823.5  6.6141377e-17  5.575324e-20  
7824.0  6.6842141e-17  5.6636487e-20  
7824.5  6.7893152e-17  5.607591e-20  
7825.0  6.678901e-17  5.5546112e-20  
7825.5  6.6210172e-17  5.5359616e-20  
7826.0  6.718406e-17  5.5352484e-20  
7826.5  6.7124067e-17  5.5290405e-20  
7827.0  6.7440031e-17  5.5337123e-20  
7827.5  6.7390836e-17  5.5429891e-20  
7828.0  6.7624373e-17  5.549512e-20  
7828.5  6.7378286e-17  5.5761815e-20  
7829.0  6.739424e-17  5.6160298e-20  
7829.5  6.7046696e-17  5.555319e-20  
7830.0  6.6105481e-17  5.5030774e-20  
7830.5  6.4978818e-17  5.510689e-20  
7831.0  6.3347741e-17  5.5237689e-20  
7831.5  6.3340902e-17  5.5324053e-20  
7832.0  6.3786881e-17  5.5391055e-20  
7832.5  6.4586107e-17  5.5485187e-20  
7833.0  6.4647029e-17  5.5414356e-20  
7833.5  6.4996365e-17  5.5341284e-20  
7834.0  6.4443576e-17  5.5404401e-20  
7834.5  6.5299848e-17  5.5461534e-20  
7835.0  6.4747928e-17  5.5429843e-20  
7835.5  6.4282755e-17  5.5262224e-20  
7836.0  6.3763313e-17  5.5077843e-20  
7836.5  6.37912e-17  5.4828743e-20  
7837.0  6.5360418e-17  5.4812335e-20  
7837.5  6.5306515e-17  5.5198403e-20  
7838.0  6.4710019e-17  5.5635433e-20  
7838.5  6.4909829e-17  5.5713742e-20  
7839.0  6.524744e-17  5.5484103e-20  
7839.5  6.5927007e-17  5.5343482e-20  
7840.0  6.6000416e-17  5.5297245e-20  
7840.5  6.5252748e-17  5.5341677e-20  
7841.0  6.4179969e-17  5.5662919e-20  
7841.5  6.4656124e-17  5.6468537e-20  
7842.0  6.5166784e-17  5.6634683e-20  
7842.5  6.5762564e-17  5.5758667e-20  
7843.0  6.6189402e-17  5.4768886e-20  
7843.5  6.5481884e-17  5.4205084e-20  
7844.0  6.5632028e-17  5.4799269e-20  
7844.5  6.6382643e-17  5.523843e-20  
7845.0  6.5973512e-17  5.5497217e-20  
7845.5  6.371958e-17  5.5547472e-20  
7846.0  6.2972608e-17  5.5567693e-20  
7846.5  6.3803174e-17  5.5547508e-20  
7847.0  6.3090628e-17  5.5540513e-20  
7847.5  6.3067009e-17  5.5548096e-20  
7848.0  6.2477463e-17  5.5550484e-20  
7848.5  6.238094e-17  5.5512371e-20  
7849.0  6.3237476e-17  5.517261e-20  
7849.5  6.3708868e-17  5.4712146e-20  
7850.0  6.4330065e-17  5.4451557e-20  
7850.5  6.575406e-17  5.5030357e-20  
7851.0  6.5504026e-17  5.6727926e-20  
7851.5  6.6320027e-17  5.6864998e-20  
7852.0  6.6458589e-17  5.6269643e-20  
7852.5  6.7192077e-17  5.5650885e-20  
7853.0  6.7507564e-17  5.5425137e-20  
7853.5  6.6857232e-17  5.5327067e-20  
7854.0  6.5198517e-17  5.5334184e-20  
7854.5  6.540007e-17  5.5311118e-20  
7855.0  6.4437983e-17  5.531292e-20  
7855.5  6.4081364e-17  5.5341935e-20  
7856.0  6.2917527e-17  5.5309512e-20  
7856.5  6.2969367e-17  5.538661e-20  
7857.0  6.2151725e-17  5.5433727e-20  
7857.5  6.1221741e-17  5.5380118e-20  
7858.0  6.0876203e-17  5.537744e-20  
7858.5  6.1553764e-17  5.5483932e-20  
7859.0  6.3227869e-17  5.5595334e-20  
7859.5  6.3384935e-17  5.55263e-20  
7860.0  6.254141e-17  5.5535182e-20  
7860.5  6.206417e-17  5.5652065e-20  
7861.0  6.2732029e-17  5.5975055e-20  
7861.5  6.4225991e-17  5.6184981e-20  
7862.0  6.4085037e-17  5.6052785e-20  
7862.5  6.3682385e-17  5.5557028e-20  
7863.0  6.3086645e-17  5.5103107e-20  
7863.5  6.2052952e-17  5.5179156e-20  
7864.0  6.129578e-17  5.5420572e-20  
7864.5  6.1139249e-17  5.5574051e-20  
7865.0  6.1297069e-17  5.5531603e-20  
7865.5  6.2225089e-17  5.5607806e-20  
7866.0  6.3479437e-17  5.5657938e-20  
7866.5  6.4817391e-17  5.5577687e-20  
7867.0  6.5650631e-17  5.5480639e-20  
7867.5  6.5463214e-17  5.5440281e-20  
7868.0  6.5498258e-17  5.5463876e-20  
7868.5  6.5977051e-17  5.5473732e-20  
7869.0  6.451771e-17  5.525817e-20  
7869.5  6.4040766e-17  5.5073008e-20  
7870.0  6.2471273e-17  5.5229029e-20  
7870.5  6.2051624e-17  5.5748283e-20  
7871.0  6.2150956e-17  5.588887e-20  
7871.5  6.3457737e-17  5.5805036e-20  
7872.0  6.4014776e-17  5.5660138e-20  
7872.5  6.5803198e-17  5.5715715e-20  
7873.0  6.5790055e-17  5.6139179e-20  
7873.5  6.4785058e-17  5.6673292e-20  
7874.0  6.3953299e-17  5.6977327e-20  
7874.5  6.2842075e-17  5.5778932e-20  
7875.0  6.307927e-17  5.4692574e-20  
7875.5  6.3853776e-17  5.4564607e-20  
7876.0  6.4816112e-17  5.502376e-20  
7876.5  6.4796644e-17  5.5429417e-20  
7877.0  6.4771455e-17  5.5461465e-20  
7877.5  6.5135339e-17  5.5538842e-20  
7878.0  6.5535198e-17  5.5579874e-20  
7878.5  6.7147327e-17  5.5605409e-20  
7879.0  6.6156291e-17  5.566575e-20  
7879.5  6.5655951e-17  5.5659488e-20  
7880.0  6.4691866e-17  5.5573627e-20  
7880.5  6.4656435e-17  5.5560315e-20  
7881.0  6.2443739e-17  5.5534489e-20  
7881.5  6.1122147e-17  5.4921733e-20  
7882.0  6.0616489e-17  5.4681871e-20  
7882.5  5.9797313e-17  5.5122684e-20  
7883.0  5.9514366e-17  5.6330807e-20  
7883.5  5.9233912e-17  5.6732517e-20  
7884.0  5.9831712e-17  5.6137642e-20  
7884.5  6.1548838e-17  5.5831791e-20  
7885.0  6.1963663e-17  5.5743415e-20  
7885.5  6.3408632e-17  5.5678322e-20  
7886.0  6.3643722e-17  5.5580762e-20  
7886.5  6.4382687e-17  5.5562137e-20  
7887.0  6.4096306e-17  5.5736533e-20  
7887.5  6.3316684e-17  5.6021309e-20  
7888.0  6.1769563e-17  5.5998264e-20  
7888.5  6.2020604e-17  5.5782803e-20  
7889.0  6.1876665e-17  5.5339053e-20  
7889.5  6.2638601e-17  5.5401027e-20  
7890.0  6.3700578e-17  5.6205419e-20  
7890.5  6.3397105e-17  5.672418e-20  
7891.0  6.5054497e-17  5.7010704e-20  
7891.5  6.3375082e-17  5.6680442e-20  
7892.0  6.3457061e-17  5.6062137e-20  
7892.5  6.2923833e-17  5.5427963e-20  
7893.0  6.3345823e-17  5.5592108e-20  
7893.5  6.3767099e-17  5.5880995e-20  
7894.0  6.3455511e-17  5.6047583e-20  
7894.5  6.279958e-17  5.611516e-20  
7895.0  6.2341799e-17  5.6077648e-20  
7895.5  6.2825696e-17  5.609571e-20  
7896.0  6.1580613e-17  5.5989529e-20  
7896.5  6.0184897e-17  5.5966997e-20  
7897.0  6.1042997e-17  5.6183467e-20  
7897.5  6.1657495e-17  5.6342813e-20  
7898.0  6.226246e-17  5.624225e-20  
7898.5  6.2234548e-17  5.5915753e-20  
7899.0  6.25843e-17  5.5866022e-20  
7899.5  6.3208888e-17  5.6015864e-20  
7900.0  6.3873263e-17  5.6261313e-20  
7900.5  6.4632111e-17  5.6274476e-20  
7901.0  6.4427563e-17  5.6162542e-20  
7901.5  6.3488945e-17  5.6185944e-20  
7902.0  6.2473908e-17  5.6286983e-20  
7902.5  6.1761142e-17  5.6165039e-20  
7903.0  6.3203447e-17  5.5914149e-20  
7903.5  6.3677456e-17  5.5638019e-20  
7904.0  6.2602787e-17  5.5680243e-20  
7904.5  6.3324056e-17  5.5792506e-20  
7905.0  6.3228921e-17  5.5913353e-20  
7905.5  6.3474397e-17  5.5961708e-20  
7906.0  6.4051173e-17  5.5873886e-20  
7906.5  6.5020983e-17  5.5786371e-20  
7907.0  6.5275422e-17  5.5626509e-20  
7907.5  6.4454586e-17  5.5765286e-20  
7908.0  6.313214e-17  5.6044874e-20  
7908.5  6.2517268e-17  5.6428766e-20  
7909.0  6.414305e-17  5.6495612e-20  
7909.5  6.4604177e-17  5.64189e-20  
7910.0  6.4235268e-17  5.6581814e-20  
7910.5  6.2686507e-17  5.6683095e-20  
7911.0  6.1920587e-17  5.6370431e-20  
7911.5  6.213207e-17  5.5928465e-20  
7912.0  6.2098464e-17  5.5646713e-20  
7912.5  6.0538967e-17  5.5940469e-20  
7913.0  6.0910757e-17  5.6199872e-20  
7913.5  6.1435104e-17  5.6158246e-20  
7914.0  6.4364826e-17  5.6278883e-20  
7914.5  6.5799581e-17  5.6291558e-20  
7915.0  6.5456625e-17  5.6260572e-20  
7915.5  6.4393305e-17  5.6219611e-20  
7916.0  6.2985305e-17  5.6163038e-20  
7916.5  6.2498843e-17  5.6241162e-20  
7917.0  6.3090882e-17  5.6174353e-20  
7917.5  6.5510469e-17  5.6060936e-20  
7918.0  6.5525365e-17  5.5673239e-20  
7918.5  6.2212086e-17  5.5697963e-20  
7919.0  6.1769769e-17  5.629313e-20  
7919.5  6.2155283e-17  5.7143162e-20  
7920.0  6.1763102e-17  5.7291829e-20  
7920.5  6.2366928e-17  5.6827641e-20  
7921.0  6.2904879e-17  5.6644781e-20  
7921.5  6.2514197e-17  5.6584338e-20  
7922.0  6.2540774e-17  5.660723e-20  
7922.5  6.185172e-17  5.669348e-20  
7923.0  6.2342166e-17  5.6845859e-20  
7923.5  5.9910313e-17  5.6904207e-20  
7924.0  5.9746996e-17  5.6933847e-20  
7924.5  6.0777935e-17  5.7001841e-20  
7925.0  6.1346484e-17  5.7002083e-20  
7925.5  6.1802611e-17  5.6982034e-20  
7926.0  6.3484921e-17  5.7075289e-20  
7926.5  6.287638e-17  5.7213286e-20  
7927.0  6.2200259e-17  5.7293035e-20  
7927.5  6.1587146e-17  5.7270773e-20  
7928.0  6.2328082e-17  5.7199988e-20  
7928.5  6.3044559e-17  5.7275774e-20  
7929.0  6.3049305e-17  5.7450429e-20  
7929.5  6.2575038e-17  5.7309823e-20  
7930.0  6.2164812e-17  5.7227009e-20  
7930.5  6.130019e-17  5.7456475e-20  
7931.0  6.1930315e-17  5.7448736e-20  
7931.5  6.2409291e-17  5.7315522e-20  
7932.0  6.3968731e-17  5.7350497e-20  
7932.5  6.3979238e-17  5.7592991e-20  
7933.0  6.3837894e-17  5.8017968e-20  
7933.5  6.342511e-17  5.8352472e-20  
7934.0  6.3700966e-17  5.8865824e-20  
7934.5  6.4406997e-17  5.8526637e-20  
7935.0  6.4684269e-17  5.6972979e-20  
7935.5  6.3907884e-17  5.6208556e-20  
7936.0  6.1719946e-17  5.6343173e-20  
7936.5  6.0518926e-17  5.7023903e-20  
7937.0  6.003109e-17  5.7203952e-20  
7937.5  6.0747109e-17  5.7347062e-20  
7938.0  6.1376128e-17  5.7366654e-20  
7938.5  6.139297e-17  5.7342954e-20  
7939.0  6.1806841e-17  5.7347655e-20  
7939.5  6.2390785e-17  5.7274393e-20  
7940.0  6.2085747e-17  5.7197579e-20  
7940.5  6.1459823e-17  5.7214356e-20  
7941.0  6.3161569e-17  5.7248338e-20  
7941.5  6.4202646e-17  5.7158978e-20  
7942.0  6.5050402e-17  5.6695345e-20  
7942.5  6.4782775e-17  5.622329e-20  
7943.0  6.4011806e-17  5.7017629e-20  
7943.5  6.3457037e-17  5.8303172e-20  
7944.0  6.3652823e-17  5.8121578e-20  
7944.5  6.3837447e-17  5.7727493e-20  
7945.0  6.3895799e-17  5.7365589e-20  
7945.5  6.447806e-17  5.7191765e-20  
7946.0  6.4496904e-17  5.7090022e-20  
7946.5  6.5057062e-17  5.7228249e-20  
7947.0  6.4592878e-17  5.722738e-20  
7947.5  6.5068019e-17  5.7141649e-20  
7948.0  6.4302586e-17  5.7195596e-20  
7948.5  6.4176628e-17  5.717785e-20  
7949.0  6.2613475e-17  5.6835463e-20  
7949.5  6.3052816e-17  5.6497054e-20  
7950.0  6.2611526e-17  5.6947773e-20  
7950.5  6.3130442e-17  5.7740012e-20  
7951.0  6.2238521e-17  5.8560709e-20  
7951.5  6.1563537e-17  5.8482498e-20  
7952.0  6.0778287e-17  5.7941983e-20  
7952.5  6.041508e-17  5.7367153e-20  
7953.0  5.9873993e-17  5.6937391e-20  
7953.5  6.0102022e-17  5.6875672e-20  
7954.0  6.0266819e-17  5.7100399e-20  
7954.5  6.1522068e-17  5.7376861e-20  
7955.0  6.335809e-17  5.7325347e-20  
7955.5  6.2981948e-17  5.7359143e-20  
7956.0  6.2911888e-17  5.7451571e-20  
7956.5  6.1112794e-17  5.7440834e-20  
7957.0  6.1774844e-17  5.7294375e-20  
7957.5  6.1275219e-17  5.7364238e-20  
7958.0  6.1244662e-17  5.754662e-20  
7958.5  6.0620577e-17  5.7366874e-20  
7959.0  6.2114952e-17  5.7123161e-20  
7959.5  6.3352956e-17  5.6989512e-20  
7960.0  6.2909794e-17  5.7088877e-20  
7960.5  6.3055744e-17  5.749214e-20  
7961.0  6.3494282e-17  5.7970689e-20  
7961.5  6.1012001e-17  5.8100212e-20  
7962.0  5.9577905e-17  5.7767968e-20  
7962.5  5.9448634e-17  5.758043e-20  
7963.0  6.047384e-17  5.7607514e-20  
7963.5  6.143303e-17  5.757953e-20  
7964.0  6.1901131e-17  5.7522338e-20  
7964.5  6.1314255e-17  5.7512994e-20  
7965.0  5.9823976e-17  5.755908e-20  
7965.5  6.0648313e-17  5.7669891e-20  
7966.0  6.1198533e-17  5.7621244e-20  
7966.5  6.2164825e-17  5.7608037e-20  
7967.0  6.2475699e-17  5.7549169e-20  
7967.5  6.1640292e-17  5.7557821e-20  
7968.0  6.2620022e-17  5.7647817e-20  
7968.5  6.239831e-17  5.775536e-20  
7969.0  6.3502715e-17  5.7813732e-20  
7969.5  6.2958899e-17  5.8069947e-20  
7970.0  6.222427e-17  5.8186544e-20  
7970.5  6.2191962e-17  5.761411e-20  
7971.0  6.2408505e-17  5.7280343e-20  
7971.5  6.2488159e-17  5.7274831e-20  
7972.0  6.2554493e-17  5.7582535e-20  
7972.5  6.2346389e-17  5.7713709e-20  
7973.0  6.2044997e-17  5.7646676e-20  
7973.5  6.118056e-17  5.766868e-20  
7974.0  6.103603e-17  5.7717381e-20  
7974.5  6.2973696e-17  5.764471e-20  
7975.0  6.3466642e-17  5.7643717e-20  
7975.5  6.5111992e-17  5.7750305e-20  
7976.0  6.6130928e-17  5.7726849e-20  
7976.5  6.6728e-17  5.7568121e-20  
7977.0  6.5344879e-17  5.7427779e-20  
7977.5  6.4788436e-17  5.7283165e-20  
7978.0  6.3087786e-17  5.7431443e-20  
7978.5  6.3126822e-17  5.7828929e-20  
7979.0  6.287519e-17  5.8341877e-20  
7979.5  6.3016989e-17  5.8130398e-20  
7980.0  6.3266089e-17  5.7719137e-20  
7980.5  6.2747035e-17  5.7705003e-20  
7981.0  6.1945522e-17  5.7798366e-20  
7981.5  6.1534851e-17  5.7803892e-20  
7982.0  6.0647157e-17  5.7802283e-20  
7982.5  6.0296389e-17  5.791625e-20  
7983.0  5.9448639e-17  5.7836048e-20  
7983.5  5.9612261e-17  5.7989782e-20  
7984.0  5.9718656e-17  5.8420546e-20  
7984.5  6.0331603e-17  5.878889e-20  
7985.0  6.145595e-17  5.9663372e-20  
7985.5  6.2409141e-17  5.9173143e-20  
7986.0  6.1304163e-17  5.7941789e-20  
7986.5  6.1787631e-17  5.7143621e-20  
7987.0  6.0155598e-17  5.7346945e-20  
7987.5  5.9211813e-17  5.8124347e-20  
7988.0  6.0651795e-17  5.8405444e-20  
7988.5  6.1101513e-17  5.8568378e-20  
7989.0  5.9584156e-17  5.8545518e-20  
7989.5  6.0997179e-17  5.851719e-20  
7990.0  6.294205e-17  5.8511921e-20  
7990.5  6.1013091e-17  5.8493545e-20  
7991.0  6.1684176e-17  5.8528679e-20  
7991.5  6.1784214e-17  5.8512425e-20  
7992.0  6.1065905e-17  5.8428434e-20  
7992.5  6.040478e-17  5.7918116e-20  
7993.0  6.0662857e-17  5.746564e-20  
7993.5  5.9633167e-17  5.7692574e-20  
7994.0  5.8958469e-17  5.9011088e-20  
7994.5  6.0966658e-17  5.9956915e-20  
7995.0  6.1606884e-17  5.936367e-20  
7995.5  6.2238004e-17  5.8702189e-20  
7996.0  6.1036044e-17  5.8276035e-20  
7996.5  5.9231377e-17  5.8099995e-20  
7997.0  5.6225758e-17  5.8153353e-20  
7997.5  5.3827565e-17  5.8396599e-20  
7998.0  5.3591364e-17  5.8343346e-20  
7998.5  5.4860935e-17  5.8140036e-20  
7999.0  5.7877558e-17  5.8017925e-20  
7999.5  5.9413034e-17  5.8076123e-20  
8000.0  5.9296913e-17  5.8460233e-20  
8000.5  5.8095074e-17  5.8527377e-20  
8001.0  5.7285102e-17  5.7955788e-20  
8001.5  5.6361305e-17  5.7588543e-20  
8002.0  5.6777681e-17  5.7635894e-20  
8002.5  5.6901395e-17  5.7924245e-20  
8003.0  5.7760738e-17  5.8086873e-20  
8003.5  5.7781551e-17  5.819877e-20  
8004.0  5.6901475e-17  5.8223996e-20  
8004.5  5.6172356e-17  5.821465e-20  
8005.0  5.7439276e-17  5.8130705e-20  
8005.5  5.7358569e-17  5.8030231e-20  
8006.0  5.6452039e-17  5.8210753e-20  
8006.5  5.4946118e-17  5.8443957e-20  
8007.0  5.5377147e-17  5.8502933e-20  
8007.5  5.5251971e-17  5.8233259e-20  
8008.0  5.6411985e-17  5.7974605e-20  
8008.5  5.6708443e-17  5.8136283e-20  
8009.0  5.7473197e-17  5.8603474e-20  
8009.5  5.9050389e-17  5.9126758e-20  
8010.0  5.9922496e-17  5.8956731e-20  
8010.5  5.8663743e-17  5.8651556e-20  
8011.0  5.6286076e-17  5.8584235e-20  
8011.5  5.5832847e-17  5.8586807e-20  
8012.0  5.7192333e-17  5.8675102e-20  
8012.5  5.4750073e-17  5.8862113e-20  
8013.0  5.4224098e-17  5.9294104e-20  
8013.5  5.2748688e-17  6.0040277e-20  
8014.0  5.3600258e-17  6.0314666e-20  
8014.5  5.4564441e-17  5.8824146e-20  
8015.0  5.432441e-17  5.7711029e-20  
8015.5  5.4639383e-17  5.7647344e-20  
8016.0  5.6211405e-17  5.8134777e-20  
8016.5  5.6991664e-17  5.860853e-20  
8017.0  5.8038948e-17  5.8737362e-20  
8017.5  5.6292799e-17  5.8757091e-20  
8018.0  5.5865663e-17  5.8836628e-20  
8018.5  5.4524252e-17  5.8861526e-20  
8019.0  5.3200806e-17  5.8781297e-20  
8019.5  5.316852e-17  5.881048e-20  
8020.0  5.3025925e-17  5.8806227e-20  
8020.5  5.3338151e-17  5.8623492e-20  
8021.0  5.3281205e-17  5.8376913e-20  
8021.5  5.3936593e-17  5.7787787e-20  
8022.0  5.3028182e-17  5.7812621e-20  
8022.5  5.2788082e-17  5.8845348e-20  
8023.0  5.2492592e-17  6.043606e-20  
8023.5  5.3855396e-17  6.0515689e-20  
8024.0  5.4215966e-17  5.9540698e-20  
8024.5  5.4983759e-17  5.9035366e-20  
8025.0  5.412546e-17  5.8732821e-20  
8025.5  5.2716682e-17  5.8792836e-20  
8026.0  5.0566995e-17  5.8854924e-20  
8026.5  4.9906535e-17  5.874137e-20  
8027.0  5.0883452e-17  5.8759501e-20  
8027.5  5.0023039e-17  5.8774389e-20  
8028.0  5.1341569e-17  5.8699608e-20  
8028.5  5.1316793e-17  5.8762484e-20  
8029.0  5.0633091e-17  5.8752764e-20  
8029.5  5.1619866e-17  5.8737258e-20  
8030.0  5.1995395e-17  5.8671143e-20  
8030.5  5.270332e-17  5.864726e-20  
8031.0  5.4425481e-17  5.8672605e-20  
8031.5  5.6511903e-17  5.8762231e-20  
8032.0  5.7060667e-17  5.8752862e-20  
8032.5  5.6411296e-17  5.8735036e-20  
8033.0  5.5976122e-17  5.8786747e-20  
8033.5  5.4749396e-17  5.8893257e-20  
8034.0  5.3783676e-17  5.9055153e-20  
8034.5  5.2762578e-17  5.9349415e-20  
8035.0  5.3048355e-17  5.9206423e-20  
8035.5  5.3346876e-17  5.8741878e-20  
8036.0  5.2432834e-17  5.8519561e-20  
8036.5  5.1202015e-17  5.8714419e-20  
8037.0  4.8811646e-17  5.8952782e-20  
8037.5  4.8044304e-17  5.9256213e-20  
8038.0  4.8915588e-17  5.9298656e-20  
8038.5  5.0863919e-17  5.9214977e-20  
8039.0  5.2887826e-17  5.9314787e-20  
8039.5  5.2831686e-17  5.9424752e-20  
8040.0  5.280852e-17  5.9630522e-20  
8040.5  5.2536368e-17  5.9644871e-20  
8041.0  5.2380144e-17  5.9551682e-20  
8041.5  5.229767e-17  5.952652e-20  
8042.0  5.282033e-17  5.9207007e-20  
8042.5  5.4024716e-17  5.9026061e-20  
8043.0  5.338273e-17  5.9260232e-20  
8043.5  5.3560698e-17  5.9847497e-20  
8044.0  5.2254069e-17  6.0086004e-20  
8044.5  5.2155802e-17  5.997374e-20  
8045.0  5.131777e-17  5.986906e-20  
8045.5  5.0631086e-17  6.004954e-20  
8046.0  4.9520773e-17  6.0595839e-20  
8046.5  4.8096291e-17  6.0466191e-20  
8047.0  4.7372671e-17  5.9394577e-20  
8047.5  4.7164447e-17  5.8551843e-20  
8048.0  4.8573201e-17  5.8399334e-20  
8048.5  4.9937358e-17  5.8900403e-20  
8049.0  5.1139029e-17  5.9173869e-20  
8049.5  5.0444268e-17  5.927998e-20  
8050.0  4.8982528e-17  5.9224548e-20  
8050.5  4.8793802e-17  5.923221e-20  
8051.0  4.8897439e-17  5.9337758e-20  
8051.5  4.8358236e-17  5.9313773e-20  
8052.0  4.8235762e-17  5.9214288e-20  
8052.5  4.9024308e-17  5.9303251e-20  
8053.0  4.8815161e-17  5.9277239e-20  
8053.5  4.8651022e-17  5.893891e-20  
8054.0  4.866059e-17  5.8559836e-20  
8054.5  4.8529969e-17  5.8511792e-20  
8055.0  4.8036469e-17  5.9475458e-20  
8055.5  4.7932664e-17  6.0834731e-20  
8056.0  4.6397289e-17  6.0594283e-20  
8056.5  4.6064077e-17  5.9884155e-20  
8057.0  4.5272009e-17  5.9396364e-20  
8057.5  4.5799653e-17  5.9403103e-20  
8058.0  4.6701016e-17  5.9652923e-20  
8058.5  4.7440991e-17  5.967556e-20  
8059.0  4.730028e-17  5.9686453e-20  
8059.5  4.868078e-17  5.955197e-20  
8060.0  4.8684387e-17  5.9458706e-20  
8060.5  4.8701992e-17  5.9479401e-20  
8061.0  4.8982813e-17  5.9519658e-20  
8061.5  4.8403071e-17  5.9529658e-20  
8062.0  4.841433e-17  5.9588543e-20  
8062.5  4.6340276e-17  5.9640505e-20  
8063.0  4.5303605e-17  5.943225e-20  
8063.5  4.5404103e-17  5.9390074e-20  
8064.0  4.5865362e-17  5.9560541e-20  
8064.5  4.6013629e-17  5.9486157e-20  
8065.0  4.6257281e-17  5.9376941e-20  
8065.5  4.6559058e-17  5.9367428e-20  
8066.0  4.7062086e-17  5.9432767e-20  
8066.5  4.7637368e-17  5.9471946e-20  
8067.0  4.7486846e-17  5.9384384e-20  
8067.5  4.889372e-17  5.9286177e-20  
8068.0  4.906871e-17  5.9348288e-20  
8068.5  4.5627478e-17  5.9356503e-20  
8069.0  4.4516976e-17  5.9316122e-20  
8069.5  4.3087063e-17  5.927067e-20  
8070.0  4.450696e-17  5.9334012e-20  
8070.5  4.4618108e-17  5.9380138e-20  
8071.0  4.4620613e-17  5.9367732e-20  
8071.5  4.5813032e-17  5.9434821e-20  
8072.0  4.5883443e-17  5.9545583e-20  
8072.5  4.6400257e-17  5.9712841e-20  
8073.0  4.6202363e-17  5.9532576e-20  
8073.5  4.5866229e-17  5.9168792e-20  
8074.0  4.548299e-17  5.8931258e-20  
8074.5  4.4833207e-17  5.9055491e-20  
8075.0  4.4036412e-17  5.9297327e-20  
8075.5  4.4201002e-17  5.9432889e-20  
8076.0  4.4631608e-17  5.9471268e-20  
8076.5  4.3995294e-17  5.9392051e-20  
8077.0  4.3609038e-17  5.9417183e-20  
8077.5  4.3830956e-17  5.9401316e-20  
8078.0  4.4087049e-17  5.9430622e-20  
8078.5  4.3390067e-17  5.947708e-20  
8079.0  4.279836e-17  5.9462445e-20  
8079.5  4.190019e-17  5.949775e-20  
8080.0  4.1824901e-17  5.9320894e-20  
8080.5  4.2052503e-17  5.9180526e-20  
8081.0  4.2144402e-17  5.9498053e-20  
8081.5  4.2382909e-17  6.0041451e-20  
8082.0  4.2930713e-17  6.0327077e-20  
8082.5  4.2223966e-17  6.0439393e-20  
8083.0  4.1192844e-17  6.0221287e-20  
8083.5  4.0294433e-17  5.9641698e-20  
8084.0  3.9240867e-17  5.9111722e-20  
8084.5  3.850493e-17  5.8977311e-20  
8085.0  3.9067575e-17  5.940338e-20  
8085.5  3.9185197e-17  5.9528697e-20  
8086.0  4.0104187e-17  5.9643192e-20  
8086.5  3.9851276e-17  5.9658979e-20  
8087.0  3.9980872e-17  5.9560362e-20  
8087.5  3.9875745e-17  5.9514148e-20  
8088.0  3.9677669e-17  5.9480762e-20  
8088.5  4.0005721e-17  5.9583592e-20  
8089.0  3.9697501e-17  5.9492745e-20  
8089.5  3.8482838e-17  5.9273407e-20  
8090.0  3.8759801e-17  5.9072874e-20  
8090.5  3.6730011e-17  5.8937283e-20  
8091.0  3.633025e-17  5.8992274e-20  
8091.5  3.4897714e-17  5.9615731e-20  
8092.0  3.5203423e-17  6.0294476e-20  
8092.5  3.6180037e-17  6.0026575e-20  
8093.0  3.6626712e-17  5.9758253e-20  
8093.5  3.6983901e-17  5.9697676e-20  
8094.0  3.6657469e-17  5.9694625e-20  
8094.5  3.5860475e-17  5.9661238e-20  
8095.0  3.5394928e-17  5.9774198e-20  
8095.5  3.5311095e-17  5.9941978e-20  
8096.0  3.5808346e-17  5.9974829e-20  
8096.5  3.6059549e-17  6.000235e-20  
8097.0  3.623644e-17  6.0149146e-20  
8097.5  3.6217173e-17  6.0166671e-20  
8098.0  3.4749317e-17  6.0155179e-20  
8098.5  3.3334019e-17  6.0293893e-20  
8099.0  3.0812191e-17  6.0313162e-20  
8099.5  3.056383e-17  6.0324576e-20  
8100.0  3.2554784e-17  6.0413012e-20  
8100.5  3.3355359e-17  6.0410096e-20  
8101.0  3.3576373e-17  6.0391068e-20  
8101.5  3.2978445e-17  6.0455184e-20  
8102.0  3.2511989e-17  6.0492329e-20  
8102.5  3.2607273e-17  6.0387112e-20  
8103.0  3.3100326e-17  6.0347138e-20  
8103.5  3.2896474e-17  6.0446377e-20  
8104.0  3.1815809e-17  6.0475634e-20  
8104.5  3.0328582e-17  6.0461668e-20  
8105.0  2.8883657e-17  6.0425837e-20  
8105.5  3.0061658e-17  6.0357038e-20  
8106.0  3.1107183e-17  6.0311293e-20  
8106.5  3.0495972e-17  6.0312485e-20  
8107.0  2.9453082e-17  6.0313161e-20  
8107.5  2.890838e-17  6.0321778e-20  
8108.0  2.8813321e-17  6.0330156e-20  
8108.5  2.8414654e-17  6.0309396e-20  
8109.0  2.7857394e-17  6.0320606e-20  
8109.5  2.7609717e-17  6.04692e-20  
8110.0  2.9475387e-17  6.0419244e-20  
8110.5  3.0992056e-17  6.042124e-20  
8111.0  3.2819261e-17  6.0453043e-20  
8111.5  3.1919395e-17  6.0322075e-20  
8112.0  3.054014e-17  6.0402831e-20  
8112.5  2.9936152e-17  6.0392668e-20  
8113.0  3.0382488e-17  6.0473731e-20  
8113.5  2.9801843e-17  6.0589949e-20  
8114.0  2.8971224e-17  6.0621754e-20  
8114.5  2.8985323e-17  6.0578562e-20  
8115.0  2.9301189e-17  6.0418876e-20  
8115.5  3.0250362e-17  6.0411056e-20  
8116.0  3.049224e-17  6.0432949e-20  
8116.5  2.9688105e-17  6.0456906e-20  
8117.0  2.8539522e-17  6.0483747e-20  
8117.5  2.8120496e-17  6.0443653e-20  
8118.0  2.7130059e-17  6.0427641e-20  
8118.5  2.8037338e-17  6.0499662e-20  
8119.0  2.8112722e-17  6.0508918e-20  
8119.5  2.9034675e-17  6.050048e-20  
8120.0  2.9346075e-17  6.0555084e-20  
8120.5  3.01482e-17  6.0512704e-20  
8121.0  2.9669531e-17  6.0415846e-20  
8121.5  2.7967339e-17  6.0521578e-20  
8122.0  2.6140368e-17  6.0589903e-20  
8122.5  2.4906848e-17  6.0573825e-20  
8123.0  2.5532283e-17  6.0849465e-20  
8123.5  2.5978529e-17  6.1045869e-20  
8124.0  2.633439e-17  6.0738697e-20  
8124.5  2.5815185e-17  6.0571181e-20  
8125.0  2.5890901e-17  6.0565473e-20  
8125.5  2.6912194e-17  6.0638028e-20  
8126.0  2.6828376e-17  6.0693519e-20  
8126.5  2.705166e-17  6.0895459e-20  
8127.0  2.5536511e-17  6.0925053e-20  
8127.5  2.5772471e-17  6.088838e-20  
8128.0  2.5760621e-17  6.0938719e-20  
8128.5  2.588187e-17  6.0900151e-20  
8129.0  2.6293298e-17  6.0926461e-20  
8129.5  2.6066229e-17  6.1034938e-20  
8130.0  2.5642993e-17  6.0994862e-20  
8130.5  2.5170419e-17  6.0792242e-20  
8131.0  2.5343845e-17  6.0621299e-20  
8131.5  2.4762043e-17  6.0799397e-20  
8132.0  2.5028234e-17  6.1199486e-20  
8132.5  2.4521021e-17  6.1396236e-20  
8133.0  2.4658383e-17  6.1270838e-20  
8133.5  2.4529439e-17  6.1092477e-20  
8134.0  2.3404961e-17  6.115949e-20  
8134.5  2.2781259e-17  6.1167274e-20  
8135.0  2.1034153e-17  6.1104704e-20  
8135.5  2.259288e-17  6.1118903e-20  
8136.0  2.3359475e-17  6.1108791e-20  
8136.5  2.269437e-17  6.1204953e-20  
8137.0  2.3030774e-17  6.1194566e-20  
8137.5  2.2341011e-17  6.117862e-20  
8138.0  2.1322856e-17  6.1241392e-20  
8138.5  2.0714948e-17  6.1297986e-20  
8139.0  1.9812529e-17  6.1424829e-20  
8139.5  2.1070904e-17  6.1532164e-20  
8140.0  2.2221776e-17  6.1499953e-20  
8140.5  2.2245688e-17  6.1535614e-20  
8141.0  2.1827878e-17  6.1520584e-20  
8141.5  2.4068262e-17  6.1525091e-20  
8142.0  2.462105e-17  6.1684636e-20  
8142.5  2.5891953e-17  6.1797533e-20  
8143.0  2.5498478e-17  6.1908444e-20  
8143.5  2.3825901e-17  6.1863065e-20  
8144.0  2.1731272e-17  6.1701007e-20  
8144.5  2.0255835e-17  6.1792272e-20  
8145.0  1.9916113e-17  6.2015629e-20  
8145.5  2.063227e-17  6.1951215e-20  
8146.0  2.2279636e-17  6.193466e-20  
8146.5  2.2846955e-17  6.2013756e-20  
8147.0  2.3407249e-17  6.2130011e-20  
8147.5  2.367288e-17  6.2054133e-20  
8148.0  2.2146458e-17  6.1901321e-20  
8148.5  2.1008776e-17  6.2063039e-20  
8149.0  2.2094293e-17  6.2190153e-20  
8149.5  2.3659919e-17  6.2157446e-20  
8150.0  2.6398595e-17  6.213964e-20  
8150.5  2.6801002e-17  6.2059063e-20  
8151.0  2.6313084e-17  6.2035792e-20  
8151.5  2.4839021e-17  6.2218531e-20  
8152.0  2.3535599e-17  6.2291662e-20  
8152.5  2.1259547e-17  6.2120074e-20  
8153.0  2.0581457e-17  6.228396e-20  
8153.5  2.1606604e-17  6.2352756e-20  
8154.0  2.3268704e-17  6.2092505e-20  
8154.5  2.3924047e-17  6.2201804e-20  
8155.0  2.3426858e-17  6.2380543e-20  
8155.5  2.2692222e-17  6.2330874e-20  
8156.0  2.188001e-17  6.2247805e-20  
8156.5  2.1890498e-17  6.2399803e-20  
8157.0  2.2395593e-17  6.2541608e-20  
8157.5  2.2716636e-17  6.2544143e-20  
8158.0  2.3197328e-17  6.2415271e-20  
8158.5  2.3899955e-17  6.23759e-20  
8159.0  2.3250078e-17  6.2548156e-20  
8159.5  2.1954149e-17  6.2754169e-20  
8160.0  2.0848787e-17  6.2784537e-20  
8160.5  1.971408e-17  6.2648987e-20  
8161.0  1.985438e-17  6.258142e-20  
8161.5  2.053107e-17  6.2616583e-20  
8162.0  2.2286487e-17  6.2730778e-20  
8162.5  2.2926965e-17  6.2724103e-20  
8163.0  2.2824094e-17  6.2871941e-20  
8163.5  2.0880864e-17  6.2942588e-20  
8164.0  1.974581e-17  6.289151e-20  
8164.5  2.0459616e-17  6.2851782e-20  
8165.0  2.0972695e-17  6.2778341e-20  
8165.5  1.9534849e-17  6.2988346e-20  
8166.0  2.0503922e-17  6.3123168e-20  
8166.5  2.1060451e-17  6.2930614e-20  
8167.0  2.1947822e-17  6.2932652e-20  
8167.5  2.1808747e-17  6.3009558e-20  
8168.0  2.2240701e-17  6.2939476e-20  
8168.5  2.2533802e-17  6.2905317e-20  
8169.0  2.2787677e-17  6.2951316e-20  
8169.5  2.2079157e-17  6.3080297e-20  
8170.0  2.1866417e-17  6.3072155e-20  
8170.5  2.2206712e-17  6.3136442e-20  
8171.0  2.235184e-17  6.325769e-20  
8171.5  2.2484691e-17  6.3203843e-20  
8172.0  2.2445905e-17  6.3222791e-20  
8172.5  2.2657705e-17  6.3181678e-20  
8173.0  2.2854716e-17  6.333593e-20  
8173.5  2.2322126e-17  6.3651338e-20  
8174.0  2.2078258e-17  6.3699702e-20  
8174.5  2.1273961e-17  6.3608568e-20  
8175.0  2.0825745e-17  6.3534051e-20  
8175.5  2.0386309e-17  6.3684487e-20  
8176.0  2.1444217e-17  6.4013915e-20  
8176.5  2.1961737e-17  6.4270558e-20  
8177.0  2.0732992e-17  6.4400936e-20  
8177.5  1.9399703e-17  6.439309e-20  
8178.0  2.0663167e-17  6.4386209e-20  
8178.5  2.1070127e-17  6.4432737e-20  
8179.0  2.0824653e-17  6.4388101e-20  
8179.5  2.0380234e-17  6.4472243e-20  
8180.0  2.0504917e-17  6.4728647e-20  
8180.5  1.9329233e-17  6.4768799e-20  
8181.0  2.0279358e-17  6.4599844e-20  
8181.5  2.1379928e-17  6.4653271e-20  
8182.0  2.3228985e-17  6.4712597e-20  
8182.5  2.5195144e-17  6.4712261e-20  
8183.0  2.2674191e-17  6.4768916e-20  
8183.5  2.1781992e-17  6.4778661e-20  
8184.0  2.0970783e-17  6.492896e-20  
8184.5  2.1499888e-17  6.4931299e-20  
8185.0  2.1225334e-17  6.4940106e-20  
8185.5  2.1128556e-17  6.514338e-20  
8186.0  2.0295838e-17  6.5270477e-20  
8186.5  2.1126493e-17  6.5397361e-20  
8187.0  2.0446387e-17  6.551549e-20  
8187.5  1.960073e-17  6.5476558e-20  
8188.0  1.9106899e-17  6.5584156e-20  
8188.5  1.8827284e-17  6.5943867e-20  
8189.0  1.8964775e-17  6.6137453e-20  
8189.5  2.0198121e-17  6.6076718e-20  
8190.0  2.1672319e-17  6.6182786e-20  
8190.5  2.1953959e-17  6.6466508e-20  
8191.0  2.3695925e-17  6.6603966e-20  
8191.5  2.3809438e-17  6.6602296e-20  
8192.0  2.339362e-17  6.6702633e-20  
8192.5  2.1124998e-17  6.6894211e-20  
8193.0  1.9124368e-17  6.6884805e-20  
8193.5  1.7651199e-17  6.6637371e-20  
8194.0  1.8701959e-17  6.6497038e-20  
8194.5  2.0531798e-17  6.6572445e-20  
8195.0  2.1674907e-17  6.6492653e-20  
8195.5  2.1719012e-17  6.6354928e-20  
8196.0  2.0506824e-17  6.6325189e-20  
8196.5  1.8968555e-17  6.6188075e-20  
8197.0  1.8374248e-17  6.5955687e-20  
8197.5  1.8878222e-17  6.578427e-20  
8198.0  1.9732016e-17  6.5658951e-20  
8198.5  1.9669527e-17  6.5670142e-20  
8199.0  1.8357688e-17  6.5593705e-20  
8199.5  1.8277451e-17  6.5538621e-20  
8200.0  1.6593574e-17  6.5474246e-20  
8200.5  1.759548e-17  6.5453444e-20  
8201.0  1.8785093e-17  6.5521677e-20  
8201.5  1.8960355e-17  6.5564713e-20  
8202.0  1.9309208e-17  6.5605727e-20  
8202.5  1.9234481e-17  6.5665313e-20  
8203.0  1.9455992e-17  6.5641111e-20  
8203.5  1.9883351e-17  6.5907035e-20  
8204.0  2.1027872e-17  6.6204583e-20  
8204.5  2.163651e-17  6.6208796e-20  
8205.0  2.1287902e-17  6.6233356e-20  
8205.5  2.1270423e-17  6.6368203e-20  
8206.0  2.0991963e-17  6.6461289e-20  
8206.5  1.9244638e-17  6.6458685e-20  
8207.0  1.7490824e-17  6.632187e-20  
8207.5  1.6471495e-17  6.6251614e-20  
8208.0  1.63614e-17  6.6391542e-20  
8208.5  1.8076967e-17  6.634396e-20  
8209.0  1.8568735e-17  6.6181926e-20  
8209.5  2.0280148e-17  6.6011079e-20  
8210.0  2.1065928e-17  6.5832153e-20  
8210.5  2.220168e-17  6.5749358e-20  
8211.0  2.2322068e-17  6.571242e-20  
8211.5  2.221973e-17  6.546885e-20  
8212.0  2.3325887e-17  6.5217814e-20  
8212.5  2.2591405e-17  6.5156577e-20  
8213.0  2.0378438e-17  6.5039072e-20  
8213.5  1.9864451e-17  6.4881083e-20  
8214.0  1.8876792e-17  6.4882956e-20  
8214.5  1.8235895e-17  6.4986087e-20  
8215.0  1.7728337e-17  6.5174214e-20  
8215.5  1.7996189e-17  6.5185081e-20  
8216.0  1.8436105e-17  6.5069834e-20  
8216.5  1.9663585e-17  6.4998652e-20  
8217.0  1.9167596e-17  6.5183393e-20  
8217.5  1.9711148e-17  6.5533236e-20  
8218.0  1.9803361e-17  6.5673338e-20  
8218.5  1.9212032e-17  6.5793829e-20  
8219.0  2.0170181e-17  6.6175143e-20  
8219.5  2.0805778e-17  6.6424195e-20  
8220.0  2.082943e-17  6.6465855e-20  
8220.5  2.2125685e-17  6.6617734e-20  
8221.0  2.2624845e-17  6.6791839e-20  
8221.5  2.3132704e-17  6.6931901e-20  
8222.0  2.2626335e-17  6.712929e-20  
8222.5  2.1646407e-17  6.7081553e-20  
8223.0  2.1135442e-17  6.671101e-20  
8223.5  2.0010107e-17  6.6532921e-20  
8224.0  1.8555195e-17  6.6649974e-20  
8224.5  1.7954448e-17  6.6679434e-20  
8225.0  1.6780507e-17  6.6415113e-20  
8225.5  1.7269452e-17  6.6126348e-20  
8226.0  1.7508504e-17  6.5998152e-20  
8226.5  1.6843065e-17  6.5770223e-20  
8227.0  1.7012924e-17  6.5472293e-20  
8227.5  1.773386e-17  6.5027203e-20  
8228.0  1.8641181e-17  6.4799012e-20  
8228.5  1.9653172e-17  6.4768811e-20  
8229.0  1.8949507e-17  6.4555071e-20  
8229.5  1.8885123e-17  6.4286735e-20  
8230.0  2.0301116e-17  6.413266e-20  
8230.5  1.9663906e-17  6.3971174e-20  
8231.0  1.9087698e-17  6.3848987e-20  
8231.5  1.7740262e-17  6.3827479e-20  
8232.0  1.7950324e-17  6.3832249e-20  
8232.5  1.8404366e-17  6.3945062e-20  
8233.0  1.857739e-17  6.3949946e-20  
8233.5  1.8386142e-17  6.3770949e-20  
8234.0  1.8582038e-17  6.3760397e-20  
8234.5  1.8836143e-17  6.3861859e-20  
8235.0  2.0788796e-17  6.3782609e-20  
8235.5  1.9817421e-17  6.3774223e-20  
8236.0  1.8210891e-17  6.3957603e-20  
8236.5  1.7747928e-17  6.4027206e-20  
8237.0  1.7136369e-17  6.3979567e-20  
8237.5  1.6175037e-17  6.3987133e-20  
8238.0  1.5427219e-17  6.4054312e-20  
8238.5  1.5759527e-17  6.406449e-20  
8239.0  1.5896161e-17  6.4124628e-20  
8239.5  1.6331239e-17  6.4308428e-20  
8240.0  1.649338e-17  6.4268669e-20  
8240.5  1.5873005e-17  6.4200386e-20  
8241.0  1.5885814e-17  6.4323084e-20  
8241.5  1.6154137e-17  6.4375137e-20  
8242.0  1.6359106e-17  6.4292863e-20  
8242.5  1.8814148e-17  6.4332411e-20  
8243.0  1.8649704e-17  6.4523726e-20  
8243.5  1.8862353e-17  6.4566452e-20  
8244.0  1.9415716e-17  6.4558319e-20  
8244.5  1.908288e-17  6.4626528e-20  
8245.0  2.080753e-17  6.4709683e-20  
8245.5  2.0435188e-17  6.47935e-20  
8246.0  1.9971308e-17  6.4871119e-20  
8246.5  1.9103632e-17  6.4771706e-20  
8247.0  1.7974186e-17  6.4856465e-20  
8247.5  1.7949568e-17  6.5044843e-20  
8248.0  1.8041744e-17  6.5057829e-20  
8248.5  1.9769392e-17  6.5301986e-20  
8249.0  1.923732e-17  6.5558756e-20  
8249.5  1.7656958e-17  6.5714725e-20  
8250.0  1.7612194e-17  6.6113489e-20  
8250.5  1.7735825e-17  6.6457655e-20  
8251.0  1.8776021e-17  6.6584397e-20  
8251.5  2.0182808e-17  6.6692367e-20  
8252.0  2.1208309e-17  6.7001234e-20  
8252.5  2.2370886e-17  6.7546959e-20  
8253.0  2.3684285e-17  6.7943216e-20  
8253.5  2.1903825e-17  6.8272777e-20  
8254.0  2.1196933e-17  6.8788409e-20  
8254.5  1.9521962e-17  6.9064236e-20  
8255.0  1.8433812e-17  6.9148113e-20  
8255.5  1.7608687e-17  6.9545082e-20  
8256.0  1.6829276e-17  6.9976917e-20  
8256.5  1.7057573e-17  7.0235986e-20  
8257.0  1.6592016e-17  7.0193311e-20  
8257.5  1.7115239e-17  7.0108796e-20  
8258.0  1.7689579e-17  7.0126817e-20  
8258.5  1.7658882e-17  7.0005625e-20  
8259.0  1.8099234e-17  6.9826971e-20  
8259.5  1.7751336e-17  6.9586265e-20  
8260.0  1.756641e-17  6.9130893e-20  
8260.5  1.9253185e-17  6.8704672e-20  
8261.0  1.8682802e-17  6.8400862e-20  
8261.5  1.8218306e-17  6.7920481e-20  
8262.0  1.7632738e-17  6.7552698e-20  
8262.5  1.7317502e-17  6.7192148e-20  
8263.0  1.7679041e-17  6.6578667e-20  
8263.5  1.7967031e-17  6.604278e-20  
8264.0  1.8486627e-17  6.5624681e-20  
8264.5  1.9572857e-17  6.529588e-20  
8265.0  1.8822783e-17  6.5058062e-20  
8265.5  1.7953671e-17  6.4813556e-20  
8266.0  1.8003468e-17  6.4739432e-20  
8266.5  1.8209562e-17  6.4795132e-20  
8267.0  1.8254358e-17  6.4759747e-20  
8267.5  1.8074556e-17  6.4513942e-20  
8268.0  1.8540202e-17  6.4511547e-20  
8268.5  1.8332592e-17  6.4679369e-20  
8269.0  1.8754074e-17  6.4754213e-20  
8269.5  1.8279226e-17  6.4843236e-20  
8270.0  1.8780978e-17  6.4870864e-20  
8270.5  2.11067e-17  6.5056003e-20  
8271.0  2.2709434e-17  6.5269148e-20  
8271.5  2.2838149e-17  6.5412002e-20  
8272.0  2.1597453e-17  6.5563598e-20  
8272.5  2.1144622e-17  6.5547189e-20  
8273.0  2.1813722e-17  6.5456406e-20  
8273.5  2.1351833e-17  6.5308411e-20  
8274.0  2.0819917e-17  6.5398797e-20  
8274.5  2.0287579e-17  6.5343274e-20  
8275.0  1.9964946e-17  6.5158499e-20  
8275.5  2.0135194e-17  6.5274558e-20  
8276.0  2.0110673e-17  6.5228212e-20  
8276.5  2.138777e-17  6.4803923e-20  
8277.0  2.0786095e-17  6.466884e-20  
8277.5  1.8981016e-17  6.471213e-20  
8278.0  1.8660657e-17  6.4544262e-20  
8278.5  1.9058879e-17  6.4524103e-20  
8279.0  1.9665728e-17  6.4578192e-20  
8279.5  2.0838707e-17  6.4488757e-20  
8280.0  2.1829947e-17  6.4503259e-20  
8280.5  2.2801048e-17  6.460287e-20  
8281.0  2.3414802e-17  6.4680739e-20  
8281.5  2.3015719e-17  6.4703361e-20  
8282.0  2.301478e-17  6.4891379e-20  
8282.5  2.2553658e-17  6.4998867e-20  
8283.0  2.2056939e-17  6.5025889e-20  
8283.5  2.17877e-17  6.5175848e-20  
8284.0  2.3363345e-17  6.5379867e-20  
8284.5  2.2619798e-17  6.566568e-20  
8285.0  2.2673247e-17  6.5777463e-20  
8285.5  2.3485682e-17  6.5813198e-20  
8286.0  2.3881015e-17  6.5870812e-20  
8286.5  2.4492764e-17  6.5848922e-20  
8287.0  2.6253247e-17  6.5879603e-20  
8287.5  2.7041199e-17  6.5990896e-20  
8288.0  2.5763637e-17  6.5874343e-20  
8288.5  2.5053742e-17  6.5767082e-20  
8289.0  2.4562367e-17  6.5674655e-20  
8289.5  2.4102208e-17  6.5481592e-20  
8290.0  2.3582402e-17  6.5442834e-20  
8290.5  2.4835038e-17  6.5335422e-20  
8291.0  2.530942e-17  6.5133074e-20  
8291.5  2.7086104e-17  6.5020212e-20  
8292.0  2.7982412e-17  6.4891933e-20  
8292.5  2.9788448e-17  6.4793023e-20  
8293.0  2.9182813e-17  6.4698645e-20  
8293.5  2.8661867e-17  6.4731094e-20  
8294.0  3.008078e-17  6.4745445e-20  
8294.5  2.9691211e-17  6.464713e-20  
8295.0  2.8986338e-17  6.4834669e-20  
8295.5  2.8464396e-17  6.5095883e-20  
8296.0  2.7410405e-17  6.5189557e-20  
8296.5  2.8495048e-17  6.5367377e-20  
8297.0  2.8995854e-17  6.5490221e-20  
8297.5  2.8939416e-17  6.571593e-20  
8298.0  2.9126001e-17  6.6189092e-20  
8298.5  2.9228229e-17  6.672996e-20  
8299.0  2.9633465e-17  6.7150665e-20  
8299.5  2.9857118e-17  6.686775e-20  
8300.0  2.9286771e-17  6.6523359e-20  
8300.5  2.9777578e-17  6.6755399e-20  
8301.0  3.0056837e-17  6.7209404e-20  
8301.5  3.0656444e-17  6.7668822e-20  
8302.0  3.0391764e-17  6.8007029e-20  
8302.5  3.0966974e-17  6.8065195e-20  
8303.0  3.1694176e-17  6.7223984e-20  
8303.5  3.0188872e-17  6.6657413e-20  
8304.0  3.0035495e-17  6.6717133e-20  
8304.5  3.1856247e-17  6.6800679e-20  
8305.0  3.0757921e-17  6.6920133e-20  
8305.5  2.9444514e-17  6.6935008e-20  
8306.0  2.990112e-17  6.6810181e-20  
8306.5  3.0045011e-17  6.6561055e-20  
8307.0  3.038353e-17  6.6496082e-20  
8307.5  2.9691546e-17  6.661876e-20  
8308.0  3.0969078e-17  6.6710312e-20  
8308.5  3.0793968e-17  6.7006141e-20  
8309.0  2.9319226e-17  6.7248267e-20  
8309.5  2.8703095e-17  6.6846627e-20  
8310.0  2.8457625e-17  6.5384605e-20  
8310.5  2.9513605e-17  6.5180864e-20  
8311.0  3.0106922e-17  6.6070487e-20  
8311.5  3.0848176e-17  6.6871989e-20  
8312.0  3.1077291e-17  6.6912052e-20  
8312.5  3.168825e-17  6.6761458e-20  
8313.0  3.2248597e-17  6.6793509e-20  
8313.5  3.192225e-17  6.6764741e-20  
8314.0  3.1861783e-17  6.666174e-20  
8314.5  3.251378e-17  6.6553747e-20  
8315.0  3.3222655e-17  6.6582152e-20  
8315.5  3.321025e-17  6.6809074e-20  
8316.0  3.319717e-17  6.7238134e-20  
8316.5  3.2818696e-17  6.6968504e-20  
8317.0  3.1807121e-17  6.6292068e-20  
8317.5  3.1051684e-17  6.5811223e-20  
8318.0  3.306116e-17  6.6584066e-20  
8318.5  3.3909438e-17  6.8042575e-20  
8319.0  3.4721335e-17  6.8136391e-20  
8319.5  3.3647515e-17  6.8193366e-20  
8320.0  3.3974209e-17  6.6911111e-20  
8320.5  3.4351068e-17  6.5441113e-20  
8321.0  3.4673193e-17  6.4861583e-20  
8321.5  3.3048235e-17  6.529883e-20  
8322.0  3.2696919e-17  6.5662864e-20  
8322.5  3.255707e-17  6.5754901e-20  
8323.0  3.3417512e-17  6.5853396e-20  
8323.5  3.3823667e-17  6.5723737e-20  
8324.0  3.4323995e-17  6.5517786e-20  
8324.5  3.4921883e-17  6.5303074e-20  
8325.0  3.735412e-17  6.5440731e-20  
8325.5  3.6847082e-17  6.5822562e-20  
8326.0  3.584613e-17  6.6154653e-20  
8326.5  3.4691694e-17  6.5900834e-20  
8327.0  3.4901268e-17  6.523704e-20  
8327.5  3.5109645e-17  6.4809139e-20  
8328.0  3.5443559e-17  6.5513675e-20  
8328.5  3.6215874e-17  6.7763263e-20  
8329.0  3.6897805e-17  6.8261306e-20  
8329.5  3.7631972e-17  6.7128508e-20  
8330.0  3.719156e-17  6.6578709e-20  
8330.5  3.5180419e-17  6.6448732e-20  
8331.0  3.3425043e-17  6.6827885e-20  
8331.5  3.3042289e-17  6.6921544e-20  
8332.0  3.3844041e-17  6.6257674e-20  
8332.5  3.5203255e-17  6.5705223e-20  
8333.0  3.5259243e-17  6.562712e-20  
8333.5  3.596771e-17  6.5921502e-20  
8334.0  3.4781049e-17  6.6070064e-20  
8334.5  3.4781334e-17  6.6113251e-20  
8335.0  3.435242e-17  6.6137874e-20  
8335.5  3.5226515e-17  6.5969787e-20  
8336.0  3.5972552e-17  6.5872895e-20  
8336.5  3.6355307e-17  6.598465e-20  
8337.0  3.6469412e-17  6.5920191e-20  
8337.5  3.6888643e-17  6.5792114e-20  
8338.0  3.6533948e-17  6.5894076e-20  
8338.5  3.6184461e-17  6.5781186e-20  
8339.0  3.7760498e-17  6.5431927e-20  
8339.5  3.920723e-17  6.5463026e-20  
8340.0  3.8067149e-17  6.6004741e-20  
8340.5  3.8184136e-17  6.6827693e-20  
8341.0  4.1621308e-17  6.6709634e-20  
8341.5  3.998141e-17  6.6326466e-20  
8342.0  3.6607663e-17  6.6231809e-20  
8342.5  3.8033068e-17  6.6328852e-20  
8343.0  3.991856e-17  6.643746e-20  
8343.5  4.1114043e-17  6.6453791e-20  
8344.0  4.1745645e-17  6.6581207e-20  
8344.5  4.1998602e-17  6.6574888e-20  
8345.0  4.1863646e-17  6.6632981e-20  
8345.5  4.2371378e-17  6.6799458e-20  
8346.0  4.14249e-17  6.6768848e-20  
8346.5  4.1081347e-17  6.6851481e-20  
8347.0  3.9419842e-17  6.6876839e-20  
8347.5  3.9614409e-17  6.6959488e-20  
8348.0  3.984899e-17  6.6989736e-20  
8348.5  4.2691269e-17  6.7032708e-20  
8349.0  4.2605748e-17  6.7184944e-20  
8349.5  4.112574e-17  6.7241232e-20  
8350.0  4.0285241e-17  6.7174239e-20  
8350.5  3.8383563e-17  6.7044063e-20  
8351.0  3.873476e-17  6.7082413e-20  
8351.5  3.7726429e-17  6.7134395e-20  
8352.0  3.8082285e-17  6.7020049e-20  
8352.5  3.7496928e-17  6.7008398e-20  
8353.0  3.7577166e-17  6.7046053e-20  
8353.5  3.7428282e-17  6.6927929e-20  
8354.0  3.7307282e-17  6.6829843e-20  
8354.5  3.8106667e-17  6.6738351e-20  
8355.0  3.8478886e-17  6.6499644e-20  
8355.5  3.7005344e-17  6.6569943e-20  
8356.0  3.6605811e-17  6.6714135e-20  
8356.5  3.8204128e-17  6.6513171e-20  
8357.0  3.80201e-17  6.6478253e-20  
8357.5  3.7412655e-17  6.6461636e-20  
8358.0  3.6529683e-17  6.626273e-20  
8358.5  3.5985878e-17  6.608368e-20  
8359.0  3.5689241e-17  6.6075928e-20  
8359.5  3.5807357e-17  6.6089643e-20  
8360.0  3.6465876e-17  6.6093352e-20  
8360.5  3.8480385e-17  6.6059971e-20  
8361.0  3.9362875e-17  6.6059178e-20  
8361.5  3.967611e-17  6.6046066e-20  
8362.0  3.9525468e-17  6.603044e-20  
8362.5  3.8748467e-17  6.6246578e-20  
8363.0  3.9054987e-17  6.6557267e-20  
8363.5  3.8901463e-17  6.6962643e-20  
8364.0  3.8582053e-17  6.7232886e-20  
8364.5  3.777833e-17  6.8009656e-20  
8365.0  3.7606886e-17  6.9510023e-20  
8365.5  3.8907364e-17  6.8994311e-20  
8366.0  3.8743633e-17  6.5323102e-20  
8366.5  3.898231e-17  6.4235045e-20  
8367.0  3.8758591e-17  6.4572711e-20  
8367.5  3.9005798e-17  6.5556618e-20  
8368.0  3.8925159e-17  6.6030382e-20  
8368.5  3.8993256e-17  6.6073065e-20  
8369.0  3.8643484e-17  6.6060163e-20  
8369.5  3.7655578e-17  6.6028674e-20  
8370.0  3.8027873e-17  6.5898679e-20  
8370.5  3.7766567e-17  6.5840491e-20  
8371.0  3.9005597e-17  6.5700487e-20  
8371.5  4.0425638e-17  6.5411739e-20  
8372.0  4.0596843e-17  6.5196456e-20  
8372.5  4.0245434e-17  6.4932136e-20  
8373.0  4.0970473e-17  6.4375912e-20  
8373.5  4.2040242e-17  6.4959485e-20  
8374.0  4.2701329e-17  6.6772358e-20  
8374.5  4.2931363e-17  6.8155103e-20  
8375.0  4.1694557e-17  6.6917061e-20  
8375.5  4.0622106e-17  6.5663415e-20  
8376.0  3.8921298e-17  6.5531292e-20  
8376.5  3.9086429e-17  6.5546276e-20  
8377.0  3.8728921e-17  6.5623518e-20  
8377.5  4.1231621e-17  6.5662312e-20  
8378.0  4.1650745e-17  6.5439211e-20  
8378.5  4.2825332e-17  6.5486225e-20  
8379.0  4.3533281e-17  6.5748394e-20  
8379.5  4.526412e-17  6.5855391e-20  
8380.0  4.6294309e-17  6.5676816e-20  
8380.5  4.5854299e-17  6.5385257e-20  
8381.0  4.5259928e-17  6.4988498e-20  
8381.5  4.5292317e-17  6.4728335e-20  
8382.0  4.5800399e-17  6.5624297e-20  
8382.5  4.6969968e-17  6.6847018e-20  
8383.0  4.6971552e-17  6.7355049e-20  
8383.5  4.5882015e-17  6.6698518e-20  
8384.0  4.4782656e-17  6.618023e-20  
8384.5  4.2986523e-17  6.61657e-20  
8385.0  4.303863e-17  6.6220244e-20  
8385.5  4.353132e-17  6.6273995e-20  
8386.0  4.4581833e-17  6.5913014e-20  
8386.5  4.4900172e-17  6.5363877e-20  
8387.0  4.4487974e-17  6.5466023e-20  
8387.5  4.4925448e-17  6.5725858e-20  
8388.0  4.5326726e-17  6.5754099e-20  
8388.5  4.454374e-17  6.5733514e-20  
8389.0  4.4520481e-17  6.5808084e-20  
8389.5  4.5172776e-17  6.5833571e-20  
8390.0  4.6318445e-17  6.5862218e-20  
8390.5  4.7182289e-17  6.5858138e-20  
8391.0  4.7596998e-17  6.5893575e-20  
8391.5  4.7780755e-17  6.6022163e-20  
8392.0  4.8338388e-17  6.5916583e-20  
8392.5  4.7601591e-17  6.560547e-20  
8393.0  4.682365e-17  6.5389786e-20  
8393.5  4.5277658e-17  6.5469695e-20  
8394.0  4.4609637e-17  6.6133957e-20  
8394.5  4.4147546e-17  6.6421838e-20  
8395.0  4.4567936e-17  6.6384874e-20  
8395.5  4.4351451e-17  6.6242731e-20  
8396.0  4.5246565e-17  6.6106514e-20  
8396.5  4.6278017e-17  6.6052287e-20  
8397.0  4.5743779e-17  6.6081536e-20  
8397.5  4.5486244e-17  6.6140346e-20  
8398.0  4.4499424e-17  6.6090522e-20  
8398.5  4.5599954e-17  6.6006119e-20  
8399.0  4.561884e-17  6.6137553e-20  
8399.5  4.703913e-17  6.6235757e-20  
8400.0  4.720862e-17  6.6317933e-20  
8400.5  4.7412982e-17  6.6428904e-20  
8401.0  4.7444192e-17  6.6462741e-20  
8401.5  4.6041697e-17  6.6419792e-20  
8402.0  4.6070302e-17  6.66217e-20  
8402.5  4.6036246e-17  6.7078346e-20  
8403.0  4.7561521e-17  6.7236844e-20  
8403.5  4.76469e-17  6.6819226e-20  
8404.0  4.5595841e-17  6.5813882e-20  
8404.5  4.6224472e-17  6.5443465e-20  
8405.0  4.7521863e-17  6.587471e-20  
8405.5  4.7880262e-17  6.6134817e-20  
8406.0  4.8088084e-17  6.6355048e-20  
8406.5  4.7874489e-17  6.6458665e-20  
8407.0  4.7192357e-17  6.6426378e-20  
8407.5  4.6675722e-17  6.629063e-20  
8408.0  4.6889339e-17  6.6256473e-20  
8408.5  4.6317876e-17  6.617049e-20  
8409.0  4.51816e-17  6.6184776e-20  
8409.5  4.6345136e-17  6.6324622e-20  
8410.0  4.7476286e-17  6.6214972e-20  
8410.5  4.8240432e-17  6.5771787e-20  
8411.0  4.7402041e-17  6.5440623e-20  
8411.5  4.8903713e-17  6.6219863e-20  
8412.0  4.8870129e-17  6.7298256e-20  
8412.5  4.8666099e-17  6.748032e-20  
8413.0  4.980455e-17  6.7105184e-20  
8413.5  5.1096781e-17  6.6461609e-20  
8414.0  5.0976556e-17  6.6434546e-20  
8414.5  5.0958967e-17  6.6451406e-20  
8415.0  4.84634e-17  6.6428961e-20  
8415.5  4.9379522e-17  6.643454e-20  
8416.0  5.014095e-17  6.6387315e-20  
8416.5  5.2482232e-17  6.6386206e-20  
8417.0  5.2327378e-17  6.645641e-20  
8417.5  5.1124419e-17  6.6373387e-20  
8418.0  4.9880045e-17  6.6507385e-20  
8418.5  4.9208649e-17  6.6906901e-20  
8419.0  5.0813115e-17  6.769949e-20  
8419.5  5.1866823e-17  6.9354774e-20  
8420.0  5.3783689e-17  6.888999e-20  
8420.5  5.3411283e-17  6.6372467e-20  
8421.0  5.5126292e-17  6.4331049e-20  
8421.5  5.3730168e-17  6.4245509e-20  
8422.0  5.3774197e-17  6.5455725e-20  
8422.5  5.2390495e-17  6.5751903e-20  
8423.0  5.3454654e-17  6.5850175e-20  
8423.5  5.4879817e-17  6.5857628e-20  
8424.0  5.5226056e-17  6.5836284e-20  
8424.5  5.4519089e-17  6.5789393e-20  
8425.0  5.2844526e-17  6.5718498e-20  
8425.5  5.2692665e-17  6.5657339e-20  
8426.0  5.3124299e-17  6.5644571e-20  
8426.5  5.1232432e-17  6.5435e-20  
8427.0  5.1282402e-17  6.4715402e-20  
8427.5  5.5028923e-17  6.3885254e-20  
8428.0  5.4476259e-17  6.3788991e-20  
8428.5  5.3657198e-17  6.6401394e-20  
8429.0  5.3027322e-17  6.9326336e-20  
8429.5  5.3779153e-17  6.8169614e-20  
8430.0  5.3257217e-17  6.6682543e-20  
8430.5  5.3193456e-17  6.5746041e-20  
8431.0  5.3159313e-17  6.5657772e-20  
8431.5  5.3857928e-17  6.5678542e-20  
8432.0  5.4800475e-17  6.5563132e-20  
8432.5  5.589192e-17  6.5545073e-20  
8433.0  5.5315784e-17  6.5645462e-20  
8433.5  5.8281748e-17  6.57594e-20  
8434.0  5.9624663e-17  6.5851643e-20  
8434.5  5.7456814e-17  6.5969866e-20  
8435.0  5.5885013e-17  6.6291843e-20  
8435.5  5.6413479e-17  6.7129213e-20  
8436.0  5.7057465e-17  6.7317084e-20  
8436.5  5.6519276e-17  6.6085504e-20  
8437.0  5.723712e-17  6.5117889e-20  
8437.5  5.7810218e-17  6.5107947e-20  
8438.0  5.9517631e-17  6.5858795e-20  
8438.5  5.7960433e-17  6.6075724e-20  
8439.0  5.7717537e-17  6.6231908e-20  
8439.5  5.6769057e-17  6.6322894e-20  
8440.0  5.6517404e-17  6.6439222e-20  
8440.5  5.6521056e-17  6.659098e-20  
8441.0  5.7725233e-17  6.6630635e-20  
8441.5  5.8461087e-17  6.6511551e-20  
8442.0  5.9632483e-17  6.6517264e-20  
8442.5  5.9199594e-17  6.6536734e-20  
8443.0  5.8851527e-17  6.6355904e-20  
8443.5  5.9369137e-17  6.5912246e-20  
8444.0  6.0328059e-17  6.558377e-20  
8444.5  6.1296924e-17  6.6776303e-20  
8445.0  6.174453e-17  6.8381079e-20  
8445.5  6.2465364e-17  6.8036712e-20  
8446.0  6.1201087e-17  6.7198166e-20  
8446.5  6.161613e-17  6.6714896e-20  
8447.0  6.0416208e-17  6.6689586e-20  
8447.5  6.0555712e-17  6.6749456e-20  
8448.0  6.1250084e-17  6.6720319e-20  
8448.5  6.1590269e-17  6.6507202e-20  
8449.0  6.3032298e-17  6.6485949e-20  
8449.5  6.1949189e-17  6.6901073e-20  
8450.0  6.1865308e-17  6.8223341e-20  
8450.5  6.3501659e-17  6.9681111e-20  
8451.0  6.3979591e-17  6.975208e-20  
8451.5  6.4381629e-17  6.6500614e-20  
8452.0  6.2999316e-17  6.4306214e-20  
8452.5  6.2541332e-17  6.468293e-20  
8453.0  6.0450298e-17  6.5487686e-20  
8453.5  6.0769381e-17  6.617876e-20  
8454.0  6.1410749e-17  6.6365924e-20  
8454.5  6.1840167e-17  6.6416363e-20  
8455.0  6.3014336e-17  6.6367251e-20  
8455.5  6.193613e-17  6.6387795e-20  
8456.0  6.2052348e-17  6.6388014e-20  
8456.5  6.4044942e-17  6.6476822e-20  
8457.0  6.4858191e-17  6.6528759e-20  
8457.5  6.4773655e-17  6.6307422e-20  
8458.0  6.4783011e-17  6.5880179e-20  
8458.5  6.422545e-17  6.4640294e-20  
8459.0  6.4539769e-17  6.4887393e-20  
8459.5  6.5483586e-17  6.7577414e-20  
8460.0  6.685827e-17  7.0370443e-20  
8460.5  6.6835806e-17  7.0280513e-20  
8461.0  6.6945906e-17  6.7977503e-20  
8461.5  6.6720625e-17  6.7276532e-20  
8462.0  6.6133234e-17  6.6901065e-20  
8462.5  6.7247184e-17  6.6899067e-20  
8463.0  6.8599441e-17  6.6711066e-20  
8463.5  6.9885553e-17  6.674789e-20  
8464.0  7.0890447e-17  6.6907655e-20  
8464.5  7.1372676e-17  6.6918613e-20  
8465.0  7.1415725e-17  6.6904924e-20  
8465.5  7.0588702e-17  6.6957007e-20  
8466.0  7.0683065e-17  6.6933473e-20  
8466.5  7.1730625e-17  6.6927443e-20  
8467.0  7.1312669e-17  6.6969021e-20  
8467.5  7.1895116e-17  6.6982799e-20  
8468.0  7.0994467e-17  6.6679021e-20  
8468.5  7.1308663e-17  6.655734e-20  
8469.0  7.3832376e-17  6.6562697e-20  
8469.5  7.4461747e-17  6.6827313e-20  
8470.0  7.27409e-17  6.6809815e-20  
8470.5  7.3357025e-17  6.6536094e-20  
8471.0  7.5689878e-17  6.6764295e-20  
8471.5  7.4268368e-17  6.6948129e-20  
8472.0  7.4009839e-17  6.7101161e-20  
8472.5  7.6873798e-17  6.7637727e-20  
8473.0  7.7500583e-17  6.8069027e-20  
8473.5  7.681011e-17  6.6939435e-20  
8474.0  7.7120364e-17  6.5518236e-20  
8474.5  7.764427e-17  6.5611305e-20  
8475.0  7.6742225e-17  6.5967826e-20  
8475.5  7.7885835e-17  6.632733e-20  
8476.0  7.6220533e-17  6.6533341e-20  
8476.5  7.7247772e-17  6.6592243e-20  
8477.0  7.7698729e-17  6.6472949e-20  
8477.5  7.9935013e-17  6.6388323e-20  
8478.0  8.181492e-17  6.6378454e-20  
8478.5  8.1522233e-17  6.6329879e-20  
8479.0  8.1213828e-17  6.6239221e-20  
8479.5  8.1267967e-17  6.6134142e-20  
8480.0  8.1628451e-17  6.5931886e-20  
8480.5  8.225928e-17  6.5459851e-20  
8481.0  8.3336464e-17  6.5434195e-20  
8481.5  8.3697042e-17  6.6479578e-20  
8482.0  8.4512839e-17  6.7511807e-20  
8482.5  8.4829499e-17  6.7633459e-20  
8483.0  8.5053701e-17  6.7016746e-20  
8483.5  8.3613e-17  6.6920344e-20  
8484.0  8.2969193e-17  6.6893029e-20  
8484.5  8.288595e-17  6.709377e-20  
8485.0  8.28278e-17  6.7731494e-20  
8485.5  8.2909469e-17  6.9209238e-20  
8486.0  8.2127728e-17  6.9967266e-20  
8486.5  8.1931032e-17  6.8274156e-20  
8487.0  8.2838591e-17  6.64848e-20  
8487.5  8.4553307e-17  6.572067e-20  
8488.0  8.6832988e-17  6.6694105e-20  
8488.5  8.7289166e-17  6.7410874e-20  
8489.0  8.7053042e-17  6.7768325e-20  
8489.5  8.7740073e-17  6.7780094e-20  
8490.0  8.8321492e-17  6.7863947e-20  
8490.5  9.0093776e-17  6.7941415e-20  
8491.0  9.2060778e-17  6.7967739e-20  
8491.5  9.3739292e-17  6.7996328e-20  
8492.0  9.334386e-17  6.797976e-20  
8492.5  9.3334385e-17  6.7736949e-20  
8493.0  9.3933544e-17  6.7417743e-20  
8493.5  9.4371824e-17  6.667711e-20  
8494.0  9.5787324e-17  6.6040619e-20  
8494.5  9.4998469e-17  6.72458e-20  
8495.0  9.5458317e-17  7.066391e-20  
8495.5  9.4358496e-17  7.0666939e-20  
8496.0  9.6370127e-17  6.9269039e-20  
8496.5  9.8393229e-17  6.8313601e-20  
8497.0  9.9086212e-17  6.7829013e-20  
8497.5  9.9004708e-17  6.7697906e-20  
8498.0  9.6104406e-17  6.7716184e-20  
8498.5  9.6229824e-17  6.7774733e-20  
8499.0  9.6775632e-17  6.777958e-20  
8499.5  9.8700402e-17  6.7762169e-20  
8500.0  9.9229886e-17  6.7694309e-20  
8500.5  9.7814387e-17  6.7681237e-20  
8501.0  9.8112497e-17  6.7891173e-20  
8501.5  9.8364253e-17  6.7814161e-20  
8502.0  9.8889652e-17  6.7780934e-20  
8502.5  1.003086e-16  6.7875504e-20  
8503.0  1.021137e-16  6.7718329e-20  
8503.5  1.0328459e-16  6.770681e-20  
8504.0  1.0271029e-16  6.7865307e-20  
8504.5  1.0193674e-16  6.8036494e-20  
8505.0  1.0194668e-16  6.7997626e-20  
8505.5  1.0072475e-16  6.7913071e-20  
8506.0  1.0150242e-16  6.7880192e-20  
8506.5  1.0358498e-16  6.7909053e-20  
8507.0  1.0495825e-16  6.7984237e-20  
8507.5  1.0738363e-16  6.7934593e-20  
8508.0  1.0794568e-16  6.7838146e-20  
8508.5  1.0867892e-16  6.7965937e-20  
8509.0  1.1046153e-16  6.8052953e-20  
8509.5  1.1069353e-16  6.8009866e-20  
8510.0  1.1074963e-16  6.8025174e-20  
8510.5  1.1058221e-16  6.7961882e-20  
8511.0  1.1018326e-16  6.7984057e-20  
8511.5  1.1047239e-16  6.8161775e-20  
8512.0  1.097457e-16  6.816778e-20  
8512.5  1.0960097e-16  6.8122694e-20  
8513.0  1.0966545e-16  6.8156445e-20  
8513.5  1.101886e-16  6.8631393e-20  
8514.0  1.128406e-16  6.9065995e-20  
8514.5  1.1329346e-16  6.8548468e-20  
8515.0  1.1310633e-16  6.7840476e-20  
8515.5  1.1208135e-16  6.7532606e-20  
8516.0  1.1232584e-16  6.7754962e-20  
8516.5  1.1321733e-16  6.7878543e-20  
8517.0  1.1447836e-16  6.8208116e-20  
8517.5  1.1485797e-16  6.8332117e-20  
8518.0  1.152625e-16  6.822211e-20  
8518.5  1.1681665e-16  6.8185746e-20  
8519.0  1.1916309e-16  6.8173161e-20  
8519.5  1.2138382e-16  6.8167082e-20  
8520.0  1.2007231e-16  6.81409e-20  
8520.5  1.2181056e-16  6.8135836e-20  
8521.0  1.2304754e-16  6.8035738e-20  
8521.5  1.2365329e-16  6.7743541e-20  
8522.0  1.2421877e-16  6.7355968e-20  
8522.5  1.2419689e-16  6.7755448e-20  
8523.0  1.2430857e-16  6.905159e-20  
8523.5  1.2547906e-16  6.9123375e-20  
8524.0  1.2554007e-16  6.8837432e-20  
8524.5  1.2586062e-16  6.885448e-20  
8525.0  1.2327643e-16  6.9411306e-20  
8525.5  1.2296693e-16  6.9968815e-20  
8526.0  1.2397643e-16  6.8926093e-20  
8526.5  1.2514086e-16  6.7322892e-20  
8527.0  1.2711327e-16  6.7291159e-20  
8527.5  1.2745392e-16  6.7696794e-20  
8528.0  1.2792838e-16  6.817563e-20  
8528.5  1.2884742e-16  6.8300378e-20  
8529.0  1.2979995e-16  6.845123e-20  
8529.5  1.2973381e-16  6.8429045e-20  
8530.0  1.3014909e-16  6.8359465e-20  
8530.5  1.2933923e-16  6.8606858e-20  
8531.0  1.3161814e-16  6.865779e-20  
8531.5  1.3120492e-16  6.8401385e-20  
8532.0  1.3209145e-16  6.8375166e-20  
8532.5  1.3308931e-16  6.814129e-20  
8533.0  1.3382234e-16  6.7586639e-20  
8533.5  1.3361278e-16  6.7312235e-20  
8534.0  1.3382624e-16  6.822917e-20  
8534.5  1.3387761e-16  6.9524876e-20  
8535.0  1.3432825e-16  7.0044608e-20  
8535.5  1.3506358e-16  6.9117361e-20  
8536.0  1.3556217e-16  6.8487724e-20  
8536.5  1.3586523e-16  6.8339793e-20  
8537.0  1.3741917e-16  6.8312251e-20  
8537.5  1.3766764e-16  6.8290449e-20  
8538.0  1.3860845e-16  6.8294902e-20  
8538.5  1.3945876e-16  6.8180057e-20  
8539.0  1.4004776e-16  6.8208627e-20  
8539.5  1.4083368e-16  6.8287106e-20  
8540.0  1.410563e-16  6.8321099e-20  
8540.5  1.4291931e-16  6.837602e-20  
8541.0  1.4386767e-16  6.8423107e-20  
8541.5  1.4606073e-16  6.8459663e-20  
8542.0  1.4732756e-16  6.8408855e-20  
8542.5  1.4885919e-16  6.8495528e-20  
8543.0  1.487336e-16  6.8666072e-20  
8543.5  1.4909442e-16  6.8674532e-20  
8544.0  1.4878374e-16  6.8741857e-20  
8544.5  1.4994659e-16  6.8805344e-20  
8545.0  1.5000314e-16  6.8871401e-20  
8545.5  1.5229684e-16  6.8968081e-20  
8546.0  1.522122e-16  6.9101972e-20  
8546.5  1.5311598e-16  6.9160482e-20  
8547.0  1.5198592e-16  6.9166311e-20  
8547.5  1.5166311e-16  6.9058002e-20  
8548.0  1.5238519e-16  6.9144977e-20  
8548.5  1.5336344e-16  6.9372401e-20  
8549.0  1.5439567e-16  6.9285791e-20  
8549.5  1.5371361e-16  6.9134979e-20  
8550.0  1.5286427e-16  6.934133e-20  
8550.5  1.5327103e-16  6.9561477e-20  
8551.0  1.5438668e-16  6.9446671e-20  
8551.5  1.5568732e-16  6.9332819e-20  
8552.0  1.5571522e-16  6.9423419e-20  
8552.5  1.5495956e-16  6.9429817e-20  
8553.0  1.5535286e-16  6.934089e-20  
8553.5  1.5478362e-16  6.9380916e-20  
8554.0  1.5745253e-16  6.9401742e-20  
8554.5  1.5723148e-16  6.9366857e-20  
8555.0  1.5703651e-16  6.9233089e-20  
8555.5  1.5697531e-16  6.9337829e-20  
8556.0  1.5685726e-16  6.9133139e-20  
8556.5  1.5826186e-16  6.9033058e-20  
8557.0  1.5791712e-16  6.9314841e-20  
8557.5  1.5692845e-16  6.924674e-20  
8558.0  1.5757893e-16  6.917725e-20  
8558.5  1.5822551e-16  6.9221961e-20  
8559.0  1.6032189e-16  6.9440408e-20  
8559.5  1.6106562e-16  6.9582647e-20  
8560.0  1.6176303e-16  6.9186759e-20  
8560.5  1.6222221e-16  6.8871151e-20  
8561.0  1.6229868e-16  6.8960136e-20  
8561.5  1.6334548e-16  6.9125167e-20  
8562.0  1.6444411e-16  6.9405409e-20  
8562.5  1.6388016e-16  6.9602639e-20  
8563.0  1.637371e-16  6.957395e-20  
8563.5  1.6444686e-16  6.9653772e-20  
8564.0  1.6427695e-16  6.9751969e-20  
8564.5  1.6417632e-16  6.9912562e-20  
8565.0  1.6727516e-16  7.0137751e-20  
8565.5  1.6894225e-16  7.0241082e-20  
8566.0  1.7212758e-16  7.0278645e-20  
8566.5  1.7208806e-16  7.0261758e-20  
8567.0  1.7141176e-16  7.0205847e-20  
8567.5  1.7308409e-16  7.0225217e-20  
8568.0  1.734874e-16  7.0855689e-20  
8568.5  1.7382551e-16  7.1403621e-20  
8569.0  1.7320193e-16  7.1669236e-20  
8569.5  1.7431712e-16  7.1484453e-20  
8570.0  1.7438587e-16  7.0932172e-20  
8570.5  1.7488229e-16  7.0019188e-20  
8571.0  1.7438691e-16  7.0005055e-20  
8571.5  1.7437981e-16  7.0166967e-20  
8572.0  1.7424646e-16  7.0305021e-20  
8572.5  1.7536663e-16  7.0428332e-20  
8573.0  1.7553308e-16  7.0311657e-20  
8573.5  1.7565265e-16  7.0156469e-20  
8574.0  1.7549759e-16  7.0116095e-20  
8574.5  1.7588018e-16  6.9971186e-20  
8575.0  1.7389055e-16  6.9907121e-20  
8575.5  1.7336351e-16  6.9936427e-20  
8576.0  1.7512743e-16  6.9779559e-20  
8576.5  1.7739723e-16  6.9401712e-20  
8577.0  1.7930406e-16  6.9198464e-20  
8577.5  1.7982983e-16  6.9290761e-20  
8578.0  1.8007528e-16  6.9743245e-20  
8578.5  1.7943748e-16  7.0210266e-20  
8579.0  1.8011533e-16  7.0390252e-20  
8579.5  1.8149237e-16  7.0155898e-20  
8580.0  1.8103196e-16  6.9770457e-20  
8580.5  1.8049199e-16  6.9782985e-20  
8581.0  1.8154887e-16  6.9913367e-20  
8581.5  1.8235535e-16  6.9836948e-20  
8582.0  1.8450097e-16  6.98518e-20  
8582.5  1.8566213e-16  6.9974379e-20  
8583.0  1.8683979e-16  7.0187518e-20  
8583.5  1.8650232e-16  7.0292896e-20  
8584.0  1.8614226e-16  7.0234511e-20  
8584.5  1.8569296e-16  7.0402779e-20  
8585.0  1.8663835e-16  7.0486236e-20  
8585.5  1.8808949e-16  7.0590761e-20  
8586.0  1.8750969e-16  7.0825929e-20  
8586.5  1.8684174e-16  7.0897198e-20  
8587.0  1.8805017e-16  7.0890034e-20  
8587.5  1.8774281e-16  7.0980492e-20  
8588.0  1.8925492e-16  7.1176498e-20  
8588.5  1.8950886e-16  7.1280803e-20  
8589.0  1.8920618e-16  7.1227686e-20  
8589.5  1.8875749e-16  7.1405495e-20  
8590.0  1.8777245e-16  7.1631843e-20  
8590.5  1.8866101e-16  7.1573874e-20  
8591.0  1.8873738e-16  7.1379411e-20  
8591.5  1.8811881e-16  7.1447078e-20  
8592.0  1.876868e-16  7.1495229e-20  
8592.5  1.8761305e-16  7.1527247e-20  
8593.0  1.8921319e-16  7.1654023e-20  
8593.5  1.8958783e-16  7.1461536e-20  
8594.0  1.905604e-16  7.1391783e-20  
8594.5  1.9053753e-16  7.1566173e-20  
8595.0  1.9115449e-16  7.1438555e-20  
8595.5  1.9094925e-16  7.1300497e-20  
8596.0  1.915829e-16  7.1413129e-20  
8596.5  1.910853e-16  7.1430309e-20  
8597.0  1.9213527e-16  7.1395668e-20  
8597.5  1.9346521e-16  7.1386846e-20  
8598.0  1.9565203e-16  7.139515e-20  
8598.5  1.9743316e-16  7.1385904e-20  
8599.0  1.9799063e-16  7.1343113e-20  
8599.5  1.9859438e-16  7.1445731e-20  
8600.0  1.9976715e-16  7.1453349e-20  
8600.5  2.0038268e-16  7.1329347e-20  
8601.0  2.0104899e-16  7.1503662e-20  
8601.5  2.0015046e-16  7.157308e-20  
8602.0  2.0068167e-16  7.1532161e-20  
8602.5  2.0104784e-16  7.1513162e-20  
8603.0  2.0058395e-16  7.149605e-20  
8603.5  1.9926468e-16  7.1604253e-20  
8604.0  1.987968e-16  7.1665932e-20  
8604.5  1.9809399e-16  7.1514756e-20  
8605.0  1.9868623e-16  7.1616654e-20  
8605.5  1.9932495e-16  7.1778412e-20  
8606.0  2.0018755e-16  7.162007e-20  
8606.5  2.007437e-16  7.1566051e-20  
8607.0  2.0128125e-16  7.1642875e-20  
8607.5  2.0055313e-16  7.1620038e-20  
8608.0  1.9992956e-16  7.1546544e-20  
8608.5  1.9895272e-16  7.1682445e-20  
8609.0  1.9905642e-16  7.1789876e-20  
8609.5  1.9849653e-16  7.1684266e-20  
8610.0  2.0170759e-16  7.1483398e-20  
8610.5  2.0133854e-16  7.119973e-20  
8611.0  1.9996643e-16  7.1273958e-20  
8611.5  2.0044376e-16  7.1518177e-20  
8612.0  2.011383e-16  7.1591934e-20  
8612.5  2.0370212e-16  7.1566378e-20  
8613.0  2.0403787e-16  7.1490516e-20  
8613.5  2.0431522e-16  7.1472821e-20  
8614.0  2.0485812e-16  7.1496043e-20  
8614.5  2.0506102e-16  7.1462022e-20  
8615.0  2.058477e-16  7.1560276e-20  
8615.5  2.0525454e-16  7.1593004e-20  
8616.0  2.0480009e-16  7.1541053e-20  
8616.5  2.0530927e-16  7.1436378e-20  
8617.0  2.0631023e-16  7.1533308e-20  
8617.5  2.0717068e-16  7.1886807e-20  
8618.0  2.0746977e-16  7.194839e-20  
8618.5  2.0740091e-16  7.1705356e-20  
8619.0  2.0724182e-16  7.1488065e-20  
8619.5  2.0670925e-16  7.1487624e-20  
8620.0  2.0697196e-16  7.1677846e-20  
8620.5  2.0591088e-16  7.1752327e-20  
8621.0  2.0611783e-16  7.1711074e-20  
8621.5  2.0506914e-16  7.1790503e-20  
8622.0  2.0347232e-16  7.1809267e-20  
8622.5  2.0314983e-16  7.1861549e-20  
8623.0  2.0358453e-16  7.1826643e-20  
8623.5  2.0333496e-16  7.1843241e-20  
8624.0  2.0412607e-16  7.1873993e-20  
8624.5  2.0615142e-16  7.1797284e-20  
8625.0  2.0738293e-16  7.1584048e-20  
8625.5  2.0773598e-16  7.1547292e-20  
8626.0  2.0822725e-16  7.1670435e-20  
8626.5  2.0770234e-16  7.2021835e-20  
8627.0  2.0680874e-16  7.213145e-20  
8627.5  2.0730818e-16  7.2013452e-20  
8628.0  2.0891757e-16  7.1774998e-20  
8628.5  2.0939086e-16  7.1814414e-20  
8629.0  2.0930293e-16  7.1938546e-20  
8629.5  2.0705958e-16  7.1875551e-20  
8630.0  2.0820501e-16  7.1770154e-20  
8630.5  2.0841741e-16  7.1679426e-20  
8631.0  2.1107716e-16  7.1857971e-20  
8631.5  2.1266918e-16  7.1897134e-20  
8632.0  2.1045101e-16  7.1719326e-20  
8632.5  2.0571685e-16  7.1761804e-20  
8633.0  1.9693706e-16  7.1916836e-20  
8633.5  2.0124503e-16  7.2014237e-20  
8634.0  2.061591e-16  7.2003091e-20  
8634.5  2.0754635e-16  7.199262e-20  
8635.0  2.077548e-16  7.1997099e-20  
8635.5  2.0654694e-16  7.2199234e-20  
8636.0  2.055143e-16  7.2274573e-20  
8636.5  2.0567376e-16  7.2342545e-20  
8637.0  2.0484139e-16  7.2414003e-20  
8637.5  2.0553911e-16  7.2298135e-20  
8638.0  2.054101e-16  7.2440025e-20  
8638.5  2.0393189e-16  7.2603649e-20  
8639.0  2.022574e-16  7.2681889e-20  
8639.5  2.0351867e-16  7.2689811e-20  
8640.0  2.0511833e-16  7.2548358e-20  
8640.5  2.0756621e-16  7.2594807e-20  
8641.0  2.0793706e-16  7.2778108e-20  
8641.5  2.0793796e-16  7.273317e-20  
8642.0  2.0829533e-16  7.2721405e-20  
8642.5  2.0849092e-16  7.272281e-20  
8643.0  2.1024379e-16  7.240196e-20  
8643.5  2.1046401e-16  7.2446754e-20  
8644.0  2.1024908e-16  7.2639697e-20  
8644.5  2.1054649e-16  7.2532672e-20  
8645.0  2.0996367e-16  7.2545173e-20  
8645.5  2.1011068e-16  7.2647716e-20  
8646.0  2.1113946e-16  7.2417008e-20  
8646.5  2.1325094e-16  7.2327264e-20  
8647.0  2.1263329e-16  7.2259496e-20  
8647.5  2.1315281e-16  7.2276458e-20  
8648.0  2.1169761e-16  7.2459426e-20  
8648.5  2.1084627e-16  7.273026e-20  
8649.0  2.0970585e-16  7.2702013e-20  
8649.5  2.0990892e-16  7.2375073e-20  
8650.0  2.1217987e-16  7.2339844e-20  
8650.5  2.1247532e-16  7.2496204e-20  
8651.0  2.1418944e-16  7.2585426e-20  
8651.5  2.1438786e-16  7.2672308e-20  
8652.0  2.1415657e-16  7.2920321e-20  
8652.5  2.1293785e-16  7.2961144e-20  
8653.0  2.1144673e-16  7.2688613e-20  
8653.5  2.0822245e-16  7.2622575e-20  
8654.0  2.0653906e-16  7.2810056e-20  
8654.5  2.0520089e-16  7.2701443e-20  
8655.0  2.0842665e-16  7.2581716e-20  
8655.5  2.0873698e-16  7.2949883e-20  
8656.0  2.1029428e-16  7.3063204e-20  
8656.5  2.0898897e-16  7.2626504e-20  
8657.0  2.0818119e-16  7.2266564e-20  
8657.5  2.0583697e-16  7.2426178e-20  
8658.0  2.0436672e-16  7.2475127e-20  
8658.5  2.0268603e-16  7.2358593e-20  
8659.0  2.0436993e-16  7.2321183e-20  
8659.5  2.0526642e-16  7.2310841e-20  
8660.0  2.0798756e-16  7.2198937e-20  
8660.5  2.0806359e-16  7.2053885e-20  
8661.0  2.0846193e-16  7.2129834e-20  
8661.5  2.0968378e-16  7.2163557e-20  
8662.0  2.1095098e-16  7.2123014e-20  
8662.5  2.1013133e-16  7.2290212e-20  
8663.0  2.1032766e-16  7.2491322e-20  
8663.5  2.098337e-16  7.2210716e-20  
8664.0  2.1095673e-16  7.1918928e-20  
8664.5  2.1212888e-16  7.2329282e-20  
8665.0  2.1235961e-16  7.2672292e-20  
8665.5  2.1198242e-16  7.2770333e-20  
8666.0  2.1099199e-16  7.2875376e-20  
8666.5  2.1037061e-16  7.3129134e-20  
8667.0  2.100867e-16  7.3246744e-20  
8667.5  2.0978666e-16  7.3219812e-20  
8668.0  2.0894361e-16  7.2971558e-20  
8668.5  2.0528492e-16  7.2911193e-20  
8669.0  2.0424355e-16  7.3121586e-20  
8669.5  2.0524869e-16  7.3250802e-20  
8670.0  2.0617504e-16  7.350606e-20  
8670.5  2.0550666e-16  7.3599786e-20  
8671.0  2.0624228e-16  7.3346123e-20  
8671.5  2.0651638e-16  7.3016828e-20  
8672.0  2.069141e-16  7.3076696e-20  
8672.5  2.0678792e-16  7.2741724e-20  
8673.0  2.0696084e-16  7.2409187e-20  
8673.5  2.0655191e-16  7.2308737e-20  
8674.0  2.0706993e-16  7.2465788e-20  
8674.5  2.0434056e-16  7.2596808e-20  
8675.0  2.0551673e-16  7.2653951e-20  
8675.5  2.0754491e-16  7.2269788e-20  
8676.0  2.0735383e-16  7.2048076e-20  
8676.5  2.0625291e-16  7.2433994e-20  
8677.0  2.0376245e-16  7.2310407e-20  
8677.5  2.0224512e-16  7.1707691e-20  
8678.0  2.0076412e-16  7.1555708e-20  
8678.5  2.0031438e-16  7.1560612e-20  
8679.0  1.9931697e-16  7.2053185e-20  
8679.5  2.0024615e-16  7.2457854e-20  
8680.0  1.9959436e-16  7.2485182e-20  
8680.5  1.983814e-16  7.2462548e-20  
8681.0  1.9748339e-16  7.2554788e-20  
8681.5  1.9530893e-16  7.2655875e-20  
8682.0  1.9269204e-16  7.2402707e-20  
8682.5  1.9201016e-16  7.1649029e-20  
8683.0  1.8986933e-16  7.1760181e-20  
8683.5  1.8887937e-16  7.2381454e-20  
8684.0  1.8837177e-16  7.267887e-20  
8684.5  1.8842782e-16  7.2791575e-20  
8685.0  1.8933338e-16  7.3108525e-20  
8685.5  1.9122648e-16  7.3360414e-20  
8686.0  1.9110583e-16  7.3281024e-20  
8686.5  1.9025159e-16  7.3036111e-20  
8687.0  1.9112406e-16  7.2635802e-20  
8687.5  1.9037658e-16  7.216503e-20  
8688.0  1.9063304e-16  7.2322847e-20  
8688.5  1.9042914e-16  7.2940167e-20  
8689.0  1.8952188e-16  7.2987285e-20  
8689.5  1.8916132e-16  7.315721e-20  
8690.0  1.8894627e-16  7.3749716e-20  
8690.5  1.90676e-16  7.3759086e-20  
8691.0  1.9175198e-16  7.3326541e-20  
8691.5  1.9402489e-16  7.3272537e-20  
8692.0  1.9463906e-16  7.2827466e-20  
8692.5  1.9628611e-16  7.2291047e-20  
8693.0  1.9604505e-16  7.2150334e-20  
8693.5  1.9741691e-16  7.2791023e-20  
8694.0  1.9672508e-16  7.2864953e-20  
8694.5  1.9593498e-16  7.2790134e-20  
8695.0  1.949414e-16  7.3190277e-20  
8695.5  1.9435969e-16  7.3495767e-20  
8696.0  1.9398498e-16  7.3055931e-20  
8696.5  1.933052e-16  7.2789571e-20  
8697.0  1.9248747e-16  7.2557485e-20  
8697.5  1.9138528e-16  7.2162498e-20  
8698.0  1.9123473e-16  7.179025e-20  
8698.5  1.9111219e-16  7.2150056e-20  
8699.0  1.9113551e-16  7.23015e-20  
8699.5  1.9158675e-16  7.2263838e-20  
8700.0  1.9242382e-16  7.2477066e-20  
8700.5  1.9178798e-16  7.2813297e-20  
8701.0  1.9075802e-16  7.2661271e-20  
8701.5  1.8990935e-16  7.2391182e-20  
8702.0  1.8923535e-16  7.2077653e-20  
8702.5  1.8755357e-16  7.2011152e-20  
8703.0  1.8584915e-16  7.1688552e-20  
8703.5  1.8250034e-16  7.1571165e-20  
8704.0  1.8235423e-16  7.1751404e-20  
8704.5  1.8177965e-16  7.1964836e-20  
8705.0  1.8116158e-16  7.1972375e-20  
8705.5  1.8070968e-16  7.2063895e-20  
8706.0  1.8024328e-16  7.218873e-20  
8706.5  1.7995165e-16  7.2260853e-20  
8707.0  1.7964267e-16  7.2163582e-20  
8707.5  1.7869013e-16  7.197163e-20  
8708.0  1.7761718e-16  7.1913259e-20  
8708.5  1.7684283e-16  7.1811269e-20  
8709.0  1.7654157e-16  7.1623042e-20  
8709.5  1.7606363e-16  7.1855015e-20  
8710.0  1.7616453e-16  7.1997736e-20  
8710.5  1.7600669e-16  7.1995732e-20  
8711.0  1.7701994e-16  7.2264326e-20  
8711.5  1.7638942e-16  7.258307e-20  
8712.0  1.7564602e-16  7.2470306e-20  
8712.5  1.7521886e-16  7.2428225e-20  
8713.0  1.7538372e-16  7.2429699e-20  
8713.5  1.7436502e-16  7.2415334e-20  
8714.0  1.7443311e-16  7.2586277e-20  
8714.5  1.7385067e-16  7.2580008e-20  
8715.0  1.7488627e-16  7.2619549e-20  
8715.5  1.7561673e-16  7.2754248e-20  
8716.0  1.735669e-16  7.277053e-20  
8716.5  1.7338145e-16  7.2967046e-20  
8717.0  1.7229387e-16  7.316038e-20  
8717.5  1.7283713e-16  7.3218737e-20  
8718.0  1.7325599e-16  7.3257762e-20  
8718.5  1.7391239e-16  7.3242472e-20  
8719.0  1.7312538e-16  7.3182936e-20  
8719.5  1.7233638e-16  7.3164442e-20  
8720.0  1.7193783e-16  7.3259061e-20  
8720.5  1.7242476e-16  7.3258064e-20  
8721.0  1.7263402e-16  7.3073678e-20  
8721.5  1.7189642e-16  7.3102136e-20  
8722.0  1.696676e-16  7.3104727e-20  
8722.5  1.7047505e-16  7.2951646e-20  
8723.0  1.7132892e-16  7.300078e-20  
8723.5  1.7152786e-16  7.3049836e-20  
8724.0  1.7119551e-16  7.2876181e-20  
8724.5  1.6851822e-16  7.2723435e-20  
8725.0  1.6771852e-16  7.2712183e-20  
8725.5  1.6731309e-16  7.2716147e-20  
8726.0  1.6820666e-16  7.2711615e-20  
8726.5  1.6914336e-16  7.2614207e-20  
8727.0  1.6738438e-16  7.2459428e-20  
8727.5  1.6630229e-16  7.2640965e-20  
8728.0  1.6484567e-16  7.2700261e-20  
8728.5  1.6430239e-16  7.2611661e-20  
8729.0  1.6383262e-16  7.2446037e-20  
8729.5  1.6472537e-16  7.2473292e-20  
8730.0  1.6530221e-16  7.276697e-20  
8730.5  1.6533917e-16  7.2834315e-20  
8731.0  1.6443162e-16  7.270126e-20  
8731.5  1.6394969e-16  7.2693382e-20  
8732.0  1.630025e-16  7.2784144e-20  
8732.5  1.6323665e-16  7.2879516e-20  
8733.0  1.6404412e-16  7.2926001e-20  
8733.5  1.6339193e-16  7.2952471e-20  
8734.0  1.6186413e-16  7.2990978e-20  
8734.5  1.6060462e-16  7.2922695e-20  
8735.0  1.5984605e-16  7.2929877e-20  
8735.5  1.6080983e-16  7.2893121e-20  
8736.0  1.6065447e-16  7.2939616e-20  
8736.5  1.5899673e-16  7.3115589e-20  
8737.0  1.5773392e-16  7.3097231e-20  
8737.5  1.567496e-16  7.2975346e-20  
8738.0  1.5666927e-16  7.3000321e-20  
8738.5  1.5700951e-16  7.3073425e-20  
8739.0  1.5695684e-16  7.3032794e-20  
8739.5  1.5774257e-16  7.3067665e-20  
8740.0  1.5741654e-16  7.3008673e-20  
8740.5  1.5620687e-16  7.2952139e-20  
8741.0  1.5596668e-16  7.2887261e-20  
8741.5  1.5571637e-16  7.2894496e-20  
8742.0  1.5578085e-16  7.304002e-20  
8742.5  1.5622435e-16  7.2924988e-20  
8743.0  1.5587158e-16  7.2810926e-20  
8743.5  1.5544248e-16  7.2792582e-20  
8744.0  1.556282e-16  7.2784017e-20  
8744.5  1.553432e-16  7.2969116e-20  
8745.0  1.5531268e-16  7.2902197e-20  
8745.5  1.5477832e-16  7.2585117e-20  
8746.0  1.5411806e-16  7.2696919e-20  
8746.5  1.5359089e-16  7.2761103e-20  
8747.0  1.5371209e-16  7.2650302e-20  
8747.5  1.539458e-16  7.2657039e-20  
8748.0  1.5366692e-16  7.2562292e-20  
8748.5  1.5408488e-16  7.245982e-20  
8749.0  1.5488581e-16  7.2346836e-20  
8749.5  1.5612934e-16  7.2380479e-20  
8750.0  1.5812564e-16  7.2345814e-20  
8750.5  1.5862401e-16  7.2164738e-20  
8751.0  1.5860694e-16  7.2072341e-20  
8751.5  1.5860984e-16  7.1931382e-20  
8752.0  1.5870664e-16  7.1780141e-20  
8752.5  1.5718125e-16  7.1740789e-20  
8753.0  1.5634188e-16  7.1891345e-20  
8753.5  1.5462533e-16  7.1742282e-20  
8754.0  1.5449595e-16  7.1494394e-20  
8754.5  1.5407053e-16  7.1471379e-20  
8755.0  1.5669064e-16  7.135259e-20  
8755.5  1.5810806e-16  7.132367e-20  
8756.0  1.579512e-16  7.1356717e-20  
8756.5  1.5727097e-16  7.1217727e-20  
8757.0  1.5660099e-16  7.123986e-20  
8757.5  1.5559891e-16  7.126359e-20  
8758.0  1.5402386e-16  7.1190728e-20  
8758.5  1.5370101e-16  7.11917e-20  
8759.0  1.5240767e-16  7.1143524e-20  
8759.5  1.4948806e-16  7.1192422e-20  
8760.0  1.49012e-16  7.118531e-20  
8760.5  1.4955432e-16  7.1176983e-20  
8761.0  1.4986329e-16  7.1228015e-20  
8761.5  1.4905259e-16  7.1308052e-20  
8762.0  1.4774105e-16  7.1345529e-20  
8762.5  1.4750623e-16  7.1370397e-20  
8763.0  1.5018506e-16  7.1398195e-20  
8763.5  1.5280761e-16  7.1398129e-20  
8764.0  1.5335381e-16  7.157869e-20  
8764.5  1.5218632e-16  7.1592064e-20  
8765.0  1.5147377e-16  7.1502338e-20  
8765.5  1.5095882e-16  7.1717519e-20  
8766.0  1.4705484e-16  7.1839168e-20  
8766.5  1.4653011e-16  7.1859548e-20  
8767.0  1.5095346e-16  7.1989576e-20  
8767.5  1.5134016e-16  7.1951787e-20  
8768.0  1.5142053e-16  7.1987616e-20  
8768.5  1.522137e-16  7.2080221e-20  
8769.0  1.5352725e-16  7.2228159e-20  
8769.5  1.5669953e-16  7.2349012e-20  
8770.0  1.5685035e-16  7.2330736e-20  
8770.5  1.556198e-16  7.2436988e-20  
8771.0  1.5765426e-16  7.2532692e-20  
8771.5  1.5963814e-16  7.2517974e-20  
8772.0  1.6138268e-16  7.2593012e-20  
8772.5  1.6149694e-16  7.25558e-20  
8773.0  1.6259714e-16  7.2605002e-20  
8773.5  1.6336105e-16  7.2821463e-20  
8774.0  1.6333629e-16  7.2808234e-20  
8774.5  1.6180189e-16  7.2676297e-20  
8775.0  1.6072358e-16  7.2665988e-20  
8775.5  1.5892833e-16  7.2636121e-20  
8776.0  1.579457e-16  7.2697527e-20  
8776.5  1.5934886e-16  7.2771273e-20  
8777.0  1.6140295e-16  7.2647059e-20  
8777.5  1.6228398e-16  7.2500268e-20  
8778.0  1.6034441e-16  7.2525441e-20  
8778.5  1.5749178e-16  7.2595718e-20  
8779.0  1.5454186e-16  7.2822285e-20  
8779.5  1.5238316e-16  7.3123841e-20  
8780.0  1.5172295e-16  7.2417612e-20  
8780.5  1.5155795e-16  7.1772308e-20  
8781.0  1.5577384e-16  7.1961749e-20  
8781.5  1.6549091e-16  7.2566777e-20  
8782.0  1.5735604e-16  7.3006421e-20  
8782.5  1.5257011e-16  7.2132581e-20  
8783.0  1.5044685e-16  7.0985502e-20  
8783.5  1.5049002e-16  7.014411e-20  
8784.0  1.5342337e-16  7.051732e-20  
8784.5  1.5295382e-16  7.1133357e-20  
8785.0  1.5148084e-16  7.1278238e-20  
8785.5  1.5215164e-16  7.1379337e-20  
8786.0  1.5295314e-16  7.1440026e-20  
8786.5  1.5375639e-16  7.154004e-20  
8787.0  1.5444361e-16  7.1685662e-20  
8787.5  1.5443633e-16  7.1635014e-20  
8788.0  1.562476e-16  7.1831072e-20  
8788.5  1.5709901e-16  7.2649509e-20  
8789.0  1.5556271e-16  7.2279202e-20  
8789.5  1.5673835e-16  7.0419365e-20  
8790.0  1.575642e-16  7.0201214e-20  
8790.5  1.5976859e-16  7.1107333e-20  
8791.0  1.606343e-16  7.2648007e-20  
8791.5  1.6019604e-16  7.3084002e-20  
8792.0  1.6056807e-16  7.2701025e-20  
8792.5  1.6130158e-16  7.258013e-20  
8793.0  1.6152624e-16  7.2558736e-20  
8793.5  1.6201662e-16  7.2556682e-20  
8794.0  1.6021367e-16  7.2497261e-20  
8794.5  1.5924574e-16  7.2147382e-20  
8795.0  1.574259e-16  7.2029529e-20  
8795.5  1.5692256e-16  7.2251674e-20  
8796.0  1.5569312e-16  7.2462677e-20  
8796.5  1.5688203e-16  7.2399278e-20  
8797.0  1.5697501e-16  7.3242003e-20  
8797.5  1.5581722e-16  7.4108425e-20  
8798.0  1.5613731e-16  7.426972e-20  
8798.5  1.5673053e-16  7.4288058e-20  
8799.0  1.5440063e-16  7.4634327e-20  
8799.5  1.5196507e-16  7.3366844e-20  
8800.0  1.4921088e-16  7.1886335e-20  
8800.5  1.4886483e-16  7.1125821e-20  
8801.0  1.4792593e-16  7.1676772e-20  
8801.5  1.4820832e-16  7.226018e-20  
8802.0  1.4791094e-16  7.2301503e-20  
8802.5  1.4829286e-16  7.2226214e-20  
8803.0  1.4925343e-16  7.2174452e-20  
8803.5  1.5136849e-16  7.2097059e-20  
8804.0  1.5289409e-16  7.1856784e-20  
8804.5  1.5321261e-16  7.1511495e-20  
8805.0  1.5160821e-16  7.1350496e-20  
8805.5  1.511083e-16  7.1890202e-20  
8806.0  1.51393e-16  7.2102769e-20  
8806.5  1.5142692e-16  7.1339813e-20  
8807.0  1.5208908e-16  7.0496408e-20  
8807.5  1.5239948e-16  7.1264195e-20  
8808.0  1.5320869e-16  7.4266576e-20  
8808.5  1.5381378e-16  7.465235e-20  
8809.0  1.5441924e-16  7.2898842e-20  
8809.5  1.5539783e-16  7.231297e-20  
8810.0  1.5600918e-16  7.2244039e-20  
8810.5  1.5615185e-16  7.2333705e-20  
8811.0  1.5643337e-16  7.2493391e-20  
8811.5  1.5551812e-16  7.3021235e-20  
8812.0  1.5565905e-16  7.3064206e-20  
8812.5  1.5443376e-16  7.2291279e-20  
8813.0  1.5409739e-16  7.1390647e-20  
8813.5  1.5239689e-16  7.1267861e-20  
8814.0  1.5153767e-16  7.2131646e-20  
8814.5  1.5019596e-16  7.2277647e-20  
8815.0  1.4918718e-16  7.2267826e-20  
8815.5  1.4869767e-16  7.2335444e-20  
8816.0  1.4911641e-16  7.2381925e-20  
8816.5  1.4884717e-16  7.2294361e-20  
8817.0  1.5262297e-16  7.2281773e-20  
8817.5  1.502397e-16  7.2286182e-20  
8818.0  1.4661438e-16  7.2148196e-20  
8818.5  1.4613447e-16  7.1981229e-20  
8819.0  1.4564181e-16  7.1785732e-20  
8819.5  1.4707986e-16  7.1401938e-20  
8820.0  1.4648146e-16  7.1312643e-20  
8820.5  1.4386576e-16  7.2168049e-20  
8821.0  1.4307881e-16  7.3257655e-20  
8821.5  1.4125212e-16  7.2765854e-20  
8822.0  1.4146339e-16  7.2252525e-20  
8822.5  1.4159198e-16  7.1869251e-20  
8823.0  1.4104178e-16  7.1652294e-20  
8823.5  1.4244514e-16  7.1545543e-20  
8824.0  1.4417196e-16  7.1596275e-20  
8824.5  1.4438526e-16  7.1664212e-20  
8825.0  1.427811e-16  7.156294e-20  
8825.5  1.4146878e-16  7.1521828e-20  
8826.0  1.4237107e-16  7.1588973e-20  
8826.5  1.434481e-16  7.1531994e-20  
8827.0  1.4256609e-16  7.1674977e-20  
8827.5  1.4102422e-16  7.17974e-20  
8828.0  1.4604566e-16  7.1815241e-20  
8828.5  1.4718086e-16  7.1986032e-20  
8829.0  1.4942864e-16  7.2033565e-20  
8829.5  1.4950653e-16  7.2178041e-20  
8830.0  1.5016778e-16  7.255245e-20  
8830.5  1.5278765e-16  7.2763015e-20  
8831.0  1.5621906e-16  7.2847898e-20  
8831.5  1.523373e-16  7.2993315e-20  
8832.0  1.4922227e-16  7.3087613e-20  
8832.5  1.5027747e-16  7.32368e-20  
8833.0  1.4983492e-16  7.3296729e-20  
8833.5  1.4789687e-16  7.3508484e-20  
8834.0  1.4706876e-16  7.3608696e-20  
8834.5  1.4817705e-16  7.3638974e-20  
8835.0  1.4727238e-16  7.3679256e-20  
8835.5  1.4421294e-16  7.3591691e-20  
8836.0  1.4152436e-16  7.3535897e-20  
8836.5  1.4374761e-16  7.3477069e-20  
8837.0  1.4509943e-16  7.3282642e-20  
8837.5  1.475384e-16  7.3054579e-20  
8838.0  1.4731107e-16  7.2733819e-20  
8838.5  1.4638593e-16  7.2577047e-20  
8839.0  1.4571377e-16  7.2471172e-20  
8839.5  1.4646138e-16  7.2385383e-20  
8840.0  1.4735719e-16  7.219066e-20  
8840.5  1.4764206e-16  7.1886628e-20  
8841.0  1.4712013e-16  7.1679877e-20  
8841.5  1.4353644e-16  7.1555235e-20  
8842.0  1.4201704e-16  7.1449456e-20  
8842.5  1.4269238e-16  7.1339505e-20  
8843.0  1.4298343e-16  7.1243119e-20  
8843.5  1.4392569e-16  7.1233306e-20  
8844.0  1.4410908e-16  7.1352723e-20  
8844.5  1.4445119e-16  7.1309678e-20  
8845.0  1.456201e-16  7.1323089e-20  
8845.5  1.4463465e-16  7.1892441e-20  
8846.0  1.4294451e-16  7.2479186e-20  
8846.5  1.4295519e-16  7.2879501e-20  
8847.0  1.4384949e-16  7.3663061e-20  
8847.5  1.438125e-16  7.521433e-20  
8848.0  1.4361962e-16  7.5798791e-20  
8848.5  1.4281683e-16  7.2655902e-20  
8849.0  1.4208231e-16  6.9355477e-20  
8849.5  1.4225201e-16  7.0427157e-20  
8850.0  1.4283994e-16  7.1434453e-20  
8850.5  1.4408628e-16  7.2118008e-20  
8851.0  1.4484337e-16  7.2263735e-20  
8851.5  1.4478847e-16  7.2561366e-20  
8852.0  1.4411891e-16  7.2547978e-20  
8852.5  1.4428831e-16  7.2473015e-20  
8853.0  1.4508627e-16  7.2471054e-20  
8853.5  1.4261503e-16  7.2432837e-20  
8854.0  1.4244981e-16  7.228981e-20  
8854.5  1.4054787e-16  7.2088462e-20  
8855.0  1.4027232e-16  7.1470414e-20  
8855.5  1.3965469e-16  7.0312773e-20  
8856.0  1.4058292e-16  7.0609558e-20  
8856.5  1.4047445e-16  7.524494e-20  
8857.0  1.3941475e-16  7.8094946e-20  
8857.5  1.3964519e-16  7.7232688e-20  
8858.0  1.3910373e-16  7.2923316e-20  
8858.5  1.4003246e-16  7.1228856e-20  
8859.0  1.4014372e-16  7.1442248e-20  
8859.5  1.4035901e-16  7.1766211e-20  
8860.0  1.4048643e-16  7.2079431e-20  
8860.5  1.3984763e-16  7.2147326e-20  
8861.0  1.4015728e-16  7.2186391e-20  
8861.5  1.3994027e-16  7.209255e-20  
8862.0  1.4137635e-16  7.2142594e-20  
8862.5  1.4144846e-16  7.2314178e-20  
8863.0  1.4170035e-16  7.2339511e-20  
8863.5  1.4410498e-16  7.2325881e-20  
8864.0  1.4411124e-16  7.2192407e-20  
8864.5  1.4518948e-16  7.1754317e-20  
8865.0  1.4629556e-16  7.089363e-20  
8865.5  1.4762153e-16  7.1876495e-20  
8866.0  1.4668508e-16  7.4306711e-20  
8866.5  1.4590682e-16  7.5311635e-20  
8867.0  1.4500439e-16  7.4754067e-20  
8867.5  1.4574078e-16  7.3790389e-20  
8868.0  1.4708232e-16  7.356685e-20  
8868.5  1.4780372e-16  7.3326901e-20  
8869.0  1.4735084e-16  7.369477e-20  
8869.5  1.4520774e-16  7.4011561e-20  
8870.0  1.4595024e-16  7.4288922e-20  
8870.5  1.4717259e-16  7.4565371e-20  
8871.0  1.4715592e-16  7.4389239e-20  
8871.5  1.4731675e-16  7.3621513e-20  
8872.0  1.4619259e-16  7.3193861e-20  
8872.5  1.4408582e-16  7.364237e-20  
8873.0  1.4531503e-16  7.3797404e-20  
8873.5  1.4531704e-16  7.3758586e-20  
8874.0  1.4615524e-16  7.3739287e-20  
8874.5  1.4600879e-16  7.3879871e-20  
8875.0  1.4549893e-16  7.3757318e-20  
8875.5  1.4509031e-16  7.3575028e-20  
8876.0  1.4512814e-16  7.3578543e-20  
8876.5  1.4583075e-16  7.3399571e-20  
8877.0  1.4419167e-16  7.3314423e-20  
8877.5  1.4315057e-16  7.3125081e-20  
8878.0  1.4221954e-16  7.2654482e-20  
8878.5  1.4238075e-16  7.2444616e-20  
8879.0  1.4119588e-16  7.2883164e-20  
8879.5  1.4168259e-16  7.3635394e-20  
8880.0  1.4301202e-16  7.3690402e-20  
8880.5  1.4512469e-16  7.3506846e-20  
8881.0  1.4737008e-16  7.3003435e-20  
8881.5  1.469363e-16  7.2973643e-20  
8882.0  1.4656145e-16  7.293267e-20  
8882.5  1.4600483e-16  7.2919036e-20  
8883.0  1.4651186e-16  7.307543e-20  
8883.5  1.4669966e-16  7.3039399e-20  
8884.0  1.4713585e-16  7.3015353e-20  
8884.5  1.4789034e-16  7.2897672e-20  
8885.0  1.4986418e-16  7.2882118e-20  
8885.5  1.4821893e-16  7.2998831e-20  
8886.0  1.4771389e-16  7.3263587e-20  
8886.5  1.4674503e-16  7.3422911e-20  
8887.0  1.4699721e-16  7.3715652e-20  
8887.5  1.4934775e-16  7.42177e-20  
8888.0  1.5008029e-16  7.5092274e-20  
8888.5  1.499866e-16  7.4935876e-20  
8889.0  1.4623771e-16  7.3853273e-20  
8889.5  1.4706615e-16  7.217877e-20  
8890.0  1.5167422e-16  7.2476621e-20  
8890.5  1.492046e-16  7.3295213e-20  
8891.0  1.4647237e-16  7.3598567e-20  
8891.5  1.5087905e-16  7.3837366e-20  
8892.0  1.5116549e-16  7.3903045e-20  
8892.5  1.4622356e-16  7.3836654e-20  
8893.0  1.4690493e-16  7.3732519e-20  
8893.5  1.4779722e-16  7.365519e-20  
8894.0  1.47134e-16  7.3605658e-20  
8894.5  1.4693257e-16  7.3583367e-20  
8895.0  1.4575599e-16  7.3374518e-20  
8895.5  1.4574571e-16  7.2588019e-20  
8896.0  1.4787468e-16  7.194718e-20  
8896.5  1.4787003e-16  7.194966e-20  
8897.0  1.4853857e-16  7.3772153e-20  
8897.5  1.4888064e-16  7.4847397e-20  
8898.0  1.5015648e-16  7.4127887e-20  
8898.5  1.5348091e-16  7.3470798e-20  
8899.0  1.535944e-16  7.2633916e-20  
8899.5  1.5366015e-16  7.2540193e-20  
8900.0  1.5261609e-16  7.2695203e-20  
8900.5  1.5150123e-16  7.25475e-20  
8901.0  1.5504539e-16  7.2534406e-20  
8901.5  1.5416292e-16  7.2546016e-20  
8902.0  1.5296208e-16  7.2661218e-20  
8902.5  1.5296705e-16  7.2585362e-20  
8903.0  1.5320945e-16  7.2751489e-20  
8903.5  1.5442041e-16  7.2964743e-20  
8904.0  1.5349554e-16  7.2869323e-20  
8904.5  1.5022097e-16  7.3085111e-20  
8905.0  1.4946385e-16  7.3680124e-20  
8905.5  1.4985704e-16  7.4573063e-20  
8906.0  1.4752338e-16  7.6058338e-20  
8906.5  1.478315e-16  7.846969e-20  
8907.0  1.50169e-16  7.6438457e-20  
8907.5  1.5023326e-16  7.2015409e-20  
8908.0  1.4990794e-16  7.1752424e-20  
8908.5  1.5036462e-16  7.2500988e-20  
8909.0  1.5099757e-16  7.3887379e-20  
8909.5  1.5044426e-16  7.4139806e-20  
8910.0  1.5078332e-16  7.4396388e-20  
8910.5  1.5157086e-16  7.457584e-20  
8911.0  1.5011614e-16  7.4658783e-20  
8911.5  1.4822309e-16  7.4706279e-20  
8912.0  1.4795692e-16  7.4760484e-20  
8912.5  1.4801178e-16  7.4797801e-20  
8913.0  1.5004251e-16  7.4768803e-20  
8913.5  1.4999841e-16  7.4358003e-20  
8914.0  1.5170759e-16  7.3323299e-20  
8914.5  1.4935979e-16  7.2666964e-20  
8915.0  1.4773996e-16  7.438973e-20  
8915.5  1.4585649e-16  7.77001e-20  
8916.0  1.4697331e-16  7.9979784e-20  
8916.5  1.4695052e-16  7.7483506e-20  
8917.0  1.4541792e-16  7.5931377e-20  
8917.5  1.4676383e-16  7.497507e-20  
8918.0  1.4762258e-16  7.4746895e-20  
8918.5  1.4849879e-16  7.4682386e-20  
8919.0  1.5107501e-16  7.4666091e-20  
8919.5  1.5204381e-16  7.4496153e-20  
8920.0  1.5038717e-16  7.4471571e-20  
8920.5  1.5220305e-16  7.4497388e-20  
8921.0  1.5166313e-16  7.452642e-20  
8921.5  1.5239363e-16  7.4398837e-20  
8922.0  1.5110034e-16  7.4364515e-20  
8922.5  1.49103e-16  7.4725566e-20  
8923.0  1.4678641e-16  7.5111328e-20  
8923.5  1.4686843e-16  7.6262095e-20  
8924.0  1.5082249e-16  7.6218909e-20  
8924.5  1.5056453e-16  7.450579e-20  
8925.0  1.5017231e-16  7.2978718e-20  
8925.5  1.5247581e-16  7.2864061e-20  
8926.0  1.5254174e-16  7.3868868e-20  
8926.5  1.5024603e-16  7.4118117e-20  
8927.0  1.492475e-16  7.429024e-20  
8927.5  1.4922525e-16  7.4316979e-20  
8928.0  1.5086512e-16  7.4321507e-20  
8928.5  1.5121313e-16  7.4409034e-20  
8929.0  1.5256124e-16  7.4348298e-20  
8929.5  1.522902e-16  7.4286583e-20  
8930.0  1.5099075e-16  7.4223003e-20  
8930.5  1.5028581e-16  7.4093676e-20  
8931.0  1.5053926e-16  7.3596195e-20  
8931.5  1.504211e-16  7.2940951e-20  
8932.0  1.5016708e-16  7.2846233e-20  
8932.5  1.4883755e-16  7.4568383e-20  
8933.0  1.4871721e-16  7.6356884e-20  
8933.5  1.4830384e-16  7.5819137e-20  
8934.0  1.5094187e-16  7.5164853e-20  
8934.5  1.5114995e-16  7.4361745e-20  
8935.0  1.5112271e-16  7.4289767e-20  
8935.5  1.4963409e-16  7.4235268e-20  
8936.0  1.4828821e-16  7.4459903e-20  
8936.5  1.4803285e-16  7.4630415e-20  
8937.0  1.4824517e-16  7.4590252e-20  
8937.5  1.5003665e-16  7.4745331e-20  
8938.0  1.5042849e-16  7.4988311e-20  
8938.5  1.5039537e-16  7.5193745e-20  
8939.0  1.5056533e-16  7.5664364e-20  
8939.5  1.5095782e-16  7.7907212e-20  
8940.0  1.5022731e-16  7.9939101e-20  
8940.5  1.4703813e-16  8.0573567e-20  
8941.0  1.3988924e-16  7.6802139e-20  
8941.5  1.451541e-16  7.3167176e-20  
8942.0  1.4869482e-16  7.3967067e-20  
8942.5  1.5038547e-16  7.4855092e-20  
8943.0  1.5015136e-16  7.5707896e-20  
8943.5  1.4904726e-16  7.5818184e-20  
8944.0  1.4968652e-16  7.5919122e-20  
8944.5  1.5019677e-16  7.5833461e-20  
8945.0  1.5232159e-16  7.5754496e-20  
8945.5  1.5295634e-16  7.5666668e-20  
8946.0  1.5395622e-16  7.5461686e-20  
8946.5  1.5443448e-16  7.5189126e-20  
8947.0  1.5370201e-16  7.4851178e-20  
8947.5  1.5301832e-16  7.4117992e-20  
8948.0  1.5187584e-16  7.2641541e-20  
8948.5  1.4918999e-16  7.2590894e-20  
8949.0  1.4946611e-16  7.5775788e-20  
8949.5  1.5073044e-16  7.8784268e-20  
8950.0  1.5062538e-16  7.9159395e-20  
8950.5  1.5023638e-16  7.6149882e-20  
8951.0  1.4895599e-16  7.5081593e-20  
8951.5  1.4827428e-16  7.4508283e-20  
8952.0  1.4635862e-16  7.4539149e-20  
8952.5  1.4529483e-16  7.4619993e-20  
8953.0  1.4567167e-16  7.470877e-20  
8953.5  1.4914388e-16  7.4769886e-20  
8954.0  1.4962139e-16  7.4869083e-20  
8954.5  1.4903005e-16  7.5028684e-20  
8955.0  1.5133426e-16  7.5265362e-20  
8955.5  1.5306897e-16  7.5389908e-20  
8956.0  1.4864126e-16  7.5472354e-20  
8956.5  1.4842214e-16  7.5511519e-20  
8957.0  1.5053161e-16  7.5667012e-20  
8957.5  1.4982677e-16  7.5978655e-20  
8958.0  1.4920525e-16  7.6078563e-20  
8958.5  1.4775062e-16  7.6076686e-20  
8959.0  1.4718827e-16  7.6085829e-20  
8959.5  1.4809882e-16  7.6118929e-20  
8960.0  1.4774439e-16  7.6135685e-20  
8960.5  1.423383e-16  7.6161407e-20  
8961.0  1.4106326e-16  7.6087068e-20  
8961.5  1.4263839e-16  7.6179804e-20  
8962.0  1.4649168e-16  7.6214068e-20  
8962.5  1.4638691e-16  7.6103934e-20  
8963.0  1.4539014e-16  7.6355751e-20  
8963.5  1.4455083e-16  7.737863e-20  
8964.0  1.427113e-16  7.7993274e-20  
8964.5  1.4277545e-16  7.729496e-20  
8965.0  1.4342423e-16  7.4914073e-20  
8965.5  1.4502638e-16  7.4567643e-20  
8966.0  1.4653556e-16  7.5033412e-20  
8966.5  1.4970128e-16  7.5581024e-20  
8967.0  1.4966795e-16  7.5778421e-20  
8967.5  1.4977483e-16  7.5860703e-20  
8968.0  1.487281e-16  7.5851662e-20  
8968.5  1.4882528e-16  7.5825834e-20  
8969.0  1.4911761e-16  7.5888544e-20  
8969.5  1.4755171e-16  7.5858188e-20  
8970.0  1.4649921e-16  7.5880047e-20  
8970.5  1.4894137e-16  7.5873732e-20  
8971.0  1.4751891e-16  7.5496894e-20  
8971.5  1.4584601e-16  7.5085369e-20  
8972.0  1.4566252e-16  7.4535481e-20  
8972.5  1.4557114e-16  7.5565513e-20  
8973.0  1.4699725e-16  7.7220229e-20  
8973.5  1.470359e-16  7.8457919e-20  
8974.0  1.4731366e-16  7.7621678e-20  
8974.5  1.4634195e-16  7.6675076e-20  
8975.0  1.4541482e-16  7.6616656e-20  
8975.5  1.4440404e-16  7.6589356e-20  
8976.0  1.4436911e-16  7.6872501e-20  
8976.5  1.4472781e-16  7.717943e-20  
8977.0  1.4446172e-16  7.7324074e-20  
8977.5  1.4375024e-16  7.7867153e-20  
8978.0  1.4154617e-16  7.9247784e-20  
8978.5  1.4025465e-16  8.1673046e-20  
8979.0  1.3908709e-16  8.1402742e-20  
8979.5  1.3934563e-16  7.7715548e-20  
8980.0  1.3917234e-16  7.6301798e-20  
8980.5  1.388204e-16  7.6208526e-20  
8981.0  1.3831183e-16  7.7795044e-20  
8981.5  1.3869715e-16  7.8436761e-20  
8982.0  1.3953881e-16  7.8760808e-20  
8982.5  1.4360119e-16  7.8971378e-20  
8983.0  1.4319227e-16  7.9346798e-20  
8983.5  1.4182665e-16  7.9463181e-20  
8984.0  1.3746619e-16  7.9499028e-20  
8984.5  1.3529308e-16  7.9624813e-20  
8985.0  1.3465457e-16  7.9730163e-20  
8985.5  1.3385233e-16  7.9604536e-20  
8986.0  1.3322357e-16  7.8998078e-20  
8986.5  1.3297338e-16  7.8075201e-20  
8987.0  1.3417773e-16  7.8394903e-20  
8987.5  1.332789e-16  8.0880501e-20  
8988.0  1.3489261e-16  8.5154865e-20  
8988.5  1.3629885e-16  8.4162154e-20  
8989.0  1.3593348e-16  8.2153851e-20  
8989.5  1.3595512e-16  8.0969899e-20  
8990.0  1.3757065e-16  8.0662789e-20  
8990.5  1.3817315e-16  8.0458349e-20  
8991.0  1.3888998e-16  8.0486871e-20  
8991.5  1.4058397e-16  8.0534229e-20  
8992.0  1.4310147e-16  8.0467609e-20  
8992.5  1.4419076e-16  8.0438393e-20  
8993.0  1.4549715e-16  8.0315575e-20  
8993.5  1.4799706e-16  8.0473469e-20  
8994.0  1.4954264e-16  8.0606417e-20  
8994.5  1.50994e-16  8.0610849e-20  
8995.0  1.5016902e-16  8.0625077e-20  
8995.5  1.4832315e-16  8.0551406e-20  
8996.0  1.4740376e-16  8.0597341e-20  
8996.5  1.4452974e-16  8.0751404e-20  
8997.0  1.3889448e-16  8.0741321e-20  
8997.5  1.3900389e-16  8.0641085e-20  
8998.0  1.3902136e-16  8.0691664e-20  
8998.5  1.4047976e-16  8.0675889e-20  
8999.0  1.4024278e-16  8.0501047e-20  
8999.5  1.4097504e-16  8.0535609e-20  
9000.0  1.383939e-16  8.0564304e-20  
9000.5  1.3609906e-16  8.0486173e-20  
9001.0  1.34722e-16  8.0409111e-20  
9001.5  1.3443748e-16  8.017174e-20  
9002.0  1.3442638e-16  8.0021057e-20  
9002.5  1.3436638e-16  7.9932697e-20  
9003.0  1.3391252e-16  7.9816733e-20  
9003.5  1.3280626e-16  7.9658851e-20  
9004.0  1.3297218e-16  7.9403869e-20  
9004.5  1.3500033e-16  7.9260843e-20  
9005.0  1.355164e-16  7.92503e-20  
9005.5  1.3596565e-16  7.9260085e-20  
9006.0  1.3606351e-16  7.9304897e-20  
9006.5  1.3629842e-16  7.9396131e-20  
9007.0  1.351634e-16  7.9370833e-20  
9007.5  1.3585411e-16  7.9295759e-20  
9008.0  1.3796075e-16  7.9868512e-20  
9008.5  1.3695447e-16  8.0850806e-20  
9009.0  1.3615917e-16  8.191502e-20  
9009.5  1.3548671e-16  8.2023486e-20  
9010.0  1.3529367e-16  8.072583e-20  
9010.5  1.3619342e-16  8.1107724e-20  
9011.0  1.3608245e-16  8.2022164e-20  
9011.5  1.3612372e-16  8.3025895e-20  
9012.0  1.3720112e-16  8.3784181e-20  
9012.5  1.3849378e-16  8.4418502e-20  
9013.0  1.3949764e-16  8.5045967e-20  
9013.5  1.3868621e-16  8.5580325e-20  
9014.0  1.3673992e-16  8.5969034e-20  
9014.5  1.351677e-16  8.6374721e-20  
9015.0  1.3445696e-16  8.6675788e-20  
9015.5  1.3427272e-16  8.6726386e-20  
9016.0  1.3505491e-16  8.6614423e-20  
9016.5  1.3653249e-16  8.6057185e-20  
9017.0  1.3564267e-16  8.5336481e-20  
9017.5  1.346421e-16  8.5980039e-20  
9018.0  1.3259236e-16  8.6843653e-20  
9018.5  1.3291888e-16  8.7419842e-20  
9019.0  1.3580708e-16  8.6314914e-20  
9019.5  1.3805769e-16  8.528362e-20  
9020.0  1.3958351e-16  8.487269e-20  
9020.5  1.4079391e-16  8.4533746e-20  
9021.0  1.4060341e-16  8.449971e-20  
9021.5  1.4019626e-16  8.5176918e-20  
9022.0  1.3935512e-16  8.6150025e-20  
9022.5  1.3840062e-16  8.4349945e-20  
9023.0  1.3652866e-16  8.2379469e-20  
9023.5  1.35949e-16  8.1028889e-20  
9024.0  1.3828916e-16  8.1473621e-20  
9024.5  1.3835294e-16  8.224039e-20  
9025.0  1.3893708e-16  8.2628072e-20  
9025.5  1.3841377e-16  8.291585e-20  
9026.0  1.3716663e-16  8.3021069e-20  
9026.5  1.3654992e-16  8.3171142e-20  
9027.0  1.3588509e-16  8.3263564e-20  
9027.5  1.3556184e-16  8.3369396e-20  
9028.0  1.3619528e-16  8.3431506e-20  
9028.5  1.3572238e-16  8.3446269e-20  
9029.0  1.3928114e-16  8.3338022e-20  
9029.5  1.3908238e-16  8.2434556e-20  
9030.0  1.3815678e-16  8.2149908e-20  
9030.5  1.3720023e-16  8.3234792e-20  
9031.0  1.3609738e-16  8.6190384e-20  
9031.5  1.3524539e-16  8.7203406e-20  
9032.0  1.3434584e-16  8.5710773e-20  
9032.5  1.33302e-16  8.4904714e-20  
9033.0  1.3360157e-16  8.4181178e-20  
9033.5  1.3460799e-16  8.4044875e-20  
9034.0  1.3846949e-16  8.4026146e-20  
9034.5  1.3954665e-16  8.4040676e-20  
9035.0  1.3935053e-16  8.4018943e-20  
9035.5  1.3744493e-16  8.4103005e-20  
9036.0  1.3478613e-16  8.4108586e-20  
9036.5  1.3375344e-16  8.3977728e-20  
9037.0  1.3307844e-16  8.3884642e-20  
9037.5  1.3646792e-16  8.3974613e-20  
9038.0  1.3681374e-16  8.4001768e-20  
9038.5  1.3601689e-16  8.4260467e-20  
9039.0  1.3402681e-16  8.4594223e-20  
9039.5  1.3163941e-16  8.452373e-20  
9040.0  1.2951504e-16  8.4648179e-20  
9040.5  1.2871668e-16  8.486535e-20  
9041.0  1.2676415e-16  8.4984567e-20  
9041.5  1.2677867e-16  8.5045793e-20  
9042.0  1.28008e-16  8.4947976e-20  
9042.5  1.2758631e-16  8.5003131e-20  
9043.0  1.2718077e-16  8.5329649e-20  
9043.5  1.2889714e-16  8.5525306e-20  
9044.0  1.2941793e-16  8.5552641e-20  
9044.5  1.3047831e-16  8.5719113e-20  
9045.0  1.3073454e-16  8.5970443e-20  
9045.5  1.317845e-16  8.6020901e-20  
9046.0  1.3347905e-16  8.595536e-20  
9046.5  1.3305488e-16  8.5789425e-20  
9047.0  1.3122346e-16  8.6037603e-20  
9047.5  1.2884073e-16  8.6256251e-20  
9048.0  1.2717211e-16  8.6289529e-20  
9048.5  1.2816231e-16  8.6404551e-20  
9049.0  1.2825968e-16  8.6264182e-20  
9049.5  1.2994938e-16  8.6169523e-20  
9050.0  1.3011751e-16  8.6146881e-20  
9050.5  1.3101334e-16  8.6190012e-20  
9051.0  1.2985737e-16  8.6263565e-20  
9051.5  1.2931372e-16  8.6075425e-20  
9052.0  1.2958551e-16  8.5866728e-20  
9052.5  1.2856272e-16  8.5838016e-20  
9053.0  1.2826242e-16  8.5776702e-20  
9053.5  1.2870197e-16  8.5667427e-20  
9054.0  1.285748e-16  8.5393481e-20  
9054.5  1.3224731e-16  8.518415e-20  
9055.0  1.3061175e-16  8.5079854e-20  
9055.5  1.2847006e-16  8.4865272e-20  
9056.0  1.2665848e-16  8.4715988e-20  
9056.5  1.2617511e-16  8.4440319e-20  
9057.0  1.311586e-16  8.4262579e-20  
9057.5  1.3116233e-16  8.4224099e-20  
9058.0  1.2989135e-16  8.4312892e-20  
9058.5  1.288274e-16  8.4574698e-20  
9059.0  1.2713445e-16  8.4226186e-20  
9059.5  1.2736852e-16  8.3421586e-20  
9060.0  1.28283e-16  8.2234749e-20  
9060.5  1.2932974e-16  8.236907e-20  
9061.0  1.2985566e-16  8.2689777e-20  
9061.5  1.3054375e-16  8.2628716e-20  
9062.0  1.2869902e-16  8.2591664e-20  
9062.5  1.2844673e-16  8.2226839e-20  
9063.0  1.2756334e-16  8.2134937e-20  
9063.5  1.2729298e-16  8.2398471e-20  
9064.0  1.2705793e-16  8.2272695e-20  
9064.5  1.2584209e-16  8.2070902e-20  
9065.0  1.2635588e-16  8.2040417e-20  
9065.5  1.2761576e-16  8.2064776e-20  
9066.0  1.2738222e-16  8.1918966e-20  
9066.5  1.2514457e-16  8.1675584e-20  
9067.0  1.2466117e-16  8.174955e-20  
9067.5  1.2417689e-16  8.3070672e-20  
9068.0  1.2540249e-16  8.3608506e-20  
9068.5  1.2524453e-16  8.344564e-20  
9069.0  1.2378611e-16  8.3681046e-20  
9069.5  1.2230288e-16  8.4317449e-20  
9070.0  1.2133641e-16  8.4923434e-20  
9070.5  1.2166802e-16  8.4919224e-20  
9071.0  1.2262705e-16  8.3547994e-20  
9071.5  1.2489293e-16  8.3167043e-20  
9072.0  1.2551133e-16  8.3158113e-20  
9072.5  1.2495141e-16  8.3877154e-20  
9073.0  1.2355406e-16  8.427286e-20  
9073.5  1.239187e-16  8.434721e-20  
9074.0  1.2585497e-16  8.4394827e-20  
9074.5  1.2796931e-16  8.471005e-20  
9075.0  1.3063216e-16  8.4622332e-20  
9075.5  1.3262102e-16  8.4357288e-20  
9076.0  1.3354081e-16  8.42632e-20  
9076.5  1.3215587e-16  8.4113054e-20  
9077.0  1.3124067e-16  8.3703606e-20  
9077.5  1.2935611e-16  8.3336181e-20  
9078.0  1.3004556e-16  8.288202e-20  
9078.5  1.3036889e-16  8.3019713e-20  
9079.0  1.3228468e-16  8.3604694e-20  
9079.5  1.3230281e-16  8.4781201e-20  
9080.0  1.3195185e-16  8.4408708e-20  
9080.5  1.3149131e-16  8.3792042e-20  
9081.0  1.3127608e-16  8.3507339e-20  
9081.5  1.2920105e-16  8.33388e-20  
9082.0  1.2950015e-16  8.308411e-20  
9082.5  1.3216393e-16  8.3080198e-20  
9083.0  1.3110332e-16  8.3124701e-20  
9083.5  1.3028711e-16  8.3134833e-20  
9084.0  1.3094824e-16  8.3236207e-20  
9084.5  1.3098178e-16  8.3395629e-20  
9085.0  1.3089563e-16  8.3454425e-20  
9085.5  1.2901335e-16  8.3649773e-20  
9086.0  1.2641331e-16  8.3808214e-20  
9086.5  1.2487247e-16  8.3833403e-20  
9087.0  1.254182e-16  8.4175516e-20  
9087.5  1.2813451e-16  8.4509182e-20  
9088.0  1.290822e-16  8.4544848e-20  
9088.5  1.2783253e-16  8.476295e-20  
9089.0  1.2760961e-16  8.5329823e-20  
9089.5  1.2795143e-16  8.5581011e-20  
9090.0  1.2753588e-16  8.5692138e-20  
9090.5  1.2782847e-16  8.5992605e-20  
9091.0  1.2688559e-16  8.6441325e-20  
9091.5  1.2727173e-16  8.6827459e-20  
9092.0  1.2660169e-16  8.7181101e-20  
9092.5  1.2634501e-16  8.7470532e-20  
9093.0  1.2588347e-16  8.7506508e-20  
9093.5  1.2528214e-16  8.8024936e-20  
9094.0  1.257819e-16  8.8637996e-20  
9094.5  1.272315e-16  8.8803894e-20  
9095.0  1.2716156e-16  8.9040726e-20  
9095.5  1.2687851e-16  8.9640014e-20  
9096.0  1.2502863e-16  8.997309e-20  
9096.5  1.2409211e-16  8.9948197e-20  
9097.0  1.2239701e-16  9.006652e-20  
9097.5  1.1981387e-16  9.0578761e-20  
9098.0  1.1856296e-16  9.09875e-20  
9098.5  1.1806558e-16  9.0998119e-20  
9099.0  1.1805044e-16  9.0835017e-20  
9099.5  1.171301e-16  9.0967389e-20  
9100.0  1.1932739e-16  9.1264515e-20  
9100.5  1.2108795e-16  9.1414574e-20  
9101.0  1.1942696e-16  9.1431995e-20  
9101.5  1.204789e-16  9.1366421e-20  
9102.0  1.2174066e-16  9.1353632e-20  
9102.5  1.2176321e-16  9.1369054e-20  
9103.0  1.2143374e-16  9.1499252e-20  
9103.5  1.2009694e-16  9.1458299e-20  
9104.0  1.2041948e-16  9.0809575e-20  
9104.5  1.2251496e-16  9.0669871e-20  
9105.0  1.2362763e-16  9.0880447e-20  
9105.5  1.2590894e-16  9.0734365e-20  
9106.0  1.2705977e-16  9.0420916e-20  
9106.5  1.2767761e-16  9.0151683e-20  
9107.0  1.2594646e-16  8.9975055e-20  
9107.5  1.2599584e-16  8.9795789e-20  
9108.0  1.2801841e-16  8.9589639e-20  
9108.5  1.2801292e-16  8.9560999e-20  
9109.0  1.2787782e-16  8.9604902e-20  
9109.5  1.2553219e-16  8.947164e-20  
9110.0  1.2548868e-16  8.9151519e-20  
9110.5  1.2739623e-16  8.9044047e-20  
9111.0  1.2844264e-16  8.916678e-20  
9111.5  1.2948942e-16  8.8976664e-20  
9112.0  1.3078419e-16  8.8866387e-20  
9112.5  1.3084452e-16  8.9225545e-20  
9113.0  1.3034729e-16  8.9249556e-20  
9113.5  1.2966952e-16  8.9256408e-20  
9114.0  1.2888695e-16  8.8869819e-20  
9114.5  1.2733153e-16  8.8395419e-20  
9115.0  1.2597712e-16  8.8445768e-20  
9115.5  1.2378411e-16  8.8600818e-20  
9116.0  1.2311299e-16  8.8470096e-20  
9116.5  1.2340516e-16  8.8245899e-20  
9117.0  1.2518732e-16  8.8200535e-20  
9117.5  1.2577957e-16  8.798557e-20  
9118.0  1.2455585e-16  8.7768105e-20  
9118.5  1.238131e-16  8.7943338e-20  
9119.0  1.2354898e-16  8.7651218e-20  
9119.5  1.2431296e-16  8.7215536e-20  
9120.0  1.246817e-16  8.7040139e-20  
9120.5  1.2862901e-16  8.6814345e-20  
9121.0  1.2924621e-16  8.6541467e-20  
9121.5  1.2987668e-16  8.6515347e-20  
9122.0  1.2911155e-16  8.6992856e-20  
9122.5  1.2822817e-16  8.7698257e-20  
9123.0  1.2842034e-16  8.8067196e-20  
9123.5  1.2933086e-16  8.7887659e-20  
9124.0  1.3085003e-16  8.7718976e-20  
9124.5  1.2931486e-16  8.724312e-20  
9125.0  1.2683959e-16  8.7327612e-20  
9125.5  1.2560906e-16  8.7594303e-20  
9126.0  1.2481156e-16  8.8383643e-20  
9126.5  1.2426058e-16  8.8798166e-20  
9127.0  1.2360815e-16  8.916478e-20  
9127.5  1.225118e-16  8.9575364e-20  
9128.0  1.2203658e-16  9.006528e-20  
9128.5  1.2187717e-16  9.0401305e-20  
9129.0  1.1732953e-16  9.0620085e-20  
9129.5  1.1709524e-16  9.0965027e-20  
9130.0  1.1742021e-16  9.0997818e-20  
9130.5  1.2033814e-16  9.0686352e-20  
9131.0  1.2178889e-16  9.0553234e-20  
9131.5  1.2311879e-16  9.042468e-20  
9132.0  1.2331564e-16  9.0764323e-20  
9132.5  1.21925e-16  9.1012204e-20  
9133.0  1.2164772e-16  9.1149548e-20  
9133.5  1.2074117e-16  9.0536865e-20  
9134.0  1.2177224e-16  9.0029407e-20  
9134.5  1.2313466e-16  8.961565e-20  
9135.0  1.2396115e-16  8.9225432e-20  
9135.5  1.2552972e-16  8.8996272e-20  
9136.0  1.2930818e-16  8.861364e-20  
9136.5  1.2889018e-16  8.8092105e-20  
9137.0  1.2959942e-16  8.7739264e-20  
9137.5  1.3100842e-16  8.7532096e-20  
9138.0  1.3247438e-16  8.7624928e-20  
9138.5  1.3481707e-16  8.7570407e-20  
9139.0  1.352551e-16  8.7452523e-20  
9139.5  1.3551088e-16  8.7454378e-20  
9140.0  1.3541388e-16  8.7578395e-20  
9140.5  1.3600155e-16  8.7730852e-20  
9141.0  1.3618462e-16  8.8031614e-20  
9141.5  1.3536943e-16  8.8234946e-20  
9142.0  1.3345608e-16  8.8226967e-20  
9142.5  1.3364782e-16  8.8409508e-20  
9143.0  1.3341582e-16  8.8677043e-20  
9143.5  1.3252964e-16  8.8865792e-20  
9144.0  1.3184972e-16  8.8925796e-20  
9144.5  1.3079411e-16  8.8993496e-20  
9145.0  1.3138787e-16  8.9167292e-20  
9145.5  1.3080035e-16  8.9133359e-20  
9146.0  1.3060747e-16  8.9195803e-20  
9146.5  1.2962595e-16  8.9404109e-20  
9147.0  1.2930964e-16  8.922335e-20  
9147.5  1.2724219e-16  8.917736e-20  
9148.0  1.2596203e-16  8.9008703e-20  
9148.5  1.2627127e-16  8.8739774e-20  
9149.0  1.255215e-16  8.8726999e-20  
9149.5  1.2349669e-16  8.8685871e-20  
9150.0  1.2241821e-16  8.8586865e-20  
9150.5  1.2148598e-16  8.8766626e-20  
9151.0  1.2300246e-16  8.8787237e-20  
9151.5  1.2390196e-16  8.8504205e-20  
9152.0  1.2518286e-16  8.8740264e-20  
9152.5  1.2531875e-16  8.9040004e-20  
9153.0  1.2682889e-16  8.9194138e-20  
9153.5  1.2828996e-16  8.9436348e-20  
9154.0  1.2852358e-16  8.9643002e-20  
9154.5  1.2735988e-16  9.0011557e-20  
9155.0  1.2866054e-16  9.0355621e-20  
9155.5  1.3194627e-16  9.0519856e-20  
9156.0  1.3347288e-16  9.0773067e-20  
9156.5  1.3405064e-16  9.1354307e-20  
9157.0  1.3408833e-16  9.173643e-20  
9157.5  1.3527633e-16  9.1960982e-20  
9158.0  1.3930546e-16  9.2460767e-20  
9158.5  1.3950546e-16  9.2937356e-20  
9159.0  1.4078422e-16  9.3042888e-20  
9159.5  1.4118172e-16  9.317987e-20  
9160.0  1.4205757e-16  9.3351684e-20  
9160.5  1.43755e-16  9.3392413e-20  
9161.0  1.4289791e-16  9.3502828e-20  
9161.5  1.4264461e-16  9.3339047e-20  
9162.0  1.427309e-16  9.3050881e-20  
9162.5  1.4323959e-16  9.3263581e-20  
9163.0  1.4593727e-16  9.3252514e-20  
9163.5  1.4434555e-16  9.2956468e-20  
9164.0  1.4359794e-16  9.2653008e-20  
9164.5  1.4283224e-16  9.2458449e-20  
9165.0  1.4249199e-16  9.2357677e-20  
9165.5  1.3979421e-16  9.1974135e-20  
9166.0  1.3864299e-16  9.1577456e-20  
9166.5  1.3715359e-16  9.124752e-20  
9167.0  1.3591378e-16  9.0774484e-20  
9167.5  1.3593696e-16  9.0472741e-20  
9168.0  1.3798353e-16  9.023878e-20  
9168.5  1.3987458e-16  8.9908007e-20  
9169.0  1.4255602e-16  8.9530955e-20  
9169.5  1.4136827e-16  8.9236822e-20  
9170.0  1.3930895e-16  8.8946558e-20  
9170.5  1.3815849e-16  8.866914e-20  
9171.0  1.3711185e-16  8.868725e-20  
9171.5  1.3297495e-16  8.8538557e-20  
9172.0  1.3285779e-16  8.8312398e-20  
9172.5  1.3349665e-16  8.8564467e-20  
9173.0  1.3366407e-16  8.8624623e-20  
9173.5  1.3371904e-16  8.8290054e-20  
9174.0  1.3327758e-16  8.8485388e-20  
9174.5  1.3344155e-16  8.8671533e-20  
9175.0  1.3397788e-16  8.9275052e-20  
9175.5  1.3303412e-16  8.9924704e-20  
9176.0  1.3405352e-16  9.057017e-20  
9176.5  1.5118496e-16  9.0991971e-20  
9177.0  1.4931326e-16  9.1335583e-20  
9177.5  1.4394336e-16  9.24379e-20  
9178.0  1.4614555e-16  9.3161777e-20  
9178.5  1.4751969e-16  9.3243172e-20  
9179.0  1.49771e-16  9.3801755e-20  
9179.5  1.4958472e-16  9.4509754e-20  
9180.0  1.5030419e-16  9.4835919e-20  
9180.5  1.5241345e-16  9.4875378e-20  
9181.0  1.5474271e-16  9.5333374e-20  
9181.5  1.5313136e-16  9.5753034e-20  
9182.0  1.5213297e-16  9.6032625e-20  
9182.5  1.541147e-16  9.5583749e-20  
9183.0  1.5270492e-16  9.464469e-20  
9183.5  1.511796e-16  9.4399948e-20  
9184.0  1.5264236e-16  9.4083621e-20  
9184.5  1.5306612e-16  9.3706959e-20  
9185.0  1.5432234e-16  9.318803e-20  
9185.5  1.5392861e-16  9.2640755e-20  
9186.0  1.5273115e-16  9.202793e-20  
9186.5  1.5317848e-16  9.1443561e-20  
9187.0  1.5266104e-16  9.105348e-20  
9187.5  1.5182911e-16  9.0565374e-20  
9188.0  1.5343328e-16  9.0096127e-20  
9188.5  1.5653451e-16  8.9711992e-20  
9189.0  1.5809827e-16  8.9251393e-20  
9189.5  1.5934339e-16  8.8775956e-20  
9190.0  1.5800738e-16  8.861229e-20  
9190.5  1.5771798e-16  8.8992972e-20  
9191.0  1.5536963e-16  8.8962741e-20  
9191.5  1.5637121e-16  8.8933604e-20  
9192.0  1.5689892e-16  8.8856889e-20  
9192.5  1.603656e-16  8.8781636e-20  
9193.0  1.616822e-16  8.8939077e-20  
9193.5  1.6185921e-16  8.8990572e-20  
9194.0  1.6241624e-16  8.8925623e-20  
9194.5  1.6237696e-16  8.924996e-20  
9195.0  1.6534379e-16  8.9560467e-20  
9195.5  1.664861e-16  8.9850941e-20  
9196.0  1.6718215e-16  9.0216089e-20  
9196.5  1.6707767e-16  9.0546493e-20  
9197.0  1.6677432e-16  9.1006446e-20  
9197.5  1.7009091e-16  9.1201698e-20  
9198.0  1.7206327e-16  9.1239218e-20  
9198.5  1.7668311e-16  9.1799353e-20  
9199.0  1.772908e-16  9.2210267e-20  
9199.5  1.779502e-16  9.2334544e-20  
9200.0  1.7736903e-16  9.277945e-20  
9200.5  1.7593526e-16  9.3026291e-20  
9201.0  1.7442747e-16  9.3157994e-20  
9201.5  1.7521065e-16  9.3409501e-20  
9202.0  1.7851845e-16  9.3413429e-20  
9202.5  1.7975468e-16  9.3618595e-20  
9203.0  1.8084582e-16  9.351632e-20  
9203.5  1.8060612e-16  9.3181291e-20  
9204.0  1.805911e-16  9.3059654e-20  
9204.5  1.8335799e-16  9.2998931e-20  
9205.0  1.8430706e-16  9.2961699e-20  
9205.5  1.8737863e-16  9.246111e-20  
9206.0  1.8662914e-16  9.193469e-20  
9206.5  1.8647726e-16  9.2012078e-20  
9207.0  1.8900851e-16  9.1748247e-20  
9207.5  1.889411e-16  9.1344419e-20  
9208.0  1.8727561e-16  9.1048374e-20  
9208.5  1.8812077e-16  9.0659039e-20  
9209.0  1.8818593e-16  9.056387e-20  
9209.5  1.9078529e-16  9.033027e-20  
9210.0  1.9113527e-16  8.9758664e-20  
9210.5  1.9125641e-16  8.9759344e-20  
9211.0  1.9437018e-16  8.9677053e-20  
9211.5  1.9717975e-16  8.9746085e-20  
9212.0  1.9889706e-16  8.9892435e-20  
9212.5  1.9974177e-16  8.968623e-20  
9213.0  2.0024897e-16  8.975965e-20  
9213.5  1.9971568e-16  8.9968456e-20  
9214.0  2.0010996e-16  8.9769689e-20  
9214.5  1.9958129e-16  8.974528e-20  
9215.0  2.0037496e-16  9.0084004e-20  
9215.5  2.0135743e-16  9.0342355e-20  
9216.0  2.0241185e-16  9.0430869e-20  
9216.5  2.038708e-16  9.038939e-20  
9217.0  2.0378306e-16  9.0556759e-20  
9217.5  2.0381271e-16  9.0819466e-20  
9218.0  2.0600475e-16  9.1025224e-20  
9218.5  2.0688533e-16  9.1274491e-20  
9219.0  2.1024083e-16  9.1288372e-20  
9219.5  2.1099671e-16  9.1388748e-20  
9220.0  2.1188347e-16  9.1350476e-20  
9220.5  2.1383184e-16  9.1332797e-20  
9221.0  2.1505518e-16  9.1348391e-20  
9221.5  2.1763446e-16  9.1506161e-20  
9222.0  2.1773326e-16  9.1727456e-20  
9222.5  2.1714585e-16  9.1586576e-20  
9223.0  2.1422023e-16  9.149454e-20  
9223.5  2.1423137e-16  9.1294281e-20  
9224.0  2.161751e-16  9.1260185e-20  
9224.5  2.1858222e-16  9.1174682e-20  
9225.0  2.2054406e-16  9.0968336e-20  
9225.5  2.2270342e-16  9.0834079e-20  
9226.0  2.2336087e-16  9.0505118e-20  
9226.5  2.2395794e-16  9.018863e-20  
9227.0  2.2360915e-16  9.0109959e-20  
9227.5  2.2342826e-16  8.986532e-20  
9228.0  2.2406566e-16  8.9501502e-20  
9228.5  2.2482835e-16  8.9362822e-20  
9229.0  2.2820808e-16  8.9244914e-20  
9229.5  2.2868557e-16  8.907598e-20  
9230.0  2.303768e-16  8.8841272e-20  
9230.5  2.3004085e-16  8.8441624e-20  
9231.0  2.300745e-16  8.8548506e-20  
9231.5  2.3248921e-16  8.8698296e-20  
9232.0  2.3306447e-16  8.8550508e-20  
9232.5  2.3358683e-16  8.8536961e-20  
9233.0  2.3360738e-16  8.8547436e-20  
9233.5  2.3327315e-16  8.879236e-20  
9234.0  2.354397e-16  8.9109586e-20  
9234.5  2.3646055e-16  8.9293081e-20  
9235.0  2.3700848e-16  8.9489864e-20  
9235.5  2.3685198e-16  8.973828e-20  
9236.0  2.3734295e-16  8.9920643e-20  
9236.5  2.3867689e-16  9.0178726e-20  
9237.0  2.4001059e-16  9.0720896e-20  
9237.5  2.4060985e-16  9.0864249e-20  
9238.0  2.4181232e-16  9.0901397e-20  
9238.5  2.4212358e-16  9.0949358e-20  
9239.0  2.4541292e-16  9.1032096e-20  
9239.5  2.4697321e-16  9.1565587e-20  
9240.0  2.4757764e-16  9.1746722e-20  
9240.5  2.4714538e-16  9.1885426e-20  
9241.0  2.448287e-16  9.1840564e-20  
9241.5  2.4568669e-16  9.1799977e-20  
9242.0  2.4612858e-16  9.207954e-20  
9242.5  2.4699912e-16  9.2103501e-20  
9243.0  2.4671709e-16  9.1925312e-20  
9243.5  2.4392537e-16  9.1991953e-20  
9244.0  2.4335165e-16  9.208618e-20  
9244.5  2.4342232e-16  9.2061474e-20  
9245.0  2.4666923e-16  9.1955269e-20  
9245.5  2.4805713e-16  9.2002822e-20  
9246.0  2.4801608e-16  9.2046966e-20  
9246.5  2.4741111e-16  9.1993605e-20  
9247.0  2.4788126e-16  9.2011788e-20  
9247.5  2.4836085e-16  9.1972786e-20  
9248.0  2.4937381e-16  9.189312e-20  
9248.5  2.5350298e-16  9.1925181e-20  
9249.0  2.5355602e-16  9.2067327e-20  
9249.5  2.5273182e-16  9.2019573e-20  
9250.0  2.5193025e-16  9.1892921e-20  
9250.5  2.5165037e-16  9.204464e-20  
9251.0  2.521665e-16  9.2072713e-20  
9251.5  2.5204424e-16  9.1878243e-20  
9252.0  2.4929565e-16  9.1889701e-20  
9252.5  2.5128932e-16  9.2087965e-20  
9253.0  2.5315273e-16  9.1951651e-20  
9253.5  2.5571096e-16  9.1818199e-20  
9254.0  2.5700653e-16  9.1941384e-20  
9254.5  2.5941831e-16  9.1948174e-20  
9255.0  2.5937354e-16  9.2186786e-20  
9255.5  2.5836266e-16  9.2282862e-20  
9256.0  2.5648541e-16  9.2151884e-20  
9256.5  2.5512118e-16  9.1725756e-20  
9257.0  2.5561585e-16  9.1699606e-20  
9257.5  2.5619909e-16  9.2102742e-20  
9258.0  2.5763382e-16  9.2057531e-20  
9258.5  2.5791056e-16  9.1707229e-20  
9259.0  2.5786558e-16  9.1789661e-20  
9259.5  2.5652867e-16  9.1852056e-20  
9260.0  2.5723602e-16  9.1751108e-20  
9260.5  2.5847582e-16  9.1859096e-20  
9261.0  2.6101927e-16  9.2131664e-20  
9261.5  2.6263909e-16  9.1861166e-20  
9262.0  2.6103746e-16  9.1753067e-20  
9262.5  2.6082347e-16  9.1759272e-20  
9263.0  2.5998391e-16  9.1927537e-20  
9263.5  2.6187503e-16  9.2152386e-20  
9264.0  2.6468699e-16  9.1924954e-20  
9264.5  2.6404567e-16  9.1852291e-20  
9265.0  2.6445188e-16  9.2087211e-20  
9265.5  2.7036143e-16  9.2131071e-20  
9266.0  2.6928851e-16  9.2089784e-20  
9266.5  2.67319e-16  9.2239605e-20  
9267.0  2.6696703e-16  9.2377216e-20  
9267.5  2.6676079e-16  9.20746e-20  
9268.0  2.7198915e-16  9.2072645e-20  
9268.5  2.7219218e-16  9.2432569e-20  
9269.0  2.7254684e-16  9.2363535e-20  
9269.5  2.718342e-16  9.2155047e-20  
9270.0  2.7148095e-16  9.2199685e-20  
9270.5  2.6682794e-16  9.2117081e-20  
9271.0  2.6636248e-16  9.211168e-20  
9271.5  2.6526797e-16  9.2306754e-20  
9272.0  2.6515527e-16  9.2163869e-20  
9272.5  2.6513776e-16  9.2226014e-20  
9273.0  2.6500049e-16  9.2235596e-20  
9273.5  2.6565206e-16  9.2089726e-20  
9274.0  2.6753431e-16  9.229544e-20  
9274.5  2.6770954e-16  9.2632708e-20  
9275.0  2.6668372e-16  9.2580536e-20  
9275.5  2.6666974e-16  9.251862e-20  
9276.0  2.6469959e-16  9.2621755e-20  
9276.5  2.5955351e-16  9.2740501e-20  
9277.0  2.5886868e-16  9.3116476e-20  
9277.5  2.5820883e-16  9.3191195e-20  
9278.0  2.5694069e-16  9.3301445e-20  
9278.5  2.564352e-16  9.3754371e-20  
9279.0  2.5655249e-16  9.3849167e-20  
9279.5  2.5939549e-16  9.3696239e-20  
9280.0  2.644415e-16  9.3961395e-20  
9280.5  2.676644e-16  9.4291523e-20  
9281.0  2.691952e-16  9.4353067e-20  
9281.5  2.711156e-16  9.4498001e-20  
9282.0  2.7231803e-16  9.4973341e-20  
9282.5  2.6920959e-16  9.5045603e-20  
9283.0  2.7042264e-16  9.4968668e-20  
9283.5  2.7125176e-16  9.5162659e-20  
9284.0  2.7274605e-16  9.5311954e-20  
9284.5  2.7350546e-16  9.5190576e-20  
9285.0  2.7382331e-16  9.5324894e-20  
9285.5  2.7462599e-16  9.5579855e-20  
9286.0  2.7623439e-16  9.5400812e-20  
9286.5  2.783487e-16  9.5392685e-20  
9287.0  2.791754e-16  9.5419656e-20  
9287.5  2.8139103e-16  9.5405442e-20  
9288.0  2.8297848e-16  9.5615522e-20  
9288.5  2.8514857e-16  9.5495968e-20  
9289.0  2.8600846e-16  9.5272158e-20  
9289.5  2.8689121e-16  9.528327e-20  
9290.0  2.8875998e-16  9.5184797e-20  
9290.5  2.8667005e-16  9.4886687e-20  
9291.0  2.8326415e-16  9.4880014e-20  
9291.5  2.7868143e-16  9.4985892e-20  
9292.0  2.7629812e-16  9.4924462e-20  
9292.5  2.7468815e-16  9.4778154e-20  
9293.0  2.7332292e-16  9.4557021e-20  
9293.5  2.6968289e-16  9.4438571e-20  
9294.0  2.6862786e-16  9.4273562e-20  
9294.5  2.6870982e-16  9.4211675e-20  
9295.0  2.695989e-16  9.422555e-20  
9295.5  2.723938e-16  9.4230311e-20  
9296.0  2.7481964e-16  9.4075707e-20  
9296.5  2.7598169e-16  9.4083991e-20  
9297.0  2.7499786e-16  9.40901e-20  
9297.5  2.733298e-16  9.4013896e-20  
9298.0  2.7316706e-16  9.4138439e-20  
9298.5  2.7451309e-16  9.4202923e-20  
9299.0  2.7501379e-16  9.4203682e-20  
9299.5  2.7517123e-16  9.4270215e-20  
9300.0  2.7332456e-16  9.4298052e-20  
9300.5  2.7360216e-16  9.4576774e-20  
9301.0  2.7635437e-16  9.4830741e-20  
9301.5  2.7856338e-16  9.5084223e-20  
9302.0  2.8329868e-16  9.5351318e-20  
9302.5  2.857143e-16  9.5617153e-20  
9303.0  2.8664353e-16  9.5731191e-20  
9303.5  2.8561784e-16  9.6060973e-20  
9304.0  2.8434286e-16  9.6621412e-20  
9304.5  2.8054225e-16  9.6845532e-20  
9305.0  2.7749739e-16  9.7075503e-20  
9305.5  2.7440446e-16  9.7663685e-20  
9306.0  2.757467e-16  9.8253173e-20  
9306.5  2.7447941e-16  9.8699346e-20  
9307.0  2.7209365e-16  9.9144233e-20  
9307.5  2.7416112e-16  9.9425283e-20  
9308.0  2.7856357e-16  9.9643402e-20  
9308.5  2.7607931e-16  9.994406e-20  
9309.0  2.7577815e-16  1.003798e-19  
9309.5  2.7910398e-16  1.0060636e-19  
9310.0  2.8071301e-16  1.0077278e-19  
9310.5  2.8431812e-16  1.0089126e-19  
9311.0  2.8470423e-16  1.0097172e-19  
9311.5  2.8547291e-16  1.0107698e-19  
9312.0  2.7750935e-16  1.0092782e-19  
9312.5  2.7660866e-16  1.0070585e-19  
9313.0  2.6874785e-16  1.0070438e-19  
9313.5  2.6146809e-16  1.0063466e-19  
9314.0  2.5653121e-16  1.0025766e-19  
9314.5  2.5023276e-16  9.9813109e-20  
9315.0  2.5101376e-16  9.955167e-20  
9315.5  2.4911789e-16  9.9499755e-20  
9316.0  2.4998392e-16  9.9487947e-20  
9316.5  2.5195424e-16  9.9260039e-20  
9317.0  2.5614148e-16  9.9063221e-20  
9317.5  2.6062136e-16  9.9433907e-20  
9318.0  2.6448505e-16  9.9543296e-20  
9318.5  2.7034377e-16  9.9585945e-20  
9319.0  2.7603339e-16  1.0012406e-19  
9319.5  2.7885909e-16  1.0071821e-19  
9320.0  2.8121453e-16  1.0104383e-19  
9320.5  2.8520566e-16  1.0146467e-19  
9321.0  2.8465107e-16  1.0182342e-19  
9321.5  2.8080343e-16  1.0235215e-19  
9322.0  2.7809891e-16  1.0305196e-19  
9322.5  2.7734198e-16  1.0437901e-19  
9323.0  2.7299731e-16  1.051916e-19  
9323.5  2.7343507e-16  1.0552723e-19  
9324.0  2.7351754e-16  1.0618497e-19  
9324.5  2.743347e-16  1.0678239e-19  
9325.0  2.7606263e-16  1.0764211e-19  
9325.5  2.8078923e-16  1.0833891e-19  
9326.0  2.8457989e-16  1.0968769e-19  
9326.5  2.9132558e-16  1.1065948e-19  
9327.0  2.9502852e-16  1.1114622e-19  
9327.5  2.9871927e-16  1.1052784e-19  
9328.0  3.0639359e-16  1.1047331e-19  
9328.5  3.1047835e-16  1.097724e-19  
9329.0  3.175323e-16  1.088445e-19  
9329.5  3.1579414e-16  1.0811166e-19  
9330.0  3.1082853e-16  1.0882037e-19  
9330.5  3.0083669e-16  1.0926654e-19  
9331.0  2.9408667e-16  1.0923436e-19  
9331.5  2.8317275e-16  1.0938586e-19  
9332.0  2.8005191e-16  1.0986016e-19  
9332.5  2.7543291e-16  1.0988581e-19  
9333.0  2.7013682e-16  1.1026993e-19  
9333.5  2.6805924e-16  1.1178481e-19  
9334.0  2.640079e-16  1.1230182e-19  
9334.5  2.6524516e-16  1.1004912e-19  
9335.0  2.666482e-16  1.0863569e-19  
9335.5  2.6705288e-16  1.0757975e-19  
9336.0  2.678185e-16  1.0890808e-19  
9336.5  2.6891855e-16  1.1009776e-19  
9337.0  2.7162272e-16  1.1210648e-19  
9337.5  2.7453139e-16  1.1254866e-19  
9338.0  2.7740697e-16  1.1286366e-19  
9338.5  2.8017887e-16  1.1347608e-19  
9339.0  2.8037584e-16  1.1398603e-19  
9339.5  2.8110237e-16  1.136205e-19  
9340.0  2.7158738e-16  1.1411879e-19  
9340.5  2.6786113e-16  1.1507636e-19  
9341.0  2.5460282e-16  1.151085e-19  
9341.5  2.4322598e-16  1.1447899e-19  
9342.0  2.3821397e-16  1.1473071e-19  
9342.5  2.286135e-16  1.1745013e-19  
9343.0  2.3059777e-16  1.2618897e-19  
9343.5  2.362443e-16  1.2753535e-19  
9344.0  2.4419224e-16  1.2776174e-19  
9344.5  2.4994319e-16  1.2683352e-19  
9345.0  2.6045367e-16  1.255706e-19  
9345.5  2.6404405e-16  1.2095866e-19  
9346.0  2.7795901e-16  1.2171688e-19  
9346.5  2.8217978e-16  1.2355904e-19  
9347.0  2.8657033e-16  1.2580571e-19  
9347.5  2.9507683e-16  1.2742534e-19  
9348.0  2.9467973e-16  1.2834938e-19  
9348.5  3.0100898e-16  1.2879584e-19  
9349.0  2.9972587e-16  1.2899908e-19  
9349.5  2.9945139e-16  1.2956386e-19  
9350.0  2.9334167e-16  1.2999661e-19  
9350.5  2.8812723e-16  1.2968899e-19  
9351.0  2.7595273e-16  1.2960963e-19  
9351.5  2.7038686e-16  1.2921192e-19  
9352.0  2.6289012e-16  1.2833736e-19  
9352.5  2.5825664e-16  1.2729144e-19  
9353.0  2.5697629e-16  1.3121313e-19  
9353.5  2.5258739e-16  1.3341246e-19  
9354.0  2.5243049e-16  1.3446784e-19  
9354.5  2.4618975e-16  1.3180109e-19  
9355.0  2.4371121e-16  1.2849409e-19  
9355.5  2.4164493e-16  1.275259e-19  
9356.0  2.3958922e-16  1.2685686e-19  
9356.5  2.4179228e-16  1.2658166e-19  
9357.0  2.4808478e-16  1.2593604e-19  
9357.5  2.5561953e-16  1.2566423e-19  
9358.0  2.6327697e-16  1.2568537e-19  
9358.5  2.7193726e-16  1.2566776e-19  
9359.0  2.7432709e-16  1.2439569e-19  
9359.5  2.8248402e-16  1.230726e-19  
9360.0  2.8580309e-16  1.2155253e-19  
9360.5  2.8933448e-16  1.2300267e-19  
9361.0  2.8903354e-16  1.2463379e-19  
9361.5  2.863647e-16  1.2629058e-19  
9362.0  2.8166216e-16  1.2759289e-19  
9362.5  2.781613e-16  1.2866838e-19  
9363.0  2.7317874e-16  1.302375e-19  
9363.5  2.6632869e-16  1.319018e-19  
9364.0  2.6033937e-16  1.3425909e-19  
9364.5  2.545576e-16  1.3650507e-19  
9365.0  2.5080069e-16  1.3856668e-19  
9365.5  2.4570577e-16  1.4074529e-19  
9366.0  2.4054946e-16  1.4223557e-19  
9366.5  2.3717729e-16  1.4324831e-19  
9367.0  2.294226e-16  1.4547551e-19  
9367.5  2.2782571e-16  1.5210816e-19  
9368.0  2.2045518e-16  1.5330403e-19  
9368.5  2.1823183e-16  1.5167489e-19  
9369.0  2.1612196e-16  1.5015222e-19  
9369.5  2.1981396e-16  1.4864674e-19  
9370.0  2.2396301e-16  1.4688669e-19  
9370.5  2.3181729e-16  1.4500352e-19  
9371.0  2.407338e-16  1.4261618e-19  
9371.5  2.4876063e-16  1.4058306e-19  
9372.0  2.510703e-16  1.3843969e-19  
9372.5  2.5884295e-16  1.3597645e-19  
9373.0  2.7748167e-16  1.3368766e-19  
9373.5  2.7378093e-16  1.3113205e-19  
9374.0  2.6642562e-16  1.2910937e-19  
9374.5  2.674012e-16  1.2729767e-19  
9375.0  2.6487195e-16  1.2615669e-19  
9375.5  2.6430937e-16  1.255687e-19  
9376.0  2.6299443e-16  1.2614786e-19  
9376.5  2.6183954e-16  1.2632169e-19  
9377.0  2.5182261e-16  1.2657767e-19  
9377.5  2.4366462e-16  1.2757925e-19  
9378.0  2.3190595e-16  1.2898348e-19  
9378.5  2.2769113e-16  1.3050995e-19  
9379.0  2.2360309e-16  1.3263906e-19  
9379.5  2.1937389e-16  1.3546887e-19  
9380.0  2.1383328e-16  1.3786725e-19  
9380.5  2.1988826e-16  1.4020416e-19  
9381.0  2.2360963e-16  1.4279482e-19  
9381.5  2.3258086e-16  1.4478466e-19  
9382.0  2.3755826e-16  1.4618549e-19  
9382.5  2.4264277e-16  1.4737799e-19  
9383.0  2.4984674e-16  1.4784484e-19  
9383.5  2.5263886e-16  1.4738454e-19  
9384.0  2.5383627e-16  1.4720138e-19  
9384.5  2.54005e-16  1.4614988e-19  
9385.0  2.5416179e-16  1.4523047e-19  
9385.5  2.5509353e-16  1.444654e-19  
9386.0  2.5582885e-16  1.432564e-19  
9386.5  2.572443e-16  1.4169921e-19  
9387.0  2.5897132e-16  1.3995671e-19  
9387.5  2.6370528e-16  1.3793268e-19  
9388.0  2.6687302e-16  1.3601266e-19  
9388.5  2.6980584e-16  1.3467238e-19  
9389.0  2.6904862e-16  1.3346716e-19  
9389.5  2.663504e-16  1.3236279e-19  
9390.0  2.6318211e-16  1.3151509e-19  
9390.5  2.620867e-16  1.3064651e-19  
9391.0  2.6219348e-16  1.3117851e-19  
9391.5  2.5972883e-16  1.3228196e-19  
9392.0  2.5711561e-16  1.3317429e-19  
9392.5  2.5601041e-16  1.3403041e-19  
9393.0  2.5395608e-16  1.3570322e-19  
9393.5  2.5235993e-16  1.3793844e-19  
9394.0  2.5215106e-16  1.40159e-19  
9394.5  2.5057804e-16  1.4237749e-19  
9395.0  2.4535365e-16  1.4473167e-19  
9395.5  2.4171078e-16  1.4760337e-19  
9396.0  2.3432298e-16  1.5118149e-19  
9396.5  2.3062035e-16  1.5666606e-19  
9397.0  2.276276e-16  1.5502698e-19  
9397.5  2.2187305e-16  1.5132779e-19  
9398.0  2.2118762e-16  1.435591e-19  
9398.5  2.1812985e-16  1.4514142e-19  
9399.0  2.1876218e-16  1.4775992e-19  
9399.5  2.2032296e-16  1.4859718e-19  
9400.0  2.2154299e-16  1.4863554e-19  
9400.5  2.2196384e-16  1.479538e-19  
9401.0  2.1869847e-16  1.4701428e-19  
9401.5  2.1953525e-16  1.4582899e-19  
9402.0  2.1958473e-16  1.4483028e-19  
9402.5  2.257042e-16  1.4386777e-19  
9403.0  2.2737843e-16  1.4267607e-19  
9403.5  2.2946157e-16  1.4179704e-19  
9404.0  2.3074017e-16  1.395187e-19  
9404.5  2.3088223e-16  1.3711982e-19  
9405.0  2.2904528e-16  1.3626416e-19  
9405.5  2.2765577e-16  1.4865881e-19  
9406.0  2.2627357e-16  1.5303858e-19  
9406.5  2.2426197e-16  1.5253384e-19  
9407.0  2.1868864e-16  1.4889073e-19  
9407.5  2.1516076e-16  1.4470294e-19  
9408.0  2.1204609e-16  1.4309414e-19  
9408.5  2.0960758e-16  1.4282368e-19  
9409.0  2.0998874e-16  1.4370349e-19  
9409.5  2.1252388e-16  1.4416221e-19  
9410.0  2.132471e-16  1.4456233e-19  
9410.5  2.1479069e-16  1.4486431e-19  
9411.0  2.1250899e-16  1.4458664e-19  
9411.5  2.1258453e-16  1.4344503e-19  
9412.0  2.131209e-16  1.4298307e-19  
9412.5  2.1581163e-16  1.427718e-19  
9413.0  2.1777946e-16  1.4165175e-19  
9413.5  2.2149878e-16  1.401618e-19  
9414.0  2.2289258e-16  1.3819077e-19  
9414.5  2.2250105e-16  1.3629143e-19  
9415.0  2.2214955e-16  1.3413219e-19  
9415.5  2.187745e-16  1.3190619e-19  
9416.0  2.136591e-16  1.298215e-19  
9416.5  2.1084972e-16  1.2922965e-19  
9417.0  2.1222389e-16  1.2770212e-19  
9417.5  2.1085442e-16  1.2565414e-19  
9418.0  2.0751848e-16  1.2397858e-19  
9418.5  2.023609e-16  1.2235593e-19  
9419.0  1.993717e-16  1.2101309e-19  
9419.5  2.0166024e-16  1.2010016e-19  
9420.0  2.0146868e-16  1.1934538e-19  
9420.5  2.0144864e-16  1.1923657e-19  
9421.0  1.9996065e-16  1.1989729e-19  
9421.5  1.9961743e-16  1.197887e-19  
9422.0  1.9953401e-16  1.1996299e-19  
9422.5  1.9989127e-16  1.214805e-19  
9423.0  1.9842701e-16  1.2187366e-19  
9423.5  1.9962309e-16  1.2105971e-19  
9424.0  1.9937743e-16  1.202717e-19  
9424.5  1.8984719e-16  1.199855e-19  
9425.0  1.8749708e-16  1.2165818e-19  
9425.5  1.8159179e-16  1.2231811e-19  
9426.0  1.8076824e-16  1.2282193e-19  
9426.5  1.78525e-16  1.2353951e-19  
9427.0  1.7945117e-16  1.2415077e-19  
9427.5  1.8178468e-16  1.2390763e-19  
9428.0  1.8271733e-16  1.2395646e-19  
9428.5  1.8560312e-16  1.2415866e-19  
9429.0  1.8893747e-16  1.2387432e-19  
9429.5  1.9317717e-16  1.2335528e-19  
9430.0  1.9621113e-16  1.2278729e-19  
9430.5  2.0587116e-16  1.2234929e-19  
9431.0  2.1016657e-16  1.2201457e-19  
9431.5  2.1937686e-16  1.2312336e-19  
9432.0  2.2187456e-16  1.2541026e-19  
9432.5  2.2330302e-16  1.2533279e-19  
9433.0  2.2816504e-16  1.2517387e-19  
9433.5  2.2600893e-16  1.2421186e-19  
9434.0  2.2343728e-16  1.2415653e-19  
9434.5  2.1892378e-16  1.243834e-19  
9435.0  2.1470237e-16  1.2507099e-19  
9435.5  1.9844252e-16  1.2557731e-19  
9436.0  1.9362669e-16  1.2610899e-19  
9436.5  1.913723e-16  1.2679881e-19  
9437.0  1.8158791e-16  1.2703982e-19  
9437.5  1.6756125e-16  1.2772632e-19  
9438.0  1.6623655e-16  1.2854038e-19  
9438.5  1.6759569e-16  1.2863747e-19  
9439.0  1.6128414e-16  1.2887427e-19  
9439.5  1.6202179e-16  1.3065127e-19  
9440.0  1.5999262e-16  1.3206365e-19  
9440.5  1.6424706e-16  1.3337807e-19  
9441.0  1.6993331e-16  1.2989064e-19  
9441.5  1.7652264e-16  1.2744618e-19  
9442.0  1.8126717e-16  1.2544796e-19  
9442.5  1.9031679e-16  1.2526708e-19  
9443.0  2.0523503e-16  1.2556922e-19  
9443.5  2.1738796e-16  1.2571125e-19  
9444.0  2.2889759e-16  1.2536845e-19  
9444.5  2.3128686e-16  1.2366289e-19  
9445.0  2.2836525e-16  1.2301753e-19  
9445.5  2.3038693e-16  1.228941e-19  
9446.0  2.326044e-16  1.227392e-19  
9446.5  2.3062106e-16  1.2279017e-19  
9447.0  2.265866e-16  1.2260222e-19  
9447.5  2.2571303e-16  1.2266103e-19  
9448.0  2.2409988e-16  1.2166404e-19  
9448.5  2.2407708e-16  1.2303972e-19  
9449.0  2.1966362e-16  1.2581953e-19  
9449.5  2.1520945e-16  1.3283048e-19  
9450.0  2.1055756e-16  1.3606561e-19  
9450.5  2.0589107e-16  1.3635726e-19  
9451.0  1.9736256e-16  1.376712e-19  
9451.5  1.9007553e-16  1.3857631e-19  
9452.0  1.8497567e-16  1.4190022e-19  
9452.5  1.7592894e-16  1.4498378e-19  
9453.0  1.7411389e-16  1.4763673e-19  
9453.5  1.7374316e-16  1.4983434e-19  
9454.0  1.7373526e-16  1.513058e-19  
9454.5  1.7527022e-16  1.5291274e-19  
9455.0  1.8067872e-16  1.5427167e-19  
9455.5  1.8361497e-16  1.5427227e-19  
9456.0  1.8238836e-16  1.5350639e-19  
9456.5  1.8281873e-16  1.5259852e-19  
9457.0  1.8136559e-16  1.5139996e-19  
9457.5  1.737833e-16  1.4963116e-19  
9458.0  1.7243207e-16  1.4762843e-19  
9458.5  1.7298436e-16  1.4589018e-19  
9459.0  1.7355781e-16  1.4515172e-19  
9459.5  1.7288435e-16  1.4660581e-19  
9460.0  1.7071655e-16  1.4950866e-19  
9460.5  1.6987386e-16  1.4879343e-19  
9461.0  1.7547525e-16  1.4405827e-19  
9461.5  1.7925999e-16  1.32816e-19  
9462.0  1.8692823e-16  1.3324566e-19  
9462.5  1.8988923e-16  1.3543908e-19  
9463.0  1.9050435e-16  1.3821181e-19  
9463.5  1.9501028e-16  1.4040769e-19  
9464.0  1.9492393e-16  1.4249074e-19  
9464.5  1.9868793e-16  1.4493425e-19  
9465.0  1.9705466e-16  1.479824e-19  
9465.5  1.9564019e-16  1.5104235e-19  
9466.0  1.902628e-16  1.5408811e-19  
9466.5  1.8765326e-16  1.5726992e-19  
9467.0  1.8422109e-16  1.6015206e-19  
9467.5  1.8304457e-16  1.6082343e-19  
9468.0  1.8079e-16  1.6072417e-19  
9468.5  1.7874607e-16  1.6108987e-19  
9469.0  1.7779172e-16  1.7190361e-19  
9469.5  1.7905588e-16  1.7739654e-19  
9470.0  1.798997e-16  1.8194839e-19  
9470.5  1.7949884e-16  1.7538341e-19  
9471.0  1.7982357e-16  1.6781665e-19  
9471.5  1.7923552e-16  1.6425417e-19  
9472.0  1.7613716e-16  1.612173e-19  
9472.5  1.7741708e-16  1.5815252e-19  
9473.0  1.8158303e-16  1.5437166e-19  
9473.5  1.8001611e-16  1.5043571e-19  
9474.0  1.7981628e-16  1.4735185e-19  
9474.5  1.7649762e-16  1.4410971e-19  
9475.0  1.7745965e-16  1.4062947e-19  
9475.5  1.8033482e-16  1.3819226e-19  
9476.0  1.7976084e-16  1.361464e-19  
9476.5  1.7915044e-16  1.3380178e-19  
9477.0  1.7365397e-16  1.3240128e-19  
9477.5  1.7245686e-16  1.3270644e-19  
9478.0  1.6636282e-16  1.3314197e-19  
9478.5  1.6462619e-16  1.3596179e-19  
9479.0  1.6296744e-16  1.382481e-19  
9479.5  1.5991873e-16  1.3991006e-19  
9480.0  1.5970287e-16  1.3466441e-19  
9480.5  1.5842348e-16  1.3430558e-19  
9481.0  1.6023722e-16  1.3560305e-19  
9481.5  1.6190231e-16  1.3886219e-19  
9482.0  1.6025806e-16  1.4224531e-19  
9482.5  1.6104361e-16  1.4477314e-19  
9483.0  1.7491153e-16  1.4690672e-19  
9483.5  1.7747505e-16  1.4888946e-19  
9484.0  1.8140281e-16  1.5035725e-19  
9484.5  1.8546303e-16  1.5143732e-19  
9485.0  1.8800563e-16  1.5249189e-19  
9485.5  1.9172612e-16  1.5323681e-19  
9486.0  1.9284375e-16  1.5275183e-19  
9486.5  1.9760578e-16  1.5216356e-19  
9487.0  1.9865273e-16  1.5024028e-19  
9487.5  1.9896799e-16  1.5161568e-19  
9488.0  1.9801017e-16  1.5367096e-19  
9488.5  1.9628462e-16  1.6012632e-19  
9489.0  1.9377298e-16  1.5892173e-19  
9489.5  1.9011425e-16  1.5364473e-19  
9490.0  1.8595978e-16  1.5135174e-19  
9490.5  1.7537094e-16  1.4948009e-19  
9491.0  1.7041191e-16  1.4899113e-19  
9491.5  1.6367182e-16  1.4810549e-19  
9492.0  1.6150296e-16  1.4715446e-19  
9492.5  1.5827386e-16  1.4614559e-19  
9493.0  1.5328253e-16  1.4510792e-19  
9493.5  1.4995941e-16  1.4450001e-19  
9494.0  1.4591038e-16  1.436997e-19  
9494.5  1.4595426e-16  1.4219794e-19  
9495.0  1.4760812e-16  1.4155669e-19  
9495.5  1.4753118e-16  1.4139631e-19  
9496.0  1.4833038e-16  1.418239e-19  
9496.5  1.4513169e-16  1.4250573e-19  
9497.0  1.4598188e-16  1.4836839e-19  
9497.5  1.4597935e-16  1.5033495e-19  
9498.0  1.4496489e-16  1.4876079e-19  
9498.5  1.4445665e-16  1.399756e-19  
9499.0  1.4261613e-16  1.3575848e-19  
9499.5  1.4625238e-16  1.3819926e-19  
9500.0  1.5548215e-16  1.3980728e-19  
9500.5  1.5697229e-16  1.4212741e-19  
9501.0  1.5671981e-16  1.4334349e-19  
9501.5  1.6624207e-16  1.4462328e-19  
9502.0  1.690942e-16  1.45439e-19  
9502.5  1.7503372e-16  1.4642213e-19  
9503.0  1.773988e-16  1.4781273e-19  
9503.5  1.8055927e-16  1.4901279e-19  
9504.0  1.8340667e-16  1.5002979e-19  
9504.5  1.8396661e-16  1.4933821e-19  
9505.0  1.8490891e-16  1.4903533e-19  
9505.5  1.8431979e-16  1.4641063e-19  
9506.0  1.8613384e-16  1.503026e-19  
9506.5  1.8840378e-16  1.5815367e-19  
9507.0  1.8811572e-16  1.6490874e-19  
9507.5  1.8702113e-16  1.6518561e-19  
9508.0  1.8484967e-16  1.5739809e-19  
9508.5  1.8346846e-16  1.5560761e-19  
9509.0  1.8096472e-16  1.5335551e-19  
9509.5  1.7831205e-16  1.5297559e-19  
9510.0  1.7377466e-16  1.5246739e-19  
9510.5  1.7140337e-16  1.5166118e-19  
9511.0  1.6894334e-16  1.5066457e-19  
9511.5  1.6668728e-16  1.4931756e-19  
9512.0  1.6530936e-16  1.4839357e-19  
9512.5  1.6268826e-16  1.4740365e-19  
9513.0  1.6231325e-16  1.4620047e-19  
9513.5  1.6119816e-16  1.4496064e-19  
9514.0  1.604829e-16  1.439588e-19  
9514.5  1.6075378e-16  1.4236839e-19  
9515.0  1.5886918e-16  1.406665e-19  
9515.5  1.5898113e-16  1.4043604e-19  
9516.0  1.5110893e-16  1.3978829e-19  
9516.5  1.5213536e-16  1.3881289e-19  
9517.0  1.5288016e-16  1.3792612e-19  
9517.5  1.4954578e-16  1.3722451e-19  
9518.0  1.4931552e-16  1.3634267e-19  
9518.5  1.4869086e-16  1.3631041e-19  
9519.0  1.5103957e-16  1.3715267e-19  
9519.5  1.5202491e-16  1.379335e-19  
9520.0  1.5022738e-16  1.3927043e-19  
9520.5  1.4990377e-16  1.4032974e-19  
9521.0  1.4697061e-16  1.4189581e-19  
9521.5  1.490373e-16  1.4432863e-19  
9522.0  1.5134082e-16  1.4751264e-19  
9522.5  1.5532868e-16  1.5199113e-19  
9523.0  1.6118372e-16  1.5771521e-19  
9523.5  1.6761854e-16  1.6320681e-19  
9524.0  1.6954992e-16  1.6256058e-19  
9524.5  1.6968941e-16  1.6274615e-19  
9525.0  1.6829931e-16  1.6038966e-19  
9525.5  1.6519272e-16  1.6469662e-19  
9526.0  1.6414315e-16  1.6881546e-19  
9526.5  1.6330821e-16  1.7129719e-19  
9527.0  1.6381252e-16  1.7246848e-19  
9527.5  1.6407265e-16  1.7249384e-19  
9528.0  1.6515097e-16  1.72376e-19  
9528.5  1.6655621e-16  1.717045e-19  
9529.0  1.6845633e-16  1.6956851e-19  
9529.5  1.7118164e-16  1.6718e-19  
9530.0  1.7233662e-16  1.6474428e-19  
9530.5  1.7313007e-16  1.6126267e-19  
9531.0  1.7420171e-16  1.5646537e-19  
9531.5  1.7379781e-16  1.5241991e-19  
9532.0  1.7165791e-16  1.4975302e-19  
9532.5  1.6964045e-16  1.5347541e-19  
9533.0  1.6382374e-16  1.512966e-19  
9533.5  1.6051743e-16  1.4746232e-19  
9534.0  1.5890828e-16  1.4325911e-19  
9534.5  1.5554306e-16  1.3996054e-19  
9535.0  1.5529379e-16  1.3869205e-19  
9535.5  1.5608406e-16  1.3728937e-19  
9536.0  1.5755815e-16  1.359539e-19  
9536.5  1.5989329e-16  1.3573122e-19  
9537.0  1.5780252e-16  1.3566398e-19  
9537.5  1.5724653e-16  1.3541874e-19  
9538.0  1.5542398e-16  1.3580725e-19  
9538.5  1.5548463e-16  1.3701596e-19  
9539.0  1.5581205e-16  1.3931735e-19  
9539.5  1.5530082e-16  1.4318462e-19  
9540.0  1.5574553e-16  1.4679393e-19  
9540.5  1.5652869e-16  1.4699713e-19  
9541.0  1.5667735e-16  1.4007036e-19  
9541.5  1.5641644e-16  1.4066285e-19  
9542.0  1.5491003e-16  1.4217903e-19  
9542.5  1.5362317e-16  1.4518861e-19  
9543.0  1.5028692e-16  1.4750042e-19  
9543.5  1.4975301e-16  1.4989306e-19  
9544.0  1.4997629e-16  1.5165366e-19  
9544.5  1.5035941e-16  1.5351064e-19  
9545.0  1.5122099e-16  1.5507526e-19  
9545.5  1.5137825e-16  1.5662175e-19  
9546.0  1.5246719e-16  1.5767929e-19  
9546.5  1.5396762e-16  1.5865429e-19  
9547.0  1.5653782e-16  1.5934469e-19  
9547.5  1.5963842e-16  1.5861117e-19  
9548.0  1.6400671e-16  1.5735975e-19  
9548.5  1.6624742e-16  1.607448e-19  
9549.0  1.6599402e-16  1.645005e-19  
9549.5  1.6571799e-16  1.7331372e-19  
9550.0  1.6440606e-16  1.7099459e-19  
9550.5  1.656919e-16  1.6729168e-19  
9551.0  1.6493115e-16  1.6490931e-19  
9551.5  1.6306799e-16  1.6343765e-19  
9552.0  1.6176444e-16  1.6089627e-19  
9552.5  1.5969732e-16  1.6051483e-19  
9553.0  1.566069e-16  1.6056956e-19  
9553.5  1.5445751e-16  1.5958843e-19  
9554.0  1.5095276e-16  1.5857853e-19  
9554.5  1.4985371e-16  1.5734791e-19  
9555.0  1.4481334e-16  1.5636658e-19  
9555.5  1.416423e-16  1.560529e-19  
9556.0  1.3905897e-16  1.5470513e-19  
9556.5  1.4564196e-16  1.5338029e-19  
9557.0  1.4856858e-16  1.5255797e-19  
9557.5  1.5696641e-16  1.520028e-19  
9558.0  1.6117927e-16  1.5181945e-19  
9558.5  1.6621709e-16  1.5035724e-19  
9559.0  1.7085376e-16  1.4905029e-19  
9559.5  1.7241113e-16  1.4904842e-19  
9560.0  1.6830414e-16  1.4858268e-19  
9560.5  1.6765328e-16  1.4824956e-19  
9561.0  1.6752542e-16  1.47866e-19  
9561.5  1.6574695e-16  1.4737259e-19  
9562.0  1.6453953e-16  1.471423e-19  
9562.5  1.6432935e-16  1.4708261e-19  
9563.0  1.6296221e-16  1.4681726e-19  
9563.5  1.5802643e-16  1.470404e-19  
9564.0  1.6023411e-16  1.4757467e-19  
9564.5  1.611745e-16  1.4753936e-19  
9565.0  1.5415159e-16  1.4754492e-19  
9565.5  1.5259658e-16  1.4814025e-19  
9566.0  1.4578645e-16  1.4900608e-19  
9566.5  1.4569727e-16  1.4986285e-19  
9567.0  1.4710713e-16  1.5062893e-19  
9567.5  1.5039025e-16  1.5126147e-19  
9568.0  1.5184653e-16  1.5168426e-19  
9568.5  1.5506632e-16  1.5245786e-19  
9569.0  1.5464983e-16  1.5276999e-19  
9569.5  1.5174065e-16  1.534388e-19  
9570.0  1.5484179e-16  1.5395444e-19  
9570.5  1.5587772e-16  1.5476251e-19  
9571.0  1.6274268e-16  1.5534375e-19  
9571.5  1.6271899e-16  1.5567781e-19  
9572.0  1.6241988e-16  1.5686479e-19  
9572.5  1.6320625e-16  1.5847905e-19  
9573.0  1.6377289e-16  1.6070706e-19  
9573.5  1.6041186e-16  1.608668e-19  
9574.0  1.6218243e-16  1.5679784e-19  
9574.5  1.6397714e-16  1.5534431e-19  
9575.0  1.6456173e-16  1.5389902e-19  
9575.5  1.6362737e-16  1.5618257e-19  
9576.0  1.6093133e-16  1.5734957e-19  
9576.5  1.5997162e-16  1.5760351e-19  
9577.0  1.5855838e-16  1.5767986e-19  
9577.5  1.5532582e-16  1.5764875e-19  
9578.0  1.512516e-16  1.5743237e-19  
9578.5  1.4628618e-16  1.5754e-19  
9579.0  1.4423827e-16  1.5800913e-19  
9579.5  1.3889803e-16  1.5788543e-19  
9580.0  1.3711444e-16  1.5735485e-19  
9580.5  1.3640293e-16  1.5651778e-19  
9581.0  1.3874531e-16  1.5568181e-19  
9581.5  1.3978349e-16  1.5591904e-19  
9582.0  1.4212553e-16  1.5755605e-19  
9582.5  1.4276313e-16  1.6176817e-19  
9583.0  1.4373533e-16  1.6086292e-19  
9583.5  1.4469445e-16  1.5978879e-19  
9584.0  1.4500041e-16  1.5800282e-19  
9584.5  1.4509557e-16  1.5755177e-19  
9585.0  1.4550283e-16  1.5828357e-19  
9585.5  1.4594614e-16  1.5847577e-19  
9586.0  1.4649273e-16  1.585968e-19  
9586.5  1.4702932e-16  1.5958798e-19  
9587.0  1.4745177e-16  1.603205e-19  
9587.5  1.478643e-16  1.6416896e-19  
9588.0  1.480954e-16  1.6514601e-19  
9588.5  1.4850335e-16  1.6410223e-19  
9589.0  1.4899834e-16  1.589261e-19  
9589.5  1.4715376e-16  1.5639413e-19  
9590.0  1.4602902e-16  1.5717495e-19  
9590.5  1.4126566e-16  1.5803418e-19  
9591.0  1.3976054e-16  1.6001427e-19  
9591.5  1.3972469e-16  1.6039494e-19  
9592.0  1.4189259e-16  1.6070965e-19  
9592.5  1.4489044e-16  1.6024336e-19  
9593.0  1.5312724e-16  1.6005292e-19  
9593.5  1.5756611e-16  1.6025674e-19  
9594.0  1.6233167e-16  1.6024576e-19  
9594.5  1.6078754e-16  1.6017141e-19  
9595.0  1.6057073e-16  1.5830007e-19  
9595.5  1.609075e-16  1.5713661e-19  
9596.0  1.6133853e-16  1.5500016e-19  
9596.5  1.6221554e-16  1.5727099e-19  
9597.0  1.6198507e-16  1.6118027e-19  
9597.5  1.6124783e-16  1.6456581e-19  
9598.0  1.5998336e-16  1.6465505e-19  
9598.5  1.5957315e-16  1.5996703e-19  
9599.0  1.6199755e-16  1.5886329e-19  
9599.5  1.6219972e-16  1.577396e-19  
9600.0  1.6152193e-16  1.5721258e-19  
9600.5  1.5791771e-16  1.5682623e-19  
9601.0  1.5631964e-16  1.5651519e-19  
9601.5  1.5529834e-16  1.5636315e-19  
9602.0  1.5420192e-16  1.5639616e-19  
9602.5  1.5378898e-16  1.5632847e-19  
9603.0  1.5236957e-16  1.562622e-19  
9603.5  1.5102395e-16  1.5664374e-19  
9604.0  1.502825e-16  1.5658448e-19  
9604.5  1.5051756e-16  1.5544993e-19  
9605.0  1.5084649e-16  1.5643437e-19  
9605.5  1.4852303e-16  1.5747342e-19  
9606.0  1.4736511e-16  1.5634242e-19  
9606.5  1.4936128e-16  1.5604113e-19  
9607.0  1.4926667e-16  1.5570025e-19  
9607.5  1.4915017e-16  1.5598378e-19  
9608.0  1.5138029e-16  1.5636892e-19  
9608.5  1.5304394e-16  1.5658924e-19  
9609.0  1.5694948e-16  1.5682571e-19  
9609.5  1.5750677e-16  1.570949e-19  
9610.0  1.5793177e-16  1.5741066e-19  
9610.5  1.5710163e-16  1.5777832e-19  
9611.0  1.5579654e-16  1.5820398e-19  
9611.5  1.5310645e-16  1.5868834e-19  
9612.0  1.5111055e-16  1.5923748e-19  
9612.5  1.4800187e-16  1.5985503e-19  
9613.0  1.4704559e-16  1.6054497e-19  
9613.5  1.4614165e-16  1.6125479e-19  
9614.0  1.4584322e-16  1.6204437e-19  
9614.5  1.4688045e-16  1.6220182e-19  
9615.0  1.5283265e-16  1.6333597e-19  
9615.5  1.5414299e-16  1.6611418e-19  
9616.0  1.5605759e-16  1.6737307e-19  
9616.5  1.5090313e-16  1.682838e-19  
9617.0  1.4928173e-16  1.688607e-19  
9617.5  1.450298e-16  1.6957344e-19  
9618.0  1.4431031e-16  1.7028529e-19  
9618.5  1.4453896e-16  1.7091139e-19  
9619.0  1.422724e-16  1.7138207e-19  
9619.5  1.4243731e-16  1.7231439e-19  
9620.0  1.4133677e-16  1.7258811e-19  
9620.5  1.4261965e-16  1.731741e-19  
9621.0  1.4473582e-16  1.7325839e-19  
9621.5  1.4710225e-16  1.7267446e-19  
9622.0  1.4855972e-16  1.7246135e-19  
9622.5  1.4989657e-16  1.7205999e-19  
9623.0  1.5076368e-16  1.7100969e-19  
9623.5  1.5215917e-16  1.7011258e-19  
9624.0  1.5487182e-16  1.6911582e-19  
9624.5  1.5782603e-16  1.6747777e-19  
9625.0  1.6207259e-16  1.661075e-19  
9625.5  1.6224685e-16  1.6522106e-19  
9626.0  1.5729552e-16  1.641798e-19  
9626.5  1.6016292e-16  1.6338105e-19  
9627.0  1.6228734e-16  1.6256422e-19  
9627.5  1.6622759e-16  1.6179275e-19  
9628.0  1.6590698e-16  1.629353e-19  
9628.5  1.6322348e-16  1.6276849e-19  
9629.0  1.6289326e-16  1.6082763e-19  
9629.5  1.625295e-16  1.5894282e-19  
9630.0  1.614819e-16  1.5716113e-19  
9630.5  1.6045761e-16  1.585005e-19  
9631.0  1.5782289e-16  1.5898567e-19  
9631.5  1.5776349e-16  1.5951104e-19  
9632.0  1.5745992e-16  1.5994732e-19  
9632.5  1.5467979e-16  1.6053118e-19  
9633.0  1.5396911e-16  1.6079645e-19  
9633.5  1.4996306e-16  1.6098179e-19  
9634.0  1.4889971e-16  1.6102784e-19  
9634.5  1.4597445e-16  1.6105643e-19  
9635.0  1.4416373e-16  1.607956e-19  
9635.5  1.4310283e-16  1.5996092e-19  
9636.0  1.3930678e-16  1.5934674e-19  
9636.5  1.39804e-16  1.5880689e-19  
9637.0  1.4464066e-16  1.5929962e-19  
9637.5  1.4678342e-16  1.6137612e-19  
9638.0  1.4874835e-16  1.6108265e-19  
9638.5  1.4697608e-16  1.6055762e-19  
9639.0  1.4708613e-16  1.589835e-19  
9639.5  1.4734502e-16  1.5832297e-19  
9640.0  1.4966293e-16  1.5778062e-19  
9640.5  1.5229247e-16  1.5798288e-19  
9641.0  1.5451516e-16  1.5851631e-19  
9641.5  1.5576398e-16  1.5997744e-19  
9642.0  1.574977e-16  1.596588e-19  
9642.5  1.5563085e-16  1.5730986e-19  
9643.0  1.53723e-16  1.5746805e-19  
9643.5  1.528693e-16  1.5767423e-19  
9644.0  1.5232626e-16  1.597367e-19  
9644.5  1.5005469e-16  1.6148698e-19  
9645.0  1.4821364e-16  1.6322518e-19  
9645.5  1.4480172e-16  1.644889e-19  
9646.0  1.4437125e-16  1.6573094e-19  
9646.5  1.4501641e-16  1.6714451e-19  
9647.0  1.5204887e-16  1.6861961e-19  
9647.5  1.536757e-16  1.6975356e-19  
9648.0  1.5515865e-16  1.7100425e-19  
9648.5  1.5505755e-16  1.7195628e-19  
9649.0  1.5529698e-16  1.7123001e-19  
9649.5  1.5369857e-16  1.7073927e-19  
9650.0  1.5353428e-16  1.7335426e-19  
9650.5  1.5294692e-16  1.7466151e-19  
9651.0  1.535134e-16  1.762829e-19  
9651.5  1.5378176e-16  1.7498434e-19  
9652.0  1.5335809e-16  1.7338436e-19  
9652.5  1.5261728e-16  1.7071789e-19  
9653.0  1.5035797e-16  1.6946337e-19  
9653.5  1.4932631e-16  1.6917889e-19  
9654.0  1.476872e-16  1.6765182e-19  
9654.5  1.484586e-16  1.6601402e-19  
9655.0  1.4938388e-16  1.652826e-19  
9655.5  1.5144744e-16  1.6419674e-19  
9656.0  1.524235e-16  1.6208771e-19  
9656.5  1.5365249e-16  1.6112273e-19  
9657.0  1.5379547e-16  1.6071108e-19  
9657.5  1.5397706e-16  1.6014654e-19  
9658.0  1.5357798e-16  1.5955819e-19  
9658.5  1.5213023e-16  1.5951126e-19  
9659.0  1.4810685e-16  1.5958178e-19  
9659.5  1.4613972e-16  1.5993978e-19  
9660.0  1.4471725e-16  1.5976674e-19  
9660.5  1.4130203e-16  1.5982672e-19  
9661.0  1.4187576e-16  1.6035134e-19  
9661.5  1.4137351e-16  1.6090605e-19  
9662.0  1.4353985e-16  1.6198917e-19  
9662.5  1.4581118e-16  1.6217643e-19  
9663.0  1.4712874e-16  1.6246024e-19  
9663.5  1.4858324e-16  1.63402e-19  
9664.0  1.4973084e-16  1.6419156e-19  
9664.5  1.5535066e-16  1.6486838e-19  
9665.0  1.6105939e-16  1.6579365e-19  
9665.5  1.6617996e-16  1.6677649e-19  
9666.0  1.6857411e-16  1.6647886e-19  
9666.5  1.7067528e-16  1.6696543e-19  
9667.0  1.6769618e-16  1.6803437e-19  
9667.5  1.6262009e-16  1.6862509e-19  
9668.0  1.5882238e-16  1.6921446e-19  
9668.5  1.5699394e-16  1.7013312e-19  
9669.0  1.5737632e-16  1.7079051e-19  
9669.5  1.5644235e-16  1.7079601e-19  
9670.0  1.5547337e-16  1.7111735e-19  
9670.5  1.5445731e-16  1.7151825e-19  
9671.0  1.5510397e-16  1.7160032e-19  
9671.5  1.6237686e-16  1.7144297e-19  
9672.0  1.6158842e-16  1.7147311e-19  
9672.5  1.5899502e-16  1.7176575e-19  
9673.0  1.5500847e-16  1.7174113e-19  
9673.5  1.5267944e-16  1.7124207e-19  
9674.0  1.4952377e-16  1.7097085e-19  
9674.5  1.4828839e-16  1.7101365e-19  
9675.0  1.478134e-16  1.705463e-19  
9675.5  1.5036719e-16  1.6970899e-19  
9676.0  1.5463752e-16  1.6957142e-19  
9676.5  1.5468609e-16  1.6956279e-19  
9677.0  1.5503525e-16  1.6900624e-19  
9677.5  1.490766e-16  1.6850925e-19  
9678.0  1.4764712e-16  1.6867466e-19  
9678.5  1.4503883e-16  1.6882947e-19  
9679.0  1.4300524e-16  1.6887657e-19  
9679.5  1.4232849e-16  1.6917472e-19  
9680.0  1.4217613e-16  1.6939926e-19  
9680.5  1.4310823e-16  1.6914013e-19  
9681.0  1.4490013e-16  1.6931012e-19  
9681.5  1.4055567e-16  1.6932187e-19  
9682.0  1.3901362e-16  1.6995673e-19  
9682.5  1.3794533e-16  1.7052294e-19  
9683.0  1.385851e-16  1.7043665e-19  
9683.5  1.4114477e-16  1.7134204e-19  
9684.0  1.4523789e-16  1.7308462e-19  
9684.5  1.4798933e-16  1.7300571e-19  
9685.0  1.484793e-16  1.7297249e-19  
9685.5  1.4853095e-16  1.7385066e-19  
9686.0  1.4627491e-16  1.7467326e-19  
9686.5  1.470832e-16  1.7501815e-19  
9687.0  1.4666157e-16  1.7554592e-19  
9687.5  1.468294e-16  1.7614493e-19  
9688.0  1.4640947e-16  1.7696537e-19  
9688.5  1.4694601e-16  1.778355e-19  
9689.0  1.4777062e-16  1.8017488e-19  
9689.5  1.4941649e-16  1.8014935e-19  
9690.0  1.4845115e-16  1.7957276e-19  
9690.5  1.4734614e-16  1.7717517e-19  
9691.0  1.4169046e-16  1.7676208e-19  
9691.5  1.4075909e-16  1.773977e-19  
9692.0  1.3966662e-16  1.7789113e-19  
9692.5  1.394689e-16  1.785137e-19  
9693.0  1.3920127e-16  1.7854105e-19  
9693.5  1.419934e-16  1.7814472e-19  
9694.0  1.4453307e-16  1.7741115e-19  
9694.5  1.4775251e-16  1.7701743e-19  
9695.0  1.458655e-16  1.7663937e-19  
9695.5  1.4467367e-16  1.7560623e-19  
9696.0  1.420625e-16  1.7468517e-19  
9696.5  1.4191569e-16  1.7253938e-19  
9697.0  1.3933754e-16  1.7130555e-19  
9697.5  1.3978457e-16  1.7074863e-19  
9698.0  1.3988481e-16  1.7142608e-19  
9698.5  1.4407875e-16  1.7160326e-19  
9699.0  1.4502959e-16  1.7184753e-19  
9699.5  1.4613206e-16  1.7114127e-19  
9700.0  1.4784599e-16  1.7015462e-19  
9700.5  1.4863476e-16  1.7002949e-19  
9701.0  1.5227617e-16  1.6969717e-19  
9701.5  1.5224981e-16  1.6888528e-19  
9702.0  1.5004908e-16  1.6845774e-19  
9702.5  1.505336e-16  1.6828213e-19  
9703.0  1.5056569e-16  1.6884741e-19  
9703.5  1.5275204e-16  1.6937376e-19  
9704.0  1.538375e-16  1.6815698e-19  
9704.5  1.5867508e-16  1.6803241e-19  
9705.0  1.5805608e-16  1.6901737e-19  
9705.5  1.5488476e-16  1.693687e-19  
9706.0  1.5439656e-16  1.697784e-19  
9706.5  1.5312184e-16  1.705592e-19  
9707.0  1.5070741e-16  1.7100874e-19  
9707.5  1.493904e-16  1.7092626e-19  
9708.0  1.4925764e-16  1.708379e-19  
9708.5  1.515633e-16  1.7035705e-19  
9709.0  1.5348359e-16  1.7024385e-19  
9709.5  1.5538254e-16  1.7045055e-19  
9710.0  1.5634013e-16  1.7110112e-19  
9710.5  1.5971022e-16  1.7086932e-19  
9711.0  1.5735483e-16  1.7122382e-19  
9711.5  1.5480424e-16  1.7218737e-19  
9712.0  1.5337705e-16  1.7294984e-19  
9712.5  1.5428974e-16  1.7169823e-19  
9713.0  1.5748227e-16  1.7141398e-19  
9713.5  1.5634886e-16  1.7089653e-19  
9714.0  1.5438065e-16  1.7079484e-19  
9714.5  1.5128729e-16  1.7092104e-19  
9715.0  1.5007056e-16  1.7085506e-19  
9715.5  1.542708e-16  1.7082261e-19  
9716.0  1.5502136e-16  1.7202533e-19  
9716.5  1.572292e-16  1.7226414e-19  
9717.0  1.5781766e-16  1.7209104e-19  
9717.5  1.5851135e-16  1.725735e-19  
9718.0  1.6245685e-16  1.7311382e-19  
9718.5  1.6116846e-16  1.7312353e-19  
9719.0  1.5566492e-16  1.7384801e-19  
9719.5  1.5634619e-16  1.7570163e-19  
9720.0  1.5678476e-16  1.7863296e-19  
9720.5  1.590576e-16  1.7970566e-19  
9721.0  1.5803868e-16  1.7532639e-19  
9721.5  1.4996257e-16  1.7491717e-19  
9722.0  1.4765356e-16  1.7489316e-19  
9722.5  1.4674634e-16  1.7651405e-19  
9723.0  1.597685e-16  1.7786853e-19  
9723.5  1.6331407e-16  1.7881555e-19  
9724.0  1.5533066e-16  1.7932907e-19  
9724.5  1.5419075e-16  1.7991292e-19  
9725.0  1.5184512e-16  1.8021548e-19  
9725.5  1.5299499e-16  1.807171e-19  
9726.0  1.5385992e-16  1.810659e-19  
9726.5  1.4994014e-16  1.8128659e-19  
9727.0  1.5205294e-16  1.8096753e-19  
9727.5  1.5375126e-16  1.8022821e-19  
9728.0  1.552201e-16  1.7929789e-19  
9728.5  1.5671584e-16  1.8168212e-19  
9729.0  1.5568509e-16  1.8330076e-19  
9729.5  1.5548797e-16  1.8684236e-19  
9730.0  1.5445838e-16  1.8634963e-19  
9730.5  1.5436252e-16  1.8510238e-19  
9731.0  1.5434109e-16  1.8379091e-19  
9731.5  1.4842677e-16  1.8325028e-19  
9732.0  1.4814393e-16  1.8433469e-19  
9732.5  1.4660961e-16  1.8455623e-19  
9733.0  1.5113941e-16  1.8437109e-19  
9733.5  1.5505457e-16  1.8219549e-19  
9734.0  1.524681e-16  1.8087313e-19  
9734.5  1.5316301e-16  1.8220453e-19  
9735.0  1.5485783e-16  1.8239727e-19  
9735.5  1.540324e-16  1.8198703e-19  
9736.0  1.5360525e-16  1.8238753e-19  
9736.5  1.5011359e-16  1.8273369e-19  
9737.0  1.4981448e-16  1.8227657e-19  
9737.5  1.4884375e-16  1.8216628e-19  
9738.0  1.5074524e-16  1.8222911e-19  
9738.5  1.5195839e-16  1.8218812e-19  
9739.0  1.5569144e-16  1.8201592e-19  
9739.5  1.5610368e-16  1.829221e-19  
9740.0  1.549344e-16  1.8357549e-19  
9740.5  1.526326e-16  1.8449389e-19  
9741.0  1.4945949e-16  1.8378383e-19  
9741.5  1.4882453e-16  1.8231565e-19  
9742.0  1.479488e-16  1.8007742e-19  
9742.5  1.5092027e-16  1.7961719e-19  
9743.0  1.5075009e-16  1.815636e-19  
9743.5  1.5233257e-16  1.8154573e-19  
9744.0  1.5142537e-16  1.8147073e-19  
9744.5  1.5150815e-16  1.8229711e-19  
9745.0  1.4985049e-16  1.8269905e-19  
9745.5  1.4987149e-16  1.8171056e-19  
9746.0  1.4955181e-16  1.8178636e-19  
9746.5  1.4904352e-16  1.8211807e-19  
9747.0  1.4943023e-16  1.8216483e-19  
9747.5  1.5151614e-16  1.8223256e-19  
9748.0  1.5240419e-16  1.8045461e-19  
9748.5  1.507914e-16  1.7996043e-19  
9749.0  1.4978604e-16  1.8018898e-19  
9749.5  1.4806132e-16  1.8422402e-19  
9750.0  1.4980666e-16  1.8802195e-19  
9750.5  1.5086415e-16  1.8610036e-19  
9751.0  1.5047325e-16  1.855703e-19  
9751.5  1.5056778e-16  1.8411093e-19  
9752.0  1.5206455e-16  1.8372727e-19  
9752.5  1.5013127e-16  1.8332181e-19  
9753.0  1.4907039e-16  1.841953e-19  
9753.5  1.4599826e-16  1.8450728e-19  
9754.0  1.4632058e-16  1.8454683e-19  
9754.5  1.4625618e-16  1.8524063e-19  
9755.0  1.4737658e-16  1.8590752e-19  
9755.5  1.4786833e-16  1.857301e-19  
9756.0  1.4962532e-16  1.8621049e-19  
9756.5  1.5074566e-16  1.8781507e-19  
9757.0  1.5093584e-16  1.8761552e-19  
9757.5  1.5331694e-16  1.8694944e-19  
9758.0  1.5417214e-16  1.8896514e-19  
9758.5  1.5749301e-16  1.9067293e-19  
9759.0  1.5872597e-16  1.9212045e-19  
9759.5  1.589945e-16  1.9223658e-19  
9760.0  1.6017885e-16  1.9127451e-19  
9760.5  1.6091564e-16  1.9136272e-19  
9761.0  1.5737144e-16  1.9144476e-19  
9761.5  1.5625828e-16  1.9387059e-19  
9762.0  1.5103153e-16  1.9512377e-19  
9762.5  1.5261323e-16  1.958672e-19  
9763.0  1.5450944e-16  1.9612586e-19  
9763.5  1.5767391e-16  1.9641646e-19  
9764.0  1.5845943e-16  1.968187e-19  
9764.5  1.5858196e-16  1.9721487e-19  
9765.0  1.6122795e-16  1.9871211e-19  
9765.5  1.6478842e-16  1.987643e-19  
9766.0  1.6623962e-16  1.9848725e-19  
9766.5  1.6596564e-16  1.9724892e-19  
9767.0  1.6067261e-16  1.9645797e-19  
9767.5  1.5930579e-16  1.9620343e-19  
9768.0  1.5982119e-16  1.9674477e-19  
9768.5  1.5769748e-16  1.9774649e-19  
9769.0  1.5578731e-16  1.9583568e-19  
9769.5  1.5637386e-16  1.945379e-19  
9770.0  1.5625033e-16  1.9492405e-19  
9770.5  1.5479903e-16  1.9404106e-19  
9771.0  1.5413512e-16  1.9287505e-19  
9771.5  1.5386411e-16  1.9319346e-19  
9772.0  1.5475486e-16  1.9280902e-19  
9772.5  1.5538565e-16  1.9163172e-19  
9773.0  1.5631455e-16  1.9127266e-19  
9773.5  1.5776079e-16  1.9048123e-19  
9774.0  1.6058586e-16  1.9050221e-19  
9774.5  1.5791239e-16  1.9059016e-19  
9775.0  1.5738947e-16  1.9070645e-19  
9775.5  1.5373553e-16  1.9116286e-19  
9776.0  1.5446462e-16  1.9240181e-19  
9776.5  1.5552854e-16  1.9250011e-19  
9777.0  1.5416722e-16  1.9281238e-19  
9777.5  1.539294e-16  1.9204478e-19  
9778.0  1.530855e-16  1.9200392e-19  
9778.5  1.5465518e-16  1.9348017e-19  
9779.0  1.5745366e-16  1.9359117e-19  
9779.5  1.5550783e-16  1.9350175e-19  
9780.0  1.5415548e-16  1.9481095e-19  
9780.5  1.5261335e-16  1.9556664e-19  
9781.0  1.5165174e-16  1.9585356e-19  
9781.5  1.5276043e-16  1.9674376e-19  
9782.0  1.5586482e-16  1.9771675e-19  
9782.5  1.5810946e-16  1.9773048e-19  
9783.0  1.5984831e-16  1.9815548e-19  
9783.5  1.596829e-16  1.9934456e-19  
9784.0  1.5784967e-16  2.0002236e-19  
9784.5  1.5748968e-16  2.0067252e-19  
9785.0  1.5694473e-16  2.0090854e-19  
9785.5  1.5621861e-16  2.0142723e-19  
9786.0  1.551417e-16  2.0277968e-19  
9786.5  1.5093273e-16  2.0319526e-19  
9787.0  1.5149636e-16  2.0337625e-19  
9787.5  1.5251542e-16  2.0397914e-19  
9788.0  1.6248028e-16  2.0434039e-19  
9788.5  1.6381582e-16  2.0302868e-19  
9789.0  1.6158735e-16  2.0326852e-19  
9789.5  1.5848227e-16  2.0458387e-19  
9790.0  1.5540415e-16  2.0430965e-19  
9790.5  1.5147753e-16  2.0410861e-19  
9791.0  1.5290878e-16  2.034361e-19  
9791.5  1.6191431e-16  2.0302755e-19  
9792.0  1.5994411e-16  2.0446706e-19  
9792.5  1.573554e-16  2.0408989e-19  
9793.0  1.5791619e-16  2.0296784e-19  
9793.5  1.5647094e-16  2.0280509e-19  
9794.0  1.5875615e-16  2.0295432e-19  
9794.5  1.609211e-16  2.033973e-19  
9795.0  1.6863833e-16  2.0322574e-19  
9795.5  1.6531425e-16  2.0292112e-19  
9796.0  1.6338227e-16  2.0282539e-19  
9796.5  1.5892551e-16  2.028633e-19  
9797.0  1.581234e-16  2.0283704e-19  
9797.5  1.5778132e-16  2.0295924e-19  
9798.0  1.5597967e-16  2.0346144e-19  
9798.5  1.5496298e-16  2.0319892e-19  
9799.0  1.5450464e-16  2.0281364e-19  
9799.5  1.5670069e-16  2.0350387e-19  
9800.0  1.6276032e-16  2.0388746e-19  
9800.5  1.6647099e-16  2.0441189e-19  
9801.0  1.6999754e-16  2.0438846e-19  
9801.5  1.6836034e-16  2.0417356e-19  
9802.0  1.683868e-16  2.0456532e-19  
9802.5  1.6672037e-16  2.0540886e-19  
9803.0  1.6511621e-16  2.0605338e-19  
9803.5  1.6359848e-16  2.0614696e-19  
9804.0  1.6763362e-16  2.06301e-19  
9804.5  1.6987683e-16  2.0685555e-19  
9805.0  1.7111846e-16  2.0730967e-19  
9805.5  1.7018502e-16  2.0839093e-19  
9806.0  1.6783481e-16  2.0863074e-19  
9806.5  1.6297704e-16  2.08523e-19  
9807.0  1.6109335e-16  2.0881711e-19  
9807.5  1.6161657e-16  2.0909813e-19  
9808.0  1.6537067e-16  2.0885584e-19  
9808.5  1.7194155e-16  2.089199e-19  
9809.0  1.7246294e-16  2.0922898e-19  
9809.5  1.7158228e-16  2.1041932e-19  
9810.0  1.6557453e-16  2.1114125e-19  
9810.5  1.6436576e-16  2.1136646e-19  
9811.0  1.6322201e-16  2.1195647e-19  
9811.5  1.6421919e-16  2.1479713e-19  
9812.0  1.642978e-16  2.1420097e-19  
9812.5  1.684064e-16  2.1288174e-19  
9813.0  1.6993486e-16  2.0388855e-19  
9813.5  1.7525477e-16  2.0236735e-19  
9814.0  1.7319297e-16  2.0374611e-19  
9814.5  1.7133865e-16  2.047459e-19  
9815.0  1.6758313e-16  2.0625731e-19  
9815.5  1.6688112e-16  2.0671374e-19  
9816.0  1.6209701e-16  2.0673801e-19  
9816.5  1.622846e-16  2.0636209e-19  
9817.0  1.6385339e-16  2.0682322e-19  
9817.5  1.6220011e-16  2.0751976e-19  
9818.0  1.6101529e-16  2.0696302e-19  
9818.5  1.5458815e-16  2.0695718e-19  
9819.0  1.5353955e-16  2.0661514e-19  
9819.5  1.5536748e-16  2.0654596e-19  
9820.0  1.5766664e-16  2.0598312e-19  
9820.5  1.5931614e-16  2.1185431e-19  
9821.0  1.591599e-16  2.1581118e-19  
9821.5  1.5983696e-16  2.1704431e-19  
9822.0  1.6345543e-16  2.1590303e-19  
9822.5  1.6351977e-16  2.1215241e-19  
9823.0  1.6242731e-16  2.1243775e-19  
9823.5  1.5704436e-16  2.1257447e-19  
9824.0  1.5432745e-16  2.1315444e-19  
9824.5  1.5036038e-16  2.1327522e-19  
9825.0  1.4552858e-16  2.1354238e-19  
9825.5  1.4140796e-16  2.1392972e-19  
9826.0  1.4173533e-16  2.1407271e-19  
9826.5  1.4198242e-16  2.1413623e-19  
9827.0  1.423164e-16  2.1425986e-19  
9827.5  1.4065134e-16  2.1446003e-19  
9828.0  1.3985295e-16  2.134926e-19  
9828.5  1.4127553e-16  2.1218353e-19  
9829.0  1.4217183e-16  2.1486164e-19  
9829.5  1.418549e-16  2.1611664e-19  
9830.0  1.3941131e-16  2.1794095e-19  
9830.5  1.3531686e-16  2.1817668e-19  
9831.0  1.3049918e-16  2.1808675e-19  
9831.5  1.2729797e-16  2.1760078e-19  
9832.0  1.23224e-16  2.178478e-19  
9832.5  1.2335116e-16  2.1946417e-19  
9833.0  1.2684691e-16  2.1954006e-19  
9833.5  1.2475456e-16  2.1942377e-19  
9834.0  1.2275521e-16  2.188292e-19  
9834.5  1.1968668e-16  2.1854976e-19  
9835.0  1.1854626e-16  2.1982364e-19  
9835.5  1.1784093e-16  2.2077091e-19  
9836.0  1.163355e-16  2.2117835e-19  
9836.5  1.1491626e-16  2.2160964e-19  
9837.0  1.1431158e-16  2.2223139e-19  
9837.5  1.145143e-16  2.2297032e-19  
9838.0  1.1314802e-16  2.229912e-19  
9838.5  1.1216576e-16  2.2232536e-19  
9839.0  1.0946309e-16  2.2210344e-19  
9839.5  1.1011454e-16  2.2156894e-19  
9840.0  1.0998584e-16  2.2006453e-19  
9840.5  1.0806928e-16  2.196301e-19  
9841.0  1.0640225e-16  2.1995351e-19  
9841.5  1.0285628e-16  2.2028417e-19  
9842.0  1.0329582e-16  2.2089485e-19  
9842.5  1.0174715e-16  2.2051686e-19  
9843.0  9.5925894e-17  2.199743e-19  
9843.5  9.6384931e-17  2.1881916e-19  
9844.0  9.96073e-17  2.1849618e-19  
9844.5  9.4163425e-17  2.1828e-19  
9845.0  9.2302378e-17  2.1712435e-19  
9845.5  9.3507446e-17  2.1668969e-19  
9846.0  9.3211689e-17  2.1723915e-19  
9846.5  9.2798241e-17  2.171409e-19  
9847.0  8.9149235e-17  2.1708099e-19  
9847.5  8.7433922e-17  2.1772107e-19  
9848.0  8.8128563e-17  2.1838554e-19  
9848.5  9.0409028e-17  2.1804366e-19  
9849.0  9.2741772e-17  2.1815072e-19  
9849.5  8.9987318e-17  2.1831152e-19  
9850.0  8.7079797e-17  2.1747782e-19  
9850.5  8.4648209e-17  2.1710163e-19  
9851.0  8.2471949e-17  2.1883738e-19  
9851.5  8.0699904e-17  2.1859566e-19  
9852.0  8.1151612e-17  2.1743077e-19  
9852.5  8.2145971e-17  2.182584e-19  
9853.0  8.1986692e-17  2.1914252e-19  
9853.5  8.1339929e-17  2.1836538e-19  
9854.0  8.3131367e-17  2.1822424e-19  
9854.5  8.3553848e-17  2.187949e-19  
9855.0  8.2936246e-17  2.188367e-19  
9855.5  8.2277772e-17  2.1904762e-19  
9856.0  8.1293794e-17  2.1934446e-19  
9856.5  7.6958892e-17  2.1941373e-19  
9857.0  7.5297721e-17  2.1890807e-19  
9857.5  7.3380814e-17  2.1928566e-19  
9858.0  7.3451769e-17  2.1962496e-19  
9858.5  7.3751819e-17  2.2051707e-19  
9859.0  7.6497634e-17  2.2114308e-19  
9859.5  7.5366603e-17  2.2111246e-19  
9860.0  7.0847287e-17  2.2151651e-19  
9860.5  7.0832006e-17  2.2207973e-19  
9861.0  7.1774443e-17  2.2303169e-19  
9861.5  7.3703748e-17  2.2406933e-19  
9862.0  7.4444488e-17  2.2389255e-19  
9862.5  7.3147936e-17  2.2479611e-19  
9863.0  7.219446e-17  2.261074e-19  
9863.5  7.0125018e-17  2.2652519e-19  
9864.0  6.8423622e-17  2.2744777e-19  
9864.5  6.754271e-17  2.2812883e-19  
9865.0  6.5520345e-17  2.2891795e-19  
9865.5  6.5870209e-17  2.2989503e-19  
9866.0  6.4727117e-17  2.30849e-19  
9866.5  6.2853927e-17  2.3187623e-19  
9867.0  6.2357883e-17  2.3240303e-19  
9867.5  6.2763493e-17  2.3343802e-19  
9868.0  6.1279744e-17  2.344208e-19  
9868.5  5.9179819e-17  2.3655563e-19  
9869.0  6.3359801e-17  2.3936984e-19  
9869.5  6.4126561e-17  2.3955397e-19  
9870.0  6.2418882e-17  2.3921862e-19  
9870.5  6.3034061e-17  2.3448352e-19  
9871.0  6.0782393e-17  2.3533257e-19  
9871.5  5.4343198e-17  2.368367e-19  
9872.0  5.2230942e-17  2.387346e-19  
9872.5  5.0136215e-17  2.3970394e-19  
9873.0  5.2885275e-17  2.3995968e-19  
9873.5  5.9107585e-17  2.4004449e-19  
9874.0  6.2425192e-17  2.397367e-19  
9874.5  6.5050637e-17  2.4001605e-19  
9875.0  6.6371317e-17  2.4030026e-19  
9875.5  6.5657447e-17  2.4005527e-19  
9876.0  6.0493379e-17  2.3989186e-19  
9876.5  6.0145983e-17  2.3923291e-19  
9877.0  5.9036024e-17  2.3757502e-19  
9877.5  5.966643e-17  2.3618713e-19  
9878.0  6.0362611e-17  2.3965532e-19  
9878.5  5.9805226e-17  2.4079968e-19  
9879.0  5.8999398e-17  2.4277129e-19  
9879.5  5.7406946e-17  2.4087628e-19  
9880.0  5.6758963e-17  2.3921416e-19  
9880.5  5.6645494e-17  2.3812754e-19  
9881.0  5.8082258e-17  2.3719973e-19  
9881.5  5.7353667e-17  2.3732414e-19  
9882.0  5.5990037e-17  2.3743614e-19  
9882.5  5.5119169e-17  2.3670891e-19  
9883.0  5.5246703e-17  2.3692699e-19  
9883.5  5.6398464e-17  2.3735912e-19  
9884.0  5.6403626e-17  2.3653476e-19  
9884.5  5.4634605e-17  2.3606497e-19  
9885.0  5.6115308e-17  2.3595345e-19  
9885.5  5.6609375e-17  2.3725999e-19  
9886.0  5.6570757e-17  2.3758612e-19  
9886.5  5.5481065e-17  2.3640859e-19  
9887.0  5.3012061e-17  2.3641692e-19  
9887.5  5.2408746e-17  2.3614721e-19  
9888.0  5.13979e-17  2.3632229e-19  
9888.5  4.9641559e-17  2.3699882e-19  
9889.0  5.0185323e-17  2.3674984e-19  
9889.5  5.211563e-17  2.3653281e-19  
9890.0  5.4349735e-17  2.3684474e-19  
9890.5  5.7295967e-17  2.3737734e-19  
9891.0  5.7769303e-17  2.3774424e-19  
9891.5  5.7296308e-17  2.3893363e-19  
9892.0  5.3552699e-17  2.4128957e-19  
9892.5  4.7741669e-17  2.4859129e-19  
9893.0  4.2817729e-17  2.4762904e-19  
9893.5  4.2633408e-17  2.4605908e-19  
9894.0  4.2571032e-17  2.3698684e-19  
9894.5  4.685313e-17  2.3548085e-19  
9895.0  4.7717708e-17  2.3725529e-19  
9895.5  4.9296225e-17  2.3907004e-19  
9896.0  4.3193916e-17  2.4181222e-19  
9896.5  4.2571465e-17  2.4353576e-19  
9897.0  4.1786297e-17  2.449195e-19  
9897.5  4.4307614e-17  2.4594971e-19  
9898.0  4.7567437e-17  2.4660413e-19  
9898.5  4.7970983e-17  2.4737019e-19  
9899.0  4.8462072e-17  2.4836511e-19  
9899.5  4.448678e-17  2.4920086e-19  
9900.0  4.549809e-17  2.4711182e-19  
9900.5  4.7689849e-17  2.4675717e-19  
9901.0  4.9962173e-17  2.4566527e-19  
9901.5  5.0229541e-17  2.5174244e-19  
9902.0  4.9347808e-17  2.5632263e-19  
9902.5  4.9242843e-17  2.6507735e-19  
9903.0  4.793465e-17  2.6427048e-19  
9903.5  4.6869854e-17  2.5732054e-19  
9904.0  4.5330113e-17  2.5556875e-19  
9904.5  4.5681843e-17  2.5384782e-19  
9905.0  4.6261197e-17  2.5358059e-19  
9905.5  4.8390227e-17  2.535675e-19  
9906.0  4.7432698e-17  2.5344539e-19  
9906.5  4.6043172e-17  2.535212e-19  
9907.0  4.4876614e-17  2.5351736e-19  
9907.5  4.4686894e-17  2.5300758e-19  
9908.0  4.4448378e-17  2.530445e-19  
9908.5  4.5259511e-17  2.5369329e-19  
9909.0  4.6172715e-17  2.5374835e-19  
9909.5  4.5334221e-17  2.5349164e-19  
9910.0  4.5714336e-17  2.5326522e-19  
9910.5  4.4123779e-17  2.5366203e-19  
9911.0  4.5677523e-17  2.5418555e-19  
9911.5  4.5416077e-17  2.5506765e-19  
9912.0  4.5105986e-17  2.5635626e-19  
9912.5  4.5865035e-17  2.5603254e-19  
9913.0  5.0558861e-17  2.5644474e-19  
9913.5  4.8906809e-17  2.5699946e-19  
9914.0  4.569604e-17  2.5737672e-19  
9914.5  4.2429879e-17  2.5922665e-19  
9915.0  4.1064368e-17  2.6227664e-19  
9915.5  3.8030637e-17  2.6394078e-19  
9916.0  3.724084e-17  2.6123323e-19  
9916.5  3.9171933e-17  2.5943613e-19  
9917.0  3.9834344e-17  2.5555013e-19  
9917.5  4.0455843e-17  2.5644495e-19  
9918.0  4.221327e-17  2.5626909e-19  
9918.5  4.2470272e-17  2.5764573e-19  
9919.0  4.6415351e-17  2.5766569e-19  
9919.5  4.5332952e-17  2.5670376e-19  
9920.0  4.3843414e-17  2.5606718e-19  
9920.5  5.1559277e-17  2.5533675e-19  
9921.0  5.1805845e-17  2.5576113e-19  
9921.5  4.9221878e-17  2.553551e-19  
9922.0  4.6465361e-17  2.5408047e-19  
9922.5  4.353222e-17  2.5271744e-19  
9923.0  4.2433541e-17  2.5112017e-19  
9923.5  4.1792118e-17  2.506453e-19  
9924.0  4.2787507e-17  2.5100161e-19  
9924.5  4.2121774e-17  2.5719562e-19  
9925.0  4.0372574e-17  2.58602e-19  
9925.5  4.2329246e-17  2.604241e-19  
9926.0  4.2994692e-17  2.5855079e-19  
9926.5  4.6267759e-17  2.5793137e-19  
9927.0  4.5616762e-17  2.5955907e-19  
9927.5  4.4095685e-17  2.5998902e-19  
9928.0  4.3429385e-17  2.5923468e-19  
9928.5  4.3740468e-17  2.6124106e-19  
9929.0  4.5755434e-17  2.6307138e-19  
9929.5  4.7496216e-17  2.6338523e-19  
9930.0  4.9930872e-17  2.6447363e-19  
9930.5  5.0040742e-17  2.6569649e-19  
9931.0  4.9760745e-17  2.6617883e-19  
9931.5  4.6058404e-17  2.6639184e-19  
9932.0  4.5065903e-17  2.6791577e-19  
9932.5  4.2632502e-17  2.6856792e-19  
9933.0  4.371552e-17  2.6799858e-19  
9933.5  4.3592768e-17  2.6826789e-19  
9934.0  4.0780822e-17  2.6888469e-19  
9934.5  3.9661255e-17  2.7421526e-19  
9935.0  3.8311253e-17  2.7629473e-19  
9935.5  3.8704426e-17  2.8068344e-19  
9936.0  3.6592308e-17  2.7513363e-19  
9936.5  3.7520132e-17  2.6793175e-19  
9937.0  3.6394449e-17  2.643861e-19  
9937.5  3.5598212e-17  2.633623e-19  
9938.0  3.6017409e-17  2.6681525e-19  
9938.5  3.7090413e-17  2.6851264e-19  
9939.0  3.7188536e-17  2.7127388e-19  
9939.5  3.8627135e-17  2.7175957e-19  
9940.0  3.8297694e-17  2.7247322e-19  
9940.5  3.9429841e-17  2.7456433e-19  
9941.0  4.2464669e-17  2.757014e-19  
9941.5  4.0890875e-17  2.7586478e-19  
9942.0  3.8063791e-17  2.7641967e-19  
9942.5  3.087454e-17  2.7730497e-19  
9943.0  2.7798847e-17  2.7413018e-19  
9943.5  2.6210818e-17  2.7562042e-19  
9944.0  2.3190713e-17  2.7881169e-19  
9944.5  2.3743809e-17  2.8809799e-19  
9945.0  2.9399568e-17  2.9581434e-19  
9945.5  3.0504178e-17  2.9354836e-19  
9946.0  3.0531779e-17  2.9221899e-19  
9946.5  2.5536122e-17  2.8581878e-19  
9947.0  2.2357223e-17  2.8536604e-19  
9947.5  2.0293566e-17  2.8521528e-19  
9948.0  2.0711092e-17  2.8514287e-19  
9948.5  2.7810275e-17  2.846037e-19  
9949.0  2.8313793e-17  2.8318561e-19  
9949.5  3.0774277e-17  2.833487e-19  
9950.0  3.8006078e-17  2.8372434e-19  
9950.5  3.9844226e-17  2.8311267e-19  
9951.0  3.5172732e-17  2.8276941e-19  
9951.5  3.4515e-17  2.8178173e-19  
9952.0  3.4974801e-17  2.8170015e-19  
9952.5  3.1803865e-17  2.8240814e-19  
9953.0  3.0062731e-17  2.8235473e-19  
9953.5  3.3439981e-17  2.8164902e-19  
9954.0  3.3785184e-17  2.8134344e-19  
9954.5  3.4776759e-17  2.8144016e-19  
9955.0  3.6063086e-17  2.8119342e-19  
9955.5  3.5254141e-17  2.81536e-19  
9956.0  4.0848036e-17  2.8173789e-19  
9956.5  4.0954414e-17  2.8216835e-19  
9957.0  4.0681572e-17  2.8273427e-19  
9957.5  4.5588154e-17  2.8281349e-19  
9958.0  4.730214e-17  2.8302605e-19  
9958.5  4.3749089e-17  2.831316e-19  
9959.0  4.2282531e-17  2.8342793e-19  
9959.5  4.3201315e-17  2.8413651e-19  
9960.0  4.671923e-17  2.8388353e-19  
9960.5  5.0592012e-17  2.8453129e-19  
9961.0  5.6982491e-17  2.853405e-19  
9961.5  5.7050073e-17  2.8745817e-19  
9962.0  5.5120981e-17  2.8945337e-19  
9962.5  5.3166166e-17  2.9413305e-19  
9963.0  5.0529573e-17  2.9132842e-19  
9963.5  4.690321e-17  2.8858307e-19  
9964.0  4.5424866e-17  2.8354309e-19  
9964.5  4.7844636e-17  2.8211002e-19  
9965.0  5.0366784e-17  2.8585665e-19  
9965.5  5.3138284e-17  2.8817877e-19  
9966.0  5.0871805e-17  2.9113437e-19  
9966.5  4.8964816e-17  2.9257732e-19  
9967.0  4.4962836e-17  2.9377894e-19  
9967.5  4.3108841e-17  2.9246585e-19  
9968.0  3.98519e-17  2.918761e-19  
9968.5  3.7864681e-17  2.9016004e-19  
9969.0  3.6840707e-17  2.9104472e-19  
9969.5  3.4504102e-17  2.9171934e-19  
9970.0  3.5413609e-17  2.9219222e-19  
9970.5  3.6107838e-17  2.9321114e-19  
9971.0  3.7669278e-17  2.9403445e-19  
9971.5  3.9922157e-17  2.9796371e-19  
9972.0  4.1635954e-17  3.0113622e-19  
9972.5  4.2772906e-17  3.036733e-19  
9973.0  4.1085546e-17  3.0405681e-19  
9973.5  4.1092034e-17  3.0130287e-19  
9974.0  4.1212371e-17  3.0145969e-19  
9974.5  4.1445585e-17  3.0168186e-19  
9975.0  4.2774855e-17  3.0115153e-19  
9975.5  4.6378581e-17  3.0264438e-19  
9976.0  4.6275041e-17  3.0850403e-19  
9976.5  4.7750487e-17  3.1337569e-19  
9977.0  4.0741363e-17  3.1850246e-19  
9977.5  3.9372061e-17  3.1987599e-19  
9978.0  3.4357967e-17  3.1864069e-19  
9978.5  3.5403679e-17  3.0480747e-19  
9979.0  3.6853262e-17  3.0446997e-19  
9979.5  4.0327058e-17  3.0345862e-19  
9980.0  4.1973673e-17  3.0636742e-19  
9980.5  4.0179816e-17  3.082007e-19  
9981.0  4.0417349e-17  3.098757e-19  
9981.5  4.4102668e-17  3.1030311e-19  
9982.0  4.0295204e-17  3.1077102e-19  
9982.5  3.9224709e-17  3.1208069e-19  
9983.0  3.4137286e-17  3.1273763e-19  
9983.5  3.4515389e-17  3.0863105e-19  
9984.0  3.7068461e-17  3.0697946e-19  
9984.5  3.4754512e-17  3.0377806e-19  
9985.0  3.4132156e-17  3.0349892e-19  
9985.5  3.289929e-17  3.0312836e-19  
9986.0  3.3162311e-17  3.0773086e-19  
9986.5  3.3454478e-17  3.1008424e-19  
9987.0  3.5018019e-17  3.1630171e-19  
9987.5  3.6263251e-17  3.1357667e-19  
9988.0  4.0226043e-17  3.1144903e-19  
9988.5  3.9497948e-17  3.0868907e-19  
9989.0  3.6197172e-17  3.078984e-19  
9989.5  3.1655298e-17  3.0673937e-19  
9990.0  2.8518725e-17  3.0428801e-19  
9990.5  2.9339601e-17  3.0181079e-19  
9991.0  2.967616e-17  3.0400941e-19  
9991.5  3.5156362e-17  3.0616503e-19  
9992.0  3.8183474e-17  3.1408053e-19  
9992.5  4.1309242e-17  3.1544747e-19  
9993.0  4.1257093e-17  3.1814271e-19  
9993.5  4.0192684e-17  3.1097163e-19  
9994.0  3.7013452e-17  3.0828006e-19  
9994.5  3.5581603e-17  3.0509926e-19  
9995.0  3.2708167e-17  3.0540567e-19  
9995.5  3.4937713e-17  3.0622563e-19  
9996.0  3.5108842e-17  3.0855274e-19  
9996.5  3.4531642e-17  3.1052164e-19  
9997.0  3.481713e-17  3.123867e-19  
9997.5  3.448245e-17  3.1375908e-19  
9998.0  3.5196307e-17  3.1631676e-19  
9998.5  3.5523137e-17  3.1803361e-19  
9999.0  3.819923e-17  3.1920522e-19  
9999.5  3.8557645e-17  3.215614e-19  


==> anc/LBTSpectra/2014J_LBT_20150121.txt <==
3400.5  -1.8697074e-17  4.5924468e-18  
3401.0  -2.3774504e-17  4.5481651e-18  
3401.5  -2.3216506e-17  4.4396874e-18  
3402.0  -1.3836602e-17  4.4333164e-18  
3402.5  -8.3799566e-18  4.3394439e-18  
3403.0  -1.7216053e-18  4.2941582e-18  
3403.5  3.3007207e-18  4.1990306e-18  
3404.0  4.2436816e-18  4.1457292e-18  
3404.5  2.3532632e-18  4.1065811e-18  
3405.0  2.3780267e-18  4.171842e-18  
3405.5  4.4298799e-18  4.1508776e-18  
3406.0  1.0807941e-18  4.1298391e-18  
3406.5  -5.3357703e-18  4.1541078e-18  
3407.0  -3.819058e-18  4.2129251e-18  
3407.5  -4.9229949e-18  4.1551532e-18  
3408.0  -3.653319e-18  4.1495293e-18  
3408.5  -1.8122882e-18  4.1665047e-18  
3409.0  9.0509133e-19  4.230454e-18  
3409.5  -5.0670094e-18  4.2844978e-18  
3410.0  -3.5329484e-18  4.3340482e-18  
3410.5  9.4678085e-20  4.3894436e-18  
3411.0  -3.3527779e-18  4.4442906e-18  
3411.5  -7.2398616e-18  4.4381372e-18  
3412.0  -1.1630413e-20  4.5294605e-18  
3412.5  -1.494563e-18  4.4660173e-18  
3413.0  -3.2060856e-18  4.5507636e-18  
3413.5  -8.2230118e-18  4.4242922e-18  
3414.0  -1.3819248e-17  4.6274662e-18  
3414.5  -1.5399976e-17  4.4840453e-18  
3415.0  -1.1684759e-17  4.5882036e-18  
3415.5  -1.2795909e-17  4.521726e-18  
3416.0  -1.5589686e-17  4.5296874e-18  
3416.5  -1.9213518e-17  4.4488553e-18  
3417.0  -2.0617181e-17  4.5008771e-18  
3417.5  -2.5462029e-17  4.4457411e-18  
3418.0  -1.9650167e-17  4.5001452e-18  
3418.5  -1.3125409e-17  4.4852299e-18  
3419.0  -9.9277095e-18  4.4908608e-18  
3419.5  -7.9341393e-18  4.4670845e-18  
3420.0  -9.0755191e-18  4.5198e-18  
3420.5  -1.4397959e-17  4.3957772e-18  
3421.0  -1.8534526e-17  4.4316513e-18  
3421.5  -2.043158e-17  4.3412953e-18  
3422.0  -2.0329728e-17  4.4113112e-18  
3422.5  -1.1837987e-17  4.2810152e-18  
3423.0  -3.1306843e-18  4.3962202e-18  
3423.5  7.7336049e-19  4.3072191e-18  
3424.0  -2.1393e-18  4.3002088e-18  
3424.5  -1.1144653e-17  4.2622034e-18  
3425.0  -2.377524e-17  4.3087412e-18  
3425.5  -2.2156883e-17  4.2492129e-18  
3426.0  -9.0135721e-18  4.2722762e-18  
3426.5  6.0416897e-21  4.1585256e-18  
3427.0  -5.9490823e-18  4.1772069e-18  
3427.5  -8.0182235e-18  4.0778385e-18  
3428.0  -8.6225528e-19  4.1397511e-18  
3428.5  1.6593157e-19  4.0352634e-18  
3429.0  -4.5541941e-18  4.0594146e-18  
3429.5  -1.8983999e-21  4.0172276e-18  
3430.0  -2.6998969e-18  4.0545456e-18  
3430.5  -6.5688345e-18  3.9970271e-18  
3431.0  -5.9471653e-18  3.9766516e-18  
3431.5  9.374807e-19  3.9189993e-18  
3432.0  7.6102867e-19  3.9334645e-18  
3432.5  -7.8429359e-18  3.9118215e-18  
3433.0  -1.7066832e-17  3.8996484e-18  
3433.5  -1.7525497e-17  3.859437e-18  
3434.0  -1.8554342e-17  3.8530191e-18  
3434.5  -1.1642363e-17  3.8006785e-18  
3435.0  -7.7816651e-18  3.8333353e-18  
3435.5  -6.0535244e-18  3.8112995e-18  
3436.0  -7.9625537e-18  3.7165048e-18  
3436.5  -1.3872625e-18  3.7343082e-18  
3437.0  -1.5187974e-19  3.748788e-18  
3437.5  -5.5308802e-18  3.7186632e-18  
3438.0  -1.2693371e-17  3.7565511e-18  
3438.5  -1.6997282e-17  3.7213601e-18  
3439.0  -1.8996334e-17  3.7581308e-18  
3439.5  -1.4265719e-17  3.7844825e-18  
3440.0  -1.2761994e-17  3.7700902e-18  
3440.5  -1.2789061e-17  3.7401005e-18  
3441.0  -1.3627359e-17  3.7378607e-18  
3441.5  -1.2031122e-17  3.6783467e-18  
3442.0  -1.2398658e-17  3.734782e-18  
3442.5  -1.1960431e-17  3.7519423e-18  
3443.0  -1.0644461e-17  3.7213411e-18  
3443.5  -7.9614585e-18  3.6847262e-18  
3444.0  -7.4317317e-18  3.6930736e-18  
3444.5  -8.0242232e-18  3.7444e-18  
3445.0  -1.282767e-17  3.6788496e-18  
3445.5  -1.8102573e-17  3.7452937e-18  
3446.0  -1.6924063e-17  3.6466614e-18  
3446.5  -1.1528925e-17  3.6643068e-18  
3447.0  -9.032683e-18  3.6066018e-18  
3447.5  -9.8496631e-18  3.5612266e-18  
3448.0  -1.2453564e-17  3.5073201e-18  
3448.5  -1.5416772e-17  3.5097215e-18  
3449.0  -1.2509097e-17  3.4936626e-18  
3449.5  -8.7644963e-18  3.5253778e-18  
3450.0  -1.6207253e-17  3.4190824e-18  
3450.5  -2.0450642e-17  3.4398627e-18  
3451.0  -1.9041083e-17  3.4067089e-18  
3451.5  -2.5186532e-17  3.4487112e-18  
3452.0  -1.9699536e-17  3.4280365e-18  
3452.5  -1.8223693e-17  3.4406498e-18  
3453.0  -2.4010795e-17  3.4193552e-18  
3453.5  -2.1043974e-17  3.4132266e-18  
3454.0  -1.7600466e-17  3.3373446e-18  
3454.5  -1.6456412e-17  3.3515674e-18  
3455.0  -1.2128342e-17  3.3446023e-18  
3455.5  -1.1356567e-17  3.3800716e-18  
3456.0  -7.1926345e-18  3.362805e-18  
3456.5  -4.2710697e-18  3.3986808e-18  
3457.0  -4.9026542e-18  3.3686107e-18  
3457.5  -8.9748635e-18  3.4636971e-18  
3458.0  -1.2161692e-17  3.4414196e-18  
3458.5  -1.4299643e-17  3.4517242e-18  
3459.0  -1.0289391e-17  3.4631208e-18  
3459.5  -1.1040585e-17  3.4839142e-18  
3460.0  -9.5641146e-18  3.4455733e-18  
3460.5  -1.0536276e-17  3.4827222e-18  
3461.0  -6.6683062e-18  3.4513822e-18  
3461.5  -5.0871318e-18  3.4565139e-18  
3462.0  -1.0164196e-17  3.3987358e-18  
3462.5  -1.6677183e-17  3.437683e-18  
3463.0  -1.2252063e-17  3.4121738e-18  
3463.5  -6.8742531e-18  3.419139e-18  
3464.0  -2.2982847e-18  3.4166711e-18  
3464.5  -5.9435203e-18  3.3707369e-18  
3465.0  -7.8810707e-18  3.3481871e-18  
3465.5  -2.2494221e-18  3.3513373e-18  
3466.0  1.5398526e-18  3.3492683e-18  
3466.5  -7.9495784e-18  3.3291465e-18  
3467.0  -1.5149472e-17  3.3149181e-18  
3467.5  -1.6073043e-17  3.3148607e-18  
3468.0  -4.3430734e-18  3.3223464e-18  
3468.5  4.2202793e-18  3.2914815e-18  
3469.0  -1.053647e-18  3.3380395e-18  
3469.5  -1.0398136e-17  3.3398156e-18  
3470.0  -1.3287486e-17  3.264491e-18  
3470.5  -7.3785214e-18  3.3420065e-18  
3471.0  -5.8024885e-19  3.2968684e-18  
3471.5  -5.7627326e-18  3.3148747e-18  
3472.0  -1.0552915e-17  3.2983666e-18  
3472.5  -7.2015805e-18  3.3043086e-18  
3473.0  -4.2070491e-18  3.2837332e-18  
3473.5  -5.551872e-18  3.2986926e-18  
3474.0  -1.2536266e-17  3.2674397e-18  
3474.5  -1.8776531e-17  3.2601309e-18  
3475.0  -1.8044154e-17  3.2389685e-18  
3475.5  -1.3058571e-17  3.2365921e-18  
3476.0  -1.0118806e-17  3.2814842e-18  
3476.5  -8.5729517e-18  3.2018572e-18  
3477.0  -6.9315213e-18  3.1996861e-18  
3477.5  -3.6900647e-18  3.1999941e-18  
3478.0  -3.5179004e-18  3.1535141e-18  
3478.5  -5.1616997e-18  3.1552636e-18  
3479.0  -4.0535975e-18  3.1293882e-18  
3479.5  8.297356e-19  3.0890885e-18  
3480.0  1.8584139e-18  3.1312072e-18  
3480.5  3.5167665e-18  3.0581675e-18  
3481.0  -3.7085999e-18  3.0366648e-18  
3481.5  -1.3418852e-17  3.0105199e-18  
3482.0  -1.6355928e-17  3.0031524e-18  
3482.5  -1.7463452e-17  2.9828725e-18  
3483.0  -1.6466923e-17  3.0024631e-18  
3483.5  -1.0724621e-17  2.9548423e-18  
3484.0  -7.8179723e-18  3.0161919e-18  
3484.5  -3.4951754e-18  2.9856179e-18  
3485.0  -1.3627318e-18  3.005891e-18  
3485.5  1.3598749e-18  2.9914147e-18  
3486.0  4.9952814e-18  3.0068549e-18  
3486.5  5.9193866e-19  2.9700934e-18  
3487.0  -6.0400182e-18  3.0420129e-18  
3487.5  -6.9013957e-18  2.9564612e-18  
3488.0  -2.8296871e-18  3.0213272e-18  
3488.5  -1.8589265e-18  2.9326622e-18  
3489.0  -2.8255032e-18  2.909499e-18  
3489.5  -2.5093767e-19  2.9026505e-18  
3490.0  6.2580126e-19  2.9402107e-18  
3490.5  3.8504534e-18  2.9002778e-18  
3491.0  2.619159e-18  2.9128483e-18  
3491.5  7.2159304e-19  2.8900392e-18  
3492.0  -2.0273695e-18  2.9579757e-18  
3492.5  -3.3203082e-18  2.9153693e-18  
3493.0  3.4949753e-18  2.9370276e-18  
3493.5  6.1286944e-18  2.9352264e-18  
3494.0  -5.6466699e-18  2.9258801e-18  
3494.5  -1.2032278e-17  2.9283842e-18  
3495.0  -1.1028754e-17  2.9367217e-18  
3495.5  -7.9331531e-18  2.9158381e-18  
3496.0  -1.0640917e-17  2.9218753e-18  
3496.5  -1.1230281e-17  2.9103874e-18  
3497.0  -9.0025829e-18  2.9391567e-18  
3497.5  -7.3374446e-18  2.9276247e-18  
3498.0  -9.9988101e-18  2.9406271e-18  
3498.5  -1.1152605e-17  2.9225628e-18  
3499.0  -8.0195857e-18  2.9478765e-18  
3499.5  -3.8827659e-18  2.9248056e-18  
3500.0  -1.365927e-18  2.9354224e-18  
3500.5  -9.8755623e-19  2.9294173e-18  
3501.0  -4.682166e-18  2.9387096e-18  
3501.5  -7.9718616e-18  2.9003814e-18  
3502.0  -1.1011194e-17  2.9263409e-18  
3502.5  -1.2401991e-17  2.9019825e-18  
3503.0  -1.0832179e-17  2.8890802e-18  
3503.5  -1.1400446e-17  2.9064018e-18  
3504.0  -1.3556627e-17  2.8656108e-18  
3504.5  -1.5310411e-17  2.8609513e-18  
3505.0  -1.8800998e-17  2.8369882e-18  
3505.5  -2.6071733e-17  2.8032889e-18  
3506.0  -2.4821198e-17  2.8077026e-18  
3506.5  -1.4715278e-17  2.787853e-18  
3507.0  -5.1247205e-18  2.7649005e-18  
3507.5  -3.6942399e-18  2.7849901e-18  
3508.0  1.0347357e-18  2.7751268e-18  
3508.5  -4.9318094e-18  2.7926549e-18  
3509.0  -8.6477816e-18  2.7721614e-18  
3509.5  -2.287532e-18  2.7862676e-18  
3510.0  2.6731348e-18  2.7431603e-18  
3510.5  -1.8972263e-18  2.760002e-18  
3511.0  -6.6742869e-18  2.7430793e-18  
3511.5  -6.1847556e-18  2.7432113e-18  
3512.0  -1.8420986e-19  2.7263125e-18  
3512.5  -3.6482606e-18  2.726408e-18  
3513.0  -9.4159172e-18  2.6950189e-18  
3513.5  -9.7269743e-18  2.7420673e-18  
3514.0  -5.380838e-18  2.6733486e-18  
3514.5  -4.6957913e-18  2.7073613e-18  
3515.0  -2.5636569e-18  2.6613559e-18  
3515.5  -5.7528259e-18  2.6979653e-18  
3516.0  -9.0780694e-18  2.654447e-18  
3516.5  -1.0028121e-17  2.703129e-18  
3517.0  -4.8135001e-18  2.6814718e-18  
3517.5  -4.3613623e-18  2.6907305e-18  
3518.0  -8.2494482e-18  2.6732104e-18  
3518.5  -1.283525e-17  2.7094128e-18  
3519.0  -1.1685996e-17  2.6854497e-18  
3519.5  -1.7719137e-17  2.7156519e-18  
3520.0  -2.3495491e-17  2.6802991e-18  
3520.5  -2.0867025e-17  2.7223297e-18  
3521.0  -1.2796555e-17  2.6784184e-18  
3521.5  -9.0293462e-18  2.7167714e-18  
3522.0  -4.7171685e-18  2.6461167e-18  
3522.5  -5.2729582e-18  2.7074071e-18  
3523.0  -5.2384273e-18  2.6189595e-18  
3523.5  -7.7468159e-18  2.657916e-18  
3524.0  -8.5161301e-18  2.6140135e-18  
3524.5  -4.5691035e-18  2.6555208e-18  
3525.0  1.119978e-18  2.6206826e-18  
3525.5  -3.1931825e-18  2.628954e-18  
3526.0  -6.0763735e-18  2.6171021e-18  
3526.5  -5.361411e-18  2.6443713e-18  
3527.0  -4.2345846e-18  2.5981224e-18  
3527.5  4.7947186e-21  2.6128555e-18  
3528.0  3.1073809e-18  2.5913876e-18  
3528.5  5.0422449e-18  2.5863431e-18  
3529.0  5.8478991e-18  2.6133589e-18  
3529.5  6.6046839e-18  2.6167887e-18  
3530.0  -1.9716396e-18  2.569908e-18  
3530.5  -1.0095547e-17  2.6339736e-18  
3531.0  -1.6987607e-17  2.5975718e-18  
3531.5  -1.798451e-17  2.6060549e-18  
3532.0  -1.5942707e-17  2.5979346e-18  
3532.5  -1.0353591e-17  2.6240655e-18  
3533.0  -1.155082e-17  2.5947314e-18  
3533.5  -1.5284653e-17  2.596149e-18  
3534.0  -5.4628444e-18  2.5973065e-18  
3534.5  7.0461738e-18  2.5461404e-18  
3535.0  -1.8023022e-18  2.5613041e-18  
3535.5  -1.0043793e-17  2.5613363e-18  
3536.0  -6.0371634e-18  2.5633106e-18  
3536.5  -3.0494928e-19  2.549136e-18  
3537.0  -6.5098216e-18  2.5458052e-18  
3537.5  -1.5241462e-17  2.5122155e-18  
3538.0  -2.3283038e-17  2.5347642e-18  
3538.5  -1.6641511e-17  2.5076707e-18  
3539.0  -5.2975187e-18  2.5200335e-18  
3539.5  -1.193401e-18  2.489586e-18  
3540.0  -5.0987853e-20  2.4787034e-18  
3540.5  1.1619379e-18  2.4743194e-18  
3541.0  -3.4704346e-18  2.4942018e-18  
3541.5  -1.3753639e-18  2.4573429e-18  
3542.0  -8.9349098e-19  2.4805191e-18  
3542.5  4.7464748e-19  2.434049e-18  
3543.0  2.5274618e-18  2.4268057e-18  
3543.5  2.7099696e-18  2.4138297e-18  
3544.0  2.1855974e-18  2.4403446e-18  
3544.5  1.2034958e-18  2.4256659e-18  
3545.0  -5.867773e-18  2.4492998e-18  
3545.5  -1.2576574e-17  2.425338e-18  
3546.0  -1.8627639e-17  2.4426602e-18  
3546.5  -1.749091e-17  2.4200438e-18  
3547.0  -9.9617112e-18  2.4338721e-18  
3547.5  -4.4137242e-18  2.3856199e-18  
3548.0  -7.5071369e-18  2.4604264e-18  
3548.5  -1.290375e-17  2.3567464e-18  
3549.0  -8.8132049e-18  2.42094e-18  
3549.5  -5.7628386e-18  2.3515251e-18  
3550.0  -8.9075048e-18  2.3985162e-18  
3550.5  -9.2932381e-18  2.3467702e-18  
3551.0  -1.0183231e-17  2.3584201e-18  
3551.5  -1.1442648e-17  2.3450956e-18  
3552.0  -9.4868391e-18  2.3412252e-18  
3552.5  -7.9436436e-18  2.3315033e-18  
3553.0  -1.1067368e-17  2.3387109e-18  
3553.5  -1.1024254e-17  2.3262807e-18  
3554.0  -4.7086301e-18  2.3140895e-18  
3554.5  -6.1762538e-18  2.2675282e-18  
3555.0  -9.6312251e-18  2.3155695e-18  
3555.5  -8.9340402e-18  2.2648059e-18  
3556.0  -6.8705288e-18  2.2895444e-18  
3556.5  -1.036917e-17  2.2960936e-18  
3557.0  -1.1906662e-17  2.2827062e-18  
3557.5  -6.4625048e-18  2.2424292e-18  
3558.0  -3.7375366e-18  2.2613744e-18  
3558.5  -9.163099e-18  2.2311939e-18  
3559.0  -1.1567392e-17  2.2380464e-18  
3559.5  -7.5172284e-18  2.2232535e-18  
3560.0  -2.5264957e-18  2.2171068e-18  
3560.5  -3.7516791e-18  2.1982024e-18  
3561.0  -6.7049046e-18  2.2033146e-18  
3561.5  -1.5609732e-17  2.1976403e-18  
3562.0  -1.9314997e-17  2.2424212e-18  
3562.5  -1.8554729e-17  2.2172562e-18  
3563.0  -2.1190801e-17  2.2469681e-18  
3563.5  -2.0733825e-17  2.2228793e-18  
3564.0  -9.3331693e-18  2.2306091e-18  
3564.5  -3.9296834e-18  2.2550101e-18  
3565.0  3.2046953e-19  2.2505237e-18  
3565.5  -4.9185389e-19  2.2622803e-18  
3566.0  -6.395915e-18  2.2789829e-18  
3566.5  -7.9897679e-18  2.2955295e-18  
3567.0  -9.3654752e-18  2.2812202e-18  
3567.5  -1.1886118e-17  2.3395246e-18  
3568.0  -9.0660643e-18  2.3258931e-18  
3568.5  -8.7363978e-18  2.3262866e-18  
3569.0  -1.0239307e-17  2.3602019e-18  
3569.5  -1.3713279e-17  2.3331746e-18  
3570.0  -1.5411434e-17  2.357972e-18  
3570.5  -1.6163498e-17  2.3530269e-18  
3571.0  -1.4093308e-17  2.3572018e-18  
3571.5  -7.8753954e-18  2.359188e-18  
3572.0  3.5562891e-19  2.3417532e-18  
3572.5  -1.0626091e-19  2.356078e-18  
3573.0  -7.5240345e-18  2.3242407e-18  
3573.5  -1.1759421e-17  2.3476659e-18  
3574.0  -1.2928439e-17  2.3106865e-18  
3574.5  -1.4479645e-17  2.3269436e-18  
3575.0  -1.3010837e-17  2.2894664e-18  
3575.5  -1.0733774e-17  2.3290486e-18  
3576.0  -1.1558927e-17  2.2610313e-18  
3576.5  -1.5420994e-17  2.3137591e-18  
3577.0  -1.7509909e-17  2.2449071e-18  
3577.5  -9.9882919e-18  2.301422e-18  
3578.0  -3.5034562e-18  2.2405185e-18  
3578.5  -4.8059801e-18  2.263369e-18  
3579.0  -8.1928978e-18  2.2464611e-18  
3579.5  -9.8811458e-18  2.2550378e-18  
3580.0  -1.4174472e-17  2.2180803e-18  
3580.5  -1.2374302e-17  2.233863e-18  
3581.0  -9.7645972e-18  2.203392e-18  
3581.5  -9.2598296e-18  2.2193593e-18  
3582.0  -1.3348242e-17  2.1994516e-18  
3582.5  -1.3046938e-17  2.2041619e-18  
3583.0  -1.1750975e-17  2.1947298e-18  
3583.5  -1.0170345e-17  2.2060161e-18  
3584.0  -1.2232586e-17  2.1998284e-18  
3584.5  -8.7197274e-18  2.1825552e-18  
3585.0  -1.2380147e-17  2.171855e-18  
3585.5  -1.9083489e-17  2.2091771e-18  
3586.0  -1.8080386e-17  2.1839474e-18  
3586.5  -9.8911323e-18  2.2010164e-18  
3587.0  -9.1534813e-18  2.1779259e-18  
3587.5  -1.1257927e-17  2.1724245e-18  
3588.0  -1.2127625e-17  2.2017956e-18  
3588.5  -7.2576317e-18  2.1962492e-18  
3589.0  -7.7155491e-18  2.1821729e-18  
3589.5  -9.0824155e-18  2.2087263e-18  
3590.0  -8.9156974e-18  2.181557e-18  
3590.5  -5.4373035e-18  2.1832594e-18  
3591.0  -1.0954938e-17  2.1874926e-18  
3591.5  -1.2437631e-17  2.1705956e-18  
3592.0  -1.0431454e-17  2.1565751e-18  
3592.5  -7.5390033e-18  2.1616905e-18  
3593.0  -6.5500343e-18  2.1600472e-18  
3593.5  -1.101083e-17  2.1184346e-18  
3594.0  -1.9564135e-17  2.15686e-18  
3594.5  -2.0517987e-17  2.1274835e-18  
3595.0  -1.6058265e-17  2.1224282e-18  
3595.5  -1.3982813e-17  2.1305532e-18  
3596.0  -1.5454403e-17  2.1099846e-18  
3596.5  -1.3109776e-17  2.1020491e-18  
3597.0  -1.3232281e-17  2.1057722e-18  
3597.5  -1.6248805e-17  2.0840985e-18  
3598.0  -1.9220394e-17  2.1059573e-18  
3598.5  -2.1574035e-17  2.0535657e-18  
3599.0  -1.9851606e-17  2.0969206e-18  
3599.5  -1.210291e-17  2.0495031e-18  
3600.0  -4.7592479e-18  2.0697828e-18  
3600.5  -5.5243755e-18  2.0429919e-18  
3601.0  -1.1550814e-17  2.0492949e-18  
3601.5  -1.4753763e-17  2.0181166e-18  
3602.0  -1.1154648e-17  2.0395952e-18  
3602.5  -8.6229561e-18  2.0058043e-18  
3603.0  -1.280835e-17  2.0423928e-18  
3603.5  -1.4565618e-17  2.0173472e-18  
3604.0  -9.9718473e-18  2.0199835e-18  
3604.5  -1.3692021e-17  2.0087596e-18  
3605.0  -1.3065875e-17  2.0216074e-18  
3605.5  -1.0566858e-17  2.0147772e-18  
3606.0  -1.06601e-17  2.0000727e-18  
3606.5  -9.9888166e-18  1.9841361e-18  
3607.0  -7.128749e-18  2.0208415e-18  
3607.5  -6.9392246e-18  1.9678569e-18  
3608.0  -5.2578163e-18  1.9969486e-18  
3608.5  -7.5254411e-18  1.9769708e-18  
3609.0  -7.0389871e-18  1.9826932e-18  
3609.5  -8.9078813e-18  1.9417461e-18  
3610.0  -9.3706506e-18  1.9788631e-18  
3610.5  -1.1709011e-17  1.9376588e-18  
3611.0  -1.3130528e-17  1.936175e-18  
3611.5  -1.1604792e-17  1.9276222e-18  
3612.0  -1.1186056e-17  1.9605783e-18  
3612.5  -1.0067235e-17  1.9067361e-18  
3613.0  -6.2790087e-18  1.9444543e-18  
3613.5  -5.4264784e-18  1.9180282e-18  
3614.0  -6.0417002e-18  1.9317659e-18  
3614.5  -7.3602455e-18  1.9144357e-18  
3615.0  -5.2718967e-18  1.9274186e-18  
3615.5  -6.6714191e-18  1.9025204e-18  
3616.0  -8.0836551e-18  1.9230747e-18  
3616.5  -5.1083687e-18  1.9035527e-18  
3617.0  -3.1947328e-18  1.917763e-18  
3617.5  -8.0462696e-18  1.8865566e-18  
3618.0  -1.4938142e-17  1.9436812e-18  
3618.5  -1.7826723e-17  1.9034173e-18  
3619.0  -1.3056123e-17  1.9078301e-18  
3619.5  -9.8591844e-18  1.9032533e-18  
3620.0  -7.8494274e-18  1.9032337e-18  
3620.5  -6.8238469e-18  1.8944077e-18  
3621.0  -8.2313489e-18  1.8955705e-18  
3621.5  -1.0326449e-17  1.8859504e-18  
3622.0  -7.7688282e-18  1.8763067e-18  
3622.5  -7.0977967e-18  1.9004629e-18  
3623.0  -1.0273561e-17  1.8860319e-18  
3623.5  -1.3854455e-17  1.8962737e-18  
3624.0  -1.5243191e-17  1.8785599e-18  
3624.5  -1.1394106e-17  1.8914989e-18  
3625.0  -8.8043799e-18  1.8661741e-18  
3625.5  -9.6610271e-18  1.8974072e-18  
3626.0  -6.3064003e-18  1.8804514e-18  
3626.5  -4.4891926e-18  1.8877499e-18  
3627.0  -6.4752571e-18  1.8670524e-18  
3627.5  -7.1882782e-18  1.8977557e-18  
3628.0  -1.0994285e-17  1.8886258e-18  
3628.5  -1.4242109e-17  1.8697255e-18  
3629.0  -1.3367576e-17  1.8736064e-18  
3629.5  -8.5393277e-18  1.907866e-18  
3630.0  -7.059014e-18  1.865582e-18  
3630.5  -3.0102313e-18  1.8955159e-18  
3631.0  -4.7527535e-18  1.8679579e-18  
3631.5  -4.2697569e-18  1.9066241e-18  
3632.0  -4.9970402e-18  1.8698518e-18  
3632.5  -6.478144e-18  1.894495e-18  
3633.0  -7.8878457e-18  1.8590355e-18  
3633.5  -6.6516886e-18  1.8859465e-18  
3634.0  -9.4739101e-18  1.8563806e-18  
3634.5  -1.0836549e-17  1.8994423e-18  
3635.0  -1.3401348e-17  1.869496e-18  
3635.5  -9.7590283e-18  1.9080227e-18  
3636.0  -1.118008e-17  1.8783706e-18  
3636.5  -5.5087427e-18  1.924586e-18  
3637.0  -1.8285493e-18  1.8804307e-18  
3637.5  -4.8775022e-18  1.9042407e-18  
3638.0  -4.6247823e-18  1.8885387e-18  
3638.5  -4.3993439e-18  1.9201467e-18  
3639.0  -7.9416722e-18  1.8852845e-18  
3639.5  -3.2766518e-18  1.909049e-18  
3640.0  2.7490371e-19  1.8816136e-18  
3640.5  -4.5340192e-18  1.8982451e-18  
3641.0  -1.1766068e-17  1.8738703e-18  
3641.5  -1.3373749e-17  1.8990468e-18  
3642.0  -1.4846835e-17  1.8717615e-18  
3642.5  -1.0755639e-17  1.8872673e-18  
3643.0  -5.122915e-18  1.8679957e-18  
3643.5  -6.0358262e-18  1.8839237e-18  
3644.0  -7.9901929e-18  1.854135e-18  
3644.5  -8.2267792e-18  1.8657525e-18  
3645.0  -9.633438e-18  1.859233e-18  
3645.5  -9.4615328e-18  1.864688e-18  
3646.0  -8.4151387e-18  1.8520904e-18  
3646.5  -9.7298412e-18  1.8609906e-18  
3647.0  -1.0592416e-17  1.8529397e-18  
3647.5  -1.0646847e-17  1.8600738e-18  
3648.0  -9.8337061e-18  1.8713465e-18  
3648.5  -1.2271965e-17  1.8699516e-18  
3649.0  -8.9927803e-18  1.8829382e-18  
3649.5  -1.0775999e-17  1.8776895e-18  
3650.0  -1.7825688e-17  1.8663429e-18  
3650.5  -1.9680648e-17  1.889896e-18  
3651.0  -1.7526326e-17  1.9045677e-18  
3651.5  -2.2098693e-17  1.8578339e-18  
3652.0  -2.2075318e-17  1.9176706e-18  
3652.5  -1.8190392e-17  1.873687e-18  
3653.0  -1.1461549e-17  1.8795432e-18  
3653.5  -1.7741339e-17  1.8996709e-18  
3654.0  -2.4084214e-17  1.889236e-18  
3654.5  -2.469822e-17  1.8804039e-18  
3655.0  -1.9544484e-17  1.897403e-18  
3655.5  -1.5356699e-17  1.8575851e-18  
3656.0  -1.3049476e-17  1.90311e-18  
3656.5  -1.1514988e-17  1.8789639e-18  
3657.0  -1.3807782e-17  1.8858639e-18  
3657.5  -1.6739865e-17  1.8651025e-18  
3658.0  -1.2695918e-17  1.8672711e-18  
3658.5  -1.5981039e-17  1.8649957e-18  
3659.0  -1.5345421e-17  1.8973123e-18  
3659.5  -1.3997604e-17  1.8552255e-18  
3660.0  -1.2936318e-17  1.8778698e-18  
3660.5  -1.4136331e-17  1.8582367e-18  
3661.0  -1.4581381e-17  1.8921843e-18  
3661.5  -1.3261052e-17  1.8496191e-18  
3662.0  -1.164175e-17  1.8705449e-18  
3662.5  -1.147182e-17  1.837417e-18  
3663.0  -1.1955078e-17  1.8740671e-18  
3663.5  -1.7591689e-17  1.8412025e-18  
3664.0  -1.8191317e-17  1.8683304e-18  
3664.5  -2.0458423e-17  1.8431937e-18  
3665.0  -2.424825e-17  1.8721002e-18  
3665.5  -2.5388561e-17  1.8484397e-18  
3666.0  -2.4469924e-17  1.8684649e-18  
3666.5  -2.5751576e-17  1.8363417e-18  
3667.0  -2.3097718e-17  1.8716397e-18  
3667.5  -1.7769925e-17  1.835872e-18  
3668.0  -1.7199531e-17  1.8635282e-18  
3668.5  -1.9154259e-17  1.8422065e-18  
3669.0  -1.8699137e-17  1.8444913e-18  
3669.5  -1.3742866e-17  1.8436062e-18  
3670.0  -6.807179e-18  1.8548691e-18  
3670.5  -5.2468663e-18  1.8409422e-18  
3671.0  -1.3567082e-17  1.8486711e-18  
3671.5  -2.1337146e-17  1.8189153e-18  
3672.0  -2.2025175e-17  1.8397143e-18  
3672.5  -1.5317315e-17  1.8471553e-18  
3673.0  -1.7575529e-17  1.8398928e-18  
3673.5  -1.827035e-17  1.8366076e-18  
3674.0  -1.573596e-17  1.831971e-18  
3674.5  -1.2888055e-17  1.8363329e-18  
3675.0  -1.3440796e-17  1.840998e-18  
3675.5  -1.5743461e-17  1.8295682e-18  
3676.0  -2.168454e-17  1.8346107e-18  
3676.5  -2.0163897e-17  1.8493584e-18  
3677.0  -1.9760461e-17  1.8420871e-18  
3677.5  -2.2763146e-17  1.853594e-18  
3678.0  -2.9335434e-17  1.845513e-18  
3678.5  -2.3101037e-17  1.8561504e-18  
3679.0  -1.6216253e-17  1.8578463e-18  
3679.5  -9.6848666e-18  1.870407e-18  
3680.0  -9.0020482e-18  1.8537917e-18  
3680.5  -1.2942325e-17  1.8788087e-18  
3681.0  -1.7813438e-17  1.8423135e-18  
3681.5  -1.5823994e-17  1.8596629e-18  
3682.0  -1.1961604e-17  1.8509409e-18  
3682.5  -7.0348235e-18  1.8491494e-18  
3683.0  -6.2472121e-18  1.8221218e-18  
3683.5  -1.2625117e-17  1.8395701e-18  
3684.0  -1.7557594e-17  1.8123169e-18  
3684.5  -1.3132311e-17  1.8275942e-18  
3685.0  -1.2519004e-17  1.8053376e-18  
3685.5  -1.4687482e-17  1.8148118e-18  
3686.0  -1.6219916e-17  1.8146964e-18  
3686.5  -1.2650102e-17  1.7983601e-18  
3687.0  -9.9508103e-18  1.8087393e-18  
3687.5  -9.9906702e-18  1.8024454e-18  
3688.0  -9.8166205e-18  1.7953205e-18  
3688.5  -9.2051437e-18  1.804187e-18  
3689.0  -1.2861404e-17  1.8013265e-18  
3689.5  -1.6861569e-17  1.8135899e-18  
3690.0  -1.6243075e-17  1.7942051e-18  
3690.5  -1.0770241e-17  1.8075745e-18  
3691.0  -8.0979017e-18  1.7870582e-18  
3691.5  -1.555476e-17  1.8039038e-18  
3692.0  -2.1615088e-17  1.7919168e-18  
3692.5  -1.8908498e-17  1.8046738e-18  
3693.0  -1.3268088e-17  1.7939194e-18  
3693.5  -1.7053275e-17  1.7972368e-18  
3694.0  -1.8462467e-17  1.774444e-18  
3694.5  -1.4377936e-17  1.8116579e-18  
3695.0  -1.3882474e-17  1.7871839e-18  
3695.5  -1.5617133e-17  1.7869628e-18  
3696.0  -1.0121444e-17  1.7690697e-18  
3696.5  -7.594197e-18  1.7872129e-18  
3697.0  -9.015043e-18  1.77477e-18  
3697.5  -1.1164131e-17  1.7837107e-18  
3698.0  -1.3345495e-17  1.7704771e-18  
3698.5  -1.6881818e-17  1.7812499e-18  
3699.0  -1.9191745e-17  1.7730307e-18  
3699.5  -2.2870817e-17  1.778096e-18  
3700.0  -2.3176979e-17  1.7614591e-18  
3700.5  -1.6584136e-17  1.7891032e-18  
3701.0  -1.4495754e-17  1.7732628e-18  
3701.5  -1.7208603e-17  1.7905844e-18  
3702.0  -1.7076284e-17  1.7704257e-18  
3702.5  -2.1185174e-17  1.7707901e-18  
3703.0  -2.3228208e-17  1.7758637e-18  
3703.5  -2.6785225e-17  1.766909e-18  
3704.0  -2.6889499e-17  1.7691842e-18  
3704.5  -2.0613003e-17  1.7642687e-18  
3705.0  -1.6242859e-17  1.7618818e-18  
3705.5  -1.7838019e-17  1.7443632e-18  
3706.0  -1.7291974e-17  1.756958e-18  
3706.5  -1.9661162e-17  1.7518189e-18  
3707.0  -2.4377475e-17  1.7633559e-18  
3707.5  -2.6260178e-17  1.7316702e-18  
3708.0  -2.4056348e-17  1.7877957e-18  
3708.5  -2.4528826e-17  1.7418596e-18  
3709.0  -2.7039905e-17  1.7749981e-18  
3709.5  -2.5030765e-17  1.7725444e-18  
3710.0  -2.0280465e-17  1.7709959e-18  
3710.5  -2.1496034e-17  1.7533873e-18  
3711.0  -2.3819906e-17  1.7771038e-18  
3711.5  -2.2587371e-17  1.7637351e-18  
3712.0  -2.0650233e-17  1.7969459e-18  
3712.5  -1.7173477e-17  1.7497268e-18  
3713.0  -1.4270519e-17  1.7847441e-18  
3713.5  -1.4083857e-17  1.7626553e-18  
3714.0  -1.5339626e-17  1.7887074e-18  
3714.5  -1.645975e-17  1.7577461e-18  
3715.0  -1.7887006e-17  1.7982129e-18  
3715.5  -1.9921525e-17  1.7753283e-18  
3716.0  -2.473412e-17  1.8034251e-18  
3716.5  -2.4377482e-17  1.787151e-18  
3717.0  -2.75397e-17  1.8049998e-18  
3717.5  -3.1394592e-17  1.7906361e-18  
3718.0  -3.0274858e-17  1.8087968e-18  
3718.5  -2.8049432e-17  1.7914033e-18  
3719.0  -2.6583797e-17  1.8128628e-18  
3719.5  -2.0092268e-17  1.7747636e-18  
3720.0  -1.8062159e-17  1.7985659e-18  
3720.5  -1.7957949e-17  1.7983771e-18  
3721.0  -1.6365612e-17  1.7928293e-18  
3721.5  -1.3023981e-17  1.7627095e-18  
3722.0  -1.8184349e-17  1.7947894e-18  
3722.5  -1.7303622e-17  1.7743575e-18  
3723.0  -1.6356019e-17  1.7939301e-18  
3723.5  -1.4525398e-17  1.7730186e-18  
3724.0  -1.8080598e-17  1.793598e-18  
3724.5  -1.6574093e-17  1.7785286e-18  
3725.0  -1.8481956e-17  1.7891958e-18  
3725.5  -2.3400709e-17  1.7597755e-18  
3726.0  -2.9738922e-17  1.7974491e-18  
3726.5  -2.8959933e-17  1.7815864e-18  
3727.0  -3.0905766e-17  1.7685481e-18  
3727.5  -3.3706909e-17  1.7733294e-18  
3728.0  -4.1477011e-17  1.7664945e-18  
3728.5  -4.2766219e-17  1.7747404e-18  
3729.0  -3.7494566e-17  1.7580977e-18  
3729.5  -3.2401326e-17  1.7661403e-18  
3730.0  -3.4439156e-17  1.7293866e-18  
3730.5  -4.0894736e-17  1.7474007e-18  
3731.0  -4.3161631e-17  1.7178758e-18  
3731.5  -3.8694912e-17  1.732824e-18  
3732.0  -3.6073654e-17  1.7083378e-18  
3732.5  -3.3265568e-17  1.7186421e-18  
3733.0  -2.7239689e-17  1.6882877e-18  
3733.5  -2.4734412e-17  1.696774e-18  
3734.0  -2.3745464e-17  1.7144283e-18  
3734.5  -2.2424354e-17  1.7127377e-18  
3735.0  -1.9921284e-17  1.6789288e-18  
3735.5  -1.8182901e-17  1.7336324e-18  
3736.0  -1.7491086e-17  1.7088101e-18  
3736.5  -1.6518084e-17  1.7025317e-18  
3737.0  -1.3574829e-17  1.6896051e-18  
3737.5  -1.4900707e-17  1.7102341e-18  
3738.0  -1.9050059e-17  1.6817529e-18  
3738.5  -2.5060867e-17  1.7077881e-18  
3739.0  -2.5864828e-17  1.6839497e-18  
3739.5  -2.5521615e-17  1.6914429e-18  
3740.0  -2.576463e-17  1.6872755e-18  
3740.5  -2.9348818e-17  1.7037662e-18  
3741.0  -3.1148476e-17  1.6736199e-18  
3741.5  -2.9942826e-17  1.7032884e-18  
3742.0  -3.1191176e-17  1.6811272e-18  
3742.5  -3.2819139e-17  1.6894877e-18  
3743.0  -3.0257478e-17  1.6894992e-18  
3743.5  -2.7426991e-17  1.6868092e-18  
3744.0  -2.4207885e-17  1.6864103e-18  
3744.5  -2.5552522e-17  1.686243e-18  
3745.0  -2.903795e-17  1.6777079e-18  
3745.5  -2.7637601e-17  1.6851271e-18  
3746.0  -2.1727697e-17  1.6716281e-18  
3746.5  -2.3367305e-17  1.6799632e-18  
3747.0  -2.761484e-17  1.6757908e-18  
3747.5  -3.0593028e-17  1.6684169e-18  
3748.0  -2.9545045e-17  1.6615847e-18  
3748.5  -2.7215636e-17  1.6630856e-18  
3749.0  -2.5341209e-17  1.6775976e-18  
3749.5  -2.3690057e-17  1.6562652e-18  
3750.0  -1.479719e-17  1.6566385e-18  
3750.5  -1.2298052e-17  1.6607205e-18  
3751.0  -1.4544281e-17  1.6515398e-18  
3751.5  -1.6383569e-17  1.6531618e-18  
3752.0  -1.8630859e-17  1.6538792e-18  
3752.5  -2.1096889e-17  1.6532005e-18  
3753.0  -2.1084498e-17  1.644112e-18  
3753.5  -2.1407593e-17  1.6485091e-18  
3754.0  -2.3633886e-17  1.6648981e-18  
3754.5  -2.6386609e-17  1.6369738e-18  
3755.0  -2.9058893e-17  1.6556197e-18  
3755.5  -3.2840396e-17  1.6453912e-18  
3756.0  -3.5392792e-17  1.6482813e-18  
3756.5  -3.5620027e-17  1.6310099e-18  
3757.0  -3.6546797e-17  1.6471675e-18  
3757.5  -3.5430557e-17  1.6518504e-18  
3758.0  -3.6319908e-17  1.6384961e-18  
3758.5  -3.8515633e-17  1.6262926e-18  
3759.0  -3.9991594e-17  1.6491653e-18  
3759.5  -3.8337689e-17  1.6337458e-18  
3760.0  -3.8717692e-17  1.6389047e-18  
3760.5  -4.0899818e-17  1.6254632e-18  
3761.0  -4.5239633e-17  1.6341655e-18  
3761.5  -4.4822047e-17  1.61068e-18  
3762.0  -4.1964638e-17  1.6306785e-18  
3762.5  -4.2196504e-17  1.6019203e-18  
3763.0  -4.4194358e-17  1.6141303e-18  
3763.5  -3.9082944e-17  1.5903772e-18  
3764.0  -3.5196536e-17  1.6195963e-18  
3764.5  -3.3271127e-17  1.5886824e-18  
3765.0  -3.6987144e-17  1.601385e-18  
3765.5  -3.0869472e-17  1.5912706e-18  
3766.0  -2.533464e-17  1.5843803e-18  
3766.5  -2.9879789e-17  1.5939394e-18  
3767.0  -3.4849609e-17  1.5884597e-18  
3767.5  -3.4965732e-17  1.5709081e-18  
3768.0  -3.5209812e-17  1.5884571e-18  
3768.5  -3.3319294e-17  1.5511852e-18  
3769.0  -2.9225509e-17  1.5625869e-18  
3769.5  -2.6756698e-17  1.5573475e-18  
3770.0  -2.4469082e-17  1.5608058e-18  
3770.5  -1.8838394e-17  1.5633395e-18  
3771.0  -1.6797544e-17  1.5665327e-18  
3771.5  -1.9620237e-17  1.5619225e-18  
3772.0  -2.1489209e-17  1.5674333e-18  
3772.5  -2.2391304e-17  1.5404134e-18  
3773.0  -2.3771566e-17  1.5480313e-18  
3773.5  -2.5913039e-17  1.5570358e-18  
3774.0  -2.9654758e-17  1.5550669e-18  
3774.5  -3.272257e-17  1.5381581e-18  
3775.0  -3.2062503e-17  1.5492633e-18  
3775.5  -3.3922535e-17  1.5449696e-18  
3776.0  -4.0513169e-17  1.5304931e-18  
3776.5  -4.2570446e-17  1.5319657e-18  
3777.0  -3.8858329e-17  1.5339373e-18  
3777.5  -4.0192816e-17  1.542298e-18  
3778.0  -4.5827478e-17  1.5196361e-18  
3778.5  -4.6933666e-17  1.5161173e-18  
3779.0  -4.292921e-17  1.5190709e-18  
3779.5  -4.3285353e-17  1.5300053e-18  
3780.0  -4.3672314e-17  1.5030026e-18  
3780.5  -4.4772011e-17  1.5212826e-18  
3781.0  -5.0516225e-17  1.4937603e-18  
3781.5  -5.2404837e-17  1.5064555e-18  
3782.0  -4.9482389e-17  1.4793732e-18  
3782.5  -4.6609675e-17  1.5025488e-18  
3783.0  -4.6413451e-17  1.4863079e-18  
3783.5  -4.9956709e-17  1.5062768e-18  
3784.0  -4.677322e-17  1.4626873e-18  
3784.5  -4.8998412e-17  1.4975562e-18  
3785.0  -4.9963491e-17  1.4549211e-18  
3785.5  -4.862992e-17  1.482435e-18  
3786.0  -4.5611084e-17  1.4657015e-18  
3786.5  -4.5446358e-17  1.4692915e-18  
3787.0  -4.7355579e-17  1.4444738e-18  
3787.5  -4.7581172e-17  1.466704e-18  
3788.0  -4.3005796e-17  1.4479811e-18  
3788.5  -4.3692272e-17  1.4737511e-18  
3789.0  -4.3474265e-17  1.4457936e-18  
3789.5  -4.3350334e-17  1.4836493e-18  
3790.0  -4.3621754e-17  1.4631434e-18  
3790.5  -4.6354624e-17  1.5074704e-18  
3791.0  -4.9193824e-17  1.4610088e-18  
3791.5  -4.9534854e-17  1.493644e-18  
3792.0  -4.7883257e-17  1.4767791e-18  
3792.5  -4.2774806e-17  1.4831622e-18  
3793.0  -3.766564e-17  1.479406e-18  
3793.5  -3.9071152e-17  1.4843729e-18  
3794.0  -3.9299297e-17  1.4712966e-18  
3794.5  -3.6178335e-17  1.489355e-18  
3795.0  -3.3244337e-17  1.4706973e-18  
3795.5  -3.1611942e-17  1.4750967e-18  
3796.0  -3.0989016e-17  1.4622132e-18  
3796.5  -2.9859234e-17  1.471727e-18  
3797.0  -2.7994792e-17  1.4557063e-18  
3797.5  -2.609332e-17  1.4627981e-18  
3798.0  -2.2390607e-17  1.4668379e-18  
3798.5  -1.9206487e-17  1.453676e-18  
3799.0  -1.8307791e-17  1.4473874e-18  
3799.5  -1.7568092e-17  1.4520293e-18  
3800.0  -1.8737654e-17  1.4549651e-18  
3800.5  -1.8824246e-17  1.4484095e-18  
3801.0  -2.3750563e-17  1.4460075e-18  
3801.5  -3.1094086e-17  1.4432907e-18  
3802.0  -3.6415772e-17  1.4489026e-18  
3802.5  -3.8621232e-17  1.4418618e-18  
3803.0  -3.8185271e-17  1.4381803e-18  
3803.5  -4.0933747e-17  1.439692e-18  
3804.0  -4.7100074e-17  1.4619206e-18  
3804.5  -5.1397388e-17  1.4239539e-18  
3805.0  -5.4680909e-17  1.455338e-18  
3805.5  -5.0819633e-17  1.4293137e-18  
3806.0  -4.4061123e-17  1.4384824e-18  
3806.5  -4.2765867e-17  1.427568e-18  
3807.0  -5.0212022e-17  1.4400094e-18  
3807.5  -4.7230377e-17  1.4206468e-18  
3808.0  -4.5299131e-17  1.4482305e-18  
3808.5  -5.1088836e-17  1.4118417e-18  
3809.0  -5.8034588e-17  1.4414148e-18  
3809.5  -5.8044079e-17  1.42449e-18  
3810.0  -5.5720992e-17  1.4345955e-18  
3810.5  -5.6281025e-17  1.4234228e-18  
3811.0  -5.7776202e-17  1.4305479e-18  
3811.5  -5.8522389e-17  1.4276655e-18  
3812.0  -6.0198045e-17  1.43106e-18  
3812.5  -5.5429382e-17  1.4284648e-18  
3813.0  -5.2082812e-17  1.4453737e-18  
3813.5  -5.5043351e-17  1.4259288e-18  
3814.0  -5.8060706e-17  1.4474924e-18  
3814.5  -5.7776021e-17  1.428076e-18  
3815.0  -5.4826199e-17  1.4541359e-18  
3815.5  -5.2555112e-17  1.4333561e-18  
3816.0  -5.1046611e-17  1.4497948e-18  
3816.5  -5.0898311e-17  1.4391761e-18  
3817.0  -5.1262113e-17  1.4376982e-18  
3817.5  -4.8554628e-17  1.4264543e-18  
3818.0  -4.4693464e-17  1.4380106e-18  
3818.5  -4.7107227e-17  1.4181675e-18  
3819.0  -5.1627838e-17  1.4375841e-18  
3819.5  -5.7380859e-17  1.4107183e-18  
3820.0  -6.0838909e-17  1.4196657e-18  
3820.5  -5.6959765e-17  1.4146552e-18  
3821.0  -4.8627616e-17  1.4173264e-18  
3821.5  -5.0849184e-17  1.4129244e-18  
3822.0  -5.350585e-17  1.4228529e-18  
3822.5  -5.2728776e-17  1.4095403e-18  
3823.0  -4.8801808e-17  1.4164367e-18  
3823.5  -4.7524217e-17  1.4170455e-18  
3824.0  -4.5862513e-17  1.4152281e-18  
3824.5  -5.252858e-17  1.421996e-18  
3825.0  -5.3710782e-17  1.4102944e-18  
3825.5  -5.166879e-17  1.4032957e-18  
3826.0  -4.6133556e-17  1.4192333e-18  
3826.5  -4.6103581e-17  1.4132093e-18  
3827.0  -4.6073401e-17  1.4100128e-18  
3827.5  -4.3917942e-17  1.423501e-18  
3828.0  -3.7890617e-17  1.4094149e-18  
3828.5  -3.8074126e-17  1.4212511e-18  
3829.0  -3.5103737e-17  1.4100185e-18  
3829.5  -3.0849675e-17  1.426258e-18  
3830.0  -2.9792946e-17  1.4071431e-18  
3830.5  -3.2303335e-17  1.4472177e-18  
3831.0  -3.2657852e-17  1.4059212e-18  
3831.5  -3.0561732e-17  1.4394794e-18  
3832.0  -2.7448614e-17  1.4191896e-18  
3832.5  -2.5278195e-17  1.4321411e-18  
3833.0  -2.4897968e-17  1.4140735e-18  
3833.5  -2.0861961e-17  1.4398651e-18  
3834.0  -1.5405704e-17  1.4060351e-18  
3834.5  -1.6010131e-17  1.4383332e-18  
3835.0  -1.7858737e-17  1.4033577e-18  
3835.5  -1.6634351e-17  1.4367762e-18  
3836.0  -1.5413731e-17  1.3869593e-18  
3836.5  -1.4941869e-17  1.4319404e-18  
3837.0  -1.3973926e-17  1.4009896e-18  
3837.5  -1.4354291e-17  1.4029676e-18  
3838.0  -1.4453205e-17  1.4090918e-18  
3838.5  -1.3625915e-17  1.4040359e-18  
3839.0  -1.6256987e-17  1.3906664e-18  
3839.5  -1.9022899e-17  1.4154681e-18  
3840.0  -2.228886e-17  1.3941439e-18  
3840.5  -2.6587204e-17  1.3975925e-18  
3841.0  -3.0050007e-17  1.3987547e-18  
3841.5  -2.6194134e-17  1.411968e-18  
3842.0  -2.2815739e-17  1.3929812e-18  
3842.5  -2.5326231e-17  1.4097156e-18  
3843.0  -3.0611999e-17  1.4109058e-18  
3843.5  -3.4355597e-17  1.4047567e-18  
3844.0  -3.6574603e-17  1.41145e-18  
3844.5  -4.2007515e-17  1.4204969e-18  
3845.0  -4.6807573e-17  1.4181528e-18  
3845.5  -4.5346305e-17  1.4204576e-18  
3846.0  -4.3704583e-17  1.4320264e-18  
3846.5  -4.8106271e-17  1.4293824e-18  
3847.0  -5.1773565e-17  1.4377596e-18  
3847.5  -5.2770457e-17  1.4373618e-18  
3848.0  -5.9595925e-17  1.4506412e-18  
3848.5  -5.66715e-17  1.4328136e-18  
3849.0  -5.0522104e-17  1.4518601e-18  
3849.5  -4.6113789e-17  1.4352794e-18  
3850.0  -4.9101549e-17  1.4342103e-18  
3850.5  -5.0948699e-17  1.4486364e-18  
3851.0  -4.8303035e-17  1.4408552e-18  
3851.5  -4.5848247e-17  1.421417e-18  
3852.0  -5.1432765e-17  1.4328888e-18  
3852.5  -5.705221e-17  1.4170682e-18  
3853.0  -5.9258473e-17  1.4232286e-18  
3853.5  -5.9281495e-17  1.3937243e-18  
3854.0  -5.6998081e-17  1.4166727e-18  
3854.5  -5.4910988e-17  1.3967582e-18  
3855.0  -5.5116262e-17  1.4045197e-18  
3855.5  -5.6832987e-17  1.3842859e-18  
3856.0  -5.8550787e-17  1.3942315e-18  
3856.5  -5.5320919e-17  1.3772854e-18  
3857.0  -4.8240173e-17  1.3795806e-18  
3857.5  -4.5611177e-17  1.3682619e-18  
3858.0  -5.0966098e-17  1.3807092e-18  
3858.5  -5.5627975e-17  1.3489841e-18  
3859.0  -5.1640501e-17  1.3691808e-18  
3859.5  -4.5008668e-17  1.3500791e-18  
3860.0  -4.3065727e-17  1.3488586e-18  
3860.5  -4.9643408e-17  1.3415407e-18  
3861.0  -4.8994666e-17  1.3488429e-18  
3861.5  -4.3728661e-17  1.3369912e-18  
3862.0  -4.168e-17  1.3452911e-18  
3862.5  -4.4217535e-17  1.3406319e-18  
3863.0  -4.6959578e-17  1.3457208e-18  
3863.5  -5.1268726e-17  1.3268249e-18  
3864.0  -4.9285544e-17  1.3419073e-18  
3864.5  -4.6682846e-17  1.3220976e-18  
3865.0  -5.155589e-17  1.3253977e-18  
3865.5  -5.549203e-17  1.31875e-18  
3866.0  -4.7237139e-17  1.3204951e-18  
3866.5  -4.9803246e-17  1.2997265e-18  
3867.0  -5.2178818e-17  1.305073e-18  
3867.5  -4.7227672e-17  1.3020395e-18  
3868.0  -4.5408703e-17  1.2841405e-18  
3868.5  -4.7452405e-17  1.2911265e-18  
3869.0  -5.5168396e-17  1.2887833e-18  
3869.5  -5.875759e-17  1.2817605e-18  
3870.0  -5.2278038e-17  1.2769767e-18  
3870.5  -4.4333251e-17  1.2752108e-18  
3871.0  -3.9705295e-17  1.2611214e-18  
3871.5  -3.8669519e-17  1.2749367e-18  
3872.0  -3.6439276e-17  1.2606224e-18  
3872.5  -3.275904e-17  1.278918e-18  
3873.0  -3.1250267e-17  1.2420179e-18  
3873.5  -3.2358686e-17  1.2704739e-18  
3874.0  -3.484136e-17  1.2525309e-18  
3874.5  -3.8981613e-17  1.2583277e-18  
3875.0  -4.1065566e-17  1.2462782e-18  
3875.5  -3.9141857e-17  1.2639291e-18  
3876.0  -3.6920975e-17  1.2376958e-18  
3876.5  -3.8889894e-17  1.2582297e-18  
3877.0  -4.3092338e-17  1.2361874e-18  
3877.5  -3.873204e-17  1.2545864e-18  
3878.0  -2.9481505e-17  1.2194818e-18  
3878.5  -2.3248655e-17  1.2685634e-18  
3879.0  -2.0678746e-17  1.220932e-18  
3879.5  -2.1303169e-17  1.2472447e-18  
3880.0  -2.7552186e-17  1.2220806e-18  
3880.5  -3.2523911e-17  1.2385462e-18  
3881.0  -3.346122e-17  1.2236732e-18  
3881.5  -3.0800075e-17  1.2440319e-18  
3882.0  -2.86138e-17  1.2212881e-18  
3882.5  -2.0548064e-17  1.2345491e-18  
3883.0  -1.4608394e-17  1.224349e-18  
3883.5  -1.6221985e-17  1.2258557e-18  
3884.0  -1.9193563e-17  1.2148398e-18  
3884.5  -1.6411507e-17  1.2385702e-18  
3885.0  -1.4864527e-17  1.2016272e-18  
3885.5  -5.3370619e-18  1.2218576e-18  
3886.0  -2.7531881e-18  1.2074691e-18  
3886.5  -2.8511229e-18  1.2166491e-18  
3887.0  4.4414041e-18  1.2037847e-18  
3887.5  1.0976855e-17  1.2083684e-18  
3888.0  1.1424482e-17  1.2107327e-18  
3888.5  1.1142393e-17  1.2136228e-18  
3889.0  1.1032363e-17  1.2010321e-18  
3889.5  8.8589254e-18  1.2079789e-18  
3890.0  4.6517756e-18  1.2073266e-18  
3890.5  5.7850859e-18  1.20609e-18  
3891.0  1.0370917e-17  1.2021323e-18  
3891.5  1.1949738e-17  1.1872904e-18  
3892.0  9.6225597e-18  1.2032969e-18  
3892.5  8.9834293e-18  1.1924862e-18  
3893.0  8.0767247e-18  1.1968853e-18  
3893.5  4.7550563e-18  1.1760108e-18  
3894.0  2.3419923e-18  1.1900846e-18  
3894.5  8.3704066e-19  1.1826134e-18  
3895.0  2.9960715e-18  1.1750001e-18  
3895.5  5.4752001e-18  1.1654908e-18  
3896.0  9.3738699e-19  1.1844039e-18  
3896.5  -4.2655255e-18  1.1682623e-18  
3897.0  -3.9809361e-18  1.1732558e-18  
3897.5  -5.6133299e-18  1.1724549e-18  
3898.0  -7.304102e-18  1.1744418e-18  
3898.5  -8.4088652e-18  1.1672353e-18  
3899.0  -1.3032744e-17  1.1838446e-18  
3899.5  -1.6570386e-17  1.1804149e-18  
3900.0  -1.608168e-17  1.1773455e-18  
3900.5  -1.4588217e-17  1.1815925e-18  
3901.0  -1.0433727e-17  1.1741792e-18  
3901.5  -9.6808031e-18  1.1761031e-18  
3902.0  -1.1495238e-17  1.1875311e-18  
3902.5  -1.5547013e-17  1.1652555e-18  
3903.0  -1.7517274e-17  1.1834391e-18  
3903.5  -1.5712595e-17  1.1638501e-18  
3904.0  -1.5789952e-17  1.1761865e-18  
3904.5  -2.0187044e-17  1.1702189e-18  
3905.0  -2.2361958e-17  1.1627761e-18  
3905.5  -2.143204e-17  1.1537287e-18  
3906.0  -1.9450368e-17  1.1718833e-18  
3906.5  -1.8217604e-17  1.1539834e-18  
3907.0  -2.1086108e-17  1.1594747e-18  
3907.5  -2.3775018e-17  1.1538793e-18  
3908.0  -2.3160445e-17  1.1613e-18  
3908.5  -2.4091274e-17  1.1514139e-18  
3909.0  -2.1223802e-17  1.1540819e-18  
3909.5  -1.8128777e-17  1.155056e-18  
3910.0  -1.6987257e-17  1.160346e-18  
3910.5  -2.1712431e-17  1.148226e-18  
3911.0  -2.7825702e-17  1.1523054e-18  
3911.5  -3.2150839e-17  1.1594247e-18  
3912.0  -3.2584539e-17  1.1499857e-18  
3912.5  -2.9670378e-17  1.1523474e-18  
3913.0  -2.9413551e-17  1.1506827e-18  
3913.5  -3.170476e-17  1.1509505e-18  
3914.0  -3.0004516e-17  1.1532298e-18  
3914.5  -2.572792e-17  1.1562367e-18  
3915.0  -2.3902944e-17  1.1516791e-18  
3915.5  -2.0577818e-17  1.1529504e-18  
3916.0  -1.8075466e-17  1.145635e-18  
3916.5  -1.6336551e-17  1.1617638e-18  
3917.0  -1.8712136e-17  1.1472713e-18  
3917.5  -2.245257e-17  1.154163e-18  
3918.0  -2.0074531e-17  1.1560165e-18  
3918.5  -1.2959902e-17  1.1507092e-18  
3919.0  -1.2843236e-17  1.1426617e-18  
3919.5  -1.7406917e-17  1.1583749e-18  
3920.0  -2.332534e-17  1.1368447e-18  
3920.5  -2.5354509e-17  1.1463469e-18  
3921.0  -2.5892597e-17  1.1397654e-18  
3921.5  -2.5704366e-17  1.147673e-18  
3922.0  -2.249611e-17  1.1268562e-18  
3922.5  -1.8056025e-17  1.1482582e-18  
3923.0  -1.7752148e-17  1.1357129e-18  
3923.5  -1.9853122e-17  1.1417466e-18  
3924.0  -2.1477047e-17  1.1342173e-18  
3924.5  -2.1970041e-17  1.1573363e-18  
3925.0  -1.9547694e-17  1.1375197e-18  
3925.5  -1.6397055e-17  1.155122e-18  
3926.0  -2.1962804e-17  1.1479026e-18  
3926.5  -2.7139807e-17  1.1639004e-18  
3927.0  -2.5918335e-17  1.1468795e-18  
3927.5  -2.1029419e-17  1.1557093e-18  
3928.0  -2.3059694e-17  1.1515169e-18  
3928.5  -2.8922592e-17  1.1515326e-18  
3929.0  -3.2080002e-17  1.1620811e-18  
3929.5  -2.7294475e-17  1.1615953e-18  
3930.0  -2.2749222e-17  1.1546564e-18  
3930.5  -2.0557313e-17  1.1506187e-18  
3931.0  -1.5137042e-17  1.1621174e-18  
3931.5  -1.1743543e-17  1.1601329e-18  
3932.0  -1.3340703e-17  1.1541553e-18  
3932.5  -1.6782254e-17  1.1564953e-18  
3933.0  -1.9792606e-17  1.1595318e-18  
3933.5  -1.8582914e-17  1.1473787e-18  
3934.0  -1.1665112e-17  1.1528616e-18  
3934.5  -4.2964734e-18  1.1465902e-18  
3935.0  -3.0222829e-18  1.1441674e-18  
3935.5  -3.1010259e-18  1.1416533e-18  
3936.0  1.2429312e-18  1.1396152e-18  
3936.5  7.7248316e-18  1.1412661e-18  
3937.0  5.0640415e-18  1.1429809e-18  
3937.5  -2.5662106e-18  1.1384273e-18  
3938.0  -6.9002571e-18  1.1401301e-18  
3938.5  -9.5177717e-18  1.1397936e-18  
3939.0  -1.3296605e-17  1.147277e-18  
3939.5  -1.8242354e-17  1.1337582e-18  
3940.0  -2.1597561e-17  1.1398649e-18  
3940.5  -2.0571586e-17  1.1328647e-18  
3941.0  -2.3188392e-17  1.1344811e-18  
3941.5  -2.3730973e-17  1.14005e-18  
3942.0  -2.4998119e-17  1.1220097e-18  
3942.5  -2.9110644e-17  1.1309764e-18  
3943.0  -2.8822385e-17  1.1297189e-18  
3943.5  -2.2782529e-17  1.1216203e-18  
3944.0  -1.8933622e-17  1.1277572e-18  
3944.5  -1.4338374e-17  1.1169159e-18  
3945.0  -1.771721e-17  1.1089742e-18  
3945.5  -1.9793742e-17  1.11722e-18  
3946.0  -2.2898934e-17  1.1138846e-18  
3946.5  -2.6443602e-17  1.095614e-18  
3947.0  -2.3405613e-17  1.1037429e-18  
3947.5  -1.6126775e-17  1.0950434e-18  
3948.0  -1.4215938e-17  1.095009e-18  
3948.5  -1.7989416e-17  1.0856123e-18  
3949.0  -1.8194259e-17  1.0857592e-18  
3949.5  -1.1482042e-17  1.0766046e-18  
3950.0  -9.0476068e-18  1.0943812e-18  
3950.5  -1.1567859e-17  1.0784859e-18  
3951.0  -1.158531e-17  1.0826887e-18  
3951.5  -7.5843121e-18  1.0840911e-18  
3952.0  -7.1423963e-18  1.0819611e-18  
3952.5  -1.2135146e-17  1.0807319e-18  
3953.0  -1.5203032e-17  1.0880211e-18  
3953.5  -1.5111955e-17  1.0852297e-18  
3954.0  -1.5219384e-17  1.0817572e-18  
3954.5  -1.6406326e-17  1.0839462e-18  
3955.0  -1.7731132e-17  1.0819657e-18  
3955.5  -1.6815642e-17  1.0802342e-18  
3956.0  -1.3426254e-17  1.0818333e-18  
3956.5  -1.0367941e-17  1.0774005e-18  
3957.0  -1.0306739e-17  1.0765564e-18  
3957.5  -1.2674848e-17  1.0794149e-18  
3958.0  -1.972242e-17  1.0727826e-18  
3958.5  -1.5014392e-17  1.076411e-18  
3959.0  -8.8324934e-18  1.0721527e-18  
3959.5  -7.7851791e-18  1.0768725e-18  
3960.0  -8.8641024e-18  1.065028e-18  
3960.5  -4.3281182e-18  1.0699276e-18  
3961.0  1.5766886e-18  1.0663092e-18  
3961.5  2.1942975e-18  1.0725915e-18  
3962.0  -3.0104209e-18  1.0666523e-18  
3962.5  -1.5480003e-18  1.0701645e-18  
3963.0  8.5023598e-20  1.06155e-18  
3963.5  2.8866172e-18  1.07862e-18  
3964.0  4.8540774e-18  1.0541142e-18  
3964.5  8.710729e-18  1.0740447e-18  
3965.0  1.1348973e-17  1.0475426e-18  
3965.5  1.2101776e-17  1.0801631e-18  
3966.0  1.0176247e-17  1.055364e-18  
3966.5  8.8417981e-18  1.0525961e-18  
3967.0  9.3192511e-18  1.056052e-18  
3967.5  1.1788507e-17  1.0587176e-18  
3968.0  1.1052452e-17  1.0400788e-18  
3968.5  9.6021286e-18  1.0478156e-18  
3969.0  1.3768724e-17  1.0379952e-18  
3969.5  2.0927871e-17  1.0365603e-18  
3970.0  2.6686733e-17  1.0293121e-18  
3970.5  2.9236232e-17  1.0417186e-18  
3971.0  3.1559666e-17  1.0291706e-18  
3971.5  3.2264759e-17  1.028772e-18  
3972.0  3.0827119e-17  1.0341759e-18  
3972.5  3.0505551e-17  1.0299005e-18  
3973.0  3.0375868e-17  1.0315789e-18  
3973.5  2.3364785e-17  1.0360279e-18  
3974.0  1.8359643e-17  1.0370322e-18  
3974.5  1.7689155e-17  1.0393578e-18  
3975.0  1.9782576e-17  1.0473215e-18  
3975.5  1.8353289e-17  1.042433e-18  
3976.0  1.0743153e-17  1.0443317e-18  
3976.5  6.1837435e-18  1.051266e-18  
3977.0  7.8653923e-18  1.0514422e-18  
3977.5  9.0331805e-18  1.0437761e-18  
3978.0  8.2607172e-18  1.0451314e-18  
3978.5  5.8603614e-18  1.0485456e-18  
3979.0  -7.893104e-19  1.0540213e-18  
3979.5  -6.8082691e-18  1.0404353e-18  
3980.0  -1.1628684e-17  1.0435073e-18  
3980.5  -1.4205325e-17  1.0437763e-18  
3981.0  -1.2706441e-17  1.0366588e-18  
3981.5  -1.1109246e-17  1.0388101e-18  
3982.0  -1.2309001e-17  1.0390895e-18  
3982.5  -1.3986306e-17  1.031738e-18  
3983.0  -1.3438608e-17  1.0339605e-18  
3983.5  -1.1981919e-17  1.0249969e-18  
3984.0  -1.6219916e-17  1.0376372e-18  
3984.5  -2.1220566e-17  1.0233763e-18  
3985.0  -2.309664e-17  1.0396849e-18  
3985.5  -2.1456648e-17  1.022519e-18  
3986.0  -1.9096522e-17  1.0269369e-18  
3986.5  -1.8490678e-17  1.0242702e-18  
3987.0  -1.8062474e-17  1.0199104e-18  
3987.5  -1.8903843e-17  1.015328e-18  
3988.0  -2.2334314e-17  1.0234026e-18  
3988.5  -2.6087007e-17  1.0047969e-18  
3989.0  -2.6272731e-17  1.0144769e-18  
3989.5  -2.6222979e-17  1.0089621e-18  
3990.0  -2.6558095e-17  1.0069282e-18  
3990.5  -2.3907175e-17  1.00377e-18  
3991.0  -2.4870223e-17  1.0031247e-18  
3991.5  -2.9732975e-17  9.971428e-19  
3992.0  -3.2504625e-17  9.9557091e-19  
3992.5  -3.1899176e-17  9.9555468e-19  
3993.0  -2.9503095e-17  9.9262797e-19  
3993.5  -2.7932669e-17  9.7877172e-19  
3994.0  -2.628502e-17  9.8758978e-19  
3994.5  -2.9389561e-17  9.8214089e-19  
3995.0  -3.6380462e-17  9.7788691e-19  
3995.5  -3.742804e-17  9.725234e-19  
3996.0  -2.8753117e-17  9.7090351e-19  
3996.5  -2.6477853e-17  9.6961521e-19  
3997.0  -2.5379328e-17  9.6548062e-19  
3997.5  -2.9096243e-17  9.6513342e-19  
3998.0  -3.8043423e-17  9.6383068e-19  
3998.5  -3.3812115e-17  9.5771274e-19  
3999.0  -2.8660368e-17  9.557868e-19  
3999.5  -3.4765226e-17  9.5946299e-19  
4000.0  -4.1040155e-17  9.5316653e-19  
4000.5  -3.9658758e-17  9.5952752e-19  
4001.0  -3.9009479e-17  9.5526273e-19  
4001.5  -3.7759634e-17  9.5629863e-19  
4002.0  -3.6941843e-17  9.545878e-19  
4002.5  -3.6765055e-17  9.60888e-19  
4003.0  -3.7584761e-17  9.5649749e-19  
4003.5  -3.6226899e-17  9.6238321e-19  
4004.0  -3.2949108e-17  9.5322439e-19  
4004.5  -3.2551506e-17  9.6378849e-19  
4005.0  -3.513507e-17  9.5418102e-19  
4005.5  -3.5780155e-17  9.6322918e-19  
4006.0  -3.7307813e-17  9.5677581e-19  
4006.5  -3.8571708e-17  9.6214848e-19  
4007.0  -3.7803045e-17  9.4934829e-19  
4007.5  -3.6362739e-17  9.7560016e-19  
4008.0  -3.6292318e-17  9.5796262e-19  
4008.5  -3.635782e-17  9.7194779e-19  
4009.0  -3.6148845e-17  9.6003608e-19  
4009.5  -3.600546e-17  9.7345129e-19  
4010.0  -3.643137e-17  9.7317754e-19  
4010.5  -3.4253043e-17  9.7049001e-19  
4011.0  -2.9180242e-17  9.7373767e-19  
4011.5  -2.8000267e-17  9.7615255e-19  
4012.0  -3.3224867e-17  9.678317e-19  
4012.5  -4.2560016e-17  9.7705166e-19  
4013.0  -4.7721854e-17  9.7024955e-19  
4013.5  -4.6501222e-17  9.6919862e-19  
4014.0  -4.5076682e-17  9.6799473e-19  
4014.5  -3.7893185e-17  9.7020311e-19  
4015.0  -3.2034201e-17  9.6776821e-19  
4015.5  -3.699293e-17  9.6347848e-19  
4016.0  -3.6782801e-17  9.6575954e-19  
4016.5  -3.1904313e-17  9.6263852e-19  
4017.0  -3.320185e-17  9.6360262e-19  
4017.5  -3.426758e-17  9.6583362e-19  
4018.0  -3.336755e-17  9.6618314e-19  
4018.5  -3.6352239e-17  9.6025721e-19  
4019.0  -3.7566698e-17  9.657453e-19  
4019.5  -3.3623512e-17  9.6126493e-19  
4020.0  -3.4446996e-17  9.6539782e-19  
4020.5  -4.1151471e-17  9.613887e-19  
4021.0  -4.0408696e-17  9.6733984e-19  
4021.5  -3.5212728e-17  9.5124145e-19  
4022.0  -3.2902808e-17  9.6694907e-19  
4022.5  -3.2009627e-17  9.5928311e-19  
4023.0  -2.8744537e-17  9.5745519e-19  
4023.5  -2.9298042e-17  9.4826172e-19  
4024.0  -3.4461407e-17  9.6685089e-19  
4024.5  -3.8674395e-17  9.3686998e-19  
4025.0  -3.8059771e-17  9.6545273e-19  
4025.5  -3.2704405e-17  9.4642852e-19  
4026.0  -2.8083013e-17  9.5622311e-19  
4026.5  -2.9033112e-17  9.4679051e-19  
4027.0  -3.4879276e-17  9.5898049e-19  
4027.5  -4.0334115e-17  9.4792245e-19  
4028.0  -3.9868025e-17  9.6447769e-19  
4028.5  -3.8641581e-17  9.4549574e-19  
4029.0  -4.4940966e-17  9.6586456e-19  
4029.5  -5.2277158e-17  9.5294006e-19  
4030.0  -4.6932655e-17  9.5893199e-19  
4030.5  -3.8415118e-17  9.5385768e-19  
4031.0  -3.5184426e-17  9.5408614e-19  
4031.5  -3.1658914e-17  9.4905163e-19  
4032.0  -2.9783271e-17  9.481825e-19  
4032.5  -3.1387502e-17  9.442589e-19  
4033.0  -3.6014038e-17  9.3983321e-19  
4033.5  -3.6048345e-17  9.4095725e-19  
4034.0  -3.637902e-17  9.3736354e-19  
4034.5  -3.8049128e-17  9.2554359e-19  
4035.0  -3.9571714e-17  9.2908558e-19  
4035.5  -3.6951678e-17  9.272807e-19  
4036.0  -3.4654764e-17  9.2110304e-19  
4036.5  -3.606882e-17  9.1788782e-19  
4037.0  -3.6749217e-17  9.138719e-19  
4037.5  -4.0076967e-17  9.1360482e-19  
4038.0  -4.2495635e-17  9.1447642e-19  
4038.5  -3.9390962e-17  9.1434367e-19  
4039.0  -4.3000907e-17  9.0750545e-19  
4039.5  -4.8971036e-17  9.1019318e-19  
4040.0  -4.5626039e-17  9.0682595e-19  
4040.5  -3.4963604e-17  9.0850105e-19  
4041.0  -3.0047017e-17  9.0467962e-19  
4041.5  -3.3972246e-17  9.1167119e-19  
4042.0  -3.8730665e-17  9.0905084e-19  
4042.5  -3.833256e-17  9.0740373e-19  
4043.0  -4.3677968e-17  9.1174814e-19  
4043.5  -3.9634339e-17  9.1157674e-19  
4044.0  -3.6544353e-17  9.1445814e-19  
4044.5  -4.350228e-17  9.1071992e-19  
4045.0  -4.5624509e-17  9.1305724e-19  
4045.5  -3.9241845e-17  9.1887224e-19  
4046.0  -3.6478774e-17  9.1873383e-19  
4046.5  -3.6618519e-17  9.0818304e-19  
4047.0  -3.4782158e-17  9.1629608e-19  
4047.5  -3.0512817e-17  9.2114721e-19  
4048.0  -2.1951222e-17  9.0434755e-19  
4048.5  -2.6128922e-17  9.2770234e-19  
4049.0  -3.444942e-17  9.1224331e-19  
4049.5  -3.9284791e-17  9.1905906e-19  
4050.0  -3.894394e-17  9.0916248e-19  
4050.5  -3.2383505e-17  9.2229883e-19  
4051.0  -3.7707488e-17  9.1768196e-19  
4051.5  -4.1445981e-17  9.1888694e-19  
4052.0  -4.5301889e-17  9.1082644e-19  
4052.5  -4.920536e-17  9.1749862e-19  
4053.0  -4.4100942e-17  9.1649501e-19  
4053.5  -3.6155476e-17  9.1609987e-19  
4054.0  -3.9636629e-17  9.1494491e-19  
4054.5  -4.2472507e-17  9.1487484e-19  
4055.0  -4.3487971e-17  9.147443e-19  
4055.5  -3.995555e-17  9.154057e-19  
4056.0  -2.9871259e-17  9.1406913e-19  
4056.5  -2.6369757e-17  9.1654422e-19  
4057.0  -2.8496691e-17  9.1383505e-19  
4057.5  -2.7855089e-17  9.1297112e-19  
4058.0  -2.967338e-17  9.1146997e-19  
4058.5  -3.7080212e-17  9.1098313e-19  
4059.0  -4.1031301e-17  9.1556854e-19  
4059.5  -3.912993e-17  9.0795952e-19  
4060.0  -3.88165e-17  9.1300626e-19  
4060.5  -4.2662659e-17  9.028124e-19  
4061.0  -4.1849403e-17  9.1649487e-19  
4061.5  -4.2970626e-17  9.0992679e-19  
4062.0  -4.639555e-17  9.1447742e-19  
4062.5  -4.7321327e-17  9.0462109e-19  
4063.0  -4.5325529e-17  9.1418396e-19  
4063.5  -4.1906256e-17  9.0704555e-19  
4064.0  -3.9728957e-17  9.1417881e-19  
4064.5  -3.8030023e-17  9.0765019e-19  
4065.0  -3.6957446e-17  9.0862915e-19  
4065.5  -3.4774407e-17  9.0073879e-19  
4066.0  -3.8177106e-17  9.2389629e-19  
4066.5  -4.2149257e-17  8.976541e-19  
4067.0  -4.2677155e-17  9.1153632e-19  
4067.5  -4.5595252e-17  9.1122906e-19  
4068.0  -4.7448059e-17  9.0898982e-19  
4068.5  -4.2856154e-17  9.1643962e-19  
4069.0  -3.3277531e-17  9.0580962e-19  
4069.5  -3.3379725e-17  9.1986238e-19  
4070.0  -4.0857812e-17  9.1607694e-19  
4070.5  -4.2583915e-17  9.1182705e-19  
4071.0  -4.215677e-17  9.2417971e-19  
4071.5  -4.4646265e-17  9.1736465e-19  
4072.0  -3.9555534e-17  9.2453135e-19  
4072.5  -3.971288e-17  9.221177e-19  
4073.0  -4.3598164e-17  9.2765904e-19  
4073.5  -4.4590727e-17  9.2721212e-19  
4074.0  -4.1719877e-17  9.2756518e-19  
4074.5  -4.2905391e-17  9.2650856e-19  
4075.0  -4.1689687e-17  9.3072089e-19  
4075.5  -3.5219006e-17  9.3044196e-19  
4076.0  -3.6525399e-17  9.2736188e-19  
4076.5  -4.0823889e-17  9.2794472e-19  
4077.0  -4.1327854e-17  9.2507425e-19  
4077.5  -3.653032e-17  9.3550233e-19  
4078.0  -3.7090027e-17  9.2946287e-19  
4078.5  -3.8515644e-17  9.3257019e-19  
4079.0  -3.4597265e-17  9.3331143e-19  
4079.5  -3.3402771e-17  9.3869479e-19  
4080.0  -3.5091256e-17  9.3535129e-19  
4080.5  -3.74427e-17  9.4136404e-19  
4081.0  -4.1547206e-17  9.4339917e-19  
4081.5  -4.3001971e-17  9.4813631e-19  
4082.0  -4.0816859e-17  9.3903229e-19  
4082.5  -3.8094915e-17  9.5319323e-19  
4083.0  -3.5469631e-17  9.4561303e-19  
4083.5  -3.4024761e-17  9.4672612e-19  
4084.0  -3.6649175e-17  9.4662901e-19  
4084.5  -4.0979345e-17  9.6118555e-19  
4085.0  -4.2636003e-17  9.3088602e-19  
4085.5  -4.0238824e-17  9.6265462e-19  
4086.0  -3.4512069e-17  9.3360597e-19  
4086.5  -3.1449132e-17  9.3581871e-19  
4087.0  -3.2039437e-17  9.4331873e-19  
4087.5  -3.1350349e-17  9.327474e-19  
4088.0  -2.7750602e-17  9.2008258e-19  
4088.5  -3.0133091e-17  9.2951808e-19  
4089.0  -3.3646071e-17  9.2006379e-19  
4089.5  -3.303972e-17  9.2201319e-19  
4090.0  -2.681617e-17  9.1322138e-19  
4090.5  -2.994619e-17  9.1844086e-19  
4091.0  -3.4572859e-17  9.1321901e-19  
4091.5  -3.1222421e-17  9.1209504e-19  
4092.0  -2.6061263e-17  9.0756787e-19  
4092.5  -2.6169569e-17  9.1559599e-19  
4093.0  -2.7404252e-17  9.1321423e-19  
4093.5  -3.0475052e-17  9.1349591e-19  
4094.0  -2.8370768e-17  9.1642603e-19  
4094.5  -2.2120728e-17  9.1676519e-19  
4095.0  -1.4669796e-17  9.2398544e-19  
4095.5  -9.3937958e-18  9.2831737e-19  
4096.0  -7.7800687e-18  9.2539576e-19  
4096.5  -7.1729805e-18  9.2933809e-19  
4097.0  -4.8375158e-18  9.3721622e-19  
4097.5  -3.5961336e-18  9.3039632e-19  
4098.0  -2.8442125e-18  9.3863471e-19  
4098.5  -4.3279681e-19  9.4190364e-19  
4099.0  3.5817784e-18  9.4322703e-19  
4099.5  4.4102343e-18  9.4599035e-19  
4100.0  5.727109e-18  9.5147485e-19  
4100.5  1.0903648e-17  9.4620298e-19  
4101.0  1.5484704e-17  9.5812818e-19  
4101.5  1.7542509e-17  9.5177143e-19  
4102.0  1.6254619e-17  9.5984815e-19  
4102.5  1.0910623e-17  9.6035458e-19  
4103.0  1.0460244e-17  9.6486227e-19  
4103.5  1.1509881e-17  9.6831926e-19  
4104.0  1.1312494e-17  9.6976281e-19  
4104.5  1.2383755e-17  9.7003361e-19  
4105.0  1.0339171e-17  9.790397e-19  
4105.5  7.8916906e-18  9.7957745e-19  
4106.0  -4.9299703e-19  9.8388027e-19  
4106.5  -5.4452171e-18  9.8753808e-19  
4107.0  8.7576071e-19  9.8536449e-19  
4107.5  3.2315465e-18  9.887094e-19  
4108.0  1.4792704e-20  9.9663084e-19  
4108.5  -5.2560061e-18  9.8844363e-19  
4109.0  -1.151111e-17  1.0052313e-18  
4109.5  -9.833924e-18  9.9749761e-19  
4110.0  -1.0890479e-17  1.0016926e-18  
4110.5  -1.4053298e-17  9.9836352e-19  
4111.0  -1.6538231e-17  1.0047598e-18  
4111.5  -1.7922664e-17  1.0053949e-18  
4112.0  -1.8370614e-17  1.0044718e-18  
4112.5  -1.8649877e-17  1.0080867e-18  
4113.0  -1.7579747e-17  1.0065604e-18  
4113.5  -1.6420462e-17  1.0046675e-18  
4114.0  -1.5847022e-17  1.0102855e-18  
4114.5  -2.1173087e-17  1.0107474e-18  
4115.0  -2.7361629e-17  1.0082954e-18  
4115.5  -2.7863848e-17  1.0116913e-18  
4116.0  -2.5265278e-17  1.0030003e-18  
4116.5  -2.1522561e-17  1.0101678e-18  
4117.0  -2.0188113e-17  1.0100655e-18  
4117.5  -2.1198292e-17  1.0043644e-18  
4118.0  -2.4536596e-17  1.0027871e-18  
4118.5  -2.7337939e-17  1.0133016e-18  
4119.0  -2.8494237e-17  9.9687759e-19  
4119.5  -2.7325195e-17  1.0005035e-18  
4120.0  -2.4480217e-17  1.002489e-18  
4120.5  -2.2249069e-17  9.9749996e-19  
4121.0  -2.1659202e-17  9.9745058e-19  
4121.5  -2.5227897e-17  1.0046626e-18  
4122.0  -2.6485806e-17  9.9670193e-19  
4122.5  -2.7085649e-17  9.9328675e-19  
4123.0  -3.1815455e-17  9.8742334e-19  
4123.5  -3.5255481e-17  9.948827e-19  
4124.0  -3.2667178e-17  9.8859433e-19  
4124.5  -3.17347e-17  9.8304338e-19  
4125.0  -2.941517e-17  9.9054231e-19  
4125.5  -2.8981079e-17  9.8971305e-19  
4126.0  -3.3195228e-17  9.7685857e-19  
4126.5  -3.5826526e-17  9.8702545e-19  
4127.0  -3.1929426e-17  9.792398e-19  
4127.5  -2.6902805e-17  9.8344586e-19  
4128.0  -2.3796876e-17  9.7320103e-19  
4128.5  -2.7975894e-17  9.7241421e-19  
4129.0  -3.1645821e-17  9.7077227e-19  
4129.5  -2.9188628e-17  9.776621e-19  
4130.0  -2.4155776e-17  9.5834325e-19  
4130.5  -1.8740222e-17  9.5945234e-19  
4131.0  -1.6347988e-17  9.5950526e-19  
4131.5  -1.8282455e-17  9.550669e-19  
4132.0  -2.0616014e-17  9.4924859e-19  
4132.5  -2.2290364e-17  9.4822105e-19  
4133.0  -2.5053906e-17  9.4252716e-19  
4133.5  -2.8227755e-17  9.4044614e-19  
4134.0  -2.9089937e-17  9.4130851e-19  
4134.5  -3.0725504e-17  9.2977751e-19  
4135.0  -3.2273881e-17  9.2687373e-19  
4135.5  -3.2507147e-17  9.2968838e-19  
4136.0  -3.5186944e-17  9.3365131e-19  
4136.5  -3.6870992e-17  9.2627818e-19  
4137.0  -3.5870397e-17  9.3423259e-19  
4137.5  -3.2834508e-17  9.256162e-19  
4138.0  -3.153117e-17  9.4221916e-19  
4138.5  -3.0896013e-17  9.3271466e-19  
4139.0  -3.0433175e-17  9.3136425e-19  
4139.5  -3.0435084e-17  9.3729501e-19  
4140.0  -3.2575047e-17  9.3982082e-19  
4140.5  -3.430519e-17  9.3803567e-19  
4141.0  -3.0261015e-17  9.3430239e-19  
4141.5  -2.327395e-17  9.4144713e-19  
4142.0  -2.5780816e-17  9.3336434e-19  
4142.5  -2.9592392e-17  9.3021918e-19  
4143.0  -2.5035475e-17  9.3876786e-19  
4143.5  -2.1544902e-17  9.3105658e-19  
4144.0  -2.7994293e-17  9.2342974e-19  
4144.5  -2.9178896e-17  9.3621375e-19  
4145.0  -2.947136e-17  9.1927635e-19  
4145.5  -2.8200905e-17  9.3434741e-19  
4146.0  -2.4370001e-17  9.1839348e-19  
4146.5  -2.541747e-17  9.2403367e-19  
4147.0  -2.928962e-17  9.2109854e-19  
4147.5  -2.5429103e-17  9.1893894e-19  
4148.0  -2.2333879e-17  9.1768677e-19  
4148.5  -2.6745721e-17  9.1123721e-19  
4149.0  -3.1753215e-17  9.1229456e-19  
4149.5  -3.1207863e-17  9.162422e-19  
4150.0  -3.1665487e-17  9.0777914e-19  
4150.5  -3.0348979e-17  9.083582e-19  
4151.0  -2.8076728e-17  9.0842591e-19  
4151.5  -2.7971783e-17  9.0701311e-19  
4152.0  -2.5032731e-17  9.0111768e-19  
4152.5  -1.9810601e-17  8.9766897e-19  
4153.0  -2.0591536e-17  9.0396996e-19  
4153.5  -2.1381677e-17  8.9890759e-19  
4154.0  -2.0053768e-17  8.9172129e-19  
4154.5  -2.2185116e-17  8.9341145e-19  
4155.0  -2.251597e-17  8.9076353e-19  
4155.5  -2.4884884e-17  8.9104809e-19  
4156.0  -2.4871493e-17  8.8898648e-19  
4156.5  -1.9706371e-17  8.8488113e-19  
4157.0  -1.7326541e-17  8.8381978e-19  
4157.5  -2.0446003e-17  8.8682182e-19  
4158.0  -1.8890693e-17  8.7567769e-19  
4158.5  -1.870907e-17  8.9307441e-19  
4159.0  -2.6126612e-17  8.7882044e-19  
4159.5  -3.250143e-17  8.8256174e-19  
4160.0  -3.085295e-17  8.8429309e-19  
4160.5  -2.5512101e-17  8.928527e-19  
4161.0  -2.718461e-17  8.8280295e-19  
4161.5  -3.0044542e-17  8.9511223e-19  
4162.0  -2.3888964e-17  8.822432e-19  
4162.5  -1.6106468e-17  9.0190369e-19  
4163.0  -1.8486774e-17  8.8492559e-19  
4163.5  -2.5982008e-17  8.997095e-19  
4164.0  -2.4951478e-17  8.804e-19  
4164.5  -1.8406989e-17  8.9121572e-19  
4165.0  -1.5755772e-17  8.8093666e-19  
4165.5  -2.1242728e-17  8.8362815e-19  
4166.0  -2.5344722e-17  8.7060522e-19  
4166.5  -1.9277783e-17  8.6619761e-19  
4167.0  -1.6218086e-17  8.5475485e-19  
4167.5  -2.2107141e-17  8.4889597e-19  
4168.0  -2.79594e-17  8.4186285e-19  
4168.5  -2.9295807e-17  8.279971e-19  
4169.0  -2.5331299e-17  8.2425531e-19  
4169.5  -1.7597354e-17  8.1297975e-19  
4170.0  -1.3010799e-17  8.0232395e-19  
4170.5  -1.9687138e-17  7.9316371e-19  
4171.0  -2.4779775e-17  7.9055956e-19  
4171.5  -2.303365e-17  7.8570089e-19  
4172.0  -1.8120226e-17  7.8181754e-19  
4172.5  -1.0917981e-17  7.7844337e-19  
4173.0  -8.5225586e-18  7.7433362e-19  
4173.5  -1.1806174e-17  7.6357348e-19  
4174.0  -9.9492972e-18  7.6996413e-19  
4174.5  -6.572552e-18  7.6799056e-19  
4175.0  -9.2686337e-18  7.656253e-19  
4175.5  -1.4599274e-17  7.6262345e-19  
4176.0  -1.4489386e-17  7.6064121e-19  
4176.5  -6.7759188e-18  7.6576246e-19  
4177.0  -3.1402166e-18  7.6550417e-19  
4177.5  -7.1772465e-18  7.6389958e-19  
4178.0  -7.847718e-18  7.6570079e-19  
4178.5  -6.7526642e-18  7.6460393e-19  
4179.0  -1.0104575e-17  7.6934963e-19  
4179.5  -9.7810226e-18  7.6242806e-19  
4180.0  -3.7237955e-18  7.7001696e-19  
4180.5  -1.7885103e-18  7.7004107e-19  
4181.0  -4.3894071e-18  7.701883e-19  
4181.5  -5.6845949e-18  7.676836e-19  
4182.0  -8.8598827e-18  7.7105785e-19  
4182.5  -8.8773871e-18  7.71074e-19  
4183.0  -6.3181267e-18  7.6815835e-19  
4183.5  -2.9597112e-18  7.7150619e-19  
4184.0  -4.3376083e-18  7.7036905e-19  
4184.5  -1.0101725e-17  7.7045492e-19  
4185.0  -1.4406698e-17  7.7528665e-19  
4185.5  -1.2880514e-17  7.7687231e-19  
4186.0  -5.6137592e-18  7.7427671e-19  
4186.5  -2.1637671e-18  7.7541347e-19  
4187.0  -1.7976305e-18  7.792197e-19  
4187.5  -1.9801112e-18  7.7970559e-19  
4188.0  -4.7115548e-18  7.8211731e-19  
4188.5  -6.925706e-18  7.8110894e-19  
4189.0  -6.692615e-18  7.8512327e-19  
4189.5  -3.6209903e-18  7.8369415e-19  
4190.0  4.5559421e-20  7.8475027e-19  
4190.5  1.058806e-18  7.899527e-19  
4191.0  -1.556935e-18  7.8806837e-19  
4191.5  -7.7014981e-18  7.8924815e-19  
4192.0  -7.06862e-18  7.9099355e-19  
4192.5  -6.6820805e-18  7.9545571e-19  
4193.0  -8.729049e-18  7.9738903e-19  
4193.5  -6.9607753e-18  7.9275861e-19  
4194.0  1.7045588e-18  7.9608219e-19  
4194.5  1.2325117e-17  7.9919747e-19  
4195.0  1.485564e-17  8.0021546e-19  
4195.5  9.9389167e-18  8.0083701e-19  
4196.0  6.2653694e-18  8.0892349e-19  
4196.5  4.0169366e-18  7.9811829e-19  
4197.0  2.4070423e-18  8.0766441e-19  
4197.5  1.327009e-18  8.0374854e-19  
4198.0  2.7117692e-19  8.0166408e-19  
4198.5  3.4483687e-18  8.0947534e-19  
4199.0  5.9800281e-18  8.0606251e-19  
4199.5  4.2454552e-18  8.0929267e-19  
4200.0  4.7063862e-18  8.0678281e-19  
4200.5  6.0828992e-18  8.107586e-19  
4201.0  4.8348956e-18  8.0627309e-19  
4201.5  1.7926876e-18  8.1091902e-19  
4202.0  5.9457347e-18  8.0750835e-19  
4202.5  1.2922876e-17  8.0955743e-19  
4203.0  1.3233181e-17  8.0792146e-19  
4203.5  7.9130878e-18  8.1269309e-19  
4204.0  2.4304736e-18  8.12877e-19  
4204.5  3.651513e-19  8.0941215e-19  
4205.0  5.9966715e-18  8.1235322e-19  
4205.5  1.4409763e-17  8.1526637e-19  
4206.0  1.6637925e-17  8.1197882e-19  
4206.5  1.480597e-17  8.1248759e-19  
4207.0  1.1086474e-17  8.1828711e-19  
4207.5  6.6542872e-18  8.1763549e-19  
4208.0  1.0264858e-17  8.1121589e-19  
4208.5  1.2187587e-17  8.1769026e-19  
4209.0  9.7912618e-18  8.1705352e-19  
4209.5  1.1783613e-17  8.1531649e-19  
4210.0  1.4562188e-17  8.1464236e-19  
4210.5  1.5526139e-17  8.1641489e-19  
4211.0  1.4121267e-17  8.1748041e-19  
4211.5  1.2637065e-17  8.1540344e-19  
4212.0  1.5918218e-17  8.1541342e-19  
4212.5  1.6860688e-17  8.1545201e-19  
4213.0  1.5612628e-17  8.1626462e-19  
4213.5  1.2182637e-17  8.193436e-19  
4214.0  8.244968e-18  8.1412455e-19  
4214.5  1.0733438e-17  8.2026445e-19  
4215.0  1.1429948e-17  8.1478886e-19  
4215.5  1.490297e-17  8.1277986e-19  
4216.0  2.2449432e-17  8.2310755e-19  
4216.5  2.4661909e-17  8.1934201e-19  
4217.0  2.1930072e-17  8.1422698e-19  
4217.5  2.0023473e-17  8.2045373e-19  
4218.0  2.2886873e-17  8.2211858e-19  
4218.5  2.4899995e-17  8.1732543e-19  
4219.0  2.0263601e-17  8.2412991e-19  
4219.5  1.5734313e-17  8.2472292e-19  
4220.0  2.0347104e-17  8.235433e-19  
4220.5  2.6180204e-17  8.2061534e-19  
4221.0  2.4405812e-17  8.2737972e-19  
4221.5  2.1587921e-17  8.2536606e-19  
4222.0  2.0098906e-17  8.2311687e-19  
4222.5  1.9682504e-17  8.2338385e-19  
4223.0  1.9068775e-17  8.283637e-19  
4223.5  1.9509843e-17  8.2304333e-19  
4224.0  2.3244962e-17  8.2064482e-19  
4224.5  2.7079044e-17  8.2602109e-19  
4225.0  2.6778422e-17  8.2693537e-19  
4225.5  2.4785654e-17  8.2369274e-19  
4226.0  2.5094528e-17  8.2371984e-19  
4226.5  2.3770879e-17  8.2167741e-19  
4227.0  2.4891279e-17  8.220512e-19  
4227.5  2.6509227e-17  8.2019686e-19  
4228.0  2.5248548e-17  8.2452983e-19  
4228.5  2.6636885e-17  8.2357516e-19  
4229.0  3.1704017e-17  8.1687465e-19  
4229.5  3.6829859e-17  8.2220071e-19  
4230.0  3.788777e-17  8.2322927e-19  
4230.5  3.2731556e-17  8.2345073e-19  
4231.0  2.7111398e-17  8.198852e-19  
4231.5  2.3318486e-17  8.2259377e-19  
4232.0  2.0654609e-17  8.2006721e-19  
4232.5  1.8672825e-17  8.2004254e-19  
4233.0  2.3635334e-17  8.1773807e-19  
4233.5  2.7400577e-17  8.2258626e-19  
4234.0  2.8866354e-17  8.1586242e-19  
4234.5  3.2235184e-17  8.1895969e-19  
4235.0  3.6477111e-17  8.1709305e-19  
4235.5  3.8181003e-17  8.1813972e-19  
4236.0  3.4626011e-17  8.1382981e-19  
4236.5  2.9380691e-17  8.1656467e-19  
4237.0  2.9140591e-17  8.1565649e-19  
4237.5  3.8189013e-17  8.1472055e-19  
4238.0  4.4815659e-17  8.1417111e-19  
4238.5  3.8930545e-17  8.1327977e-19  
4239.0  3.2528343e-17  8.1100086e-19  
4239.5  3.6967752e-17  8.1738251e-19  
4240.0  3.9919321e-17  8.1166605e-19  
4240.5  3.6426401e-17  8.117424e-19  
4241.0  3.0961973e-17  8.1154351e-19  
4241.5  3.287883e-17  8.1102316e-19  
4242.0  3.9821989e-17  8.0844369e-19  
4242.5  4.2843556e-17  8.1214226e-19  
4243.0  4.0763703e-17  8.1149265e-19  
4243.5  3.9395321e-17  8.1972004e-19  
4244.0  3.8951984e-17  8.1696782e-19  
4244.5  3.9994787e-17  8.1025377e-19  
4245.0  3.8335958e-17  8.1087874e-19  
4245.5  3.7643478e-17  8.1522945e-19  
4246.0  4.0344407e-17  8.1400486e-19  
4246.5  4.1980994e-17  8.1265201e-19  
4247.0  4.027856e-17  8.1398657e-19  
4247.5  3.6945517e-17  8.123638e-19  
4248.0  3.3379138e-17  8.1241119e-19  
4248.5  3.8538632e-17  8.0273233e-19  
4249.0  4.6422418e-17  8.0835261e-19  
4249.5  4.6895608e-17  8.0722673e-19  
4250.0  4.345155e-17  8.0858178e-19  
4250.5  4.5450367e-17  8.0466283e-19  
4251.0  5.24467e-17  7.9892893e-19  
4251.5  5.480498e-17  7.966374e-19  
4252.0  5.1352766e-17  7.9481086e-19  
4252.5  4.8757007e-17  7.9142544e-19  
4253.0  4.9185008e-17  7.9306145e-19  
4253.5  5.3511116e-17  7.9402039e-19  
4254.0  6.1138828e-17  7.8066657e-19  
4254.5  6.2757193e-17  7.9149808e-19  
4255.0  5.3505033e-17  7.8314296e-19  
4255.5  4.5865745e-17  7.8215447e-19  
4256.0  4.7569355e-17  7.8815238e-19  
4256.5  5.0626087e-17  7.7970643e-19  
4257.0  5.4494645e-17  7.7710912e-19  
4257.5  5.7597201e-17  7.7965982e-19  
4258.0  5.5729094e-17  7.7703068e-19  
4258.5  5.3389422e-17  7.7250016e-19  
4259.0  5.1814972e-17  7.7440172e-19  
4259.5  5.4197375e-17  7.7601261e-19  
4260.0  5.5168547e-17  7.7274098e-19  
4260.5  5.9320853e-17  7.6516979e-19  
4261.0  6.1143562e-17  7.7518501e-19  
4261.5  5.861352e-17  7.6840729e-19  
4262.0  5.4967078e-17  7.6864364e-19  
4262.5  5.1974392e-17  7.684674e-19  
4263.0  4.9297344e-17  7.6738394e-19  
4263.5  5.1290795e-17  7.6547194e-19  
4264.0  5.4942478e-17  7.648238e-19  
4264.5  5.867222e-17  7.6590797e-19  
4265.0  6.1139036e-17  7.6211161e-19  
4265.5  6.0212351e-17  7.6533645e-19  
4266.0  5.9699526e-17  7.5630262e-19  
4266.5  6.0086637e-17  7.6182431e-19  
4267.0  5.7830372e-17  7.6189931e-19  
4267.5  5.9934937e-17  7.5446448e-19  
4268.0  6.6022771e-17  7.5653266e-19  
4268.5  6.9302962e-17  7.5662883e-19  
4269.0  7.3590622e-17  7.5250613e-19  
4269.5  7.6245653e-17  7.502081e-19  
4270.0  7.4889031e-17  7.516912e-19  
4270.5  7.5095675e-17  7.5300645e-19  
4271.0  7.9509537e-17  7.506579e-19  
4271.5  8.0837313e-17  7.4203804e-19  
4272.0  7.9426188e-17  7.5453725e-19  
4272.5  7.7468091e-17  7.4363253e-19  
4273.0  8.11631e-17  7.4576536e-19  
4273.5  8.3905276e-17  7.4481444e-19  
4274.0  8.1291416e-17  7.4622694e-19  
4274.5  7.7039433e-17  7.4323434e-19  
4275.0  7.7100532e-17  7.4298565e-19  
4275.5  7.6118754e-17  7.4669264e-19  
4276.0  7.1525215e-17  7.364797e-19  
4276.5  6.990898e-17  7.4519754e-19  
4277.0  7.7255876e-17  7.4237789e-19  
4277.5  7.7038447e-17  7.4130423e-19  
4278.0  7.3757332e-17  7.3883232e-19  
4278.5  7.0874847e-17  7.3989682e-19  
4279.0  7.7388195e-17  7.4147225e-19  
4279.5  8.2234884e-17  7.3819832e-19  
4280.0  7.5807064e-17  7.3565165e-19  
4280.5  7.2858179e-17  7.3999747e-19  
4281.0  7.5731788e-17  7.3728051e-19  
4281.5  8.187232e-17  7.3941771e-19  
4282.0  8.33411e-17  7.3836946e-19  
4282.5  8.1072613e-17  7.3669675e-19  
4283.0  7.7106592e-17  7.3793994e-19  
4283.5  7.5244153e-17  7.3759649e-19  
4284.0  7.6723387e-17  7.3634694e-19  
4284.5  8.0172113e-17  7.3474038e-19  
4285.0  8.107481e-17  7.3550112e-19  
4285.5  8.4585613e-17  7.3409492e-19  
4286.0  8.754165e-17  7.3578831e-19  
4286.5  8.7893572e-17  7.3145607e-19  
4287.0  8.9503803e-17  7.3226114e-19  
4287.5  8.8744271e-17  7.299959e-19  
4288.0  8.6022107e-17  7.3166115e-19  
4288.5  8.3747793e-17  7.2995351e-19  
4289.0  8.7480433e-17  7.3659968e-19  
4289.5  9.6117203e-17  7.2723298e-19  
4290.0  1.0098136e-16  7.3997758e-19  
4290.5  1.0024685e-16  7.3207315e-19  
4291.0  9.6296903e-17  7.4236335e-19  
4291.5  9.4006869e-17  7.4264225e-19  
4292.0  9.3649688e-17  7.4501398e-19  
4292.5  9.2388848e-17  7.4893944e-19  
4293.0  9.4428657e-17  7.5566951e-19  
4293.5  9.7452386e-17  7.4955135e-19  
4294.0  9.5884127e-17  7.6295111e-19  
4294.5  9.3414215e-17  7.6140766e-19  
4295.0  9.6772497e-17  7.6779024e-19  
4295.5  9.8502447e-17  7.6804674e-19  
4296.0  9.6989362e-17  7.6776699e-19  
4296.5  9.3714041e-17  7.707067e-19  
4297.0  9.7579334e-17  7.730023e-19  
4297.5  9.8648134e-17  7.7015514e-19  
4298.0  9.6286079e-17  7.6954786e-19  
4298.5  9.7326261e-17  7.6454023e-19  
4299.0  9.935684e-17  7.6342827e-19  
4299.5  9.8670016e-17  7.5340469e-19  
4300.0  9.9700177e-17  7.4696833e-19  
4300.5  1.0320477e-16  7.4169173e-19  
4301.0  1.0872939e-16  7.295653e-19  
4301.5  1.1342777e-16  7.1830966e-19  
4302.0  1.1751856e-16  7.1100377e-19  
4302.5  1.1997989e-16  6.9646239e-19  
4303.0  1.2349515e-16  6.9854704e-19  
4303.5  1.2129787e-16  6.8384337e-19  
4304.0  1.1932197e-16  6.7899291e-19  
4304.5  1.1850184e-16  6.7438e-19  
4305.0  1.1485412e-16  6.6590056e-19  
4305.5  1.094942e-16  6.6986232e-19  
4306.0  1.0537138e-16  6.6306264e-19  
4306.5  1.0644011e-16  6.6495298e-19  
4307.0  1.099147e-16  6.6886195e-19  
4307.5  1.1399365e-16  6.6211171e-19  
4308.0  1.1809599e-16  6.6125706e-19  
4308.5  1.1907976e-16  6.6721439e-19  
4309.0  1.1696821e-16  6.6229431e-19  
4309.5  1.1758951e-16  6.727423e-19  
4310.0  1.2102713e-16  6.6181651e-19  
4310.5  1.2217634e-16  6.7302662e-19  
4311.0  1.2379903e-16  6.7002956e-19  
4311.5  1.2074204e-16  6.6920808e-19  
4312.0  1.1921047e-16  6.737681e-19  
4312.5  1.1990108e-16  6.7423543e-19  
4313.0  1.1856661e-16  6.752325e-19  
4313.5  1.1427505e-16  6.757971e-19  
4314.0  1.1392478e-16  6.7758666e-19  
4314.5  1.1520987e-16  6.7670828e-19  
4315.0  1.1394559e-16  6.7802325e-19  
4315.5  1.1656786e-16  6.8346369e-19  
4316.0  1.2087852e-16  6.8231706e-19  
4316.5  1.2078947e-16  6.8233358e-19  
4317.0  1.2001825e-16  6.8514392e-19  
4317.5  1.1652472e-16  6.837155e-19  
4318.0  1.1097153e-16  6.8389144e-19  
4318.5  1.0990696e-16  6.8972311e-19  
4319.0  1.0921882e-16  6.8582811e-19  
4319.5  1.084744e-16  6.8822855e-19  
4320.0  1.0903439e-16  6.8951022e-19  
4320.5  1.139161e-16  6.8765896e-19  
4321.0  1.1822267e-16  6.8922407e-19  
4321.5  1.19183e-16  6.8475835e-19  
4322.0  1.1724453e-16  6.9296191e-19  
4322.5  1.1692732e-16  6.8768723e-19  
4323.0  1.231143e-16  6.8655729e-19  
4323.5  1.2816391e-16  6.8860997e-19  
4324.0  1.2968375e-16  6.9225164e-19  
4324.5  1.314733e-16  6.8661423e-19  
4325.0  1.2814376e-16  6.9081773e-19  
4325.5  1.2796719e-16  6.8773894e-19  
4326.0  1.2981195e-16  6.8929577e-19  
4326.5  1.251658e-16  6.8645001e-19  
4327.0  1.221417e-16  6.894259e-19  
4327.5  1.2864268e-16  6.8844251e-19  
4328.0  1.336921e-16  6.8887303e-19  
4328.5  1.3218901e-16  6.8595844e-19  
4329.0  1.330255e-16  6.8770425e-19  
4329.5  1.3641767e-16  6.8617709e-19  
4330.0  1.3954446e-16  6.8678408e-19  
4330.5  1.3868884e-16  6.8636307e-19  
4331.0  1.3284015e-16  6.8443391e-19  
4331.5  1.3012631e-16  6.8373349e-19  
4332.0  1.407008e-16  6.8480908e-19  
4332.5  1.4566892e-16  6.8426207e-19  
4333.0  1.4049391e-16  6.8335636e-19  
4333.5  1.3841969e-16  6.829791e-19  
4334.0  1.4947895e-16  6.8388715e-19  
4334.5  1.6088363e-16  6.8253962e-19  
4335.0  1.6099753e-16  6.8272172e-19  
4335.5  1.5607997e-16  6.8138016e-19  
4336.0  1.5620926e-16  6.8015144e-19  
4336.5  1.6124387e-16  6.8181069e-19  
4337.0  1.6852149e-16  6.8024678e-19  
4337.5  1.7072502e-16  6.8064071e-19  
4338.0  1.6681903e-16  6.8126535e-19  
4338.5  1.7002165e-16  6.7892508e-19  
4339.0  1.7628615e-16  6.7777419e-19  
4339.5  1.7488371e-16  6.7867064e-19  
4340.0  1.7094027e-16  6.7936984e-19  
4340.5  1.7194023e-16  6.7920773e-19  
4341.0  1.7783892e-16  6.7764925e-19  
4341.5  1.8059815e-16  6.7976505e-19  
4342.0  1.7265856e-16  6.7318577e-19  
4342.5  1.6214736e-16  6.7709869e-19  
4343.0  1.5352642e-16  6.7693189e-19  
4343.5  1.5659304e-16  6.7613989e-19  
4344.0  1.5915615e-16  6.6961946e-19  
4344.5  1.513247e-16  6.7906879e-19  
4345.0  1.4298536e-16  6.7410707e-19  
4345.5  1.4160502e-16  6.7362622e-19  
4346.0  1.4037902e-16  6.7421157e-19  
4346.5  1.3836613e-16  6.7536136e-19  
4347.0  1.3843215e-16  6.7162312e-19  
4347.5  1.4388846e-16  6.7630989e-19  
4348.0  1.4458358e-16  6.7151965e-19  
4348.5  1.3784861e-16  6.7177869e-19  
4349.0  1.3190083e-16  6.7249117e-19  
4349.5  1.2941527e-16  6.7949394e-19  
4350.0  1.3008397e-16  6.7013158e-19  
4350.5  1.324519e-16  6.7476009e-19  
4351.0  1.3664405e-16  6.7335398e-19  
4351.5  1.3747018e-16  6.7280032e-19  
4352.0  1.3086114e-16  6.7532198e-19  
4352.5  1.2758022e-16  6.7777168e-19  
4353.0  1.302829e-16  6.7174673e-19  
4353.5  1.3400334e-16  6.7298218e-19  
4354.0  1.4185437e-16  6.7530024e-19  
4354.5  1.3186706e-16  6.7181058e-19  
4355.0  1.2390443e-16  6.7688901e-19  
4355.5  1.164339e-16  6.7194137e-19  
4356.0  1.1292257e-16  6.7329945e-19  
4356.5  1.1828591e-16  6.7550445e-19  
4357.0  1.1746218e-16  6.724702e-19  
4357.5  1.1977665e-16  6.6978215e-19  
4358.0  1.1903021e-16  6.7960781e-19  
4358.5  1.1636372e-16  6.7110799e-19  
4359.0  1.1763466e-16  6.7129282e-19  
4359.5  1.2138892e-16  6.7362748e-19  
4360.0  1.1832529e-16  6.7183107e-19  
4360.5  1.1287567e-16  6.7440299e-19  
4361.0  1.1949673e-16  6.7212686e-19  
4361.5  1.2145352e-16  6.7119496e-19  
4362.0  1.3148099e-16  6.755752e-19  
4362.5  1.3316267e-16  6.7688628e-19  
4363.0  1.2997954e-16  6.7405406e-19  
4363.5  1.2359977e-16  6.7337007e-19  
4364.0  1.2449864e-16  6.8122708e-19  
4364.5  1.2610548e-16  6.7555172e-19  
4365.0  1.2586828e-16  6.7638543e-19  
4365.5  1.2678588e-16  6.7926434e-19  
4366.0  1.2820845e-16  6.7950856e-19  
4366.5  1.223805e-16  6.7825154e-19  
4367.0  1.1682745e-16  6.7840455e-19  
4367.5  1.1764608e-16  6.7701735e-19  
4368.0  1.1878375e-16  6.8074981e-19  
4368.5  1.2497765e-16  6.789998e-19  
4369.0  1.3114371e-16  6.801403e-19  
4369.5  1.2974501e-16  6.7774779e-19  
4370.0  1.2589715e-16  6.8032006e-19  
4370.5  1.2382048e-16  6.7613025e-19  
4371.0  1.2002561e-16  6.8041566e-19  
4371.5  1.1187616e-16  6.7825951e-19  
4372.0  1.0960651e-16  6.7943327e-19  
4372.5  1.1413116e-16  6.7917754e-19  
4373.0  1.179139e-16  6.7531794e-19  
4373.5  1.1969291e-16  6.7814937e-19  
4374.0  1.1805525e-16  6.8045203e-19  
4374.5  1.1783441e-16  6.7911516e-19  
4375.0  1.1811058e-16  6.763534e-19  
4375.5  1.1980069e-16  6.8118049e-19  
4376.0  1.2206887e-16  6.7831798e-19  
4376.5  1.2067387e-16  6.8023817e-19  
4377.0  1.2126123e-16  6.8092843e-19  
4377.5  1.1937518e-16  6.7793239e-19  
4378.0  1.1964137e-16  6.7922356e-19  
4378.5  1.2467905e-16  6.8049531e-19  
4379.0  1.2795202e-16  6.8005134e-19  
4379.5  1.3088414e-16  6.8076684e-19  
4380.0  1.2671812e-16  6.8097782e-19  
4380.5  1.1973886e-16  6.7938497e-19  
4381.0  1.1424612e-16  6.7696327e-19  
4381.5  1.1676052e-16  6.8479714e-19  
4382.0  1.2288486e-16  6.7660299e-19  
4382.5  1.2635202e-16  6.8297165e-19  
4383.0  1.2675048e-16  6.7816107e-19  
4383.5  1.3182881e-16  6.8286198e-19  
4384.0  1.3495506e-16  6.7800141e-19  
4384.5  1.3329839e-16  6.7812502e-19  
4385.0  1.3368854e-16  6.8345186e-19  
4385.5  1.3752663e-16  6.7945516e-19  
4386.0  1.3430072e-16  6.8057828e-19  
4386.5  1.2899126e-16  6.7952138e-19  
4387.0  1.2786261e-16  6.8152547e-19  
4387.5  1.3011162e-16  6.8125252e-19  
4388.0  1.3296118e-16  6.7950768e-19  
4388.5  1.3333464e-16  6.812214e-19  
4389.0  1.2706143e-16  6.8160468e-19  
4389.5  1.2152511e-16  6.8128384e-19  
4390.0  1.2332747e-16  6.812613e-19  
4390.5  1.2604999e-16  6.8274753e-19  
4391.0  1.2357929e-16  6.8231421e-19  
4391.5  1.1998406e-16  6.8155599e-19  
4392.0  1.2188971e-16  6.8816187e-19  
4392.5  1.2432147e-16  6.8236076e-19  
4393.0  1.2567909e-16  6.8328099e-19  
4393.5  1.268086e-16  6.860135e-19  
4394.0  1.2034822e-16  6.8581022e-19  
4394.5  1.2000071e-16  6.834705e-19  
4395.0  1.2263207e-16  6.8579725e-19  
4395.5  1.261223e-16  6.8293176e-19  
4396.0  1.2515056e-16  6.8521729e-19  
4396.5  1.2691697e-16  6.8421558e-19  
4397.0  1.3311685e-16  6.8802017e-19  
4397.5  1.3175584e-16  6.8548429e-19  
4398.0  1.2169362e-16  6.8461242e-19  
4398.5  1.1956773e-16  6.8831602e-19  
4399.0  1.2604703e-16  6.8570306e-19  
4399.5  1.3024928e-16  6.8404185e-19  
4400.0  1.2948376e-16  6.9265983e-19  
4400.5  1.3104419e-16  6.843048e-19  
4401.0  1.3681495e-16  6.8727189e-19  
4401.5  1.3703594e-16  6.8498982e-19  
4402.0  1.2836268e-16  6.9063353e-19  
4402.5  1.2410469e-16  6.8651451e-19  
4403.0  1.2603724e-16  6.8638032e-19  
4403.5  1.2960148e-16  6.8545095e-19  
4404.0  1.3170432e-16  6.8640262e-19  
4404.5  1.3015875e-16  6.8697218e-19  
4405.0  1.2907034e-16  6.9014589e-19  
4405.5  1.3078181e-16  6.8669897e-19  
4406.0  1.3339403e-16  6.8581731e-19  
4406.5  1.3324911e-16  6.8468354e-19  
4407.0  1.322337e-16  6.8563133e-19  
4407.5  1.3109222e-16  6.8463433e-19  
4408.0  1.302031e-16  6.8952761e-19  
4408.5  1.3180313e-16  6.8266856e-19  
4409.0  1.3311219e-16  6.8280495e-19  
4409.5  1.3282605e-16  6.8412607e-19  
4410.0  1.3425222e-16  6.8291813e-19  
4410.5  1.3261196e-16  6.86196e-19  
4411.0  1.2348815e-16  6.8187554e-19  
4411.5  1.2425358e-16  6.828722e-19  
4412.0  1.2537661e-16  6.8840561e-19  
4412.5  1.250007e-16  6.8183394e-19  
4413.0  1.2874274e-16  6.8389961e-19  
4413.5  1.2659353e-16  6.8488272e-19  
4414.0  1.237606e-16  6.8263701e-19  
4414.5  1.2511476e-16  6.8902033e-19  
4415.0  1.3391924e-16  6.8340254e-19  
4415.5  1.3970229e-16  6.8661257e-19  
4416.0  1.401697e-16  6.8454075e-19  
4416.5  1.3615463e-16  6.8344106e-19  
4417.0  1.3203216e-16  6.8697685e-19  
4417.5  1.2936595e-16  6.8540731e-19  
4418.0  1.3032986e-16  6.8684818e-19  
4418.5  1.3177502e-16  6.8355799e-19  
4419.0  1.3130045e-16  6.8710507e-19  
4419.5  1.2927482e-16  6.8624221e-19  
4420.0  1.307039e-16  6.8822953e-19  
4420.5  1.3281762e-16  6.8749682e-19  
4421.0  1.2981897e-16  6.8428417e-19  
4421.5  1.2063161e-16  6.8740705e-19  
4422.0  1.1961898e-16  6.8495727e-19  
4422.5  1.2773808e-16  6.8900298e-19  
4423.0  1.2595531e-16  6.8501865e-19  
4423.5  1.227313e-16  6.8705651e-19  
4424.0  1.2046352e-16  6.852031e-19  
4424.5  1.222989e-16  6.8598504e-19  
4425.0  1.2809667e-16  6.845718e-19  
4425.5  1.3305995e-16  6.8361181e-19  
4426.0  1.2875505e-16  6.8210909e-19  
4426.5  1.2593191e-16  6.8250106e-19  
4427.0  1.1759346e-16  6.8340667e-19  
4427.5  1.0943346e-16  6.8043428e-19  
4428.0  1.1129728e-16  6.7819144e-19  
4428.5  1.1964184e-16  6.813586e-19  
4429.0  1.2990718e-16  6.8055425e-19  
4429.5  1.3478725e-16  6.7920912e-19  
4430.0  1.2865672e-16  6.7767265e-19  
4430.5  1.2263501e-16  6.7824691e-19  
4431.0  1.1834043e-16  6.7803681e-19  
4431.5  1.1506391e-16  6.7612272e-19  
4432.0  1.1351533e-16  6.8070082e-19  
4432.5  1.1582164e-16  6.769235e-19  
4433.0  1.1862136e-16  6.818263e-19  
4433.5  1.1841394e-16  6.7613787e-19  
4434.0  1.181836e-16  6.7766634e-19  
4434.5  1.1737266e-16  6.7659428e-19  
4435.0  1.1787012e-16  6.8109189e-19  
4435.5  1.1745063e-16  6.7665959e-19  
4436.0  1.1768641e-16  6.7710416e-19  
4436.5  1.2236218e-16  6.7769067e-19  
4437.0  1.2482101e-16  6.7906502e-19  
4437.5  1.2170943e-16  6.8121248e-19  
4438.0  1.1874634e-16  6.7437276e-19  
4438.5  1.2120773e-16  6.7325759e-19  
4439.0  1.2084762e-16  6.7838471e-19  
4439.5  1.1550732e-16  6.7998772e-19  
4440.0  1.1616881e-16  6.7337249e-19  
4440.5  1.1931534e-16  6.7361221e-19  
4441.0  1.1842623e-16  6.748445e-19  
4441.5  1.217131e-16  6.7790671e-19  
4442.0  1.2547347e-16  6.7299996e-19  
4442.5  1.268497e-16  6.7341324e-19  
4443.0  1.286454e-16  6.7449056e-19  
4443.5  1.2531477e-16  6.7139009e-19  
4444.0  1.310567e-16  6.7405185e-19  
4444.5  1.3810152e-16  6.7420093e-19  
4445.0  1.4188352e-16  6.7097954e-19  
4445.5  1.3585056e-16  6.7151228e-19  
4446.0  1.2892745e-16  6.7199193e-19  
4446.5  1.2533137e-16  6.732464e-19  
4447.0  1.1704913e-16  6.7108641e-19  
4447.5  1.1182607e-16  6.7318151e-19  
4448.0  1.1524002e-16  6.6805354e-19  
4448.5  1.205189e-16  6.7150802e-19  
4449.0  1.2200094e-16  6.7015949e-19  
4449.5  1.2160234e-16  6.6754933e-19  
4450.0  1.2040167e-16  6.6809852e-19  
4450.5  1.2210163e-16  6.6687898e-19  
4451.0  1.2472495e-16  6.6627597e-19  
4451.5  1.24293e-16  6.6269126e-19  
4452.0  1.2405208e-16  6.6503929e-19  
4452.5  1.2366394e-16  6.610939e-19  
4453.0  1.2166141e-16  6.6446739e-19  
4453.5  1.1908685e-16  6.6121506e-19  
4454.0  1.1789448e-16  6.6359807e-19  
4454.5  1.1322927e-16  6.5867279e-19  
4455.0  1.0897124e-16  6.5610458e-19  
4455.5  1.0971476e-16  6.6125763e-19  
4456.0  1.166511e-16  6.5925371e-19  
4456.5  1.2060299e-16  6.5589038e-19  
4457.0  1.1688553e-16  6.5513698e-19  
4457.5  1.1557364e-16  6.5653645e-19  
4458.0  1.1569255e-16  6.5127076e-19  
4458.5  1.1430692e-16  6.5414592e-19  
4459.0  1.1059937e-16  6.5379004e-19  
4459.5  1.0919945e-16  6.5390607e-19  
4460.0  1.105178e-16  6.4736901e-19  
4460.5  1.2262708e-16  6.5572733e-19  
4461.0  1.3051662e-16  6.4996576e-19  
4461.5  1.3322101e-16  6.4755108e-19  
4462.0  1.308422e-16  6.4968811e-19  
4462.5  1.2366344e-16  6.5222999e-19  
4463.0  1.1517837e-16  6.4785201e-19  
4463.5  1.1568539e-16  6.493798e-19  
4464.0  1.2170933e-16  6.486753e-19  
4464.5  1.2084275e-16  6.4970746e-19  
4465.0  1.1535921e-16  6.4825615e-19  
4465.5  1.1211374e-16  6.4466869e-19  
4466.0  1.1638785e-16  6.4835312e-19  
4466.5  1.180645e-16  6.5030773e-19  
4467.0  1.14743e-16  6.4648807e-19  
4467.5  1.1215233e-16  6.4704292e-19  
4468.0  1.0908354e-16  6.4859333e-19  
4468.5  1.0885798e-16  6.4580336e-19  
4469.0  1.1489025e-16  6.4729301e-19  
4469.5  1.1788884e-16  6.4199808e-19  
4470.0  1.1476344e-16  6.479202e-19  
4470.5  1.1411077e-16  6.446236e-19  
4471.0  1.0941633e-16  6.4791354e-19  
4471.5  1.0148255e-16  6.4065136e-19  
4472.0  1.0031949e-16  6.4346934e-19  
4472.5  1.0318874e-16  6.4231193e-19  
4473.0  1.0670314e-16  6.4503775e-19  
4473.5  1.0907378e-16  6.4194239e-19  
4474.0  1.0783563e-16  6.3818826e-19  
4474.5  1.0521673e-16  6.4289091e-19  
4475.0  9.6244126e-17  6.426219e-19  
4475.5  9.2319369e-17  6.3764968e-19  
4476.0  9.373953e-17  6.4124245e-19  
4476.5  1.0043524e-16  6.4118167e-19  
4477.0  1.0548229e-16  6.4180288e-19  
4477.5  1.0617854e-16  6.3715745e-19  
4478.0  1.0764941e-16  6.4067239e-19  
4478.5  1.0414797e-16  6.3844942e-19  
4479.0  9.9410264e-17  6.4170824e-19  
4479.5  1.0031628e-16  6.4224024e-19  
4480.0  1.0302024e-16  6.3670649e-19  
4480.5  1.0636949e-16  6.4257131e-19  
4481.0  1.1023873e-16  6.4000698e-19  
4481.5  1.1131976e-16  6.4431099e-19  
4482.0  1.1456002e-16  6.3708138e-19  
4482.5  1.2094017e-16  6.4411039e-19  
4483.0  1.2380465e-16  6.4058803e-19  
4483.5  1.2215764e-16  6.4089335e-19  
4484.0  1.1421957e-16  6.4294679e-19  
4484.5  1.0402335e-16  6.4053593e-19  
4485.0  1.0155547e-16  6.389583e-19  
4485.5  1.0312834e-16  6.4501045e-19  
4486.0  1.0041981e-16  6.3750998e-19  
4486.5  9.8818004e-17  6.41768e-19  
4487.0  1.0214227e-16  6.4160064e-19  
4487.5  1.0579064e-16  6.3999657e-19  
4488.0  1.0603314e-16  6.4185054e-19  
4488.5  1.0198031e-16  6.3522598e-19  
4489.0  9.5201787e-17  6.400587e-19  
4489.5  9.1669526e-17  6.4137328e-19  
4490.0  9.4447569e-17  6.3618442e-19  
4490.5  9.782135e-17  6.3806219e-19  
4491.0  9.5609449e-17  6.3756901e-19  
4491.5  9.222453e-17  6.3465381e-19  
4492.0  9.4295267e-17  6.4146056e-19  
4492.5  1.0215549e-16  6.3478255e-19  
4493.0  1.061975e-16  6.3860026e-19  
4493.5  1.0158713e-16  6.3620243e-19  
4494.0  9.5226058e-17  6.3434039e-19  
4494.5  9.4783392e-17  6.3805538e-19  
4495.0  9.5791762e-17  6.3724436e-19  
4495.5  1.0048982e-16  6.3729989e-19  
4496.0  1.0533006e-16  6.3671861e-19  
4496.5  1.0573392e-16  6.3440403e-19  
4497.0  1.0200335e-16  6.3855957e-19  
4497.5  9.7067092e-17  6.3543724e-19  
4498.0  9.5737022e-17  6.349103e-19  
4498.5  9.9114608e-17  6.3638685e-19  
4499.0  1.0052719e-16  6.3418115e-19  
4499.5  1.0063915e-16  6.348946e-19  
4500.0  9.7274497e-17  6.3719705e-19  
4500.5  9.2786657e-17  6.321017e-19  
4501.0  8.9719068e-17  6.3514637e-19  
4501.5  8.7169232e-17  6.361069e-19  
4502.0  8.7225861e-17  6.3430158e-19  
4502.5  8.8672329e-17  6.3625692e-19  
4503.0  9.2606611e-17  6.3315562e-19  
4503.5  9.4892708e-17  6.3762636e-19  
4504.0  9.2174598e-17  6.3275753e-19  
4504.5  9.2783234e-17  6.3870344e-19  
4505.0  9.3245358e-17  6.3408495e-19  
4505.5  9.4404435e-17  6.3655148e-19  
4506.0  9.6303612e-17  6.3575165e-19  
4506.5  9.691971e-17  6.3780864e-19  
4507.0  9.937979e-17  6.384473e-19  
4507.5  1.0161656e-16  6.3713021e-19  
4508.0  1.0516648e-16  6.3923225e-19  
4508.5  1.0375552e-16  6.385299e-19  
4509.0  1.0508488e-16  6.3945927e-19  
4509.5  1.068516e-16  6.4135414e-19  
4510.0  1.03988e-16  6.4289889e-19  
4510.5  1.0523555e-16  6.4163826e-19  
4511.0  1.0801954e-16  6.4437057e-19  
4511.5  1.1007273e-16  6.4092632e-19  
4512.0  1.090092e-16  6.443276e-19  
4512.5  1.0458275e-16  6.4561082e-19  
4513.0  1.0047086e-16  6.4463796e-19  
4513.5  1.0105014e-16  6.4460929e-19  
4514.0  1.0439599e-16  6.4900857e-19  
4514.5  1.0809303e-16  6.4658184e-19  
4515.0  1.1219151e-16  6.4720265e-19  
4515.5  1.1453362e-16  6.4980004e-19  
4516.0  1.1343677e-16  6.4560341e-19  
4516.5  1.1326075e-16  6.514546e-19  
4517.0  1.1578122e-16  6.4803159e-19  
4517.5  1.1177729e-16  6.5087941e-19  
4518.0  1.0859958e-16  6.4932141e-19  
4518.5  1.1669043e-16  6.5169681e-19  
4519.0  1.2009948e-16  6.5269487e-19  
4519.5  1.1415267e-16  6.4935034e-19  
4520.0  1.1031718e-16  6.5473809e-19  
4520.5  1.0884618e-16  6.5184039e-19  
4521.0  1.1228778e-16  6.5579834e-19  
4521.5  1.190822e-16  6.5286105e-19  
4522.0  1.1718912e-16  6.5816176e-19  
4522.5  1.1264194e-16  6.5489347e-19  
4523.0  1.1838695e-16  6.5791683e-19  
4523.5  1.2685741e-16  6.5691576e-19  
4524.0  1.3109492e-16  6.5747929e-19  
4524.5  1.3275365e-16  6.6168132e-19  
4525.0  1.2987954e-16  6.5927544e-19  
4525.5  1.2765789e-16  6.6138174e-19  
4526.0  1.2854899e-16  6.6149514e-19  
4526.5  1.2643342e-16  6.6430067e-19  
4527.0  1.2910533e-16  6.6083345e-19  
4527.5  1.3132737e-16  6.6525399e-19  
4528.0  1.3392163e-16  6.6783974e-19  
4528.5  1.3738067e-16  6.6679377e-19  
4529.0  1.4117974e-16  6.7163396e-19  
4529.5  1.405501e-16  6.7234118e-19  
4530.0  1.3728943e-16  6.7598956e-19  
4530.5  1.3784996e-16  6.77282e-19  
4531.0  1.4352299e-16  6.8067324e-19  
4531.5  1.4810596e-16  6.8810678e-19  
4532.0  1.483707e-16  6.9109716e-19  
4532.5  1.48627e-16  6.9561428e-19  
4533.0  1.5054776e-16  6.9604408e-19  
4533.5  1.5307574e-16  7.0372135e-19  
4534.0  1.553121e-16  7.0581735e-19  
4534.5  1.5362058e-16  7.0655566e-19  
4535.0  1.5160587e-16  7.090901e-19  
4535.5  1.5226696e-16  7.0841427e-19  
4536.0  1.5811575e-16  7.0717905e-19  
4536.5  1.648115e-16  7.0914257e-19  
4537.0  1.6516785e-16  7.0183304e-19  
4537.5  1.6395175e-16  7.0296174e-19  
4538.0  1.6467024e-16  6.9626002e-19  
4538.5  1.6369704e-16  6.9559843e-19  
4539.0  1.6375001e-16  6.8762373e-19  
4539.5  1.6787868e-16  6.7928494e-19  
4540.0  1.6988396e-16  6.7346965e-19  
4540.5  1.7194169e-16  6.6696911e-19  
4541.0  1.6939879e-16  6.619398e-19  
4541.5  1.6678736e-16  6.4989612e-19  
4542.0  1.6730203e-16  6.4364562e-19  
4542.5  1.6865682e-16  6.362122e-19  
4543.0  1.7369293e-16  6.3116413e-19  
4543.5  1.8185959e-16  6.2854942e-19  
4544.0  1.820589e-16  6.1903278e-19  
4544.5  1.8289537e-16  6.1792969e-19  
4545.0  1.8319474e-16  6.1515558e-19  
4545.5  1.8193208e-16  6.166522e-19  
4546.0  1.8237404e-16  6.146424e-19  
4546.5  1.886214e-16  6.1623543e-19  
4547.0  1.9699783e-16  6.1700547e-19  
4547.5  1.9960382e-16  6.2025187e-19  
4548.0  1.9735884e-16  6.2102424e-19  
4548.5  2.0153772e-16  6.2209898e-19  
4549.0  2.1027698e-16  6.2379983e-19  
4549.5  2.0991819e-16  6.2874735e-19  
4550.0  2.0811913e-16  6.2812593e-19  
4550.5  2.1218996e-16  6.3010308e-19  
4551.0  2.1491986e-16  6.3172667e-19  
4551.5  2.1456531e-16  6.3184285e-19  
4552.0  2.1456589e-16  6.3083227e-19  
4552.5  2.1215176e-16  6.3633488e-19  
4553.0  2.1034083e-16  6.3623431e-19  
4553.5  2.1693024e-16  6.3913732e-19  
4554.0  2.2602297e-16  6.3899414e-19  
4554.5  2.1788678e-16  6.4598689e-19  
4555.0  2.1601181e-16  6.4868198e-19  
4555.5  2.2866003e-16  6.645261e-19  
4556.0  2.3479943e-16  6.5252989e-19  
4556.5  2.3327303e-16  6.4919594e-19  
4557.0  2.3166491e-16  6.5346412e-19  
4557.5  2.3470925e-16  6.5811759e-19  
4558.0  2.4257937e-16  6.5995521e-19  
4558.5  2.4230505e-16  6.6250787e-19  
4559.0  2.4091063e-16  6.6411329e-19  
4559.5  2.4070098e-16  6.6246835e-19  
4560.0  2.4229556e-16  6.5785559e-19  
4560.5  2.4220296e-16  6.5848571e-19  
4561.0  2.4168981e-16  6.6867943e-19  
4561.5  2.4117924e-16  6.7164541e-19  
4562.0  2.4299884e-16  6.6822015e-19  
4562.5  2.5201552e-16  6.6218629e-19  
4563.0  2.5763297e-16  6.5716529e-19  
4563.5  2.5585769e-16  6.6049527e-19  
4564.0  2.5170893e-16  6.591605e-19  
4564.5  2.5392529e-16  6.5727532e-19  
4565.0  2.5628998e-16  6.5667409e-19  
4565.5  2.5516987e-16  6.6014086e-19  
4566.0  2.5828593e-16  6.5708848e-19  
4566.5  2.6519503e-16  6.5767923e-19  
4567.0  2.7044827e-16  6.5889883e-19  
4567.5  2.7345138e-16  6.5904449e-19  
4568.0  2.7569652e-16  6.5394286e-19  
4568.5  2.7361872e-16  6.6298195e-19  
4569.0  2.7242488e-16  6.571757e-19  
4569.5  2.7109533e-16  6.5660677e-19  
4570.0  2.7348705e-16  6.5775394e-19  
4570.5  2.7323851e-16  6.57963e-19  
4571.0  2.7438943e-16  6.5861925e-19  
4571.5  2.7854762e-16  6.5444811e-19  
4572.0  2.8042694e-16  6.6160239e-19  
4572.5  2.8168062e-16  6.5458349e-19  
4573.0  2.7966962e-16  6.5707115e-19  
4573.5  2.8360289e-16  6.5746047e-19  
4574.0  2.8512077e-16  6.5747187e-19  
4574.5  2.8695476e-16  6.5609677e-19  
4575.0  2.9025717e-16  6.5703045e-19  
4575.5  2.9503331e-16  6.583756e-19  
4576.0  2.9732305e-16  6.5621969e-19  
4576.5  3.0096281e-16  6.5509597e-19  
4577.0  3.0556045e-16  6.5712289e-19  
4577.5  3.0639767e-16  6.5527741e-19  
4578.0  3.0747466e-16  6.5699361e-19  
4578.5  3.0851993e-16  6.5899969e-19  
4579.0  3.104731e-16  6.5585513e-19  
4579.5  3.1458902e-16  6.5504564e-19  
4580.0  3.2024761e-16  6.5511915e-19  
4580.5  3.2229065e-16  6.5477076e-19  
4581.0  3.1800253e-16  6.5618493e-19  
4581.5  3.1552668e-16  6.5383868e-19  
4582.0  3.2215614e-16  6.5420555e-19  
4582.5  3.2407219e-16  6.5345249e-19  
4583.0  3.226621e-16  6.4983553e-19  
4583.5  3.2978421e-16  6.5235442e-19  
4584.0  3.3688633e-16  6.5388963e-19  
4584.5  3.3692645e-16  6.4866741e-19  
4585.0  3.3594592e-16  6.5318929e-19  
4585.5  3.3177862e-16  6.495065e-19  
4586.0  3.2980675e-16  6.4804389e-19  
4586.5  3.3740094e-16  6.4837848e-19  
4587.0  3.458637e-16  6.5094284e-19  
4587.5  3.459895e-16  6.4714152e-19  
4588.0  3.440657e-16  6.4937531e-19  
4588.5  3.4046283e-16  6.4732415e-19  
4589.0  3.4073612e-16  6.4646555e-19  
4589.5  3.4781341e-16  6.4607387e-19  
4590.0  3.5150625e-16  6.5306806e-19  
4590.5  3.4838101e-16  6.4763426e-19  
4591.0  3.4957649e-16  6.4589636e-19  
4591.5  3.4827833e-16  6.4910811e-19  
4592.0  3.5179355e-16  6.4860621e-19  
4592.5  3.5649755e-16  6.4577662e-19  
4593.0  3.5795648e-16  6.4641265e-19  
4593.5  3.6216709e-16  6.4703292e-19  
4594.0  3.635894e-16  6.4435429e-19  
4594.5  3.595308e-16  6.4595387e-19  
4595.0  3.5656403e-16  6.4489292e-19  
4595.5  3.6247077e-16  6.4355883e-19  
4596.0  3.6859174e-16  6.4014563e-19  
4596.5  3.7309587e-16  6.4398315e-19  
4597.0  3.7497292e-16  6.4590662e-19  
4597.5  3.7367749e-16  6.4132764e-19  
4598.0  3.7161807e-16  6.3984319e-19  
4598.5  3.7103032e-16  6.4227459e-19  
4599.0  3.7015583e-16  6.454712e-19  
4599.5  3.7542837e-16  6.4069964e-19  
4600.0  3.8128391e-16  6.3964395e-19  
4600.5  3.8302706e-16  6.4420725e-19  
4601.0  3.7525441e-16  6.4103846e-19  
4601.5  3.7416297e-16  6.3860585e-19  
4602.0  3.8232855e-16  6.4034121e-19  
4602.5  3.8900349e-16  6.4136281e-19  
4603.0  3.8219736e-16  6.4309012e-19  
4603.5  3.8219369e-16  6.3876875e-19  
4604.0  3.8815464e-16  6.3679506e-19  
4604.5  3.8736962e-16  6.3731502e-19  
4605.0  3.8459867e-16  6.3631657e-19  
4605.5  3.876642e-16  6.3602795e-19  
4606.0  3.9330136e-16  6.370084e-19  
4606.5  3.9625646e-16  6.3343265e-19  
4607.0  4.0266834e-16  6.355055e-19  
4607.5  4.0501521e-16  6.3257088e-19  
4608.0  3.9803067e-16  6.3475124e-19  
4608.5  3.8963064e-16  6.3367318e-19  
4609.0  3.8797734e-16  6.335656e-19  
4609.5  3.8584802e-16  6.3171047e-19  
4610.0  3.9228451e-16  6.3130301e-19  
4610.5  4.0620313e-16  6.2964736e-19  
4611.0  4.090306e-16  6.3184396e-19  
4611.5  4.0581165e-16  6.2988266e-19  
4612.0  4.0483503e-16  6.278553e-19  
4612.5  4.09628e-16  6.2579246e-19  
4613.0  4.1323278e-16  6.2234888e-19  
4613.5  4.0959886e-16  6.208897e-19  
4614.0  4.1469189e-16  6.2082342e-19  
4614.5  4.2121349e-16  6.1718867e-19  
4615.0  4.2965298e-16  6.165947e-19  
4615.5  4.3007763e-16  6.1532255e-19  
4616.0  4.2833871e-16  6.114525e-19  
4616.5  4.2753753e-16  6.1348633e-19  
4617.0  4.2930599e-16  6.0974849e-19  
4617.5  4.20535e-16  6.0978475e-19  
4618.0  4.2067435e-16  6.1074945e-19  
4618.5  4.2965439e-16  6.0890727e-19  
4619.0  4.3222501e-16  6.096076e-19  
4619.5  4.2260096e-16  6.1121705e-19  
4620.0  4.2128707e-16  6.0845626e-19  
4620.5  4.2439432e-16  6.1089053e-19  
4621.0  4.3410544e-16  6.0917387e-19  
4621.5  4.4056254e-16  6.0807412e-19  
4622.0  4.3510097e-16  6.1266948e-19  
4622.5  4.2955003e-16  6.1162783e-19  
4623.0  4.3317554e-16  6.0606658e-19  
4623.5  4.3829853e-16  6.0952049e-19  
4624.0  4.3926717e-16  6.0981387e-19  
4624.5  4.3872081e-16  6.0966879e-19  
4625.0  4.4357023e-16  6.0670442e-19  
4625.5  4.4430096e-16  6.1061414e-19  
4626.0  4.4176664e-16  6.0425633e-19  
4626.5  4.4080015e-16  6.0888487e-19  
4627.0  4.3911035e-16  6.0731039e-19  
4627.5  4.4080178e-16  6.0785714e-19  
4628.0  4.4433314e-16  6.0789632e-19  
4628.5  4.4472758e-16  6.0836186e-19  
4629.0  4.4547336e-16  6.0815511e-19  
4629.5  4.5032723e-16  6.0650294e-19  
4630.0  4.5418753e-16  6.0743525e-19  
4630.5  4.5747631e-16  6.0696982e-19  
4631.0  4.6179757e-16  6.0750063e-19  
4631.5  4.6484828e-16  6.0721555e-19  
4632.0  4.6751752e-16  6.0482872e-19  
4632.5  4.6413619e-16  6.0745723e-19  
4633.0  4.6242375e-16  6.0601021e-19  
4633.5  4.6700411e-16  6.0593346e-19  
4634.0  4.7155829e-16  6.0307729e-19  
4634.5  4.8038911e-16  6.0553528e-19  
4635.0  4.8401095e-16  6.0434247e-19  
4635.5  4.7982259e-16  6.0329203e-19  
4636.0  4.7381716e-16  6.048159e-19  
4636.5  4.7980175e-16  6.0558116e-19  
4637.0  4.8218492e-16  6.0200413e-19  
4637.5  4.8299565e-16  6.031054e-19  
4638.0  4.8577037e-16  6.0584976e-19  
4638.5  4.8738619e-16  6.0435107e-19  
4639.0  4.8584666e-16  6.0630891e-19  
4639.5  4.8102835e-16  6.0379517e-19  
4640.0  4.768488e-16  6.0864173e-19  
4640.5  4.7605445e-16  6.048236e-19  
4641.0  4.7922076e-16  6.066481e-19  
4641.5  4.8598915e-16  6.0725363e-19  
4642.0  4.8858505e-16  6.0655209e-19  
4642.5  4.9219756e-16  6.0422098e-19  
4643.0  5.0078013e-16  6.1135382e-19  
4643.5  5.0179777e-16  6.0358162e-19  
4644.0  4.9683571e-16  6.0807061e-19  
4644.5  4.9497857e-16  6.0494654e-19  
4645.0  4.9847539e-16  6.0729551e-19  
4645.5  5.0655362e-16  6.0499119e-19  
4646.0  5.0860707e-16  6.0635954e-19  
4646.5  5.0961452e-16  6.058839e-19  
4647.0  5.1199751e-16  6.0557434e-19  
4647.5  5.1496305e-16  6.0498195e-19  
4648.0  5.2529194e-16  6.0573902e-19  
4648.5  5.1673233e-16  6.0556694e-19  
4649.0  5.1028959e-16  6.0429214e-19  
4649.5  5.0558121e-16  6.0779521e-19  
4650.0  5.11532e-16  6.0659915e-19  
4650.5  5.0593516e-16  6.0561607e-19  
4651.0  5.0944585e-16  6.0414679e-19  
4651.5  5.1433098e-16  6.0702328e-19  
4652.0  5.1741502e-16  6.0572961e-19  
4652.5  5.1782848e-16  6.0636424e-19  
4653.0  5.1562125e-16  6.019438e-19  
4653.5  5.19014e-16  6.0922898e-19  
4654.0  5.1673539e-16  6.0517397e-19  
4654.5  5.1948873e-16  6.0525572e-19  
4655.0  5.2305948e-16  6.0449382e-19  
4655.5  5.2418482e-16  6.0684209e-19  
4656.0  5.247156e-16  6.0723413e-19  
4656.5  5.268945e-16  6.0427295e-19  
4657.0  5.2238725e-16  6.0121035e-19  
4657.5  5.1972449e-16  6.0745659e-19  
4658.0  5.1811934e-16  6.0046998e-19  
4658.5  5.1526543e-16  6.0461661e-19  
4659.0  5.211738e-16  6.0168272e-19  
4659.5  5.2842125e-16  6.0160273e-19  
4660.0  5.2707844e-16  6.0180188e-19  
4660.5  5.206911e-16  6.0190038e-19  
4661.0  5.1597223e-16  6.0014936e-19  
4661.5  5.2098851e-16  6.027284e-19  
4662.0  5.2957109e-16  6.0110448e-19  
4662.5  5.3049347e-16  6.0031013e-19  
4663.0  5.2796794e-16  6.0071855e-19  
4663.5  5.2870216e-16  6.0168258e-19  
4664.0  5.3536676e-16  6.0109544e-19  
4664.5  5.3828039e-16  6.0009341e-19  
4665.0  5.3702406e-16  5.9972088e-19  
4665.5  5.3002976e-16  6.0338847e-19  
4666.0  5.2447166e-16  6.0149234e-19  
4666.5  5.2356778e-16  6.0022458e-19  
4667.0  5.2296484e-16  6.0228198e-19  
4667.5  5.3224958e-16  6.0224198e-19  
4668.0  5.3751226e-16  6.0062903e-19  
4668.5  5.3649152e-16  6.0239312e-19  
4669.0  5.348299e-16  6.0198635e-19  
4669.5  5.2962514e-16  5.99513e-19  
4670.0  5.2976046e-16  6.025356e-19  
4670.5  5.39305e-16  6.0138266e-19  
4671.0  5.3998163e-16  6.0095158e-19  
4671.5  5.3535126e-16  6.0009326e-19  
4672.0  5.335902e-16  6.0414672e-19  
4672.5  5.3868984e-16  5.9844293e-19  
4673.0  5.4605498e-16  6.0210897e-19  
4673.5  5.4702905e-16  5.9920787e-19  
4674.0  5.4548075e-16  6.0219372e-19  
4674.5  5.5355396e-16  6.0288137e-19  
4675.0  5.573877e-16  5.9771744e-19  
4675.5  5.5148422e-16  6.028871e-19  
4676.0  5.407745e-16  5.9984934e-19  
4676.5  5.3202196e-16  6.0013961e-19  
4677.0  5.4087176e-16  6.0095651e-19  
4677.5  5.5524134e-16  5.9799436e-19  
4678.0  5.616336e-16  6.0041921e-19  
4678.5  5.6352288e-16  5.9836531e-19  
4679.0  5.6952827e-16  5.9872959e-19  
4679.5  5.6833185e-16  5.9984891e-19  
4680.0  5.7068239e-16  5.9969186e-19  
4680.5  5.7367399e-16  5.9921617e-19  
4681.0  5.7724057e-16  6.0050765e-19  
4681.5  5.7479157e-16  5.9805136e-19  
4682.0  5.7525657e-16  5.9968988e-19  
4682.5  5.6489347e-16  6.0010637e-19  
4683.0  5.6405589e-16  5.999025e-19  
4683.5  5.597776e-16  5.9971707e-19  
4684.0  5.5386591e-16  5.9868767e-19  
4684.5  5.5200533e-16  5.9935871e-19  
4685.0  5.4874977e-16  6.014005e-19  
4685.5  5.4594082e-16  5.9989596e-19  
4686.0  5.4241494e-16  5.9733159e-19  
4686.5  5.3931853e-16  6.0035579e-19  
4687.0  5.3605419e-16  5.9733159e-19  
4687.5  5.343269e-16  5.9892187e-19  
4688.0  5.3125445e-16  5.9713942e-19  
4688.5  5.2611868e-16  5.9775087e-19  
4689.0  5.2713698e-16  5.9781473e-19  
4689.5  5.3049449e-16  5.9860358e-19  
4690.0  5.2796373e-16  5.9894399e-19  
4690.5  5.262754e-16  5.9722712e-19  
4691.0  5.2990542e-16  5.9620662e-19  
4691.5  5.3375157e-16  5.975299e-19  
4692.0  5.2986517e-16  5.9739617e-19  
4692.5  5.2469988e-16  5.9786891e-19  
4693.0  5.2228458e-16  5.9700743e-19  
4693.5  5.2505008e-16  5.9708103e-19  
4694.0  5.3078e-16  5.9576824e-19  
4694.5  5.3442932e-16  5.9831701e-19  
4695.0  5.3563145e-16  5.9755198e-19  
4695.5  5.3442418e-16  5.9738509e-19  
4696.0  5.3890615e-16  5.9686013e-19  
4696.5  5.4717252e-16  5.9718696e-19  
4697.0  5.4302287e-16  5.9633221e-19  
4697.5  5.4102058e-16  5.9731357e-19  
4698.0  5.4244823e-16  5.9711282e-19  
4698.5  5.4136481e-16  5.9616038e-19  
4699.0  5.3753108e-16  5.9733141e-19  
4699.5  5.3180031e-16  5.9619543e-19  
4700.0  5.3434287e-16  5.9638035e-19  
4700.5  5.4089108e-16  5.975974e-19  
4701.0  5.4187076e-16  5.9552766e-19  
4701.5  5.3737642e-16  5.9411533e-19  
4702.0  5.4156173e-16  5.9828282e-19  
4702.5  5.4759633e-16  5.9213235e-19  
4703.0  5.4260814e-16  5.9769914e-19  
4703.5  5.4213262e-16  5.9330974e-19  
4704.0  5.4443409e-16  5.9417482e-19  
4704.5  5.4578452e-16  5.9599897e-19  
4705.0  5.4374038e-16  5.9267715e-19  
4705.5  5.4322926e-16  5.9290421e-19  
4706.0  5.4591165e-16  5.9417642e-19  
4706.5  5.4346192e-16  5.9281183e-19  
4707.0  5.4319498e-16  5.92991e-19  
4707.5  5.4312266e-16  5.9468572e-19  
4708.0  5.4519317e-16  5.9380001e-19  
4708.5  5.4201171e-16  5.8941474e-19  
4709.0  5.409171e-16  5.9495963e-19  
4709.5  5.4091707e-16  5.9236678e-19  
4710.0  5.3576414e-16  5.9019027e-19  
4710.5  5.3550134e-16  5.9366331e-19  
4711.0  5.4371063e-16  5.9119188e-19  
4711.5  5.475331e-16  5.9270689e-19  
4712.0  5.4460758e-16  5.9179711e-19  
4712.5  5.3916353e-16  5.9090095e-19  
4713.0  5.3650814e-16  5.910205e-19  
4713.5  5.3880911e-16  5.8935445e-19  
4714.0  5.3865433e-16  5.9049484e-19  
4714.5  5.3107416e-16  5.9108822e-19  
4715.0  5.3498653e-16  5.8813777e-19  
4715.5  5.3446995e-16  5.9119024e-19  
4716.0  5.3305314e-16  5.8570484e-19  
4716.5  5.3500413e-16  5.8896967e-19  
4717.0  5.3472314e-16  5.8977118e-19  
4717.5  5.3172889e-16  5.8372301e-19  
4718.0  5.2821368e-16  5.8850145e-19  
4718.5  5.2373315e-16  5.8896586e-19  
4719.0  5.2720398e-16  5.8321229e-19  
4719.5  5.3311672e-16  5.8801705e-19  
4720.0  5.3343831e-16  5.8781169e-19  
4720.5  5.3752348e-16  5.8519183e-19  
4721.0  5.4060446e-16  5.875681e-19  
4721.5  5.410679e-16  5.8588261e-19  
4722.0  5.4084374e-16  5.8536398e-19  
4722.5  5.3543807e-16  5.883797e-19  
4723.0  5.2831509e-16  5.8779388e-19  
4723.5  5.2883028e-16  5.8628801e-19  
4724.0  5.3083624e-16  5.8631032e-19  
4724.5  5.2319497e-16  5.8795581e-19  
4725.0  5.1726717e-16  5.8650904e-19  
4725.5  5.2116735e-16  5.8677318e-19  
4726.0  5.196007e-16  5.8877543e-19  
4726.5  5.0885878e-16  5.8624794e-19  
4727.0  4.9998583e-16  5.8733859e-19  
4727.5  4.9767762e-16  5.8552981e-19  
4728.0  5.0076768e-16  5.8627817e-19  
4728.5  5.0373156e-16  5.8691642e-19  
4729.0  5.0699154e-16  5.8655044e-19  
4729.5  5.1064824e-16  5.8565343e-19  
4730.0  5.1158317e-16  5.8693728e-19  
4730.5  5.1749221e-16  5.8390976e-19  
4731.0  5.2394774e-16  5.8775262e-19  
4731.5  5.2681983e-16  5.8575253e-19  
4732.0  5.2579957e-16  5.8437065e-19  
4732.5  5.2917871e-16  5.8550892e-19  
4733.0  5.2685094e-16  5.8614183e-19  
4733.5  5.2514663e-16  5.8625081e-19  
4734.0  5.2733553e-16  5.8675002e-19  
4734.5  5.2386393e-16  5.8783118e-19  
4735.0  5.1506038e-16  5.8523126e-19  
4735.5  5.1201203e-16  5.8672613e-19  
4736.0  5.132478e-16  5.8548172e-19  
4736.5  5.1356947e-16  5.8737736e-19  
4737.0  5.1084484e-16  5.8399839e-19  
4737.5  5.1311823e-16  5.8570492e-19  
4738.0  5.218443e-16  5.847438e-19  
4738.5  5.223023e-16  5.8296449e-19  
4739.0  5.2030138e-16  5.8362537e-19  
4739.5  5.2063317e-16  5.8250676e-19  
4740.0  5.1649663e-16  5.8100744e-19  
4740.5  5.1474004e-16  5.7990301e-19  
4741.0  5.1583099e-16  5.7926545e-19  
4741.5  5.134808e-16  5.798993e-19  
4742.0  5.1358269e-16  5.7872007e-19  
4742.5  5.1108448e-16  5.7769491e-19  
4743.0  5.0738521e-16  5.7777804e-19  
4743.5  5.0847367e-16  5.7850359e-19  
4744.0  5.1242439e-16  5.7617442e-19  
4744.5  5.1235585e-16  5.7777165e-19  
4745.0  5.0986296e-16  5.7677599e-19  
4745.5  5.1221571e-16  5.7602839e-19  
4746.0  5.1379555e-16  5.7662035e-19  
4746.5  5.053556e-16  5.783618e-19  
4747.0  4.952285e-16  5.7646913e-19  
4747.5  4.9800119e-16  5.7622535e-19  
4748.0  5.1500498e-16  5.770183e-19  
4748.5  5.1395822e-16  5.7692648e-19  
4749.0  5.0793496e-16  5.7633194e-19  
4749.5  4.9612125e-16  5.7570966e-19  
4750.0  4.8836279e-16  5.7772506e-19  
4750.5  4.8593484e-16  5.7641461e-19  
4751.0  4.8808277e-16  5.7634804e-19  
4751.5  4.9684627e-16  5.7827523e-19  
4752.0  4.9456315e-16  5.7498516e-19  
4752.5  4.8987409e-16  5.7846571e-19  
4753.0  4.8975077e-16  5.7728813e-19  
4753.5  4.9099381e-16  5.7898174e-19  
4754.0  4.9308171e-16  5.7681925e-19  
4754.5  4.9290718e-16  5.7377208e-19  
4755.0  4.8988006e-16  5.817289e-19  
4755.5  4.8320561e-16  5.7859428e-19  
4756.0  4.7938986e-16  5.7667907e-19  
4756.5  4.8036204e-16  5.7750376e-19  
4757.0  4.8297874e-16  5.8017462e-19  
4757.5  4.7940107e-16  5.7776677e-19  
4758.0  4.7348838e-16  5.8204259e-19  
4758.5  4.7297331e-16  5.7871318e-19  
4759.0  4.7407838e-16  5.7679552e-19  
4759.5  4.7410714e-16  5.7915449e-19  
4760.0  4.6657526e-16  5.8108899e-19  
4760.5  4.6226611e-16  5.7945038e-19  
4761.0  4.6277801e-16  5.7987062e-19  
4761.5  4.6184168e-16  5.7890499e-19  
4762.0  4.6179278e-16  5.7866823e-19  
4762.5  4.6271434e-16  5.8014073e-19  
4763.0  4.6005461e-16  5.7810652e-19  
4763.5  4.5548242e-16  5.785667e-19  
4764.0  4.4938321e-16  5.798932e-19  
4764.5  4.5711543e-16  5.7909601e-19  
4765.0  4.6717404e-16  5.7997473e-19  
4765.5  4.7087729e-16  5.7872205e-19  
4766.0  4.6820117e-16  5.8114193e-19  
4766.5  4.6062513e-16  5.8210887e-19  
4767.0  4.6531027e-16  5.7925011e-19  
4767.5  4.6748573e-16  5.7960625e-19  
4768.0  4.6420123e-16  5.8198642e-19  
4768.5  4.6028924e-16  5.8288783e-19  
4769.0  4.578511e-16  5.8092266e-19  
4769.5  4.5440075e-16  5.8197467e-19  
4770.0  4.5514573e-16  5.8355083e-19  
4770.5  4.5689118e-16  5.823845e-19  
4771.0  4.5540062e-16  5.8348968e-19  
4771.5  4.4874477e-16  5.8215693e-19  
4772.0  4.4486891e-16  5.8457359e-19  
4772.5  4.4533266e-16  5.7954233e-19  
4773.0  4.4372419e-16  5.8641542e-19  
4773.5  4.4433387e-16  5.8296419e-19  
4774.0  4.4277412e-16  5.8454491e-19  
4774.5  4.3777098e-16  5.8260424e-19  
4775.0  4.3893242e-16  5.855699e-19  
4775.5  4.4470792e-16  5.8275842e-19  
4776.0  4.5029699e-16  5.8483445e-19  
4776.5  4.4627389e-16  5.8576867e-19  
4777.0  4.3729887e-16  5.8398723e-19  
4777.5  4.3493525e-16  5.8365564e-19  
4778.0  4.333766e-16  5.8651458e-19  
4778.5  4.3408122e-16  5.8671507e-19  
4779.0  4.2643254e-16  5.8478914e-19  
4779.5  4.1874463e-16  5.8609787e-19  
4780.0  4.1700982e-16  5.8749393e-19  
4780.5  4.1572785e-16  5.8670679e-19  
4781.0  4.1556023e-16  5.852243e-19  
4781.5  4.2136361e-16  5.8876192e-19  
4782.0  4.1936892e-16  5.8896379e-19  
4782.5  4.096325e-16  5.8657871e-19  
4783.0  4.1024339e-16  5.8748006e-19  
4783.5  4.1000539e-16  5.9079203e-19  
4784.0  4.0590556e-16  5.8805286e-19  
4784.5  4.0979298e-16  5.8818121e-19  
4785.0  4.1541381e-16  5.8981075e-19  
4785.5  4.0995843e-16  5.894109e-19  
4786.0  3.9838276e-16  5.8778679e-19  
4786.5  3.9305933e-16  5.9505782e-19  
4787.0  3.9286043e-16  5.889346e-19  
4787.5  3.9304779e-16  5.8987541e-19  
4788.0  3.946259e-16  5.9041317e-19  
4788.5  3.9557864e-16  5.9160512e-19  
4789.0  3.9330397e-16  5.9241189e-19  
4789.5  3.9035708e-16  5.9378781e-19  
4790.0  3.8364097e-16  5.9099241e-19  
4790.5  3.8002243e-16  5.9269771e-19  
4791.0  3.7934822e-16  5.9344418e-19  
4791.5  3.8139647e-16  5.9225023e-19  
4792.0  3.8343857e-16  5.9391101e-19  
4792.5  3.8241251e-16  5.9355577e-19  
4793.0  3.7892415e-16  5.9444985e-19  
4793.5  3.7549077e-16  5.9476221e-19  
4794.0  3.6993116e-16  5.9331213e-19  
4794.5  3.6397804e-16  5.9471004e-19  
4795.0  3.5949191e-16  5.9552388e-19  
4795.5  3.5704952e-16  5.9519852e-19  
4796.0  3.5626649e-16  5.9544244e-19  
4796.5  3.5607663e-16  5.9566548e-19  
4797.0  3.5592444e-16  5.957751e-19  
4797.5  3.55523e-16  5.9390491e-19  
4798.0  3.4973152e-16  5.9774845e-19  
4798.5  3.429699e-16  5.9669343e-19  
4799.0  3.4369739e-16  5.9733424e-19  
4799.5  3.4939279e-16  5.9694701e-19  
4800.0  3.4697443e-16  5.9927782e-19  
4800.5  3.4276947e-16  5.9679769e-19  
4801.0  3.3593943e-16  5.9771793e-19  
4801.5  3.35607e-16  5.9705795e-19  
4802.0  3.4094923e-16  6.0278144e-19  
4802.5  3.4531864e-16  5.9719469e-19  
4803.0  3.4216028e-16  6.0038179e-19  
4803.5  3.3535487e-16  5.9771916e-19  
4804.0  3.2801761e-16  6.028182e-19  
4804.5  3.2371008e-16  5.9789215e-19  
4805.0  3.2583043e-16  6.0185305e-19  
4805.5  3.31441e-16  6.0003253e-19  
4806.0  3.3505294e-16  6.0139162e-19  
4806.5  3.3674403e-16  5.9891192e-19  
4807.0  3.3426399e-16  6.0413999e-19  
4807.5  3.2673616e-16  6.0075558e-19  
4808.0  3.2434817e-16  5.9922415e-19  
4808.5  3.2663638e-16  6.0042933e-19  
4809.0  3.264686e-16  6.0163352e-19  
4809.5  3.1857668e-16  6.0156855e-19  
4810.0  3.1022902e-16  6.0252832e-19  
4810.5  3.0844989e-16  6.0040828e-19  
4811.0  3.1649166e-16  5.9967434e-19  
4811.5  3.2023599e-16  6.0244783e-19  
4812.0  3.2518814e-16  6.022515e-19  
4812.5  3.2622288e-16  6.0089643e-19  
4813.0  3.2339932e-16  5.9973064e-19  
4813.5  3.2382112e-16  6.0358804e-19  
4814.0  3.207357e-16  6.0033706e-19  
4814.5  3.1450181e-16  6.0592024e-19  
4815.0  3.160286e-16  6.0086125e-19  
4815.5  3.1313944e-16  6.0107698e-19  
4816.0  3.1117382e-16  6.027163e-19  
4816.5  3.123563e-16  6.0638535e-19  
4817.0  3.1797566e-16  6.0212122e-19  
4817.5  3.2346239e-16  6.0444013e-19  
4818.0  3.2271836e-16  6.018384e-19  
4818.5  3.1713894e-16  6.0839305e-19  
4819.0  3.1030627e-16  6.0367639e-19  
4819.5  3.0733747e-16  6.0270577e-19  
4820.0  3.0731847e-16  6.0664168e-19  
4820.5  3.0652881e-16  6.0349949e-19  
4821.0  3.0275675e-16  6.0823893e-19  
4821.5  3.0333899e-16  6.049427e-19  
4822.0  3.0338975e-16  6.0426006e-19  
4822.5  3.0298921e-16  6.053895e-19  
4823.0  3.0402497e-16  6.0532414e-19  
4823.5  3.0448164e-16  6.0689238e-19  
4824.0  3.0582642e-16  6.040382e-19  
4824.5  3.0982225e-16  6.0558478e-19  
4825.0  3.0869073e-16  6.0581822e-19  
4825.5  3.092201e-16  6.0539497e-19  
4826.0  3.1167962e-16  6.0581676e-19  
4826.5  3.0997936e-16  6.0446252e-19  
4827.0  3.098285e-16  6.0548482e-19  
4827.5  3.0221068e-16  6.0655576e-19  
4828.0  2.9536954e-16  6.0573342e-19  
4828.5  2.9490618e-16  6.0466584e-19  
4829.0  2.9320477e-16  6.0720113e-19  
4829.5  2.8717164e-16  6.0500502e-19  
4830.0  2.8683401e-16  6.0451921e-19  
4830.5  2.9470385e-16  6.0507834e-19  
4831.0  2.9183784e-16  6.0628502e-19  
4831.5  2.8692251e-16  6.0698111e-19  
4832.0  2.8487179e-16  6.0262352e-19  
4832.5  2.8281728e-16  6.0632209e-19  
4833.0  2.9083654e-16  6.0611605e-19  
4833.5  2.9883666e-16  6.0392899e-19  
4834.0  2.9883328e-16  6.055889e-19  
4834.5  2.9650402e-16  6.0188887e-19  
4835.0  2.9048609e-16  6.0892104e-19  
4835.5  2.847406e-16  5.9987972e-19  
4836.0  2.8152826e-16  6.0524564e-19  
4836.5  2.7795379e-16  6.0473591e-19  
4837.0  2.7748672e-16  6.0376362e-19  
4837.5  2.8424871e-16  6.027843e-19  
4838.0  2.8985298e-16  6.0357187e-19  
4838.5  2.8746438e-16  6.0312311e-19  
4839.0  2.8230523e-16  6.049988e-19  
4839.5  2.7993106e-16  6.0296128e-19  
4840.0  2.810975e-16  6.0346072e-19  
4840.5  2.8394966e-16  6.0455329e-19  
4841.0  2.8603529e-16  6.0455113e-19  
4841.5  2.8565003e-16  6.0415344e-19  
4842.0  2.832436e-16  6.0220841e-19  
4842.5  2.8237342e-16  6.0322783e-19  
4843.0  2.8388198e-16  6.0446197e-19  
4843.5  2.8276229e-16  6.0360564e-19  
4844.0  2.7908062e-16  6.019991e-19  
4844.5  2.8513459e-16  6.0231381e-19  
4845.0  2.8882955e-16  6.0361429e-19  
4845.5  2.895078e-16  6.0295195e-19  
4846.0  2.8688037e-16  6.0044593e-19  
4846.5  2.8315889e-16  6.0178392e-19  
4847.0  2.8255596e-16  6.0122822e-19  
4847.5  2.8531011e-16  6.0298353e-19  
4848.0  2.8949599e-16  6.0184697e-19  
4848.5  2.9008446e-16  6.0226e-19  
4849.0  2.8780708e-16  5.9538758e-19  
4849.5  2.8852156e-16  6.0905802e-19  
4850.0  2.9500831e-16  5.9737101e-19  
4850.5  2.9360685e-16  6.01145e-19  
4851.0  2.8775793e-16  5.9922302e-19  
4851.5  2.8937914e-16  6.0291438e-19  
4852.0  2.9635106e-16  5.9557753e-19  
4852.5  3.0171139e-16  6.0041631e-19  
4853.0  3.0703972e-16  5.9686635e-19  
4853.5  3.1186127e-16  5.9828169e-19  
4854.0  3.1420788e-16  5.9665427e-19  
4854.5  3.1782902e-16  5.9773382e-19  
4855.0  3.2485477e-16  5.9440675e-19  
4855.5  3.3524775e-16  5.9413919e-19  
4856.0  3.4302644e-16  5.9677474e-19  
4856.5  3.5007452e-16  5.9415489e-19  
4857.0  3.5148245e-16  5.9275033e-19  
4857.5  3.480168e-16  5.9449538e-19  
4858.0  3.463616e-16  5.9430067e-19  
4858.5  3.5162189e-16  5.9425732e-19  
4859.0  3.5818638e-16  5.9346014e-19  
4859.5  3.6138234e-16  5.9384024e-19  
4860.0  3.5897404e-16  5.9504176e-19  
4860.5  3.472711e-16  5.9294086e-19  
4861.0  3.3765128e-16  5.9332032e-19  
4861.5  3.3272107e-16  5.9512604e-19  
4862.0  3.2497364e-16  5.9262419e-19  
4862.5  3.1426137e-16  5.9078388e-19  
4863.0  3.0598247e-16  5.9174229e-19  
4863.5  3.0147577e-16  5.9378557e-19  
4864.0  2.9747433e-16  5.8873414e-19  
4864.5  2.9130353e-16  5.8927894e-19  
4865.0  2.9021213e-16  5.9162483e-19  
4865.5  2.9010766e-16  5.8986481e-19  
4866.0  2.9060528e-16  5.8743984e-19  
4866.5  2.8903008e-16  5.9045551e-19  
4867.0  2.8473586e-16  5.9018815e-19  
4867.5  2.8075166e-16  5.8714106e-19  
4868.0  2.7564352e-16  5.8984357e-19  
4868.5  2.7067269e-16  5.8904057e-19  
4869.0  2.6932029e-16  5.8800724e-19  
4869.5  2.7094355e-16  5.8948271e-19  
4870.0  2.6877336e-16  5.8860635e-19  
4870.5  2.6422185e-16  5.8958958e-19  
4871.0  2.6306807e-16  5.8634495e-19  
4871.5  2.6212213e-16  5.8705467e-19  
4872.0  2.5734381e-16  5.8597734e-19  
4872.5  2.5048424e-16  5.8582985e-19  
4873.0  2.4896524e-16  5.8478742e-19  
4873.5  2.5067221e-16  5.8403166e-19  
4874.0  2.5103807e-16  5.8385346e-19  
4874.5  2.4900844e-16  5.8488582e-19  
4875.0  2.5019701e-16  5.8361239e-19  
4875.5  2.472295e-16  5.8371252e-19  
4876.0  2.4765093e-16  5.8545904e-19  
4876.5  2.4870951e-16  5.8818401e-19  
4877.0  2.4863998e-16  5.9170589e-19  
4877.5  2.4331991e-16  5.9388145e-19  
4878.0  2.4410923e-16  5.9591273e-19  
4878.5  2.4249226e-16  5.9878008e-19  
4879.0  2.4207473e-16  6.0144232e-19  
4879.5  2.4628688e-16  6.0614859e-19  
4880.0  2.5050197e-16  6.0527104e-19  
4880.5  2.5010786e-16  6.0852584e-19  
4881.0  2.4936607e-16  6.0700735e-19  
4881.5  2.4958237e-16  6.0640069e-19  
4882.0  2.4873528e-16  6.0387229e-19  
4882.5  2.5038454e-16  6.0240162e-19  
4883.0  2.4909096e-16  5.9870249e-19  
4883.5  2.463046e-16  5.9692299e-19  
4884.0  2.456344e-16  5.8959345e-19  
4884.5  2.4817305e-16  5.8952994e-19  
4885.0  2.5120247e-16  5.8171248e-19  
4885.5  2.491532e-16  5.767389e-19  
4886.0  2.4681902e-16  5.7603508e-19  
4886.5  2.4747296e-16  5.6907726e-19  
4887.0  2.5141135e-16  5.652027e-19  
4887.5  2.5568962e-16  5.618354e-19  
4888.0  2.5612727e-16  5.5841667e-19  
4888.5  2.5342716e-16  5.5628605e-19  
4889.0  2.5003721e-16  5.5249713e-19  
4889.5  2.4978591e-16  5.5057287e-19  
4890.0  2.5213119e-16  5.4765402e-19  
4890.5  2.5783971e-16  5.4844321e-19  
4891.0  2.5366368e-16  5.4710818e-19  
4891.5  2.5049293e-16  5.4620344e-19  
4892.0  2.4949016e-16  5.4819777e-19  
4892.5  2.4801603e-16  5.4816322e-19  
4893.0  2.504962e-16  5.4958967e-19  
4893.5  2.6010642e-16  5.5144775e-19  
4894.0  2.6005741e-16  5.5183399e-19  
4894.5  2.5431783e-16  5.5485037e-19  
4895.0  2.4824269e-16  5.5570754e-19  
4895.5  2.4989294e-16  5.5669475e-19  
4896.0  2.5621409e-16  5.5946502e-19  
4896.5  2.6358701e-16  5.5848565e-19  
4897.0  2.5859143e-16  5.6247913e-19  
4897.5  2.4862314e-16  5.6113911e-19  
4898.0  2.3832563e-16  5.6508485e-19  
4898.5  2.3981015e-16  5.6279562e-19  
4899.0  2.466508e-16  5.6430338e-19  
4899.5  2.4959625e-16  5.6516347e-19  
4900.0  2.4633845e-16  5.6698186e-19  
4900.5  2.4320273e-16  5.6541421e-19  
4901.0  2.4505225e-16  5.6496641e-19  
4901.5  2.5078689e-16  5.6371321e-19  
4902.0  2.5415385e-16  5.6645961e-19  
4902.5  2.5013669e-16  5.6353006e-19  
4903.0  2.4719363e-16  5.6380564e-19  
4903.5  2.4962907e-16  5.6245316e-19  
4904.0  2.5358382e-16  5.6256785e-19  
4904.5  2.5569837e-16  5.6376121e-19  
4905.0  2.5694518e-16  5.6219851e-19  
4905.5  2.5534537e-16  5.6142289e-19  
4906.0  2.5221849e-16  5.6371798e-19  
4906.5  2.5475104e-16  5.6180372e-19  
4907.0  2.5459593e-16  5.6312871e-19  
4907.5  2.5374772e-16  5.6255829e-19  
4908.0  2.5838396e-16  5.6298752e-19  
4908.5  2.5889782e-16  5.6353242e-19  
4909.0  2.6282907e-16  5.6398708e-19  
4909.5  2.685184e-16  5.6422033e-19  
4910.0  2.7002936e-16  5.6480487e-19  
4910.5  2.6931808e-16  5.6493344e-19  
4911.0  2.7346019e-16  5.6532196e-19  
4911.5  2.6947598e-16  5.6647442e-19  
4912.0  2.6237134e-16  5.65644e-19  
4912.5  2.5743835e-16  5.6609032e-19  
4913.0  2.5432161e-16  5.6634162e-19  
4913.5  2.5481109e-16  5.6806787e-19  
4914.0  2.5939759e-16  5.6670158e-19  
4914.5  2.6135459e-16  5.6906452e-19  
4915.0  2.6212367e-16  5.6733557e-19  
4915.5  2.601381e-16  5.6719856e-19  
4916.0  2.5806251e-16  5.667915e-19  
4916.5  2.5707063e-16  5.7052642e-19  
4917.0  2.5941203e-16  5.6543719e-19  
4917.5  2.6208504e-16  5.6821546e-19  
4918.0  2.6354312e-16  5.6573099e-19  
4918.5  2.6405017e-16  5.7018519e-19  
4919.0  2.6801584e-16  5.6508102e-19  
4919.5  2.7567994e-16  5.6924146e-19  
4920.0  2.7940833e-16  5.6705225e-19  
4920.5  2.7721976e-16  5.6971884e-19  
4921.0  2.747671e-16  5.6874987e-19  
4921.5  2.7677459e-16  5.6810457e-19  
4922.0  2.7253157e-16  5.6864907e-19  
4922.5  2.6976062e-16  5.6856476e-19  
4923.0  2.6564107e-16  5.7029325e-19  
4923.5  2.6404911e-16  5.7156543e-19  
4924.0  2.6587419e-16  5.6909606e-19  
4924.5  2.7261818e-16  5.6825622e-19  
4925.0  2.7898406e-16  5.719838e-19  
4925.5  2.8329078e-16  5.7127584e-19  
4926.0  2.8221242e-16  5.6911416e-19  
4926.5  2.7990952e-16  5.6868982e-19  
4927.0  2.7780928e-16  5.7039165e-19  
4927.5  2.7743336e-16  5.7108803e-19  
4928.0  2.7745489e-16  5.6845419e-19  
4928.5  2.7874328e-16  5.6989096e-19  
4929.0  2.7651699e-16  5.6928038e-19  
4929.5  2.7217327e-16  5.6891849e-19  
4930.0  2.6527646e-16  5.6976848e-19  
4930.5  2.6882055e-16  5.6917244e-19  
4931.0  2.7623171e-16  5.6970228e-19  
4931.5  2.7767051e-16  5.687296e-19  
4932.0  2.7463036e-16  5.7044384e-19  
4932.5  2.7322433e-16  5.6936701e-19  
4933.0  2.8103852e-16  5.7054692e-19  
4933.5  2.8880467e-16  5.6779093e-19  
4934.0  2.8885878e-16  5.7251615e-19  
4934.5  2.843906e-16  5.6996743e-19  
4935.0  2.8203117e-16  5.6945628e-19  
4935.5  2.8282659e-16  5.7133067e-19  
4936.0  2.8001687e-16  5.7073486e-19  
4936.5  2.7824852e-16  5.6900738e-19  
4937.0  2.8155973e-16  5.7209726e-19  
4937.5  2.8560321e-16  5.7245477e-19  
4938.0  2.9162999e-16  5.7214127e-19  
4938.5  2.9114523e-16  5.7173822e-19  
4939.0  2.870483e-16  5.7234666e-19  
4939.5  2.8773218e-16  5.7218466e-19  
4940.0  2.9271126e-16  5.7063001e-19  
4940.5  2.9518959e-16  5.721576e-19  
4941.0  2.9579805e-16  5.7491645e-19  
4941.5  2.9581344e-16  5.7339811e-19  
4942.0  2.947095e-16  5.720729e-19  
4942.5  2.8123246e-16  5.7305021e-19  
4943.0  2.5844363e-16  5.716417e-19  
4943.5  2.6984999e-16  5.7480961e-19  
4944.0  2.7971173e-16  5.7534387e-19  
4944.5  2.8387373e-16  5.7249383e-19  
4945.0  2.8568326e-16  5.7554498e-19  
4945.5  2.8811608e-16  5.7395137e-19  
4946.0  2.9635444e-16  5.7525664e-19  
4946.5  3.001314e-16  5.730037e-19  
4947.0  2.9904501e-16  5.7447454e-19  
4947.5  2.9518881e-16  5.7658231e-19  
4948.0  2.9460208e-16  5.740725e-19  
4948.5  2.9231066e-16  5.7340132e-19  
4949.0  2.8848686e-16  5.7312171e-19  
4949.5  2.8860406e-16  5.7682907e-19  
4950.0  2.8978392e-16  5.7277034e-19  
4950.5  2.8879107e-16  5.7390377e-19  
4951.0  2.9132464e-16  5.7488006e-19  
4951.5  2.9466886e-16  5.7290284e-19  
4952.0  2.9372969e-16  5.7293723e-19  
4952.5  2.9435124e-16  5.7220496e-19  
4953.0  2.9783467e-16  5.7532883e-19  
4953.5  2.9436612e-16  5.7398891e-19  
4954.0  2.8146088e-16  5.7406632e-19  
4954.5  2.8023899e-16  5.7455125e-19  
4955.0  2.8917128e-16  5.73966e-19  
4955.5  2.9597074e-16  5.7408767e-19  
4956.0  2.9881923e-16  5.7637938e-19  
4956.5  3.0022794e-16  5.7705986e-19  
4957.0  3.0080344e-16  5.7569741e-19  
4957.5  3.0271999e-16  5.7512834e-19  
4958.0  2.9664195e-16  5.7704352e-19  
4958.5  2.9331137e-16  5.7748402e-19  
4959.0  2.9634938e-16  5.7649702e-19  
4959.5  2.9875764e-16  5.7498903e-19  
4960.0  2.9366203e-16  5.7746622e-19  
4960.5  2.9148337e-16  5.7659161e-19  
4961.0  2.9286124e-16  5.7669472e-19  
4961.5  2.862714e-16  5.7632313e-19  
4962.0  2.8205405e-16  5.7609641e-19  
4962.5  2.8451652e-16  5.7791396e-19  
4963.0  2.9113861e-16  5.7625068e-19  
4963.5  2.9375372e-16  5.761482e-19  
4964.0  2.8928611e-16  5.8155541e-19  
4964.5  2.8846522e-16  5.7489578e-19  
4965.0  2.8784854e-16  5.7856785e-19  
4965.5  2.8922118e-16  5.7917744e-19  
4966.0  2.969048e-16  5.7764878e-19  
4966.5  3.0198963e-16  5.7670678e-19  
4967.0  3.0081036e-16  5.8136823e-19  
4967.5  3.01971e-16  5.7956942e-19  
4968.0  3.0120008e-16  5.7794775e-19  
4968.5  2.9725844e-16  5.7857516e-19  
4969.0  2.9591394e-16  5.7850376e-19  
4969.5  2.943018e-16  5.796741e-19  
4970.0  2.9435035e-16  5.7878725e-19  
4970.5  2.9406335e-16  5.7653921e-19  
4971.0  2.9072633e-16  5.78411e-19  
4971.5  2.8613996e-16  5.7793116e-19  
4972.0  2.8580184e-16  5.7657579e-19  
4972.5  2.924819e-16  5.7562683e-19  
4973.0  3.0129805e-16  5.7621795e-19  
4973.5  3.0194436e-16  5.7786386e-19  
4974.0  3.0286298e-16  5.7579431e-19  
4974.5  3.0210054e-16  5.7623116e-19  
4975.0  3.0726794e-16  5.7524047e-19  
4975.5  3.0433222e-16  5.7648842e-19  
4976.0  2.9676427e-16  5.789855e-19  
4976.5  2.9512357e-16  5.7491673e-19  
4977.0  2.9463475e-16  5.7518246e-19  
4977.5  2.9581359e-16  5.7801779e-19  
4978.0  2.979308e-16  5.7936119e-19  
4978.5  2.9672583e-16  5.7567012e-19  
4979.0  2.96849e-16  5.7711178e-19  
4979.5  2.9809241e-16  5.7681845e-19  
4980.0  2.9589296e-16  5.7852736e-19  
4980.5  2.9603231e-16  5.7982196e-19  
4981.0  2.9511259e-16  5.7643938e-19  
4981.5  2.9390192e-16  5.7936761e-19  
4982.0  2.9636553e-16  5.7581093e-19  
4982.5  3.0181799e-16  5.7933148e-19  
4983.0  3.02288e-16  5.7828734e-19  
4983.5  2.9886297e-16  5.8091516e-19  
4984.0  2.9411365e-16  5.7512169e-19  
4984.5  2.874607e-16  5.8172141e-19  
4985.0  2.7898263e-16  5.7808241e-19  
4985.5  2.7804529e-16  5.7705278e-19  
4986.0  2.8496198e-16  5.7749076e-19  
4986.5  2.9016391e-16  5.7978127e-19  
4987.0  2.9022312e-16  5.7879174e-19  
4987.5  2.8916355e-16  5.7822838e-19  
4988.0  2.8822355e-16  5.7854332e-19  
4988.5  2.8328553e-16  5.7963422e-19  
4989.0  2.8071963e-16  5.796291e-19  
4989.5  2.7953615e-16  5.7961751e-19  
4990.0  2.7791629e-16  5.8146108e-19  
4990.5  2.759301e-16  5.7843458e-19  
4991.0  2.8003231e-16  5.8040496e-19  
4991.5  2.8822128e-16  5.8092025e-19  
4992.0  2.8960923e-16  5.8075011e-19  
4992.5  2.893901e-16  5.8116008e-19  
4993.0  2.8968391e-16  5.8105783e-19  
4993.5  2.88255e-16  5.7959757e-19  
4994.0  2.8072243e-16  5.819472e-19  
4994.5  2.8147866e-16  5.8191361e-19  
4995.0  2.8636083e-16  5.8141468e-19  
4995.5  2.8869765e-16  5.8057141e-19  
4996.0  2.9224563e-16  5.8312824e-19  
4996.5  2.9088587e-16  5.8038866e-19  
4997.0  2.8661329e-16  5.8293586e-19  
4997.5  2.7910342e-16  5.81524e-19  
4998.0  2.7358568e-16  5.8393233e-19  
4998.5  2.7959083e-16  5.7855471e-19  
4999.0  2.8714955e-16  5.846199e-19  
4999.5  2.8325469e-16  5.8443437e-19  
5000.0  2.7392351e-16  5.8184414e-19  
5000.5  2.7193663e-16  5.8091902e-19  
5001.0  2.7813412e-16  5.8287295e-19  
5001.5  2.8418013e-16  5.8244561e-19  
5002.0  2.8750892e-16  5.8228485e-19  
5002.5  2.8514229e-16  5.8146152e-19  
5003.0  2.7980131e-16  5.7986868e-19  
5003.5  2.7443088e-16  5.8220859e-19  
5004.0  2.8022092e-16  5.8124148e-19  
5004.5  2.8541106e-16  5.821313e-19  
5005.0  2.8034293e-16  5.8179347e-19  
5005.5  2.6777553e-16  5.806367e-19  
5006.0  2.6160849e-16  5.8165807e-19  
5006.5  2.6397355e-16  5.8162715e-19  
5007.0  2.6671033e-16  5.7957852e-19  
5007.5  2.6080846e-16  5.826213e-19  
5008.0  2.5779932e-16  5.8189024e-19  
5008.5  2.6335354e-16  5.8226892e-19  
5009.0  2.6142671e-16  5.8280815e-19  
5009.5  2.5266279e-16  5.8196838e-19  
5010.0  2.4114046e-16  5.8249614e-19  
5010.5  2.4366269e-16  5.8611527e-19  
5011.0  2.5860843e-16  5.811228e-19  
5011.5  2.6706622e-16  5.8781427e-19  
5012.0  2.6572901e-16  5.8398896e-19  
5012.5  2.6700761e-16  5.8326097e-19  
5013.0  2.7486542e-16  5.8790555e-19  
5013.5  2.7539483e-16  5.8632989e-19  
5014.0  2.7094947e-16  5.8571647e-19  
5014.5  2.6753309e-16  5.8627996e-19  
5015.0  2.7074358e-16  5.8704731e-19  
5015.5  2.7300986e-16  5.8761233e-19  
5016.0  2.6995602e-16  5.8223412e-19  
5016.5  2.6585687e-16  5.8915861e-19  
5017.0  2.6367661e-16  5.8449712e-19  
5017.5  2.6666963e-16  5.8629489e-19  
5018.0  2.7150477e-16  5.8582226e-19  
5018.5  2.6866729e-16  5.8548382e-19  
5019.0  2.6253373e-16  5.8418756e-19  
5019.5  2.5758491e-16  5.8520666e-19  
5020.0  2.5156038e-16  5.8646146e-19  
5020.5  2.4858709e-16  5.8392877e-19  
5021.0  2.5087597e-16  5.8450451e-19  
5021.5  2.5783687e-16  5.8738042e-19  
5022.0  2.5954371e-16  5.8598957e-19  
5022.5  2.6110026e-16  5.8428061e-19  
5023.0  2.6079067e-16  5.877644e-19  
5023.5  2.5871921e-16  5.8734117e-19  
5024.0  2.5401876e-16  5.8903331e-19  
5024.5  2.5955229e-16  5.8879193e-19  
5025.0  2.5422303e-16  5.8924108e-19  
5025.5  2.4627899e-16  5.881989e-19  
5026.0  2.4217574e-16  5.9255054e-19  
5026.5  2.4807552e-16  5.8936584e-19  
5027.0  2.4942984e-16  5.9569966e-19  
5027.5  2.5340541e-16  5.8900637e-19  
5028.0  2.5756872e-16  5.9338419e-19  
5028.5  2.6020889e-16  5.9562331e-19  
5029.0  2.6104092e-16  5.9336405e-19  
5029.5  2.567789e-16  5.9384668e-19  
5030.0  2.5097504e-16  5.9911564e-19  
5030.5  2.4843222e-16  5.9357252e-19  
5031.0  2.4500319e-16  5.9510611e-19  
5031.5  2.4065285e-16  5.9633346e-19  
5032.0  2.3668799e-16  5.9563703e-19  
5032.5  2.3913525e-16  5.9713076e-19  
5033.0  2.4579421e-16  5.9549963e-19  
5033.5  2.5095596e-16  5.9644426e-19  
5034.0  2.5080221e-16  5.9758458e-19  
5034.5  2.4937006e-16  5.9735583e-19  
5035.0  2.5153069e-16  5.9725998e-19  
5035.5  2.4845839e-16  5.9774992e-19  
5036.0  2.4274023e-16  5.9991962e-19  
5036.5  2.3967522e-16  5.9971405e-19  
5037.0  2.4387465e-16  5.999726e-19  
5037.5  2.4637371e-16  6.0153204e-19  
5038.0  2.416764e-16  6.0183617e-19  
5038.5  2.384945e-16  6.0019571e-19  
5039.0  2.4264681e-16  6.0230379e-19  
5039.5  2.4463684e-16  6.0438822e-19  
5040.0  2.4724492e-16  6.0427155e-19  
5040.5  2.4446387e-16  6.0244637e-19  
5041.0  2.4388523e-16  6.0482215e-19  
5041.5  2.3533779e-16  6.0343944e-19  
5042.0  2.3110456e-16  6.04627e-19  
5042.5  2.3870444e-16  6.0546999e-19  
5043.0  2.432285e-16  6.0446001e-19  
5043.5  2.45702e-16  6.0543093e-19  
5044.0  2.4842882e-16  6.0981674e-19  
5044.5  2.464383e-16  6.044974e-19  
5045.0  2.4108033e-16  6.1183666e-19  
5045.5  2.4175667e-16  6.0960744e-19  
5046.0  2.4759591e-16  6.0747869e-19  
5046.5  2.4860927e-16  6.1577935e-19  
5047.0  2.4339978e-16  6.1108007e-19  
5047.5  2.348232e-16  6.1950685e-19  
5048.0  2.3414711e-16  6.1868982e-19  
5048.5  2.3876778e-16  6.1936258e-19  
5049.0  2.3448816e-16  6.1929102e-19  
5049.5  2.2534466e-16  6.2822097e-19  
5050.0  2.2373033e-16  6.2574357e-19  
5050.5  2.2635221e-16  6.2925109e-19  
5051.0  2.2823776e-16  6.3269413e-19  
5051.5  2.3255002e-16  6.3638014e-19  
5052.0  2.3067949e-16  6.4252575e-19  
5052.5  2.2936169e-16  6.4489135e-19  
5053.0  2.3404258e-16  6.5082299e-19  
5053.5  2.3934674e-16  6.5829876e-19  
5054.0  2.4319237e-16  6.6430234e-19  
5054.5  2.4836112e-16  6.7187219e-19  
5055.0  2.4450442e-16  6.8249532e-19  
5055.5  2.3358777e-16  6.8940315e-19  
5056.0  2.3290916e-16  6.9832574e-19  
5056.5  2.3088018e-16  7.0583168e-19  
5057.0  2.3036737e-16  7.0997355e-19  
5057.5  2.3463948e-16  7.1610929e-19  
5058.0  2.3747442e-16  7.2305692e-19  
5058.5  2.3284085e-16  7.2064343e-19  
5059.0  2.3203663e-16  7.1481832e-19  
5059.5  2.3613161e-16  7.1158461e-19  
5060.0  2.3303737e-16  7.0816318e-19  
5060.5  2.2499162e-16  6.9233565e-19  
5061.0  2.2610637e-16  6.8787697e-19  
5061.5  2.2879719e-16  6.7791262e-19  
5062.0  2.2614219e-16  6.653184e-19  
5062.5  2.2298442e-16  6.5151145e-19  
5063.0  2.2245818e-16  6.4643497e-19  
5063.5  2.2408026e-16  6.3239729e-19  
5064.0  2.2352296e-16  6.2469157e-19  
5064.5  2.2157441e-16  6.186697e-19  
5065.0  2.2107607e-16  6.0990498e-19  
5065.5  2.212518e-16  6.0059558e-19  
5066.0  2.2198396e-16  5.9784654e-19  
5066.5  2.2567074e-16  5.9372955e-19  
5067.0  2.2916799e-16  5.8753018e-19  
5067.5  2.2833931e-16  5.8524279e-19  
5068.0  2.3225348e-16  5.7979673e-19  
5068.5  2.3659009e-16  5.7747525e-19  
5069.0  2.3421976e-16  5.7541791e-19  
5069.5  2.315902e-16  5.7227262e-19  
5070.0  2.2737819e-16  5.7275297e-19  
5070.5  2.281248e-16  5.7038753e-19  
5071.0  2.298571e-16  5.6923196e-19  
5071.5  2.3588991e-16  5.7064753e-19  
5072.0  2.3482154e-16  5.6671074e-19  
5072.5  2.3124733e-16  5.6820567e-19  
5073.0  2.3523006e-16  5.6976065e-19  
5073.5  2.3927363e-16  5.7054142e-19  
5074.0  2.361454e-16  5.6701397e-19  
5074.5  2.2981207e-16  5.6887913e-19  
5075.0  2.2770195e-16  5.6954467e-19  
5075.5  2.3748301e-16  5.6921745e-19  
5076.0  2.4061813e-16  5.7241675e-19  
5076.5  2.3895083e-16  5.7279428e-19  
5077.0  2.4156938e-16  5.7135944e-19  
5077.5  2.3790915e-16  5.7592987e-19  
5078.0  2.3083058e-16  5.7749977e-19  
5078.5  2.2684598e-16  5.7451956e-19  
5079.0  2.24024e-16  5.7756867e-19  
5079.5  2.2165282e-16  5.8184222e-19  
5080.0  2.2314788e-16  5.8040022e-19  
5080.5  2.2976063e-16  5.8258377e-19  
5081.0  2.3841562e-16  5.8330679e-19  
5081.5  2.4194971e-16  5.870155e-19  
5082.0  2.3969238e-16  5.866048e-19  
5082.5  2.3722997e-16  5.8841214e-19  
5083.0  2.3599159e-16  5.8993407e-19  
5083.5  2.324741e-16  5.9008206e-19  
5084.0  2.2938965e-16  5.9105032e-19  
5084.5  2.2765907e-16  5.9536642e-19  
5085.0  2.2771885e-16  5.9332222e-19  
5085.5  2.2782182e-16  5.9465084e-19  
5086.0  2.284729e-16  5.9522665e-19  
5086.5  2.251114e-16  5.9516257e-19  
5087.0  2.1937628e-16  5.9741643e-19  
5087.5  2.1725539e-16  5.9739009e-19  
5088.0  2.1979358e-16  5.9558742e-19  
5088.5  2.2422945e-16  5.9823685e-19  
5089.0  2.2716997e-16  5.9742973e-19  
5089.5  2.2753249e-16  5.9973936e-19  
5090.0  2.208813e-16  5.9881636e-19  
5090.5  2.1932004e-16  5.9931134e-19  
5091.0  2.2321046e-16  5.9823766e-19  
5091.5  2.2726075e-16  6.0013713e-19  
5092.0  2.2523659e-16  5.9893517e-19  
5092.5  2.2655203e-16  6.0119096e-19  
5093.0  2.3093544e-16  5.9864302e-19  
5093.5  2.3515263e-16  6.0079527e-19  
5094.0  2.3663054e-16  5.9871966e-19  
5094.5  2.3540098e-16  5.9629991e-19  
5095.0  2.3213235e-16  6.0148791e-19  
5095.5  2.3033839e-16  5.9734327e-19  
5096.0  2.3001747e-16  5.9832677e-19  
5096.5  2.2953423e-16  5.9997947e-19  
5097.0  2.2609051e-16  5.9780412e-19  
5097.5  2.2623802e-16  5.9543228e-19  
5098.0  2.2924801e-16  5.9870628e-19  
5098.5  2.3106769e-16  5.9690928e-19  
5099.0  2.3380876e-16  5.9513724e-19  
5099.5  2.337355e-16  5.9590417e-19  
5100.0  2.2476211e-16  5.9744478e-19  
5100.5  2.1705197e-16  5.9420175e-19  
5101.0  2.2157721e-16  5.9466226e-19  
5101.5  2.3075434e-16  5.9501806e-19  
5102.0  2.3576874e-16  5.9572533e-19  
5102.5  2.3543763e-16  5.9244741e-19  
5103.0  2.3803359e-16  5.9301935e-19  
5103.5  2.4273737e-16  5.955234e-19  
5104.0  2.3855453e-16  5.9232968e-19  
5104.5  2.3526383e-16  5.9282906e-19  
5105.0  2.3326431e-16  5.9361593e-19  
5105.5  2.2405742e-16  5.9215421e-19  
5106.0  2.2478514e-16  5.8882897e-19  
5106.5  2.2801188e-16  5.9585971e-19  
5107.0  2.3172031e-16  5.8928966e-19  
5107.5  2.3693819e-16  5.9332242e-19  
5108.0  2.3964766e-16  5.8836425e-19  
5108.5  2.4178948e-16  5.9313616e-19  
5109.0  2.4458318e-16  5.8661145e-19  
5109.5  2.4177389e-16  5.9053724e-19  
5110.0  2.3931847e-16  5.8787134e-19  
5110.5  2.3875273e-16  5.9002237e-19  
5111.0  2.4126285e-16  5.8751423e-19  
5111.5  2.4189865e-16  5.8646519e-19  
5112.0  2.3830009e-16  5.854421e-19  
5112.5  2.3691449e-16  5.8702758e-19  
5113.0  2.3902899e-16  5.8612768e-19  
5113.5  2.4229238e-16  5.8666423e-19  
5114.0  2.4476922e-16  5.8356398e-19  
5114.5  2.4884429e-16  5.8583781e-19  
5115.0  2.5034403e-16  5.8544885e-19  
5115.5  2.4610506e-16  5.8466402e-19  
5116.0  2.4442101e-16  5.8305068e-19  
5116.5  2.4892031e-16  5.8417474e-19  
5117.0  2.5362288e-16  5.8368054e-19  
5117.5  2.5217329e-16  5.826546e-19  
5118.0  2.5179974e-16  5.8172519e-19  
5118.5  2.5687247e-16  5.8146029e-19  
5119.0  2.5845977e-16  5.8214942e-19  
5119.5  2.5989422e-16  5.8316678e-19  
5120.0  2.6324893e-16  5.813846e-19  
5120.5  2.7032484e-16  5.7939715e-19  
5121.0  2.7423733e-16  5.8247339e-19  
5121.5  2.7451501e-16  5.8055785e-19  
5122.0  2.7514535e-16  5.817912e-19  
5122.5  2.7041862e-16  5.7852751e-19  
5123.0  2.715153e-16  5.8296876e-19  
5123.5  2.7335636e-16  5.8017382e-19  
5124.0  2.6889469e-16  5.8301658e-19  
5124.5  2.6623868e-16  5.8070098e-19  
5125.0  2.6904904e-16  5.8164843e-19  
5125.5  2.7775625e-16  5.787152e-19  
5126.0  2.832604e-16  5.8452445e-19  
5126.5  2.8668704e-16  5.7974662e-19  
5127.0  2.874245e-16  5.7888219e-19  
5127.5  2.8835324e-16  5.8223245e-19  
5128.0  2.8721421e-16  5.7918677e-19  
5128.5  2.8421979e-16  5.7806385e-19  
5129.0  2.8612557e-16  5.8065313e-19  
5129.5  2.9565039e-16  5.7837572e-19  
5130.0  2.9903779e-16  5.7685151e-19  
5130.5  2.968571e-16  5.808127e-19  
5131.0  2.9553906e-16  5.7767034e-19  
5131.5  2.9528749e-16  5.7652183e-19  
5132.0  2.9051018e-16  5.7618268e-19  
5132.5  2.9062582e-16  5.7883389e-19  
5133.0  2.9664102e-16  5.7652186e-19  
5133.5  2.9962627e-16  5.775605e-19  
5134.0  3.0169277e-16  5.7667539e-19  
5134.5  3.037079e-16  5.76088e-19  
5135.0  3.0527758e-16  5.7854151e-19  
5135.5  3.0657001e-16  5.7844626e-19  
5136.0  3.064586e-16  5.7629832e-19  
5136.5  3.079764e-16  5.7903441e-19  
5137.0  3.1278514e-16  5.7780864e-19  
5137.5  3.1655638e-16  5.7825282e-19  
5138.0  3.1778671e-16  5.8030694e-19  
5138.5  3.1679426e-16  5.7781917e-19  
5139.0  3.1753067e-16  5.8020492e-19  
5139.5  3.1832727e-16  5.7826239e-19  
5140.0  3.2390009e-16  5.8141668e-19  
5140.5  3.2729806e-16  5.7850454e-19  
5141.0  3.384222e-16  5.8185193e-19  
5141.5  3.4419447e-16  5.8011173e-19  
5142.0  3.4336637e-16  5.7856206e-19  
5142.5  3.3788827e-16  5.7809635e-19  
5143.0  3.3312768e-16  5.7253731e-19  
5143.5  3.3452432e-16  5.846502e-19  
5144.0  3.4161728e-16  5.855082e-19  
5144.5  3.4746779e-16  5.7162986e-19  
5145.0  3.5022142e-16  5.7592466e-19  
5145.5  3.4847744e-16  5.7744033e-19  
5146.0  3.4810692e-16  5.7889615e-19  
5146.5  3.5187811e-16  5.7729848e-19  
5147.0  3.5768633e-16  5.7639839e-19  
5147.5  3.6077598e-16  5.7858522e-19  
5148.0  3.6315812e-16  5.7819272e-19  
5148.5  3.6613543e-16  5.7931751e-19  
5149.0  3.6646606e-16  5.7472234e-19  
5149.5  3.6496857e-16  5.7884971e-19  
5150.0  3.6661404e-16  5.7716878e-19  
5150.5  3.6807903e-16  5.7639799e-19  
5151.0  3.6937661e-16  5.7785844e-19  
5151.5  3.7146155e-16  5.7702742e-19  
5152.0  3.7911164e-16  5.7487341e-19  
5152.5  3.854765e-16  5.7661096e-19  
5153.0  3.9210291e-16  5.7693369e-19  
5153.5  3.8640149e-16  5.7499413e-19  
5154.0  3.8650842e-16  5.7634877e-19  
5154.5  3.8033879e-16  5.7686561e-19  
5155.0  3.8120717e-16  5.7514535e-19  
5155.5  3.7909273e-16  5.7474333e-19  
5156.0  3.8378076e-16  5.7678702e-19  
5156.5  3.8797836e-16  5.7475615e-19  
5157.0  3.9594335e-16  5.7712962e-19  
5157.5  4.0973615e-16  5.7347613e-19  
5158.0  4.0784888e-16  5.7922841e-19  
5158.5  4.0053549e-16  5.7417946e-19  
5159.0  3.9824032e-16  5.7607374e-19  
5159.5  3.9877943e-16  5.7612663e-19  
5160.0  3.9826344e-16  5.7663651e-19  
5160.5  4.001696e-16  5.7414249e-19  
5161.0  4.0370727e-16  5.7667213e-19  
5161.5  4.0938106e-16  5.7437227e-19  
5162.0  4.1360144e-16  5.7513641e-19  
5162.5  4.1600827e-16  5.7466529e-19  
5163.0  4.1799031e-16  5.7509663e-19  
5163.5  4.2005264e-16  5.7452433e-19  
5164.0  4.239936e-16  5.7192104e-19  
5164.5  4.2770995e-16  5.7664164e-19  
5165.0  4.3355209e-16  5.7353664e-19  
5165.5  4.4164659e-16  5.7269059e-19  
5166.0  4.4389284e-16  5.7542622e-19  
5166.5  4.4546319e-16  5.7383029e-19  
5167.0  4.4952076e-16  5.7205591e-19  
5167.5  4.5057468e-16  5.7536119e-19  
5168.0  4.5334421e-16  5.7365373e-19  
5168.5  4.5556255e-16  5.7214787e-19  
5169.0  4.5236647e-16  5.7387494e-19  
5169.5  4.5869943e-16  5.7512637e-19  
5170.0  4.7208372e-16  5.7111519e-19  
5170.5  4.7253528e-16  5.7673937e-19  
5171.0  4.7294372e-16  5.7115326e-19  
5171.5  4.6987066e-16  5.7382828e-19  
5172.0  4.7475307e-16  5.7352593e-19  
5172.5  4.7607925e-16  5.737706e-19  
5173.0  4.7807566e-16  5.7202969e-19  
5173.5  4.8421593e-16  5.7307531e-19  
5174.0  4.8663061e-16  5.745141e-19  
5174.5  4.8754868e-16  5.7296539e-19  
5175.0  4.8921311e-16  5.756521e-19  
5175.5  4.8673815e-16  5.7318056e-19  
5176.0  4.8821616e-16  5.7502845e-19  
5176.5  4.9161739e-16  5.7510222e-19  
5177.0  4.9382249e-16  5.7803779e-19  
5177.5  4.9242647e-16  5.7464525e-19  
5178.0  4.9679294e-16  5.7772544e-19  
5178.5  5.0220719e-16  5.7729105e-19  
5179.0  5.0541502e-16  5.7608857e-19  
5179.5  5.0243553e-16  5.7752186e-19  
5180.0  4.9526925e-16  5.7690312e-19  
5180.5  4.8686213e-16  5.7851934e-19  
5181.0  4.9072304e-16  5.7791821e-19  
5181.5  4.9601481e-16  5.7624071e-19  
5182.0  4.9917237e-16  5.7779406e-19  
5182.5  5.0486921e-16  5.7652031e-19  
5183.0  5.1437257e-16  5.7565267e-19  
5183.5  5.1809428e-16  5.776642e-19  
5184.0  5.2114276e-16  5.7612706e-19  
5184.5  5.3249606e-16  5.7544448e-19  
5185.0  5.3569894e-16  5.7539378e-19  
5185.5  5.3895906e-16  5.7624713e-19  
5186.0  5.3724071e-16  5.7724235e-19  
5186.5  5.391416e-16  5.7340923e-19  
5187.0  5.4265392e-16  5.7622457e-19  
5187.5  5.4571137e-16  5.7548642e-19  
5188.0  5.4330072e-16  5.7598629e-19  
5188.5  5.3696103e-16  5.7486442e-19  
5189.0  5.3305486e-16  5.7691241e-19  
5189.5  5.3919835e-16  5.7402025e-19  
5190.0  5.4515973e-16  5.7547315e-19  
5190.5  5.5258004e-16  5.7580948e-19  
5191.0  5.5289785e-16  5.7384288e-19  
5191.5  5.4763031e-16  5.7893808e-19  
5192.0  5.4055601e-16  5.7401272e-19  
5192.5  5.4885905e-16  5.7405669e-19  
5193.0  5.4960845e-16  5.7862766e-19  
5193.5  5.4311316e-16  5.7377749e-19  
5194.0  5.4440189e-16  5.7585405e-19  
5194.5  5.490483e-16  5.7438954e-19  
5195.0  5.5500791e-16  5.7624709e-19  
5195.5  5.6241311e-16  5.7604669e-19  
5196.0  5.5827302e-16  5.7518139e-19  
5196.5  5.5279705e-16  5.7480864e-19  
5197.0  5.6047553e-16  5.7567129e-19  
5197.5  5.6920505e-16  5.7447774e-19  
5198.0  5.6786133e-16  5.7489941e-19  
5198.5  5.656001e-16  5.7774521e-19  
5199.0  5.6626433e-16  5.7439608e-19  
5199.5  5.7009073e-16  5.7640014e-19  
5200.0  5.722202e-16  5.7676259e-19  
5200.5  5.7412825e-16  5.7382197e-19  
5201.0  5.7848562e-16  5.7703535e-19  
5201.5  5.7421701e-16  5.7850908e-19  
5202.0  5.6991361e-16  5.7420641e-19  
5202.5  5.6955624e-16  5.7710515e-19  
5203.0  5.7680108e-16  5.7817911e-19  
5203.5  5.866931e-16  5.7653189e-19  
5204.0  5.9143638e-16  5.7860879e-19  
5204.5  5.8673056e-16  5.7855105e-19  
5205.0  5.8866043e-16  5.7619349e-19  
5205.5  5.8647977e-16  5.7789989e-19  
5206.0  5.9906878e-16  5.8037665e-19  
5206.5  6.0017111e-16  5.8014475e-19  
5207.0  6.1005887e-16  5.7823107e-19  
5207.5  6.1150577e-16  5.7947518e-19  
5208.0  6.1175842e-16  5.7803923e-19  
5208.5  6.1082841e-16  5.8264568e-19  
5209.0  6.0881167e-16  5.7947166e-19  
5209.5  6.0822501e-16  5.7592632e-19  
5210.0  6.086545e-16  5.8013401e-19  
5210.5  6.1216337e-16  5.795841e-19  
5211.0  6.157049e-16  5.801608e-19  
5211.5  6.1454812e-16  5.7722659e-19  
5212.0  6.0955792e-16  5.7873062e-19  
5212.5  6.0703878e-16  5.7972698e-19  
5213.0  6.0333254e-16  5.7863824e-19  
5213.5  6.0136997e-16  5.8100126e-19  
5214.0  5.9948666e-16  5.7933974e-19  
5214.5  5.961672e-16  5.7912137e-19  
5215.0  5.9325499e-16  5.8236543e-19  
5215.5  5.9832277e-16  5.7962792e-19  
5216.0  6.0396716e-16  5.7943572e-19  
5216.5  6.0749236e-16  5.8104689e-19  
5217.0  6.0806001e-16  5.7992536e-19  
5217.5  6.1169323e-16  5.8244137e-19  
5218.0  6.2154192e-16  5.8352377e-19  
5218.5  6.2657055e-16  5.7990486e-19  
5219.0  6.2486008e-16  5.8206657e-19  
5219.5  6.240497e-16  5.800929e-19  
5220.0  6.2035991e-16  5.83093e-19  
5220.5  6.1766985e-16  5.8147674e-19  
5221.0  6.2276528e-16  5.8262939e-19  
5221.5  6.2233591e-16  5.817315e-19  
5222.0  6.2103291e-16  5.804364e-19  
5222.5  6.2174648e-16  5.817665e-19  
5223.0  6.2919584e-16  5.829448e-19  
5223.5  6.2471995e-16  5.8072602e-19  
5224.0  6.2189434e-16  5.8173125e-19  
5224.5  6.2032983e-16  5.8416276e-19  
5225.0  6.2666461e-16  5.8237989e-19  
5225.5  6.4069126e-16  5.7915777e-19  
5226.0  6.3870449e-16  5.8713356e-19  
5226.5  6.3751867e-16  5.8024398e-19  
5227.0  6.3570516e-16  5.8442443e-19  
5227.5  6.4140036e-16  5.8228711e-19  
5228.0  6.4215975e-16  5.8378954e-19  
5228.5  6.410351e-16  5.8164551e-19  
5229.0  6.4209071e-16  5.8357496e-19  
5229.5  6.445027e-16  5.8223819e-19  
5230.0  6.4717171e-16  5.8221411e-19  
5230.5  6.4734823e-16  5.8199077e-19  
5231.0  6.4052913e-16  5.8413517e-19  
5231.5  6.3904531e-16  5.8204728e-19  
5232.0  6.3936058e-16  5.8216524e-19  
5232.5  6.4012153e-16  5.8474018e-19  
5233.0  6.3564764e-16  5.8271316e-19  
5233.5  6.3421684e-16  5.841451e-19  
5234.0  6.3497024e-16  5.8307985e-19  
5234.5  6.3697729e-16  5.8502705e-19  
5235.0  6.4077696e-16  5.8384687e-19  
5235.5  6.4081951e-16  5.8459453e-19  
5236.0  6.3892413e-16  5.8437e-19  
5236.5  6.4275938e-16  5.8432498e-19  
5237.0  6.4991635e-16  5.85741e-19  
5237.5  6.4370404e-16  5.8389654e-19  
5238.0  6.4081796e-16  5.8229574e-19  
5238.5  6.4327894e-16  5.8456581e-19  
5239.0  6.4069697e-16  5.842274e-19  
5239.5  6.3523168e-16  5.8386507e-19  
5240.0  6.4015583e-16  5.8200703e-19  
5240.5  6.4527376e-16  5.8547594e-19  
5241.0  6.4315181e-16  5.8105633e-19  
5241.5  6.4176142e-16  5.8370441e-19  
5242.0  6.4197598e-16  5.8012798e-19  
5242.5  6.3244357e-16  5.8585213e-19  
5243.0  6.3035406e-16  5.7988321e-19  
5243.5  6.3076532e-16  5.8229475e-19  
5244.0  6.3814233e-16  5.8145613e-19  
5244.5  6.4102778e-16  5.8190121e-19  
5245.0  6.4453767e-16  5.8086733e-19  
5245.5  6.4425751e-16  5.8264032e-19  
5246.0  6.4428859e-16  5.8188539e-19  
5246.5  6.3825162e-16  5.8201368e-19  
5247.0  6.3589515e-16  5.8004651e-19  
5247.5  6.4358013e-16  5.8055308e-19  
5248.0  6.4820386e-16  5.8288736e-19  
5248.5  6.4224246e-16  5.8125885e-19  
5249.0  6.3597998e-16  5.8285167e-19  
5249.5  6.4316293e-16  5.7963681e-19  
5250.0  6.5545492e-16  5.832893e-19  
5250.5  6.5872086e-16  5.8193906e-19  
5251.0  6.5658173e-16  5.7963415e-19  
5251.5  6.5762342e-16  5.839992e-19  
5252.0  6.6075365e-16  5.8028548e-19  
5252.5  6.5623571e-16  5.8099091e-19  
5253.0  6.5642458e-16  5.8336601e-19  
5253.5  6.5383039e-16  5.8071252e-19  
5254.0  6.555611e-16  5.8359056e-19  
5254.5  6.5651896e-16  5.817628e-19  
5255.0  6.5947164e-16  5.8044385e-19  
5255.5  6.5913491e-16  5.815708e-19  
5256.0  6.5508258e-16  5.8359743e-19  
5256.5  6.5899895e-16  5.8154687e-19  
5257.0  6.5535402e-16  5.8230695e-19  
5257.5  6.5457072e-16  5.8135647e-19  
5258.0  6.5603419e-16  5.8229707e-19  
5258.5  6.5897265e-16  5.8048596e-19  
5259.0  6.5410625e-16  5.8154448e-19  
5259.5  6.5379629e-16  5.8041319e-19  
5260.0  6.5912298e-16  5.8070964e-19  
5260.5  6.5753178e-16  5.7907867e-19  
5261.0  6.5962215e-16  5.8163543e-19  
5261.5  6.6373935e-16  5.8076077e-19  
5262.0  6.6184763e-16  5.8091153e-19  
5262.5  6.6006713e-16  5.8111604e-19  
5263.0  6.5379997e-16  5.8022595e-19  
5263.5  6.5139075e-16  5.8000358e-19  
5264.0  6.5487371e-16  5.8113198e-19  
5264.5  6.6027719e-16  5.8166496e-19  
5265.0  6.6136018e-16  5.7964939e-19  
5265.5  6.6213118e-16  5.8179224e-19  
5266.0  6.588808e-16  5.8169495e-19  
5266.5  6.5594783e-16  5.8090874e-19  
5267.0  6.5596641e-16  5.8315386e-19  
5267.5  6.6077554e-16  5.8108704e-19  
5268.0  6.6873329e-16  5.8066578e-19  
5268.5  6.7607289e-16  5.8256061e-19  
5269.0  6.800526e-16  5.8144675e-19  
5269.5  6.847743e-16  5.8195684e-19  
5270.0  6.8743617e-16  5.7989881e-19  
5270.5  6.9066672e-16  5.8286068e-19  
5271.0  6.8333895e-16  5.8192458e-19  
5271.5  6.7607567e-16  5.8176333e-19  
5272.0  6.7586734e-16  5.7819926e-19  
5272.5  6.7227558e-16  5.8204381e-19  
5273.0  6.6738357e-16  5.820111e-19  
5273.5  6.6565738e-16  5.7844933e-19  
5274.0  6.6882645e-16  5.7868308e-19  
5274.5  6.5656292e-16  5.794351e-19  
5275.0  6.5810324e-16  5.7865546e-19  
5275.5  6.5232818e-16  5.8191895e-19  
5276.0  6.5143024e-16  5.7742285e-19  
5276.5  6.502461e-16  5.7731097e-19  
5277.0  6.5173335e-16  5.8005951e-19  
5277.5  6.5261206e-16  5.8044883e-19  
5278.0  6.5577083e-16  5.7672288e-19  
5278.5  6.6104741e-16  5.7989568e-19  
5279.0  6.5964985e-16  5.8131212e-19  
5279.5  6.5735808e-16  5.8007434e-19  
5280.0  6.6169091e-16  5.784444e-19  
5280.5  6.6199599e-16  5.798635e-19  
5281.0  6.6233452e-16  5.8128137e-19  
5281.5  6.5646428e-16  5.8079396e-19  
5282.0  6.5908237e-16  5.7803801e-19  
5282.5  6.6339142e-16  5.8370873e-19  
5283.0  6.6652117e-16  5.807581e-19  
5283.5  6.6611049e-16  5.7961783e-19  
5284.0  6.6766489e-16  5.8007188e-19  
5284.5  6.622713e-16  5.8276832e-19  
5285.0  6.542812e-16  5.8092829e-19  
5285.5  6.4894514e-16  5.7935462e-19  
5286.0  6.5285829e-16  5.8217975e-19  
5286.5  6.5639179e-16  5.7856068e-19  
5287.0  6.5575793e-16  5.8264252e-19  
5287.5  6.4282044e-16  5.7876954e-19  
5288.0  6.3684092e-16  5.791107e-19  
5288.5  6.4412803e-16  5.7752944e-19  
5289.0  6.5067146e-16  5.8104611e-19  
5289.5  6.5160151e-16  5.7542827e-19  
5290.0  6.4981092e-16  5.7941639e-19  
5290.5  6.5285547e-16  5.8005862e-19  
5291.0  6.4931148e-16  5.7738645e-19  
5291.5  6.5217029e-16  5.7677546e-19  
5292.0  6.4699842e-16  5.7815506e-19  
5292.5  6.449614e-16  5.7643815e-19  
5293.0  6.434089e-16  5.7950168e-19  
5293.5  6.4751485e-16  5.79434e-19  
5294.0  6.4975976e-16  5.7708789e-19  
5294.5  6.5181144e-16  5.7670995e-19  
5295.0  6.4465767e-16  5.7956413e-19  
5295.5  6.3689276e-16  5.7735712e-19  
5296.0  6.3775287e-16  5.7985009e-19  
5296.5  6.4426036e-16  5.7981614e-19  
5297.0  6.4225626e-16  5.7948071e-19  
5297.5  6.388655e-16  5.7933467e-19  
5298.0  6.3640615e-16  5.7918015e-19  
5298.5  6.3619724e-16  5.7985942e-19  
5299.0  6.3687256e-16  5.7924662e-19  
5299.5  6.4027814e-16  5.7792988e-19  
5300.0  6.4164416e-16  5.7929705e-19  
5300.5  6.4036158e-16  5.7982354e-19  
5301.0  6.3275132e-16  5.8021106e-19  
5301.5  6.2851501e-16  5.7841808e-19  
5302.0  6.3034884e-16  5.7781621e-19  
5302.5  6.3595611e-16  5.7967165e-19  
5303.0  6.4323695e-16  5.7748621e-19  
5303.5  6.4678827e-16  5.8005152e-19  
5304.0  6.3791531e-16  5.7544943e-19  
5304.5  6.2628539e-16  5.7985629e-19  
5305.0  6.2526028e-16  5.7697065e-19  
5305.5  6.3568353e-16  5.785676e-19  
5306.0  6.4260045e-16  5.7845846e-19  
5306.5  6.3463156e-16  5.7716984e-19  
5307.0  6.3144571e-16  5.7721755e-19  
5307.5  6.3173335e-16  5.8107967e-19  
5308.0  6.2654826e-16  5.7323464e-19  
5308.5  6.3127415e-16  5.8226715e-19  
5309.0  6.3554466e-16  5.7670127e-19  
5309.5  6.3771532e-16  5.7777392e-19  
5310.0  6.3231744e-16  5.7966429e-19  
5310.5  6.3654567e-16  5.7737742e-19  
5311.0  6.3648064e-16  5.7939835e-19  
5311.5  6.3423529e-16  5.805843e-19  
5312.0  6.2859373e-16  5.7840037e-19  
5312.5  6.1916811e-16  5.7912944e-19  
5313.0  6.2174702e-16  5.8007958e-19  
5313.5  6.1886439e-16  5.7985998e-19  
5314.0  6.18799e-16  5.7900314e-19  
5314.5  6.1577956e-16  5.8196872e-19  
5315.0  6.1737041e-16  5.7842967e-19  
5315.5  6.1865369e-16  5.7738804e-19  
5316.0  6.1952866e-16  5.81822e-19  
5316.5  6.133582e-16  5.7944784e-19  
5317.0  6.0602472e-16  5.790779e-19  
5317.5  6.0790206e-16  5.7805738e-19  
5318.0  6.1476263e-16  5.7961721e-19  
5318.5  6.1901556e-16  5.7912137e-19  
5319.0  6.1806076e-16  5.801289e-19  
5319.5  6.1672601e-16  5.820115e-19  
5320.0  6.1803656e-16  5.7698719e-19  
5320.5  6.2032314e-16  5.807326e-19  
5321.0  6.2363737e-16  5.8046563e-19  
5321.5  6.2781563e-16  5.7870649e-19  
5322.0  6.283589e-16  5.8274633e-19  
5322.5  6.2347443e-16  5.7587502e-19  
5323.0  6.159572e-16  5.8399647e-19  
5323.5  6.1004462e-16  5.7894291e-19  
5324.0  6.1902756e-16  5.7878216e-19  
5324.5  6.2252043e-16  5.8090232e-19  
5325.0  6.1915782e-16  5.7934564e-19  
5325.5  6.1669906e-16  5.7999596e-19  
5326.0  6.1502902e-16  5.7929138e-19  
5326.5  6.2237037e-16  5.7803005e-19  
5327.0  6.2586409e-16  5.8081997e-19  
5327.5  6.2565105e-16  5.7824296e-19  
5328.0  6.148993e-16  5.7835212e-19  
5328.5  6.1457828e-16  5.7768771e-19  
5329.0  6.1502308e-16  5.8042447e-19  
5329.5  6.1779814e-16  5.79485e-19  
5330.0  6.1826588e-16  5.7878384e-19  
5330.5  6.1678906e-16  5.7886691e-19  
5331.0  6.111796e-16  5.797102e-19  
5331.5  6.128815e-16  5.7786753e-19  
5332.0  6.1637422e-16  5.8124903e-19  
5332.5  6.1774734e-16  5.810414e-19  
5333.0  6.1118132e-16  5.7956581e-19  
5333.5  6.0208124e-16  5.8114884e-19  
5334.0  5.9302663e-16  5.7968392e-19  
5334.5  5.9497717e-16  5.8046292e-19  
5335.0  6.0065128e-16  5.8253739e-19  
5335.5  6.0162451e-16  5.8037139e-19  
5336.0  5.9573472e-16  5.7977523e-19  
5336.5  5.9251165e-16  5.8255188e-19  
5337.0  5.9048966e-16  5.8217278e-19  
5337.5  5.9018595e-16  5.8081726e-19  
5338.0  5.8646487e-16  5.8193944e-19  
5338.5  5.8145544e-16  5.8311036e-19  
5339.0  5.8161145e-16  5.7986639e-19  
5339.5  5.8177376e-16  5.8343367e-19  
5340.0  5.7981734e-16  5.8140549e-19  
5340.5  5.7474363e-16  5.8446889e-19  
5341.0  5.7747556e-16  5.8139721e-19  
5341.5  5.7012809e-16  5.8651463e-19  
5342.0  5.662252e-16  5.810313e-19  
5342.5  5.6787465e-16  5.8108521e-19  
5343.0  5.7109319e-16  5.8487021e-19  
5343.5  5.6018934e-16  5.8362169e-19  
5344.0  5.5767038e-16  5.8501909e-19  
5344.5  5.6136788e-16  5.833521e-19  
5345.0  5.662941e-16  5.822974e-19  
5345.5  5.5568614e-16  5.8477803e-19  
5346.0  5.5114283e-16  5.8422995e-19  
5346.5  5.5213205e-16  5.8466088e-19  
5347.0  5.4979271e-16  5.857091e-19  
5347.5  5.5139631e-16  5.8548705e-19  
5348.0  5.5927349e-16  5.8468543e-19  
5348.5  5.6083317e-16  5.8665675e-19  
5349.0  5.5961941e-16  5.8685258e-19  
5349.5  5.5220001e-16  5.8665923e-19  
5350.0  5.4734009e-16  5.880771e-19  
5350.5  5.4592036e-16  5.8689712e-19  
5351.0  5.504008e-16  5.867992e-19  
5351.5  5.4893709e-16  5.8782128e-19  
5352.0  5.4591457e-16  5.888545e-19  
5352.5  5.3910826e-16  5.8725875e-19  
5353.0  5.3665519e-16  5.8803317e-19  
5353.5  5.2810049e-16  5.8760446e-19  
5354.0  5.206874e-16  5.9083672e-19  
5354.5  5.1234327e-16  5.8652847e-19  
5355.0  5.0500801e-16  5.8951401e-19  
5355.5  5.1656561e-16  5.8694505e-19  
5356.0  5.2917975e-16  5.8924732e-19  
5356.5  5.2967257e-16  5.8930791e-19  
5357.0  5.1892862e-16  5.8781998e-19  
5357.5  5.1153462e-16  5.887122e-19  
5358.0  5.1184912e-16  5.8640963e-19  
5358.5  5.1611905e-16  5.8723483e-19  
5359.0  5.1111695e-16  5.8781987e-19  
5359.5  5.0661049e-16  5.8672392e-19  
5360.0  5.0514611e-16  5.8735906e-19  
5360.5  5.0707818e-16  5.8765451e-19  
5361.0  5.0606677e-16  5.862842e-19  
5361.5  5.0561676e-16  5.8823142e-19  
5362.0  5.0082998e-16  5.8613443e-19  
5362.5  5.0249784e-16  5.8810223e-19  
5363.0  5.0131606e-16  5.8726379e-19  
5363.5  4.9406829e-16  5.8856529e-19  
5364.0  4.8910212e-16  5.8748169e-19  
5364.5  4.8807599e-16  5.8825956e-19  
5365.0  4.851433e-16  5.8979407e-19  
5365.5  4.7769359e-16  5.89896e-19  
5366.0  4.7414416e-16  5.9033778e-19  
5366.5  4.73922e-16  5.8839035e-19  
5367.0  4.7219625e-16  5.8980847e-19  
5367.5  4.6651727e-16  5.8982786e-19  
5368.0  4.5724649e-16  5.9026351e-19  
5368.5  4.5623074e-16  5.9013321e-19  
5369.0  4.5613472e-16  5.8984499e-19  
5369.5  4.5407988e-16  5.9236707e-19  
5370.0  4.5585556e-16  5.8932709e-19  
5370.5  4.5945704e-16  5.8894422e-19  
5371.0  4.5272742e-16  5.9001994e-19  
5371.5  4.4985138e-16  5.9160262e-19  
5372.0  4.5062136e-16  5.8925751e-19  
5372.5  4.4636792e-16  5.9172654e-19  
5373.0  4.4874055e-16  5.8927149e-19  
5373.5  4.4840824e-16  5.8954904e-19  
5374.0  4.5022945e-16  5.9291211e-19  
5374.5  4.5009261e-16  5.8926318e-19  
5375.0  4.5093574e-16  5.9182482e-19  
5375.5  4.4693244e-16  5.9045906e-19  
5376.0  4.4882501e-16  5.9176031e-19  
5376.5  4.4619608e-16  5.9178863e-19  
5377.0  4.4179258e-16  5.9236909e-19  
5377.5  4.3536905e-16  5.9334934e-19  
5378.0  4.2377558e-16  5.9143072e-19  
5378.5  4.1451198e-16  5.9303529e-19  
5379.0  4.1289852e-16  5.9254999e-19  
5379.5  4.1561617e-16  5.9315783e-19  
5380.0  4.1867544e-16  5.9285512e-19  
5380.5  4.1748587e-16  5.9469778e-19  
5381.0  4.1651224e-16  5.9262921e-19  
5381.5  4.0964553e-16  5.9428774e-19  
5382.0  4.0550746e-16  5.9042611e-19  
5382.5  4.0391271e-16  5.9274571e-19  
5383.0  4.0681259e-16  5.9387297e-19  
5383.5  4.0570885e-16  5.9001692e-19  
5384.0  4.0240091e-16  5.9019196e-19  
5384.5  4.0002986e-16  5.9350489e-19  
5385.0  3.9836259e-16  5.9246381e-19  
5385.5  3.9812095e-16  5.8954625e-19  
5386.0  3.926593e-16  5.9108392e-19  
5386.5  3.8615178e-16  5.9128487e-19  
5387.0  3.8004326e-16  5.9124124e-19  
5387.5  3.8480825e-16  5.9095979e-19  
5388.0  3.8940733e-16  5.9165953e-19  
5388.5  3.8377667e-16  5.8846356e-19  
5389.0  3.8508537e-16  5.9405124e-19  
5389.5  3.8857099e-16  5.913199e-19  
5390.0  3.9370358e-16  5.9161847e-19  
5390.5  3.9097112e-16  5.9011455e-19  
5391.0  3.8095852e-16  5.9451309e-19  
5391.5  3.7229357e-16  5.9009858e-19  
5392.0  3.6833687e-16  5.9307443e-19  
5392.5  3.5585172e-16  5.9190214e-19  
5393.0  3.4764928e-16  5.9195562e-19  
5393.5  3.4784549e-16  5.9163933e-19  
5394.0  3.4591327e-16  5.9091437e-19  
5394.5  3.4703836e-16  5.945921e-19  
5395.0  3.5308559e-16  5.9177521e-19  
5395.5  3.5872241e-16  5.9079565e-19  
5396.0  3.5496404e-16  5.9006611e-19  
5396.5  3.4650063e-16  5.9210548e-19  
5397.0  3.3394862e-16  5.9509456e-19  
5397.5  3.3297491e-16  5.9288752e-19  
5398.0  3.4021082e-16  5.9029025e-19  
5398.5  3.4566441e-16  5.9291732e-19  
5399.0  3.440241e-16  5.925853e-19  
5399.5  3.4492026e-16  5.9439858e-19  
5400.0  3.4472239e-16  5.9225103e-19  
5400.5  3.4006183e-16  5.9196852e-19  
5401.0  3.2763111e-16  5.9435662e-19  
5401.5  3.1929003e-16  5.9416394e-19  
5402.0  3.2360161e-16  5.9232006e-19  
5402.5  3.2983294e-16  5.9250669e-19  
5403.0  3.2911144e-16  5.950683e-19  
5403.5  3.2858734e-16  5.9582514e-19  
5404.0  3.2682415e-16  5.9357808e-19  
5404.5  3.1910832e-16  5.9372844e-19  
5405.0  3.1226281e-16  5.9290644e-19  
5405.5  3.1552567e-16  5.968186e-19  
5406.0  3.1953297e-16  5.9464076e-19  
5406.5  3.1588053e-16  5.9849962e-19  
5407.0  3.0836399e-16  5.9273596e-19  
5407.5  3.0612441e-16  5.9665533e-19  
5408.0  3.0585615e-16  5.9489209e-19  
5408.5  2.9799729e-16  5.9595815e-19  
5409.0  2.981315e-16  5.9828308e-19  
5409.5  2.9841141e-16  5.9219643e-19  
5410.0  2.9009507e-16  5.9706662e-19  
5410.5  2.8222067e-16  5.9726329e-19  
5411.0  2.8122032e-16  5.9541479e-19  
5411.5  2.8355111e-16  5.940243e-19  
5412.0  2.8431942e-16  5.9583944e-19  
5412.5  2.7376797e-16  5.9238971e-19  
5413.0  2.6294374e-16  5.9445687e-19  
5413.5  2.544295e-16  5.9271254e-19  
5414.0  2.491976e-16  5.9433101e-19  
5414.5  2.4784675e-16  5.9301238e-19  
5415.0  2.5388701e-16  5.9467485e-19  
5415.5  2.5486915e-16  5.9272692e-19  
5416.0  2.4835076e-16  5.9373994e-19  
5416.5  2.4597119e-16  5.9634648e-19  
5417.0  2.4540837e-16  5.9535732e-19  
5417.5  2.3938151e-16  5.9463231e-19  
5418.0  2.3304509e-16  5.9678928e-19  
5418.5  2.3099948e-16  5.956731e-19  
5419.0  2.3067602e-16  5.9671365e-19  
5419.5  2.2970105e-16  5.9750624e-19  
5420.0  2.283653e-16  5.9629604e-19  
5420.5  2.271999e-16  5.9830411e-19  
5421.0  2.2417242e-16  5.9946684e-19  
5421.5  2.2364421e-16  5.9599934e-19  
5422.0  2.2732371e-16  5.9742269e-19  
5422.5  2.2587001e-16  5.9661493e-19  
5423.0  2.1708431e-16  5.9859158e-19  
5423.5  2.1383294e-16  5.9566765e-19  
5424.0  2.1249425e-16  5.9517709e-19  
5424.5  2.0577575e-16  5.9894589e-19  
5425.0  2.0133931e-16  5.973742e-19  
5425.5  1.9573206e-16  5.9442087e-19  
5426.0  1.8967187e-16  5.9514853e-19  
5426.5  1.898908e-16  5.9392517e-19  
5427.0  1.9917147e-16  5.9722137e-19  
5427.5  2.0597951e-16  5.9697167e-19  
5428.0  1.9982961e-16  5.9577948e-19  
5428.5  1.9812016e-16  5.9531151e-19  
5429.0  1.9832152e-16  5.959559e-19  
5429.5  1.93891e-16  5.9734082e-19  
5430.0  1.9281442e-16  5.9721083e-19  
5430.5  1.9264524e-16  5.9468495e-19  
5431.0  1.945927e-16  5.9870241e-19  
5431.5  1.9404392e-16  5.9664291e-19  
5432.0  1.9187668e-16  5.98803e-19  
5432.5  1.9188593e-16  5.9738443e-19  
5433.0  1.8923932e-16  5.9753214e-19  
5433.5  1.8650201e-16  5.9923585e-19  
5434.0  1.865496e-16  5.9865265e-19  
5434.5  1.9034759e-16  5.9797663e-19  
5435.0  1.9259737e-16  5.9764961e-19  
5435.5  1.8794586e-16  6.0029549e-19  
5436.0  1.8095345e-16  5.986432e-19  
5436.5  1.7638407e-16  6.002513e-19  
5437.0  1.7502472e-16  5.9636477e-19  
5437.5  1.7590784e-16  5.9663259e-19  
5438.0  1.7531743e-16  5.9808503e-19  
5438.5  1.7667562e-16  5.987829e-19  
5439.0  1.7724638e-16  5.9777205e-19  
5439.5  1.7475666e-16  5.9920826e-19  
5440.0  1.6978023e-16  5.9855977e-19  
5440.5  1.6393681e-16  5.9813536e-19  
5441.0  1.5865895e-16  6.0008876e-19  
5441.5  1.5424629e-16  5.9731445e-19  
5442.0  1.5606828e-16  5.997602e-19  
5442.5  1.6176978e-16  6.0115182e-19  
5443.0  1.6881069e-16  5.9921e-19  
5443.5  1.7100615e-16  6.0289814e-19  
5444.0  1.6575644e-16  5.9709433e-19  
5444.5  1.6574351e-16  6.0125266e-19  
5445.0  1.6816886e-16  5.9987108e-19  
5445.5  1.6288814e-16  5.9941981e-19  
5446.0  1.5907081e-16  5.9960325e-19  
5446.5  1.7218585e-16  5.9914363e-19  
5447.0  1.8282404e-16  6.0018175e-19  
5447.5  1.7804829e-16  6.0046024e-19  
5448.0  1.7157895e-16  6.0108798e-19  
5448.5  1.6704906e-16  5.9746382e-19  
5449.0  1.6610583e-16  5.997282e-19  
5449.5  1.6625483e-16  6.0184224e-19  
5450.0  1.6465744e-16  6.0058914e-19  
5450.5  1.6064941e-16  6.0034709e-19  
5451.0  1.6156319e-16  6.0126524e-19  
5451.5  1.5983141e-16  5.9994107e-19  
5452.0  1.5935568e-16  6.0118377e-19  
5452.5  1.6381154e-16  6.0148396e-19  
5453.0  1.6513439e-16  6.0233139e-19  
5453.5  1.6463327e-16  6.0164566e-19  
5454.0  1.6392833e-16  6.0238343e-19  
5454.5  1.6121826e-16  6.0137862e-19  
5455.0  1.5554445e-16  6.0138863e-19  
5455.5  1.5474835e-16  6.0148536e-19  
5456.0  1.6332422e-16  6.044874e-19  
5456.5  1.7714495e-16  6.0185842e-19  
5457.0  1.6497857e-16  6.0020574e-19  
5457.5  1.6926642e-16  6.036702e-19  
5458.0  1.6072695e-16  6.0342465e-19  
5458.5  1.5752409e-16  6.0337811e-19  
5459.0  1.6583612e-16  6.0439706e-19  
5459.5  1.5922487e-16  6.0472838e-19  
5460.0  1.584109e-16  6.0433738e-19  
5460.5  1.6141284e-16  6.0661406e-19  
5461.0  1.5413664e-16  6.0545996e-19  
5461.5  1.5124443e-16  6.0757602e-19  
5462.0  1.5059808e-16  6.0646431e-19  
5462.5  1.6090531e-16  6.0547479e-19  
5463.0  1.6971092e-16  6.0636938e-19  
5463.5  1.6068326e-16  6.0845487e-19  
5464.0  1.6336852e-16  6.0609137e-19  
5464.5  1.6484658e-16  6.053425e-19  
5465.0  1.571438e-16  6.0510141e-19  
5465.5  1.5965978e-16  6.0611637e-19  
5466.0  1.5540829e-16  6.0541868e-19  
5466.5  1.5727266e-16  6.0628644e-19  
5467.0  1.622462e-16  6.0547859e-19  
5467.5  1.6433109e-16  6.0675283e-19  
5468.0  1.6567813e-16  6.0552587e-19  
5468.5  1.6760472e-16  6.0594383e-19  
5469.0  1.6652759e-16  6.0720187e-19  
5469.5  1.6506435e-16  6.0690296e-19  
5470.0  1.7015074e-16  6.0723004e-19  
5470.5  1.7301762e-16  6.0771367e-19  
5471.0  1.658619e-16  6.0742063e-19  
5471.5  1.5516712e-16  6.0995461e-19  
5472.0  1.5012386e-16  6.0893109e-19  
5472.5  1.5059681e-16  6.0721106e-19  
5473.0  1.5413207e-16  6.0903463e-19  
5473.5  1.5794169e-16  6.0926417e-19  
5474.0  1.579249e-16  6.0920602e-19  
5474.5  1.5453775e-16  6.0843403e-19  
5475.0  1.5237027e-16  6.0785766e-19  
5475.5  1.5366886e-16  6.1242593e-19  
5476.0  1.594202e-16  6.0636013e-19  
5476.5  1.6621488e-16  6.0927834e-19  
5477.0  1.628924e-16  6.1229118e-19  
5477.5  1.5960469e-16  6.071241e-19  
5478.0  1.6192384e-16  6.1256789e-19  
5478.5  1.5845866e-16  6.0921984e-19  
5479.0  1.509277e-16  6.0935249e-19  
5479.5  1.5264622e-16  6.1219082e-19  
5480.0  1.5965264e-16  6.0945266e-19  
5480.5  1.6498819e-16  6.1342573e-19  
5481.0  1.674691e-16  6.0939117e-19  
5481.5  1.5983032e-16  6.1161349e-19  
5482.0  1.5459663e-16  6.1181916e-19  
5482.5  1.5323565e-16  6.1061367e-19  
5483.0  1.569249e-16  6.0811911e-19  
5483.5  1.5393906e-16  6.114788e-19  
5484.0  1.5416507e-16  6.10798e-19  
5484.5  1.5976958e-16  6.0814742e-19  
5485.0  1.6467379e-16  6.0726206e-19  
5485.5  1.6247549e-16  6.0984109e-19  
5486.0  1.5407212e-16  6.096656e-19  
5486.5  1.4873228e-16  6.0773596e-19  
5487.0  1.4566554e-16  6.0962324e-19  
5487.5  1.4668435e-16  6.0834173e-19  
5488.0  1.5371667e-16  6.1076589e-19  
5488.5  1.5401919e-16  6.1055902e-19  
5489.0  1.4556471e-16  6.1167907e-19  
5489.5  1.3865398e-16  6.1318969e-19  
5490.0  1.3724885e-16  6.1174067e-19  
5490.5  1.3964858e-16  6.1348563e-19  
5491.0  1.4723588e-16  6.1324775e-19  
5491.5  1.5180226e-16  6.1285979e-19  
5492.0  1.5089418e-16  6.1642053e-19  
5492.5  1.4821634e-16  6.1220958e-19  
5493.0  1.5161727e-16  6.1640908e-19  
5493.5  1.51217e-16  6.123637e-19  
5494.0  1.4600371e-16  6.1601586e-19  
5494.5  1.4679646e-16  6.125957e-19  
5495.0  1.4466102e-16  6.1449113e-19  
5495.5  1.3652264e-16  6.1277589e-19  
5496.0  1.40612e-16  6.1282861e-19  
5496.5  1.5143794e-16  6.1437476e-19  
5497.0  1.5441831e-16  6.1252923e-19  
5497.5  1.5519884e-16  6.1159529e-19  
5498.0  1.5132502e-16  6.1412259e-19  
5498.5  1.4544907e-16  6.116908e-19  
5499.0  1.4387714e-16  6.1504058e-19  
5499.5  1.4393161e-16  6.1178542e-19  
5500.0  1.4627436e-16  6.1324964e-19  
5500.5  1.4416147e-16  6.1384253e-19  
5501.0  1.3807823e-16  6.1389195e-19  
5501.5  1.4145826e-16  6.1352846e-19  
5502.0  1.5028328e-16  6.1463116e-19  
5502.5  1.5634534e-16  6.1445272e-19  
5503.0  1.5933319e-16  6.1405361e-19  
5503.5  1.5610367e-16  6.1633904e-19  
5504.0  1.5127401e-16  6.142637e-19  
5504.5  1.5221971e-16  6.1383554e-19  
5505.0  1.5265463e-16  6.1655893e-19  
5505.5  1.4837461e-16  6.1692264e-19  
5506.0  1.4586991e-16  6.1417079e-19  
5506.5  1.4566879e-16  6.1407844e-19  
5507.0  1.4302664e-16  6.1441424e-19  
5507.5  1.4079279e-16  6.1569808e-19  
5508.0  1.4359468e-16  6.1308643e-19  
5508.5  1.4817599e-16  6.1628483e-19  
5509.0  1.4688431e-16  6.1541744e-19  
5509.5  1.3810171e-16  6.1528656e-19  
5510.0  1.2943369e-16  6.1470827e-19  
5510.5  1.2462187e-16  6.140818e-19  
5511.0  1.3125694e-16  6.1737116e-19  
5511.5  1.4522423e-16  6.1492466e-19  
5512.0  1.5025026e-16  6.1761987e-19  
5512.5  1.4116472e-16  6.1609479e-19  
5513.0  1.3594662e-16  6.1594126e-19  
5513.5  1.379484e-16  6.1731806e-19  
5514.0  1.4176868e-16  6.1699321e-19  
5514.5  1.4476517e-16  6.1860445e-19  
5515.0  1.4240103e-16  6.1544604e-19  
5515.5  1.3973909e-16  6.1804137e-19  
5516.0  1.3876239e-16  6.1650392e-19  
5516.5  1.3407146e-16  6.145393e-19  
5517.0  1.348107e-16  6.1923451e-19  
5517.5  1.3844613e-16  6.1651806e-19  
5518.0  1.3235217e-16  6.1496021e-19  
5518.5  1.2735029e-16  6.1669459e-19  
5519.0  1.2906872e-16  6.1487645e-19  
5519.5  1.3433025e-16  6.1786463e-19  
5520.0  1.3789573e-16  6.2005565e-19  
5520.5  1.3772898e-16  6.1886405e-19  
5521.0  1.3132667e-16  6.2032078e-19  
5521.5  1.2702107e-16  6.2244372e-19  
5522.0  1.2579053e-16  6.2553829e-19  
5522.5  1.2589916e-16  6.2604624e-19  
5523.0  1.3065464e-16  6.2863257e-19  
5523.5  1.3285091e-16  6.3038976e-19  
5524.0  1.3268634e-16  6.2977493e-19  
5524.5  1.312267e-16  6.3396218e-19  
5525.0  1.2486324e-16  5.7269491e-19  
5525.5  1.2990575e-16  5.6942845e-19  
5526.0  1.3397895e-16  5.7086894e-19  
5526.5  1.34027e-16  5.7038699e-19  
5527.0  1.3083271e-16  5.7191125e-19  
5527.5  1.2426839e-16  5.6791439e-19  
5528.0  1.2583865e-16  5.7154546e-19  
5528.5  1.3071225e-16  5.6685146e-19  
5529.0  1.3324254e-16  5.7039933e-19  
5529.5  1.3049086e-16  5.680599e-19  
5530.0  1.2850291e-16  5.6916855e-19  
5530.5  1.2604591e-16  5.6717729e-19  
5531.0  1.2308651e-16  5.6892158e-19  
5531.5  1.2177415e-16  5.6914663e-19  
5532.0  1.2442303e-16  5.6978909e-19  
5532.5  1.2875945e-16  5.6679518e-19  
5533.0  1.2658599e-16  5.7092042e-19  
5533.5  1.2572274e-16  5.6847158e-19  
5534.0  1.2773065e-16  5.6918424e-19  
5534.5  1.2638147e-16  5.6875486e-19  
5535.0  1.2541985e-16  5.6874792e-19  
5535.5  1.2787226e-16  5.6849771e-19  
5536.0  1.308857e-16  5.6662493e-19  
5536.5  1.2972442e-16  5.669623e-19  
5537.0  1.251634e-16  5.6595628e-19  
5537.5  1.1825485e-16  5.6612226e-19  
5538.0  1.1399867e-16  5.6401988e-19  
5538.5  1.1371189e-16  5.6336152e-19  
5539.0  1.1391071e-16  5.6301968e-19  
5539.5  1.1784767e-16  5.6218244e-19  
5540.0  1.197535e-16  5.6163618e-19  
5540.5  1.2106077e-16  5.608423e-19  
5541.0  1.2332638e-16  5.6201877e-19  
5541.5  1.1904618e-16  5.591504e-19  
5542.0  1.093123e-16  5.5858615e-19  
5542.5  1.0079639e-16  5.5866223e-19  
5543.0  9.8936954e-17  5.5833093e-19  
5543.5  9.763103e-17  5.5770864e-19  
5544.0  1.0083596e-16  5.5780883e-19  
5544.5  1.0693582e-16  5.573144e-19  
5545.0  1.1292745e-16  5.5613846e-19  
5545.5  1.111369e-16  5.5650509e-19  
5546.0  1.0677446e-16  5.5451575e-19  
5546.5  1.0430229e-16  5.5709283e-19  
5547.0  1.0490635e-16  5.5440027e-19  
5547.5  1.0329896e-16  5.533769e-19  
5548.0  1.0536136e-16  5.5485219e-19  
5548.5  1.0799651e-16  5.5427204e-19  
5549.0  1.0933481e-16  5.5085473e-19  
5549.5  1.0289391e-16  5.5274175e-19  
5550.0  1.0330303e-16  5.5157337e-19  
5550.5  1.08322e-16  5.5041022e-19  
5551.0  1.0503756e-16  5.4952224e-19  
5551.5  1.0397787e-16  5.4958522e-19  
5552.0  1.0563899e-16  5.4648459e-19  
5552.5  1.0675863e-16  5.4864345e-19  
5553.0  1.0990134e-16  5.4699706e-19  
5553.5  1.1134704e-16  5.4549495e-19  
5554.0  1.1015441e-16  5.4606992e-19  
5554.5  1.0593838e-16  5.4435011e-19  
5555.0  1.0411707e-16  5.4543983e-19  
5555.5  1.0519213e-16  5.4672271e-19  
5556.0  1.023363e-16  5.4370039e-19  
5556.5  1.0462969e-16  5.4490972e-19  
5557.0  1.0985806e-16  5.4352658e-19  
5557.5  1.0816239e-16  5.4265117e-19  
5558.0  1.0132535e-16  5.425348e-19  
5558.5  9.9085034e-17  5.4333092e-19  
5559.0  9.7841008e-17  5.4155947e-19  
5559.5  1.0389896e-16  5.4229091e-19  
5560.0  1.0687085e-16  5.3979332e-19  
5560.5  1.0496507e-16  5.3781041e-19  
5561.0  1.0255772e-16  5.3952987e-19  
5561.5  1.0169305e-16  5.3564907e-19  
5562.0  1.0168481e-16  5.3716785e-19  
5562.5  9.8951203e-17  5.3335498e-19  
5563.0  9.8696145e-17  5.3517543e-19  
5563.5  9.9341694e-17  5.3287667e-19  
5564.0  1.0199147e-16  5.3006617e-19  
5564.5  1.0750504e-16  5.3381231e-19  
5565.0  1.0702758e-16  5.2796224e-19  
5565.5  1.0213205e-16  5.2678739e-19  
5566.0  9.8243042e-17  5.3072595e-19  
5566.5  9.84564e-17  5.2859537e-19  
5567.0  9.7970638e-17  5.2434746e-19  
5567.5  1.00429e-16  5.2773e-19  
5568.0  1.0241285e-16  5.2466445e-19  
5568.5  9.7045199e-17  5.2443046e-19  
5569.0  9.2582058e-17  5.2526003e-19  
5569.5  9.4599915e-17  5.2333814e-19  
5570.0  9.9334588e-17  5.2342221e-19  
5570.5  9.8365219e-17  5.2361273e-19  
5571.0  1.0255522e-16  5.2113274e-19  
5571.5  9.94862e-17  5.2094539e-19  
5572.0  9.3668815e-17  5.2005732e-19  
5572.5  9.1049051e-17  5.1987698e-19  
5573.0  9.258537e-17  5.1975967e-19  
5573.5  9.2538781e-17  5.1725225e-19  
5574.0  7.941889e-17  5.1667926e-19  
5574.5  9.6530182e-17  5.1408425e-19  
5575.0  9.2914291e-17  5.1383485e-19  
5575.5  7.8429304e-17  2.4420003e-18  
5576.0  8.0997378e-17  2.4271672e-18  
5576.5  6.5960088e-17  2.3831784e-18  
5577.0  5.4566072e-17  2.3660374e-18  
5577.5  4.3493384e-17  2.3518521e-18  
5578.0  4.5135423e-17  2.3251058e-18  
5578.5  4.1768361e-17  2.3068044e-18  
5579.0  4.6494318e-17  2.283343e-18  
5579.5  3.9031768e-17  2.2538458e-18  
5580.0  3.9992674e-17  2.2359572e-18  
5580.5  4.6702332e-17  2.2213932e-18  
5581.0  6.2548026e-17  2.2030551e-18  
5581.5  6.3203418e-17  2.1722689e-18  
5582.0  6.6498126e-17  2.1523067e-18  
5582.5  6.6347073e-17  2.1425428e-18  
5583.0  6.7332501e-17  2.1145911e-18  
5583.5  6.4787306e-17  2.0818304e-18  
5584.0  6.1265202e-17  2.0644959e-18  
5584.5  7.2194867e-17  2.0450211e-18  
5585.0  7.9798987e-17  2.022426e-18  
5585.5  8.3230748e-17  2.0061094e-18  
5586.0  8.4594851e-17  1.9904104e-18  
5586.5  7.8306727e-17  1.9556303e-18  
5587.0  7.7289856e-17  1.9271667e-18  
5587.5  7.4034707e-17  1.9171554e-18  
5588.0  7.9490792e-17  1.8961928e-18  
5588.5  7.8819918e-17  1.8723804e-18  
5589.0  7.4525797e-17  1.8511442e-18  
5589.5  6.5061317e-17  1.8287639e-18  
5590.0  5.9723403e-17  1.8121726e-18  
5590.5  5.9704932e-17  1.794894e-18  
5591.0  6.2504771e-17  1.774185e-18  
5591.5  6.5813413e-17  1.7456446e-18  
5592.0  7.226082e-17  1.7266885e-18  
5592.5  7.2186828e-17  1.7128031e-18  
5593.0  7.4369755e-17  1.688174e-18  
5593.5  7.250741e-17  1.6683478e-18  
5594.0  7.091288e-17  1.6603202e-18  
5594.5  6.6821417e-17  1.6401088e-18  
5595.0  5.5470661e-17  1.6163128e-18  
5595.5  5.2457907e-17  1.5991187e-18  
5596.0  4.7617257e-17  1.5875783e-18  
5596.5  5.885714e-17  1.5847828e-18  
5597.0  6.2124103e-17  1.5799821e-18  
5597.5  6.1680709e-17  1.5691142e-18  
5598.0  5.8169737e-17  1.5262695e-18  
5598.5  5.3612666e-17  1.4835593e-18  
5599.0  5.7336772e-17  1.4575201e-18  
5599.5  5.6126794e-17  1.454165e-18  
5600.0  5.9335161e-17  1.4500509e-18  
5600.5  5.7982676e-17  1.4342751e-18  
5601.0  5.5676899e-17  1.4138335e-18  
5601.5  4.8871105e-17  1.4010963e-18  
5602.0  4.3478926e-17  1.3864867e-18  
5602.5  4.0481547e-17  1.3704952e-18  
5603.0  4.2354676e-17  1.3510428e-18  
5603.5  4.3784987e-17  1.3331944e-18  
5604.0  4.4266668e-17  1.3132111e-18  
5604.5  4.4672955e-17  1.2952706e-18  
5605.0  4.4874837e-17  1.2743101e-18  
5605.5  4.6416506e-17  1.2510735e-18  
5606.0  4.2562133e-17  1.249114e-18  
5606.5  4.4329493e-17  1.2651685e-18  
5607.0  4.6883469e-17  1.2481887e-18  
5607.5  4.6698917e-17  1.2259284e-18  
5608.0  4.0633143e-17  1.1960302e-18  
5608.5  3.9951127e-17  1.1788829e-18  
5609.0  3.9182034e-17  1.1693671e-18  
5609.5  4.4269092e-17  1.1467087e-18  
5610.0  4.5587299e-17  1.1352504e-18  
5610.5  5.0268119e-17  1.1256365e-18  
5611.0  5.5198506e-17  1.111778e-18  
5611.5  4.8175818e-17  1.0980861e-18  
5612.0  4.1923242e-17  1.0870068e-18  
5612.5  3.5393705e-17  1.0774842e-18  
5613.0  3.0010393e-17  1.0620607e-18  
5613.5  2.990635e-17  1.0509057e-18  
5614.0  2.9816543e-17  1.042256e-18  
5614.5  3.4009669e-17  1.0317485e-18  
5615.0  3.6304508e-17  1.0208361e-18  
5615.5  3.6419962e-17  1.0106604e-18  
5616.0  3.8683742e-17  1.0011663e-18  
5616.5  3.4606405e-17  9.8575967e-19  
5617.0  3.2502595e-17  9.7474684e-19  
5617.5  2.8865663e-17  9.683625e-19  
5618.0  2.9775629e-17  9.5635282e-19  
5618.5  3.0095648e-17  9.47576e-19  
5619.0  3.6253879e-17  9.3451315e-19  
5619.5  3.5401383e-17  9.2095921e-19  
5620.0  3.2971824e-17  9.1531787e-19  
5620.5  2.8577821e-17  9.067384e-19  
5621.0  2.6563513e-17  8.95255e-19  
5621.5  2.6029983e-17  8.8149051e-19  
5622.0  2.8093036e-17  8.7264189e-19  
5622.5  2.7282782e-17  8.6256441e-19  
5623.0  2.8224149e-17  8.5331474e-19  
5623.5  3.133198e-17  8.4427947e-19  
5624.0  3.7566691e-17  8.3289534e-19  
5624.5  3.7004193e-17  8.2429947e-19  
5625.0  3.5842138e-17  8.1621586e-19  
5625.5  3.2972812e-17  8.0851946e-19  
5626.0  3.2787071e-17  7.9602975e-19  
5626.5  3.0770145e-17  7.8500531e-19  
5627.0  2.8307504e-17  7.8336906e-19  
5627.5  2.674445e-17  7.7836712e-19  
5628.0  2.9046766e-17  7.6515651e-19  
5628.5  3.0880659e-17  7.5514144e-19  
5629.0  2.903629e-17  7.5242327e-19  
5629.5  2.905968e-17  7.4572663e-19  
5630.0  2.8716197e-17  7.3550849e-19  
5630.5  2.8188254e-17  7.2951493e-19  
5631.0  2.7299632e-17  7.2350312e-19  
5631.5  2.7077549e-17  7.1755789e-19  
5632.0  2.7863381e-17  7.0978728e-19  
5632.5  2.5297432e-17  7.0093368e-19  
5633.0  2.1552422e-17  6.9658789e-19  
5633.5  1.9174144e-17  6.9172574e-19  
5634.0  2.2417017e-17  6.8353702e-19  
5634.5  2.3192296e-17  6.7536964e-19  
5635.0  2.6242084e-17  6.697606e-19  
5635.5  2.573528e-17  6.6363471e-19  
5636.0  2.492567e-17  6.5574865e-19  
5636.5  2.3376896e-17  6.4933385e-19  
5637.0  2.2382431e-17  6.4490665e-19  
5637.5  2.1640427e-17  6.3895392e-19  
5638.0  1.6534924e-17  6.3274746e-19  
5638.5  1.5065608e-17  6.2745957e-19  
5639.0  1.3158821e-17  6.2098917e-19  
5639.5  1.44641e-17  6.1348783e-19  
5640.0  1.4817943e-17  6.096408e-19  
5640.5  1.6676772e-17  6.0426154e-19  
5641.0  1.7325475e-17  5.9772974e-19  
5641.5  2.2128748e-17  5.9303236e-19  
5642.0  2.4238375e-17  5.87529e-19  
5642.5  2.1263237e-17  5.8371698e-19  
5643.0  1.8613546e-17  5.796698e-19  
5643.5  1.4105018e-17  5.7516426e-19  
5644.0  1.2498326e-17  5.6884272e-19  
5644.5  1.2822583e-17  5.6427543e-19  
5645.0  1.6127094e-17  5.597908e-19  
5645.5  1.8842388e-17  5.5574331e-19  
5646.0  2.1086729e-17  5.5220351e-19  
5646.5  1.9000459e-17  5.4682517e-19  
5647.0  1.4422729e-17  5.4251326e-19  
5647.5  8.855686e-18  5.3828125e-19  
5648.0  7.5836432e-18  5.3467912e-19  
5648.5  5.4284541e-18  5.3066969e-19  
5649.0  3.6487963e-18  5.2495851e-19  
5649.5  5.3262696e-18  5.1996916e-19  
5650.0  5.5350334e-18  5.1551299e-19  
5650.5  4.1776229e-18  5.1264328e-19  
5651.0  1.9180686e-18  5.0820108e-19  
5651.5  4.3768465e-18  5.0416324e-19  
5652.0  5.6356275e-18  4.994271e-19  
5652.5  7.4794024e-18  4.9460531e-19  
5653.0  6.5403832e-18  4.9139962e-19  
5653.5  1.0412586e-17  4.867446e-19  
5654.0  9.8269272e-18  4.842601e-19  
5654.5  8.7577663e-18  4.811364e-19  
5655.0  9.230895e-18  4.7548221e-19  
5655.5  8.9042428e-18  4.7084315e-19  
5656.0  1.071382e-17  4.6829649e-19  
5656.5  9.6471104e-18  4.6409937e-19  
5657.0  1.0425731e-17  4.6050977e-19  
5657.5  1.1130866e-17  4.5860839e-19  
5658.0  1.0158123e-17  4.5459976e-19  
5658.5  8.2623892e-18  4.5102514e-19  
5659.0  9.7783582e-18  4.4762287e-19  
5659.5  8.0932861e-18  4.4409607e-19  
5660.0  4.5948813e-18  4.4102018e-19  
5660.5  3.4910319e-18  4.3770449e-19  
5661.0  2.9796455e-18  4.3435672e-19  
5661.5  3.616799e-18  4.315265e-19  
5662.0  2.4682644e-18  4.28128e-19  
5662.5  2.6829168e-18  4.2541075e-19  
5663.0  3.7461584e-18  4.2169211e-19  
5663.5  5.6053995e-18  4.1851097e-19  
5664.0  1.9823238e-18  4.1563295e-19  
5664.5  3.016329e-18  4.1204172e-19  
5665.0  2.4307653e-18  4.0866468e-19  
5665.5  6.700058e-19  4.0573396e-19  
5666.0  1.1654856e-18  4.0399752e-19  
5666.5  -4.4775737e-19  3.9985366e-19  
5667.0  -3.1007336e-19  3.9600406e-19  
5667.5  -1.4036184e-18  3.9381073e-19  
5668.0  -1.3372262e-18  3.9130497e-19  
5668.5  -2.1689628e-18  3.8943695e-19  
5669.0  -9.1499639e-19  3.8702844e-19  
5669.5  -3.555037e-18  3.8388842e-19  
5670.0  -5.8822609e-18  3.8132606e-19  
5670.5  -1.1606328e-17  3.7928342e-19  
5671.0  -1.2278886e-17  3.7629126e-19  
5671.5  -1.907118e-17  3.7375606e-19  
5672.0  -1.8875084e-17  3.7327177e-19  
5672.5  -2.0770328e-17  3.7166518e-19  
5673.0  -1.8540185e-17  3.6777211e-19  
5673.5  -1.8823309e-17  3.6645925e-19  
5674.0  -1.7568846e-17  3.6588725e-19  
5674.5  -1.5356109e-17  3.6270381e-19  
5675.0  -1.18496e-17  3.5951078e-19  
5675.5  -9.3079757e-18  3.5918401e-19  
5676.0  -8.6932185e-18  3.5837463e-19  
5676.5  -7.7977154e-18  3.5491561e-19  
5677.0  -1.1388071e-17  3.526048e-19  
5677.5  -1.3195163e-17  3.5083895e-19  
5678.0  -1.441732e-17  3.4917513e-19  
5678.5  -1.4079129e-17  3.4678989e-19  
5679.0  -1.1139454e-17  3.4454796e-19  
5679.5  -1.2799391e-17  3.4226698e-19  
5680.0  -1.2934892e-17  3.4051202e-19  
5680.5  -1.0598523e-17  3.3938488e-19  
5681.0  -8.5512e-18  3.3639162e-19  
5681.5  -1.1469476e-17  3.3436156e-19  
5682.0  -1.4363419e-17  3.3262583e-19  
5682.5  -1.6234011e-17  3.3063946e-19  
5683.0  -1.5026122e-17  3.2915184e-19  
5683.5  -1.6192748e-17  3.2717034e-19  
5684.0  -1.60678e-17  3.2502587e-19  
5684.5  -1.7466751e-17  3.2331452e-19  
5685.0  -1.5001764e-17  3.2213469e-19  
5685.5  -1.3118315e-17  3.2038274e-19  
5686.0  -9.934609e-18  3.17987e-19  
5686.5  -6.8540877e-18  3.1687168e-19  
5687.0  -7.6752258e-18  3.1596467e-19  
5687.5  -8.9144395e-18  3.1443319e-19  
5688.0  -1.1320786e-17  3.1251006e-19  
5688.5  -1.2770163e-17  3.1097228e-19  
5689.0  -1.1258674e-17  3.0968376e-19  
5689.5  -1.2145142e-17  3.0755198e-19  
5690.0  -1.1711786e-17  3.0655701e-19  
5690.5  -1.3219113e-17  3.0624867e-19  
5691.0  -1.3514314e-17  3.039239e-19  
5691.5  -1.5845676e-17  3.0225665e-19  
5692.0  -1.5864267e-17  3.0163911e-19  
5692.5  -1.7955161e-17  3.0075702e-19  
5693.0  -1.7786132e-17  2.9840772e-19  
5693.5  -1.8444447e-17  2.961826e-19  
5694.0  -1.5196343e-17  2.9559013e-19  
5694.5  -1.5409197e-17  2.9474269e-19  
5695.0  -1.6709517e-17  2.9310195e-19  
5695.5  -1.5161974e-17  2.9181878e-19  
5696.0  -1.4170651e-17  2.9042073e-19  
5696.5  -1.2201959e-17  2.8950859e-19  
5697.0  -1.1249693e-17  2.882603e-19  
5697.5  -1.0106424e-17  2.8693778e-19  
5698.0  -1.310751e-17  2.8536805e-19  
5698.5  -1.6151323e-17  2.8463408e-19  
5699.0  -1.7422677e-17  2.8389157e-19  
5699.5  -1.6081778e-17  2.8158284e-19  
5700.0  -1.1755907e-17  2.800975e-19  
5700.5  -1.1900057e-17  2.8055947e-19  
5701.0  -1.3585737e-17  2.79143e-19  
5701.5  -1.3325103e-17  2.7713847e-19  
5702.0  -1.1773778e-17  2.7720418e-19  
5702.5  -1.0414632e-17  2.7639674e-19  
5703.0  -1.1040442e-17  2.7547899e-19  
5703.5  -1.2372965e-17  2.7420103e-19  
5704.0  -1.5332399e-17  2.7227099e-19  
5704.5  -1.5630755e-17  2.7145964e-19  
5705.0  -1.6290265e-17  2.706267e-19  
5705.5  -1.4009123e-17  2.6956504e-19  
5706.0  -1.1422713e-17  2.6818876e-19  
5706.5  -1.0973398e-17  2.6751785e-19  
5707.0  -6.7791983e-18  2.6743266e-19  
5707.5  -5.1141157e-18  2.6664292e-19  
5708.0  -4.4656858e-18  2.6491619e-19  
5708.5  -5.2024822e-18  2.6396756e-19  
5709.0  -5.8135227e-18  2.6379652e-19  
5709.5  -4.6959656e-18  2.6278633e-19  
5710.0  -4.4862749e-18  2.6127289e-19  
5710.5  -1.7070398e-18  2.60571e-19  
5711.0  -9.3328653e-19  2.598627e-19  
5711.5  -1.2315611e-18  2.5873951e-19  
5712.0  -3.2695432e-18  2.5843366e-19  
5712.5  -1.3295184e-18  2.5790896e-19  
5713.0  -9.1851693e-19  2.5694601e-19  
5713.5  1.0280692e-18  2.5643058e-19  
5714.0  -2.6961824e-18  2.5579717e-19  
5714.5  -4.4122781e-18  2.5499527e-19  
5715.0  -7.2248972e-18  2.5464568e-19  
5715.5  -1.1774055e-17  2.5359778e-19  
5716.0  -1.4251642e-17  2.5260104e-19  
5716.5  -1.2391372e-17  2.5243363e-19  
5717.0  -1.0956404e-17  2.5193772e-19  
5717.5  -6.7930021e-18  2.5120643e-19  
5718.0  -3.5630944e-18  2.5080163e-19  
5718.5  -1.2403059e-18  2.5013168e-19  
5719.0  -2.2951896e-18  2.4934403e-19  
5719.5  -1.9497506e-18  2.4895917e-19  
5720.0  -1.9631388e-18  2.4856467e-19  
5720.5  -4.5327546e-18  2.4781867e-19  
5721.0  -6.9157373e-18  2.4700746e-19  
5721.5  -6.2448911e-18  2.4628968e-19  
5722.0  -8.7323987e-18  2.4547048e-19  
5722.5  -6.3764784e-18  2.4441388e-19  
5723.0  -5.5559539e-18  2.4386461e-19  
5723.5  -5.6817948e-18  2.43705e-19  
5724.0  -6.4301468e-18  2.4344501e-19  
5724.5  -6.7961961e-18  2.4235288e-19  
5725.0  -5.2661268e-18  2.4133398e-19  
5725.5  -5.6224611e-18  2.4111006e-19  
5726.0  -4.8039196e-18  2.4054756e-19  
5726.5  -6.4877728e-18  2.4004466e-19  
5727.0  -6.0240369e-18  2.3949073e-19  
5727.5  -4.7275958e-18  2.3899936e-19  
5728.0  -3.2381124e-18  2.3821651e-19  
5728.5  -6.0364086e-18  2.3775777e-19  
5729.0  -5.9824067e-18  2.3774961e-19  
5729.5  -5.4530839e-18  2.3742861e-19  
5730.0  -5.4606355e-18  2.37157e-19  
5730.5  -4.0617021e-18  2.3700959e-19  
5731.0  -5.5468487e-18  2.3623831e-19  
5731.5  -6.0319494e-18  2.3603458e-19  
5732.0  -3.3834924e-18  2.3556076e-19  
5732.5  -4.5210762e-19  2.347067e-19  
5733.0  -2.7513706e-18  2.3442736e-19  
5733.5  -2.7810609e-18  2.3445685e-19  
5734.0  -8.1578606e-18  2.3412339e-19  
5734.5  -8.7076596e-18  2.3307034e-19  
5735.0  -7.7655689e-18  2.325343e-19  
5735.5  -3.3626804e-18  2.3305439e-19  
5736.0  -1.8776893e-18  2.322637e-19  
5736.5  3.7389315e-19  2.31276e-19  
5737.0  -1.5426266e-19  2.3157698e-19  
5737.5  -6.9514637e-20  2.3098389e-19  
5738.0  -9.9940986e-19  2.3000195e-19  
5738.5  4.2317581e-19  2.293941e-19  
5739.0  1.2371161e-18  2.2929887e-19  
5739.5  7.8747635e-19  2.287753e-19  
5740.0  1.4027875e-19  2.2806844e-19  
5740.5  -5.7936937e-19  2.2766688e-19  
5741.0  3.3993453e-19  2.2808396e-19  
5741.5  2.5872172e-19  2.2789327e-19  
5742.0  5.1303567e-19  2.2712107e-19  
5742.5  -5.0902226e-20  2.2655795e-19  
5743.0  4.8517169e-19  2.2583322e-19  
5743.5  2.6980882e-19  2.2582328e-19  
5744.0  -2.5337255e-18  2.2589416e-19  
5744.5  -2.0050984e-18  2.2533129e-19  
5745.0  -2.1439461e-18  2.2470758e-19  
5745.5  -2.1524251e-18  2.2490893e-19  
5746.0  -2.679598e-19  2.2470715e-19  
5746.5  1.6681128e-18  2.2451386e-19  
5747.0  4.2724447e-18  2.2456905e-19  
5747.5  3.3331072e-18  2.2405043e-19  
5748.0  5.7892736e-18  2.2381603e-19  
5748.5  8.0057153e-18  2.2326363e-19  
5749.0  1.2088801e-17  2.2310018e-19  
5749.5  1.2706328e-17  2.2325979e-19  
5750.0  1.0774061e-17  2.2317727e-19  
5750.5  1.1202257e-17  2.2270048e-19  
5751.0  1.0165572e-17  2.2186628e-19  
5751.5  1.2372033e-17  2.220326e-19  
5752.0  1.1243008e-17  2.2200525e-19  
5752.5  1.3273164e-17  2.2115681e-19  
5753.0  1.5156943e-17  2.2083391e-19  
5753.5  1.6722045e-17  2.2128092e-19  
5754.0  1.738657e-17  2.2115358e-19  
5754.5  1.636102e-17  2.203485e-19  
5755.0  1.558734e-17  2.1997783e-19  
5755.5  1.5383608e-17  2.1956175e-19  
5756.0  1.4219484e-17  2.1924658e-19  
5756.5  1.7012499e-17  2.1917262e-19  
5757.0  1.7443995e-17  2.1892269e-19  
5757.5  1.9625759e-17  2.1850647e-19  
5758.0  1.9457592e-17  2.179045e-19  
5758.5  2.0386578e-17  2.1744281e-19  
5759.0  1.6782557e-17  2.1793327e-19  
5759.5  1.5614951e-17  2.1790184e-19  
5760.0  1.5820927e-17  2.1695084e-19  
5760.5  1.2867548e-17  2.1630883e-19  
5761.0  1.1724764e-17  2.1647862e-19  
5761.5  9.6346399e-18  2.1597612e-19  
5762.0  1.1688123e-17  2.1569386e-19  
5762.5  1.3242729e-17  2.1557595e-19  
5763.0  1.4053996e-17  2.1548651e-19  
5763.5  1.24327e-17  2.1533832e-19  
5764.0  1.3218176e-17  2.1493793e-19  
5764.5  1.6602497e-17  2.1459379e-19  
5765.0  1.9784932e-17  2.146192e-19  
5765.5  2.2210037e-17  2.1443314e-19  
5766.0  2.3426311e-17  2.1447309e-19  
5766.5  2.5804754e-17  2.1447937e-19  
5767.0  2.6545472e-17  2.1402317e-19  
5767.5  2.81443e-17  2.1404765e-19  
5768.0  2.7395841e-17  2.1364338e-19  
5768.5  2.8541058e-17  2.1343737e-19  
5769.0  2.4282466e-17  2.1428392e-19  
5769.5  2.4632791e-17  2.1350391e-19  
5770.0  2.3798106e-17  2.1302517e-19  
5770.5  2.6730786e-17  2.1360481e-19  
5771.0  2.6926412e-17  2.1349357e-19  
5771.5  2.7507518e-17  2.1326207e-19  
5772.0  2.6416514e-17  2.1267846e-19  
5772.5  2.456592e-17  2.1300501e-19  
5773.0  2.7358262e-17  2.1321441e-19  
5773.5  2.4746416e-17  2.1267007e-19  
5774.0  2.4077757e-17  2.1230117e-19  
5774.5  2.5971741e-17  2.1208512e-19  
5775.0  2.8215555e-17  2.1217379e-19  
5775.5  2.6511808e-17  2.123183e-19  
5776.0  2.7761354e-17  2.1198141e-19  
5776.5  2.8555073e-17  2.1139694e-19  
5777.0  3.1395325e-17  2.1179607e-19  
5777.5  3.2017871e-17  2.1152413e-19  
5778.0  3.1632958e-17  2.1078281e-19  
5778.5  3.0664653e-17  2.105304e-19  
5779.0  3.0151791e-17  2.1046191e-19  
5779.5  2.8548768e-17  2.1040116e-19  
5780.0  2.5852134e-17  2.1009308e-19  
5780.5  2.5276998e-17  2.0974631e-19  
5781.0  2.6880087e-17  2.0924544e-19  
5781.5  2.4902779e-17  2.0892987e-19  
5782.0  2.5534745e-17  2.0930297e-19  
5782.5  2.4980132e-17  2.0887617e-19  
5783.0  2.9298299e-17  2.0816198e-19  
5783.5  3.2075958e-17  2.0782911e-19  
5784.0  3.4390279e-17  2.0811131e-19  
5784.5  3.8458166e-17  2.0790881e-19  
5785.0  4.0239077e-17  2.0733315e-19  
5785.5  4.0088258e-17  2.0772727e-19  
5786.0  3.9274741e-17  2.0800501e-19  
5786.5  3.8197405e-17  2.0746691e-19  
5787.0  3.8101467e-17  2.0706678e-19  
5787.5  3.7315489e-17  2.071005e-19  
5788.0  3.4175281e-17  2.0756789e-19  
5788.5  3.339921e-17  2.0785041e-19  
5789.0  3.3324621e-17  2.0766759e-19  
5789.5  3.644521e-17  2.0758466e-19  
5790.0  3.8867276e-17  2.0721123e-19  
5790.5  3.7619118e-17  2.0701681e-19  
5791.0  3.4932384e-17  2.0681756e-19  
5791.5  3.6435949e-17  2.0639031e-19  
5792.0  3.5938223e-17  2.0640456e-19  
5792.5  3.6832721e-17  2.0630517e-19  
5793.0  3.7801091e-17  2.0638908e-19  
5793.5  3.9693539e-17  2.0655769e-19  
5794.0  4.2320786e-17  2.0635656e-19  
5794.5  4.2264814e-17  2.0570185e-19  
5795.0  4.0617322e-17  2.0596749e-19  
5795.5  4.0141173e-17  2.058673e-19  
5796.0  3.8304869e-17  2.0523793e-19  
5796.5  3.6999818e-17  2.0494436e-19  
5797.0  3.7911563e-17  2.0486401e-19  
5797.5  3.6434102e-17  2.0480066e-19  
5798.0  3.5558751e-17  2.0438868e-19  
5798.5  3.4508369e-17  2.0465849e-19  
5799.0  3.651486e-17  2.0510351e-19  
5799.5  3.8409163e-17  2.0479367e-19  
5800.0  4.0382255e-17  2.0436655e-19  
5800.5  4.0311356e-17  2.0441008e-19  
5801.0  3.9068348e-17  2.0439487e-19  
5801.5  4.2092794e-17  2.0376452e-19  
5802.0  4.2675712e-17  2.0340928e-19  
5802.5  4.2453128e-17  2.0359806e-19  
5803.0  4.5357762e-17  2.0386158e-19  
5803.5  4.497216e-17  2.0373836e-19  
5804.0  5.0611432e-17  2.0325569e-19  
5804.5  5.1859764e-17  2.0340791e-19  
5805.0  5.446479e-17  2.0414215e-19  
5805.5  5.3266259e-17  2.0342125e-19  
5806.0  5.3238774e-17  2.029451e-19  
5806.5  5.3133041e-17  2.0334316e-19  
5807.0  5.379107e-17  2.0340975e-19  
5807.5  5.5142617e-17  2.0349282e-19  
5808.0  5.5435094e-17  2.0324828e-19  
5808.5  5.3757984e-17  2.031788e-19  
5809.0  5.3200059e-17  2.0314758e-19  
5809.5  5.2689563e-17  2.0290106e-19  
5810.0  5.337642e-17  2.0310355e-19  
5810.5  5.1969961e-17  2.0326292e-19  
5811.0  4.932152e-17  2.0279855e-19  
5811.5  4.3100524e-17  2.0243132e-19  
5812.0  4.1723533e-17  2.0181233e-19  
5812.5  4.5652983e-17  2.0156614e-19  
5813.0  4.8672523e-17  2.0197039e-19  
5813.5  5.1064465e-17  2.0209577e-19  
5814.0  5.1878585e-17  2.0196196e-19  
5814.5  5.3628495e-17  2.0157848e-19  
5815.0  5.4336794e-17  2.0121187e-19  
5815.5  5.4287087e-17  2.0136693e-19  
5816.0  5.3020834e-17  2.0182304e-19  
5816.5  5.3912964e-17  2.014194e-19  
5817.0  5.7508214e-17  2.0081032e-19  
5817.5  5.9096341e-17  2.0083771e-19  
5818.0  6.168535e-17  2.0084888e-19  
5818.5  6.1484874e-17  2.0019689e-19  
5819.0  6.0490157e-17  1.9999371e-19  
5819.5  6.032837e-17  2.0053174e-19  
5820.0  6.1049466e-17  2.0132183e-19  
5820.5  6.0967749e-17  2.0103849e-19  
5821.0  6.1541868e-17  2.003613e-19  
5821.5  6.2110115e-17  2.0011413e-19  
5822.0  6.3059225e-17  2.0004758e-19  
5822.5  6.3565499e-17  1.9983541e-19  
5823.0  6.3788503e-17  1.9968734e-19  
5823.5  6.3878225e-17  1.9989472e-19  
5824.0  6.130269e-17  1.9949247e-19  
5824.5  5.9377317e-17  1.9906797e-19  
5825.0  5.7704642e-17  1.9905188e-19  
5825.5  5.9452382e-17  1.9908314e-19  
5826.0  6.0248653e-17  1.9938457e-19  
5826.5  6.0620622e-17  1.9888628e-19  
5827.0  6.0212033e-17  1.9874309e-19  
5827.5  6.0561337e-17  1.9890507e-19  
5828.0  5.9646894e-17  1.98587e-19  
5828.5  5.8574994e-17  1.9891959e-19  
5829.0  5.9626555e-17  1.9906232e-19  
5829.5  6.0668675e-17  1.9854719e-19  
5830.0  6.1951963e-17  1.984355e-19  
5830.5  6.1896097e-17  1.9884213e-19  
5831.0  6.2913803e-17  1.9864384e-19  
5831.5  6.5982373e-17  1.9870354e-19  
5832.0  6.7256391e-17  1.9876547e-19  
5832.5  6.8363978e-17  1.9862654e-19  
5833.0  6.892649e-17  1.986417e-19  
5833.5  6.7994275e-17  1.9887565e-19  
5834.0  6.9333081e-17  1.9888784e-19  
5834.5  6.9228371e-17  1.9863035e-19  
5835.0  6.7897683e-17  1.9827166e-19  
5835.5  6.8841018e-17  1.982294e-19  
5836.0  6.7018322e-17  1.9836812e-19  
5836.5  6.9721543e-17  1.9841941e-19  
5837.0  6.6474043e-17  1.9826565e-19  
5837.5  6.4597756e-17  1.9789039e-19  
5838.0  6.4998823e-17  1.9771541e-19  
5838.5  6.6653211e-17  1.9786584e-19  
5839.0  6.6876287e-17  1.9757048e-19  
5839.5  6.6993321e-17  1.9720851e-19  
5840.0  6.7660709e-17  1.973083e-19  
5840.5  6.5120867e-17  1.9715319e-19  
5841.0  6.2260475e-17  1.968673e-19  
5841.5  5.822208e-17  1.9693178e-19  
5842.0  5.7342556e-17  1.9696191e-19  
5842.5  6.0088682e-17  1.9667051e-19  
5843.0  6.231393e-17  1.9632043e-19  
5843.5  6.3604113e-17  1.9653064e-19  
5844.0  6.834295e-17  1.9690339e-19  
5844.5  7.0158826e-17  1.9662701e-19  
5845.0  7.3875655e-17  1.9648018e-19  
5845.5  7.4747199e-17  1.9665467e-19  
5846.0  7.4896958e-17  1.966399e-19  
5846.5  7.1528313e-17  1.967056e-19  
5847.0  6.8802096e-17  1.9657564e-19  
5847.5  7.0675434e-17  1.9636951e-19  
5848.0  7.0351901e-17  1.966284e-19  
5848.5  7.0305689e-17  1.9651716e-19  
5849.0  6.9601308e-17  1.9635212e-19  
5849.5  6.8212864e-17  1.9673162e-19  
5850.0  6.5584594e-17  1.9671519e-19  
5850.5  6.559701e-17  1.9619739e-19  
5851.0  6.5477336e-17  1.9605207e-19  
5851.5  6.951124e-17  1.9636303e-19  
5852.0  6.914513e-17  1.9628112e-19  
5852.5  7.1356807e-17  1.9579349e-19  
5853.0  6.7407744e-17  1.958682e-19  
5853.5  6.6777209e-17  1.9588741e-19  
5854.0  6.8266207e-17  1.9552998e-19  
5854.5  6.8937538e-17  1.9532829e-19  
5855.0  6.7624647e-17  1.9532714e-19  
5855.5  6.8459386e-17  1.9536869e-19  
5856.0  6.9935585e-17  1.951852e-19  
5856.5  7.2724306e-17  1.9484437e-19  
5857.0  7.5417738e-17  1.9477489e-19  
5857.5  7.615591e-17  1.9481941e-19  
5858.0  7.6283979e-17  1.94699e-19  
5858.5  7.7371537e-17  1.9473806e-19  
5859.0  7.7468546e-17  1.9448954e-19  
5859.5  7.6453493e-17  1.9457274e-19  
5860.0  7.6629498e-17  1.9443474e-19  
5860.5  7.7302462e-17  1.9443995e-19  
5861.0  7.9402057e-17  1.946608e-19  
5861.5  7.8830022e-17  1.9419257e-19  
5862.0  8.0419895e-17  1.9444079e-19  
5862.5  7.9325807e-17  1.9466497e-19  
5863.0  7.9519848e-17  1.9437502e-19  
5863.5  8.0867534e-17  1.941987e-19  
5864.0  8.199927e-17  1.9416453e-19  
5864.5  8.0950514e-17  1.9429725e-19  
5865.0  8.207265e-17  1.9408977e-19  
5865.5  8.0949542e-17  1.9413936e-19  
5866.0  7.9903651e-17  1.9457953e-19  
5866.5  7.8607048e-17  1.9427533e-19  
5867.0  7.7882359e-17  1.9408886e-19  
5867.5  7.6430375e-17  1.9447902e-19  
5868.0  7.465017e-17  1.9435883e-19  
5868.5  7.2304824e-17  1.94067e-19  
5869.0  7.4147468e-17  1.9420728e-19  
5869.5  7.5211692e-17  1.9413696e-19  
5870.0  7.6971117e-17  1.942345e-19  
5870.5  7.6497263e-17  1.9407871e-19  
5871.0  7.4528996e-17  1.9366447e-19  
5871.5  7.3012665e-17  1.9433196e-19  
5872.0  7.2921319e-17  1.9471818e-19  
5872.5  7.4531611e-17  1.9423733e-19  
5873.0  7.5780807e-17  1.9401871e-19  
5873.5  7.5653834e-17  1.9392306e-19  
5874.0  7.8216513e-17  1.9403065e-19  
5874.5  7.9763958e-17  1.9441771e-19  
5875.0  8.2300095e-17  1.9438467e-19  
5875.5  8.0591505e-17  1.9432513e-19  
5876.0  8.0402058e-17  1.9446787e-19  
5876.5  8.0415778e-17  1.940829e-19  
5877.0  8.0903213e-17  1.9395136e-19  
5877.5  8.2854119e-17  1.9393924e-19  
5878.0  8.4899856e-17  1.9409771e-19  
5878.5  8.7044022e-17  1.9432455e-19  
5879.0  8.754242e-17  1.9436043e-19  
5879.5  8.800352e-17  1.9400641e-19  
5880.0  8.4143546e-17  1.9393024e-19  
5880.5  8.3728439e-17  1.9414864e-19  
5881.0  8.6123634e-17  1.9423773e-19  
5881.5  8.4984329e-17  1.9407783e-19  
5882.0  8.4981238e-17  1.9390756e-19  
5882.5  8.4438866e-17  1.9400785e-19  
5883.0  8.4121924e-17  1.9388957e-19  
5883.5  8.1654993e-17  1.93946e-19  
5884.0  8.1401189e-17  1.942102e-19  
5884.5  8.1541546e-17  1.9393874e-19  
5885.0  8.8549404e-17  1.9408651e-19  
5885.5  8.1494936e-17  1.9423743e-19  
5886.0  7.2703493e-17  1.9404373e-19  
5886.5  7.2139982e-17  1.9409985e-19  
5887.0  7.9455263e-17  1.9389771e-19  
5887.5  7.8751902e-17  1.9415296e-19  
5888.0  8.0564307e-17  1.9414314e-19  
5888.5  7.7459731e-17  1.9373193e-19  
5889.0  7.2220333e-17  1.9401983e-19  
5889.5  6.2380261e-17  1.9410699e-19  
5890.0  5.0657851e-17  1.9421314e-19  
5890.5  4.4444119e-17  1.9413607e-19  
5891.0  4.2613459e-17  1.9406399e-19  
5891.5  3.4654791e-17  1.9456873e-19  
5892.0  3.3463013e-17  1.9443464e-19  
5892.5  3.9108601e-17  1.9424694e-19  
5893.0  4.4425128e-17  1.9438648e-19  
5893.5  4.5010893e-17  1.9438832e-19  
5894.0  4.0728277e-17  1.9446634e-19  
5894.5  5.1834376e-17  1.9443805e-19  
5895.0  5.7307839e-17  1.9454649e-19  
5895.5  5.3400821e-17  1.945545e-19  
5896.0  5.0013861e-17  1.9457615e-19  
5896.5  5.0222181e-17  1.9471911e-19  
5897.0  4.6510667e-17  1.9482381e-19  
5897.5  4.0276705e-17  1.9500864e-19  
5898.0  3.5374386e-17  1.9492014e-19  
5898.5  3.4514387e-17  1.9468398e-19  
5899.0  3.9680968e-17  1.9456626e-19  
5899.5  3.8447241e-17  1.9473979e-19  
5900.0  4.2476437e-17  1.9460157e-19  
5900.5  5.5259889e-17  1.9456538e-19  
5901.0  6.6969655e-17  1.9455249e-19  
5901.5  7.0423602e-17  1.9452902e-19  
5902.0  7.8857722e-17  1.947364e-19  
5902.5  8.0973236e-17  1.9463622e-19  
5903.0  8.1494589e-17  1.9441893e-19  
5903.5  8.0008527e-17  1.9433308e-19  
5904.0  8.1297697e-17  1.9453173e-19  
5904.5  7.9774866e-17  1.9440606e-19  
5905.0  7.8658505e-17  1.9457171e-19  
5905.5  7.4804555e-17  1.946666e-19  
5906.0  7.3771745e-17  1.9461403e-19  
5906.5  7.5292701e-17  1.9448633e-19  
5907.0  7.6776391e-17  1.9472075e-19  
5907.5  7.4143847e-17  1.9501684e-19  
5908.0  7.6046169e-17  1.9554215e-19  
5908.5  7.6741557e-17  1.9635105e-19  
5909.0  7.7136852e-17  1.9712362e-19  
5909.5  7.4795033e-17  2.0013844e-19  
5910.0  7.241991e-17  2.0278182e-19  
5910.5  7.2358052e-17  1.9812093e-19  
5911.0  7.4094073e-17  1.9331347e-19  
5911.5  7.8878326e-17  1.9139132e-19  
5912.0  8.1626039e-17  1.933328e-19  
5912.5  8.1479647e-17  1.9544447e-19  
5913.0  7.9551136e-17  1.9609877e-19  
5913.5  7.7744901e-17  1.9646364e-19  
5914.0  7.7161594e-17  1.9707472e-19  
5914.5  7.7817179e-17  1.9745557e-19  
5915.0  7.9478919e-17  1.9830878e-19  
5915.5  7.9037978e-17  1.9985462e-19  
5916.0  7.7731016e-17  1.9994201e-19  
5916.5  7.6401269e-17  1.9783951e-19  
5917.0  7.5019038e-17  1.9453263e-19  
5917.5  7.3426171e-17  1.9276799e-19  
5918.0  7.3851855e-17  1.9319735e-19  
5918.5  7.5961506e-17  1.9611094e-19  
5919.0  7.53847e-17  2.0192848e-19  
5919.5  7.3650474e-17  2.0277351e-19  
5920.0  7.0003091e-17  2.0123659e-19  
5920.5  6.8476739e-17  1.9928022e-19  
5921.0  7.0070615e-17  1.9814084e-19  
5921.5  7.153046e-17  1.9771565e-19  
5922.0  7.3822813e-17  1.9728855e-19  
5922.5  7.2217544e-17  1.9670747e-19  
5923.0  7.2148378e-17  1.9620717e-19  
5923.5  7.1063716e-17  1.9509884e-19  
5924.0  7.0692892e-17  1.9283362e-19  
5924.5  7.2312541e-17  1.9624662e-19  
5925.0  7.5672392e-17  2.0325643e-19  
5925.5  7.7789223e-17  2.0435016e-19  
5926.0  7.820526e-17  2.0209816e-19  
5926.5  7.6611484e-17  1.9848634e-19  
5927.0  7.4903649e-17  1.9693035e-19  
5927.5  7.4435476e-17  1.9637367e-19  
5928.0  7.2582738e-17  1.9620297e-19  
5928.5  6.9499288e-17  1.9598065e-19  
5929.0  6.9335515e-17  1.9586065e-19  
5929.5  7.2400675e-17  1.9588369e-19  
5930.0  7.4570658e-17  1.9568737e-19  
5930.5  7.4761546e-17  1.9589676e-19  
5931.0  7.2940418e-17  1.9615797e-19  
5931.5  7.4826143e-17  1.9581652e-19  
5932.0  7.5148319e-17  1.9573861e-19  
5932.5  7.5782183e-17  1.9605928e-19  
5933.0  7.4472724e-17  1.9582645e-19  
5933.5  7.1624201e-17  1.9553581e-19  
5934.0  7.2459498e-17  1.9551989e-19  
5934.5  7.2463473e-17  1.9585757e-19  
5935.0  7.2002047e-17  1.9616196e-19  
5935.5  7.0436843e-17  1.9628827e-19  
5936.0  7.4404021e-17  1.9594346e-19  
5936.5  7.2613316e-17  1.9505592e-19  
5937.0  7.2546826e-17  1.9509569e-19  
5937.5  6.77929e-17  1.956435e-19  
5938.0  6.7592952e-17  1.9581197e-19  
5938.5  6.7864213e-17  1.959147e-19  
5939.0  6.9520041e-17  1.9594119e-19  
5939.5  6.7497312e-17  1.9579657e-19  
5940.0  6.937992e-17  1.957212e-19  
5940.5  6.7002793e-17  1.9610716e-19  
5941.0  6.7393073e-17  1.9626258e-19  
5941.5  6.7212865e-17  1.9604798e-19  
5942.0  6.792923e-17  1.9606384e-19  
5942.5  6.8622858e-17  1.9597115e-19  
5943.0  6.9901991e-17  1.9589885e-19  
5943.5  7.147654e-17  1.9635044e-19  
5944.0  7.2655506e-17  1.9627404e-19  
5944.5  7.3768933e-17  1.9641291e-19  
5945.0  7.1310352e-17  1.971037e-19  
5945.5  6.8779512e-17  1.9698424e-19  
5946.0  6.8598046e-17  1.9642243e-19  
5946.5  6.7513055e-17  1.9629716e-19  
5947.0  6.7880834e-17  1.9641477e-19  
5947.5  6.8592456e-17  1.9659105e-19  
5948.0  6.9596841e-17  1.9656563e-19  
5948.5  6.7296742e-17  1.9644291e-19  
5949.0  6.6392248e-17  1.9667892e-19  
5949.5  6.4496805e-17  1.9679342e-19  
5950.0  6.6815592e-17  1.9638196e-19  
5950.5  6.6202508e-17  1.963336e-19  
5951.0  6.47088e-17  1.9658797e-19  
5951.5  6.7138559e-17  1.9641731e-19  
5952.0  6.7975326e-17  1.9633535e-19  
5952.5  7.3993984e-17  1.9665853e-19  
5953.0  7.5278401e-17  1.9680567e-19  
5953.5  7.4404556e-17  1.9625532e-19  
5954.0  7.0980708e-17  1.9591273e-19  
5954.5  6.9729958e-17  1.9579305e-19  
5955.0  6.8286371e-17  1.9571761e-19  
5955.5  6.7444372e-17  1.9597146e-19  
5956.0  6.4160805e-17  1.9610142e-19  
5956.5  6.3194007e-17  1.9554893e-19  
5957.0  6.0417221e-17  1.9521008e-19  
5957.5  6.0958569e-17  1.9523929e-19  
5958.0  6.024115e-17  1.9546492e-19  
5958.5  6.3787657e-17  1.9548348e-19  
5959.0  6.3980022e-17  1.950571e-19  
5959.5  6.4740566e-17  1.9470791e-19  
5960.0  6.2989207e-17  1.9472332e-19  
5960.5  6.3848611e-17  1.9443845e-19  
5961.0  6.2571054e-17  1.9378809e-19  
5961.5  6.3090887e-17  1.9416127e-19  
5962.0  6.2702176e-17  1.9453526e-19  
5962.5  6.2086847e-17  1.9467217e-19  
5963.0  5.9691127e-17  1.9438762e-19  
5963.5  5.9671625e-17  1.9409268e-19  
5964.0  5.7043541e-17  1.9397236e-19  
5964.5  5.8003214e-17  1.9406394e-19  
5965.0  5.5247755e-17  1.9394012e-19  
5965.5  5.551803e-17  1.9415514e-19  
5966.0  5.5045632e-17  1.9408265e-19  
5966.5  5.5465033e-17  1.938335e-19  
5967.0  5.7734559e-17  1.9413915e-19  
5967.5  5.7168997e-17  1.9438006e-19  
5968.0  5.6319237e-17  1.9423831e-19  
5968.5  5.3479513e-17  1.9409399e-19  
5969.0  5.0887812e-17  1.9442459e-19  
5969.5  4.879994e-17  1.9467528e-19  
5970.0  4.90251e-17  1.9455914e-19  
5970.5  5.1246657e-17  1.9463876e-19  
5971.0  5.4207701e-17  1.946792e-19  
5971.5  5.6994077e-17  1.9496262e-19  
5972.0  5.1341346e-17  1.9517983e-19  
5972.5  5.2543831e-17  1.9493507e-19  
5973.0  5.5042273e-17  1.9475431e-19  
5973.5  5.7163858e-17  1.9479527e-19  
5974.0  5.5855688e-17  1.9466629e-19  
5974.5  5.0476442e-17  1.9454286e-19  
5975.0  4.939384e-17  1.9432364e-19  
5975.5  4.8395869e-17  1.9409616e-19  
5976.0  5.3468779e-17  1.9413044e-19  
5976.5  5.4749636e-17  1.9422121e-19  
5977.0  5.2815666e-17  1.9430264e-19  
5977.5  5.2897685e-17  1.9375888e-19  
5978.0  5.3396366e-17  1.9339098e-19  
5978.5  5.3417176e-17  1.9347846e-19  
5979.0  5.1622166e-17  1.932819e-19  
5979.5  4.909684e-17  1.9292615e-19  
5980.0  4.7816392e-17  1.9314432e-19  
5980.5  4.8596587e-17  1.9299744e-19  
5981.0  5.1191888e-17  1.9243702e-19  
5981.5  5.4192029e-17  1.9227273e-19  
5982.0  5.555244e-17  1.9244388e-19  
5982.5  5.502437e-17  1.9261703e-19  
5983.0  5.5023755e-17  1.9263191e-19  
5983.5  5.2792527e-17  1.9225202e-19  
5984.0  5.032993e-17  1.9191039e-19  
5984.5  4.7556839e-17  1.9170905e-19  
5985.0  4.6785478e-17  1.9180012e-19  
5985.5  4.5072255e-17  1.9150805e-19  
5986.0  4.7250969e-17  1.912369e-19  
5986.5  4.7714703e-17  1.914872e-19  
5987.0  4.8245136e-17  1.9131351e-19  
5987.5  4.5737007e-17  1.9095775e-19  
5988.0  4.5955768e-17  1.9079939e-19  
5988.5  4.5339039e-17  1.9061704e-19  
5989.0  4.5442439e-17  1.9073528e-19  
5989.5  4.3271965e-17  1.9067747e-19  
5990.0  4.2567404e-17  1.9067832e-19  
5990.5  4.4880452e-17  1.9045966e-19  
5991.0  4.6779368e-17  1.9052854e-19  
5991.5  4.9089343e-17  1.901502e-19  
5992.0  4.8685114e-17  1.8948699e-19  
5992.5  4.7902033e-17  1.9012389e-19  
5993.0  5.1150673e-17  1.9020817e-19  
5993.5  5.0246934e-17  1.8992667e-19  
5994.0  4.7697489e-17  1.9005118e-19  
5994.5  4.5530342e-17  1.9004992e-19  
5995.0  4.4011235e-17  1.9006662e-19  
5995.5  4.3799567e-17  1.900131e-19  
5996.0  4.2905398e-17  1.8989576e-19  
5996.5  4.1424588e-17  1.8995066e-19  
5997.0  4.3448471e-17  1.9021687e-19  
5997.5  4.439575e-17  1.9002147e-19  
5998.0  4.656594e-17  1.8970716e-19  
5998.5  4.6604381e-17  1.8956871e-19  
5999.0  4.1374143e-17  1.8991435e-19  
5999.5  3.7922227e-17  1.9001741e-19  
6000.0  3.6764355e-17  1.9013043e-19  
6000.5  3.7186429e-17  1.9029228e-19  
6001.0  3.5893677e-17  1.8982317e-19  
6001.5  3.4680181e-17  1.8956145e-19  
6002.0  3.5256214e-17  1.8983324e-19  
6002.5  3.6225799e-17  1.8967633e-19  
6003.0  3.7573634e-17  1.8946926e-19  
6003.5  3.9232413e-17  1.8949168e-19  
6004.0  4.1365476e-17  1.891755e-19  
6004.5  4.5251404e-17  1.8898023e-19  
6005.0  4.629407e-17  1.8891028e-19  
6005.5  4.4613e-17  1.8890957e-19  
6006.0  4.1808939e-17  1.889828e-19  
6006.5  3.7795356e-17  1.8876639e-19  
6007.0  3.4111397e-17  1.8835194e-19  
6007.5  3.296697e-17  1.8834382e-19  
6008.0  3.4645602e-17  1.8828176e-19  
6008.5  3.5088177e-17  1.8798766e-19  
6009.0  3.5326247e-17  1.8834423e-19  
6009.5  3.6609712e-17  1.883261e-19  
6010.0  3.8005966e-17  1.8782378e-19  
6010.5  3.7059988e-17  1.8799666e-19  
6011.0  3.7220069e-17  1.880278e-19  
6011.5  3.669273e-17  1.8786707e-19  
6012.0  3.6076148e-17  1.875098e-19  
6012.5  3.5503956e-17  1.8752092e-19  
6013.0  3.4819406e-17  1.877597e-19  
6013.5  3.4257602e-17  1.8780045e-19  
6014.0  3.1799918e-17  1.8749393e-19  
6014.5  2.9925435e-17  1.8746639e-19  
6015.0  3.0617433e-17  1.876787e-19  
6015.5  3.2586361e-17  1.8745843e-19  
6016.0  3.1020527e-17  1.8752207e-19  
6016.5  2.8739628e-17  1.8709654e-19  
6017.0  2.6629548e-17  1.8688503e-19  
6017.5  2.821455e-17  1.8732113e-19  
6018.0  2.8576567e-17  1.8673459e-19  
6018.5  3.0322351e-17  1.8656797e-19  
6019.0  2.8496968e-17  1.8683756e-19  
6019.5  3.2611942e-17  1.8677167e-19  
6020.0  3.1131215e-17  1.866524e-19  
6020.5  3.141058e-17  1.864317e-19  
6021.0  3.2771506e-17  1.8636232e-19  
6021.5  3.2794154e-17  1.8646648e-19  
6022.0  3.3522059e-17  1.8628706e-19  
6022.5  3.4154342e-17  1.8638613e-19  
6023.0  3.3607206e-17  1.8627537e-19  
6023.5  2.9629631e-17  1.8581814e-19  
6024.0  2.5440357e-17  1.8618208e-19  
6024.5  2.1075119e-17  1.8673899e-19  
6025.0  2.249684e-17  1.8640115e-19  
6025.5  2.3330434e-17  1.8562756e-19  
6026.0  2.3322138e-17  1.8590673e-19  
6026.5  2.162913e-17  1.8665512e-19  
6027.0  1.8564788e-17  1.8663686e-19  
6027.5  1.6699333e-17  1.8622237e-19  
6028.0  1.6664464e-17  1.861167e-19  
6028.5  1.7850802e-17  1.8635834e-19  
6029.0  1.9047772e-17  1.8642108e-19  
6029.5  1.8249445e-17  1.8605121e-19  
6030.0  1.8043845e-17  1.8596936e-19  
6030.5  2.0124953e-17  1.8603207e-19  
6031.0  2.2297074e-17  1.8592487e-19  
6031.5  2.4052334e-17  1.8580504e-19  
6032.0  2.0068957e-17  1.8610001e-19  
6032.5  1.790956e-17  1.8608164e-19  
6033.0  1.345507e-17  1.8575537e-19  
6033.5  1.2616058e-17  1.8567401e-19  
6034.0  1.3047156e-17  1.8552902e-19  
6034.5  1.0196773e-17  1.8539465e-19  
6035.0  9.7831517e-18  1.852318e-19  
6035.5  1.0278644e-17  1.8519331e-19  
6036.0  1.0889522e-17  1.8494252e-19  
6036.5  9.3611545e-18  1.8476708e-19  
6037.0  6.3309708e-18  1.8487845e-19  
6037.5  4.6205279e-18  1.8479178e-19  
6038.0  4.9057857e-18  1.8449546e-19  
6038.5  7.9256285e-18  1.8423206e-19  
6039.0  9.9866675e-18  1.844863e-19  
6039.5  1.2558025e-17  1.8447934e-19  
6040.0  1.2646081e-17  1.8424672e-19  
6040.5  1.1872328e-17  1.8384022e-19  
6041.0  9.070171e-18  1.8365901e-19  
6041.5  2.6528179e-18  1.8404993e-19  
6042.0  1.3823217e-18  1.8410278e-19  
6042.5  -3.5745552e-19  1.8366776e-19  
6043.0  -1.8281281e-19  1.8353932e-19  
6043.5  1.0412378e-18  1.8348505e-19  
6044.0  2.1372724e-18  1.8347438e-19  
6044.5  2.7434874e-18  1.8347763e-19  
6045.0  2.192694e-18  1.8349032e-19  
6045.5  -3.710977e-18  1.8323862e-19  
6046.0  -4.727647e-18  1.8289778e-19  
6046.5  -3.8289958e-18  1.8289861e-19  
6047.0  -1.04255e-18  1.8319567e-19  
6047.5  2.2812754e-18  1.8280429e-19  
6048.0  3.3974008e-19  1.824555e-19  
6048.5  -1.9463593e-18  1.827233e-19  
6049.0  -3.8854198e-18  1.8282795e-19  
6049.5  -2.2395048e-18  1.83007e-19  
6050.0  -1.012872e-18  1.8265372e-19  
6050.5  -4.4234253e-19  1.8209122e-19  
6051.0  -3.0835784e-18  1.8199367e-19  
6051.5  -2.0070581e-18  1.8226933e-19  
6052.0  -1.9000584e-19  1.8247897e-19  
6052.5  2.4239768e-18  1.8223959e-19  
6053.0  2.141189e-18  1.8230449e-19  
6053.5  -5.2119278e-19  1.8219249e-19  
6054.0  -2.5363958e-18  1.8200559e-19  
6054.5  -1.8216277e-18  1.8187583e-19  
6055.0  -2.0200326e-18  1.8189963e-19  
6055.5  -2.4899164e-18  1.8208606e-19  
6056.0  -3.8721555e-18  1.8154951e-19  
6056.5  -3.9146482e-18  1.8121214e-19  
6057.0  -2.3678282e-18  1.8181113e-19  
6057.5  -2.4330161e-18  1.8184627e-19  
6058.0  -3.4885735e-18  1.8208814e-19  
6058.5  -4.5866224e-18  1.8172491e-19  
6059.0  -3.8539319e-18  1.8146084e-19  
6059.5  -5.6925446e-18  1.8198396e-19  
6060.0  -6.356431e-18  1.8175662e-19  
6060.5  -8.0882514e-18  1.8145308e-19  
6061.0  -8.1737399e-18  1.8151197e-19  
6061.5  -8.5123567e-18  1.8141573e-19  
6062.0  -1.0112958e-17  1.8169809e-19  
6062.5  -1.1264855e-17  1.8210177e-19  
6063.0  -1.2357461e-17  1.8188227e-19  
6063.5  -1.2452943e-17  1.8177438e-19  
6064.0  -1.2354889e-17  1.8183937e-19  
6064.5  -1.453708e-17  1.8137912e-19  
6065.0  -1.5366082e-17  1.8139684e-19  
6065.5  -1.6297653e-17  1.8181692e-19  
6066.0  -1.6502294e-17  1.8175198e-19  
6066.5  -1.7321036e-17  1.815812e-19  
6067.0  -1.8110154e-17  1.8171272e-19  
6067.5  -1.944129e-17  1.817959e-19  
6068.0  -1.7382121e-17  1.8165805e-19  
6068.5  -1.6839909e-17  1.8164149e-19  
6069.0  -1.6025614e-17  1.8168384e-19  
6069.5  -1.7128002e-17  1.8110121e-19  
6070.0  -1.7904598e-17  1.8113363e-19  
6070.5  -1.7155085e-17  1.8174144e-19  
6071.0  -1.4931858e-17  1.8161411e-19  
6071.5  -1.6152282e-17  1.8148964e-19  
6072.0  -1.6234698e-17  1.813704e-19  
6072.5  -1.6807263e-17  1.8109689e-19  
6073.0  -1.4677065e-17  1.8120674e-19  
6073.5  -1.3587214e-17  1.8152206e-19  
6074.0  -1.5861356e-17  1.8145497e-19  
6074.5  -1.6106457e-17  1.8133719e-19  
6075.0  -1.6434959e-17  1.8117608e-19  
6075.5  -1.6107455e-17  1.8105025e-19  
6076.0  -1.6405151e-17  1.8168364e-19  
6076.5  -1.5264337e-17  1.817072e-19  
6077.0  -1.501586e-17  1.8136677e-19  
6077.5  -1.437134e-17  1.8100031e-19  
6078.0  -1.2780277e-17  1.8121083e-19  
6078.5  -1.065634e-17  1.8162834e-19  
6079.0  -1.321752e-17  1.8146631e-19  
6079.5  -1.252362e-17  1.8105372e-19  
6080.0  -1.3665522e-17  1.8093789e-19  
6080.5  -1.4413741e-17  1.8115237e-19  
6081.0  -1.597623e-17  1.8138771e-19  
6081.5  -1.4822666e-17  1.812882e-19  
6082.0  -1.6508253e-17  1.8089999e-19  
6082.5  -1.8204291e-17  1.8092699e-19  
6083.0  -1.8037233e-17  1.8073318e-19  
6083.5  -1.7084884e-17  1.8058956e-19  
6084.0  -1.3826574e-17  1.8055503e-19  
6084.5  -1.3872569e-17  1.8056073e-19  
6085.0  -1.4535614e-17  1.8048271e-19  
6085.5  -1.5311637e-17  1.8035595e-19  
6086.0  -1.5987969e-17  1.8021546e-19  
6086.5  -1.7062355e-17  1.8011051e-19  
6087.0  -1.5384874e-17  1.8044176e-19  
6087.5  -1.6573025e-17  1.8043927e-19  
6088.0  -1.6700072e-17  1.8037714e-19  
6088.5  -1.7608115e-17  1.8037397e-19  
6089.0  -1.7096946e-17  1.8010097e-19  
6089.5  -1.5020163e-17  1.8024918e-19  
6090.0  -1.8020869e-17  1.8044009e-19  
6090.5  -1.798696e-17  1.8032531e-19  
6091.0  -1.7356611e-17  1.8061526e-19  
6091.5  -1.8135957e-17  1.8070055e-19  
6092.0  -1.7791391e-17  1.8067596e-19  
6092.5  -1.6692448e-17  1.8092266e-19  
6093.0  -1.5808217e-17  1.8087259e-19  
6093.5  -1.4733374e-17  1.8082198e-19  
6094.0  -1.5495451e-17  1.8081762e-19  
6094.5  -1.4754371e-17  1.8095826e-19  
6095.0  -1.2898585e-17  1.8108418e-19  
6095.5  -1.1281431e-17  1.8093582e-19  
6096.0  -9.9749936e-18  1.8069958e-19  
6096.5  -9.1007911e-18  1.8109931e-19  
6097.0  -1.0021161e-17  1.8103633e-19  
6097.5  -1.1983556e-17  1.8068272e-19  
6098.0  -1.1995383e-17  1.8082445e-19  
6098.5  -1.4464343e-17  1.8072894e-19  
6099.0  -1.2749382e-17  1.8054062e-19  
6099.5  -1.4493426e-17  1.8057079e-19  
6100.0  -1.2610965e-17  1.8047621e-19  
6100.5  -1.4397428e-17  1.8037265e-19  
6101.0  -1.2753889e-17  1.806088e-19  
6101.5  -1.2332944e-17  1.8033731e-19  
6102.0  -1.0107409e-17  1.8012194e-19  
6102.5  -1.024518e-17  1.8026289e-19  
6103.0  -9.7750789e-18  1.8020485e-19  
6103.5  -9.6732135e-18  1.7998321e-19  
6104.0  -7.1959878e-18  1.7999317e-19  
6104.5  -7.7963938e-18  1.7983144e-19  
6105.0  -8.3385952e-18  1.7989963e-19  
6105.5  -1.0322407e-17  1.801233e-19  
6106.0  -1.2023247e-17  1.7995696e-19  
6106.5  -1.3428385e-17  1.7951274e-19  
6107.0  -1.4680756e-17  1.7982902e-19  
6107.5  -1.3691015e-17  1.8016319e-19  
6108.0  -9.8997107e-18  1.8003511e-19  
6108.5  -6.6317395e-18  1.798356e-19  
6109.0  -5.5918172e-18  1.7978648e-19  
6109.5  -8.0821623e-18  1.797793e-19  
6110.0  -1.1480044e-17  1.7980131e-19  
6110.5  -1.389263e-17  1.7992475e-19  
6111.0  -1.5704788e-17  1.8007596e-19  
6111.5  -1.6170976e-17  1.804625e-19  
6112.0  -1.7232284e-17  1.8009146e-19  
6112.5  -1.5236182e-17  1.7975634e-19  
6113.0  -1.5418012e-17  1.7997409e-19  
6113.5  -1.5148805e-17  1.8030218e-19  
6114.0  -1.5735263e-17  1.8046523e-19  
6114.5  -1.4469952e-17  1.8036579e-19  
6115.0  -1.4373589e-17  1.8023379e-19  
6115.5  -1.6185244e-17  1.8023835e-19  
6116.0  -1.7213573e-17  1.8065794e-19  
6116.5  -1.7914762e-17  1.8042344e-19  
6117.0  -1.7443433e-17  1.8005161e-19  
6117.5  -1.2681696e-17  1.8026052e-19  
6118.0  -1.2902456e-17  1.8031149e-19  
6118.5  -9.7769275e-18  1.8002182e-19  
6119.0  -7.8165562e-18  1.802271e-19  
6119.5  -5.9383945e-18  1.8036711e-19  
6120.0  -6.0146486e-18  1.7999648e-19  
6120.5  -5.5967448e-18  1.7984632e-19  
6121.0  -4.7880562e-18  1.7974987e-19  
6121.5  -4.2419435e-18  1.7975804e-19  
6122.0  -4.3808282e-18  1.7995095e-19  
6122.5  -6.589105e-18  1.7967971e-19  
6123.0  -8.1349989e-18  1.7958357e-19  
6123.5  -7.1527695e-18  1.7974981e-19  
6124.0  -5.4978762e-18  1.7979475e-19  
6124.5  -3.4115454e-18  1.7961444e-19  
6125.0  -3.5064669e-18  1.7917067e-19  
6125.5  -9.5897158e-19  1.7976386e-19  
6126.0  9.9591749e-19  1.8001544e-19  
6126.5  7.396919e-19  1.7957013e-19  
6127.0  6.5510073e-19  1.7938628e-19  
6127.5  -6.931685e-19  1.795723e-19  
6128.0  -1.0345966e-18  1.7987628e-19  
6128.5  -1.6176296e-18  1.7975506e-19  
6129.0  -2.324327e-18  1.794354e-19  
6129.5  -2.5736439e-18  1.7984435e-19  
6130.0  -3.8865545e-18  1.799005e-19  
6130.5  -5.1517745e-18  1.7976447e-19  
6131.0  -4.7367916e-18  1.7982094e-19  
6131.5  -3.5781079e-18  1.8003806e-19  
6132.0  -2.2445909e-18  1.8024403e-19  
6132.5  -1.3939983e-18  1.8011997e-19  
6133.0  -3.6760034e-18  1.7988947e-19  
6133.5  -4.237368e-18  1.7967916e-19  
6134.0  -3.0704036e-18  1.7966163e-19  
6134.5  -1.6225963e-18  1.7987288e-19  
6135.0  -5.4930043e-19  1.8010899e-19  
6135.5  1.1668654e-18  1.8012809e-19  
6136.0  -6.7743255e-19  1.7991465e-19  
6136.5  -2.38498e-18  1.7985027e-19  
6137.0  -5.6141715e-18  1.7989559e-19  
6137.5  -6.3399193e-18  1.7983667e-19  
6138.0  -5.1482109e-18  1.7981325e-19  
6138.5  -3.4889218e-18  1.798046e-19  
6139.0  -3.0436735e-18  1.7971546e-19  
6139.5  -1.5476685e-18  1.7954428e-19  
6140.0  -5.2470125e-20  1.7954579e-19  
6140.5  1.0120402e-18  1.7964959e-19  
6141.0  1.4526274e-18  1.7970566e-19  
6141.5  1.283739e-18  1.7979315e-19  
6142.0  2.5302231e-19  1.7924584e-19  
6142.5  2.7541292e-19  1.7910005e-19  
6143.0  -1.573511e-18  1.7980163e-19  
6143.5  -2.3780642e-18  1.7971441e-19  
6144.0  -3.2745241e-18  1.7917796e-19  
6144.5  -8.1768228e-19  1.792417e-19  
6145.0  9.7780941e-19  1.7959519e-19  
6145.5  1.7269267e-18  1.7944992e-19  
6146.0  4.9524549e-18  1.7937647e-19  
6146.5  5.2583847e-18  1.7910376e-19  
6147.0  5.4577899e-18  1.7922761e-19  
6147.5  5.8516625e-18  1.7969899e-19  
6148.0  4.7498118e-18  1.7946159e-19  
6148.5  6.0254887e-18  1.7961134e-19  
6149.0  7.5398359e-18  1.796082e-19  
6149.5  4.3296416e-18  1.7956778e-19  
6150.0  3.4270216e-18  1.799115e-19  
6150.5  2.2733596e-18  1.7951453e-19  
6151.0  1.3916764e-18  1.7941036e-19  
6151.5  4.0132811e-18  1.7994314e-19  
6152.0  -1.5828908e-19  1.7982053e-19  
6152.5  -1.0082302e-19  1.7974053e-19  
6153.0  -3.5396252e-18  1.7987978e-19  
6153.5  -1.1888345e-18  1.7974505e-19  
6154.0  3.5375993e-19  1.7987682e-19  
6154.5  3.3753287e-18  1.7985721e-19  
6155.0  5.9898223e-18  1.7968664e-19  
6155.5  9.1947239e-18  1.7995026e-19  
6156.0  6.8028196e-18  1.7999349e-19  
6156.5  5.3258993e-18  1.7989956e-19  
6157.0  4.5102484e-18  1.7978929e-19  
6157.5  4.5442538e-18  1.7946186e-19  
6158.0  4.4617404e-18  1.7988645e-19  
6158.5  3.3452121e-18  1.8001959e-19  
6159.0  4.0309145e-18  1.7977884e-19  
6159.5  5.4443974e-18  1.799081e-19  
6160.0  6.9490236e-18  1.7984561e-19  
6160.5  7.5471981e-18  1.7959535e-19  
6161.0  7.5405325e-18  1.7968335e-19  
6161.5  7.3539467e-18  1.7964077e-19  
6162.0  5.8351737e-18  1.7992849e-19  
6162.5  6.299543e-18  1.8020287e-19  
6163.0  7.1459443e-18  1.7964595e-19  
6163.5  8.6939322e-18  1.7966971e-19  
6164.0  1.0473479e-17  1.7991554e-19  
6164.5  7.8063209e-18  1.7976328e-19  
6165.0  6.4913112e-18  1.8008382e-19  
6165.5  4.2468896e-18  1.7995121e-19  
6166.0  2.2848403e-18  1.7951274e-19  
6166.5  2.0633993e-18  1.7963183e-19  
6167.0  6.5277255e-18  1.7974458e-19  
6167.5  9.4176758e-18  1.7975396e-19  
6168.0  8.7686555e-18  1.7948526e-19  
6168.5  7.5213427e-18  1.7927095e-19  
6169.0  6.7321924e-18  1.799518e-19  
6169.5  8.1323487e-18  1.7995553e-19  
6170.0  9.9547193e-18  1.7932535e-19  
6170.5  1.0551025e-17  1.7916222e-19  
6171.0  1.2932881e-17  1.7924067e-19  
6171.5  1.5596321e-17  1.7938843e-19  
6172.0  1.7240097e-17  1.7910973e-19  
6172.5  1.5842682e-17  1.7878451e-19  
6173.0  1.2735039e-17  1.7926906e-19  
6173.5  1.029582e-17  1.7967594e-19  
6174.0  8.8733945e-18  1.7936668e-19  
6174.5  8.3752541e-18  1.7927327e-19  
6175.0  9.614632e-18  1.790469e-19  
6175.5  8.8028127e-18  1.7890614e-19  
6176.0  1.1278158e-17  1.7866011e-19  
6176.5  9.8005566e-18  1.7839508e-19  
6177.0  9.6777541e-18  1.7852292e-19  
6177.5  7.6776476e-18  1.7851383e-19  
6178.0  9.0333484e-18  1.7865303e-19  
6178.5  9.2610622e-18  1.7877645e-19  
6179.0  1.3391776e-17  1.7875458e-19  
6179.5  1.4242102e-17  1.7858217e-19  
6180.0  1.5143989e-17  1.7876784e-19  
6180.5  1.2403684e-17  1.7885073e-19  
6181.0  1.0559869e-17  1.789346e-19  
6181.5  7.7669721e-18  1.787708e-19  
6182.0  6.5737216e-18  1.783858e-19  
6182.5  4.7150718e-18  1.7762346e-19  
6183.0  4.3814749e-18  1.7768548e-19  
6183.5  5.0075822e-18  1.7829499e-19  
6184.0  3.4481792e-18  1.7858355e-19  
6184.5  3.5477987e-18  1.7858434e-19  
6185.0  5.9057932e-18  1.7834108e-19  
6185.5  8.4801743e-18  1.787188e-19  
6186.0  9.8986703e-18  1.7871333e-19  
6186.5  9.8038706e-18  1.7820324e-19  
6187.0  8.6082516e-18  1.7837746e-19  
6187.5  8.8458631e-18  1.7853707e-19  
6188.0  1.0164456e-17  1.7853812e-19  
6188.5  1.2014409e-17  1.7805374e-19  
6189.0  1.1243953e-17  1.777145e-19  
6189.5  1.3917714e-17  1.7816411e-19  
6190.0  1.2743088e-17  1.790829e-19  
6190.5  1.2065199e-17  1.7955631e-19  
6191.0  1.0132291e-17  1.7973747e-19  
6191.5  9.9406624e-18  1.7915285e-19  
6192.0  1.0053932e-17  1.7894962e-19  
6192.5  9.9985921e-18  1.7905213e-19  
6193.0  1.0801715e-17  1.7864149e-19  
6193.5  1.0614855e-17  1.7889613e-19  
6194.0  1.0364352e-17  1.794754e-19  
6194.5  1.0297232e-17  1.7912167e-19  
6195.0  1.0743064e-17  1.7910525e-19  
6195.5  1.2414265e-17  1.7932715e-19  
6196.0  1.2794982e-17  1.7901638e-19  
6196.5  1.5544697e-17  1.7920141e-19  
6197.0  1.5014075e-17  1.7907519e-19  
6197.5  1.3782884e-17  1.7871476e-19  
6198.0  1.2011966e-17  1.7867899e-19  
6198.5  1.2634351e-17  1.7875727e-19  
6199.0  1.2994563e-17  1.7913406e-19  
6199.5  1.3307121e-17  1.7901067e-19  
6200.0  1.4447667e-17  1.7900654e-19  
6200.5  1.3128357e-17  1.7914449e-19  
6201.0  1.1911996e-17  1.7862541e-19  
6201.5  1.3087346e-17  1.7835016e-19  
6202.0  1.3941969e-17  1.7867318e-19  
6202.5  1.4397451e-17  1.7864542e-19  
6203.0  1.460865e-17  1.782836e-19  
6203.5  1.4380256e-17  1.7863194e-19  
6204.0  1.4333107e-17  1.7861106e-19  
6204.5  1.3108901e-17  1.7816824e-19  
6205.0  1.2913163e-17  1.781673e-19  
6205.5  1.4403748e-17  1.7822274e-19  
6206.0  1.460892e-17  1.7838007e-19  
6206.5  1.3371142e-17  1.7868839e-19  
6207.0  1.3130334e-17  1.7850747e-19  
6207.5  1.2120494e-17  1.7816378e-19  
6208.0  1.1189065e-17  1.780912e-19  
6208.5  1.0118443e-17  1.7866297e-19  
6209.0  9.016196e-18  1.7870138e-19  
6209.5  1.1906992e-17  1.7852039e-19  
6210.0  1.339381e-17  1.7846555e-19  
6210.5  1.4604364e-17  1.7830851e-19  
6211.0  1.4276958e-17  1.7836897e-19  
6211.5  1.3865351e-17  1.7871077e-19  
6212.0  1.3598688e-17  1.7892725e-19  
6212.5  1.4920994e-17  1.7875895e-19  
6213.0  1.6212445e-17  1.7874158e-19  
6213.5  1.7987164e-17  1.7890965e-19  
6214.0  1.9135154e-17  1.7887733e-19  
6214.5  1.8370874e-17  1.7914019e-19  
6215.0  1.4667147e-17  1.7899093e-19  
6215.5  1.4182304e-17  1.7884406e-19  
6216.0  1.3990135e-17  1.7925297e-19  
6216.5  1.4674441e-17  1.7930418e-19  
6217.0  1.7532709e-17  1.7921809e-19  
6217.5  2.0849597e-17  1.7914367e-19  
6218.0  1.9251245e-17  1.7909334e-19  
6218.5  1.6595597e-17  1.7918911e-19  
6219.0  1.397228e-17  1.7933444e-19  
6219.5  1.5498049e-17  1.7954482e-19  
6220.0  1.9637888e-17  1.7918067e-19  
6220.5  2.2181075e-17  1.7909135e-19  
6221.0  2.4924858e-17  1.7947689e-19  
6221.5  2.2623182e-17  1.7924404e-19  
6222.0  2.0068679e-17  1.7909013e-19  
6222.5  1.7974838e-17  1.7972596e-19  
6223.0  1.7790373e-17  1.7976614e-19  
6223.5  1.4288022e-17  1.7927992e-19  
6224.0  1.3912315e-17  1.791709e-19  
6224.5  1.4458494e-17  1.7908006e-19  
6225.0  1.8273201e-17  1.790712e-19  
6225.5  1.9562957e-17  1.7939803e-19  
6226.0  2.1585703e-17  1.7954046e-19  
6226.5  2.1255516e-17  1.7917603e-19  
6227.0  2.303084e-17  1.7909474e-19  
6227.5  2.2747273e-17  1.7938074e-19  
6228.0  2.1970233e-17  1.7945739e-19  
6228.5  2.2282871e-17  1.7934688e-19  
6229.0  1.9602551e-17  1.7933555e-19  
6229.5  2.085851e-17  1.7941674e-19  
6230.0  2.0275371e-17  1.7925826e-19  
6230.5  2.2971407e-17  1.790894e-19  
6231.0  2.2530383e-17  1.7958593e-19  
6231.5  2.1045591e-17  1.7965582e-19  
6232.0  2.2185279e-17  1.794451e-19  
6232.5  2.310786e-17  1.7957237e-19  
6233.0  2.4627536e-17  1.7944244e-19  
6233.5  2.5228441e-17  1.7981688e-19  
6234.0  2.4604925e-17  1.8003464e-19  
6234.5  2.5958974e-17  1.7937526e-19  
6235.0  2.7809339e-17  1.7936675e-19  
6235.5  2.8336207e-17  1.798293e-19  
6236.0  2.5045678e-17  1.8011424e-19  
6236.5  2.2634224e-17  1.8008061e-19  
6237.0  2.4445624e-17  1.7991453e-19  
6237.5  2.6300406e-17  1.7987379e-19  
6238.0  2.9898287e-17  1.7990082e-19  
6238.5  2.6247851e-17  1.7989167e-19  
6239.0  2.5735184e-17  1.7978356e-19  
6239.5  2.508506e-17  1.798567e-19  
6240.0  2.4408332e-17  1.7993968e-19  
6240.5  2.2102413e-17  1.8011069e-19  
6241.0  1.8700477e-17  1.8029568e-19  
6241.5  1.8379286e-17  1.802627e-19  
6242.0  2.0096642e-17  1.7999465e-19  
6242.5  2.1606676e-17  1.794592e-19  
6243.0  2.2424764e-17  1.7939921e-19  
6243.5  2.3242216e-17  1.7978919e-19  
6244.0  2.439928e-17  1.797311e-19  
6244.5  2.3737975e-17  1.7940686e-19  
6245.0  2.3938722e-17  1.7935134e-19  
6245.5  2.3769945e-17  1.7942858e-19  
6246.0  2.2475715e-17  1.7948296e-19  
6246.5  2.0147418e-17  1.7949128e-19  
6247.0  1.9631979e-17  1.7943227e-19  
6247.5  2.0772079e-17  1.7968156e-19  
6248.0  2.423288e-17  1.7943018e-19  
6248.5  2.6978825e-17  1.7960533e-19  
6249.0  2.6816492e-17  1.7989644e-19  
6249.5  2.5481247e-17  1.7966524e-19  
6250.0  2.2669912e-17  1.7979676e-19  
6250.5  2.2569049e-17  1.8005828e-19  
6251.0  2.0716774e-17  1.8019363e-19  
6251.5  2.0023367e-17  1.8087259e-19  
6252.0  2.2084414e-17  1.8048195e-19  
6252.5  2.3346613e-17  1.8018045e-19  
6253.0  2.7290611e-17  1.8050707e-19  
6253.5  2.7649739e-17  1.8101686e-19  
6254.0  2.7009188e-17  1.8150824e-19  
6254.5  2.5112834e-17  1.8165278e-19  
6255.0  2.4586593e-17  1.817281e-19  
6255.5  2.2109674e-17  1.8134543e-19  
6256.0  1.9973125e-17  1.8158549e-19  
6256.5  1.9077594e-17  1.8169127e-19  
6257.0  1.892647e-17  1.8132489e-19  
6257.5  2.2008256e-17  1.8152157e-19  
6258.0  2.3192449e-17  1.8171415e-19  
6258.5  2.575578e-17  1.8174184e-19  
6259.0  2.6038827e-17  1.8227964e-19  
6259.5  2.5373245e-17  1.8259183e-19  
6260.0  2.2671131e-17  1.8215225e-19  
6260.5  2.0115927e-17  1.8197985e-19  
6261.0  1.9057286e-17  1.8264045e-19  
6261.5  1.8742657e-17  1.8264244e-19  
6262.0  1.8874175e-17  1.8216493e-19  
6262.5  2.0936532e-17  1.8200177e-19  
6263.0  2.5246614e-17  1.8225339e-19  
6263.5  2.8257533e-17  1.8248612e-19  
6264.0  2.8353241e-17  1.8223904e-19  
6264.5  2.7066813e-17  1.8247469e-19  
6265.0  2.5626073e-17  1.8262036e-19  
6265.5  2.4435498e-17  1.8290825e-19  
6266.0  2.3772186e-17  1.8325918e-19  
6266.5  2.2483798e-17  1.8286074e-19  
6267.0  1.933953e-17  1.8274824e-19  
6267.5  1.7716066e-17  1.8256894e-19  
6268.0  1.8652552e-17  1.8209127e-19  
6268.5  1.8657081e-17  1.8237495e-19  
6269.0  2.1095319e-17  1.8308214e-19  
6269.5  1.9400637e-17  1.8292039e-19  
6270.0  1.6856602e-17  1.8257599e-19  
6270.5  1.6213496e-17  1.8267816e-19  
6271.0  1.546871e-17  1.827086e-19  
6271.5  1.4822955e-17  1.8276119e-19  
6272.0  1.6517957e-17  1.8291542e-19  
6272.5  1.5628546e-17  1.8299486e-19  
6273.0  1.6027758e-17  1.8291673e-19  
6273.5  1.5179909e-17  1.8271769e-19  
6274.0  1.5352601e-17  1.8280038e-19  
6274.5  1.6042717e-17  1.8300524e-19  
6275.0  1.6742802e-17  1.8320165e-19  
6275.5  1.4405097e-17  1.829145e-19  
6276.0  1.2210933e-17  1.8304165e-19  
6276.5  8.9398938e-18  1.8359942e-19  
6277.0  1.127259e-17  1.8387874e-19  
6277.5  1.2914491e-17  1.8417528e-19  
6278.0  1.6763515e-17  1.8415922e-19  
6278.5  1.7978459e-17  1.8368797e-19  
6279.0  1.7673106e-17  1.8298743e-19  
6279.5  1.7819918e-17  1.8325111e-19  
6280.0  1.8642821e-17  1.8340068e-19  
6280.5  1.8817476e-17  1.837703e-19  
6281.0  1.8276063e-17  1.8408013e-19  
6281.5  1.5914542e-17  1.8418782e-19  
6282.0  1.2247677e-17  1.8457455e-19  
6282.5  1.0443422e-17  1.8459802e-19  
6283.0  1.120405e-17  1.843645e-19  
6283.5  8.9126814e-18  1.8436236e-19  
6284.0  9.5976977e-18  1.8496056e-19  
6284.5  9.1907058e-18  1.8488393e-19  
6285.0  1.127615e-17  1.8450366e-19  
6285.5  1.2589092e-17  1.8457731e-19  
6286.0  1.1768899e-17  1.8465751e-19  
6286.5  1.1401188e-17  1.8452103e-19  
6287.0  1.0824693e-17  1.8560189e-19  
6287.5  1.2718129e-17  1.8663675e-19  
6288.0  1.4905342e-17  1.8562185e-19  
6288.5  1.2149852e-17  1.8517921e-19  
6289.0  1.0491644e-17  1.8571016e-19  
6289.5  7.5322997e-18  1.8530349e-19  
6290.0  6.778268e-18  1.8501626e-19  
6290.5  6.5213199e-18  1.8528924e-19  
6291.0  7.2980061e-18  1.8505488e-19  
6291.5  8.453065e-18  1.8499711e-19  
6292.0  1.0996205e-17  1.8514922e-19  
6292.5  1.0550424e-17  1.8475643e-19  
6293.0  1.3127661e-17  1.8470075e-19  
6293.5  1.3021601e-17  1.8490336e-19  
6294.0  1.6029256e-17  1.8479174e-19  
6294.5  1.618593e-17  1.8493922e-19  
6295.0  1.2362305e-17  1.8528823e-19  
6295.5  7.3170582e-18  1.8521946e-19  
6296.0  5.8256002e-18  1.8511032e-19  
6296.5  6.5458432e-18  1.8491103e-19  
6297.0  6.4545601e-18  1.8522133e-19  
6297.5  8.1549346e-18  1.8595246e-19  
6298.0  4.5901335e-18  1.8612843e-19  
6298.5  5.9552798e-18  1.862851e-19  
6299.0  5.7606256e-18  1.8687891e-19  
6299.5  4.3160973e-18  1.8703237e-19  
6300.0  4.5178669e-18  1.8713474e-19  
6300.5  3.2897411e-18  1.8782334e-19  
6301.0  2.9986144e-18  1.8834319e-19  
6301.5  2.3993297e-18  1.8896198e-19  
6302.0  2.8963147e-18  1.8923588e-19  
6302.5  2.4796596e-18  1.8935909e-19  
6303.0  1.7851346e-18  1.8942121e-19  
6303.5  1.3985553e-18  1.8992983e-19  
6304.0  5.2715745e-19  1.9066005e-19  
6304.5  -7.4238186e-19  1.9081369e-19  
6305.0  -1.6824926e-18  1.908133e-19  
6305.5  1.4981294e-18  1.9094648e-19  
6306.0  5.0394526e-18  1.9113537e-19  
6306.5  6.1464318e-18  1.9128662e-19  
6307.0  4.7645123e-18  1.9165468e-19  
6307.5  5.4876003e-18  1.9229579e-19  
6308.0  9.3729138e-18  1.91472e-19  
6308.5  1.3143853e-17  1.9056457e-19  
6309.0  1.4287825e-17  1.9034125e-19  
6309.5  1.4039018e-17  1.9062827e-19  
6310.0  1.4926351e-17  1.9065825e-19  
6310.5  1.5369439e-17  1.9054714e-19  
6311.0  1.2512776e-17  1.9057393e-19  
6311.5  1.0813672e-17  1.902835e-19  
6312.0  6.991346e-18  1.902377e-19  
6312.5  6.2843056e-18  1.9012325e-19  
6313.0  4.3131305e-18  1.8971538e-19  
6313.5  3.6187311e-18  1.8931622e-19  
6314.0  6.303591e-18  1.8922209e-19  
6314.5  7.4464579e-18  1.8930595e-19  
6315.0  9.7815882e-18  1.8867528e-19  
6315.5  1.0586219e-17  1.880836e-19  
6316.0  9.2944381e-18  1.8816527e-19  
6316.5  8.5921143e-18  1.8916915e-19  
6317.0  9.0904145e-18  1.8935619e-19  
6317.5  9.9910205e-18  1.8893894e-19  
6318.0  1.018647e-17  1.8845523e-19  
6318.5  9.2806892e-18  1.8818693e-19  
6319.0  8.3259918e-18  1.8806246e-19  
6319.5  7.7892176e-18  1.883623e-19  
6320.0  8.7206405e-18  1.9056395e-19  
6320.5  1.0038439e-17  1.9091811e-19  
6321.0  9.4742406e-18  1.8846599e-19  
6321.5  9.8874114e-18  1.8571016e-19  
6322.0  9.0986003e-18  1.8543963e-19  
6322.5  8.7913736e-18  1.8673185e-19  
6323.0  8.8461135e-18  1.8755467e-19  
6323.5  1.0463911e-17  1.8787534e-19  
6324.0  1.0564211e-17  1.8799684e-19  
6324.5  8.8589411e-18  1.8794899e-19  
6325.0  6.600796e-18  1.8757287e-19  
6325.5  2.0973947e-18  1.8783664e-19  
6326.0  2.0813433e-18  1.8809078e-19  
6326.5  4.1147436e-18  1.8797492e-19  
6327.0  4.9537504e-18  1.8797066e-19  
6327.5  5.3752504e-18  1.8707377e-19  
6328.0  4.7584641e-18  1.857085e-19  
6328.5  4.8691002e-18  1.845766e-19  
6329.0  6.7102183e-18  1.8707754e-19  
6329.5  6.01088e-18  1.8996411e-19  
6330.0  6.360183e-18  1.8989201e-19  
6330.5  6.0691959e-18  1.8898203e-19  
6331.0  7.6900469e-18  1.8730264e-19  
6331.5  5.692253e-18  1.8679121e-19  
6332.0  4.0681733e-18  1.8726652e-19  
6332.5  6.1343582e-18  1.875634e-19  
6333.0  8.642257e-18  1.871333e-19  
6333.5  1.0814787e-17  1.8660219e-19  
6334.0  9.4894139e-18  1.8625331e-19  
6334.5  9.3226079e-18  1.8628822e-19  
6335.0  6.0947252e-18  1.8649294e-19  
6335.5  7.203471e-18  1.8653547e-19  
6336.0  6.7818698e-18  1.874884e-19  
6336.5  8.3076746e-18  1.8782242e-19  
6337.0  1.0347488e-17  1.8736127e-19  
6337.5  1.2381721e-17  1.8641649e-19  
6338.0  1.2774382e-17  1.8617566e-19  
6338.5  1.3045196e-17  1.8681593e-19  
6339.0  1.3708665e-17  1.8657831e-19  
6339.5  1.3294513e-17  1.860611e-19  
6340.0  1.3336637e-17  1.856349e-19  
6340.5  1.2150347e-17  1.8583849e-19  
6341.0  1.4194574e-17  1.8606885e-19  
6341.5  1.4287736e-17  1.8559934e-19  
6342.0  1.5225e-17  1.8530996e-19  
6342.5  1.1768253e-17  1.8479775e-19  
6343.0  7.4540668e-18  1.8447947e-19  
6343.5  9.0960623e-18  1.8438178e-19  
6344.0  1.0850736e-17  1.8416961e-19  
6344.5  1.1058904e-17  1.8413559e-19  
6345.0  9.7053396e-18  1.8394476e-19  
6345.5  8.7369506e-18  1.8357838e-19  
6346.0  8.1033491e-18  1.8351864e-19  
6346.5  1.1005303e-17  1.8314058e-19  
6347.0  1.0654073e-17  1.8272379e-19  
6347.5  1.3144004e-17  1.8297307e-19  
6348.0  1.3999607e-17  1.8263202e-19  
6348.5  1.3549465e-17  1.8194765e-19  
6349.0  1.2874904e-17  1.8197259e-19  
6349.5  1.0406434e-17  1.8213631e-19  
6350.0  1.0163489e-17  1.8223205e-19  
6350.5  8.9553194e-18  1.8197414e-19  
6351.0  7.4315747e-18  1.8109781e-19  
6351.5  7.2678396e-18  1.8074387e-19  
6352.0  5.0911381e-18  1.805367e-19  
6352.5  5.2115852e-18  1.8050589e-19  
6353.0  7.2210148e-18  1.8093993e-19  
6353.5  7.3757392e-18  1.8045899e-19  
6354.0  6.9134429e-18  1.7987347e-19  
6354.5  9.0231701e-18  1.8035495e-19  
6355.0  1.1731787e-17  1.8021294e-19  
6355.5  1.3525262e-17  1.795556e-19  
6356.0  1.3840926e-17  1.7937462e-19  
6356.5  1.187694e-17  1.7941155e-19  
6357.0  9.8434912e-18  1.7932344e-19  
6357.5  9.6628227e-18  1.7839975e-19  
6358.0  1.0204601e-17  1.7792761e-19  
6358.5  1.467158e-17  1.78825e-19  
6359.0  1.5253249e-17  1.7932358e-19  
6359.5  1.4578946e-17  1.7940525e-19  
6360.0  1.5800003e-17  1.7920453e-19  
6360.5  1.6368867e-17  1.7855868e-19  
6361.0  1.521199e-17  1.7833863e-19  
6361.5  1.3989717e-17  1.7838041e-19  
6362.0  1.3004808e-17  1.7833661e-19  
6362.5  1.2451202e-17  1.7824061e-19  
6363.0  1.4572799e-17  1.7826914e-19  
6363.5  1.4890141e-17  1.7859737e-19  
6364.0  1.420144e-17  1.7856276e-19  
6364.5  1.1791343e-17  1.7868764e-19  
6365.0  1.1980465e-17  1.7876998e-19  
6365.5  1.3739605e-17  1.7854152e-19  
6366.0  1.1316916e-17  1.7859021e-19  
6366.5  1.1795293e-17  1.7880584e-19  
6367.0  1.2520225e-17  1.7879504e-19  
6367.5  1.2213693e-17  1.7901307e-19  
6368.0  1.2025935e-17  1.7932833e-19  
6368.5  1.0236186e-17  1.7958569e-19  
6369.0  9.6082597e-18  1.7943918e-19  
6369.5  1.0928224e-17  1.7883417e-19  
6370.0  1.3058415e-17  1.7858355e-19  
6370.5  1.506763e-17  1.7887808e-19  
6371.0  1.7655868e-17  1.7920637e-19  
6371.5  1.7839817e-17  1.7899198e-19  
6372.0  1.7152443e-17  1.7883802e-19  
6372.5  1.7709904e-17  1.7885101e-19  
6373.0  1.7191479e-17  1.7878021e-19  
6373.5  1.668257e-17  1.7841834e-19  
6374.0  1.6712671e-17  1.7839409e-19  
6374.5  1.6580127e-17  1.7887032e-19  
6375.0  2.0231792e-17  1.7859378e-19  
6375.5  2.1172431e-17  1.7849612e-19  
6376.0  2.1553729e-17  1.786363e-19  
6376.5  2.2085202e-17  1.7846866e-19  
6377.0  2.2840844e-17  1.7834704e-19  
6377.5  2.2276798e-17  1.7798054e-19  
6378.0  2.4116576e-17  1.7810346e-19  
6378.5  2.3163322e-17  1.7805219e-19  
6379.0  2.3102923e-17  1.7801299e-19  
6379.5  2.041584e-17  1.784235e-19  
6380.0  2.0053249e-17  1.7848879e-19  
6380.5  1.9571693e-17  1.779559e-19  
6381.0  2.4037499e-17  1.7800096e-19  
6381.5  2.6222221e-17  1.7846631e-19  
6382.0  2.7180668e-17  1.7858754e-19  
6382.5  2.6906324e-17  1.784826e-19  
6383.0  2.7935267e-17  1.785642e-19  
6383.5  2.7032179e-17  1.7886954e-19  
6384.0  2.7208085e-17  1.7908306e-19  
6384.5  2.698429e-17  1.780791e-19  
6385.0  2.6973439e-17  1.772139e-19  
6385.5  2.5634472e-17  1.7782369e-19  
6386.0  2.5532051e-17  1.7828698e-19  
6386.5  2.650627e-17  1.7847427e-19  
6387.0  3.2788488e-17  1.784402e-19  
6387.5  3.0640742e-17  1.7830764e-19  
6388.0  3.1808349e-17  1.7786517e-19  
6388.5  3.279149e-17  1.7791243e-19  
6389.0  3.5836745e-17  1.7833782e-19  
6389.5  3.8215198e-17  1.7817784e-19  
6390.0  3.7756754e-17  1.7784573e-19  
6390.5  3.8297723e-17  1.7756025e-19  
6391.0  3.8003397e-17  1.7746017e-19  
6391.5  4.0321215e-17  1.7696376e-19  
6392.0  3.9568229e-17  1.7666763e-19  
6392.5  4.0150502e-17  1.7766098e-19  
6393.0  4.1903289e-17  1.7872581e-19  
6393.5  4.159776e-17  1.7856022e-19  
6394.0  4.0130604e-17  1.7774877e-19  
6394.5  4.185842e-17  1.7737603e-19  
6395.0  4.2583151e-17  1.7721558e-19  
6395.5  4.4271165e-17  1.7725229e-19  
6396.0  4.2554276e-17  1.7713381e-19  
6396.5  4.3046631e-17  1.7719713e-19  
6397.0  4.6139308e-17  1.7723913e-19  
6397.5  4.9941106e-17  1.7668897e-19  
6398.0  5.34029e-17  1.7681904e-19  
6398.5  5.0818712e-17  1.7738705e-19  
6399.0  5.0003855e-17  1.7725311e-19  
6399.5  4.7594733e-17  1.7679392e-19  
6400.0  4.7363825e-17  1.7687305e-19  
6400.5  4.5336495e-17  1.7665424e-19  
6401.0  4.708242e-17  1.7611386e-19  
6401.5  4.7923538e-17  1.7657474e-19  
6402.0  5.1263096e-17  1.770265e-19  
6402.5  5.1363032e-17  1.7683604e-19  
6403.0  4.950606e-17  1.7640039e-19  
6403.5  4.9310311e-17  1.7633274e-19  
6404.0  4.9421919e-17  1.7661947e-19  
6404.5  5.1287589e-17  1.7661375e-19  
6405.0  5.3386461e-17  1.7650161e-19  
6405.5  5.5288761e-17  1.7695752e-19  
6406.0  5.4881869e-17  1.7671083e-19  
6406.5  5.5499168e-17  1.7641257e-19  
6407.0  5.5634637e-17  1.7615211e-19  
6407.5  5.8157418e-17  1.7584496e-19  
6408.0  5.8212499e-17  1.7617076e-19  
6408.5  5.9356246e-17  1.7631792e-19  
6409.0  6.0655568e-17  1.7626553e-19  
6409.5  6.1232523e-17  1.7625969e-19  
6410.0  6.1510295e-17  1.7579425e-19  
6410.5  6.1435298e-17  1.7597067e-19  
6411.0  6.2980388e-17  1.7644993e-19  
6411.5  6.7985844e-17  1.7606111e-19  
6412.0  7.135001e-17  1.7559393e-19  
6412.5  7.4035136e-17  1.758411e-19  
6413.0  7.4681203e-17  1.7600035e-19  
6413.5  7.3797842e-17  1.7607385e-19  
6414.0  7.3364613e-17  1.7526356e-19  
6414.5  7.0980796e-17  1.7495096e-19  
6415.0  6.9669401e-17  1.7571729e-19  
6415.5  6.7446415e-17  1.7587036e-19  
6416.0  6.7470714e-17  1.7580248e-19  
6416.5  6.6069347e-17  1.7582599e-19  
6417.0  7.0028782e-17  1.7563264e-19  
6417.5  7.3373739e-17  1.7539958e-19  
6418.0  7.6433559e-17  1.7519872e-19  
6418.5  7.7977046e-17  1.7507335e-19  
6419.0  7.9709624e-17  1.7547938e-19  
6419.5  8.091489e-17  1.7549036e-19  
6420.0  8.0772385e-17  1.7475717e-19  
6420.5  8.11002e-17  1.7471754e-19  
6421.0  8.4638568e-17  1.7511749e-19  
6421.5  8.6696762e-17  1.7495518e-19  
6422.0  8.9051296e-17  1.7477106e-19  
6422.5  9.0086903e-17  1.7486003e-19  
6423.0  8.9094918e-17  1.7440919e-19  
6423.5  8.7623343e-17  1.7426636e-19  
6424.0  8.3862124e-17  1.7454138e-19  
6424.5  8.3194569e-17  1.7448853e-19  
6425.0  8.2860773e-17  1.7436161e-19  
6425.5  8.2620643e-17  1.7421566e-19  
6426.0  8.2930694e-17  1.7422253e-19  
6426.5  8.2008159e-17  1.7411912e-19  
6427.0  8.1098898e-17  1.7388522e-19  
6427.5  8.4656327e-17  1.7387547e-19  
6428.0  8.7013456e-17  1.7396762e-19  
6428.5  8.8475023e-17  1.7404978e-19  
6429.0  8.8724893e-17  1.7419167e-19  
6429.5  8.8310809e-17  1.7399509e-19  
6430.0  8.7921099e-17  1.7374177e-19  
6430.5  8.8351226e-17  1.7377567e-19  
6431.0  8.7476399e-17  1.736568e-19  
6431.5  9.0881879e-17  1.7381469e-19  
6432.0  9.4026275e-17  1.7418384e-19  
6432.5  9.8982138e-17  1.7405593e-19  
6433.0  9.9694601e-17  1.7422889e-19  
6433.5  1.0052474e-16  1.7390737e-19  
6434.0  1.0016684e-16  1.7366052e-19  
6434.5  9.6392552e-17  1.741027e-19  
6435.0  9.4630252e-17  1.7410221e-19  
6435.5  9.202344e-17  1.7419394e-19  
6436.0  9.6042313e-17  1.7419121e-19  
6436.5  9.8571207e-17  1.7398843e-19  
6437.0  1.0010445e-16  1.7401292e-19  
6437.5  9.9906913e-17  1.7408691e-19  
6438.0  1.001868e-16  1.741671e-19  
6438.5  9.9104392e-17  1.7448762e-19  
6439.0  9.8587405e-17  1.7438147e-19  
6439.5  9.9106604e-17  1.7436528e-19  
6440.0  1.0078701e-16  1.742562e-19  
6440.5  1.0124233e-16  1.7423292e-19  
6441.0  1.0007229e-16  1.7416263e-19  
6441.5  1.0033481e-16  1.7424703e-19  
6442.0  1.0320438e-16  1.7432399e-19  
6442.5  1.0416798e-16  1.7402468e-19  
6443.0  1.0621738e-16  1.7392313e-19  
6443.5  1.0773051e-16  1.7414526e-19  
6444.0  1.0711297e-16  1.7428986e-19  
6444.5  1.0861284e-16  1.7390597e-19  
6445.0  1.0572073e-16  1.7395807e-19  
6445.5  1.0656789e-16  1.7427153e-19  
6446.0  1.0415239e-16  1.7392487e-19  
6446.5  1.054012e-16  1.7349161e-19  
6447.0  1.0625021e-16  1.7347848e-19  
6447.5  1.0969019e-16  1.7372411e-19  
6448.0  1.0982886e-16  1.7377619e-19  
6448.5  1.0955704e-16  1.7352795e-19  
6449.0  1.116674e-16  1.7372519e-19  
6449.5  1.1275786e-16  1.7408513e-19  
6450.0  1.1794723e-16  1.7399274e-19  
6450.5  1.1943159e-16  1.7389036e-19  
6451.0  1.2164804e-16  1.7392827e-19  
6451.5  1.194023e-16  1.7388701e-19  
6452.0  1.1607262e-16  1.7411311e-19  
6452.5  1.1582359e-16  1.7402656e-19  
6453.0  1.1542838e-16  1.737631e-19  
6453.5  1.1955858e-16  1.7410876e-19  
6454.0  1.2068132e-16  1.7432422e-19  
6454.5  1.2477297e-16  1.7399562e-19  
6455.0  1.2529093e-16  1.7381414e-19  
6455.5  1.2679463e-16  1.7422002e-19  
6456.0  1.2604172e-16  1.744544e-19  
6456.5  1.2484828e-16  1.7426407e-19  
6457.0  1.224794e-16  1.7415077e-19  
6457.5  1.2039278e-16  1.7359209e-19  
6458.0  1.2056031e-16  1.7372202e-19  
6458.5  1.2008502e-16  1.7394575e-19  
6459.0  1.2076819e-16  1.7373342e-19  
6459.5  1.222676e-16  1.7364179e-19  
6460.0  1.234935e-16  1.7372582e-19  
6460.5  1.2532931e-16  1.7376776e-19  
6461.0  1.2805306e-16  1.7329796e-19  
6461.5  1.3019394e-16  1.7320678e-19  
6462.0  1.3076165e-16  1.7317035e-19  
6462.5  1.3088617e-16  1.7292194e-19  
6463.0  1.3139372e-16  1.7303523e-19  
6463.5  1.3239379e-16  1.7323799e-19  
6464.0  1.3335298e-16  1.7321848e-19  
6464.5  1.3298722e-16  1.7264323e-19  
6465.0  1.3360453e-16  1.7275291e-19  
6465.5  1.3244119e-16  1.7287848e-19  
6466.0  1.3248392e-16  1.7251626e-19  
6466.5  1.3163312e-16  1.7271419e-19  
6467.0  1.3161396e-16  1.7300178e-19  
6467.5  1.331894e-16  1.7268561e-19  
6468.0  1.3434866e-16  1.7251423e-19  
6468.5  1.3515543e-16  1.7276572e-19  
6469.0  1.3261292e-16  1.7273324e-19  
6469.5  1.3333765e-16  1.7262298e-19  
6470.0  1.3238623e-16  1.7285863e-19  
6470.5  1.3302709e-16  1.7280588e-19  
6471.0  1.3479452e-16  1.7277127e-19  
6471.5  1.3531993e-16  1.7304601e-19  
6472.0  1.3438817e-16  1.7321478e-19  
6472.5  1.3339184e-16  1.7312909e-19  
6473.0  1.328596e-16  1.73168e-19  
6473.5  1.3330104e-16  1.7338707e-19  
6474.0  1.331707e-16  1.7370806e-19  
6474.5  1.3435108e-16  1.7387306e-19  
6475.0  1.3596598e-16  1.7372027e-19  
6475.5  1.3639477e-16  1.7385179e-19  
6476.0  1.400711e-16  1.735766e-19  
6476.5  1.4028831e-16  1.7369656e-19  
6477.0  1.4225904e-16  1.7406621e-19  
6477.5  1.4414728e-16  1.7405681e-19  
6478.0  1.4445587e-16  1.739745e-19  
6478.5  1.4230356e-16  1.7409581e-19  
6479.0  1.425379e-16  1.7420679e-19  
6479.5  1.4457497e-16  1.7357923e-19  
6480.0  1.4742698e-16  1.7351253e-19  
6480.5  1.4883233e-16  1.7373989e-19  
6481.0  1.4806189e-16  1.7355672e-19  
6481.5  1.4862698e-16  1.7354247e-19  
6482.0  1.5118971e-16  1.737612e-19  
6482.5  1.5295561e-16  1.7374172e-19  
6483.0  1.5214185e-16  1.7364412e-19  
6483.5  1.5151317e-16  1.7375499e-19  
6484.0  1.47884e-16  1.7361935e-19  
6484.5  1.4551582e-16  1.7324721e-19  
6485.0  1.4422199e-16  1.7340272e-19  
6485.5  1.4435877e-16  1.740189e-19  
6486.0  1.4851011e-16  1.7368621e-19  
6486.5  1.5007001e-16  1.7330453e-19  
6487.0  1.4893147e-16  1.736104e-19  
6487.5  1.496791e-16  1.7363912e-19  
6488.0  1.5245684e-16  1.7339419e-19  
6488.5  1.5280752e-16  1.7355412e-19  
6489.0  1.5582833e-16  1.7413239e-19  
6489.5  1.5773071e-16  1.740963e-19  
6490.0  1.5942321e-16  1.7397275e-19  
6490.5  1.6177857e-16  1.7430266e-19  
6491.0  1.6156158e-16  1.7419382e-19  
6491.5  1.6162043e-16  1.7412922e-19  
6492.0  1.6068641e-16  1.7382842e-19  
6492.5  1.6006086e-16  1.7373995e-19  
6493.0  1.6038452e-16  1.7397932e-19  
6493.5  1.587851e-16  1.7385928e-19  
6494.0  1.572757e-16  1.7367478e-19  
6494.5  1.5521339e-16  1.7422312e-19  
6495.0  1.5720295e-16  1.7459535e-19  
6495.5  1.559498e-16  1.7411551e-19  
6496.0  1.5916255e-16  1.7408038e-19  
6496.5  1.6035244e-16  1.7442507e-19  
6497.0  1.6387095e-16  1.7409206e-19  
6497.5  1.6519065e-16  1.7397816e-19  
6498.0  1.6641928e-16  1.7398955e-19  
6498.5  1.6522261e-16  1.7383265e-19  
6499.0  1.6450296e-16  1.7384856e-19  
6499.5  1.6580959e-16  1.7440654e-19  
6500.0  1.6544413e-16  1.7436498e-19  
6500.5  1.6851094e-16  1.7446665e-19  
6501.0  1.700925e-16  1.7455952e-19  
6501.5  1.7149791e-16  1.7450036e-19  
6502.0  1.6650673e-16  1.7469069e-19  
6502.5  1.6302903e-16  1.7453177e-19  
6503.0  1.6317848e-16  1.7439477e-19  
6503.5  1.6586395e-16  1.7487438e-19  
6504.0  1.6927839e-16  1.7490947e-19  
6504.5  1.6950252e-16  1.7468892e-19  
6505.0  1.6946775e-16  1.7497153e-19  
6505.5  1.7007915e-16  1.7494629e-19  
6506.0  1.6776811e-16  1.7481829e-19  
6506.5  1.6791859e-16  1.7518913e-19  
6507.0  1.6494483e-16  1.7534248e-19  
6507.5  1.6548994e-16  1.7544694e-19  
6508.0  1.6752311e-16  1.754122e-19  
6508.5  1.7142604e-16  1.7526802e-19  
6509.0  1.7438274e-16  1.7543784e-19  
6509.5  1.7106909e-16  1.7521047e-19  
6510.0  1.6761122e-16  1.7522467e-19  
6510.5  1.6281616e-16  1.75857e-19  
6511.0  1.6092702e-16  1.7555356e-19  
6511.5  1.6061913e-16  1.7521374e-19  
6512.0  1.6176656e-16  1.7554814e-19  
6512.5  1.6113017e-16  1.7551873e-19  
6513.0  1.6085124e-16  1.7540968e-19  
6513.5  1.5997059e-16  1.7567335e-19  
6514.0  1.6387373e-16  1.754548e-19  
6514.5  1.6498316e-16  1.754636e-19  
6515.0  1.6446574e-16  1.7544759e-19  
6515.5  1.6510524e-16  1.7529804e-19  
6516.0  1.6617569e-16  1.753892e-19  
6516.5  1.6843857e-16  1.7554152e-19  
6517.0  1.6821895e-16  1.7583386e-19  
6517.5  1.6914918e-16  1.7586454e-19  
6518.0  1.6672976e-16  1.7619247e-19  
6518.5  1.6505287e-16  1.763857e-19  
6519.0  1.6486102e-16  1.7656846e-19  
6519.5  1.655985e-16  1.7618072e-19  
6520.0  1.7136253e-16  1.746172e-19  
6520.5  1.6982287e-16  1.7502659e-19  
6521.0  1.6707982e-16  1.7558847e-19  
6521.5  1.6504539e-16  1.7565445e-19  
6522.0  1.6421892e-16  1.7566795e-19  
6522.5  1.6018198e-16  1.7598097e-19  
6523.0  1.5909035e-16  1.7596966e-19  
6523.5  1.5643445e-16  1.7565759e-19  
6524.0  1.5900297e-16  1.7615422e-19  
6524.5  1.6127049e-16  1.7646672e-19  
6525.0  1.6661838e-16  1.7602573e-19  
6525.5  1.6829577e-16  1.7567201e-19  
6526.0  1.7217696e-16  1.7535919e-19  
6526.5  1.7014793e-16  1.7446864e-19  
6527.0  1.6742562e-16  1.7471003e-19  
6527.5  1.6434437e-16  1.7631339e-19  
6528.0  1.6546918e-16  1.7646298e-19  
6528.5  1.6548545e-16  1.7610499e-19  
6529.0  1.6559415e-16  1.7602446e-19  
6529.5  1.6476297e-16  1.756346e-19  
6530.0  1.6471954e-16  1.7519208e-19  
6530.5  1.632997e-16  1.7515317e-19  
6531.0  1.6593124e-16  1.7535087e-19  
6531.5  1.6669179e-16  1.751965e-19  
6532.0  1.6804016e-16  1.7538293e-19  
6532.5  1.6779452e-16  1.7513486e-19  
6533.0  1.6929303e-16  1.7489099e-19  
6533.5  1.6954991e-16  1.7499997e-19  
6534.0  1.6990619e-16  1.7498317e-19  
6534.5  1.6896081e-16  1.7522883e-19  
6535.0  1.6758648e-16  1.7521204e-19  
6535.5  1.6603081e-16  1.7527234e-19  
6536.0  1.6618967e-16  1.7544528e-19  
6536.5  1.6577095e-16  1.752533e-19  
6537.0  1.6493794e-16  1.7511286e-19  
6537.5  1.6283482e-16  1.7536509e-19  
6538.0  1.6337044e-16  1.757237e-19  
6538.5  1.645055e-16  1.7543541e-19  
6539.0  1.6665333e-16  1.7540232e-19  
6539.5  1.681597e-16  1.7592312e-19  
6540.0  1.7054231e-16  1.7559511e-19  
6540.5  1.7258507e-16  1.7552012e-19  
6541.0  1.7445905e-16  1.7619754e-19  
6541.5  1.7588424e-16  1.762764e-19  
6542.0  1.7331091e-16  1.7614768e-19  
6542.5  1.701739e-16  1.7608405e-19  
6543.0  1.692927e-16  1.764769e-19  
6543.5  1.7027055e-16  1.7635808e-19  
6544.0  1.6841699e-16  1.760319e-19  
6544.5  1.6859927e-16  1.7660609e-19  
6545.0  1.6663546e-16  1.7647073e-19  
6545.5  1.663346e-16  1.7622588e-19  
6546.0  1.6293219e-16  1.7659114e-19  
6546.5  1.5627972e-16  1.766313e-19  
6547.0  1.4854839e-16  1.7668868e-19  
6547.5  1.4371702e-16  1.7653259e-19  
6548.0  1.4285906e-16  1.7646155e-19  
6548.5  1.4394858e-16  1.7693791e-19  
6549.0  1.4677729e-16  1.7684192e-19  
6549.5  1.4764124e-16  1.7663144e-19  
6550.0  1.4786899e-16  1.7669584e-19  
6550.5  1.4873023e-16  1.7650149e-19  
6551.0  1.5094193e-16  1.7681312e-19  
6551.5  1.5108443e-16  1.7719048e-19  
6552.0  1.538197e-16  1.7733957e-19  
6552.5  1.5615486e-16  1.7781372e-19  
6553.0  1.628793e-16  1.7797158e-19  
6553.5  1.7012232e-16  1.7713229e-19  
6554.0  1.7733117e-16  1.765505e-19  
6554.5  1.8282885e-16  1.7658768e-19  
6555.0  1.8815219e-16  1.7668243e-19  
6555.5  1.8881676e-16  1.7694232e-19  
6556.0  1.8629058e-16  1.7728306e-19  
6556.5  1.8553382e-16  1.7736605e-19  
6557.0  1.8429453e-16  1.7712928e-19  
6557.5  1.8386564e-16  1.7707586e-19  
6558.0  1.8287381e-16  1.7741771e-19  
6558.5  1.7918748e-16  1.7737138e-19  
6559.0  1.7630828e-16  1.7699247e-19  
6559.5  1.686662e-16  1.7725181e-19  
6560.0  1.5851616e-16  1.7716468e-19  
6560.5  1.3983817e-16  1.7672757e-19  
6561.0  1.1543921e-16  1.766752e-19  
6561.5  9.3629074e-17  1.7676993e-19  
6562.0  6.9925665e-17  1.7791895e-19  
6562.5  5.3188468e-17  1.7878717e-19  
6563.0  4.2471366e-17  1.7846531e-19  
6563.5  3.3634227e-17  1.7779267e-19  
6564.0  3.0283898e-17  1.7776458e-19  
6564.5  3.12552e-17  1.7798355e-19  
6565.0  2.9566109e-17  1.7797419e-19  
6565.5  3.4447046e-17  1.7768156e-19  
6566.0  3.7837976e-17  1.7752053e-19  
6566.5  4.3381859e-17  1.7802557e-19  
6567.0  5.4360226e-17  1.7828127e-19  
6567.5  6.7620999e-17  1.782112e-19  
6568.0  8.7906292e-17  1.7853068e-19  
6568.5  1.0954728e-16  1.7882511e-19  
6569.0  1.3367517e-16  1.7854616e-19  
6569.5  1.5928133e-16  1.7860625e-19  
6570.0  1.814868e-16  1.7892859e-19  
6570.5  1.9610134e-16  1.787197e-19  
6571.0  1.991598e-16  1.7829404e-19  
6571.5  1.9790951e-16  1.7827502e-19  
6572.0  1.907139e-16  1.7847608e-19  
6572.5  1.8551586e-16  1.789038e-19  
6573.0  1.7768402e-16  1.7935048e-19  
6573.5  1.7394962e-16  1.7943263e-19  
6574.0  1.6940179e-16  1.7937855e-19  
6574.5  1.6803169e-16  1.7806732e-19  
6575.0  1.6748025e-16  1.7738704e-19  
6575.5  1.6498982e-16  1.774326e-19  
6576.0  1.6077112e-16  1.7789766e-19  
6576.5  1.6065618e-16  1.7853823e-19  
6577.0  1.6037573e-16  1.7859447e-19  
6577.5  1.6105347e-16  1.786812e-19  
6578.0  1.594796e-16  1.7883448e-19  
6578.5  1.5981603e-16  1.7900928e-19  
6579.0  1.578282e-16  1.7925182e-19  
6579.5  1.5211681e-16  1.7956791e-19  
6580.0  1.4581029e-16  1.7997715e-19  
6580.5  1.3044218e-16  1.8060575e-19  
6581.0  1.2111712e-16  1.8087043e-19  
6581.5  1.0791016e-16  1.8052638e-19  
6582.0  9.9905213e-17  1.8129348e-19  
6582.5  8.8732271e-17  1.8304317e-19  
6583.0  8.1195689e-17  1.844643e-19  
6583.5  7.8364703e-17  1.8446093e-19  
6584.0  7.5714211e-17  1.8400599e-19  
6584.5  7.4093934e-17  1.8414026e-19  
6585.0  7.16969e-17  1.8459465e-19  
6585.5  7.2289104e-17  1.8511166e-19  
6586.0  7.0371047e-17  1.852376e-19  
6586.5  7.2318421e-17  1.8533896e-19  
6587.0  7.440995e-17  1.8577746e-19  
6587.5  8.227492e-17  1.8596899e-19  
6588.0  9.0411974e-17  1.8594329e-19  
6588.5  9.9027414e-17  1.8637981e-19  
6589.0  1.1803818e-16  1.8653172e-19  
6589.5  1.3168042e-16  1.8565592e-19  
6590.0  1.4766912e-16  1.8503815e-19  
6590.5  1.6313596e-16  1.851514e-19  
6591.0  1.7338064e-16  1.8539265e-19  
6591.5  1.7821719e-16  1.8518574e-19  
6592.0  1.7595853e-16  1.846165e-19  
6592.5  1.6967627e-16  1.8416045e-19  
6593.0  1.6446542e-16  1.8377825e-19  
6593.5  1.6048024e-16  1.8317755e-19  
6594.0  1.5551881e-16  1.8222822e-19  
6594.5  1.5288513e-16  1.8165377e-19  
6595.0  1.5179002e-16  1.8123757e-19  
6595.5  1.5037666e-16  1.806126e-19  
6596.0  1.4868121e-16  1.796826e-19  
6596.5  1.4688321e-16  1.7916315e-19  
6597.0  1.4503979e-16  1.7913777e-19  
6597.5  1.469871e-16  1.7905555e-19  
6598.0  1.4551322e-16  1.7784106e-19  
6598.5  1.4641631e-16  1.765765e-19  
6599.0  1.4358815e-16  1.7612065e-19  
6599.5  1.4453202e-16  1.7579653e-19  
6600.0  1.4566047e-16  1.757455e-19  
6600.5  1.4723491e-16  1.7573437e-19  
6601.0  1.4684605e-16  1.757239e-19  
6601.5  1.4698062e-16  1.7557408e-19  
6602.0  1.4553838e-16  1.7566445e-19  
6602.5  1.4744623e-16  1.7599518e-19  
6603.0  1.4842194e-16  1.7593274e-19  
6603.5  1.5030547e-16  1.757869e-19  
6604.0  1.4861108e-16  1.7577537e-19  
6604.5  1.4794875e-16  1.7579522e-19  
6605.0  1.52897e-16  1.7595989e-19  
6605.5  1.497253e-16  1.7645016e-19  
6606.0  1.470535e-16  1.7694221e-19  
6606.5  1.467005e-16  1.7804667e-19  
6607.0  1.4642361e-16  1.7833576e-19  
6607.5  1.4965955e-16  1.7722514e-19  
6608.0  1.5049154e-16  1.7729029e-19  
6608.5  1.5110624e-16  1.7751688e-19  
6609.0  1.4829267e-16  1.7736597e-19  
6609.5  1.4644037e-16  1.775049e-19  
6610.0  1.4410362e-16  1.7753696e-19  
6610.5  1.4443293e-16  1.7736625e-19  
6611.0  1.4258111e-16  1.7761811e-19  
6611.5  1.4033888e-16  1.7768406e-19  
6612.0  1.3886773e-16  1.7742416e-19  
6612.5  1.3824958e-16  1.7728076e-19  
6613.0  1.374637e-16  1.7748054e-19  
6613.5  1.3638561e-16  1.7762005e-19  
6614.0  1.3430087e-16  1.7730898e-19  
6614.5  1.3333102e-16  1.7761146e-19  
6615.0  1.3065957e-16  1.7792872e-19  
6615.5  1.2886427e-16  1.7767262e-19  
6616.0  1.2959753e-16  1.775318e-19  
6616.5  1.3165724e-16  1.7774977e-19  
6617.0  1.3134969e-16  1.7820405e-19  
6617.5  1.3414457e-16  1.7811292e-19  
6618.0  1.3442818e-16  1.7765146e-19  
6618.5  1.3427311e-16  1.7775677e-19  
6619.0  1.3241625e-16  1.7836652e-19  
6619.5  1.3070162e-16  1.7838617e-19  
6620.0  1.3231397e-16  1.779416e-19  
6620.5  1.3481025e-16  1.7802114e-19  
6621.0  1.3599823e-16  1.784569e-19  
6621.5  1.357464e-16  1.7854567e-19  
6622.0  1.3594344e-16  1.7844719e-19  
6622.5  1.3371376e-16  1.7850352e-19  
6623.0  1.3387372e-16  1.7860684e-19  
6623.5  1.3244536e-16  1.7890428e-19  
6624.0  1.3518009e-16  1.7916578e-19  
6624.5  1.3633854e-16  1.7878797e-19  
6625.0  1.3609757e-16  1.783813e-19  
6625.5  1.3514327e-16  1.7845931e-19  
6626.0  1.3217565e-16  1.7890111e-19  
6626.5  1.2981839e-16  1.7898365e-19  
6627.0  1.296935e-16  1.7903009e-19  
6627.5  1.2975044e-16  1.7881677e-19  
6628.0  1.2836385e-16  1.7874622e-19  
6628.5  1.2613263e-16  1.7881746e-19  
6629.0  1.277811e-16  1.7884153e-19  
6629.5  1.2651201e-16  1.78614e-19  
6630.0  1.2762352e-16  1.783105e-19  
6630.5  1.2777683e-16  1.7838881e-19  
6631.0  1.2677164e-16  1.7817119e-19  
6631.5  1.2805021e-16  1.7780735e-19  
6632.0  1.2646989e-16  1.7764389e-19  
6632.5  1.277491e-16  1.7743774e-19  
6633.0  1.3125544e-16  1.7748915e-19  
6633.5  1.3196932e-16  1.7797384e-19  
6634.0  1.3088308e-16  1.7792353e-19  
6634.5  1.2969103e-16  1.7725804e-19  
6635.0  1.2812899e-16  1.7722563e-19  
6635.5  1.2967871e-16  1.7692326e-19  
6636.0  1.3013577e-16  1.7661105e-19  
6636.5  1.3130355e-16  1.7701887e-19  
6637.0  1.2965574e-16  1.7733378e-19  
6637.5  1.2679121e-16  1.771895e-19  
6638.0  1.2226846e-16  1.7682221e-19  
6638.5  1.2059266e-16  1.7679435e-19  
6639.0  1.2238902e-16  1.7731036e-19  
6639.5  1.284115e-16  1.7727758e-19  
6640.0  1.2987273e-16  1.7677402e-19  
6640.5  1.3043569e-16  1.7699623e-19  
6641.0  1.2765766e-16  1.7772996e-19  
6641.5  1.2453134e-16  1.7751662e-19  
6642.0  1.232171e-16  1.7720567e-19  
6642.5  1.2463758e-16  1.7735215e-19  
6643.0  1.2560553e-16  1.7728586e-19  
6643.5  1.2639838e-16  1.7722426e-19  
6644.0  1.2566043e-16  1.7752854e-19  
6644.5  1.2662935e-16  1.775469e-19  
6645.0  1.2684407e-16  1.7716923e-19  
6645.5  1.2753035e-16  1.7720621e-19  
6646.0  1.2600859e-16  1.7704432e-19  
6646.5  1.2475021e-16  1.7700848e-19  
6647.0  1.24142e-16  1.772691e-19  
6647.5  1.2394659e-16  1.7716944e-19  
6648.0  1.2546725e-16  1.771619e-19  
6648.5  1.2423606e-16  1.7719707e-19  
6649.0  1.2334614e-16  1.7668452e-19  
6649.5  1.2226102e-16  1.7642182e-19  
6650.0  1.2318553e-16  1.7669678e-19  
6650.5  1.2093023e-16  1.7704066e-19  
6651.0  1.1895385e-16  1.7695977e-19  
6651.5  1.1707246e-16  1.7680474e-19  
6652.0  1.1784702e-16  1.7697843e-19  
6652.5  1.1887265e-16  1.7712412e-19  
6653.0  1.2254173e-16  1.7690195e-19  
6653.5  1.2224673e-16  1.7705789e-19  
6654.0  1.2041858e-16  1.7741686e-19  
6654.5  1.1769497e-16  1.772602e-19  
6655.0  1.1694539e-16  1.7672095e-19  
6655.5  1.1817236e-16  1.766413e-19  
6656.0  1.1971417e-16  1.7705485e-19  
6656.5  1.2392983e-16  1.7695425e-19  
6657.0  1.2459082e-16  1.7716943e-19  
6657.5  1.2305367e-16  1.7716805e-19  
6658.0  1.2184919e-16  1.7683583e-19  
6658.5  1.215191e-16  1.7719629e-19  
6659.0  1.2063667e-16  1.7726558e-19  
6659.5  1.2007172e-16  1.7672938e-19  
6660.0  1.1630914e-16  1.7673132e-19  
6660.5  1.1880728e-16  1.7676867e-19  
6661.0  1.2006642e-16  1.7671989e-19  
6661.5  1.1838398e-16  1.7631251e-19  
6662.0  1.183836e-16  1.7619749e-19  
6662.5  1.1560558e-16  1.7620856e-19  
6663.0  1.1563732e-16  1.763749e-19  
6663.5  1.1542995e-16  1.7672775e-19  
6664.0  1.1779612e-16  1.7646923e-19  
6664.5  1.1757116e-16  1.7601178e-19  
6665.0  1.1581497e-16  1.7592454e-19  
6665.5  1.1560139e-16  1.7560861e-19  
6666.0  1.1450023e-16  1.7558601e-19  
6666.5  1.1555614e-16  1.7588172e-19  
6667.0  1.1540463e-16  1.7594534e-19  
6667.5  1.1365423e-16  1.7584217e-19  
6668.0  1.1177235e-16  1.7557251e-19  
6668.5  1.099303e-16  1.7521507e-19  
6669.0  1.0898447e-16  1.7535335e-19  
6669.5  1.0922895e-16  1.7562841e-19  
6670.0  1.0927378e-16  1.7541894e-19  
6670.5  1.092953e-16  1.7531457e-19  
6671.0  1.0799879e-16  1.7549984e-19  
6671.5  1.0962708e-16  1.7530967e-19  
6672.0  1.0984054e-16  1.7512963e-19  
6672.5  1.1126191e-16  1.7515451e-19  
6673.0  1.1009178e-16  1.7511904e-19  
6673.5  1.0923866e-16  1.748861e-19  
6674.0  1.1028182e-16  1.7489619e-19  
6674.5  1.0886971e-16  1.7496528e-19  
6675.0  1.122927e-16  1.7476289e-19  
6675.5  1.1044614e-16  1.7484237e-19  
6676.0  1.1141896e-16  1.749743e-19  
6676.5  1.0723387e-16  1.7480337e-19  
6677.0  1.079582e-16  1.7484068e-19  
6677.5  1.075129e-16  1.7491586e-19  
6678.0  1.0810924e-16  1.7451257e-19  
6678.5  1.0822981e-16  1.7431417e-19  
6679.0  1.0799008e-16  1.7467472e-19  
6679.5  1.0860544e-16  1.7475889e-19  
6680.0  1.0530706e-16  1.7459566e-19  
6680.5  1.0596255e-16  1.7459098e-19  
6681.0  1.0491017e-16  1.746539e-19  
6681.5  1.0530697e-16  1.7469121e-19  
6682.0  1.0417995e-16  1.7460246e-19  
6682.5  1.0121214e-16  1.7443598e-19  
6683.0  1.0189467e-16  1.7455474e-19  
6683.5  1.0151455e-16  1.7483125e-19  
6684.0  1.0167165e-16  1.7447286e-19  
6684.5  1.039381e-16  1.7430127e-19  
6685.0  1.048558e-16  1.7490445e-19  
6685.5  1.0611427e-16  1.747803e-19  
6686.0  1.0535503e-16  1.7453152e-19  
6686.5  1.064791e-16  1.7441756e-19  
6687.0  1.0690979e-16  1.7445644e-19  
6687.5  1.150178e-16  1.7452175e-19  
6688.0  1.1910936e-16  1.7456901e-19  
6688.5  1.236409e-16  1.74619e-19  
6689.0  1.1756043e-16  1.7424434e-19  
6689.5  1.1468774e-16  1.742863e-19  
6690.0  1.0472124e-16  1.7419614e-19  
6690.5  9.8568121e-17  1.7428318e-19  
6691.0  9.2850812e-17  1.7468674e-19  
6691.5  9.0647619e-17  1.7420499e-19  
6692.0  9.1172066e-17  1.7405779e-19  
6692.5  9.0897307e-17  1.7447467e-19  
6693.0  9.5361899e-17  1.7425165e-19  
6693.5  9.7441108e-17  1.7404759e-19  
6694.0  1.0133714e-16  1.7411461e-19  
6694.5  1.0131397e-16  1.7437701e-19  
6695.0  1.0029966e-16  1.7395268e-19  
6695.5  1.0100156e-16  1.7378547e-19  
6696.0  1.0158749e-16  1.7443343e-19  
6696.5  1.0148631e-16  1.7411476e-19  
6697.0  1.020613e-16  1.7389493e-19  
6697.5  1.0234073e-16  1.741963e-19  
6698.0  1.0127129e-16  1.7408107e-19  
6698.5  9.7214939e-17  1.740703e-19  
6699.0  9.4251654e-17  1.7409483e-19  
6699.5  9.1859943e-17  1.7402381e-19  
6700.0  9.301005e-17  1.7357043e-19  
6700.5  9.292944e-17  1.7372029e-19  
6701.0  9.2907777e-17  1.7404574e-19  
6701.5  9.4634487e-17  1.7382162e-19  
6702.0  9.7035978e-17  1.7368756e-19  
6702.5  9.7182817e-17  1.7365616e-19  
6703.0  9.6410877e-17  1.7376635e-19  
6703.5  9.3616049e-17  1.7395593e-19  
6704.0  9.1658658e-17  1.7341123e-19  
6704.5  8.8956739e-17  1.7320741e-19  
6705.0  8.95061e-17  1.7370665e-19  
6705.5  8.8515421e-17  1.7354502e-19  
6706.0  9.3316547e-17  1.7323112e-19  
6706.5  9.7181709e-17  1.7320078e-19  
6707.0  9.7302442e-17  1.7322111e-19  
6707.5  9.5876831e-17  1.7341942e-19  
6708.0  9.3092956e-17  1.734793e-19  
6708.5  9.214638e-17  1.733815e-19  
6709.0  9.0249794e-17  1.7324393e-19  
6709.5  8.9977161e-17  1.7324237e-19  
6710.0  8.952216e-17  1.7337207e-19  
6710.5  8.8082078e-17  1.7322003e-19  
6711.0  8.6796925e-17  1.7321841e-19  
6711.5  8.7569256e-17  1.7333922e-19  
6712.0  8.5640221e-17  1.7366635e-19  
6712.5  8.2217802e-17  1.7378938e-19  
6713.0  8.1541454e-17  1.7341653e-19  
6713.5  7.8341543e-17  1.7302371e-19  
6714.0  7.4425126e-17  1.7349819e-19  
6714.5  6.0086137e-17  1.7383261e-19  
6715.0  5.3343739e-17  1.7347357e-19  
6715.5  4.5664972e-17  1.7336326e-19  
6716.0  4.2861213e-17  1.7362776e-19  
6716.5  3.9110508e-17  1.7369414e-19  
6717.0  3.7016049e-17  1.733952e-19  
6717.5  3.5404354e-17  1.7354485e-19  
6718.0  3.8444695e-17  1.7351693e-19  
6718.5  4.0178233e-17  1.7340594e-19  
6719.0  4.5872326e-17  1.73107e-19  
6719.5  4.4929103e-17  1.7329115e-19  
6720.0  4.5589418e-17  1.7345129e-19  
6720.5  4.1800737e-17  1.7310077e-19  
6721.0  4.1528032e-17  1.7322451e-19  
6721.5  4.4857431e-17  1.7320427e-19  
6722.0  5.3912356e-17  1.7303523e-19  
6722.5  6.4783404e-17  1.7320433e-19  
6723.0  7.3720162e-17  1.7328286e-19  
6723.5  7.814855e-17  1.7347402e-19  
6724.0  8.3605519e-17  1.7352164e-19  
6724.5  8.4297818e-17  1.7326423e-19  
6725.0  8.5212224e-17  1.7349478e-19  
6725.5  8.364488e-17  1.7374753e-19  
6726.0  8.2014708e-17  1.7358244e-19  
6726.5  8.1552346e-17  1.7363937e-19  
6727.0  7.9042732e-17  1.7363083e-19  
6727.5  7.7415857e-17  1.7379476e-19  
6728.0  7.404196e-17  1.7379019e-19  
6728.5  6.7449377e-17  1.7363143e-19  
6729.0  6.1039615e-17  1.7370643e-19  
6729.5  5.8552868e-17  1.7364586e-19  
6730.0  5.172383e-17  1.7357309e-19  
6730.5  4.9543774e-17  1.7377167e-19  
6731.0  4.6501738e-17  1.7352586e-19  
6731.5  4.3687766e-17  1.7328545e-19  
6732.0  4.1370409e-17  1.7310303e-19  
6732.5  3.952076e-17  1.7306984e-19  
6733.0  3.8807483e-17  1.7323448e-19  
6733.5  4.1021442e-17  1.7295813e-19  
6734.0  4.0371772e-17  1.7302391e-19  
6734.5  4.046611e-17  1.7314758e-19  
6735.0  4.5403641e-17  1.7296383e-19  
6735.5  4.8925413e-17  1.7238248e-19  
6736.0  5.3469694e-17  1.7210612e-19  
6736.5  5.6996862e-17  1.724985e-19  
6737.0  6.2119167e-17  1.7303727e-19  
6737.5  6.7188864e-17  1.7296441e-19  
6738.0  7.2734797e-17  1.7247593e-19  
6738.5  7.5172815e-17  1.722438e-19  
6739.0  7.8475414e-17  1.7241421e-19  
6739.5  7.777369e-17  1.7295506e-19  
6740.0  7.6941561e-17  1.73001e-19  
6740.5  7.6696317e-17  1.7239782e-19  
6741.0  7.4271532e-17  1.7225049e-19  
6741.5  6.9552896e-17  1.7249441e-19  
6742.0  6.6916743e-17  1.7260182e-19  
6742.5  6.6273326e-17  1.7250145e-19  
6743.0  6.7877191e-17  1.7259988e-19  
6743.5  6.9353661e-17  1.7272148e-19  
6744.0  7.2786992e-17  1.7233677e-19  
6744.5  7.2473022e-17  1.7209164e-19  
6745.0  7.6714474e-17  1.7212944e-19  
6745.5  7.7044622e-17  1.7241458e-19  
6746.0  7.6306949e-17  1.7245239e-19  
6746.5  7.3075887e-17  1.7219187e-19  
6747.0  6.7908573e-17  1.7201838e-19  
6747.5  6.5326132e-17  1.7180534e-19  
6748.0  6.2102217e-17  1.7176017e-19  
6748.5  6.0556381e-17  1.7166076e-19  
6749.0  5.9997557e-17  1.718225e-19  
6749.5  5.8314632e-17  1.7193411e-19  
6750.0  5.8558484e-17  1.7146679e-19  
6750.5  5.6028363e-17  1.7157634e-19  
6751.0  5.5170167e-17  1.7167704e-19  
6751.5  5.4511117e-17  1.7147286e-19  
6752.0  5.7344086e-17  1.7160526e-19  
6752.5  5.9794171e-17  1.7160018e-19  
6753.0  5.8901093e-17  1.714268e-19  
6753.5  5.8339846e-17  1.7135545e-19  
6754.0  5.5843844e-17  1.7137801e-19  
6754.5  5.4818778e-17  1.7138743e-19  
6755.0  5.3875342e-17  1.7151866e-19  
6755.5  5.3065808e-17  1.7115817e-19  
6756.0  5.3935779e-17  1.7118005e-19  
6756.5  5.5862286e-17  1.715433e-19  
6757.0  5.8114808e-17  1.7146356e-19  
6757.5  5.5870651e-17  1.711332e-19  
6758.0  5.4444511e-17  1.711354e-19  
6758.5  5.2273941e-17  1.7119222e-19  
6759.0  5.1324293e-17  1.7105083e-19  
6759.5  5.2424548e-17  1.7104892e-19  
6760.0  5.3677131e-17  1.7108911e-19  
6760.5  5.3166889e-17  1.7080243e-19  
6761.0  5.131256e-17  1.7039093e-19  
6761.5  4.9845741e-17  1.7068058e-19  
6762.0  4.8864545e-17  1.706177e-19  
6762.5  4.631595e-17  1.7043822e-19  
6763.0  4.6075868e-17  1.7036202e-19  
6763.5  4.9181347e-17  1.7040632e-19  
6764.0  4.7811676e-17  1.7024314e-19  
6764.5  4.7018765e-17  1.7012871e-19  
6765.0  4.5939192e-17  1.7022369e-19  
6765.5  4.5703298e-17  1.7011243e-19  
6766.0  4.7192719e-17  1.7002349e-19  
6766.5  4.8831659e-17  1.7012001e-19  
6767.0  4.8512532e-17  1.7018315e-19  
6767.5  4.8611039e-17  1.7016352e-19  
6768.0  4.6485839e-17  1.7015003e-19  
6768.5  4.5226298e-17  1.6987993e-19  
6769.0  4.8568776e-17  1.7013938e-19  
6769.5  5.0618275e-17  1.7060477e-19  
6770.0  5.0766764e-17  1.7003664e-19  
6770.5  5.0063433e-17  1.6994072e-19  
6771.0  4.7526834e-17  1.7030653e-19  
6771.5  4.5500822e-17  1.7033492e-19  
6772.0  4.3933129e-17  1.7042111e-19  
6772.5  4.4096992e-17  1.7066049e-19  
6773.0  4.4777484e-17  1.7077346e-19  
6773.5  4.4960415e-17  1.7091592e-19  
6774.0  4.3997494e-17  1.7079529e-19  
6774.5  4.4702534e-17  1.7031637e-19  
6775.0  4.6556737e-17  1.706604e-19  
6775.5  4.7743993e-17  1.7117285e-19  
6776.0  4.8781037e-17  1.7097767e-19  
6776.5  4.8056613e-17  1.7120396e-19  
6777.0  4.7779749e-17  1.7124133e-19  
6777.5  4.8860585e-17  1.7074846e-19  
6778.0  4.9955031e-17  1.7071821e-19  
6778.5  5.0741697e-17  1.7096577e-19  
6779.0  5.0592499e-17  1.7114013e-19  
6779.5  4.7547276e-17  1.7094646e-19  
6780.0  4.8629571e-17  1.7081281e-19  
6780.5  4.6800873e-17  1.710192e-19  
6781.0  4.5767693e-17  1.7074873e-19  
6781.5  4.4798456e-17  1.7055728e-19  
6782.0  4.7697438e-17  1.7057834e-19  
6782.5  4.9726791e-17  1.7061396e-19  
6783.0  5.2234338e-17  1.7042977e-19  
6783.5  5.1577987e-17  1.7028293e-19  
6784.0  4.7986779e-17  1.7029529e-19  
6784.5  4.5732028e-17  1.7012034e-19  
6785.0  4.2656304e-17  1.6988529e-19  
6785.5  4.4376072e-17  1.6985724e-19  
6786.0  4.6733661e-17  1.6996468e-19  
6786.5  4.872498e-17  1.6992649e-19  
6787.0  4.9002494e-17  1.6975947e-19  
6787.5  4.9258345e-17  1.6969922e-19  
6788.0  4.7992951e-17  1.6969817e-19  
6788.5  4.7405131e-17  1.6962779e-19  
6789.0  4.6235239e-17  1.6955411e-19  
6789.5  4.5831163e-17  1.6938829e-19  
6790.0  4.5163674e-17  1.6971098e-19  
6790.5  4.6280708e-17  1.7011417e-19  
6791.0  4.7281434e-17  1.6950045e-19  
6791.5  4.7976535e-17  1.692646e-19  
6792.0  4.9335007e-17  1.6974002e-19  
6792.5  5.149152e-17  1.6982082e-19  
6793.0  5.3850667e-17  1.6989874e-19  
6793.5  5.3787743e-17  1.6992548e-19  
6794.0  5.2109349e-17  1.6953782e-19  
6794.5  4.9061805e-17  1.6955785e-19  
6795.0  4.5406333e-17  1.6983594e-19  
6795.5  4.462902e-17  1.6982948e-19  
6796.0  4.3997537e-17  1.6942758e-19  
6796.5  4.4053916e-17  1.6943752e-19  
6797.0  4.4234979e-17  1.6977678e-19  
6797.5  4.6952263e-17  1.6963606e-19  
6798.0  4.8203504e-17  1.6954668e-19  
6798.5  4.925348e-17  1.6956145e-19  
6799.0  5.035685e-17  1.6957121e-19  
6799.5  5.2380278e-17  1.6952716e-19  
6800.0  5.1745329e-17  1.6938011e-19  
6800.5  5.0868203e-17  1.6918429e-19  
6801.0  4.8098564e-17  1.6931307e-19  
6801.5  4.5860828e-17  1.6950648e-19  
6802.0  4.6891546e-17  1.6946431e-19  
6802.5  4.7023319e-17  1.6924498e-19  
6803.0  4.6525811e-17  1.6920562e-19  
6803.5  4.6140042e-17  1.6921199e-19  
6804.0  4.8373035e-17  1.6926156e-19  
6804.5  4.9346147e-17  1.6937093e-19  
6805.0  5.0760166e-17  1.691681e-19  
6805.5  5.1397646e-17  1.693384e-19  
6806.0  5.2851858e-17  1.6943489e-19  
6806.5  5.3134175e-17  1.6921508e-19  
6807.0  5.3245203e-17  1.6947924e-19  
6807.5  5.3858442e-17  1.6956653e-19  
6808.0  5.3506864e-17  1.6886794e-19  
6808.5  5.5053857e-17  1.6907124e-19  
6809.0  5.7042448e-17  1.6966411e-19  
6809.5  5.3638351e-17  1.694075e-19  
6810.0  4.9761757e-17  1.6946231e-19  
6810.5  4.6808938e-17  1.6937012e-19  
6811.0  4.6375193e-17  1.6913675e-19  
6811.5  4.9504281e-17  1.690518e-19  
6812.0  5.1549163e-17  1.6905679e-19  
6812.5  5.2006224e-17  1.6925988e-19  
6813.0  5.2375873e-17  1.695123e-19  
6813.5  5.0043903e-17  1.6953904e-19  
6814.0  4.9106378e-17  1.6926946e-19  
6814.5  5.0346722e-17  1.688618e-19  
6815.0  5.120751e-17  1.689615e-19  
6815.5  5.1608245e-17  1.6922443e-19  
6816.0  5.1073926e-17  1.6913593e-19  
6816.5  5.1283248e-17  1.6912816e-19  
6817.0  5.4204697e-17  1.6926505e-19  
6817.5  5.6708054e-17  1.69156e-19  
6818.0  5.9013593e-17  1.6881676e-19  
6818.5  5.9011629e-17  1.6868157e-19  
6819.0  5.699566e-17  1.6893288e-19  
6819.5  5.6620826e-17  1.6916642e-19  
6820.0  5.4866736e-17  1.6918558e-19  
6820.5  5.4303165e-17  1.6883411e-19  
6821.0  5.3020743e-17  1.6882217e-19  
6821.5  5.4413674e-17  1.6896129e-19  
6822.0  5.4616412e-17  1.6905777e-19  
6822.5  5.5383954e-17  1.6915524e-19  
6823.0  5.4518383e-17  1.6891821e-19  
6823.5  5.4872241e-17  1.6874242e-19  
6824.0  5.5382359e-17  1.6900268e-19  
6824.5  5.814354e-17  1.6888311e-19  
6825.0  6.0216403e-17  1.6891475e-19  
6825.5  6.1038418e-17  1.6863739e-19  
6826.0  5.9773318e-17  1.6876553e-19  
6826.5  5.8925515e-17  1.6925917e-19  
6827.0  5.6937925e-17  1.6936517e-19  
6827.5  5.8995212e-17  1.6918776e-19  
6828.0  5.9882422e-17  1.6872954e-19  
6828.5  6.0223325e-17  1.6869457e-19  
6829.0  6.0416168e-17  1.6912499e-19  
6829.5  5.8830155e-17  1.6917363e-19  
6830.0  6.0405117e-17  1.6892186e-19  
6830.5  5.893724e-17  1.6882744e-19  
6831.0  5.9755914e-17  1.690403e-19  
6831.5  5.9412675e-17  1.6921269e-19  
6832.0  6.0296216e-17  1.6908716e-19  
6832.5  6.0401989e-17  1.6897376e-19  
6833.0  5.993001e-17  1.6876721e-19  
6833.5  5.8759608e-17  1.6875686e-19  
6834.0  5.7072992e-17  1.689896e-19  
6834.5  5.7498445e-17  1.6896374e-19  
6835.0  5.8119296e-17  1.6859449e-19  
6835.5  5.8926067e-17  1.6900056e-19  
6836.0  6.1133894e-17  1.6943976e-19  
6836.5  6.2910573e-17  1.6885688e-19  
6837.0  6.3670379e-17  1.6859434e-19  
6837.5  6.1619434e-17  1.6893901e-19  
6838.0  6.0408007e-17  1.6895302e-19  
6838.5  5.7945725e-17  1.6891568e-19  
6839.0  5.7301732e-17  1.6915226e-19  
6839.5  5.9619968e-17  1.691131e-19  
6840.0  5.9479856e-17  1.6875212e-19  
6840.5  6.1423007e-17  1.6880725e-19  
6841.0  6.2118207e-17  1.69366e-19  
6841.5  6.5236077e-17  1.6935724e-19  
6842.0  6.545508e-17  1.6888399e-19  
6842.5  6.19003e-17  1.6912395e-19  
6843.0  5.7788185e-17  1.6918963e-19  
6843.5  6.1101195e-17  1.6915185e-19  
6844.0  6.1445507e-17  1.6914288e-19  
6844.5  5.9606109e-17  1.6919468e-19  
6845.0  6.0611012e-17  1.6927658e-19  
6845.5  5.9514612e-17  1.691864e-19  
6846.0  6.1108346e-17  1.6948634e-19  
6846.5  6.1617348e-17  1.695091e-19  
6847.0  6.1134154e-17  1.6931388e-19  
6847.5  6.3439738e-17  1.6959935e-19  
6848.0  6.4135857e-17  1.6986773e-19  
6848.5  6.0887067e-17  1.6948831e-19  
6849.0  5.9113767e-17  1.6945834e-19  
6849.5  6.0815077e-17  1.6972226e-19  
6850.0  6.0895546e-17  1.694037e-19  
6850.5  6.1184004e-17  1.6865265e-19  
6851.0  6.281855e-17  1.679083e-19  
6851.5  6.508547e-17  1.6841394e-19  
6852.0  6.7745387e-17  1.6918698e-19  
6852.5  6.6714715e-17  1.6921203e-19  
6853.0  6.4281485e-17  1.6915936e-19  
6853.5  6.7005389e-17  1.6950949e-19  
6854.0  6.6746828e-17  1.6988361e-19  
6854.5  6.5874997e-17  1.6997656e-19  
6855.0  6.3615715e-17  1.6883658e-19  
6855.5  6.1214064e-17  1.6795237e-19  
6856.0  6.2678026e-17  1.6785384e-19  
6856.5  6.3495892e-17  1.6847335e-19  
6857.0  6.7437994e-17  1.6880182e-19  
6857.5  6.894104e-17  1.6850006e-19  
6858.0  6.9943519e-17  1.6882143e-19  
6858.5  7.1413536e-17  1.6968435e-19  
6859.0  7.1961352e-17  1.7013532e-19  
6859.5  7.1157605e-17  1.7013918e-19  
6860.0  7.0086232e-17  1.6947988e-19  
6860.5  6.8476156e-17  1.6877428e-19  
6861.0  6.9094555e-17  1.687702e-19  
6861.5  6.783577e-17  1.6873589e-19  
6862.0  6.6610003e-17  1.6812581e-19  
6862.5  7.1298496e-17  1.6805693e-19  
6863.0  7.4147268e-17  1.6860696e-19  
6863.5  8.2282745e-17  1.6978074e-19  
6864.0  8.9074175e-17  1.6985355e-19  
6864.5  9.3180266e-17  1.6895801e-19  
6865.0  9.3453292e-17  1.6915939e-19  
6865.5  8.8019107e-17  1.6903964e-19  
6866.0  7.8754059e-17  1.6872615e-19  
6866.5  7.0597864e-17  1.6854638e-19  
6867.0  6.8913587e-17  1.6843878e-19  
6867.5  6.7450021e-17  1.6838406e-19  
6868.0  6.3451415e-17  1.6863761e-19  
6868.5  5.9463163e-17  1.6872164e-19  
6869.0  5.7114473e-17  1.6852867e-19  
6869.5  5.7996706e-17  1.6840503e-19  
6870.0  5.9891803e-17  1.6819361e-19  
6870.5  6.2784947e-17  1.6852422e-19  
6871.0  6.7455474e-17  1.6895923e-19  
6871.5  6.7868378e-17  1.6915507e-19  
6872.0  7.0869701e-17  1.6883994e-19  
6872.5  7.1810988e-17  1.6837915e-19  
6873.0  7.166886e-17  1.6842488e-19  
6873.5  6.9170673e-17  1.6869997e-19  
6874.0  6.9167227e-17  1.6883774e-19  
6874.5  6.8124787e-17  1.6844278e-19  
6875.0  7.1730362e-17  1.6847679e-19  
6875.5  7.3650307e-17  1.6876579e-19  
6876.0  7.8566503e-17  1.6886915e-19  
6876.5  8.0763984e-17  1.6853796e-19  
6877.0  8.1343829e-17  1.6818218e-19  
6877.5  8.1706782e-17  1.6861664e-19  
6878.0  8.4039179e-17  1.6904052e-19  
6878.5  8.5254904e-17  1.6857697e-19  
6879.0  8.5635887e-17  1.6848053e-19  
6879.5  8.641704e-17  1.6846216e-19  
6880.0  8.6037622e-17  1.6856085e-19  
6880.5  8.743344e-17  1.6883536e-19  
6881.0  8.865498e-17  1.6873318e-19  
6881.5  8.9597695e-17  1.6849049e-19  
6882.0  9.0607551e-17  1.684474e-19  
6882.5  8.9521445e-17  1.6880933e-19  
6883.0  8.6003387e-17  1.6945387e-19  
6883.5  8.3257898e-17  1.7018034e-19  
6884.0  8.2376831e-17  1.7119172e-19  
6884.5  8.119832e-17  1.7003659e-19  
6885.0  7.9916724e-17  1.6822923e-19  
6885.5  7.6841346e-17  1.6825562e-19  
6886.0  7.5456358e-17  1.6938238e-19  
6886.5  7.4921696e-17  1.7093773e-19  
6887.0  7.5541878e-17  1.7241121e-19  
6887.5  7.7695994e-17  1.7357786e-19  
6888.0  7.8933474e-17  1.7488311e-19  
6888.5  7.7579866e-17  1.7637878e-19  
6889.0  7.9010239e-17  1.7831541e-19  
6889.5  8.016937e-17  1.8041802e-19  
6890.0  8.260602e-17  1.8259231e-19  
6890.5  8.1133197e-17  1.8456366e-19  
6891.0  8.159496e-17  1.869146e-19  
6891.5  8.0229458e-17  1.884885e-19  
6892.0  8.190388e-17  1.9008427e-19  
6892.5  8.4016186e-17  1.9327122e-19  
6893.0  8.6054995e-17  1.9875033e-19  
6893.5  8.856162e-17  2.0251092e-19  
6894.0  8.9623062e-17  2.0370791e-19  
6894.5  9.0591215e-17  2.0461939e-19  
6895.0  9.3904044e-17  2.0572111e-19  
6895.5  9.4772594e-17  2.0703725e-19  
6896.0  9.5749407e-17  2.0797436e-19  
6896.5  9.5641443e-17  2.0846661e-19  
6897.0  9.6980615e-17  2.0880961e-19  
6897.5  9.5003944e-17  2.0956593e-19  
6898.0  9.6059799e-17  2.0958173e-19  
6898.5  9.562972e-17  2.0885215e-19  
6899.0  9.3820916e-17  2.0863869e-19  
6899.5  9.179513e-17  2.0866332e-19  
6900.0  8.9468932e-17  2.0801024e-19  
6900.5  8.9362292e-17  2.07733e-19  
6901.0  9.2740018e-17  2.0731592e-19  
6901.5  9.4561641e-17  2.0537279e-19  
6902.0  9.6638825e-17  2.0333716e-19  
6902.5  9.6513566e-17  2.0139907e-19  
6903.0  9.6190661e-17  2.0024224e-19  
6903.5  9.8558165e-17  1.989578e-19  
6904.0  9.7845187e-17  1.9697259e-19  
6904.5  9.8852737e-17  1.950549e-19  
6905.0  1.012738e-16  1.9434175e-19  
6905.5  1.0624936e-16  1.9254633e-19  
6906.0  1.0580929e-16  1.9046675e-19  
6906.5  1.0598388e-16  1.8911793e-19  
6907.0  1.0593239e-16  1.8787347e-19  
6907.5  1.0602978e-16  1.8680424e-19  
6908.0  1.0511923e-16  1.8552857e-19  
6908.5  1.0150227e-16  1.8473625e-19  
6909.0  1.0065044e-16  1.8400209e-19  
6909.5  9.9224103e-17  1.8306704e-19  
6910.0  1.0372192e-16  1.8317902e-19  
6910.5  1.0859386e-16  1.8310568e-19  
6911.0  1.1487864e-16  1.8273801e-19  
6911.5  1.1510153e-16  1.8288988e-19  
6912.0  1.1400181e-16  1.8325913e-19  
6912.5  1.1131629e-16  1.8347084e-19  
6913.0  1.08266e-16  1.8394864e-19  
6913.5  1.10059e-16  1.8508279e-19  
6914.0  1.1085456e-16  1.8621156e-19  
6914.5  1.1555476e-16  1.866756e-19  
6915.0  1.1610625e-16  1.8677913e-19  
6915.5  1.164044e-16  1.8734673e-19  
6916.0  1.196145e-16  1.8756591e-19  
6916.5  1.2160724e-16  1.8801392e-19  
6917.0  1.2179325e-16  1.8835657e-19  
6917.5  1.2218828e-16  1.8887613e-19  
6918.0  1.1762837e-16  1.8937388e-19  
6918.5  1.1657413e-16  1.8988341e-19  
6919.0  1.1546756e-16  1.8979244e-19  
6919.5  1.1766172e-16  1.8933965e-19  
6920.0  1.1697555e-16  1.8919301e-19  
6920.5  1.1768432e-16  1.891769e-19  
6921.0  1.1964159e-16  1.8926939e-19  
6921.5  1.2224122e-16  1.8818392e-19  
6922.0  1.1999036e-16  1.8672571e-19  
6922.5  1.1930688e-16  1.8687046e-19  
6923.0  1.2134438e-16  1.864316e-19  
6923.5  1.2313755e-16  1.8630499e-19  
6924.0  1.2331537e-16  1.8636938e-19  
6924.5  1.2365679e-16  1.8577351e-19  
6925.0  1.2474622e-16  1.8552532e-19  
6925.5  1.2627664e-16  1.8530995e-19  
6926.0  1.2734299e-16  1.8447588e-19  
6926.5  1.2766898e-16  1.8408589e-19  
6927.0  1.275674e-16  1.841519e-19  
6927.5  1.2853179e-16  1.8399521e-19  
6928.0  1.2556361e-16  1.8343799e-19  
6928.5  1.2471172e-16  1.8256833e-19  
6929.0  1.2470226e-16  1.8230983e-19  
6929.5  1.2412668e-16  1.8246451e-19  
6930.0  1.2314764e-16  1.8270444e-19  
6930.5  1.2406988e-16  1.8285755e-19  
6931.0  1.2330632e-16  1.8244621e-19  
6931.5  1.2368967e-16  1.818269e-19  
6932.0  1.209405e-16  1.8176735e-19  
6932.5  1.1945404e-16  1.8181601e-19  
6933.0  1.1935977e-16  1.8169817e-19  
6933.5  1.2004537e-16  1.8027691e-19  
6934.0  1.2073124e-16  1.7888402e-19  
6934.5  1.2219449e-16  1.7872299e-19  
6935.0  1.2145564e-16  1.7897548e-19  
6935.5  1.2252259e-16  1.7945954e-19  
6936.0  1.2297326e-16  1.790747e-19  
6936.5  1.2414996e-16  1.7847884e-19  
6937.0  1.2643336e-16  1.780841e-19  
6937.5  1.2681107e-16  1.7804109e-19  
6938.0  1.2652286e-16  1.7787644e-19  
6938.5  1.244681e-16  1.772283e-19  
6939.0  1.2355073e-16  1.7698787e-19  
6939.5  1.2616647e-16  1.7663857e-19  
6940.0  1.2855513e-16  1.7602473e-19  
6940.5  1.2721659e-16  1.7544623e-19  
6941.0  1.2587858e-16  1.7593484e-19  
6941.5  1.2525224e-16  1.7666122e-19  
6942.0  1.2422467e-16  1.7673383e-19  
6942.5  1.2488743e-16  1.7669749e-19  
6943.0  1.2598606e-16  1.7709012e-19  
6943.5  1.2780532e-16  1.7648378e-19  
6944.0  1.3163538e-16  1.7475236e-19  
6944.5  1.3298935e-16  1.7330735e-19  
6945.0  1.3114379e-16  1.734243e-19  
6945.5  1.2772036e-16  1.7437572e-19  
6946.0  1.275292e-16  1.7422778e-19  
6946.5  1.2547297e-16  1.7400973e-19  
6947.0  1.2454399e-16  1.7430288e-19  
6947.5  1.23788e-16  1.7408412e-19  
6948.0  1.2375219e-16  1.734758e-19  
6948.5  1.2347834e-16  1.7360498e-19  
6949.0  1.245687e-16  1.7404088e-19  
6949.5  1.2275357e-16  1.7355016e-19  
6950.0  1.2262652e-16  1.7312514e-19  
6950.5  1.2216515e-16  1.727815e-19  
6951.0  1.2462711e-16  1.721895e-19  
6951.5  1.2658933e-16  1.7196913e-19  
6952.0  1.2900251e-16  1.7331524e-19  
6952.5  1.3209062e-16  1.7447005e-19  
6953.0  1.3071425e-16  1.7404408e-19  
6953.5  1.2754087e-16  1.7336026e-19  
6954.0  1.248875e-16  1.7302369e-19  
6954.5  1.2633793e-16  1.727461e-19  
6955.0  1.2649245e-16  1.7224578e-19  
6955.5  1.264848e-16  1.721263e-19  
6956.0  1.2474422e-16  1.7229029e-19  
6956.5  1.2678737e-16  1.7221809e-19  
6957.0  1.2777011e-16  1.7217368e-19  
6957.5  1.2772865e-16  1.7213377e-19  
6958.0  1.2710725e-16  1.7195241e-19  
6958.5  1.2293787e-16  1.7211586e-19  
6959.0  1.216581e-16  1.7224058e-19  
6959.5  1.1972296e-16  1.7254825e-19  
6960.0  1.228054e-16  1.7261756e-19  
6960.5  1.2441242e-16  1.7158916e-19  
6961.0  1.2627608e-16  1.7128726e-19  
6961.5  1.2586833e-16  1.7164542e-19  
6962.0  1.2642319e-16  1.7191412e-19  
6962.5  1.2693803e-16  1.7253857e-19  
6963.0  1.2797146e-16  1.7239166e-19  
6963.5  1.2891496e-16  1.7237447e-19  
6964.0  1.2971408e-16  1.7287295e-19  
6964.5  1.3119306e-16  1.7273374e-19  
6965.0  1.301897e-16  1.7275297e-19  
6965.5  1.2877962e-16  1.7309909e-19  
6966.0  1.2677306e-16  1.7307564e-19  
6966.5  1.2548198e-16  1.7282087e-19  
6967.0  1.2718571e-16  1.7282481e-19  
6967.5  1.2656295e-16  1.7288797e-19  
6968.0  1.2461897e-16  1.7330437e-19  
6968.5  1.2581756e-16  1.7460486e-19  
6969.0  1.2545641e-16  1.7598021e-19  
6969.5  1.2500692e-16  1.7544627e-19  
6970.0  1.2701989e-16  1.7246344e-19  
6970.5  1.2924893e-16  1.7154409e-19  
6971.0  1.3149949e-16  1.7199621e-19  
6971.5  1.336568e-16  1.7297737e-19  
6972.0  1.3210608e-16  1.7324579e-19  
6972.5  1.3168621e-16  1.7274263e-19  
6973.0  1.2861681e-16  1.7274574e-19  
6973.5  1.2536207e-16  1.7276786e-19  
6974.0  1.256813e-16  1.7260864e-19  
6974.5  1.2630281e-16  1.7253483e-19  
6975.0  1.2437046e-16  1.7255208e-19  
6975.5  1.2709228e-16  1.7254269e-19  
6976.0  1.2875795e-16  1.7181957e-19  
6976.5  1.3182994e-16  1.7101736e-19  
6977.0  1.3418801e-16  1.7065016e-19  
6977.5  1.368766e-16  1.7113438e-19  
6978.0  1.371021e-16  1.721099e-19  
6978.5  1.3612786e-16  1.7362746e-19  
6979.0  1.3474537e-16  1.7342352e-19  
6979.5  1.331032e-16  1.7217576e-19  
6980.0  1.3557922e-16  1.7137491e-19  
6980.5  1.3610962e-16  1.7126883e-19  
6981.0  1.3784033e-16  1.7185487e-19  
6981.5  1.4123574e-16  1.7138643e-19  
6982.0  1.4259128e-16  1.7102702e-19  
6982.5  1.4175932e-16  1.7137517e-19  
6983.0  1.4062522e-16  1.7133996e-19  
6983.5  1.4054381e-16  1.7133296e-19  
6984.0  1.3855896e-16  1.7125801e-19  
6984.5  1.3577246e-16  1.7151727e-19  
6985.0  1.332996e-16  1.7131782e-19  
6985.5  1.3105657e-16  1.7093552e-19  
6986.0  1.3177613e-16  1.7115183e-19  
6986.5  1.3239313e-16  1.715626e-19  
6987.0  1.3625255e-16  1.7138085e-19  
6987.5  1.3779641e-16  1.7095636e-19  
6988.0  1.3908571e-16  1.7095187e-19  
6988.5  1.3944991e-16  1.7100635e-19  
6989.0  1.4207394e-16  1.7122066e-19  
6989.5  1.4435046e-16  1.714045e-19  
6990.0  1.4605142e-16  1.7146965e-19  
6990.5  1.4608974e-16  1.7122415e-19  
6991.0  1.4180841e-16  1.7017844e-19  
6991.5  1.4024777e-16  1.6999005e-19  
6992.0  1.4069505e-16  1.7071692e-19  
6992.5  1.3990013e-16  1.7050227e-19  
6993.0  1.365676e-16  1.7003311e-19  
6993.5  1.3286314e-16  1.7039471e-19  
6994.0  1.2857438e-16  1.7050926e-19  
6994.5  1.2682391e-16  1.7019848e-19  
6995.0  1.2866858e-16  1.7004507e-19  
6995.5  1.3046362e-16  1.7033501e-19  
6996.0  1.3413867e-16  1.7028512e-19  
6996.5  1.3664859e-16  1.6963253e-19  
6997.0  1.4131549e-16  1.6987969e-19  
6997.5  1.4263166e-16  1.701499e-19  
6998.0  1.4599154e-16  1.7019411e-19  
6998.5  1.4549046e-16  1.7091513e-19  
6999.0  1.4674387e-16  1.7106723e-19  
6999.5  1.4576862e-16  1.6985416e-19  
7000.0  1.4442462e-16  1.693151e-19  
7000.5  1.4415575e-16  1.6945118e-19  
7001.0  1.4518157e-16  1.7003225e-19  
7001.5  1.4856284e-16  1.703325e-19  
7002.0  1.5235949e-16  1.7011381e-19  
7002.5  1.5244538e-16  1.7006023e-19  
7003.0  1.4972683e-16  1.7023048e-19  
7003.5  1.4716476e-16  1.7012618e-19  
7004.0  1.5022416e-16  1.7045571e-19  
7004.5  1.5260705e-16  1.7038208e-19  
7005.0  1.5617964e-16  1.7004753e-19  
7005.5  1.5541358e-16  1.7004031e-19  
7006.0  1.5704186e-16  1.6976669e-19  
7006.5  1.5716757e-16  1.6921626e-19  
7007.0  1.6029816e-16  1.6985444e-19  
7007.5  1.622878e-16  1.709109e-19  
7008.0  1.6394438e-16  1.7176491e-19  
7008.5  1.6447249e-16  1.7120486e-19  
7009.0  1.6436629e-16  1.7038989e-19  
7009.5  1.6225703e-16  1.7044325e-19  
7010.0  1.6260294e-16  1.7070896e-19  
7010.5  1.6491586e-16  1.7075306e-19  
7011.0  1.6962771e-16  1.7109205e-19  
7011.5  1.7046243e-16  1.7110298e-19  
7012.0  1.7113001e-16  1.7099754e-19  
7012.5  1.6916e-16  1.7117233e-19  
7013.0  1.6651398e-16  1.7139016e-19  
7013.5  1.6457531e-16  1.7158579e-19  
7014.0  1.6478043e-16  1.7166534e-19  
7014.5  1.6777793e-16  1.7223621e-19  
7015.0  1.7087617e-16  1.7248124e-19  
7015.5  1.7190971e-16  1.7223382e-19  
7016.0  1.7576364e-16  1.7257172e-19  
7016.5  1.7853414e-16  1.72955e-19  
7017.0  1.7922765e-16  1.7278571e-19  
7017.5  1.7843921e-16  1.7292229e-19  
7018.0  1.7697463e-16  1.7298212e-19  
7018.5  1.7784368e-16  1.7284004e-19  
7019.0  1.8288021e-16  1.7311818e-19  
7019.5  1.8621969e-16  1.7334725e-19  
7020.0  1.870411e-16  1.7362601e-19  
7020.5  1.8834649e-16  1.7336134e-19  
7021.0  1.8811157e-16  1.7282715e-19  
7021.5  1.8866396e-16  1.7292652e-19  
7022.0  1.9003492e-16  1.7290459e-19  
7022.5  1.9269125e-16  1.7299141e-19  
7023.0  1.915854e-16  1.7327372e-19  
7023.5  1.9080289e-16  1.7312113e-19  
7024.0  1.9010483e-16  1.7280797e-19  
7024.5  1.930054e-16  1.730356e-19  
7025.0  1.9590591e-16  1.7304334e-19  
7025.5  1.9884979e-16  1.725181e-19  
7026.0  1.9975762e-16  1.7261627e-19  
7026.5  1.9984335e-16  1.7323788e-19  
7027.0  2.0082592e-16  1.7304112e-19  
7027.5  2.019578e-16  1.7286308e-19  
7028.0  2.0345404e-16  1.7322272e-19  
7028.5  2.0545914e-16  1.7360555e-19  
7029.0  2.0560613e-16  1.7346217e-19  
7029.5  2.0854666e-16  1.7318995e-19  
7030.0  2.1112207e-16  1.7331504e-19  
7030.5  2.1653902e-16  1.7377013e-19  
7031.0  2.1573184e-16  1.7409951e-19  
7031.5  2.1298347e-16  1.7407943e-19  
7032.0  2.1426954e-16  1.7358577e-19  
7032.5  2.1855491e-16  1.7312752e-19  
7033.0  2.2246869e-16  1.7345184e-19  
7033.5  2.2467044e-16  1.7336425e-19  
7034.0  2.2352937e-16  1.7363294e-19  
7034.5  2.2386522e-16  1.7381739e-19  
7035.0  2.2418212e-16  1.7386019e-19  
7035.5  2.2796699e-16  1.7352722e-19  
7036.0  2.3260687e-16  1.7306739e-19  
7036.5  2.3463697e-16  1.7350425e-19  
7037.0  2.3919643e-16  1.7336036e-19  
7037.5  2.3975712e-16  1.7350281e-19  
7038.0  2.395639e-16  1.7334758e-19  
7038.5  2.3912728e-16  1.7293654e-19  
7039.0  2.3790888e-16  1.7308869e-19  
7039.5  2.3949938e-16  1.7300561e-19  
7040.0  2.4052827e-16  1.7293753e-19  
7040.5  2.4338408e-16  1.7339497e-19  
7041.0  2.4540911e-16  1.738093e-19  
7041.5  2.4744203e-16  1.734804e-19  
7042.0  2.5080144e-16  1.7338698e-19  
7042.5  2.5237431e-16  1.7334936e-19  
7043.0  2.5551597e-16  1.7337629e-19  
7043.5  2.5779639e-16  1.7364287e-19  
7044.0  2.6123585e-16  1.7356199e-19  
7044.5  2.6496662e-16  1.7350244e-19  
7045.0  2.6673197e-16  1.7376479e-19  
7045.5  2.7141626e-16  1.7373961e-19  
7046.0  2.7455542e-16  1.737589e-19  
7046.5  2.750614e-16  1.7423874e-19  
7047.0  2.7586161e-16  1.7429593e-19  
7047.5  2.7577645e-16  1.7383845e-19  
7048.0  2.7679635e-16  1.7402392e-19  
7048.5  2.7965184e-16  1.7479148e-19  
7049.0  2.8364278e-16  1.7508874e-19  
7049.5  2.9105875e-16  1.7480278e-19  
7050.0  2.9138698e-16  1.7479277e-19  
7050.5  2.907962e-16  1.7495293e-19  
7051.0  2.9021774e-16  1.7475882e-19  
7051.5  2.917767e-16  1.7505027e-19  
7052.0  2.9482924e-16  1.7552938e-19  
7052.5  2.9810981e-16  1.7541282e-19  
7053.0  3.0353616e-16  1.7506242e-19  
7053.5  3.0857514e-16  1.7536034e-19  
7054.0  3.1542658e-16  1.756221e-19  
7054.5  3.2016699e-16  1.7496966e-19  
7055.0  3.2321268e-16  1.7490392e-19  
7055.5  3.2053869e-16  1.7491889e-19  
7056.0  3.1832226e-16  1.7472386e-19  
7056.5  3.2114965e-16  1.7482258e-19  
7057.0  3.2420118e-16  1.7490672e-19  
7057.5  3.2883239e-16  1.7457041e-19  
7058.0  3.3316869e-16  1.7399613e-19  
7058.5  3.3575447e-16  1.7422761e-19  
7059.0  3.4058884e-16  1.7427153e-19  
7059.5  3.4172377e-16  1.7398036e-19  
7060.0  3.4123748e-16  1.7417116e-19  
7060.5  3.4190967e-16  1.739647e-19  
7061.0  3.4450552e-16  1.7370974e-19  
7061.5  3.5118687e-16  1.7389614e-19  
7062.0  3.5585817e-16  1.7397044e-19  
7062.5  3.5696496e-16  1.7381777e-19  
7063.0  3.5927507e-16  1.7382554e-19  
7063.5  3.6143359e-16  1.7391604e-19  
7064.0  3.6464618e-16  1.7392583e-19  
7064.5  3.6869773e-16  1.7388267e-19  
7065.0  3.7100457e-16  1.7401296e-19  
7065.5  3.7514018e-16  1.7436192e-19  
7066.0  3.760437e-16  1.7452654e-19  
7066.5  3.7456526e-16  1.7443721e-19  
7067.0  3.7575343e-16  1.7462706e-19  
7067.5  3.8001517e-16  1.749148e-19  
7068.0  3.8383274e-16  1.7469818e-19  
7068.5  3.8614175e-16  1.7461365e-19  
7069.0  3.8955603e-16  1.7456495e-19  
7069.5  3.9083753e-16  1.7459201e-19  
7070.0  3.9176121e-16  1.7486837e-19  
7070.5  3.9488951e-16  1.7486247e-19  
7071.0  3.9953103e-16  1.7487747e-19  
7071.5  4.0730846e-16  1.7512297e-19  
7072.0  4.139663e-16  1.7494214e-19  
7072.5  4.2181837e-16  1.7486099e-19  
7073.0  4.2608046e-16  1.7513416e-19  
7073.5  4.3176686e-16  1.7506669e-19  
7074.0  4.3116678e-16  1.7500206e-19  
7074.5  4.3187886e-16  1.7500803e-19  
7075.0  4.3137751e-16  1.7497302e-19  
7075.5  4.3156331e-16  1.7499114e-19  
7076.0  4.3189291e-16  1.7521111e-19  
7076.5  4.322904e-16  1.7513104e-19  
7077.0  4.3410994e-16  1.7530908e-19  
7077.5  4.3974143e-16  1.7561767e-19  
7078.0  4.4298854e-16  1.7556787e-19  
7078.5  4.4555576e-16  1.7560319e-19  
7079.0  4.4880047e-16  1.7582843e-19  
7079.5  4.5089056e-16  1.7565444e-19  
7080.0  4.551229e-16  1.7544709e-19  
7080.5  4.57818e-16  1.75953e-19  
7081.0  4.6113195e-16  1.7623325e-19  
7081.5  4.655132e-16  1.7583532e-19  
7082.0  4.6877582e-16  1.7594121e-19  
7082.5  4.7351297e-16  1.7613168e-19  
7083.0  4.7719337e-16  1.7628597e-19  
7083.5  4.7760607e-16  1.7627291e-19  
7084.0  4.7980395e-16  1.7594348e-19  
7084.5  4.8048689e-16  1.7610587e-19  
7085.0  4.82307e-16  1.7607131e-19  
7085.5  4.8586832e-16  1.7624338e-19  
7086.0  4.9100784e-16  1.7623228e-19  
7086.5  4.9437958e-16  1.7611765e-19  
7087.0  4.973039e-16  1.7612969e-19  
7087.5  4.9944507e-16  1.7613082e-19  
7088.0  5.0386771e-16  1.7575588e-19  
7088.5  5.121744e-16  1.7563868e-19  
7089.0  5.1342448e-16  1.7627795e-19  
7089.5  5.1576687e-16  1.7615986e-19  
7090.0  5.1707847e-16  1.7574102e-19  
7090.5  5.2101302e-16  1.758348e-19  
7091.0  5.2384702e-16  1.7579804e-19  
7091.5  5.2726835e-16  1.7530099e-19  
7092.0  5.3103683e-16  1.7538181e-19  
7092.5  5.340718e-16  1.7585083e-19  
7093.0  5.3951714e-16  1.7569087e-19  
7093.5  5.4265473e-16  1.7555554e-19  
7094.0  5.4205842e-16  1.7548792e-19  
7094.5  5.4321658e-16  1.7515338e-19  
7095.0  5.4556958e-16  1.750144e-19  
7095.5  5.4892375e-16  1.7552951e-19  
7096.0  5.5579959e-16  1.7571057e-19  
7096.5  5.6121105e-16  1.752586e-19  
7097.0  5.6463343e-16  1.7507118e-19  
7097.5  5.6867453e-16  1.7504971e-19  
7098.0  5.7109234e-16  1.7483151e-19  
7098.5  5.7396054e-16  1.7485933e-19  
7099.0  5.7554033e-16  1.7509465e-19  
7099.5  5.7701092e-16  1.7505117e-19  
7100.0  5.7853395e-16  1.7489766e-19  
7100.5  5.8351595e-16  1.7488311e-19  
7101.0  5.8662067e-16  1.7474825e-19  
7101.5  5.8850322e-16  1.7461665e-19  
7102.0  5.8877708e-16  1.7482225e-19  
7102.5  5.8930156e-16  1.7484282e-19  
7103.0  5.8962909e-16  1.7467189e-19  
7103.5  5.892552e-16  1.7458445e-19  
7104.0  5.9565701e-16  1.7455546e-19  
7104.5  5.9693762e-16  1.7447057e-19  
7105.0  6.0254974e-16  1.7409038e-19  
7105.5  6.0825976e-16  1.7406771e-19  
7106.0  6.1338692e-16  1.7438484e-19  
7106.5  6.1911889e-16  1.7441243e-19  
7107.0  6.189836e-16  1.7422659e-19  
7107.5  6.2113065e-16  1.7418231e-19  
7108.0  6.210534e-16  1.741412e-19  
7108.5  6.2024267e-16  1.7396598e-19  
7109.0  6.2139014e-16  1.7401229e-19  
7109.5  6.2505308e-16  1.7411742e-19  
7110.0  6.2973179e-16  1.737828e-19  
7110.5  6.3935033e-16  1.7365946e-19  
7111.0  6.4201597e-16  1.7379152e-19  
7111.5  6.4407106e-16  1.7393763e-19  
7112.0  6.4773076e-16  1.738495e-19  
7112.5  6.5086283e-16  1.7392357e-19  
7113.0  6.5614266e-16  1.741368e-19  
7113.5  6.5705089e-16  1.7352615e-19  
7114.0  6.5942236e-16  1.7354304e-19  
7114.5  6.5877946e-16  1.7398352e-19  
7115.0  6.6133605e-16  1.7389446e-19  
7115.5  6.6485263e-16  1.7382004e-19  
7116.0  6.6702182e-16  1.7376827e-19  
7116.5  6.7052834e-16  1.7354157e-19  
7117.0  6.7221204e-16  1.737871e-19  
7117.5  6.7277642e-16  1.7384276e-19  
7118.0  6.7439193e-16  1.7349338e-19  
7118.5  6.7672214e-16  1.7354862e-19  
7119.0  6.7964256e-16  1.7359938e-19  
7119.5  6.7972098e-16  1.7347428e-19  
7120.0  6.7918088e-16  1.7337654e-19  
7120.5  6.7972066e-16  1.7308165e-19  
7121.0  6.7941501e-16  1.7298548e-19  
7121.5  6.8508176e-16  1.7294093e-19  
7122.0  6.8868933e-16  1.7266007e-19  
7122.5  6.9447129e-16  1.7242378e-19  
7123.0  6.9957142e-16  1.7241395e-19  
7123.5  7.0245681e-16  1.7232073e-19  
7124.0  7.0683979e-16  1.7207961e-19  
7124.5  7.1044387e-16  1.7207071e-19  
7125.0  7.1545694e-16  1.7185537e-19  
7125.5  7.1844731e-16  1.7164465e-19  
7126.0  7.2064919e-16  1.7164188e-19  
7126.5  7.2381351e-16  1.7178346e-19  
7127.0  7.2480518e-16  1.7163761e-19  
7127.5  7.2622656e-16  1.7140512e-19  
7128.0  7.275112e-16  1.7170259e-19  
7128.5  7.2953315e-16  1.7180868e-19  
7129.0  7.3259404e-16  1.7147379e-19  
7129.5  7.3759943e-16  1.7169061e-19  
7130.0  7.4076369e-16  1.7167974e-19  
7130.5  7.4225585e-16  1.7146763e-19  
7131.0  7.4160386e-16  1.7143168e-19  
7131.5  7.470639e-16  1.7151137e-19  
7132.0  7.5157071e-16  1.7164358e-19  
7132.5  7.549681e-16  1.7181588e-19  
7133.0  7.5565213e-16  1.7156868e-19  
7133.5  7.5438332e-16  1.716199e-19  
7134.0  7.5487607e-16  1.7160169e-19  
7134.5  7.5475365e-16  1.714455e-19  
7135.0  7.5491088e-16  1.714528e-19  
7135.5  7.5305674e-16  1.712945e-19  
7136.0  7.5275439e-16  1.7139427e-19  
7136.5  7.5511776e-16  1.7130222e-19  
7137.0  7.573938e-16  1.7125763e-19  
7137.5  7.5907386e-16  1.7119661e-19  
7138.0  7.6195093e-16  1.7096372e-19  
7138.5  7.6418511e-16  1.7093885e-19  
7139.0  7.6454794e-16  1.7096544e-19  
7139.5  7.6300411e-16  1.7101626e-19  
7140.0  7.6841246e-16  1.7094381e-19  
7140.5  7.7069624e-16  1.7093138e-19  
7141.0  7.729863e-16  1.7082788e-19  
7141.5  7.7579759e-16  1.7070182e-19  
7142.0  7.8111432e-16  1.7095111e-19  
7142.5  7.8449265e-16  1.7117797e-19  
7143.0  7.8766549e-16  1.7091117e-19  
7143.5  7.9096997e-16  1.7072991e-19  
7144.0  7.9316971e-16  1.7086011e-19  
7144.5  7.9544956e-16  1.7103844e-19  
7145.0  7.9799592e-16  1.7119897e-19  
7145.5  7.9926269e-16  1.7096307e-19  
7146.0  8.0248202e-16  1.7089247e-19  
7146.5  8.051512e-16  1.71533e-19  
7147.0  8.0341018e-16  1.7143045e-19  
7147.5  8.0221938e-16  1.7101291e-19  
7148.0  8.000539e-16  1.7115263e-19  
7148.5  8.050603e-16  1.7122129e-19  
7149.0  8.0714956e-16  1.7127046e-19  
7149.5  8.0650511e-16  1.7152211e-19  
7150.0  8.0249086e-16  1.7154098e-19  
7150.5  7.9344416e-16  1.7132421e-19  
7151.0  7.8562076e-16  1.7130448e-19  
7151.5  7.8362059e-16  1.7116202e-19  
7152.0  7.9536038e-16  1.7129411e-19  
7152.5  8.0781731e-16  1.7156028e-19  
7153.0  8.2144836e-16  1.7158159e-19  
7153.5  8.2631834e-16  1.7163069e-19  
7154.0  8.2873158e-16  1.7135446e-19  
7154.5  8.3356143e-16  1.7113675e-19  
7155.0  8.335873e-16  1.7123994e-19  
7155.5  8.3172344e-16  1.7125377e-19  
7156.0  8.3365614e-16  1.7148337e-19  
7156.5  8.3336222e-16  1.7133997e-19  
7157.0  8.3303322e-16  1.7123088e-19  
7157.5  8.3511512e-16  1.7112772e-19  
7158.0  8.3735255e-16  1.7118554e-19  
7158.5  8.3322515e-16  1.7124807e-19  
7159.0  8.3338542e-16  1.7086908e-19  
7159.5  8.3801112e-16  1.710358e-19  
7160.0  8.3937511e-16  1.7154944e-19  
7160.5  8.4123096e-16  1.7112452e-19  
7161.0  8.4137923e-16  1.7039092e-19  
7161.5  8.4318746e-16  1.7085366e-19  
7162.0  8.4330139e-16  1.7141886e-19  
7162.5  8.4390359e-16  1.7118084e-19  
7163.0  8.4630756e-16  1.7084532e-19  
7163.5  8.4394019e-16  1.7075195e-19  
7164.0  8.4417852e-16  1.7090745e-19  
7164.5  8.4143623e-16  1.7099483e-19  
7165.0  8.4057914e-16  1.7093322e-19  
7165.5  8.3967398e-16  1.7089752e-19  
7166.0  8.3916462e-16  1.7088745e-19  
7166.5  8.3887178e-16  1.710712e-19  
7167.0  8.4076808e-16  1.7079576e-19  
7167.5  8.4422016e-16  1.7070391e-19  
7168.0  8.468145e-16  1.7068802e-19  
7168.5  8.466771e-16  1.7068703e-19  
7169.0  8.4422538e-16  1.7081369e-19  
7169.5  8.4456048e-16  1.7074508e-19  
7170.0  8.4560716e-16  1.707031e-19  
7170.5  8.4375726e-16  1.7064826e-19  
7171.0  8.4375915e-16  1.7037723e-19  
7171.5  8.4493222e-16  1.7021231e-19  
7172.0  8.4952828e-16  1.7028612e-19  
7172.5  8.494336e-16  1.7058239e-19  
7173.0  8.4925279e-16  1.7053176e-19  
7173.5  8.4753066e-16  1.7003542e-19  
7174.0  8.4535422e-16  1.7010874e-19  
7174.5  8.4648669e-16  1.7021448e-19  
7175.0  8.4623823e-16  1.7014729e-19  
7175.5  8.4909631e-16  1.7038332e-19  
7176.0  8.4984629e-16  1.7056666e-19  
7176.5  8.4786142e-16  1.703713e-19  
7177.0  8.5030328e-16  1.7009134e-19  
7177.5  8.5037812e-16  1.6996485e-19  
7178.0  8.5575946e-16  1.7005473e-19  
7178.5  8.59364e-16  1.7003889e-19  
7179.0  8.6615082e-16  1.7007304e-19  
7179.5  8.7009072e-16  1.7037904e-19  
7180.0  8.7427443e-16  1.7033358e-19  
7180.5  8.7383148e-16  1.6980991e-19  
7181.0  8.7233866e-16  1.7006131e-19  
7181.5  8.6432299e-16  1.7057378e-19  
7182.0  8.6020955e-16  1.7022584e-19  
7182.5  8.5399759e-16  1.7030107e-19  
7183.0  8.4849034e-16  1.7045241e-19  
7183.5  8.4053685e-16  1.7042386e-19  
7184.0  8.361764e-16  1.7041809e-19  
7184.5  8.3485608e-16  1.7064909e-19  
7185.0  8.3424278e-16  1.7054917e-19  
7185.5  8.3598913e-16  1.7032366e-19  
7186.0  8.4213982e-16  1.7058683e-19  
7186.5  8.5195945e-16  1.7044116e-19  
7187.0  8.6312032e-16  1.7051342e-19  
7187.5  8.7171765e-16  1.7065279e-19  
7188.0  8.7997017e-16  1.7067598e-19  
7188.5  8.9081015e-16  1.7086894e-19  
7189.0  8.933931e-16  1.7097857e-19  
7189.5  8.9645882e-16  1.7127345e-19  
7190.0  8.897689e-16  1.7144537e-19  
7190.5  8.8438774e-16  1.717297e-19  
7191.0  8.7531062e-16  1.7203744e-19  
7191.5  8.6881619e-16  1.7207586e-19  
7192.0  8.6494885e-16  1.7263942e-19  
7192.5  8.6645235e-16  1.7325436e-19  
7193.0  8.6624393e-16  1.7341918e-19  
7193.5  8.6740053e-16  1.7399052e-19  
7194.0  8.7105566e-16  1.7461384e-19  
7194.5  8.7451346e-16  1.7517313e-19  
7195.0  8.8426249e-16  1.7570556e-19  
7195.5  8.8707294e-16  1.7588351e-19  
7196.0  8.8677109e-16  1.7653514e-19  
7196.5  8.8273245e-16  1.7708059e-19  
7197.0  8.7762573e-16  1.7699489e-19  
7197.5  8.7232542e-16  1.7724974e-19  
7198.0  8.6911849e-16  1.7763611e-19  
7198.5  8.6546299e-16  1.7827595e-19  
7199.0  8.6044191e-16  1.7868947e-19  
7199.5  8.5559831e-16  1.7833392e-19  
7200.0  8.5266207e-16  1.7863332e-19  
7200.5  8.500109e-16  1.786739e-19  
7201.0  8.5310103e-16  1.7856919e-19  
7201.5  8.5433925e-16  1.7855827e-19  
7202.0  8.5651635e-16  1.7854119e-19  
7202.5  8.5381094e-16  1.7891147e-19  
7203.0  8.4964867e-16  1.7873134e-19  
7203.5  8.5133663e-16  1.7864994e-19  
7204.0  8.5421004e-16  1.7897036e-19  
7204.5  8.5486538e-16  1.7916676e-19  
7205.0  8.5723859e-16  1.7914816e-19  
7205.5  8.6101675e-16  1.7939426e-19  
7206.0  8.6241798e-16  1.7989256e-19  
7206.5  8.6547565e-16  1.8006217e-19  
7207.0  8.6821025e-16  1.8033468e-19  
7207.5  8.6909807e-16  1.8090115e-19  
7208.0  8.6728866e-16  1.8159143e-19  
7208.5  8.6832339e-16  1.8224178e-19  
7209.0  8.7078143e-16  1.8314202e-19  
7209.5  8.7543232e-16  1.8342395e-19  
7210.0  8.7481681e-16  1.8324113e-19  
7210.5  8.7367844e-16  1.8408309e-19  
7211.0  8.741156e-16  1.8451465e-19  
7211.5  8.7603903e-16  1.8429775e-19  
7212.0  8.7715849e-16  1.8447193e-19  
7212.5  8.7453115e-16  1.8500966e-19  
7213.0  8.7260474e-16  1.8517874e-19  
7213.5  8.687215e-16  1.8498624e-19  
7214.0  8.6529166e-16  1.8461129e-19  
7214.5  8.6176827e-16  1.8431073e-19  
7215.0  8.566842e-16  1.8464232e-19  
7215.5  8.4879923e-16  1.8439402e-19  
7216.0  8.4966701e-16  1.8412483e-19  
7216.5  8.4843439e-16  1.835103e-19  
7217.0  8.4712035e-16  1.8283529e-19  
7217.5  8.4537191e-16  1.8297011e-19  
7218.0  8.4393421e-16  1.8289828e-19  
7218.5  8.3699345e-16  1.8272113e-19  
7219.0  8.3374778e-16  1.8264427e-19  
7219.5  8.3097012e-16  1.8253045e-19  
7220.0  8.2984689e-16  1.8216546e-19  
7220.5  8.309545e-16  1.81733e-19  
7221.0  8.2877823e-16  1.8175658e-19  
7221.5  8.2470215e-16  1.8247683e-19  
7222.0  8.1979663e-16  1.8283819e-19  
7222.5  8.1489236e-16  1.8252845e-19  
7223.0  8.0914781e-16  1.8267941e-19  
7223.5  8.0754916e-16  1.8301013e-19  
7224.0  8.0491658e-16  1.8307923e-19  
7224.5  8.0156571e-16  1.8301562e-19  
7225.0  7.9925734e-16  1.8351762e-19  
7225.5  7.9511288e-16  1.8403658e-19  
7226.0  7.9345279e-16  1.8378275e-19  
7226.5  7.9265002e-16  1.835204e-19  
7227.0  7.9139533e-16  1.8336094e-19  
7227.5  7.9069842e-16  1.8330348e-19  
7228.0  7.9397814e-16  1.8348916e-19  
7228.5  7.9408987e-16  1.8382646e-19  
7229.0  7.943846e-16  1.8303795e-19  
7229.5  7.9209369e-16  1.8207036e-19  
7230.0  7.9040113e-16  1.8186565e-19  
7230.5  7.8742134e-16  1.8152308e-19  
7231.0  7.8386761e-16  1.8087515e-19  
7231.5  7.7610786e-16  1.8069421e-19  
7232.0  7.7166964e-16  1.8086961e-19  
7232.5  7.6612347e-16  1.7963649e-19  
7233.0  7.6485177e-16  1.786894e-19  
7233.5  7.6207674e-16  1.7853075e-19  
7234.0  7.6401849e-16  1.7796785e-19  
7234.5  7.6868168e-16  1.7714118e-19  
7235.0  7.7430039e-16  1.7671227e-19  
7235.5  7.8355049e-16  1.7621795e-19  
7236.0  7.9029506e-16  1.7513171e-19  
7236.5  7.9467583e-16  1.7457224e-19  
7237.0  7.9838975e-16  1.7432294e-19  
7237.5  7.9887962e-16  1.7394882e-19  
7238.0  8.0121387e-16  1.7355938e-19  
7238.5  8.01821e-16  1.7257718e-19  
7239.0  7.9528531e-16  1.7187157e-19  
7239.5  7.9272769e-16  1.7180708e-19  
7240.0  7.8509954e-16  1.7152042e-19  
7240.5  7.7726266e-16  1.7096667e-19  
7241.0  7.7250088e-16  1.7062179e-19  
7241.5  7.6892781e-16  1.7050653e-19  
7242.0  7.6737921e-16  1.699252e-19  
7242.5  7.6437513e-16  1.6962633e-19  
7243.0  7.6192295e-16  1.6983705e-19  
7243.5  7.6277647e-16  1.6993945e-19  
7244.0  7.6487661e-16  1.6957791e-19  
7244.5  7.6844204e-16  1.6967319e-19  
7245.0  7.693251e-16  1.6952019e-19  
7245.5  7.7379446e-16  1.6950642e-19  
7246.0  7.7709537e-16  1.6970854e-19  
7246.5  7.7823189e-16  1.6938909e-19  
7247.0  7.7547336e-16  1.6951559e-19  
7247.5  7.7351465e-16  1.6986244e-19  
7248.0  7.7113777e-16  1.6979431e-19  
7248.5  7.6808208e-16  1.6988438e-19  
7249.0  7.6761431e-16  1.7048267e-19  
7249.5  7.6520696e-16  1.7032138e-19  
7250.0  7.5633691e-16  1.701519e-19  
7250.5  7.5159127e-16  1.7028882e-19  
7251.0  7.4465815e-16  1.7070751e-19  
7251.5  7.3966181e-16  1.7103716e-19  
7252.0  7.3584726e-16  1.706987e-19  
7252.5  7.3329369e-16  1.7091971e-19  
7253.0  7.317461e-16  1.7141443e-19  
7253.5  7.3233801e-16  1.7164938e-19  
7254.0  7.3416664e-16  1.7186808e-19  
7254.5  7.3557407e-16  1.7224861e-19  
7255.0  7.3979356e-16  1.7256162e-19  
7255.5  7.4285147e-16  1.7283127e-19  
7256.0  7.4569337e-16  1.732788e-19  
7256.5  7.4390559e-16  1.7389181e-19  
7257.0  7.456823e-16  1.7439968e-19  
7257.5  7.4971701e-16  1.7472063e-19  
7258.0  7.4863988e-16  1.7601459e-19  
7258.5  7.4753269e-16  1.7737294e-19  
7259.0  7.4718144e-16  1.7803489e-19  
7259.5  7.4519363e-16  1.783885e-19  
7260.0  7.4044258e-16  1.7858246e-19  
7260.5  7.3688375e-16  1.7841279e-19  
7261.0  7.3285426e-16  1.7850848e-19  
7261.5  7.2866929e-16  1.785497e-19  
7262.0  7.1978461e-16  1.7860047e-19  
7262.5  7.1137784e-16  1.7869817e-19  
7263.0  7.0401037e-16  1.7921968e-19  
7263.5  6.9922914e-16  1.7950485e-19  
7264.0  6.979458e-16  1.8004536e-19  
7264.5  6.9869404e-16  1.8113979e-19  
7265.0  7.0148109e-16  1.8177653e-19  
7265.5  7.0397178e-16  1.8046208e-19  
7266.0  7.0716127e-16  1.7881134e-19  
7266.5  7.1117175e-16  1.7768021e-19  
7267.0  7.199113e-16  1.7741044e-19  
7267.5  7.2938709e-16  1.7771891e-19  
7268.0  7.3967464e-16  1.77893e-19  
7268.5  7.4885952e-16  1.7802928e-19  
7269.0  7.5754489e-16  1.7821719e-19  
7269.5  7.7906625e-16  1.7819509e-19  
7270.0  7.8814583e-16  1.7820572e-19  
7270.5  7.9082158e-16  1.7824719e-19  
7271.0  7.917624e-16  1.7824915e-19  
7271.5  7.7984823e-16  1.7737495e-19  
7272.0  7.4673864e-16  1.7679716e-19  
7272.5  7.0456772e-16  1.7598104e-19  
7273.0  6.5598457e-16  1.7542633e-19  
7273.5  6.3972309e-16  1.7596665e-19  
7274.0  6.4250628e-16  1.7807341e-19  
7274.5  6.4787768e-16  1.7898636e-19  
7275.0  6.643744e-16  1.7810003e-19  
7275.5  6.8501343e-16  1.7771976e-19  
7276.0  6.9730473e-16  1.7753833e-19  
7276.5  6.9451667e-16  1.7751714e-19  
7277.0  6.9175729e-16  1.7732391e-19  
7277.5  6.9096235e-16  1.7654089e-19  
7278.0  6.9149528e-16  1.7645217e-19  
7278.5  6.9206383e-16  1.7701552e-19  
7279.0  6.8942134e-16  1.7723397e-19  
7279.5  6.8738014e-16  1.7684107e-19  
7280.0  6.8978913e-16  1.7637343e-19  
7280.5  6.9763905e-16  1.761368e-19  
7281.0  6.9465935e-16  1.7567641e-19  
7281.5  6.9183883e-16  1.7564227e-19  
7282.0  6.86602e-16  1.7591247e-19  
7282.5  6.8486646e-16  1.7614925e-19  
7283.0  6.8063629e-16  1.7576431e-19  
7283.5  6.7903921e-16  1.7506868e-19  
7284.0  6.7562915e-16  1.7502044e-19  
7284.5  6.7180097e-16  1.7503739e-19  
7285.0  6.6515138e-16  1.7488298e-19  
7285.5  6.6329818e-16  1.7453243e-19  
7286.0  6.624709e-16  1.7448622e-19  
7286.5  6.5517262e-16  1.7441441e-19  
7287.0  6.5214706e-16  1.7402009e-19  
7287.5  6.4934753e-16  1.7401359e-19  
7288.0  6.4706546e-16  1.7418007e-19  
7288.5  6.4377622e-16  1.740983e-19  
7289.0  6.4093842e-16  1.7409638e-19  
7289.5  6.3972612e-16  1.747221e-19  
7290.0  6.3885667e-16  1.7482581e-19  
7290.5  6.4158492e-16  1.747124e-19  
7291.0  6.4370158e-16  1.7550501e-19  
7291.5  6.4765119e-16  1.7641237e-19  
7292.0  6.4914417e-16  1.774413e-19  
7292.5  6.504433e-16  1.7814796e-19  
7293.0  6.534593e-16  1.7893984e-19  
7293.5  6.5976543e-16  1.8027027e-19  
7294.0  6.6266199e-16  1.8211941e-19  
7294.5  6.6235267e-16  1.8564548e-19  
7295.0  6.6186131e-16  1.8671975e-19  
7295.5  6.6160986e-16  1.8383865e-19  
7296.0  6.648487e-16  1.8433732e-19  
7296.5  6.6488645e-16  1.8618471e-19  
7297.0  6.6327231e-16  1.8743652e-19  
7297.5  6.5875575e-16  1.8873128e-19  
7298.0  6.5785739e-16  1.8967445e-19  
7298.5  6.540847e-16  1.9102525e-19  
7299.0  6.475508e-16  1.9273636e-19  
7299.5  6.4480443e-16  1.9044573e-19  
7300.0  6.3918893e-16  1.8810302e-19  
7300.5  6.3903831e-16  1.8769246e-19  
7301.0  6.3649506e-16  1.8690346e-19  
7301.5  6.3118214e-16  1.864281e-19  
7302.0  6.2538735e-16  1.8565421e-19  
7302.5  6.1394718e-16  1.8404385e-19  
7303.0  6.1173993e-16  1.8234946e-19  
7303.5  6.1089e-16  1.8073764e-19  
7304.0  6.142015e-16  1.7918784e-19  
7304.5  6.2125808e-16  1.7811584e-19  
7305.0  6.2684086e-16  1.7754325e-19  
7305.5  6.2838549e-16  1.7846931e-19  
7306.0  6.2826493e-16  1.7799366e-19  
7306.5  6.2650566e-16  1.7614387e-19  
7307.0  6.2402736e-16  1.745329e-19  
7307.5  6.2752123e-16  1.7380512e-19  
7308.0  6.2971897e-16  1.7318116e-19  
7308.5  6.3019942e-16  1.7293317e-19  
7309.0  6.2234847e-16  1.7307941e-19  
7309.5  6.1956886e-16  1.7306486e-19  
7310.0  6.2216757e-16  1.7284864e-19  
7310.5  6.2311163e-16  1.7276498e-19  
7311.0  6.2795386e-16  1.7301913e-19  
7311.5  6.267775e-16  1.7316991e-19  
7312.0  6.2912007e-16  1.7257918e-19  
7312.5  6.2800697e-16  1.7209787e-19  
7313.0  6.2722841e-16  1.7319097e-19  
7313.5  6.2335732e-16  1.7475465e-19  
7314.0  6.2365272e-16  1.7586406e-19  
7314.5  6.2400594e-16  1.756193e-19  
7315.0  6.2411159e-16  1.7537601e-19  
7315.5  6.2535569e-16  1.7546515e-19  
7316.0  6.2562699e-16  1.7543011e-19  
7316.5  6.2341187e-16  1.7491806e-19  
7317.0  6.1763299e-16  1.7450533e-19  
7317.5  6.1782067e-16  1.7421996e-19  
7318.0  6.1731021e-16  1.7438385e-19  
7318.5  6.1823654e-16  1.7459483e-19  
7319.0  6.1308348e-16  1.7476387e-19  
7319.5  6.0998457e-16  1.7448457e-19  
7320.0  6.1496762e-16  1.7433585e-19  
7320.5  6.2731746e-16  1.7473707e-19  
7321.0  6.3478637e-16  1.7463557e-19  
7321.5  6.3491015e-16  1.7418519e-19  
7322.0  6.3141032e-16  1.7417759e-19  
7322.5  6.3200382e-16  1.7419241e-19  
7323.0  6.3144197e-16  1.7415084e-19  
7323.5  6.3232837e-16  1.7443469e-19  
7324.0  6.3022906e-16  1.7401806e-19  
7324.5  6.34243e-16  1.7321019e-19  
7325.0  6.3417377e-16  1.7301121e-19  
7325.5  6.3492783e-16  1.7307291e-19  
7326.0  6.3584775e-16  1.7293671e-19  
7326.5  6.3708552e-16  1.7281798e-19  
7327.0  6.3593793e-16  1.7301588e-19  
7327.5  6.3547933e-16  1.7338508e-19  
7328.0  6.3398988e-16  1.7295393e-19  
7328.5  6.3466453e-16  1.7264221e-19  
7329.0  6.3330512e-16  1.7306036e-19  
7329.5  6.3089071e-16  1.729895e-19  
7330.0  6.2693293e-16  1.7239876e-19  
7330.5  6.2340317e-16  1.726551e-19  
7331.0  6.2341979e-16  1.7273958e-19  
7331.5  6.243371e-16  1.7223076e-19  
7332.0  6.217113e-16  1.7220574e-19  
7332.5  6.2119603e-16  1.7326839e-19  
7333.0  6.2564489e-16  1.7382536e-19  
7333.5  6.2900546e-16  1.7374599e-19  
7334.0  6.3025456e-16  1.7381755e-19  
7334.5  6.3249774e-16  1.7348298e-19  
7335.0  6.3670124e-16  1.7413446e-19  
7335.5  6.4045945e-16  1.7514499e-19  
7336.0  6.4252204e-16  1.7691323e-19  
7336.5  6.424513e-16  1.7742004e-19  
7337.0  6.3003647e-16  1.747747e-19  
7337.5  6.2466386e-16  1.7177077e-19  
7338.0  6.2923947e-16  1.7117958e-19  
7338.5  6.3657208e-16  1.7250359e-19  
7339.0  6.3916635e-16  1.7332067e-19  
7339.5  6.4091799e-16  1.7385956e-19  
7340.0  6.3895363e-16  1.7400157e-19  
7340.5  6.3960715e-16  1.7395471e-19  
7341.0  6.3634194e-16  1.7366601e-19  
7341.5  6.3667216e-16  1.7364937e-19  
7342.0  6.3448847e-16  1.7372894e-19  
7342.5  6.3700425e-16  1.7330704e-19  
7343.0  6.3808539e-16  1.7278711e-19  
7343.5  6.3781972e-16  1.7186902e-19  
7344.0  6.362521e-16  1.7093737e-19  
7344.5  6.4074182e-16  1.6980441e-19  
7345.0  6.4698333e-16  1.7210599e-19  
7345.5  6.5124588e-16  1.7506322e-19  
7346.0  6.5115991e-16  1.7523038e-19  
7346.5  6.4955076e-16  1.7404902e-19  
7347.0  6.4729881e-16  1.7142465e-19  
7347.5  6.4070152e-16  1.7093335e-19  
7348.0  6.4008991e-16  1.7115921e-19  
7348.5  6.3573085e-16  1.715389e-19  
7349.0  6.3974106e-16  1.7218235e-19  
7349.5  6.4232067e-16  1.7196884e-19  
7350.0  6.4423731e-16  1.7044951e-19  
7350.5  6.4744926e-16  1.6870265e-19  
7351.0  6.4996454e-16  1.6868109e-19  
7351.5  6.5061907e-16  1.693397e-19  
7352.0  6.5308627e-16  1.7011485e-19  
7352.5  6.5219773e-16  1.7021833e-19  
7353.0  6.5307662e-16  1.6995829e-19  
7353.5  6.542887e-16  1.6981358e-19  
7354.0  6.5570675e-16  1.6990605e-19  
7354.5  6.5489181e-16  1.6996069e-19  
7355.0  6.4749577e-16  1.7018451e-19  
7355.5  6.4514598e-16  1.7019017e-19  
7356.0  6.493252e-16  1.6975078e-19  
7356.5  6.5050223e-16  1.6931161e-19  
7357.0  6.5178797e-16  1.68715e-19  
7357.5  6.4943168e-16  1.6890465e-19  
7358.0  6.4769097e-16  1.703613e-19  
7358.5  6.4842961e-16  1.7118559e-19  
7359.0  6.502327e-16  1.7126347e-19  
7359.5  6.5362475e-16  1.7116509e-19  
7360.0  6.5505407e-16  1.7157987e-19  
7360.5  6.5666041e-16  1.7331274e-19  
7361.0  6.5386724e-16  1.7344892e-19  
7361.5  6.5402784e-16  1.7151326e-19  
7362.0  6.50996e-16  1.6839507e-19  
7362.5  6.5639006e-16  1.6687923e-19  
7363.0  6.5766258e-16  1.6811328e-19  
7363.5  6.6061628e-16  1.6884944e-19  
7364.0  6.6280526e-16  1.6935605e-19  
7364.5  6.6609583e-16  1.6970812e-19  
7365.0  6.6598873e-16  1.6967684e-19  
7365.5  6.6459106e-16  1.6933552e-19  
7366.0  6.5828577e-16  1.6943453e-19  
7366.5  6.594038e-16  1.6964646e-19  
7367.0  6.6511555e-16  1.695944e-19  
7367.5  6.6911858e-16  1.6932743e-19  
7368.0  6.7020384e-16  1.6860682e-19  
7368.5  6.6866382e-16  1.6740625e-19  
7369.0  6.6845976e-16  1.663776e-19  
7369.5  6.6880761e-16  1.6839914e-19  
7370.0  6.7142819e-16  1.7213431e-19  
7370.5  6.7526552e-16  1.7322117e-19  
7371.0  6.7861749e-16  1.7216109e-19  
7371.5  6.8201821e-16  1.7027197e-19  
7372.0  6.8167028e-16  1.6951187e-19  
7372.5  6.8015694e-16  1.6923463e-19  
7373.0  6.8020453e-16  1.6904949e-19  
7373.5  6.8994895e-16  1.6909129e-19  
7374.0  6.9174003e-16  1.6909658e-19  
7374.5  6.8844174e-16  1.6895251e-19  
7375.0  6.8536567e-16  1.6901023e-19  
7375.5  6.8459874e-16  1.6907062e-19  
7376.0  6.8549814e-16  1.6901798e-19  
7376.5  6.8732151e-16  1.6893335e-19  
7377.0  6.9108694e-16  1.6884373e-19  
7377.5  6.9281106e-16  1.6897753e-19  
7378.0  6.9438544e-16  1.696057e-19  
7378.5  6.9034221e-16  1.7027251e-19  
7379.0  6.8797492e-16  1.7019455e-19  
7379.5  6.9205065e-16  1.6916572e-19  
7380.0  6.9524577e-16  1.676965e-19  
7380.5  7.001873e-16  1.6800149e-19  
7381.0  7.0117862e-16  1.6843119e-19  
7381.5  7.0124732e-16  1.688526e-19  
7382.0  7.0057302e-16  1.6915812e-19  
7382.5  7.0040543e-16  1.6898173e-19  
7383.0  7.008909e-16  1.6911377e-19  
7383.5  7.0021175e-16  1.6933955e-19  
7384.0  7.0016624e-16  1.691714e-19  
7384.5  7.0126047e-16  1.6922076e-19  
7385.0  7.0242216e-16  1.6939303e-19  
7385.5  7.0681859e-16  1.6898406e-19  
7386.0  7.1198304e-16  1.6866354e-19  
7386.5  7.1681333e-16  1.6833973e-19  
7387.0  7.1986154e-16  1.6820707e-19  
7387.5  7.2004987e-16  1.6964951e-19  
7388.0  7.1901752e-16  1.7103254e-19  
7388.5  7.2070837e-16  1.7180427e-19  
7389.0  7.2167573e-16  1.7264406e-19  
7389.5  7.2575253e-16  1.7304805e-19  
7390.0  7.2803447e-16  1.7062558e-19  
7390.5  7.2802326e-16  1.6843096e-19  
7391.0  7.278604e-16  1.6744306e-19  
7391.5  7.2979685e-16  1.6812868e-19  
7392.0  7.2816419e-16  1.6911665e-19  
7392.5  7.2899964e-16  1.6952356e-19  
7393.0  7.2957355e-16  1.6962469e-19  
7393.5  7.3122057e-16  1.6976093e-19  
7394.0  7.3325557e-16  1.6975321e-19  
7394.5  7.3124362e-16  1.6968426e-19  
7395.0  7.2898016e-16  1.6949833e-19  
7395.5  7.2611889e-16  1.6947387e-19  
7396.0  7.2855762e-16  1.6932804e-19  
7396.5  7.3709008e-16  1.6860495e-19  
7397.0  7.3828333e-16  1.6740242e-19  
7397.5  7.3487567e-16  1.6719275e-19  
7398.0  7.3040096e-16  1.6838033e-19  
7398.5  7.2878104e-16  1.7129111e-19  
7399.0  7.2783647e-16  1.7229462e-19  
7399.5  7.2778286e-16  1.7102602e-19  
7400.0  7.3108681e-16  1.6981307e-19  
7400.5  7.3306541e-16  1.6940435e-19  
7401.0  7.346335e-16  1.6900278e-19  
7401.5  7.3143665e-16  1.6900759e-19  
7402.0  7.2942304e-16  1.6907013e-19  
7402.5  7.2612608e-16  1.6884468e-19  
7403.0  7.2811234e-16  1.6911491e-19  
7403.5  7.3091654e-16  1.6927928e-19  
7404.0  7.3377878e-16  1.6915086e-19  
7404.5  7.3319782e-16  1.6892899e-19  
7405.0  7.3207023e-16  1.6928834e-19  
7405.5  7.3372257e-16  1.6950903e-19  
7406.0  7.362206e-16  1.6904488e-19  
7406.5  7.3909907e-16  1.6902207e-19  
7407.0  7.3760805e-16  1.690681e-19  
7407.5  7.324894e-16  1.69121e-19  
7408.0  7.2985573e-16  1.6946591e-19  
7408.5  7.3413794e-16  1.6960855e-19  
7409.0  7.3369418e-16  1.6916834e-19  
7409.5  7.3576191e-16  1.6909075e-19  
7410.0  7.3571364e-16  1.6938903e-19  
7410.5  7.3670213e-16  1.6926228e-19  
7411.0  7.3669793e-16  1.6934333e-19  
7411.5  7.368603e-16  1.6953079e-19  
7412.0  7.3855384e-16  1.7004194e-19  
7412.5  7.3864027e-16  1.7029565e-19  
7413.0  7.4089297e-16  1.6918147e-19  
7413.5  7.4246388e-16  1.6839917e-19  
7414.0  7.3980328e-16  1.6856516e-19  
7414.5  7.3793431e-16  1.6877684e-19  
7415.0  7.3790832e-16  1.6890602e-19  
7415.5  7.4024333e-16  1.6923055e-19  
7416.0  7.4699822e-16  1.6925592e-19  
7416.5  7.4851214e-16  1.6930381e-19  
7417.0  7.4896568e-16  1.6934491e-19  
7417.5  7.4619223e-16  1.6926762e-19  
7418.0  7.4619009e-16  1.6937618e-19  
7418.5  7.4786114e-16  1.6929004e-19  
7419.0  7.4790624e-16  1.6924387e-19  
7419.5  7.4854284e-16  1.6886483e-19  
7420.0  7.477946e-16  1.6828916e-19  
7420.5  7.4971322e-16  1.6893589e-19  
7421.0  7.5006894e-16  1.7008711e-19  
7421.5  7.5062059e-16  1.7172492e-19  
7422.0  7.5124058e-16  1.7185673e-19  
7422.5  7.5054976e-16  1.7025489e-19  
7423.0  7.5147852e-16  1.6803288e-19  
7423.5  7.5337891e-16  1.6735348e-19  
7424.0  7.5409418e-16  1.6811152e-19  
7424.5  7.5231176e-16  1.6832445e-19  
7425.0  7.5647786e-16  1.6818899e-19  
7425.5  7.5880512e-16  1.6853661e-19  
7426.0  7.5235512e-16  1.683533e-19  
7426.5  7.4918697e-16  1.6804089e-19  
7427.0  7.4380493e-16  1.6825154e-19  
7427.5  7.4574472e-16  1.6824968e-19  
7428.0  7.4773507e-16  1.6792738e-19  
7428.5  7.5038349e-16  1.6790438e-19  
7429.0  7.512857e-16  1.6719399e-19  
7429.5  7.4975801e-16  1.6648353e-19  
7430.0  7.4601842e-16  1.6616228e-19  
7430.5  7.5036833e-16  1.6713684e-19  
7431.0  7.5136967e-16  1.6901741e-19  
7431.5  7.5581352e-16  1.6982594e-19  
7432.0  7.555586e-16  1.6917095e-19  
7432.5  7.5556044e-16  1.6839633e-19  
7433.0  7.5379121e-16  1.6803146e-19  
7433.5  7.548255e-16  1.6746705e-19  
7434.0  7.5254018e-16  1.6797089e-19  
7434.5  7.50988e-16  1.6810681e-19  
7435.0  7.5122587e-16  1.6778192e-19  
7435.5  7.5016816e-16  1.6787566e-19  
7436.0  7.5175899e-16  1.6803217e-19  
7436.5  7.5334123e-16  1.6819207e-19  
7437.0  7.5284415e-16  1.6810833e-19  
7437.5  7.5090121e-16  1.6807263e-19  
7438.0  7.4934122e-16  1.6809584e-19  
7438.5  7.4827351e-16  1.6792916e-19  
7439.0  7.478799e-16  1.6794994e-19  
7439.5  7.483469e-16  1.6820448e-19  
7440.0  7.4974914e-16  1.6846765e-19  
7440.5  7.5119077e-16  1.6834797e-19  
7441.0  7.5057513e-16  1.6800843e-19  
7441.5  7.5244307e-16  1.6821269e-19  
7442.0  7.5133717e-16  1.6852284e-19  
7442.5  7.5149339e-16  1.6837541e-19  
7443.0  7.542993e-16  1.6823865e-19  
7443.5  7.5411663e-16  1.6850514e-19  
7444.0  7.5386889e-16  1.6876658e-19  
7444.5  7.5345393e-16  1.6860593e-19  
7445.0  7.514988e-16  1.6856167e-19  
7445.5  7.5153691e-16  1.6863494e-19  
7446.0  7.5155317e-16  1.6874578e-19  
7446.5  7.5294241e-16  1.6901958e-19  
7447.0  7.5267081e-16  1.6918836e-19  
7447.5  7.5355889e-16  1.6907224e-19  
7448.0  7.5349264e-16  1.6897417e-19  
7448.5  7.5144666e-16  1.6954181e-19  
7449.0  7.4835236e-16  1.696941e-19  
7449.5  7.438655e-16  1.6961413e-19  
7450.0  7.4329335e-16  1.6977479e-19  
7450.5  7.4415156e-16  1.6982851e-19  
7451.0  7.4480444e-16  1.6896625e-19  
7451.5  7.4594051e-16  1.6864827e-19  
7452.0  7.454669e-16  1.692641e-19  
7452.5  7.4220273e-16  1.6958931e-19  
7453.0  7.4090864e-16  1.6947969e-19  
7453.5  7.3562859e-16  1.6923585e-19  
7454.0  7.3441623e-16  1.6920992e-19  
7454.5  7.3164516e-16  1.6939759e-19  
7455.0  7.2860303e-16  1.6948305e-19  
7455.5  7.2929467e-16  1.6933495e-19  
7456.0  7.3291231e-16  1.6914074e-19  
7456.5  7.35013e-16  1.6897933e-19  
7457.0  7.3473022e-16  1.688712e-19  
7457.5  7.3267735e-16  1.6896003e-19  
7458.0  7.3333552e-16  1.6937348e-19  
7458.5  7.3465833e-16  1.699101e-19  
7459.0  7.3316089e-16  1.7032118e-19  
7459.5  7.3086323e-16  1.6921942e-19  
7460.0  7.326212e-16  1.6844001e-19  
7460.5  7.3123534e-16  1.6859839e-19  
7461.0  7.270432e-16  1.6884427e-19  
7461.5  7.2629527e-16  1.6873613e-19  
7462.0  7.2401349e-16  1.6900795e-19  
7462.5  7.2362995e-16  1.6928431e-19  
7463.0  7.2266084e-16  1.6920633e-19  
7463.5  7.208349e-16  1.6918612e-19  
7464.0  7.182122e-16  1.6928148e-19  
7464.5  7.1537896e-16  1.6926648e-19  
7465.0  7.1183779e-16  1.6901624e-19  
7465.5  7.0964808e-16  1.6877863e-19  
7466.0  7.0808824e-16  1.6854994e-19  
7466.5  7.077029e-16  1.6808552e-19  
7467.0  7.0608297e-16  1.6864763e-19  
7467.5  7.0270637e-16  1.6944231e-19  
7468.0  7.0317997e-16  1.7045827e-19  
7468.5  7.0248399e-16  1.7002349e-19  
7469.0  6.9973957e-16  1.6940467e-19  
7469.5  6.9898146e-16  1.6938165e-19  
7470.0  6.9752211e-16  1.6922593e-19  
7470.5  6.9977819e-16  1.6892084e-19  
7471.0  7.0123924e-16  1.6909674e-19  
7471.5  7.0110873e-16  1.6928463e-19  
7472.0  6.9922475e-16  1.691002e-19  
7472.5  6.9858027e-16  1.691685e-19  
7473.0  6.9721485e-16  1.6915338e-19  
7473.5  6.948823e-16  1.6911531e-19  
7474.0  6.9503005e-16  1.6937009e-19  
7474.5  6.9635732e-16  1.6975362e-19  
7475.0  6.9648854e-16  1.6951107e-19  
7475.5  6.9413468e-16  1.6925305e-19  
7476.0  6.9270792e-16  1.6939249e-19  
7476.5  6.9102677e-16  1.696293e-19  
7477.0  6.8871496e-16  1.697619e-19  
7477.5  6.8332773e-16  1.6966799e-19  
7478.0  6.7885838e-16  1.6971352e-19  
7478.5  6.8272402e-16  1.6972116e-19  
7479.0  6.8518098e-16  1.6981904e-19  
7479.5  6.8250147e-16  1.7013701e-19  
7480.0  6.8396724e-16  1.7004784e-19  
7480.5  6.7965261e-16  1.6954872e-19  
7481.0  6.8055542e-16  1.6958137e-19  
7481.5  6.7994422e-16  1.7013239e-19  
7482.0  6.7617868e-16  1.7006964e-19  
7482.5  6.7180287e-16  1.6995401e-19  
7483.0  6.6762886e-16  1.6992243e-19  
7483.5  6.6589266e-16  1.6949157e-19  
7484.0  6.6513834e-16  1.6938884e-19  
7484.5  6.6027262e-16  1.698759e-19  
7485.0  6.5886384e-16  1.69922e-19  
7485.5  6.5616842e-16  1.6959189e-19  
7486.0  6.5427715e-16  1.6964239e-19  
7486.5  6.5443251e-16  1.6976895e-19  
7487.0  6.5230604e-16  1.6974972e-19  
7487.5  6.5185723e-16  1.694698e-19  
7488.0  6.5190859e-16  1.6920601e-19  
7488.5  6.5245458e-16  1.6894164e-19  
7489.0  6.5040122e-16  1.6925292e-19  
7489.5  6.473383e-16  1.6943333e-19  
7490.0  6.4383151e-16  1.6931463e-19  
7490.5  6.4466511e-16  1.6925875e-19  
7491.0  6.4588997e-16  1.6953785e-19  
7491.5  6.488181e-16  1.6987731e-19  
7492.0  6.455031e-16  1.6950686e-19  
7492.5  6.3953731e-16  1.690143e-19  
7493.0  6.3455604e-16  1.691284e-19  
7493.5  6.3209352e-16  1.6958382e-19  
7494.0  6.3294775e-16  1.6953913e-19  
7494.5  6.2888913e-16  1.6935188e-19  
7495.0  6.2854036e-16  1.687542e-19  
7495.5  6.2727126e-16  1.6878695e-19  
7496.0  6.2710536e-16  1.6949345e-19  
7496.5  6.2491243e-16  1.696244e-19  
7497.0  6.2190855e-16  1.697233e-19  
7497.5  6.2442057e-16  1.6968921e-19  
7498.0  6.2110795e-16  1.6971864e-19  
7498.5  6.1790271e-16  1.6998453e-19  
7499.0  6.0969769e-16  1.7005634e-19  
7499.5  6.0700816e-16  1.7023101e-19  
7500.0  6.0165938e-16  1.7035017e-19  
7500.5  6.0141269e-16  1.7033269e-19  
7501.0  5.9929831e-16  1.6981035e-19  
7501.5  5.9786841e-16  1.6959887e-19  
7502.0  5.9627267e-16  1.6958846e-19  
7502.5  5.9307393e-16  1.7059871e-19  
7503.0  5.9269232e-16  1.7185783e-19  
7503.5  5.8912414e-16  1.7229441e-19  
7504.0  5.9036085e-16  1.7145226e-19  
7504.5  5.9003734e-16  1.7030639e-19  
7505.0  5.8872096e-16  1.7022992e-19  
7505.5  5.8780652e-16  1.7078734e-19  
7506.0  5.852602e-16  1.7079018e-19  
7506.5  5.825972e-16  1.7035896e-19  
7507.0  5.8186315e-16  1.7046018e-19  
7507.5  5.8003838e-16  1.708636e-19  
7508.0  5.7888345e-16  1.7099126e-19  
7508.5  5.7755995e-16  1.7127742e-19  
7509.0  5.7375702e-16  1.7153036e-19  
7509.5  5.7056387e-16  1.7162884e-19  
7510.0  5.6568248e-16  1.713923e-19  
7510.5  5.6094199e-16  1.7094467e-19  
7511.0  5.5952762e-16  1.7040651e-19  
7511.5  5.5768826e-16  1.7020061e-19  
7512.0  5.5630358e-16  1.7045305e-19  
7512.5  5.5372698e-16  1.7119137e-19  
7513.0  5.5213929e-16  1.7194817e-19  
7513.5  5.5404534e-16  1.7166936e-19  
7514.0  5.5111295e-16  1.711244e-19  
7514.5  5.4910231e-16  1.7076672e-19  
7515.0  5.4924572e-16  1.7059215e-19  
7515.5  5.4833268e-16  1.7020661e-19  
7516.0  5.4687639e-16  1.7035069e-19  
7516.5  5.4641893e-16  1.7040203e-19  
7517.0  5.4669331e-16  1.7063673e-19  
7517.5  5.4665316e-16  1.7088806e-19  
7518.0  5.4505931e-16  1.7055424e-19  
7518.5  5.4211984e-16  1.7056563e-19  
7519.0  5.3934464e-16  1.7083393e-19  
7519.5  5.3688945e-16  1.7094366e-19  
7520.0  5.2787719e-16  1.7077328e-19  
7520.5  5.2774435e-16  1.7067937e-19  
7521.0  5.2430273e-16  1.7054887e-19  
7521.5  5.2041452e-16  1.7031052e-19  
7522.0  5.1540861e-16  1.703544e-19  
7522.5  5.1042556e-16  1.7073985e-19  
7523.0  5.0974858e-16  1.7114665e-19  
7523.5  5.0775357e-16  1.7115603e-19  
7524.0  5.0681244e-16  1.7108059e-19  
7524.5  5.053525e-16  1.7075655e-19  
7525.0  5.0371016e-16  1.7070012e-19  
7525.5  5.023118e-16  1.7081318e-19  
7526.0  5.0020468e-16  1.7085184e-19  
7526.5  4.9892761e-16  1.7064282e-19  
7527.0  4.9823163e-16  1.7042932e-19  
7527.5  4.9817319e-16  1.7047906e-19  
7528.0  4.9410266e-16  1.7073966e-19  
7528.5  4.9392435e-16  1.7092261e-19  
7529.0  4.9374459e-16  1.7059835e-19  
7529.5  4.9058232e-16  1.7037816e-19  
7530.0  4.8659929e-16  1.7049165e-19  
7530.5  4.8133251e-16  1.7059132e-19  
7531.0  4.8161964e-16  1.7066298e-19  
7531.5  4.8002513e-16  1.7061496e-19  
7532.0  4.7808883e-16  1.7038859e-19  
7532.5  4.7647825e-16  1.7022722e-19  
7533.0  4.721773e-16  1.7062219e-19  
7533.5  4.6913883e-16  1.707066e-19  
7534.0  4.6411946e-16  1.7031077e-19  
7534.5  4.6028562e-16  1.7044143e-19  
7535.0  4.5724388e-16  1.7076362e-19  
7535.5  4.549427e-16  1.7079971e-19  
7536.0  4.5057307e-16  1.706509e-19  
7536.5  4.4488924e-16  1.7052892e-19  
7537.0  4.4107081e-16  1.7070455e-19  
7537.5  4.3802525e-16  1.7114283e-19  
7538.0  4.3378732e-16  1.7113366e-19  
7538.5  4.3279191e-16  1.7070337e-19  
7539.0  4.2936806e-16  1.7074722e-19  
7539.5  4.2787291e-16  1.710402e-19  
7540.0  4.263612e-16  1.7135425e-19  
7540.5  4.2294851e-16  1.7146213e-19  
7541.0  4.2152516e-16  1.7143562e-19  
7541.5  4.1659763e-16  1.7170751e-19  
7542.0  4.1499478e-16  1.7198159e-19  
7542.5  4.1231019e-16  1.7205011e-19  
7543.0  4.1231803e-16  1.7252279e-19  
7543.5  4.1105637e-16  1.7357841e-19  
7544.0  4.0931413e-16  1.7432356e-19  
7544.5  4.0689569e-16  1.7383171e-19  
7545.0  4.0478683e-16  1.7163203e-19  
7545.5  4.0369016e-16  1.7045633e-19  
7546.0  4.0359182e-16  1.7075473e-19  
7546.5  3.9993035e-16  1.7182344e-19  
7547.0  3.9589098e-16  1.7260151e-19  
7547.5  3.9101021e-16  1.7276702e-19  
7548.0  3.8837766e-16  1.7266014e-19  
7548.5  3.8651987e-16  1.7286528e-19  
7549.0  3.8240716e-16  1.7265736e-19  
7549.5  3.8165635e-16  1.7274528e-19  
7550.0  3.8418674e-16  1.7272727e-19  
7550.5  3.8301692e-16  1.7272289e-19  
7551.0  3.818653e-16  1.7298593e-19  
7551.5  3.7996899e-16  1.7178229e-19  
7552.0  3.7648012e-16  1.7035212e-19  
7552.5  3.7128939e-16  1.7134673e-19  
7553.0  3.6578775e-16  1.7335829e-19  
7553.5  3.6149578e-16  1.7506709e-19  
7554.0  3.5603434e-16  1.7474978e-19  
7554.5  3.5467783e-16  1.7388836e-19  
7555.0  3.5536358e-16  1.7305249e-19  
7555.5  3.5468809e-16  1.7283671e-19  
7556.0  3.5272734e-16  1.7320681e-19  
7556.5  3.4923503e-16  1.7295715e-19  
7557.0  3.4767579e-16  1.7281181e-19  
7557.5  3.4533119e-16  1.7324656e-19  
7558.0  3.4522583e-16  1.7301308e-19  
7558.5  3.4223154e-16  1.7203224e-19  
7559.0  3.3850537e-16  1.7230549e-19  
7559.5  3.3335701e-16  1.7326714e-19  
7560.0  3.2998864e-16  1.7367264e-19  
7560.5  3.3212736e-16  1.7399336e-19  
7561.0  3.335953e-16  1.7351814e-19  
7561.5  3.3477233e-16  1.7282702e-19  
7562.0  3.3283492e-16  1.7223126e-19  
7562.5  3.2912399e-16  1.7228288e-19  
7563.0  3.2391131e-16  1.7262818e-19  
7563.5  3.1584616e-16  1.7279287e-19  
7564.0  3.1032934e-16  1.7275591e-19  
7564.5  3.069056e-16  1.7246503e-19  
7565.0  3.064585e-16  1.7235662e-19  
7565.5  3.06181e-16  1.7241383e-19  
7566.0  3.0324133e-16  1.7237296e-19  
7566.5  3.0012435e-16  1.7273808e-19  
7567.0  3.0140446e-16  1.7265963e-19  
7567.5  2.9956768e-16  1.7253543e-19  
7568.0  2.9662652e-16  1.7250405e-19  
7568.5  2.9504519e-16  1.7234178e-19  
7569.0  2.920466e-16  1.7253685e-19  
7569.5  2.8712037e-16  1.731366e-19  
7570.0  2.8252656e-16  1.734074e-19  
7570.5  2.7902125e-16  1.7303165e-19  
7571.0  2.7336843e-16  1.7278095e-19  
7571.5  2.7056107e-16  1.7332704e-19  
7572.0  2.7138353e-16  1.7328382e-19  
7572.5  2.7249995e-16  1.728758e-19  
7573.0  2.712853e-16  1.7335181e-19  
7573.5  2.6784093e-16  1.736067e-19  
7574.0  2.6539532e-16  1.7312921e-19  
7574.5  2.6270253e-16  1.7310906e-19  
7575.0  2.6147821e-16  1.7322038e-19  
7575.5  2.5837896e-16  1.7302675e-19  
7576.0  2.561249e-16  1.7326093e-19  
7576.5  2.5570374e-16  1.7328134e-19  
7577.0  2.5491618e-16  1.7333798e-19  
7577.5  2.5371947e-16  1.7372303e-19  
7578.0  2.5057296e-16  1.73393e-19  
7578.5  2.4869489e-16  1.7294675e-19  
7579.0  2.4775618e-16  1.7279521e-19  
7579.5  2.4806918e-16  1.7265376e-19  
7580.0  2.4676015e-16  1.7263736e-19  
7580.5  2.4431159e-16  1.7280806e-19  
7581.0  2.4245046e-16  1.7296123e-19  
7581.5  2.3950198e-16  1.7336479e-19  
7582.0  2.3954971e-16  1.7343501e-19  
7582.5  2.3685692e-16  1.7322092e-19  
7583.0  2.347523e-16  1.7350703e-19  
7583.5  2.3639392e-16  1.7354893e-19  
7584.0  2.37389e-16  1.7336316e-19  
7584.5  2.4030438e-16  1.7360795e-19  
7585.0  2.4280563e-16  1.7344456e-19  
7585.5  2.4122247e-16  1.7329469e-19  
7586.0  2.4068962e-16  1.7342237e-19  
7586.5  2.3913485e-16  1.7419231e-19  
7587.0  2.4013457e-16  1.7469879e-19  
7587.5  2.4067643e-16  1.7499162e-19  
7588.0  2.4254127e-16  1.7492438e-19  
7588.5  2.4307828e-16  1.7438858e-19  
7589.0  2.4207631e-16  1.7435187e-19  
7589.5  2.4304222e-16  1.7453221e-19  
7590.0  2.4379583e-16  1.7466115e-19  
7590.5  2.4262419e-16  1.7502283e-19  
7591.0  2.3922906e-16  1.7565795e-19  
7591.5  2.3492066e-16  1.768182e-19  
7592.0  2.2914142e-16  1.7701577e-19  
7592.5  2.2080324e-16  1.7560423e-19  
7593.0  2.0855615e-16  1.7410494e-19  
7593.5  2.0169238e-16  1.7341559e-19  
7594.0  1.90521e-16  1.7449454e-19  
7594.5  1.8219119e-16  1.7530005e-19  
7595.0  1.7158239e-16  1.7521549e-19  
7595.5  1.6712946e-16  1.7485058e-19  
7596.0  1.6436798e-16  1.7487578e-19  
7596.5  1.6197637e-16  1.7550016e-19  
7597.0  1.6320584e-16  1.755032e-19  
7597.5  1.6159925e-16  1.7518772e-19  
7598.0  1.6088569e-16  1.7510013e-19  
7598.5  1.5847052e-16  1.749945e-19  
7599.0  1.5258159e-16  1.7467285e-19  
7599.5  1.4753004e-16  1.7373428e-19  
7600.0  1.4235291e-16  1.7363951e-19  
7600.5  1.4179547e-16  1.749655e-19  
7601.0  1.4036874e-16  1.7703516e-19  
7601.5  1.3878622e-16  1.7716573e-19  
7602.0  1.4477193e-16  1.7641525e-19  
7602.5  1.4639116e-16  1.7596155e-19  
7603.0  1.5023266e-16  1.7594017e-19  
7603.5  1.5340955e-16  1.764352e-19  
7604.0  1.524365e-16  1.7661459e-19  
7604.5  1.5435068e-16  1.7651815e-19  
7605.0  1.5348193e-16  1.7687122e-19  
7605.5  1.564056e-16  1.775036e-19  
7606.0  1.607929e-16  1.7813461e-19  
7606.5  1.6764572e-16  1.7814015e-19  
7607.0  1.6828238e-16  1.7750744e-19  
7607.5  1.7153466e-16  1.7711298e-19  
7608.0  1.7676575e-16  1.7721314e-19  
7608.5  1.7966955e-16  1.7764809e-19  
7609.0  1.8741151e-16  1.7787308e-19  
7609.5  1.9110195e-16  1.7766395e-19  
7610.0  1.9822218e-16  1.7756949e-19  
7610.5  1.9665037e-16  1.7781754e-19  
7611.0  1.998929e-16  1.7764503e-19  
7611.5  1.9769863e-16  1.7750468e-19  
7612.0  2.0088133e-16  1.778211e-19  
7612.5  2.0514519e-16  1.781674e-19  
7613.0  2.1051021e-16  1.7823753e-19  
7613.5  2.1598336e-16  1.786682e-19  
7614.0  2.2073734e-16  1.7902412e-19  
7614.5  2.2430257e-16  1.7994352e-19  
7615.0  2.3422627e-16  1.8286873e-19  
7615.5  2.3763601e-16  1.8586939e-19  
7616.0  2.4077337e-16  1.8816512e-19  
7616.5  2.4215539e-16  1.9089784e-19  
7617.0  2.4343097e-16  1.9403423e-19  
7617.5  2.4749873e-16  1.985283e-19  
7618.0  2.4854319e-16  2.0427901e-19  
7618.5  2.4431014e-16  2.0967983e-19  
7619.0  2.3638206e-16  2.1481641e-19  
7619.5  2.2417968e-16  2.199242e-19  
7620.0  2.1429404e-16  2.2650815e-19  
7620.5  2.0269091e-16  2.3463039e-19  
7621.0  1.8893695e-16  2.4365876e-19  
7621.5  1.7680871e-16  2.534996e-19  
7622.0  1.6622887e-16  2.6365535e-19  
7622.5  1.5879646e-16  2.7485001e-19  
7623.0  1.5420875e-16  2.8569464e-19  
7623.5  1.5409999e-16  2.9726248e-19  
7624.0  1.5591405e-16  3.1018993e-19  
7624.5  1.5852759e-16  3.2382633e-19  
7625.0  1.5867364e-16  3.3797879e-19  
7625.5  1.5725316e-16  3.5148006e-19  
7626.0  1.5511198e-16  3.6470896e-19  
7626.5  1.560878e-16  3.7840787e-19  
7627.0  1.5706055e-16  3.9523893e-19  
7627.5  1.6085428e-16  4.1567516e-19  
7628.0  1.6818633e-16  4.3351872e-19  
7628.5  1.725056e-16  4.4578014e-19  
7629.0  1.7288454e-16  4.5602869e-19  
7629.5  1.6847394e-16  4.6489773e-19  
7630.0  1.635601e-16  4.7458988e-19  
7630.5  1.6647332e-16  4.8473681e-19  
7631.0  1.7182509e-16  4.901969e-19  
7631.5  1.7537905e-16  4.934272e-19  
7632.0  1.7575577e-16  4.9502447e-19  
7632.5  1.7580703e-16  4.9252621e-19  
7633.0  1.7120542e-16  4.8980314e-19  
7633.5  1.6857957e-16  4.8604477e-19  
7634.0  1.703834e-16  4.7998379e-19  
7634.5  1.7309842e-16  4.7137683e-19  
7635.0  1.764558e-16  4.6018936e-19  
7635.5  1.7848318e-16  4.4925842e-19  
7636.0  1.7950254e-16  4.3845968e-19  
7636.5  1.8261426e-16  4.2723877e-19  
7637.0  1.7948201e-16  4.1481805e-19  
7637.5  1.7616418e-16  4.0229829e-19  
7638.0  1.78207e-16  3.8884558e-19  
7638.5  1.7954237e-16  3.7406665e-19  
7639.0  1.8019794e-16  3.5730276e-19  
7639.5  1.8383034e-16  3.4196658e-19  
7640.0  1.8542283e-16  3.2828872e-19  
7640.5  1.8989197e-16  3.1664512e-19  
7641.0  1.9163421e-16  3.0570055e-19  
7641.5  1.9361758e-16  2.9449084e-19  
7642.0  1.9163132e-16  2.8460886e-19  
7642.5  1.8830986e-16  2.7547829e-19  
7643.0  1.8197482e-16  2.6736508e-19  
7643.5  1.7836977e-16  2.6056508e-19  
7644.0  1.8217077e-16  2.5448676e-19  
7644.5  1.8276591e-16  2.4952461e-19  
7645.0  1.8571883e-16  2.4577758e-19  
7645.5  1.8798565e-16  2.4404538e-19  
7646.0  1.8962745e-16  2.4375106e-19  
7646.5  1.9250234e-16  2.443257e-19  
7647.0  1.8996462e-16  2.4602586e-19  
7647.5  1.8723162e-16  2.5029488e-19  
7648.0  1.8248885e-16  2.5421896e-19  
7648.5  1.7718625e-16  2.5803235e-19  
7649.0  1.8017087e-16  2.6285198e-19  
7649.5  1.8166624e-16  2.6673707e-19  
7650.0  1.8733479e-16  2.6902246e-19  
7650.5  1.8823396e-16  2.726913e-19  
7651.0  1.8969757e-16  2.7904651e-19  
7651.5  1.8768373e-16  2.8575885e-19  
7652.0  1.8884709e-16  2.9114852e-19  
7652.5  1.8576446e-16  2.9499843e-19  
7653.0  1.8288667e-16  2.9819007e-19  
7653.5  1.8018243e-16  3.0069356e-19  
7654.0  1.7763393e-16  3.02724e-19  
7654.5  1.7918937e-16  3.0495352e-19  
7655.0  1.8850706e-16  3.0633349e-19  
7655.5  1.9377931e-16  3.063968e-19  
7656.0  1.9681303e-16  3.0504509e-19  
7656.5  1.9602836e-16  3.0387303e-19  
7657.0  1.9701143e-16  3.030655e-19  
7657.5  1.9653056e-16  3.0450395e-19  
7658.0  1.9694413e-16  3.070728e-19  
7658.5  1.9412841e-16  3.0525253e-19  
7659.0  1.8891232e-16  3.0266637e-19  
7659.5  1.8436462e-16  3.0059617e-19  
7660.0  1.8599418e-16  2.9742194e-19  
7660.5  1.8708208e-16  2.946424e-19  
7661.0  1.8863818e-16  2.9288491e-19  
7661.5  1.9215771e-16  2.9205423e-19  
7662.0  1.9422907e-16  2.9187548e-19  
7662.5  1.945527e-16  2.9096959e-19  
7663.0  1.9324087e-16  2.8911849e-19  
7663.5  1.8454383e-16  2.8740519e-19  
7664.0  1.7949376e-16  2.8479384e-19  
7664.5  1.7108513e-16  2.8048094e-19  
7665.0  1.6849487e-16  2.7856159e-19  
7665.5  1.6521325e-16  2.78051e-19  
7666.0  1.6870153e-16  2.7623652e-19  
7666.5  1.6823721e-16  2.7480738e-19  
7667.0  1.7005231e-16  2.7382651e-19  
7667.5  1.6862162e-16  2.7205987e-19  
7668.0  1.6954434e-16  2.6947843e-19  
7668.5  1.7286043e-16  2.6671166e-19  
7669.0  1.7269239e-16  2.6379115e-19  
7669.5  1.7447241e-16  2.6078586e-19  
7670.0  1.7329129e-16  2.5762095e-19  
7670.5  1.7507356e-16  2.5630795e-19  
7671.0  1.7940852e-16  2.5577705e-19  
7671.5  1.8224183e-16  2.5440605e-19  
7672.0  1.8398646e-16  2.5228328e-19  
7672.5  1.8517529e-16  2.5018056e-19  
7673.0  1.9147696e-16  2.4837595e-19  
7673.5  1.941542e-16  2.4584453e-19  
7674.0  1.9602229e-16  2.425409e-19  
7674.5  1.9705582e-16  2.3943073e-19  
7675.0  1.9421688e-16  2.3729877e-19  
7675.5  1.9032582e-16  2.3662096e-19  
7676.0  1.8855567e-16  2.3562599e-19  
7676.5  1.855936e-16  2.3485688e-19  
7677.0  1.8780187e-16  2.3371185e-19  
7677.5  1.88526e-16  2.3194887e-19  
7678.0  1.9085296e-16  2.2955582e-19  
7678.5  1.9257564e-16  2.2737502e-19  
7679.0  1.9198761e-16  2.2546229e-19  
7679.5  1.9305538e-16  2.238064e-19  
7680.0  1.953645e-16  2.2249083e-19  
7680.5  1.9414776e-16  2.2100035e-19  
7681.0  1.9374623e-16  2.1965175e-19  
7681.5  1.9408392e-16  2.1974098e-19  
7682.0  1.920847e-16  2.1976443e-19  
7682.5  1.9260691e-16  2.1889686e-19  
7683.0  1.9246322e-16  2.1676943e-19  
7683.5  1.9234515e-16  2.1401655e-19  
7684.0  1.9443082e-16  2.1146471e-19  
7684.5  1.9744374e-16  2.1022195e-19  
7685.0  1.9569446e-16  2.0951433e-19  
7685.5  1.9843304e-16  2.0898706e-19  
7686.0  1.9563336e-16  2.0801464e-19  
7686.5  1.9371434e-16  2.0682305e-19  
7687.0  1.9172966e-16  2.0655374e-19  
7687.5  1.9063893e-16  2.0554158e-19  
7688.0  1.9215249e-16  2.0441959e-19  
7688.5  1.9177103e-16  2.0394548e-19  
7689.0  1.9129177e-16  2.0259466e-19  
7689.5  1.9032238e-16  2.0133521e-19  
7690.0  1.9078849e-16  2.0014731e-19  
7690.5  1.9482276e-16  1.9920221e-19  
7691.0  1.9735337e-16  1.9911271e-19  
7691.5  1.9793321e-16  1.9995672e-19  
7692.0  1.9665748e-16  1.99953e-19  
7692.5  1.9486882e-16  1.9867355e-19  
7693.0  1.9313214e-16  1.9790205e-19  
7693.5  1.9482404e-16  1.9738182e-19  
7694.0  1.9435557e-16  1.9669033e-19  
7694.5  1.9390568e-16  1.9594926e-19  
7695.0  1.9111161e-16  1.9532229e-19  
7695.5  1.9027497e-16  1.9466579e-19  
7696.0  1.9101715e-16  1.9392754e-19  
7696.5  1.9422656e-16  1.9312423e-19  
7697.0  1.9653851e-16  1.9275923e-19  
7697.5  2.02192e-16  1.9262954e-19  
7698.0  2.0132926e-16  1.9200338e-19  
7698.5  2.0015007e-16  1.9187168e-19  
7699.0  1.9145576e-16  1.9113243e-19  
7699.5  1.8657008e-16  1.8986559e-19  
7700.0  1.7973824e-16  1.9e-19  
7700.5  1.7833312e-16  1.8963106e-19  
7701.0  1.794257e-16  1.8859745e-19  
7701.5  1.8133235e-16  1.8830843e-19  
7702.0  1.8095905e-16  1.8806742e-19  
7702.5  1.8492511e-16  1.8745068e-19  
7703.0  1.8982068e-16  1.8742755e-19  
7703.5  1.9355539e-16  1.8709457e-19  
7704.0  1.9589008e-16  1.8642812e-19  
7704.5  1.9604465e-16  1.86338e-19  
7705.0  2.0115066e-16  1.8647339e-19  
7705.5  2.0306013e-16  1.8639917e-19  
7706.0  2.0678673e-16  1.8573568e-19  
7706.5  2.0559313e-16  1.8524911e-19  
7707.0  2.0669244e-16  1.8539597e-19  
7707.5  2.0856723e-16  1.8512171e-19  
7708.0  2.0676692e-16  1.846813e-19  
7708.5  2.0098007e-16  1.8472936e-19  
7709.0  2.0352306e-16  1.8433164e-19  
7709.5  2.0455127e-16  1.8396196e-19  
7710.0  2.0237813e-16  1.8384485e-19  
7710.5  2.0272536e-16  1.837289e-19  
7711.0  2.0146336e-16  1.8409036e-19  
7711.5  2.0544095e-16  1.8383831e-19  
7712.0  2.0688501e-16  1.8345217e-19  
7712.5  2.0838058e-16  1.8310788e-19  
7713.0  2.0774141e-16  1.8214684e-19  
7713.5  2.120744e-16  1.8175439e-19  
7714.0  2.1162544e-16  1.8178634e-19  
7714.5  2.1627693e-16  1.8182092e-19  
7715.0  2.1270506e-16  1.8137882e-19  
7715.5  2.1561052e-16  1.8121626e-19  
7716.0  2.0894526e-16  1.8114547e-19  
7716.5  2.0950433e-16  1.8107369e-19  
7717.0  2.0730029e-16  1.8111642e-19  
7717.5  2.1165258e-16  1.813209e-19  
7718.0  2.1268023e-16  1.812196e-19  
7718.5  2.1154133e-16  1.8084209e-19  
7719.0  2.1108451e-16  1.8105162e-19  
7719.5  2.1107146e-16  1.8100309e-19  
7720.0  2.1358032e-16  1.8079861e-19  
7720.5  2.1257738e-16  1.8061263e-19  
7721.0  2.1226026e-16  1.8055468e-19  
7721.5  2.1032901e-16  1.8034206e-19  
7722.0  2.0930238e-16  1.8057921e-19  
7722.5  2.088311e-16  1.808891e-19  
7723.0  2.0726896e-16  1.8102507e-19  
7723.5  2.0500871e-16  1.8075411e-19  
7724.0  2.0317007e-16  1.8091381e-19  
7724.5  2.0270509e-16  1.8113542e-19  
7725.0  2.0464772e-16  1.8117795e-19  
7725.5  2.045493e-16  1.809999e-19  
7726.0  2.0615736e-16  1.8064954e-19  
7726.5  2.0665637e-16  1.8028299e-19  
7727.0  2.0984021e-16  1.7987776e-19  
7727.5  2.1271115e-16  1.7962384e-19  
7728.0  2.1467078e-16  1.8018862e-19  
7728.5  2.1571365e-16  1.8047539e-19  
7729.0  2.1542599e-16  1.8102416e-19  
7729.5  2.1333328e-16  1.8072177e-19  
7730.0  2.1450829e-16  1.7990583e-19  
7730.5  2.1504484e-16  1.7980085e-19  
7731.0  2.1546837e-16  1.796363e-19  
7731.5  2.1645575e-16  1.8028804e-19  
7732.0  2.1552615e-16  1.8240758e-19  
7732.5  2.1336903e-16  1.8434388e-19  
7733.0  2.1511727e-16  1.8197311e-19  
7733.5  2.1454746e-16  1.7856694e-19  
7734.0  2.1734708e-16  1.76844e-19  
7734.5  2.1642841e-16  1.7803517e-19  
7735.0  2.172137e-16  1.7953466e-19  
7735.5  2.1549128e-16  1.8065326e-19  
7736.0  2.134895e-16  1.811737e-19  
7736.5  2.1121198e-16  1.8120121e-19  
7737.0  2.1128102e-16  1.8153239e-19  
7737.5  2.1239118e-16  1.8094765e-19  
7738.0  2.1524644e-16  1.7982964e-19  
7738.5  2.2085444e-16  1.7909502e-19  
7739.0  2.1958742e-16  1.7899095e-19  
7739.5  2.1963782e-16  1.7877994e-19  
7740.0  2.1861455e-16  1.7850187e-19  
7740.5  2.1486948e-16  1.782741e-19  
7741.0  2.1317022e-16  1.7903751e-19  
7741.5  2.0501191e-16  1.8104057e-19  
7742.0  2.0311701e-16  1.8237766e-19  
7742.5  2.0400525e-16  1.8169727e-19  
7743.0  2.0477647e-16  1.804886e-19  
7743.5  2.1012345e-16  1.7952012e-19  
7744.0  2.1891798e-16  1.795405e-19  
7744.5  2.2325704e-16  1.790264e-19  
7745.0  2.2897549e-16  1.7801138e-19  
7745.5  2.2890432e-16  1.7937787e-19  
7746.0  2.2853161e-16  1.8181668e-19  
7746.5  2.2845112e-16  1.8281125e-19  
7747.0  2.2461239e-16  1.8245405e-19  
7747.5  2.1574351e-16  1.8158665e-19  
7748.0  2.1684059e-16  1.8114843e-19  
7748.5  2.1692856e-16  1.8064666e-19  
7749.0  2.1766179e-16  1.8118669e-19  
7749.5  2.1583715e-16  1.817845e-19  
7750.0  2.1707601e-16  1.8143223e-19  
7750.5  2.1571738e-16  1.8156234e-19  
7751.0  2.1469539e-16  1.8180107e-19  
7751.5  2.1366985e-16  1.8154265e-19  
7752.0  2.11124e-16  1.815574e-19  
7752.5  2.1120826e-16  1.8211835e-19  
7753.0  2.0833163e-16  1.823273e-19  
7753.5  2.0580642e-16  1.8183297e-19  
7754.0  2.0332398e-16  1.8124607e-19  
7754.5  2.0861331e-16  1.8102783e-19  
7755.0  2.134487e-16  1.8167179e-19  
7755.5  2.1391578e-16  1.8173818e-19  
7756.0  2.0915218e-16  1.8120976e-19  
7756.5  2.1138492e-16  1.8011583e-19  
7757.0  2.168027e-16  1.7906315e-19  
7757.5  2.1883235e-16  1.787366e-19  
7758.0  2.1712899e-16  1.7827509e-19  
7758.5  2.1262006e-16  1.7811494e-19  
7759.0  2.0898432e-16  1.7757657e-19  
7759.5  2.0727444e-16  1.768813e-19  
7760.0  2.0663384e-16  1.7683173e-19  
7760.5  2.028799e-16  1.7684212e-19  
7761.0  2.0502191e-16  1.761632e-19  
7761.5  2.0591104e-16  1.7572912e-19  
7762.0  2.0476929e-16  1.7573596e-19  
7762.5  2.0528076e-16  1.7553118e-19  
7763.0  2.0551081e-16  1.7519389e-19  
7763.5  2.0280981e-16  1.7492828e-19  
7764.0  2.01806e-16  1.7532672e-19  
7764.5  2.0057247e-16  1.7545962e-19  
7765.0  2.0265544e-16  1.7528239e-19  
7765.5  2.0491909e-16  1.753992e-19  
7766.0  1.9724264e-16  1.7522687e-19  
7766.5  1.9841367e-16  1.7545356e-19  
7767.0  1.9890607e-16  1.7575834e-19  
7767.5  2.0180655e-16  1.7570917e-19  
7768.0  2.033122e-16  1.755454e-19  
7768.5  2.0289263e-16  1.7547502e-19  
7769.0  2.0342886e-16  1.7634884e-19  
7769.5  2.0456371e-16  1.7736553e-19  
7770.0  2.0439552e-16  1.7887237e-19  
7770.5  2.0494188e-16  1.8135179e-19  
7771.0  2.0446981e-16  1.8049716e-19  
7771.5  2.0457694e-16  1.7613992e-19  
7772.0  2.0279992e-16  1.729213e-19  
7772.5  2.0326244e-16  1.7282599e-19  
7773.0  1.999609e-16  1.747959e-19  
7773.5  1.9869386e-16  1.7584806e-19  
7774.0  1.9825126e-16  1.7644891e-19  
7774.5  1.9906889e-16  1.7643398e-19  
7775.0  1.9932359e-16  1.7642332e-19  
7775.5  1.9696599e-16  1.7665339e-19  
7776.0  1.9804879e-16  1.7656152e-19  
7776.5  1.9840306e-16  1.7667082e-19  
7777.0  1.9453351e-16  1.765825e-19  
7777.5  1.9572166e-16  1.7587139e-19  
7778.0  1.9803771e-16  1.7462e-19  
7778.5  1.9794678e-16  1.7354121e-19  
7779.0  1.9345533e-16  1.7410485e-19  
7779.5  1.970083e-16  1.7861087e-19  
7780.0  1.9551842e-16  1.8410317e-19  
7780.5  1.9574623e-16  1.8298455e-19  
7781.0  1.9398858e-16  1.7895618e-19  
7781.5  1.9162333e-16  1.7551326e-19  
7782.0  1.923263e-16  1.7530289e-19  
7782.5  1.897171e-16  1.7599283e-19  
7783.0  1.9027745e-16  1.7619721e-19  
7783.5  1.8972417e-16  1.7652469e-19  
7784.0  1.899292e-16  1.7684102e-19  
7784.5  1.9277023e-16  1.7674782e-19  
7785.0  1.9560068e-16  1.7636359e-19  
7785.5  1.9256751e-16  1.7635288e-19  
7786.0  1.9020364e-16  1.7666254e-19  
7786.5  1.9097354e-16  1.7641395e-19  
7787.0  1.9051451e-16  1.7599827e-19  
7787.5  1.9311692e-16  1.7535119e-19  
7788.0  1.9058513e-16  1.7451678e-19  
7788.5  1.9305231e-16  1.7479099e-19  
7789.0  1.9168691e-16  1.7755267e-19  
7789.5  1.9449556e-16  1.7915391e-19  
7790.0  1.9430461e-16  1.7825238e-19  
7790.5  1.9083959e-16  1.7694932e-19  
7791.0  1.9173936e-16  1.7671925e-19  
7791.5  1.9221075e-16  1.7657156e-19  
7792.0  1.9042233e-16  1.7662713e-19  
7792.5  1.8897395e-16  1.7658765e-19  
7793.0  1.8947234e-16  1.7683331e-19  
7793.5  1.8806921e-16  1.7743703e-19  
7794.0  1.8518207e-16  1.7700675e-19  
7794.5  1.8514783e-16  1.7644765e-19  
7795.0  1.8654758e-16  1.7571653e-19  
7795.5  1.8974433e-16  1.758366e-19  
7796.0  1.9116548e-16  1.7659713e-19  
7796.5  1.8626581e-16  1.7683259e-19  
7797.0  1.8515571e-16  1.7669581e-19  
7797.5  1.8992141e-16  1.7660623e-19  
7798.0  1.8851502e-16  1.7695606e-19  
7798.5  1.8286933e-16  1.7698207e-19  
7799.0  1.8045198e-16  1.7690956e-19  
7799.5  1.776702e-16  1.7710962e-19  
7800.0  1.7770155e-16  1.7768419e-19  
7800.5  1.7605712e-16  1.7828522e-19  
7801.0  1.7414055e-16  1.7692524e-19  
7801.5  1.752448e-16  1.7522661e-19  
7802.0  1.7591248e-16  1.7513284e-19  
7802.5  1.7471949e-16  1.7642317e-19  
7803.0  1.7446442e-16  1.7713141e-19  
7803.5  1.707276e-16  1.7699998e-19  
7804.0  1.6909354e-16  1.7699123e-19  
7804.5  1.7127216e-16  1.7695004e-19  
7805.0  1.7383362e-16  1.7688516e-19  
7805.5  1.7463778e-16  1.7679895e-19  
7806.0  1.7020995e-16  1.7700504e-19  
7806.5  1.6981304e-16  1.7683709e-19  
7807.0  1.6857705e-16  1.7649686e-19  
7807.5  1.6651237e-16  1.7657091e-19  
7808.0  1.6796274e-16  1.7614887e-19  
7808.5  1.68947e-16  1.7557337e-19  
7809.0  1.6916897e-16  1.7613929e-19  
7809.5  1.6832244e-16  1.7772332e-19  
7810.0  1.6690894e-16  1.7851573e-19  
7810.5  1.6436018e-16  1.7834536e-19  
7811.0  1.6414982e-16  1.7744034e-19  
7811.5  1.6173074e-16  1.7705724e-19  
7812.0  1.6029088e-16  1.7690542e-19  
7812.5  1.5926568e-16  1.7678233e-19  
7813.0  1.6152057e-16  1.7721485e-19  
7813.5  1.593958e-16  1.7872075e-19  
7814.0  1.5699618e-16  1.8112876e-19  
7814.5  1.5785312e-16  1.8083317e-19  
7815.0  1.5809518e-16  1.7718403e-19  
7815.5  1.5993475e-16  1.7359318e-19  
7816.0  1.6034302e-16  1.7366166e-19  
7816.5  1.6141235e-16  1.7522636e-19  
7817.0  1.6674661e-16  1.7625272e-19  
7817.5  1.7180792e-16  1.7656672e-19  
7818.0  1.7210053e-16  1.764725e-19  
7818.5  1.655975e-16  1.7635867e-19  
7819.0  1.5862704e-16  1.7676844e-19  
7819.5  1.4899954e-16  1.7694693e-19  
7820.0  1.3489783e-16  1.767876e-19  
7820.5  1.2725691e-16  1.7690231e-19  
7821.0  1.2989024e-16  1.7658618e-19  
7821.5  1.3887908e-16  1.7547085e-19  
7822.0  1.53269e-16  1.7418143e-19  
7822.5  1.6201814e-16  1.7412675e-19  
7823.0  1.6785113e-16  1.7819014e-19  
7823.5  1.6827672e-16  1.8181935e-19  
7824.0  1.6744749e-16  1.8209665e-19  
7824.5  1.5736759e-16  1.7994601e-19  
7825.0  1.5480461e-16  1.7834876e-19  
7825.5  1.5133816e-16  1.7724091e-19  
7826.0  1.5083657e-16  1.7757985e-19  
7826.5  1.4930764e-16  1.7820639e-19  
7827.0  1.5130919e-16  1.7787033e-19  
7827.5  1.5405663e-16  1.7776068e-19  
7828.0  1.5154104e-16  1.7878964e-19  
7828.5  1.5007868e-16  1.8002384e-19  
7829.0  1.4728614e-16  1.7958557e-19  
7829.5  1.457526e-16  1.7718212e-19  
7830.0  1.4737347e-16  1.7555534e-19  
7830.5  1.4932873e-16  1.7603651e-19  
7831.0  1.5080416e-16  1.7698271e-19  
7831.5  1.4972263e-16  1.7744209e-19  
7832.0  1.5028139e-16  1.7766824e-19  
7832.5  1.5081939e-16  1.7772272e-19  
7833.0  1.4981649e-16  1.7757668e-19  
7833.5  1.5106219e-16  1.775792e-19  
7834.0  1.5281623e-16  1.774946e-19  
7834.5  1.5173065e-16  1.7754232e-19  
7835.0  1.501458e-16  1.7780475e-19  
7835.5  1.4621717e-16  1.7753754e-19  
7836.0  1.4374597e-16  1.7637932e-19  
7836.5  1.4054132e-16  1.7560298e-19  
7837.0  1.3650773e-16  1.7656596e-19  
7837.5  1.3444544e-16  1.7889239e-19  
7838.0  1.3477584e-16  1.8009038e-19  
7838.5  1.3483219e-16  1.7946845e-19  
7839.0  1.377707e-16  1.7828534e-19  
7839.5  1.3957738e-16  1.7806504e-19  
7840.0  1.4358355e-16  1.7845081e-19  
7840.5  1.4251289e-16  1.7898308e-19  
7841.0  1.4160043e-16  1.8119825e-19  
7841.5  1.399976e-16  1.8382166e-19  
7842.0  1.4099009e-16  1.8255447e-19  
7842.5  1.383979e-16  1.7646085e-19  
7843.0  1.3727655e-16  1.738137e-19  
7843.5  1.3459672e-16  1.7456915e-19  
7844.0  1.3261031e-16  1.7611876e-19  
7844.5  1.3044921e-16  1.76882e-19  
7845.0  1.3107234e-16  1.780599e-19  
7845.5  1.3118524e-16  1.7828307e-19  
7846.0  1.2998206e-16  1.7876506e-19  
7846.5  1.3203673e-16  1.788927e-19  
7847.0  1.3112033e-16  1.7753732e-19  
7847.5  1.2998141e-16  1.7715746e-19  
7848.0  1.3426176e-16  1.770409e-19  
7848.5  1.3966389e-16  1.7680912e-19  
7849.0  1.4469098e-16  1.7537931e-19  
7849.5  1.4153714e-16  1.7370144e-19  
7850.0  1.4018634e-16  1.7496672e-19  
7850.5  1.4029251e-16  1.7937485e-19  
7851.0  1.3553854e-16  1.8391699e-19  
7851.5  1.3438039e-16  1.8272692e-19  
7852.0  1.3519923e-16  1.7980228e-19  
7852.5  1.3703162e-16  1.7794673e-19  
7853.0  1.3785893e-16  1.7747223e-19  
7853.5  1.3804826e-16  1.7774363e-19  
7854.0  1.3767045e-16  1.7763732e-19  
7854.5  1.3913519e-16  1.7751402e-19  
7855.0  1.3796003e-16  1.7769953e-19  
7855.5  1.3754038e-16  1.77605e-19  
7856.0  1.3641086e-16  1.7706936e-19  
7856.5  1.4162623e-16  1.7728757e-19  
7857.0  1.4934568e-16  1.7763407e-19  
7857.5  1.4185928e-16  1.77538e-19  
7858.0  1.3516401e-16  1.7771394e-19  
7858.5  1.3353748e-16  1.7771171e-19  
7859.0  1.3413979e-16  1.775427e-19  
7859.5  1.3417795e-16  1.7750824e-19  
7860.0  1.3133854e-16  1.7777139e-19  
7860.5  1.2937515e-16  1.7833591e-19  
7861.0  1.2734985e-16  1.7910401e-19  
7861.5  1.279603e-16  1.7980301e-19  
7862.0  1.2817966e-16  1.7848572e-19  
7862.5  1.2723101e-16  1.7634629e-19  
7863.0  1.2707414e-16  1.7583745e-19  
7863.5  1.2761514e-16  1.7677432e-19  
7864.0  1.2669871e-16  1.7742338e-19  
7864.5  1.211179e-16  1.7772322e-19  
7865.0  1.2080624e-16  1.7735646e-19  
7865.5  1.250497e-16  1.7770233e-19  
7866.0  1.3044939e-16  1.7812957e-19  
7866.5  1.2963757e-16  1.7764214e-19  
7867.0  1.2751192e-16  1.7773728e-19  
7867.5  1.2471062e-16  1.7786555e-19  
7868.0  1.2451479e-16  1.7739428e-19  
7868.5  1.2187852e-16  1.7706637e-19  
7869.0  1.2056556e-16  1.7682216e-19  
7869.5  1.1781359e-16  1.7694801e-19  
7870.0  1.1866791e-16  1.7773775e-19  
7870.5  1.2107698e-16  1.7927754e-19  
7871.0  1.2225294e-16  1.794914e-19  
7871.5  1.2447113e-16  1.7846039e-19  
7872.0  1.2657703e-16  1.7835598e-19  
7872.5  1.2302084e-16  1.7934532e-19  
7873.0  1.1660516e-16  1.8194219e-19  
7873.5  1.1699671e-16  1.8306217e-19  
7874.0  1.2061748e-16  1.8039374e-19  
7874.5  1.2265368e-16  1.7612699e-19  
7875.0  1.2509552e-16  1.7404355e-19  
7875.5  1.2394347e-16  1.7516683e-19  
7876.0  1.2412664e-16  1.7681836e-19  
7876.5  1.2203823e-16  1.7763136e-19  
7877.0  1.1987418e-16  1.775835e-19  
7877.5  1.1898667e-16  1.7772378e-19  
7878.0  1.1674742e-16  1.7803123e-19  
7878.5  1.1603215e-16  1.7813826e-19  
7879.0  1.1613296e-16  1.7808819e-19  
7879.5  1.181352e-16  1.7808425e-19  
7880.0  1.203821e-16  1.7816989e-19  
7880.5  1.2035371e-16  1.7815837e-19  
7881.0  1.2158345e-16  1.7726426e-19  
7881.5  1.2271719e-16  1.7489413e-19  
7882.0  1.2398309e-16  1.7503575e-19  
7882.5  1.2302531e-16  1.7886076e-19  
7883.0  1.243449e-16  1.8204644e-19  
7883.5  1.2405229e-16  1.8188713e-19  
7884.0  1.2110702e-16  1.7993959e-19  
7884.5  1.2094256e-16  1.7893978e-19  
7885.0  1.2242508e-16  1.7856667e-19  
7885.5  1.2220076e-16  1.7835975e-19  
7886.0  1.1985008e-16  1.7862769e-19  
7886.5  1.2005027e-16  1.7885224e-19  
7887.0  1.2116512e-16  1.7938996e-19  
7887.5  1.2083524e-16  1.8009298e-19  
7888.0  1.2175985e-16  1.7995667e-19  
7888.5  1.2012464e-16  1.7819657e-19  
7889.0  1.1785588e-16  1.7699612e-19  
7889.5  1.1617829e-16  1.7866935e-19  
7890.0  1.1293667e-16  1.8250989e-19  
7890.5  1.1143191e-16  1.8406537e-19  
7891.0  1.1034675e-16  1.8337031e-19  
7891.5  1.1076803e-16  1.8052474e-19  
7892.0  1.1158134e-16  1.7797883e-19  
7892.5  1.0895371e-16  1.7761706e-19  
7893.0  1.1372477e-16  1.7833808e-19  
7893.5  1.1322769e-16  1.788817e-19  
7894.0  1.1565344e-16  1.7931922e-19  
7894.5  1.1565524e-16  1.7958995e-19  
7895.0  1.1706829e-16  1.7903307e-19  
7895.5  1.1599481e-16  1.7849376e-19  
7896.0  1.1299385e-16  1.7854369e-19  
7896.5  1.1238527e-16  1.7895391e-19  
7897.0  1.1378291e-16  1.79661e-19  
7897.5  1.1391097e-16  1.7985724e-19  
7898.0  1.1289676e-16  1.7942113e-19  
7898.5  1.1434532e-16  1.7831451e-19  
7899.0  1.1684001e-16  1.7821589e-19  
7899.5  1.189885e-16  1.7938037e-19  
7900.0  1.1890808e-16  1.8052766e-19  
7900.5  1.189791e-16  1.8072965e-19  
7901.0  1.1763746e-16  1.8038847e-19  
7901.5  1.2013244e-16  1.8077765e-19  
7902.0  1.2104466e-16  1.8103707e-19  
7902.5  1.2161039e-16  1.8006665e-19  
7903.0  1.2336891e-16  1.7896163e-19  
7903.5  1.1755169e-16  1.7903205e-19  
7904.0  1.1854262e-16  1.7960234e-19  
7904.5  1.1739186e-16  1.7988568e-19  
7905.0  1.1881565e-16  1.8006033e-19  
7905.5  1.1745925e-16  1.8027829e-19  
7906.0  1.1575307e-16  1.7969471e-19  
7906.5  1.1548104e-16  1.7902202e-19  
7907.0  1.1372045e-16  1.789593e-19  
7907.5  1.1530933e-16  1.7993093e-19  
7908.0  1.1665459e-16  1.8112904e-19  
7908.5  1.1924191e-16  1.8140109e-19  
7909.0  1.1543961e-16  1.8126008e-19  
7909.5  1.0993731e-16  1.8170396e-19  
7910.0  1.152964e-16  1.8236562e-19  
7910.5  1.1982846e-16  1.8146088e-19  
7911.0  1.1975256e-16  1.7977738e-19  
7911.5  1.1889621e-16  1.7895204e-19  
7912.0  1.2113588e-16  1.7920657e-19  
7912.5  1.238872e-16  1.7977655e-19  
7913.0  1.2622904e-16  1.8035154e-19  
7913.5  1.3020965e-16  1.8085344e-19  
7914.0  1.3189433e-16  1.8093299e-19  
7914.5  1.3017808e-16  1.8121277e-19  
7915.0  1.3218578e-16  1.8148803e-19  
7915.5  1.3184265e-16  1.8144297e-19  
7916.0  1.3327609e-16  1.8143895e-19  
7916.5  1.2997133e-16  1.818415e-19  
7917.0  1.3452451e-16  1.8144244e-19  
7917.5  1.2576212e-16  1.8043255e-19  
7918.0  1.1555853e-16  1.795711e-19  
7918.5  1.1755311e-16  1.8141424e-19  
7919.0  1.2401906e-16  1.8455007e-19  
7919.5  1.2278823e-16  1.8591425e-19  
7920.0  1.217881e-16  1.8525798e-19  
7920.5  1.2046728e-16  1.8346135e-19  
7921.0  1.1874531e-16  1.8295866e-19  
7921.5  1.1722632e-16  1.8291076e-19  
7922.0  1.1580786e-16  1.8283414e-19  
7922.5  1.1592567e-16  1.8279729e-19  
7923.0  1.1193849e-16  1.8291368e-19  
7923.5  1.1119813e-16  1.8307861e-19  
7924.0  1.0800483e-16  1.8270074e-19  
7924.5  1.0752491e-16  1.824979e-19  
7925.0  1.0923459e-16  1.8267867e-19  
7925.5  1.1692248e-16  1.8252684e-19  
7926.0  1.1870528e-16  1.8259116e-19  
7926.5  1.1648902e-16  1.8256174e-19  
7927.0  1.1616881e-16  1.8236778e-19  
7927.5  1.1610898e-16  1.8225625e-19  
7928.0  1.1897064e-16  1.8220421e-19  
7928.5  1.1957669e-16  1.826695e-19  
7929.0  1.2014685e-16  1.8266959e-19  
7929.5  1.2091284e-16  1.8216343e-19  
7930.0  1.2057835e-16  1.8223016e-19  
7930.5  1.2216088e-16  1.8276583e-19  
7931.0  1.1895429e-16  1.8247296e-19  
7931.5  1.1656118e-16  1.8273604e-19  
7932.0  1.167416e-16  1.8355632e-19  
7932.5  1.1526547e-16  1.843137e-19  
7933.0  1.1424133e-16  1.8583869e-19  
7933.5  1.1451416e-16  1.8848694e-19  
7934.0  1.1661932e-16  1.8874142e-19  
7934.5  1.2045898e-16  1.8479319e-19  
7935.0  1.223803e-16  1.7975436e-19  
7935.5  1.1895622e-16  1.7908978e-19  
7936.0  1.1741169e-16  1.8117106e-19  
7936.5  1.1353137e-16  1.8274702e-19  
7937.0  1.1409332e-16  1.8356494e-19  
7937.5  1.1664798e-16  1.8388503e-19  
7938.0  1.1826343e-16  1.8398219e-19  
7938.5  1.1909977e-16  1.8378995e-19  
7939.0  1.1812184e-16  1.8384808e-19  
7939.5  1.1570398e-16  1.8392683e-19  
7940.0  1.1894734e-16  1.8385295e-19  
7940.5  1.1803924e-16  1.8393888e-19  
7941.0  1.1768465e-16  1.8377172e-19  
7941.5  1.1575534e-16  1.8246704e-19  
7942.0  1.1524909e-16  1.8022285e-19  
7942.5  1.1535868e-16  1.8167477e-19  
7943.0  1.1338121e-16  1.8601922e-19  
7943.5  1.1127481e-16  1.881717e-19  
7944.0  1.1449127e-16  1.8606047e-19  
7944.5  1.1774063e-16  1.8407876e-19  
7945.0  1.2451126e-16  1.8335402e-19  
7945.5  1.2421748e-16  1.8310189e-19  
7946.0  1.2344234e-16  1.8281996e-19  
7946.5  1.2014061e-16  1.8269646e-19  
7947.0  1.1905012e-16  1.830389e-19  
7947.5  1.1682661e-16  1.831122e-19  
7948.0  1.1608367e-16  1.8278644e-19  
7948.5  1.11284e-16  1.8174789e-19  
7949.0  1.1109355e-16  1.8087367e-19  
7949.5  1.0901638e-16  1.8102291e-19  
7950.0  1.1405264e-16  1.8422548e-19  
7950.5  1.1511691e-16  1.8788643e-19  
7951.0  1.1779339e-16  1.8883949e-19  
7951.5  1.1858234e-16  1.8784018e-19  
7952.0  1.2041343e-16  1.8542047e-19  
7952.5  1.1770994e-16  1.8330773e-19  
7953.0  1.1687344e-16  1.8264579e-19  
7953.5  1.1291149e-16  1.8326938e-19  
7954.0  1.1584126e-16  1.8388653e-19  
7954.5  1.1851081e-16  1.8445197e-19  
7955.0  1.1658295e-16  1.8506426e-19  
7955.5  1.1460127e-16  1.8485275e-19  
7956.0  1.1380685e-16  1.8476212e-19  
7956.5  1.1340216e-16  1.8470084e-19  
7957.0  1.1349565e-16  1.8454861e-19  
7957.5  1.1221382e-16  1.8461948e-19  
7958.0  1.1023302e-16  1.8442106e-19  
7958.5  1.1010781e-16  1.8375908e-19  
7959.0  1.1124521e-16  1.831481e-19  
7959.5  1.1266509e-16  1.821667e-19  
7960.0  1.1906333e-16  1.8276167e-19  
7960.5  1.2209916e-16  1.8492277e-19  
7961.0  1.1997852e-16  1.8613223e-19  
7961.5  1.1865745e-16  1.8582968e-19  
7962.0  1.208792e-16  1.8450496e-19  
7962.5  1.2323549e-16  1.8379889e-19  
7963.0  1.2103451e-16  1.8348258e-19  
7963.5  1.2110834e-16  1.8315929e-19  
7964.0  1.2282839e-16  1.8368007e-19  
7964.5  1.2454401e-16  1.8385535e-19  
7965.0  1.2342077e-16  1.8351779e-19  
7965.5  1.1953557e-16  1.838572e-19  
7966.0  1.1354542e-16  1.8415107e-19  
7966.5  1.0974327e-16  1.8420636e-19  
7967.0  1.0830465e-16  1.839497e-19  
7967.5  1.0670004e-16  1.8397884e-19  
7968.0  1.184448e-16  1.847448e-19  
7968.5  1.2187231e-16  1.8571591e-19  
7969.0  1.199869e-16  1.8657491e-19  
7969.5  1.1552175e-16  1.8680544e-19  
7970.0  1.1220832e-16  1.8533126e-19  
7970.5  1.1137477e-16  1.8342821e-19  
7971.0  1.1097541e-16  1.8338528e-19  
7971.5  1.1088329e-16  1.8423424e-19  
7972.0  1.1287409e-16  1.8493224e-19  
7972.5  1.1373142e-16  1.8500624e-19  
7973.0  1.1529429e-16  1.8507257e-19  
7973.5  1.1393702e-16  1.8521118e-19  
7974.0  1.1651727e-16  1.8473065e-19  
7974.5  1.144663e-16  1.8498894e-19  
7975.0  1.1107623e-16  1.8544743e-19  
7975.5  1.0825116e-16  1.8539891e-19  
7976.0  1.0870128e-16  1.8499938e-19  
7976.5  1.1051959e-16  1.8415629e-19  
7977.0  1.0859645e-16  1.8335056e-19  
7977.5  1.0694571e-16  1.8331954e-19  
7978.0  1.0564863e-16  1.8514604e-19  
7978.5  1.0261213e-16  1.8745823e-19  
7979.0  1.0393959e-16  1.878288e-19  
7979.5  1.026272e-16  1.8668252e-19  
7980.0  1.0382642e-16  1.8593428e-19  
7980.5  1.0648012e-16  1.8592802e-19  
7981.0  1.0896597e-16  1.8594134e-19  
7981.5  1.0902476e-16  1.8641159e-19  
7982.0  1.0874627e-16  1.8660534e-19  
7982.5  1.1076516e-16  1.8675445e-19  
7983.0  1.0913985e-16  1.8734972e-19  
7983.5  1.0957116e-16  1.8806072e-19  
7984.0  1.092682e-16  1.9084084e-19  
7984.5  1.1192819e-16  1.9397045e-19  
7985.0  1.1300996e-16  1.9350412e-19  
7985.5  1.106286e-16  1.8898064e-19  
7986.0  1.0999562e-16  1.8468543e-19  
7986.5  1.0860183e-16  1.8444026e-19  
7987.0  1.120894e-16  1.8636455e-19  
7987.5  1.1629279e-16  1.8818794e-19  
7988.0  1.1817717e-16  1.8893756e-19  
7988.5  1.1715719e-16  1.8890155e-19  
7989.0  1.2345089e-16  1.8864379e-19  
7989.5  1.2548472e-16  1.8845335e-19  
7990.0  1.2162822e-16  1.8853981e-19  
7990.5  1.1637374e-16  1.8848083e-19  
7991.0  1.1817599e-16  1.8847673e-19  
7991.5  1.1542696e-16  1.8816039e-19  
7992.0  1.1192131e-16  1.8693238e-19  
7992.5  1.1249327e-16  1.8479113e-19  
7993.0  1.13523e-16  1.8406118e-19  
7993.5  1.1430451e-16  1.8805296e-19  
7994.0  1.1743443e-16  1.9291127e-19  
7994.5  1.1857058e-16  1.9318899e-19  
7995.0  1.194728e-16  1.9015721e-19  
7995.5  1.1702895e-16  1.8798569e-19  
7996.0  1.1100149e-16  1.8669762e-19  
7996.5  1.0422394e-16  1.8634238e-19  
7997.0  9.9720939e-17  1.8700166e-19  
7997.5  1.0516008e-16  1.8751313e-19  
7998.0  1.0426287e-16  1.8701581e-19  
7998.5  9.719436e-17  1.8592179e-19  
7999.0  9.6919504e-17  1.858312e-19  
7999.5  9.8742152e-17  1.8733476e-19  
8000.0  1.008832e-16  1.8854015e-19  
8000.5  1.0413448e-16  1.8717084e-19  
8001.0  1.0292115e-16  1.8455075e-19  
8001.5  1.0301023e-16  1.8372267e-19  
8002.0  9.9213441e-17  1.8473818e-19  
8002.5  9.9342698e-17  1.8582403e-19  
8003.0  9.8435963e-17  1.8637036e-19  
8003.5  1.0068006e-16  1.864549e-19  
8004.0  9.8052679e-17  1.8627581e-19  
8004.5  9.6723929e-17  1.8636827e-19  
8005.0  9.5107127e-17  1.8639829e-19  
8005.5  9.4916754e-17  1.8629831e-19  
8006.0  9.4804875e-17  1.8643124e-19  
8006.5  9.3146393e-17  1.8722944e-19  
8007.0  9.2459094e-17  1.871123e-19  
8007.5  9.1182622e-17  1.8590148e-19  
8008.0  9.4566273e-17  1.8537846e-19  
8008.5  9.7911447e-17  1.8700845e-19  
8009.0  9.8108263e-17  1.8953684e-19  
8009.5  9.9961546e-17  1.903153e-19  
8010.0  9.6915076e-17  1.8944206e-19  
8010.5  9.9158558e-17  1.8819223e-19  
8011.0  1.0044519e-16  1.8793364e-19  
8011.5  1.0043524e-16  1.8857535e-19  
8012.0  9.4869603e-17  1.8903965e-19  
8012.5  9.2180106e-17  1.9016664e-19  
8013.0  9.1310385e-17  1.9385563e-19  
8013.5  9.4660029e-17  1.9579527e-19  
8014.0  1.0001905e-16  1.9206172e-19  
8014.5  9.8521202e-17  1.8612543e-19  
8015.0  9.7560955e-17  1.8413897e-19  
8015.5  9.5348722e-17  1.8619386e-19  
8016.0  9.2867375e-17  1.8756924e-19  
8016.5  9.4512788e-17  1.8843291e-19  
8017.0  9.7632052e-17  1.8903505e-19  
8017.5  1.0131863e-16  1.8896025e-19  
8018.0  9.8327254e-17  1.8899409e-19  
8018.5  9.4547489e-17  1.890008e-19  
8019.0  9.1648521e-17  1.8881157e-19  
8019.5  8.897911e-17  1.8851938e-19  
8020.0  8.926894e-17  1.8828593e-19  
8020.5  1.0112372e-16  1.8756533e-19  
8021.0  1.0512405e-16  1.8581405e-19  
8021.5  1.0453497e-16  1.8413998e-19  
8022.0  1.051615e-16  1.8654282e-19  
8022.5  1.0549137e-16  1.9246366e-19  
8023.0  1.052527e-16  1.9599713e-19  
8023.5  1.0615621e-16  1.9392527e-19  
8024.0  1.0594259e-16  1.9024485e-19  
8024.5  1.0574099e-16  1.8894428e-19  
8025.0  1.054221e-16  1.8821852e-19  
8025.5  1.0238568e-16  1.8782336e-19  
8026.0  1.0263444e-16  1.8800847e-19  
8026.5  9.9918357e-17  1.8795826e-19  
8027.0  1.0124741e-16  1.8789277e-19  
8027.5  9.7739935e-17  1.8789607e-19  
8028.0  9.2052121e-17  1.8815054e-19  
8028.5  8.8667992e-17  1.8832447e-19  
8029.0  9.2055698e-17  1.8840719e-19  
8029.5  9.1553919e-17  1.8820951e-19  
8030.0  8.778219e-17  1.8836233e-19  
8030.5  8.7841494e-17  1.8854942e-19  
8031.0  9.0246217e-17  1.8819895e-19  
8031.5  8.6237093e-17  1.8847278e-19  
8032.0  8.6249973e-17  1.8874974e-19  
8032.5  8.7429972e-17  1.8949987e-19  
8033.0  8.7428832e-17  1.8954818e-19  
8033.5  8.4881098e-17  1.8970272e-19  
8034.0  8.4191295e-17  1.9137642e-19  
8034.5  8.1564812e-17  1.919164e-19  
8035.0  8.1870648e-17  1.8981538e-19  
8035.5  8.1028352e-17  1.8813707e-19  
8036.0  7.929278e-17  1.8819618e-19  
8036.5  8.0896988e-17  1.8911255e-19  
8037.0  8.0328579e-17  1.8986757e-19  
8037.5  8.0618957e-17  1.9071183e-19  
8038.0  8.0042169e-17  1.9085976e-19  
8038.5  7.8917293e-17  1.9065644e-19  
8039.0  7.881895e-17  1.9075492e-19  
8039.5  7.8640042e-17  1.9084648e-19  
8040.0  7.4597309e-17  1.9117343e-19  
8040.5  7.4240966e-17  1.9146452e-19  
8041.0  7.3928869e-17  1.90768e-19  
8041.5  7.6272789e-17  1.9003259e-19  
8042.0  7.8439149e-17  1.8927672e-19  
8042.5  8.0062416e-17  1.8887132e-19  
8043.0  8.1343025e-17  1.9081225e-19  
8043.5  8.4230159e-17  1.9334731e-19  
8044.0  8.5180671e-17  1.9307482e-19  
8044.5  8.5614992e-17  1.9228177e-19  
8045.0  8.5111996e-17  1.9304452e-19  
8045.5  8.4626204e-17  1.9479841e-19  
8046.0  8.1437733e-17  1.9556558e-19  
8046.5  8.1157258e-17  1.9265728e-19  
8047.0  8.0059326e-17  1.8827669e-19  
8047.5  8.1550411e-17  1.8686199e-19  
8048.0  8.2890315e-17  1.8825852e-19  
8048.5  8.3083921e-17  1.8944614e-19  
8049.0  7.9388449e-17  1.9019669e-19  
8049.5  7.5215235e-17  1.907439e-19  
8050.0  7.4726366e-17  1.9064441e-19  
8050.5  7.2470647e-17  1.9054998e-19  
8051.0  7.557993e-17  1.9064155e-19  
8051.5  7.4106409e-17  1.9093467e-19  
8052.0  7.6495314e-17  1.9074818e-19  
8052.5  7.6886382e-17  1.9064286e-19  
8053.0  7.7578436e-17  1.9040869e-19  
8053.5  7.8560262e-17  1.8892551e-19  
8054.0  7.842531e-17  1.877476e-19  
8054.5  8.0690356e-17  1.9009761e-19  
8055.0  7.9624225e-17  1.9448415e-19  
8055.5  8.0991208e-17  1.9686225e-19  
8056.0  7.9324343e-17  1.9497302e-19  
8056.5  7.9532413e-17  1.9261585e-19  
8057.0  7.8457329e-17  1.9173629e-19  
8057.5  7.5316282e-17  1.9147176e-19  
8058.0  7.322075e-17  1.9160208e-19  
8058.5  7.3632768e-17  1.9178247e-19  
8059.0  7.6967085e-17  1.914338e-19  
8059.5  7.6764478e-17  1.9112646e-19  
8060.0  7.6998015e-17  1.908287e-19  
8060.5  7.4021484e-17  1.9082235e-19  
8061.0  7.3764846e-17  1.9108988e-19  
8061.5  7.2290521e-17  1.9080389e-19  
8062.0  7.3829214e-17  1.9060812e-19  
8062.5  7.1019751e-17  1.9069634e-19  
8063.0  6.9351129e-17  1.9047923e-19  
8063.5  7.0165197e-17  1.9044591e-19  
8064.0  7.1337032e-17  1.9036839e-19  
8064.5  7.2243577e-17  1.9037481e-19  
8065.0  7.3268317e-17  1.9042999e-19  
8065.5  7.7061628e-17  1.9061183e-19  
8066.0  7.5128603e-17  1.907061e-19  
8066.5  7.3766469e-17  1.9047495e-19  
8067.0  7.2848371e-17  1.9050565e-19  
8067.5  7.1278488e-17  1.907547e-19  
8068.0  7.1366454e-17  1.9053583e-19  
8068.5  7.2333527e-17  1.9060706e-19  
8069.0  6.9696753e-17  1.9089847e-19  
8069.5  7.2714218e-17  1.9098178e-19  
8070.0  7.486212e-17  1.9098576e-19  
8070.5  6.966463e-17  1.9123462e-19  
8071.0  6.6994744e-17  1.9121859e-19  
8071.5  6.6013609e-17  1.9145121e-19  
8072.0  6.6468016e-17  1.9221355e-19  
8072.5  6.8232553e-17  1.9213621e-19  
8073.0  6.6379856e-17  1.9044107e-19  
8073.5  6.4910564e-17  1.890317e-19  
8074.0  6.5795444e-17  1.895378e-19  
8074.5  6.5733893e-17  1.8992404e-19  
8075.0  6.5479975e-17  1.9013433e-19  
8075.5  6.5959537e-17  1.9062376e-19  
8076.0  6.5598693e-17  1.9031183e-19  
8076.5  6.539995e-17  1.9028556e-19  
8077.0  6.4196866e-17  1.9001773e-19  
8077.5  6.5248912e-17  1.8979477e-19  
8078.0  6.549258e-17  1.8989909e-19  
8078.5  6.6508631e-17  1.8978044e-19  
8079.0  6.5513306e-17  1.8982195e-19  
8079.5  6.4265081e-17  1.8945553e-19  
8080.0  6.2367385e-17  1.8867817e-19  
8080.5  6.0865983e-17  1.8902904e-19  
8081.0  5.6756288e-17  1.9072627e-19  
8081.5  5.7077076e-17  1.9303662e-19  
8082.0  5.5805389e-17  1.9438041e-19  
8082.5  5.8510601e-17  1.934495e-19  
8083.0  5.9785075e-17  1.909872e-19  
8083.5  6.0247608e-17  1.88792e-19  
8084.0  5.9394131e-17  1.8835272e-19  
8084.5  5.7555708e-17  1.8900759e-19  
8085.0  5.4948952e-17  1.8958102e-19  
8085.5  5.5537876e-17  1.9047503e-19  
8086.0  5.7124086e-17  1.9078415e-19  
8086.5  5.4933038e-17  1.9059816e-19  
8087.0  5.2851998e-17  1.9050618e-19  
8087.5  5.2517665e-17  1.9073062e-19  
8088.0  5.3772052e-17  1.9071781e-19  
8088.5  5.250444e-17  1.9035561e-19  
8089.0  5.4389808e-17  1.8995447e-19  
8089.5  5.6441048e-17  1.8960841e-19  
8090.0  5.7211116e-17  1.8841942e-19  
8090.5  5.7551977e-17  1.879992e-19  
8091.0  5.2805578e-17  1.9066697e-19  
8091.5  5.3094695e-17  1.9309814e-19  
8092.0  5.5244519e-17  1.9383e-19  
8092.5  5.4494062e-17  1.9278497e-19  
8093.0  5.3182154e-17  1.9169587e-19  
8093.5  5.2783241e-17  1.9120542e-19  
8094.0  5.3411032e-17  1.9115121e-19  
8094.5  5.1724215e-17  1.9134472e-19  
8095.0  4.9973714e-17  1.9169218e-19  
8095.5  4.7147685e-17  1.9229913e-19  
8096.0  4.528961e-17  1.9271831e-19  
8096.5  4.4203949e-17  1.9229014e-19  
8097.0  4.6662208e-17  1.9246563e-19  
8097.5  4.8969346e-17  1.9315153e-19  
8098.0  5.0132259e-17  1.9348462e-19  
8098.5  4.7074882e-17  1.9346639e-19  
8099.0  4.2965525e-17  1.9336246e-19  
8099.5  3.9238965e-17  1.9382183e-19  
8100.0  3.8656989e-17  1.940086e-19  
8100.5  3.7963657e-17  1.9390731e-19  
8101.0  3.8083361e-17  1.940379e-19  
8101.5  3.9714177e-17  1.9435066e-19  
8102.0  3.7426693e-17  1.9455874e-19  
8102.5  3.9636625e-17  1.9421353e-19  
8103.0  3.5779528e-17  1.9429394e-19  
8103.5  3.5333332e-17  1.9440873e-19  
8104.0  3.4546819e-17  1.9425446e-19  
8104.5  3.6685909e-17  1.9462302e-19  
8105.0  3.5167383e-17  1.9457732e-19  
8105.5  3.4528553e-17  1.9422675e-19  
8106.0  3.3886596e-17  1.9455585e-19  
8106.5  3.3706757e-17  1.9431682e-19  
8107.0  3.2820727e-17  1.9422266e-19  
8107.5  3.2216317e-17  1.9440702e-19  
8108.0  3.3374777e-17  1.9439007e-19  
8108.5  3.2684385e-17  1.942449e-19  
8109.0  3.3591462e-17  1.9395614e-19  
8109.5  3.282905e-17  1.9420603e-19  
8110.0  3.3215542e-17  1.9428223e-19  
8110.5  3.1703389e-17  1.9431602e-19  
8111.0  2.9693436e-17  1.9435455e-19  
8111.5  2.8318133e-17  1.9401358e-19  
8112.0  2.9300253e-17  1.9400567e-19  
8112.5  3.1567674e-17  1.9410138e-19  
8113.0  3.1458485e-17  1.9415614e-19  
8113.5  3.1636516e-17  1.9454504e-19  
8114.0  2.9404688e-17  1.9430237e-19  
8114.5  2.9544291e-17  1.9386474e-19  
8115.0  3.0409527e-17  1.9348789e-19  
8115.5  2.7308674e-17  1.92967e-19  
8116.0  2.571341e-17  1.9299698e-19  
8116.5  2.635792e-17  1.9321314e-19  
8117.0  2.7851923e-17  1.9347472e-19  
8117.5  2.8738891e-17  1.9332011e-19  
8118.0  2.7345414e-17  1.9321913e-19  
8118.5  2.5032405e-17  1.9312243e-19  
8119.0  2.5093686e-17  1.9267055e-19  
8119.5  2.4071979e-17  1.9298023e-19  
8120.0  2.4274148e-17  1.934442e-19  
8120.5  2.1678841e-17  1.9305805e-19  
8121.0  2.2174656e-17  1.9275487e-19  
8121.5  2.2535849e-17  1.9361221e-19  
8122.0  2.5265911e-17  1.9403395e-19  
8122.5  2.8120041e-17  1.9442156e-19  
8123.0  2.8665865e-17  1.955003e-19  
8123.5  2.7439425e-17  1.9497528e-19  
8124.0  2.6606321e-17  1.9347018e-19  
8124.5  2.6803335e-17  1.938684e-19  
8125.0  2.6263389e-17  1.9475662e-19  
8125.5  2.5470167e-17  1.9505618e-19  
8126.0  2.3060477e-17  1.9527338e-19  
8126.5  1.9815147e-17  1.9545393e-19  
8127.0  1.6161081e-17  1.9556847e-19  
8127.5  1.7894861e-17  1.9548126e-19  
8128.0  1.8007916e-17  1.9588936e-19  
8128.5  2.2201027e-17  1.9612597e-19  
8129.0  2.4075838e-17  1.9580831e-19  
8129.5  2.306846e-17  1.9522991e-19  
8130.0  2.0399116e-17  1.9487304e-19  
8130.5  1.7702678e-17  1.9451796e-19  
8131.0  1.7108941e-17  1.9447376e-19  
8131.5  1.5107777e-17  1.9505714e-19  
8132.0  1.5048613e-17  1.9602622e-19  
8132.5  1.2414747e-17  1.960642e-19  
8133.0  1.1532802e-17  1.9521012e-19  
8133.5  1.5406309e-17  1.9476419e-19  
8134.0  1.3800977e-17  1.9463571e-19  
8134.5  1.1254182e-17  1.943319e-19  
8135.0  1.1794578e-17  1.9429393e-19  
8135.5  1.3329456e-17  1.9451733e-19  
8136.0  1.2970099e-17  1.9458359e-19  
8136.5  1.3717683e-17  1.9485704e-19  
8137.0  1.3232424e-17  1.9510718e-19  
8137.5  1.6375266e-17  1.9503791e-19  
8138.0  1.7683829e-17  1.9513865e-19  
8138.5  1.699518e-17  1.956796e-19  
8139.0  1.6892448e-17  1.9651882e-19  
8139.5  1.6291553e-17  1.9702862e-19  
8140.0  1.6473783e-17  1.9728479e-19  
8140.5  1.558015e-17  1.9774827e-19  
8141.0  1.7186439e-17  1.9801908e-19  
8141.5  1.8536735e-17  1.9828273e-19  
8142.0  1.7712621e-17  1.9854431e-19  
8142.5  1.5182017e-17  1.9873011e-19  
8143.0  1.4464932e-17  1.9883833e-19  
8143.5  1.5307265e-17  1.991719e-19  
8144.0  1.6512626e-17  1.9943276e-19  
8144.5  1.8588985e-17  2.000707e-19  
8145.0  2.0223561e-17  1.9984021e-19  
8145.5  2.2962538e-17  1.9926923e-19  
8146.0  2.3077526e-17  1.994843e-19  
8146.5  2.4132331e-17  2.0013249e-19  
8147.0  1.937899e-17  1.9949196e-19  
8147.5  1.9790112e-17  1.9904606e-19  
8148.0  1.8181367e-17  1.9941058e-19  
8148.5  1.6664825e-17  1.9994347e-19  
8149.0  1.5166187e-17  1.9993693e-19  
8149.5  1.5224261e-17  1.9930057e-19  
8150.0  1.6951511e-17  1.9952472e-19  
8150.5  2.026894e-17  2.0020047e-19  
8151.0  2.0103242e-17  2.0015071e-19  
8151.5  1.9228217e-17  2.005036e-19  
8152.0  1.787135e-17  2.0118012e-19  
8152.5  1.7407464e-17  2.0130603e-19  
8153.0  1.528658e-17  2.0210497e-19  
8153.5  1.7553868e-17  2.0212155e-19  
8154.0  1.93431e-17  2.021023e-19  
8154.5  1.8247718e-17  2.024373e-19  
8155.0  1.7950431e-17  2.0303729e-19  
8155.5  1.3509744e-17  2.0416437e-19  
8156.0  1.2134887e-17  2.0412769e-19  
8156.5  1.0935713e-17  2.0412149e-19  
8157.0  1.4395303e-17  2.0453607e-19  
8157.5  2.0200771e-17  2.048864e-19  
8158.0  2.0939055e-17  2.0502537e-19  
8158.5  1.7632138e-17  2.0514451e-19  
8159.0  1.6316078e-17  2.0552378e-19  
8159.5  1.5369993e-17  2.0549902e-19  
8160.0  1.7443835e-17  2.049479e-19  
8160.5  1.8506929e-17  2.0438388e-19  
8161.0  1.9403142e-17  2.0427125e-19  
8161.5  2.1706379e-17  2.0464569e-19  
8162.0  2.126199e-17  2.053728e-19  
8162.5  2.0264246e-17  2.0538048e-19  
8163.0  1.9490014e-17  2.0482478e-19  
8163.5  1.6493473e-17  2.0492233e-19  
8164.0  1.3346628e-17  2.0526191e-19  
8164.5  1.6703054e-17  2.0524262e-19  
8165.0  2.0591665e-17  2.0545262e-19  
8165.5  2.4388109e-17  2.0620358e-19  
8166.0  2.5195966e-17  2.0660513e-19  
8166.5  2.7065537e-17  2.066545e-19  
8167.0  2.6891433e-17  2.0665793e-19  
8167.5  2.3769245e-17  2.0729719e-19  
8168.0  1.9057058e-17  2.0752732e-19  
8168.5  1.4528777e-17  2.0766102e-19  
8169.0  1.6535499e-17  2.0848813e-19  
8169.5  1.4845254e-17  2.0895484e-19  
8170.0  1.4759069e-17  2.0934014e-19  
8170.5  1.6984623e-17  2.1001545e-19  
8171.0  2.1049903e-17  2.1019115e-19  
8171.5  2.4286092e-17  2.0999035e-19  
8172.0  2.669993e-17  2.1029565e-19  
8172.5  2.5108142e-17  2.1050993e-19  
8173.0  2.4210921e-17  2.1057716e-19  
8173.5  2.2434863e-17  2.1075351e-19  
8174.0  2.2573315e-17  2.1098716e-19  
8174.5  2.3256064e-17  2.1061629e-19  
8175.0  2.2395562e-17  2.1014375e-19  
8175.5  2.0418594e-17  2.1111647e-19  
8176.0  1.3244209e-17  2.1225389e-19  
8176.5  1.0849071e-17  2.1227553e-19  
8177.0  1.1884619e-17  2.1185012e-19  
8177.5  1.3838878e-17  2.1195749e-19  
8178.0  1.570601e-17  2.1217398e-19  
8178.5  1.8120851e-17  2.1187489e-19  
8179.0  2.1516989e-17  2.1217024e-19  
8179.5  2.5347621e-17  2.1332442e-19  
8180.0  2.9425221e-17  2.132558e-19  
8180.5  2.7038715e-17  2.1382113e-19  
8181.0  2.6285669e-17  2.1495456e-19  
8181.5  2.2905366e-17  2.150431e-19  
8182.0  2.0536329e-17  2.1516958e-19  
8182.5  2.003392e-17  2.1575264e-19  
8183.0  2.3397983e-17  2.1702317e-19  
8183.5  2.5826581e-17  2.1817998e-19  
8184.0  2.8812721e-17  2.1816628e-19  
8184.5  2.9800151e-17  2.1865201e-19  
8185.0  3.4704243e-17  2.190447e-19  
8185.5  3.607464e-17  2.1985788e-19  
8186.0  3.6671779e-17  2.2124213e-19  
8186.5  3.6199955e-17  2.2136228e-19  
8187.0  3.0477087e-17  2.2134121e-19  
8187.5  2.8987706e-17  2.2146915e-19  
8188.0  2.8043203e-17  2.2148256e-19  
8188.5  2.6504408e-17  2.2192861e-19  
8189.0  2.5632587e-17  2.224157e-19  
8189.5  2.7663122e-17  2.2262757e-19  
8190.0  3.0161709e-17  2.225455e-19  
8190.5  3.153259e-17  2.2207243e-19  
8191.0  3.2129792e-17  2.2248798e-19  
8191.5  2.9712872e-17  2.2238424e-19  
8192.0  3.1675037e-17  2.2179612e-19  
8192.5  3.2486654e-17  2.2184111e-19  
8193.0  3.4660699e-17  2.2154504e-19  
8193.5  3.464896e-17  2.2091518e-19  
8194.0  3.4110294e-17  2.1977503e-19  
8194.5  2.5887642e-17  2.1942428e-19  
8195.0  2.12088e-17  2.1942389e-19  
8195.5  2.0818093e-17  2.187294e-19  
8196.0  2.1466685e-17  2.1811024e-19  
8196.5  2.5063974e-17  2.174464e-19  
8197.0  2.9031447e-17  2.1632656e-19  
8197.5  3.0618969e-17  2.1624508e-19  
8198.0  3.0013902e-17  2.1651378e-19  
8198.5  2.9015327e-17  2.1584612e-19  
8199.0  2.4611832e-17  2.1490748e-19  
8199.5  2.9634021e-17  2.1475494e-19  
8200.0  3.176344e-17  2.152879e-19  
8200.5  3.2980308e-17  2.1534981e-19  
8201.0  3.4170592e-17  2.1519019e-19  
8201.5  3.1587471e-17  2.1525778e-19  
8202.0  3.4683238e-17  2.1522217e-19  
8202.5  3.4617622e-17  2.1529564e-19  
8203.0  3.4672771e-17  2.1628571e-19  
8203.5  3.6382539e-17  2.1685958e-19  
8204.0  3.4001828e-17  2.1705871e-19  
8204.5  3.446826e-17  2.1716e-19  
8205.0  3.1164136e-17  2.1735975e-19  
8205.5  3.160156e-17  2.1753374e-19  
8206.0  3.1698958e-17  2.1730504e-19  
8206.5  3.6080436e-17  2.1742796e-19  
8207.0  3.4756665e-17  2.1776272e-19  
8207.5  3.314323e-17  2.177614e-19  
8208.0  3.0308503e-17  2.1756861e-19  
8208.5  2.7752595e-17  2.1694257e-19  
8209.0  2.8508806e-17  2.16639e-19  
8209.5  2.7351227e-17  2.166946e-19  
8210.0  2.4012082e-17  2.1599559e-19  
8210.5  2.3363803e-17  2.1562027e-19  
8211.0  2.3313111e-17  2.1522665e-19  
8211.5  2.5106683e-17  2.1417185e-19  
8212.0  2.9019268e-17  2.1373903e-19  
8212.5  3.0809713e-17  2.1350827e-19  
8213.0  2.9556254e-17  2.1284833e-19  
8213.5  2.5978175e-17  2.1278252e-19  
8214.0  2.2157292e-17  2.1322146e-19  
8214.5  2.0680201e-17  2.1338617e-19  
8215.0  1.9863264e-17  2.1372969e-19  
8215.5  2.2082461e-17  2.1309927e-19  
8216.0  2.4173271e-17  2.1216635e-19  
8216.5  2.5565899e-17  2.1265672e-19  
8217.0  2.6425413e-17  2.1376414e-19  
8217.5  2.9103949e-17  2.1418621e-19  
8218.0  2.9346085e-17  2.142051e-19  
8218.5  2.8569171e-17  2.1452279e-19  
8219.0  2.8401988e-17  2.1523958e-19  
8219.5  2.8791492e-17  2.1643817e-19  
8220.0  3.1786919e-17  2.171043e-19  
8220.5  3.2450145e-17  2.1726056e-19  
8221.0  3.3357406e-17  2.1763866e-19  
8221.5  2.9793279e-17  2.1812692e-19  
8222.0  2.921408e-17  2.1749715e-19  
8222.5  3.7014914e-17  2.1634284e-19  
8223.0  3.9443514e-17  2.157309e-19  
8223.5  3.9730196e-17  2.1526397e-19  
8224.0  4.0471515e-17  2.1568916e-19  
8224.5  3.6528417e-17  2.1520967e-19  
8225.0  3.5991754e-17  2.1377134e-19  
8225.5  3.4252894e-17  2.1268702e-19  
8226.0  3.1383315e-17  2.1192137e-19  
8226.5  2.6983978e-17  2.1092698e-19  
8227.0  2.3623396e-17  2.0902865e-19  
8227.5  1.8908691e-17  2.0806939e-19  
8228.0  1.8674936e-17  2.0729217e-19  
8228.5  1.7610727e-17  2.0632886e-19  
8229.0  1.7996473e-17  2.0557707e-19  
8229.5  1.8260637e-17  2.0502076e-19  
8230.0  2.1253988e-17  2.0443716e-19  
8230.5  2.4551231e-17  2.0384353e-19  
8231.0  2.8332677e-17  2.0387384e-19  
8231.5  2.7543543e-17  2.0358812e-19  
8232.0  2.5218259e-17  2.0365883e-19  
8232.5  2.3925157e-17  2.0371642e-19  
8233.0  2.2282131e-17  2.0393972e-19  
8233.5  2.2491665e-17  2.0426246e-19  
8234.0  1.9438962e-17  2.0417493e-19  
8234.5  1.4754901e-17  2.0434338e-19  
8235.0  1.3204402e-17  2.0434008e-19  
8235.5  1.3722064e-17  2.0459986e-19  
8236.0  1.6492926e-17  2.0502135e-19  
8236.5  1.8728011e-17  2.0506641e-19  
8237.0  2.168957e-17  2.0509597e-19  
8237.5  2.2148952e-17  2.0483877e-19  
8238.0  1.9306208e-17  2.0481468e-19  
8238.5  1.8641262e-17  2.055473e-19  
8239.0  1.7406993e-17  2.0528943e-19  
8239.5  2.0290564e-17  2.0545014e-19  
8240.0  2.2717019e-17  2.0625852e-19  
8240.5  2.3233169e-17  2.0594436e-19  
8241.0  2.3707894e-17  2.0526923e-19  
8241.5  2.5800165e-17  2.0551483e-19  
8242.0  2.6240593e-17  2.062846e-19  
8242.5  2.4693178e-17  2.0654348e-19  
8243.0  2.1527763e-17  2.0685745e-19  
8243.5  2.150846e-17  2.0769392e-19  
8244.0  2.1252537e-17  2.0826018e-19  
8244.5  2.5475967e-17  2.0863401e-19  
8245.0  2.7787373e-17  2.0957858e-19  
8245.5  3.2708448e-17  2.1065042e-19  
8246.0  3.2891056e-17  2.1184542e-19  
8246.5  3.3003562e-17  2.127256e-19  
8247.0  3.2639942e-17  2.1372326e-19  
8247.5  3.3263883e-17  2.1509726e-19  
8248.0  3.5307249e-17  2.1568977e-19  
8248.5  3.5013669e-17  2.1681588e-19  
8249.0  3.4070263e-17  2.1891303e-19  
8249.5  3.1770653e-17  2.2101806e-19  
8250.0  3.0754751e-17  2.2224455e-19  
8250.5  3.1427483e-17  2.2340312e-19  
8251.0  3.3859357e-17  2.2450036e-19  
8251.5  3.5740698e-17  2.2557798e-19  
8252.0  3.3029477e-17  2.2732265e-19  
8252.5  3.0884272e-17  2.2937174e-19  
8253.0  3.0666761e-17  2.2984045e-19  
8253.5  3.0683541e-17  2.3086054e-19  
8254.0  3.0059821e-17  2.3196844e-19  
8254.5  2.9904164e-17  2.3346348e-19  
8255.0  2.8665718e-17  2.3464004e-19  
8255.5  2.8177007e-17  2.3411746e-19  
8256.0  2.9290393e-17  2.3468071e-19  
8256.5  2.7002021e-17  2.357481e-19  
8257.0  2.7306241e-17  2.35003e-19  
8257.5  2.3712788e-17  2.3446389e-19  
8258.0  2.3058524e-17  2.3420507e-19  
8258.5  2.3820723e-17  2.3238817e-19  
8259.0  2.5545863e-17  2.3176308e-19  
8259.5  2.5469293e-17  2.3175828e-19  
8260.0  2.5148672e-17  2.3030521e-19  
8260.5  2.7335169e-17  2.278022e-19  
8261.0  2.6364724e-17  2.2569556e-19  
8261.5  2.63248e-17  2.2453949e-19  
8262.0  2.4662166e-17  2.2270031e-19  
8262.5  2.2723069e-17  2.2088586e-19  
8263.0  2.1723426e-17  2.1930399e-19  
8263.5  2.1336029e-17  2.1694303e-19  
8264.0  2.271567e-17  2.1565728e-19  
8264.5  2.3807959e-17  2.1494697e-19  
8265.0  2.6073686e-17  2.1349218e-19  
8265.5  2.4784484e-17  2.1216729e-19  
8266.0  2.6404983e-17  2.1152014e-19  
8266.5  2.5365193e-17  2.1091052e-19  
8267.0  2.6994844e-17  2.1052331e-19  
8267.5  2.7696546e-17  2.1065763e-19  
8268.0  2.809941e-17  2.1021504e-19  
8268.5  2.7662608e-17  2.0951364e-19  
8269.0  2.6107699e-17  2.1010631e-19  
8269.5  2.4292013e-17  2.1065627e-19  
8270.0  2.4242201e-17  2.0997997e-19  
8270.5  2.3244311e-17  2.0997687e-19  
8271.0  2.370584e-17  2.114301e-19  
8271.5  2.3946486e-17  2.1205042e-19  
8272.0  2.703278e-17  2.1176158e-19  
8272.5  2.9444861e-17  2.1161897e-19  
8273.0  3.1334147e-17  2.1127086e-19  
8273.5  3.4230819e-17  2.1167366e-19  
8274.0  3.5152001e-17  2.1198461e-19  
8274.5  3.3681402e-17  2.1220034e-19  
8275.0  2.7222114e-17  2.1250048e-19  
8275.5  2.5326673e-17  2.1197353e-19  
8276.0  3.2918813e-17  2.1137113e-19  
8276.5  3.4635494e-17  2.1127361e-19  
8277.0  3.3580292e-17  2.1162597e-19  
8277.5  3.5944369e-17  2.1235719e-19  
8278.0  3.7941618e-17  2.1222631e-19  
8278.5  3.8047994e-17  2.118365e-19  
8279.0  3.61009e-17  2.1160878e-19  
8279.5  3.7481366e-17  2.114391e-19  
8280.0  3.8090866e-17  2.1216584e-19  
8280.5  3.8912584e-17  2.1221941e-19  
8281.0  3.466159e-17  2.1229416e-19  
8281.5  3.2349129e-17  2.1268019e-19  
8282.0  3.6424609e-17  2.1266995e-19  
8282.5  3.9307062e-17  2.1303729e-19  
8283.0  4.3360253e-17  2.1317276e-19  
8283.5  4.1602696e-17  2.130881e-19  
8284.0  4.0426605e-17  2.1366963e-19  
8284.5  4.1846324e-17  2.1479173e-19  
8285.0  4.3835024e-17  2.144386e-19  
8285.5  4.3254658e-17  2.1351875e-19  
8286.0  4.5259101e-17  2.1418791e-19  
8286.5  5.3398396e-17  2.1416953e-19  
8287.0  5.8994084e-17  2.1346629e-19  
8287.5  5.7919347e-17  2.1366169e-19  
8288.0  5.3364807e-17  2.1402243e-19  
8288.5  4.8865566e-17  2.1355308e-19  
8289.0  4.5941521e-17  2.1219223e-19  
8289.5  4.3355485e-17  2.1171058e-19  
8290.0  4.4283777e-17  2.1212136e-19  
8290.5  4.4174015e-17  2.1176343e-19  
8291.0  4.8026344e-17  2.1096753e-19  
8291.5  5.3241294e-17  2.1089158e-19  
8292.0  5.3600272e-17  2.1058739e-19  
8292.5  5.2942555e-17  2.1003149e-19  
8293.0  4.8037273e-17  2.0985734e-19  
8293.5  4.9211042e-17  2.0995144e-19  
8294.0  4.8054414e-17  2.1061086e-19  
8294.5  4.4777792e-17  2.1118114e-19  
8295.0  4.3614976e-17  2.1120108e-19  
8295.5  5.122359e-17  2.1187135e-19  
8296.0  5.023273e-17  2.1287946e-19  
8296.5  4.7281434e-17  2.1364915e-19  
8297.0  4.7464838e-17  2.1440741e-19  
8297.5  4.9099224e-17  2.1560602e-19  
8298.0  5.437459e-17  2.1818858e-19  
8298.5  5.4435058e-17  2.1989508e-19  
8299.0  5.3070925e-17  2.1973505e-19  
8299.5  5.1571997e-17  2.1865357e-19  
8300.0  5.2604383e-17  2.1845377e-19  
8300.5  4.9014638e-17  2.1997408e-19  
8301.0  4.6555205e-17  2.2235777e-19  
8301.5  4.5201922e-17  2.2410688e-19  
8302.0  4.9977161e-17  2.2467144e-19  
8302.5  5.8212058e-17  2.2292475e-19  
8303.0  5.3170453e-17  2.2006674e-19  
8303.5  5.2695664e-17  2.1937642e-19  
8304.0  5.7488668e-17  2.2033509e-19  
8304.5  5.5858662e-17  2.2068569e-19  
8305.0  5.6087718e-17  2.2059251e-19  
8305.5  5.6631488e-17  2.2041018e-19  
8306.0  5.6441353e-17  2.1992482e-19  
8306.5  5.6519341e-17  2.1958309e-19  
8307.0  5.9282608e-17  2.1915539e-19  
8307.5  6.4291082e-17  2.1925737e-19  
8308.0  6.6403936e-17  2.1988828e-19  
8308.5  6.7154661e-17  2.2091384e-19  
8309.0  6.4581808e-17  2.2048737e-19  
8309.5  6.3050357e-17  2.1683354e-19  
8310.0  5.9778404e-17  2.1387355e-19  
8310.5  5.8912142e-17  2.1508207e-19  
8311.0  5.7274609e-17  2.1831735e-19  
8311.5  5.2716074e-17  2.1950525e-19  
8312.0  5.0857974e-17  2.189671e-19  
8312.5  5.6051964e-17  2.1854558e-19  
8313.0  5.8572585e-17  2.1850173e-19  
8313.5  6.2410577e-17  2.1869439e-19  
8314.0  6.6364547e-17  2.1830203e-19  
8314.5  6.6484496e-17  2.1771973e-19  
8315.0  5.9833803e-17  2.1808356e-19  
8315.5  5.7782353e-17  2.1950553e-19  
8316.0  5.7715019e-17  2.1988789e-19  
8316.5  6.0857261e-17  2.1771031e-19  
8317.0  6.7398527e-17  2.1511154e-19  
8317.5  6.7577771e-17  2.165623e-19  
8318.0  6.5955803e-17  2.2122245e-19  
8318.5  6.7549834e-17  2.238338e-19  
8319.0  6.5660462e-17  2.2415293e-19  
8319.5  6.5127521e-17  2.21065e-19  
8320.0  6.4069104e-17  2.1497243e-19  
8320.5  6.6236886e-17  2.1124171e-19  
8321.0  6.3735238e-17  2.1177309e-19  
8321.5  6.4090266e-17  2.1389273e-19  
8322.0  6.1737215e-17  2.1471978e-19  
8322.5  6.2707526e-17  2.1441219e-19  
8323.0  6.1185928e-17  2.1406686e-19  
8323.5  6.3747894e-17  2.139533e-19  
8324.0  6.5232315e-17  2.1287707e-19  
8324.5  6.8061415e-17  2.1233093e-19  
8325.0  6.7254818e-17  2.1356656e-19  
8325.5  7.1407581e-17  2.1526746e-19  
8326.0  7.422094e-17  2.1508956e-19  
8326.5  7.6238395e-17  2.1321319e-19  
8327.0  7.5894876e-17  2.1078915e-19  
8327.5  7.5121726e-17  2.1151541e-19  
8328.0  7.1478313e-17  2.1809432e-19  
8328.5  6.853541e-17  2.2378156e-19  
8329.0  6.5838694e-17  2.2166417e-19  
8329.5  6.5001837e-17  2.17613e-19  
8330.0  6.548391e-17  2.162323e-19  
8330.5  6.7557652e-17  2.1725707e-19  
8331.0  7.3190492e-17  2.1783469e-19  
8331.5  7.6151369e-17  2.161224e-19  
8332.0  7.5746267e-17  2.1294398e-19  
8332.5  7.5343132e-17  2.119395e-19  
8333.0  7.2406813e-17  2.1250314e-19  
8333.5  7.3181671e-17  2.1338391e-19  
8334.0  7.1865289e-17  2.1312582e-19  
8334.5  7.414663e-17  2.1248915e-19  
8335.0  7.4874131e-17  2.1270178e-19  
8335.5  7.4730518e-17  2.1313134e-19  
8336.0  7.6671134e-17  2.1240184e-19  
8336.5  7.7037623e-17  2.11927e-19  
8337.0  7.6259501e-17  2.1312537e-19  
8337.5  7.5559735e-17  2.123979e-19  
8338.0  7.7261855e-17  2.116671e-19  
8338.5  7.7491118e-17  2.1128609e-19  
8339.0  7.7778858e-17  2.1099879e-19  
8339.5  8.3383884e-17  2.1290246e-19  
8340.0  9.2043219e-17  2.1653628e-19  
8340.5  1.0528361e-16  2.1849072e-19  
8341.0  1.0301253e-16  2.1762373e-19  
8341.5  9.7134389e-17  2.167356e-19  
8342.0  1.0273283e-16  2.1628489e-19  
8342.5  1.0599581e-16  2.1722967e-19  
8343.0  1.0754814e-16  2.1817369e-19  
8343.5  1.0736967e-16  2.1892903e-19  
8344.0  1.1044722e-16  2.1987025e-19  
8344.5  1.0829359e-16  2.1987093e-19  
8345.0  1.1055518e-16  2.1939218e-19  
8345.5  1.0859369e-16  2.1956438e-19  
8346.0  1.0884228e-16  2.1983497e-19  
8346.5  1.066625e-16  2.1964813e-19  
8347.0  9.667221e-17  2.2008648e-19  
8347.5  8.8175368e-17  2.1978016e-19  
8348.0  9.5458645e-17  2.1903937e-19  
8348.5  9.9563808e-17  2.1925407e-19  
8349.0  9.7793533e-17  2.190954e-19  
8349.5  9.968119e-17  2.1849886e-19  
8350.0  1.0362302e-16  2.1831797e-19  
8350.5  9.9459872e-17  2.1781268e-19  
8351.0  9.518244e-17  2.1700401e-19  
8351.5  9.2966299e-17  2.1651064e-19  
8352.0  9.2135887e-17  2.1647734e-19  
8352.5  9.3326378e-17  2.1599195e-19  
8353.0  9.2821312e-17  2.1570652e-19  
8353.5  9.2831184e-17  2.1580572e-19  
8354.0  9.0968216e-17  2.1565415e-19  
8354.5  9.0572132e-17  2.1498134e-19  
8355.0  8.8611784e-17  2.1494602e-19  
8355.5  9.0778335e-17  2.1552072e-19  
8356.0  9.5096359e-17  2.150015e-19  
8356.5  9.3998077e-17  2.1400965e-19  
8357.0  9.0528919e-17  2.1395027e-19  
8357.5  8.6236505e-17  2.147085e-19  
8358.0  8.5204662e-17  2.1463915e-19  
8358.5  8.4451997e-17  2.139371e-19  
8359.0  8.3764711e-17  2.1371798e-19  
8359.5  8.4688691e-17  2.1375737e-19  
8360.0  8.596363e-17  2.1345275e-19  
8360.5  8.4268909e-17  2.1360051e-19  
8361.0  8.6656557e-17  2.1376877e-19  
8361.5  8.5577126e-17  2.1347337e-19  
8362.0  8.6961001e-17  2.1375459e-19  
8362.5  8.4407836e-17  2.1511839e-19  
8363.0  8.5660634e-17  2.1595202e-19  
8363.5  8.7663811e-17  2.1700684e-19  
8364.0  8.6722746e-17  2.1999796e-19  
8364.5  8.8202372e-17  2.2419497e-19  
8365.0  9.292752e-17  2.238643e-19  
8365.5  9.6272383e-17  2.149822e-19  
8366.0  9.6890122e-17  2.0716847e-19  
8366.5  9.5729532e-17  2.060907e-19  
8367.0  9.292452e-17  2.0910812e-19  
8367.5  9.4836964e-17  2.1116652e-19  
8368.0  9.4949552e-17  2.1171641e-19  
8368.5  9.6806396e-17  2.1157045e-19  
8369.0  9.6497886e-17  2.1103411e-19  
8369.5  9.609772e-17  2.1104158e-19  
8370.0  9.5824964e-17  2.1080229e-19  
8370.5  9.4827507e-17  2.1026887e-19  
8371.0  9.4493341e-17  2.0933624e-19  
8371.5  9.5854237e-17  2.0819485e-19  
8372.0  9.5187991e-17  2.0760791e-19  
8372.5  9.5953e-17  2.0601618e-19  
8373.0  9.4514116e-17  2.058829e-19  
8373.5  9.1298627e-17  2.113081e-19  
8374.0  9.0870066e-17  2.1677051e-19  
8374.5  9.1073808e-17  2.1521543e-19  
8375.0  9.3210263e-17  2.1061173e-19  
8375.5  9.4748405e-17  2.0940184e-19  
8376.0  9.3351954e-17  2.0922639e-19  
8376.5  9.460001e-17  2.0906308e-19  
8377.0  1.0004756e-16  2.092074e-19  
8377.5  1.0375485e-16  2.0919199e-19  
8378.0  1.087216e-16  2.0890562e-19  
8378.5  1.0847404e-16  2.091961e-19  
8379.0  1.0766787e-16  2.1003344e-19  
8379.5  1.0486272e-16  2.100013e-19  
8380.0  1.0250453e-16  2.0914753e-19  
8380.5  1.0295919e-16  2.0796037e-19  
8381.0  1.0540608e-16  2.0634976e-19  
8381.5  1.0737133e-16  2.0767444e-19  
8382.0  1.0451276e-16  2.13451e-19  
8382.5  1.0489205e-16  2.1670247e-19  
8383.0  1.0259406e-16  2.1588999e-19  
8383.5  1.0135229e-16  2.1326214e-19  
8384.0  9.8482842e-17  2.1195303e-19  
8384.5  9.7347971e-17  2.1247824e-19  
8385.0  9.6178798e-17  2.1336044e-19  
8385.5  9.8005983e-17  2.1258565e-19  
8386.0  9.7582996e-17  2.106002e-19  
8386.5  9.569569e-17  2.1026177e-19  
8387.0  9.8764863e-17  2.1044507e-19  
8387.5  1.0138872e-16  2.1105757e-19  
8388.0  1.0512018e-16  2.1170473e-19  
8388.5  1.0459328e-16  2.1163938e-19  
8389.0  1.0495486e-16  2.1186862e-19  
8389.5  1.0501228e-16  2.119803e-19  
8390.0  1.0301485e-16  2.1175159e-19  
8390.5  1.0151411e-16  2.1186499e-19  
8391.0  1.0041977e-16  2.1176529e-19  
8391.5  1.0123855e-16  2.1152785e-19  
8392.0  1.0209496e-16  2.1109533e-19  
8392.5  1.0470864e-16  2.1007244e-19  
8393.0  1.0638306e-16  2.0972521e-19  
8393.5  1.1042755e-16  2.106507e-19  
8394.0  1.1807616e-16  2.1227788e-19  
8394.5  1.2026625e-16  2.1333514e-19  
8395.0  1.1208223e-16  2.1305006e-19  
8395.5  1.0896118e-16  2.1172823e-19  
8396.0  1.0653162e-16  2.1124498e-19  
8396.5  1.1127627e-16  2.1165081e-19  
8397.0  1.1274592e-16  2.1136664e-19  
8397.5  1.1439485e-16  2.1083415e-19  
8398.0  1.1468546e-16  2.1111809e-19  
8398.5  1.1254613e-16  2.1154109e-19  
8399.0  1.0921895e-16  2.1209272e-19  
8399.5  1.1008758e-16  2.120757e-19  
8400.0  1.0946861e-16  2.1197855e-19  
8400.5  1.1734821e-16  2.1249926e-19  
8401.0  1.1815172e-16  2.1309601e-19  
8401.5  1.1259771e-16  2.1312847e-19  
8402.0  1.0790094e-16  2.1465034e-19  
8402.5  1.1985259e-16  2.1676759e-19  
8403.0  1.1748275e-16  2.1533659e-19  
8403.5  1.0998666e-16  2.1181029e-19  
8404.0  1.1316329e-16  2.0968066e-19  
8404.5  1.1634366e-16  2.1069496e-19  
8405.0  1.155204e-16  2.1252858e-19  
8405.5  1.1201634e-16  2.1317937e-19  
8406.0  1.0855726e-16  2.1323688e-19  
8406.5  1.1007392e-16  2.134576e-19  
8407.0  1.0754464e-16  2.1339033e-19  
8407.5  1.0699881e-16  2.1338703e-19  
8408.0  1.0836228e-16  2.1333777e-19  
8408.5  1.0988416e-16  2.1287301e-19  
8409.0  1.1119334e-16  2.1297655e-19  
8409.5  1.1201028e-16  2.1277915e-19  
8410.0  1.1127505e-16  2.1160924e-19  
8410.5  1.1496572e-16  2.1010461e-19  
8411.0  1.195345e-16  2.1030895e-19  
8411.5  1.1910597e-16  2.1504917e-19  
8412.0  1.139063e-16  2.17583e-19  
8412.5  1.1423407e-16  2.1550988e-19  
8413.0  1.1479365e-16  2.129285e-19  
8413.5  1.1483837e-16  2.1201998e-19  
8414.0  1.1462127e-16  2.12088e-19  
8414.5  1.1707914e-16  2.1156411e-19  
8415.0  1.1650045e-16  2.1107375e-19  
8415.5  1.1710039e-16  2.1065543e-19  
8416.0  1.1827565e-16  2.1111408e-19  
8416.5  1.1842156e-16  2.1110202e-19  
8417.0  1.2283879e-16  2.107418e-19  
8417.5  1.218383e-16  2.1098648e-19  
8418.0  1.2135604e-16  2.1225842e-19  
8418.5  1.1465093e-16  2.1574399e-19  
8419.0  1.1415569e-16  2.2084607e-19  
8419.5  1.102527e-16  2.2270518e-19  
8420.0  1.0831238e-16  2.1443273e-19  
8420.5  1.088048e-16  2.059137e-19  
8421.0  1.1297442e-16  2.0446392e-19  
8421.5  1.1629911e-16  2.073304e-19  
8422.0  1.1754789e-16  2.0921732e-19  
8422.5  1.183764e-16  2.1008291e-19  
8423.0  1.1541888e-16  2.1024732e-19  
8423.5  1.1707428e-16  2.1048412e-19  
8424.0  1.2071494e-16  2.1060306e-19  
8424.5  1.3073124e-16  2.1067247e-19  
8425.0  1.4138597e-16  2.1037587e-19  
8425.5  1.4205773e-16  2.101568e-19  
8426.0  1.3933087e-16  2.096836e-19  
8426.5  1.4838737e-16  2.081861e-19  
8427.0  1.5298345e-16  2.0550929e-19  
8427.5  1.5130481e-16  2.0370372e-19  
8428.0  1.4378418e-16  2.081716e-19  
8428.5  1.4413915e-16  2.2092416e-19  
8429.0  1.4294201e-16  2.238248e-19  
8429.5  1.4032619e-16  2.1685551e-19  
8430.0  1.3524787e-16  2.1244347e-19  
8430.5  1.3943392e-16  2.10328e-19  
8431.0  1.3607341e-16  2.098749e-19  
8431.5  1.3851568e-16  2.095431e-19  
8432.0  1.3898336e-16  2.099321e-19  
8432.5  1.4417617e-16  2.1036499e-19  
8433.0  1.5395935e-16  2.0973327e-19  
8433.5  1.5538894e-16  2.0998516e-19  
8434.0  1.4844737e-16  2.1052977e-19  
8434.5  1.4287473e-16  2.1181753e-19  
8435.0  1.4867124e-16  2.1475817e-19  
8435.5  1.4763557e-16  2.1683385e-19  
8436.0  1.4472465e-16  2.1290065e-19  
8436.5  1.4598085e-16  2.0808059e-19  
8437.0  1.4796049e-16  2.0684433e-19  
8437.5  1.5023698e-16  2.086074e-19  
8438.0  1.5148434e-16  2.1026171e-19  
8438.5  1.5224179e-16  2.1082618e-19  
8439.0  1.5219581e-16  2.1118551e-19  
8439.5  1.528561e-16  2.1131434e-19  
8440.0  1.5461649e-16  2.1150774e-19  
8440.5  1.5438069e-16  2.1136602e-19  
8441.0  1.5418594e-16  2.1119911e-19  
8441.5  1.5139673e-16  2.1133291e-19  
8442.0  1.5129024e-16  2.1098989e-19  
8442.5  1.4940187e-16  2.1037389e-19  
8443.0  1.4983023e-16  2.0833316e-19  
8443.5  1.542328e-16  2.0735495e-19  
8444.0  1.5449689e-16  2.0978595e-19  
8444.5  1.5481839e-16  2.1573984e-19  
8445.0  1.5549542e-16  2.178391e-19  
8445.5  1.5609502e-16  2.1446876e-19  
8446.0  1.5692812e-16  2.1244131e-19  
8446.5  1.5342769e-16  2.1152944e-19  
8447.0  1.5606524e-16  2.1094446e-19  
8447.5  1.5925358e-16  2.1086685e-19  
8448.0  1.642785e-16  2.1204375e-19  
8448.5  1.6319353e-16  2.1216109e-19  
8449.0  1.6427211e-16  2.1296693e-19  
8449.5  1.664107e-16  2.1687968e-19  
8450.0  1.6703995e-16  2.2251811e-19  
8450.5  1.6577883e-16  2.2517037e-19  
8451.0  1.6248132e-16  2.1757695e-19  
8451.5  1.6287483e-16  2.0713927e-19  
8452.0  1.6261244e-16  2.056383e-19  
8452.5  1.6761653e-16  2.0855743e-19  
8453.0  1.694287e-16  2.1140159e-19  
8453.5  1.7582144e-16  2.123481e-19  
8454.0  1.7923473e-16  2.1276779e-19  
8454.5  1.7694851e-16  2.1309356e-19  
8455.0  1.7499466e-16  2.1299143e-19  
8455.5  1.7872719e-16  2.1299106e-19  
8456.0  1.8293939e-16  2.1316e-19  
8456.5  1.8351267e-16  2.1288995e-19  
8457.0  1.8356033e-16  2.1283992e-19  
8457.5  1.8648427e-16  2.1152094e-19  
8458.0  1.869132e-16  2.0809591e-19  
8458.5  1.8637471e-16  2.0581319e-19  
8459.0  1.8691963e-16  2.1235349e-19  
8459.5  1.9371149e-16  2.2394429e-19  
8460.0  2.0039864e-16  2.2794195e-19  
8460.5  2.0596823e-16  2.2245973e-19  
8461.0  2.0739979e-16  2.1671741e-19  
8461.5  2.1097827e-16  2.1375928e-19  
8462.0  2.1802765e-16  2.1330123e-19  
8462.5  2.2126705e-16  2.1335331e-19  
8463.0  2.2329896e-16  2.1316069e-19  
8463.5  2.2674747e-16  2.1364342e-19  
8464.0  2.3052993e-16  2.1401185e-19  
8464.5  2.3158524e-16  2.1347424e-19  
8465.0  2.3379838e-16  2.1311495e-19  
8465.5  2.4176065e-16  2.134394e-19  
8466.0  2.4318561e-16  2.1366852e-19  
8466.5  2.4335659e-16  2.1333764e-19  
8467.0  2.4566785e-16  2.1317073e-19  
8467.5  2.4547354e-16  2.1320638e-19  
8468.0  2.4031293e-16  2.1301392e-19  
8468.5  2.4197674e-16  2.1279262e-19  
8469.0  2.3954253e-16  2.1255121e-19  
8469.5  2.2892575e-16  2.1247758e-19  
8470.0  2.3384792e-16  2.1258776e-19  
8470.5  2.3896459e-16  2.1232451e-19  
8471.0  2.333748e-16  2.1305077e-19  
8471.5  2.3364979e-16  2.1404786e-19  
8472.0  2.3696887e-16  2.1579718e-19  
8472.5  2.3671013e-16  2.1737479e-19  
8473.0  2.4043639e-16  2.148481e-19  
8473.5  2.3884773e-16  2.0963727e-19  
8474.0  2.3856286e-16  2.0816723e-19  
8474.5  2.3755351e-16  2.0972583e-19  
8475.0  2.3937903e-16  2.1111471e-19  
8475.5  2.4760609e-16  2.1167869e-19  
8476.0  2.5005755e-16  2.1228394e-19  
8476.5  2.5128388e-16  2.1257259e-19  
8477.0  2.4886885e-16  2.1234514e-19  
8477.5  2.4729138e-16  2.1236568e-19  
8478.0  2.450932e-16  2.1254148e-19  
8478.5  2.439313e-16  2.1251628e-19  
8479.0  2.465121e-16  2.1253766e-19  
8479.5  2.4835066e-16  2.1210125e-19  
8480.0  2.522684e-16  2.1068932e-19  
8480.5  2.5785181e-16  2.0920334e-19  
8481.0  2.580129e-16  2.1192964e-19  
8481.5  2.5819165e-16  2.1677741e-19  
8482.0  2.5577755e-16  2.1876057e-19  
8482.5  2.5562773e-16  2.1711946e-19  
8483.0  2.5568689e-16  2.1519184e-19  
8483.5  2.5756476e-16  2.1454673e-19  
8484.0  2.6466236e-16  2.1465375e-19  
8484.5  2.6627144e-16  2.1698861e-19  
8485.0  2.6997453e-16  2.2159963e-19  
8485.5  2.7348594e-16  2.2584649e-19  
8486.0  2.7401567e-16  2.2233474e-19  
8486.5  2.7734716e-16  2.1371169e-19  
8487.0  2.766518e-16  2.0887403e-19  
8487.5  2.808567e-16  2.1099301e-19  
8488.0  2.824732e-16  2.1390092e-19  
8488.5  2.8805048e-16  2.1511622e-19  
8489.0  2.9144735e-16  2.155352e-19  
8489.5  2.8951e-16  2.1610408e-19  
8490.0  2.9718446e-16  2.1635409e-19  
8490.5  3.0307801e-16  2.1627388e-19  
8491.0  3.0876608e-16  2.1619293e-19  
8491.5  3.1187563e-16  2.1624966e-19  
8492.0  3.1219099e-16  2.1636777e-19  
8492.5  3.1309803e-16  2.15464e-19  
8493.0  3.1349985e-16  2.1308152e-19  
8493.5  3.1702002e-16  2.1085642e-19  
8494.0  3.2144447e-16  2.127415e-19  
8494.5  3.2231032e-16  2.2220414e-19  
8495.0  3.2306525e-16  2.2906139e-19  
8495.5  3.2229656e-16  2.2543994e-19  
8496.0  3.2003546e-16  2.2001958e-19  
8496.5  3.2108236e-16  2.1738116e-19  
8497.0  3.2488968e-16  2.1673754e-19  
8497.5  3.2981071e-16  2.1639445e-19  
8498.0  3.3031415e-16  2.162823e-19  
8498.5  3.3128563e-16  2.1632745e-19  
8499.0  3.32587e-16  2.1632268e-19  
8499.5  3.3667343e-16  2.16412e-19  
8500.0  3.450924e-16  2.1621598e-19  
8500.5  3.4728016e-16  2.1544824e-19  
8501.0  3.4786229e-16  2.155619e-19  
8501.5  3.4665607e-16  2.1633917e-19  
8502.0  3.4940198e-16  2.1615609e-19  
8502.5  3.5752762e-16  2.1509614e-19  
8503.0  3.5709412e-16  2.1519788e-19  
8503.5  3.5447623e-16  2.1644515e-19  
8504.0  3.5264958e-16  2.1650398e-19  
8504.5  3.5316077e-16  2.1624424e-19  
8505.0  3.5366682e-16  2.16421e-19  
8505.5  3.5624355e-16  2.1613873e-19  
8506.0  3.6035103e-16  2.159674e-19  
8506.5  3.6338063e-16  2.1603306e-19  
8507.0  3.6686802e-16  2.164994e-19  
8507.5  3.6463538e-16  2.1704931e-19  
8508.0  3.6090518e-16  2.1703474e-19  
8508.5  3.6913921e-16  2.1686574e-19  
8509.0  3.735683e-16  2.1716388e-19  
8509.5  3.7473825e-16  2.1691112e-19  
8510.0  3.7436051e-16  2.1687553e-19  
8510.5  3.7294816e-16  2.1751324e-19  
8511.0  3.7794712e-16  2.17579e-19  
8511.5  3.8038885e-16  2.1729464e-19  
8512.0  3.8195275e-16  2.1777281e-19  
8512.5  3.833782e-16  2.1843159e-19  
8513.0  3.8304332e-16  2.1932011e-19  
8513.5  3.8875884e-16  2.2121586e-19  
8514.0  3.921387e-16  2.207039e-19  
8514.5  3.9567582e-16  2.1765885e-19  
8515.0  3.9720963e-16  2.1481014e-19  
8515.5  3.9673869e-16  2.1536375e-19  
8516.0  3.9640386e-16  2.1708163e-19  
8516.5  3.9726612e-16  2.175176e-19  
8517.0  3.9943741e-16  2.1776469e-19  
8517.5  4.024235e-16  2.1794039e-19  
8518.0  4.0668932e-16  2.1776949e-19  
8518.5  4.1162272e-16  2.176539e-19  
8519.0  4.1558532e-16  2.1776467e-19  
8519.5  4.1926918e-16  2.1762417e-19  
8520.0  4.2382171e-16  2.1778373e-19  
8520.5  4.2632769e-16  2.175844e-19  
8521.0  4.2781506e-16  2.1593277e-19  
8521.5  4.3063554e-16  2.1478907e-19  
8522.0  4.2791512e-16  2.1597896e-19  
8522.5  4.2811489e-16  2.1915053e-19  
8523.0  4.2882912e-16  2.2130816e-19  
8523.5  4.3023395e-16  2.2095856e-19  
8524.0  4.3273555e-16  2.2096331e-19  
8524.5  4.3386136e-16  2.226181e-19  
8525.0  4.3382121e-16  2.2379328e-19  
8525.5  4.4005698e-16  2.2222352e-19  
8526.0  4.4201965e-16  2.1646819e-19  
8526.5  4.4621539e-16  2.1392174e-19  
8527.0  4.455718e-16  2.1529369e-19  
8527.5  4.4890889e-16  2.1667818e-19  
8528.0  4.4772238e-16  2.1769636e-19  
8528.5  4.472567e-16  2.1817333e-19  
8529.0  4.4934867e-16  2.1820489e-19  
8529.5  4.5158056e-16  2.1834535e-19  
8530.0  4.5633285e-16  2.1832905e-19  
8530.5  4.556232e-16  2.1823487e-19  
8531.0  4.5854604e-16  2.1820017e-19  
8531.5  4.6450738e-16  2.1797993e-19  
8532.0  4.668637e-16  2.170679e-19  
8532.5  4.7047102e-16  2.1579796e-19  
8533.0  4.7063036e-16  2.1411516e-19  
8533.5  4.7185461e-16  2.1564565e-19  
8534.0  4.7594059e-16  2.2100623e-19  
8534.5  4.7911303e-16  2.2505299e-19  
8535.0  4.8696598e-16  2.2314701e-19  
8535.5  4.8989207e-16  2.1989457e-19  
8536.0  4.9298635e-16  2.1831812e-19  
8536.5  4.9837604e-16  2.181491e-19  
8537.0  5.0085053e-16  2.1846182e-19  
8537.5  5.0307977e-16  2.1802807e-19  
8538.0  5.0600093e-16  2.1797977e-19  
8538.5  5.0804024e-16  2.1818988e-19  
8539.0  5.1052301e-16  2.1776962e-19  
8539.5  5.1236229e-16  2.1807693e-19  
8540.0  5.1785359e-16  2.1894271e-19  
8540.5  5.2319153e-16  2.1879817e-19  
8541.0  5.2817513e-16  2.1849508e-19  
8541.5  5.3435826e-16  2.1881419e-19  
8542.0  5.3560228e-16  2.1896481e-19  
8542.5  5.4607059e-16  2.1882225e-19  
8543.0  5.525831e-16  2.1879596e-19  
8543.5  5.5866828e-16  2.1886137e-19  
8544.0  5.551006e-16  2.1913211e-19  
8544.5  5.4999084e-16  2.1928916e-19  
8545.0  5.5060165e-16  2.1944557e-19  
8545.5  5.4935831e-16  2.1979922e-19  
8546.0  5.4899671e-16  2.1946536e-19  
8546.5  5.5084891e-16  2.193137e-19  
8547.0  5.5257688e-16  2.1991279e-19  
8547.5  5.5235604e-16  2.2006915e-19  
8548.0  5.5104197e-16  2.2004061e-19  
8548.5  5.4923367e-16  2.1996435e-19  
8549.0  5.4630746e-16  2.2007521e-19  
8549.5  5.5017137e-16  2.2059962e-19  
8550.0  5.4884642e-16  2.2049803e-19  
8550.5  5.4766467e-16  2.204246e-19  
8551.0  5.4450529e-16  2.2071024e-19  
8551.5  5.4611199e-16  2.2073656e-19  
8552.0  5.5012411e-16  2.2094546e-19  
8552.5  5.5631276e-16  2.2089828e-19  
8553.0  5.6320266e-16  2.2065512e-19  
8553.5  5.7380965e-16  2.2030571e-19  
8554.0  5.7477603e-16  2.2092893e-19  
8554.5  5.7699278e-16  2.2113838e-19  
8555.0  5.773697e-16  2.1989034e-19  
8555.5  5.7608663e-16  2.2041279e-19  
8556.0  5.736936e-16  2.2143452e-19  
8556.5  5.744032e-16  2.2086192e-19  
8557.0  5.7482098e-16  2.2042407e-19  
8557.5  5.7678707e-16  2.2047145e-19  
8558.0  5.7917342e-16  2.2076053e-19  
8558.5  5.7933083e-16  2.2251785e-19  
8559.0  5.816798e-16  2.2275837e-19  
8559.5  5.867123e-16  2.2098867e-19  
8560.0  5.9047794e-16  2.1977141e-19  
8560.5  5.9458271e-16  2.1950232e-19  
8561.0  5.9392498e-16  2.1983405e-19  
8561.5  5.9447207e-16  2.2100809e-19  
8562.0  6.0001767e-16  2.2171451e-19  
8562.5  6.0204756e-16  2.217166e-19  
8563.0  6.0498734e-16  2.22174e-19  
8563.5  6.0639988e-16  2.2226607e-19  
8564.0  6.0736655e-16  2.2227321e-19  
8564.5  6.0403226e-16  2.2294827e-19  
8565.0  6.0323934e-16  2.2358897e-19  
8565.5  6.0217788e-16  2.2372538e-19  
8566.0  6.0337124e-16  2.2349757e-19  
8566.5  6.0539343e-16  2.2300243e-19  
8567.0  6.0931469e-16  2.2258858e-19  
8567.5  6.1035441e-16  2.2413899e-19  
8568.0  6.2031053e-16  2.2754215e-19  
8568.5  6.2427789e-16  2.2965303e-19  
8569.0  6.2508604e-16  2.2919434e-19  
8569.5  6.2894871e-16  2.2654557e-19  
8570.0  6.3054357e-16  2.2330749e-19  
8570.5  6.3579407e-16  2.221898e-19  
8571.0  6.3872676e-16  2.2347302e-19  
8571.5  6.4641371e-16  2.2448327e-19  
8572.0  6.5012857e-16  2.2410819e-19  
8572.5  6.5529082e-16  2.2409927e-19  
8573.0  6.5226827e-16  2.2443562e-19  
8573.5  6.5058817e-16  2.2402975e-19  
8574.0  6.5696916e-16  2.2397606e-19  
8574.5  6.5953291e-16  2.2360927e-19  
8575.0  6.6396775e-16  2.2320773e-19  
8575.5  6.6377734e-16  2.2307675e-19  
8576.0  6.6128312e-16  2.2256471e-19  
8576.5  6.5594669e-16  2.2107225e-19  
8577.0  6.5569542e-16  2.2009563e-19  
8577.5  6.5517566e-16  2.2169326e-19  
8578.0  6.5033538e-16  2.255102e-19  
8578.5  6.488261e-16  2.2571734e-19  
8579.0  6.5127964e-16  2.2419845e-19  
8579.5  6.4948234e-16  2.2318375e-19  
8580.0  6.5138569e-16  2.2284167e-19  
8580.5  6.5451381e-16  2.2258754e-19  
8581.0  6.5497098e-16  2.2315665e-19  
8581.5  6.5398332e-16  2.2331927e-19  
8582.0  6.5233142e-16  2.2297261e-19  
8582.5  6.4859348e-16  2.2317676e-19  
8583.0  6.5145439e-16  2.2373155e-19  
8583.5  6.6094672e-16  2.2451441e-19  
8584.0  6.6703635e-16  2.2449034e-19  
8584.5  6.6975381e-16  2.2446892e-19  
8585.0  6.7105595e-16  2.2479231e-19  
8585.5  6.7104987e-16  2.2507391e-19  
8586.0  6.6981755e-16  2.2551464e-19  
8586.5  6.7467915e-16  2.2621397e-19  
8587.0  6.7703407e-16  2.2640703e-19  
8587.5  6.7618495e-16  2.2660696e-19  
8588.0  6.7776287e-16  2.2696484e-19  
8588.5  6.7727219e-16  2.2725466e-19  
8589.0  6.856873e-16  2.2743299e-19  
8589.5  6.9256838e-16  2.2786755e-19  
8590.0  6.9550435e-16  2.2836572e-19  
8590.5  6.9787165e-16  2.2795077e-19  
8591.0  6.9677489e-16  2.2786189e-19  
8591.5  6.9841731e-16  2.2864153e-19  
8592.0  7.0229743e-16  2.2835179e-19  
8592.5  7.0069145e-16  2.2816207e-19  
8593.0  6.9677543e-16  2.2867387e-19  
8593.5  6.9571778e-16  2.2881779e-19  
8594.0  6.9914887e-16  2.2784471e-19  
8594.5  7.0389537e-16  2.277039e-19  
8595.0  7.0931779e-16  2.2852528e-19  
8595.5  7.1274322e-16  2.2843687e-19  
8596.0  7.1352549e-16  2.2812748e-19  
8596.5  7.0957055e-16  2.2784653e-19  
8597.0  7.0722118e-16  2.2775913e-19  
8597.5  7.0871292e-16  2.2747208e-19  
8598.0  7.0789832e-16  2.2775287e-19  
8598.5  7.0185482e-16  2.2810847e-19  
8599.0  7.0154366e-16  2.2756528e-19  
8599.5  6.9989113e-16  2.2725809e-19  
8600.0  7.0230341e-16  2.2770729e-19  
8600.5  7.0412973e-16  2.2778166e-19  
8601.0  7.0747601e-16  2.2735186e-19  
8601.5  7.0882218e-16  2.2733185e-19  
8602.0  7.1523514e-16  2.2779606e-19  
8602.5  7.1545828e-16  2.278989e-19  
8603.0  7.1403523e-16  2.2766236e-19  
8603.5  7.2088676e-16  2.2778037e-19  
8604.0  7.2632007e-16  2.2774287e-19  
8604.5  7.3261625e-16  2.2738399e-19  
8605.0  7.3294915e-16  2.2824215e-19  
8605.5  7.3107099e-16  2.2845435e-19  
8606.0  7.3137484e-16  2.2743055e-19  
8606.5  7.3037385e-16  2.2808074e-19  
8607.0  7.3448556e-16  2.2864807e-19  
8607.5  7.3940058e-16  2.2872532e-19  
8608.0  7.4273434e-16  2.2920248e-19  
8608.5  7.4460085e-16  2.2976331e-19  
8609.0  7.4758366e-16  2.2906623e-19  
8609.5  7.5107302e-16  2.2782581e-19  
8610.0  7.5116871e-16  2.275728e-19  
8610.5  7.5143707e-16  2.2805883e-19  
8611.0  7.5104755e-16  2.2908562e-19  
8611.5  7.4633003e-16  2.2919335e-19  
8612.0  7.4326455e-16  2.2884768e-19  
8612.5  7.4155231e-16  2.2900779e-19  
8613.0  7.4136371e-16  2.2899088e-19  
8613.5  7.4108662e-16  2.2904107e-19  
8614.0  7.4278892e-16  2.2912481e-19  
8614.5  7.4125707e-16  2.2888536e-19  
8615.0  7.4120718e-16  2.2870005e-19  
8615.5  7.3181012e-16  2.2907669e-19  
8616.0  7.3082106e-16  2.2889775e-19  
8616.5  7.3100382e-16  2.2802717e-19  
8617.0  7.3018849e-16  2.2968676e-19  
8617.5  7.2971077e-16  2.3095442e-19  
8618.0  7.28607e-16  2.298932e-19  
8618.5  7.2717978e-16  2.2856804e-19  
8619.0  7.2511423e-16  2.2883106e-19  
8619.5  7.2817694e-16  2.2851941e-19  
8620.0  7.3018963e-16  2.2815709e-19  
8620.5  7.2665866e-16  2.286675e-19  
8621.0  7.246275e-16  2.2925332e-19  
8621.5  7.2432756e-16  2.2926175e-19  
8622.0  7.2471803e-16  2.2903188e-19  
8622.5  7.2797217e-16  2.2901316e-19  
8623.0  7.3202488e-16  2.293781e-19  
8623.5  7.3575616e-16  2.2901584e-19  
8624.0  7.3719026e-16  2.2883707e-19  
8624.5  7.3802389e-16  2.2896067e-19  
8625.0  7.4055608e-16  2.282613e-19  
8625.5  7.4201657e-16  2.2877584e-19  
8626.0  7.4320704e-16  2.2965347e-19  
8626.5  7.4366342e-16  2.3044187e-19  
8627.0  7.4475135e-16  2.3098702e-19  
8627.5  7.4975009e-16  2.3055955e-19  
8628.0  7.5234891e-16  2.2994838e-19  
8628.5  7.5502418e-16  2.2981699e-19  
8629.0  7.6370331e-16  2.3044653e-19  
8629.5  7.6598212e-16  2.3028277e-19  
8630.0  7.6566593e-16  2.2973851e-19  
8630.5  7.616559e-16  2.3061593e-19  
8631.0  7.5129656e-16  2.3127156e-19  
8631.5  7.4330969e-16  2.3091216e-19  
8632.0  7.4024982e-16  2.3066795e-19  
8632.5  7.3439921e-16  2.3104421e-19  
8633.0  7.3690163e-16  2.3128281e-19  
8633.5  7.3810975e-16  2.3107623e-19  
8634.0  7.3611509e-16  2.3127191e-19  
8634.5  7.3218619e-16  2.3100592e-19  
8635.0  7.3133876e-16  2.3094659e-19  
8635.5  7.3251011e-16  2.3169848e-19  
8636.0  7.3329881e-16  2.3181101e-19  
8636.5  7.3492882e-16  2.3095149e-19  
8637.0  7.3453593e-16  2.3103941e-19  
8637.5  7.3373168e-16  2.3161791e-19  
8638.0  7.316072e-16  2.3129829e-19  
8638.5  7.3238371e-16  2.3139177e-19  
8639.0  7.3285698e-16  2.3136787e-19  
8639.5  7.3648206e-16  2.3120762e-19  
8640.0  7.3659727e-16  2.3131184e-19  
8640.5  7.3711436e-16  2.3140404e-19  
8641.0  7.3764776e-16  2.3138388e-19  
8641.5  7.4163066e-16  2.3136044e-19  
8642.0  7.4519176e-16  2.3143072e-19  
8642.5  7.4655535e-16  2.3115139e-19  
8643.0  7.4911665e-16  2.3125939e-19  
8643.5  7.5190903e-16  2.3147652e-19  
8644.0  7.5322127e-16  2.3112535e-19  
8644.5  7.5539223e-16  2.3157812e-19  
8645.0  7.5461115e-16  2.3222596e-19  
8645.5  7.560154e-16  2.3147146e-19  
8646.0  7.5678656e-16  2.3075181e-19  
8646.5  7.5897202e-16  2.3146096e-19  
8647.0  7.6141345e-16  2.3177903e-19  
8647.5  7.6087955e-16  2.3127634e-19  
8648.0  7.5939481e-16  2.3133464e-19  
8648.5  7.5762257e-16  2.3161984e-19  
8649.0  7.5937888e-16  2.3131829e-19  
8649.5  7.627652e-16  2.3092359e-19  
8650.0  7.6274825e-16  2.3080008e-19  
8650.5  7.6644846e-16  2.3079825e-19  
8651.0  7.65918e-16  2.3071025e-19  
8651.5  7.6649327e-16  2.3108046e-19  
8652.0  7.6604142e-16  2.3152073e-19  
8652.5  7.6384522e-16  2.3038459e-19  
8653.0  7.6603241e-16  2.2978453e-19  
8653.5  7.6541132e-16  2.3053669e-19  
8654.0  7.6838927e-16  2.3006073e-19  
8654.5  7.7116364e-16  2.2933087e-19  
8655.0  7.720422e-16  2.2996281e-19  
8655.5  7.6535266e-16  2.3070151e-19  
8656.0  7.6544354e-16  2.300335e-19  
8656.5  7.6460765e-16  2.2962492e-19  
8657.0  7.6576184e-16  2.3022988e-19  
8657.5  7.6399093e-16  2.299579e-19  
8658.0  7.6506659e-16  2.2926559e-19  
8658.5  7.5995164e-16  2.2953989e-19  
8659.0  7.5642766e-16  2.3019039e-19  
8659.5  7.5506576e-16  2.3012517e-19  
8660.0  7.5478833e-16  2.2967567e-19  
8660.5  7.5279292e-16  2.2981183e-19  
8661.0  7.5097719e-16  2.3019083e-19  
8661.5  7.4874395e-16  2.3030394e-19  
8662.0  7.4784947e-16  2.3082158e-19  
8662.5  7.474714e-16  2.3110128e-19  
8663.0  7.5003779e-16  2.3063884e-19  
8663.5  7.5379787e-16  2.2984548e-19  
8664.0  7.57152e-16  2.3034329e-19  
8664.5  7.5792163e-16  2.3134954e-19  
8665.0  7.5574722e-16  2.315546e-19  
8665.5  7.5075733e-16  2.3121987e-19  
8666.0  7.4732487e-16  2.3254128e-19  
8666.5  7.4546545e-16  2.3344919e-19  
8667.0  7.4105596e-16  2.3195618e-19  
8667.5  7.3834347e-16  2.3163462e-19  
8668.0  7.4199308e-16  2.3216784e-19  
8668.5  7.4328103e-16  2.3208256e-19  
8669.0  7.3942818e-16  2.3217039e-19  
8669.5  7.4208987e-16  2.3294376e-19  
8670.0  7.4571145e-16  2.3363707e-19  
8670.5  7.4704456e-16  2.3280017e-19  
8671.0  7.4456937e-16  2.3206211e-19  
8671.5  7.3999633e-16  2.3211303e-19  
8672.0  7.3796767e-16  2.3181068e-19  
8672.5  7.3777424e-16  2.3066914e-19  
8673.0  7.3802984e-16  2.3038772e-19  
8673.5  7.3750294e-16  2.3092582e-19  
8674.0  7.3546926e-16  2.3105705e-19  
8674.5  7.3454366e-16  2.314972e-19  
8675.0  7.3836137e-16  2.3127e-19  
8675.5  7.3969807e-16  2.3027946e-19  
8676.0  7.4050307e-16  2.3077695e-19  
8676.5  7.3688712e-16  2.3100414e-19  
8677.0  7.3552184e-16  2.2954892e-19  
8677.5  7.310893e-16  2.287399e-19  
8678.0  7.2876406e-16  2.2909206e-19  
8678.5  7.3217573e-16  2.2997124e-19  
8679.0  7.3277604e-16  2.3108705e-19  
8679.5  7.3105811e-16  2.3143582e-19  
8680.0  7.2906603e-16  2.3150794e-19  
8680.5  7.3133117e-16  2.3186331e-19  
8681.0  7.2415872e-16  2.3207856e-19  
8681.5  7.2134964e-16  2.3132456e-19  
8682.0  7.1803959e-16  2.302781e-19  
8682.5  7.190274e-16  2.2974924e-19  
8683.0  7.171473e-16  2.3055167e-19  
8683.5  7.2116639e-16  2.3198816e-19  
8684.0  7.1868529e-16  2.3270214e-19  
8684.5  7.1799942e-16  2.333261e-19  
8685.0  7.1124869e-16  2.339543e-19  
8685.5  7.069337e-16  2.3435886e-19  
8686.0  6.987653e-16  2.3397986e-19  
8686.5  6.9772163e-16  2.3272198e-19  
8687.0  6.9912418e-16  2.3189341e-19  
8687.5  6.9900084e-16  2.3136931e-19  
8688.0  6.9853638e-16  2.3266217e-19  
8688.5  6.95334e-16  2.3380948e-19  
8689.0  6.9559081e-16  2.3362636e-19  
8689.5  6.9125466e-16  2.343047e-19  
8690.0  6.8846212e-16  2.3576099e-19  
8690.5  6.8525124e-16  2.3521253e-19  
8691.0  6.8587751e-16  2.3420398e-19  
8691.5  6.8419862e-16  2.3290237e-19  
8692.0  6.8129837e-16  2.3143002e-19  
8692.5  6.8425401e-16  2.3089345e-19  
8693.0  6.8307596e-16  2.3125321e-19  
8693.5  6.794025e-16  2.3207331e-19  
8694.0  6.7667625e-16  2.3213145e-19  
8694.5  6.703679e-16  2.3203471e-19  
8695.0  6.6986402e-16  2.3294168e-19  
8695.5  6.6855048e-16  2.3244931e-19  
8696.0  6.7032056e-16  2.3103114e-19  
8696.5  6.7137963e-16  2.3048715e-19  
8697.0  6.7023493e-16  2.2962759e-19  
8697.5  6.7161508e-16  2.2809688e-19  
8698.0  6.7345179e-16  2.2823251e-19  
8698.5  6.6981911e-16  2.2965008e-19  
8699.0  6.6946272e-16  2.2973849e-19  
8699.5  6.6863615e-16  2.2929312e-19  
8700.0  6.6761855e-16  2.3063504e-19  
8700.5  6.6767865e-16  2.3145074e-19  
8701.0  6.6793495e-16  2.3010513e-19  
8701.5  6.6765428e-16  2.2932783e-19  
8702.0  6.6881582e-16  2.2944857e-19  
8702.5  6.6855619e-16  2.2942752e-19  
8703.0  6.663596e-16  2.2868039e-19  
8703.5  6.6359054e-16  2.2875084e-19  
8704.0  6.6354458e-16  2.2959002e-19  
8704.5  6.6318895e-16  2.3016652e-19  
8705.0  6.6037676e-16  2.3122643e-19  
8705.5  6.6649445e-16  2.3206395e-19  
8706.0  6.6528528e-16  2.3132911e-19  
8706.5  6.6698029e-16  2.314246e-19  
8707.0  6.6119326e-16  2.3192858e-19  
8707.5  6.5826029e-16  2.3165272e-19  
8708.0  6.5274244e-16  2.3132197e-19  
8708.5  6.5217722e-16  2.3101153e-19  
8709.0  6.5231114e-16  2.3156227e-19  
8709.5  6.5253396e-16  2.319508e-19  
8710.0  6.4994125e-16  2.3255565e-19  
8710.5  6.4679735e-16  2.3309397e-19  
8711.0  6.4671182e-16  2.3337588e-19  
8711.5  6.4139294e-16  2.3390733e-19  
8712.0  6.3757485e-16  2.341448e-19  
8712.5  6.366652e-16  2.3352261e-19  
8713.0  6.3665466e-16  2.3280768e-19  
8713.5  6.3709592e-16  2.3341104e-19  
8714.0  6.340571e-16  2.3354196e-19  
8714.5  6.293445e-16  2.3280808e-19  
8715.0  6.246526e-16  2.3287796e-19  
8715.5  6.2276531e-16  2.3318568e-19  
8716.0  6.1968434e-16  2.3309644e-19  
8716.5  6.1803505e-16  2.3336525e-19  
8717.0  6.1833022e-16  2.3325007e-19  
8717.5  6.1455979e-16  2.332177e-19  
8718.0  6.1212788e-16  2.3297004e-19  
8718.5  6.053877e-16  2.3232926e-19  
8719.0  5.9838082e-16  2.3222191e-19  
8719.5  5.9445803e-16  2.3237843e-19  
8720.0  5.9419515e-16  2.3242586e-19  
8720.5  5.9647751e-16  2.3216641e-19  
8721.0  5.9603483e-16  2.3197378e-19  
8721.5  5.9395163e-16  2.3189046e-19  
8722.0  5.9077491e-16  2.3156912e-19  
8722.5  5.8257701e-16  2.3151015e-19  
8723.0  5.828492e-16  2.3184934e-19  
8723.5  5.8097888e-16  2.3203889e-19  
8724.0  5.7901057e-16  2.3174077e-19  
8724.5  5.7772218e-16  2.3178839e-19  
8725.0  5.7022681e-16  2.3177177e-19  
8725.5  5.6642745e-16  2.3173768e-19  
8726.0  5.662538e-16  2.3195627e-19  
8726.5  5.6626632e-16  2.3177091e-19  
8727.0  5.6732322e-16  2.3184839e-19  
8727.5  5.6580008e-16  2.3207897e-19  
8728.0  5.6296915e-16  2.3181312e-19  
8728.5  5.6421314e-16  2.3169931e-19  
8729.0  5.6495622e-16  2.3202277e-19  
8729.5  5.6620019e-16  2.3230984e-19  
8730.0  5.6659633e-16  2.3255188e-19  
8730.5  5.6596266e-16  2.3236305e-19  
8731.0  5.6541731e-16  2.324507e-19  
8731.5  5.6757058e-16  2.3262888e-19  
8732.0  5.6617266e-16  2.3251794e-19  
8732.5  5.6383991e-16  2.3283727e-19  
8733.0  5.6552007e-16  2.3316449e-19  
8733.5  5.6545974e-16  2.3276027e-19  
8734.0  5.6536394e-16  2.3270522e-19  
8734.5  5.6548735e-16  2.3282393e-19  
8735.0  5.642258e-16  2.3293807e-19  
8735.5  5.6313318e-16  2.3274442e-19  
8736.0  5.5698252e-16  2.3285164e-19  
8736.5  5.5600883e-16  2.3295601e-19  
8737.0  5.5360947e-16  2.3274331e-19  
8737.5  5.5349145e-16  2.3390061e-19  
8738.0  5.5459633e-16  2.3363924e-19  
8738.5  5.510498e-16  2.3283416e-19  
8739.0  5.4768235e-16  2.3239307e-19  
8739.5  5.4360515e-16  2.3219848e-19  
8740.0  5.4274488e-16  2.3266058e-19  
8740.5  5.3806613e-16  2.32513e-19  
8741.0  5.3773328e-16  2.3219762e-19  
8741.5  5.3847762e-16  2.3209116e-19  
8742.0  5.421133e-16  2.3167938e-19  
8742.5  5.4274321e-16  2.3153844e-19  
8743.0  5.4100704e-16  2.3113422e-19  
8743.5  5.3600622e-16  2.3068515e-19  
8744.0  5.3118052e-16  2.3093439e-19  
8744.5  5.2472795e-16  2.3090445e-19  
8745.0  5.2073165e-16  2.3011705e-19  
8745.5  5.1653853e-16  2.2996676e-19  
8746.0  5.171442e-16  2.3029307e-19  
8746.5  5.1607598e-16  2.2956908e-19  
8747.0  5.2032968e-16  2.2904179e-19  
8747.5  5.2326137e-16  2.2975879e-19  
8748.0  5.2389562e-16  2.293467e-19  
8748.5  5.207451e-16  2.2830142e-19  
8749.0  5.1474305e-16  2.2849317e-19  
8749.5  5.0906397e-16  2.2927969e-19  
8750.0  5.0788965e-16  2.2897246e-19  
8750.5  5.1000476e-16  2.2878811e-19  
8751.0  5.1095719e-16  2.2963112e-19  
8751.5  5.1303721e-16  2.2918104e-19  
8752.0  5.1386184e-16  2.2831515e-19  
8752.5  5.1219252e-16  2.2971194e-19  
8753.0  5.1539713e-16  2.3019627e-19  
8753.5  5.1746831e-16  2.2912614e-19  
8754.0  5.1859975e-16  2.2908414e-19  
8754.5  5.1778047e-16  2.2967326e-19  
8755.0  5.1490014e-16  2.2980721e-19  
8755.5  5.1758573e-16  2.2897459e-19  
8756.0  5.2605308e-16  2.2968249e-19  
8756.5  5.3848488e-16  2.3046609e-19  
8757.0  5.3822655e-16  2.2922901e-19  
8757.5  5.3126889e-16  2.2917132e-19  
8758.0  5.4031609e-16  2.296168e-19  
8758.5  5.417224e-16  2.2937523e-19  
8759.0  5.4119002e-16  2.2860391e-19  
8759.5  5.4107607e-16  2.2856331e-19  
8760.0  5.4152478e-16  2.2889805e-19  
8760.5  5.362138e-16  2.2851544e-19  
8761.0  5.3119501e-16  2.2848144e-19  
8761.5  5.2277289e-16  2.2884122e-19  
8762.0  5.2132739e-16  2.2839854e-19  
8762.5  5.2245639e-16  2.2800786e-19  
8763.0  5.1895288e-16  2.2833407e-19  
8763.5  5.0537488e-16  2.2826145e-19  
8764.0  4.8404268e-16  2.2831746e-19  
8764.5  4.8121283e-16  2.2906759e-19  
8765.0  4.8598968e-16  2.2899519e-19  
8765.5  4.8013971e-16  2.2851516e-19  
8766.0  4.7962459e-16  2.291796e-19  
8766.5  4.8275706e-16  2.2988998e-19  
8767.0  4.804208e-16  2.2920099e-19  
8767.5  4.7399057e-16  2.2890063e-19  
8768.0  4.7167174e-16  2.2965838e-19  
8768.5  4.6954461e-16  2.299807e-19  
8769.0  4.7276392e-16  2.3011716e-19  
8769.5  4.7412966e-16  2.3015925e-19  
8770.0  4.8618119e-16  2.3037577e-19  
8770.5  4.8801757e-16  2.3140962e-19  
8771.0  4.9086554e-16  2.3113741e-19  
8771.5  4.9723197e-16  2.2989407e-19  
8772.0  5.0384578e-16  2.301286e-19  
8772.5  5.1293816e-16  2.3022861e-19  
8773.0  5.192643e-16  2.3002306e-19  
8773.5  5.2236661e-16  2.3040187e-19  
8774.0  5.2487227e-16  2.3028708e-19  
8774.5  5.1864116e-16  2.2984529e-19  
8775.0  5.1638679e-16  2.2995493e-19  
8775.5  5.1965209e-16  2.2982276e-19  
8776.0  5.2656627e-16  2.2950137e-19  
8776.5  5.232124e-16  2.2957609e-19  
8777.0  5.2111135e-16  2.2947762e-19  
8777.5  5.1837319e-16  2.2912948e-19  
8778.0  5.1721062e-16  2.2955625e-19  
8778.5  5.1476218e-16  2.3061741e-19  
8779.0  5.1018949e-16  2.3203663e-19  
8779.5  5.0609465e-16  2.3101227e-19  
8780.0  5.0647644e-16  2.2820284e-19  
8780.5  5.0268821e-16  2.2835835e-19  
8781.0  4.8917593e-16  2.3074759e-19  
8781.5  4.8307231e-16  2.3319662e-19  
8782.0  4.9035753e-16  2.3173193e-19  
8782.5  4.8229339e-16  2.2695616e-19  
8783.0  4.7920956e-16  2.2401579e-19  
8783.5  4.7259511e-16  2.2471001e-19  
8784.0  4.7138366e-16  2.2721716e-19  
8784.5  4.6516308e-16  2.2761629e-19  
8785.0  4.6352416e-16  2.2779872e-19  
8785.5  4.6415295e-16  2.2802359e-19  
8786.0  4.7030273e-16  2.2843243e-19  
8786.5  4.7257224e-16  2.29381e-19  
8787.0  4.6462281e-16  2.2916446e-19  
8787.5  4.6607618e-16  2.2906531e-19  
8788.0  4.6730828e-16  2.3090552e-19  
8788.5  4.691282e-16  2.3111809e-19  
8789.0  4.6979479e-16  2.2642862e-19  
8789.5  4.7158316e-16  2.2350423e-19  
8790.0  4.7168495e-16  2.2452861e-19  
8790.5  4.7232943e-16  2.2840364e-19  
8791.0  4.7241653e-16  2.3191161e-19  
8791.5  4.727713e-16  2.3182256e-19  
8792.0  4.744021e-16  2.306366e-19  
8792.5  4.7539869e-16  2.2972332e-19  
8793.0  4.7702849e-16  2.2981624e-19  
8793.5  4.7180904e-16  2.2942281e-19  
8794.0  4.6792611e-16  2.2874983e-19  
8794.5  4.7153229e-16  2.2819792e-19  
8795.0  4.7360128e-16  2.2800687e-19  
8795.5  4.7457778e-16  2.2866382e-19  
8796.0  4.7865597e-16  2.2861622e-19  
8796.5  4.7607864e-16  2.3016291e-19  
8797.0  4.7749287e-16  2.3416202e-19  
8797.5  4.7514587e-16  2.3526329e-19  
8798.0  4.723226e-16  2.3466173e-19  
8798.5  4.7122556e-16  2.3672049e-19  
8799.0  4.72058e-16  2.3458066e-19  
8799.5  4.7043233e-16  2.2778148e-19  
8800.0  4.6994714e-16  2.2413047e-19  
8800.5  4.7122749e-16  2.2504181e-19  
8801.0  4.7081055e-16  2.272995e-19  
8801.5  4.6644115e-16  2.2741645e-19  
8802.0  4.6339822e-16  2.2765901e-19  
8802.5  4.5958591e-16  2.2774188e-19  
8803.0  4.5899993e-16  2.2711718e-19  
8803.5  4.5840067e-16  2.2625285e-19  
8804.0  4.5886809e-16  2.2547727e-19  
8804.5  4.5854168e-16  2.2442465e-19  
8805.0  4.5918823e-16  2.2507427e-19  
8805.5  4.5900827e-16  2.2659898e-19  
8806.0  4.5968154e-16  2.2540884e-19  
8806.5  4.5884532e-16  2.222626e-19  
8807.0  4.5904337e-16  2.2273283e-19  
8807.5  4.5860721e-16  2.3031688e-19  
8808.0  4.5933673e-16  2.3742541e-19  
8808.5  4.5991005e-16  2.3421005e-19  
8809.0  4.6190293e-16  2.2985984e-19  
8809.5  4.6186119e-16  2.275055e-19  
8810.0  4.5550756e-16  2.2760947e-19  
8810.5  4.503915e-16  2.2918628e-19  
8811.0  4.4823088e-16  2.3091392e-19  
8811.5  4.4579981e-16  2.3221237e-19  
8812.0  4.4329422e-16  2.301723e-19  
8812.5  4.442535e-16  2.2685904e-19  
8813.0  4.439977e-16  2.2533552e-19  
8813.5  4.451171e-16  2.2684537e-19  
8814.0  4.4162575e-16  2.2854348e-19  
8814.5  4.3670122e-16  2.294843e-19  
8815.0  4.3261345e-16  2.2941613e-19  
8815.5  4.25752e-16  2.2931715e-19  
8816.0  4.2254951e-16  2.2954194e-19  
8816.5  4.1676118e-16  2.296141e-19  
8817.0  4.1632588e-16  2.2932839e-19  
8817.5  4.1920818e-16  2.2913837e-19  
8818.0  4.202225e-16  2.2869673e-19  
8818.5  4.2008699e-16  2.2801746e-19  
8819.0  4.2103721e-16  2.2649181e-19  
8819.5  4.2185229e-16  2.2559568e-19  
8820.0  4.2325346e-16  2.2740467e-19  
8820.5  4.242921e-16  2.3249486e-19  
8821.0  4.2579333e-16  2.3302488e-19  
8821.5  4.3693718e-16  2.3036851e-19  
8822.0  4.590519e-16  2.2869373e-19  
8822.5  4.632162e-16  2.2798604e-19  
8823.0  4.55854e-16  2.2797877e-19  
8823.5  4.5947035e-16  2.2796949e-19  
8824.0  4.6266809e-16  2.2748011e-19  
8824.5  4.59331e-16  2.2746329e-19  
8825.0  4.4697629e-16  2.2773327e-19  
8825.5  4.4611341e-16  2.2798257e-19  
8826.0  4.4744632e-16  2.282483e-19  
8826.5  4.4623446e-16  2.2799834e-19  
8827.0  4.4328721e-16  2.2803694e-19  
8827.5  4.4548674e-16  2.2898181e-19  
8828.0  4.4453822e-16  2.2960562e-19  
8828.5  4.4489644e-16  2.2997976e-19  
8829.0  4.3707201e-16  2.303138e-19  
8829.5  4.2686512e-16  2.3110965e-19  
8830.0  4.2108346e-16  2.3205584e-19  
8830.5  4.2198137e-16  2.324953e-19  
8831.0  4.1222324e-16  2.3246749e-19  
8831.5  4.1962993e-16  2.3292112e-19  
8832.0  4.1942202e-16  2.3368537e-19  
8832.5  4.2103982e-16  2.3439597e-19  
8833.0  4.0867236e-16  2.3456241e-19  
8833.5  3.997514e-16  2.3495934e-19  
8834.0  4.0217659e-16  2.3516015e-19  
8834.5  4.0579385e-16  2.353588e-19  
8835.0  4.0292474e-16  2.3520007e-19  
8835.5  3.9936234e-16  2.3469023e-19  
8836.0  3.9441833e-16  2.3465887e-19  
8836.5  3.9382814e-16  2.3435195e-19  
8837.0  3.9487916e-16  2.3372292e-19  
8837.5  3.9694412e-16  2.3268354e-19  
8838.0  3.9964764e-16  2.3134315e-19  
8838.5  3.972844e-16  2.305905e-19  
8839.0  3.9383299e-16  2.3038806e-19  
8839.5  3.9242334e-16  2.303007e-19  
8840.0  3.995353e-16  2.2928845e-19  
8840.5  4.0791605e-16  2.2817197e-19  
8841.0  4.0860323e-16  2.2762949e-19  
8841.5  4.0945139e-16  2.2708382e-19  
8842.0  4.1144474e-16  2.2650201e-19  
8842.5  4.1168108e-16  2.2582465e-19  
8843.0  4.0895529e-16  2.2545533e-19  
8843.5  4.0695125e-16  2.2572591e-19  
8844.0  4.0740649e-16  2.2637947e-19  
8844.5  4.0833621e-16  2.2647616e-19  
8845.0  4.1387113e-16  2.2705756e-19  
8845.5  4.1685062e-16  2.2937442e-19  
8846.0  4.1532958e-16  2.3240675e-19  
8846.5  4.1392708e-16  2.3421478e-19  
8847.0  4.1947102e-16  2.3955053e-19  
8847.5  4.2142397e-16  2.4188061e-19  
8848.0  4.2206708e-16  2.3420433e-19  
8848.5  4.2284758e-16  2.2174891e-19  
8849.0  4.213458e-16  2.2125886e-19  
8849.5  4.1954017e-16  2.2507087e-19  
8850.0  4.1958088e-16  2.2819021e-19  
8850.5  4.2200217e-16  2.2945064e-19  
8851.0  4.2236266e-16  2.2984e-19  
8851.5  4.1896643e-16  2.3000875e-19  
8852.0  4.1322475e-16  2.2996285e-19  
8852.5  4.0909591e-16  2.2996437e-19  
8853.0  4.0912255e-16  2.2998783e-19  
8853.5  4.1019557e-16  2.2917375e-19  
8854.0  4.1154841e-16  2.285454e-19  
8854.5  4.108139e-16  2.2728665e-19  
8855.0  4.083996e-16  2.245158e-19  
8855.5  4.0479643e-16  2.2198429e-19  
8856.0  4.0162055e-16  2.3179091e-19  
8856.5  3.9912961e-16  2.4611456e-19  
8857.0  3.9916998e-16  2.499905e-19  
8857.5  3.9736096e-16  2.3709675e-19  
8858.0  4.005108e-16  2.2682066e-19  
8858.5  4.0267433e-16  2.2502023e-19  
8859.0  4.0556262e-16  2.2551946e-19  
8859.5  4.0716743e-16  2.2676503e-19  
8860.0  4.062764e-16  2.2718403e-19  
8860.5  4.0680903e-16  2.2739364e-19  
8861.0  4.0741381e-16  2.2689373e-19  
8861.5  4.099867e-16  2.265423e-19  
8862.0  4.1336652e-16  2.272878e-19  
8862.5  4.2269291e-16  2.2769456e-19  
8863.0  4.2784305e-16  2.2750559e-19  
8863.5  4.2505758e-16  2.2708499e-19  
8864.0  4.2760608e-16  2.2581537e-19  
8864.5  4.2621387e-16  2.2317421e-19  
8865.0  4.2673368e-16  2.2358949e-19  
8865.5  4.2395524e-16  2.3253361e-19  
8866.0  4.1723787e-16  2.3863644e-19  
8866.5  4.1402709e-16  2.3819485e-19  
8867.0  4.0838222e-16  2.3444456e-19  
8867.5  4.0442374e-16  2.3251684e-19  
8868.0  4.0515943e-16  2.3231258e-19  
8868.5  4.0151026e-16  2.3318765e-19  
8869.0  4.0186167e-16  2.3414763e-19  
8869.5  4.0224644e-16  2.3638008e-19  
8870.0  4.0328336e-16  2.3830712e-19  
8870.5  4.0321481e-16  2.3696211e-19  
8871.0  4.1204154e-16  2.3443363e-19  
8871.5  4.1403386e-16  2.3233297e-19  
8872.0  4.2120695e-16  2.3321508e-19  
8872.5  4.2198567e-16  2.3488652e-19  
8873.0  4.204066e-16  2.3516071e-19  
8873.5  4.1601715e-16  2.3425305e-19  
8874.0  4.1421742e-16  2.3413e-19  
8874.5  4.0953325e-16  2.347096e-19  
8875.0  4.1325126e-16  2.3462285e-19  
8875.5  4.1549547e-16  2.3318482e-19  
8876.0  4.1782888e-16  2.3242849e-19  
8876.5  4.1870029e-16  2.3294069e-19  
8877.0  4.2061966e-16  2.323779e-19  
8877.5  4.1856018e-16  2.3005383e-19  
8878.0  4.1884566e-16  2.286938e-19  
8878.5  4.2208123e-16  2.2947156e-19  
8879.0  4.2476271e-16  2.3341212e-19  
8879.5  4.3206597e-16  2.3500964e-19  
8880.0  4.3406799e-16  2.3345521e-19  
8880.5  4.4798927e-16  2.3212748e-19  
8881.0  4.680768e-16  2.319882e-19  
8881.5  4.6318318e-16  2.3217974e-19  
8882.0  4.5386505e-16  2.3237806e-19  
8882.5  4.6139746e-16  2.3198044e-19  
8883.0  4.6813363e-16  2.3213163e-19  
8883.5  4.6140718e-16  2.3318091e-19  
8884.0  4.6380896e-16  2.3309267e-19  
8884.5  4.6663673e-16  2.3283849e-19  
8885.0  4.6869316e-16  2.3322842e-19  
8885.5  4.7159674e-16  2.3363815e-19  
8886.0  4.7360986e-16  2.3493067e-19  
8886.5  4.777128e-16  2.3605229e-19  
8887.0  4.8305763e-16  2.3715107e-19  
8887.5  4.8084198e-16  2.4079256e-19  
8888.0  4.7358687e-16  2.4207613e-19  
8888.5  4.6803783e-16  2.3684648e-19  
8889.0  4.6202546e-16  2.3162097e-19  
8889.5  4.639354e-16  2.3062503e-19  
8890.0  4.6066221e-16  2.3296872e-19  
8890.5  4.4307072e-16  2.3430781e-19  
8891.0  4.5068453e-16  2.3526921e-19  
8891.5  4.418138e-16  2.3533953e-19  
8892.0  4.3267847e-16  2.3583379e-19  
8892.5  4.2965704e-16  2.3560207e-19  
8893.0  4.2868285e-16  2.3495234e-19  
8893.5  4.2764397e-16  2.3487974e-19  
8894.0  4.2522951e-16  2.3472723e-19  
8894.5  4.2445719e-16  2.3417225e-19  
8895.0  4.238039e-16  2.3243043e-19  
8895.5  4.2174637e-16  2.3002373e-19  
8896.0  4.2008629e-16  2.2891672e-19  
8896.5  4.190662e-16  2.329307e-19  
8897.0  4.2107782e-16  2.3978035e-19  
8897.5  4.2681582e-16  2.3986552e-19  
8898.0  4.3773738e-16  2.3672907e-19  
8898.5  4.3975405e-16  2.3370638e-19  
8899.0  4.2992138e-16  2.3254169e-19  
8899.5  4.2659215e-16  2.3196817e-19  
8900.0  4.261761e-16  2.3229403e-19  
8900.5  4.2699965e-16  2.3219914e-19  
8901.0  4.281761e-16  2.3207564e-19  
8901.5  4.2587282e-16  2.3172911e-19  
8902.0  4.2576908e-16  2.3188695e-19  
8902.5  4.2311674e-16  2.3232355e-19  
8903.0  4.2113378e-16  2.3243927e-19  
8903.5  4.1920852e-16  2.3265152e-19  
8904.0  4.2010618e-16  2.3314769e-19  
8904.5  4.21448e-16  2.3421681e-19  
8905.0  4.2417334e-16  2.3723768e-19  
8905.5  4.1861053e-16  2.4521365e-19  
8906.0  4.1751242e-16  2.5138315e-19  
8906.5  4.2297897e-16  2.4773544e-19  
8907.0  4.2932937e-16  2.3270208e-19  
8907.5  4.4021869e-16  2.2737659e-19  
8908.0  4.4757004e-16  2.2956615e-19  
8908.5  4.4949281e-16  2.337423e-19  
8909.0  4.4547735e-16  2.3550083e-19  
8909.5  4.4239944e-16  2.3648182e-19  
8910.0  4.4835754e-16  2.3705144e-19  
8910.5  4.4989478e-16  2.3719805e-19  
8911.0  4.522316e-16  2.3756249e-19  
8911.5  4.5658039e-16  2.3798324e-19  
8912.0  4.594641e-16  2.3793634e-19  
8912.5  4.6568954e-16  2.3776511e-19  
8913.0  4.6513883e-16  2.3714653e-19  
8913.5  4.671974e-16  2.3481019e-19  
8914.0  4.6292615e-16  2.31005e-19  
8914.5  4.7170632e-16  2.3342336e-19  
8915.0  4.7376571e-16  2.4372041e-19  
8915.5  4.6757324e-16  2.5772555e-19  
8916.0  4.5959425e-16  2.5369814e-19  
8916.5  4.5593454e-16  2.4360475e-19  
8917.0  4.5620055e-16  2.3980468e-19  
8917.5  4.5735833e-16  2.3828809e-19  
8918.0  4.536092e-16  2.3736737e-19  
8918.5  4.4981424e-16  2.369658e-19  
8919.0  4.5082984e-16  2.3750232e-19  
8919.5  4.4882128e-16  2.3702024e-19  
8920.0  4.5258442e-16  2.362371e-19  
8920.5  4.5206627e-16  2.3630371e-19  
8921.0  4.4837596e-16  2.3628575e-19  
8921.5  4.4616425e-16  2.3572258e-19  
8922.0  4.4021006e-16  2.3629852e-19  
8922.5  4.339876e-16  2.3862233e-19  
8923.0  4.3750594e-16  2.4206742e-19  
8923.5  4.6197735e-16  2.4313411e-19  
8924.0  4.5882886e-16  2.3692282e-19  
8924.5  4.5070224e-16  2.3081914e-19  
8925.0  4.5300923e-16  2.2907504e-19  
8925.5  4.5651434e-16  2.3145667e-19  
8926.0  4.5786432e-16  2.3306974e-19  
8926.5  4.5429848e-16  2.3367203e-19  
8927.0  4.4447104e-16  2.3392012e-19  
8927.5  4.3793101e-16  2.3413797e-19  
8928.0  4.3629458e-16  2.3388842e-19  
8928.5  4.3384956e-16  2.3400344e-19  
8929.0  4.3711415e-16  2.3430748e-19  
8929.5  4.4212219e-16  2.3459493e-19  
8930.0  4.4552789e-16  2.3414457e-19  
8930.5  4.4821727e-16  2.3323099e-19  
8931.0  4.4807002e-16  2.3154237e-19  
8931.5  4.4867757e-16  2.3036573e-19  
8932.0  4.4510747e-16  2.3403475e-19  
8932.5  4.444632e-16  2.4374553e-19  
8933.0  4.4166635e-16  2.4490015e-19  
8933.5  4.4576392e-16  2.4102705e-19  
8934.0  4.4894448e-16  2.3913427e-19  
8934.5  4.5043275e-16  2.3895899e-19  
8935.0  4.4677368e-16  2.3817183e-19  
8935.5  4.433281e-16  2.3835416e-19  
8936.0  4.4020925e-16  2.384262e-19  
8936.5  4.4010205e-16  2.3849327e-19  
8937.0  4.4634303e-16  2.396033e-19  
8937.5  4.4894143e-16  2.3999954e-19  
8938.0  4.5779308e-16  2.3960818e-19  
8938.5  4.6670655e-16  2.4131262e-19  
8939.0  4.6773514e-16  2.4686914e-19  
8939.5  4.6584029e-16  2.5540228e-19  
8940.0  4.6337581e-16  2.5904124e-19  
8940.5  4.6552566e-16  2.4832073e-19  
8941.0  4.6543743e-16  2.331991e-19  
8941.5  4.6524522e-16  2.3173938e-19  
8942.0  4.6741392e-16  2.3447825e-19  
8942.5  4.7243577e-16  2.3752624e-19  
8943.0  4.7369222e-16  2.3874449e-19  
8943.5  4.7170332e-16  2.3899795e-19  
8944.0  4.6636583e-16  2.3885042e-19  
8944.5  4.6411608e-16  2.3898736e-19  
8945.0  4.6568672e-16  2.3868502e-19  
8945.5  4.6827827e-16  2.3833691e-19  
8946.0  4.6239149e-16  2.382564e-19  
8946.5  4.5002354e-16  2.3797678e-19  
8947.0  4.5542027e-16  2.3592693e-19  
8947.5  4.6139232e-16  2.3189703e-19  
8948.0  4.5184082e-16  2.2913746e-19  
8948.5  4.4854426e-16  2.3701024e-19  
8949.0  4.4470085e-16  2.4976824e-19  
8949.5  4.4464663e-16  2.5693428e-19  
8950.0  4.4329605e-16  2.4957536e-19  
8950.5  4.4242825e-16  2.4082575e-19  
8951.0  4.4073846e-16  2.3761943e-19  
8951.5  4.3312282e-16  2.3737963e-19  
8952.0  4.3663362e-16  2.3761309e-19  
8952.5  4.4874416e-16  2.3778012e-19  
8953.0  4.5589949e-16  2.3759604e-19  
8953.5  4.5456547e-16  2.377399e-19  
8954.0  4.437936e-16  2.3787435e-19  
8954.5  4.4926798e-16  2.3788222e-19  
8955.0  4.5868383e-16  2.3806569e-19  
8955.5  4.5417065e-16  2.3790842e-19  
8956.0  4.5626588e-16  2.3798478e-19  
8956.5  4.6422547e-16  2.383944e-19  
8957.0  4.7088998e-16  2.3925694e-19  
8957.5  4.7750476e-16  2.3943186e-19  
8958.0  4.801449e-16  2.3979685e-19  
8958.5  4.7914138e-16  2.4020069e-19  
8959.0  4.860136e-16  2.4037746e-19  
8959.5  4.8681989e-16  2.401629e-19  
8960.0  4.7975079e-16  2.4058217e-19  
8960.5  4.7822626e-16  2.4088653e-19  
8961.0  4.7241883e-16  2.4159642e-19  
8961.5  4.6643709e-16  2.4265816e-19  
8962.0  4.6640158e-16  2.4270188e-19  
8962.5  4.5941172e-16  2.4343527e-19  
8963.0  4.6028695e-16  2.4721337e-19  
8963.5  4.4807891e-16  2.5046555e-19  
8964.0  4.4099387e-16  2.4956947e-19  
8964.5  4.4087096e-16  2.4323581e-19  
8965.0  4.4645193e-16  2.3911408e-19  
8965.5  4.520205e-16  2.4001536e-19  
8966.0  4.5987186e-16  2.4215631e-19  
8966.5  4.6468113e-16  2.4361518e-19  
8967.0  4.6858137e-16  2.4367541e-19  
8967.5  4.7052245e-16  2.439467e-19  
8968.0  4.7086341e-16  2.4422098e-19  
8968.5  4.6565265e-16  2.4398424e-19  
8969.0  4.5853117e-16  2.4391102e-19  
8969.5  4.5038577e-16  2.4415268e-19  
8970.0  4.4116962e-16  2.441892e-19  
8970.5  4.3232858e-16  2.4323292e-19  
8971.0  4.2200323e-16  2.4193665e-19  
8971.5  4.1798109e-16  2.392926e-19  
8972.0  4.17856e-16  2.4040287e-19  
8972.5  4.1954013e-16  2.4749094e-19  
8973.0  4.1911821e-16  2.5336054e-19  
8973.5  4.1686686e-16  2.5354002e-19  
8974.0  4.1745929e-16  2.4987733e-19  
8974.5  4.1831029e-16  2.4784296e-19  
8975.0  4.2731323e-16  2.4735937e-19  
8975.5  4.3351342e-16  2.4828521e-19  
8976.0  4.3656588e-16  2.4904669e-19  
8976.5  4.4038423e-16  2.5116001e-19  
8977.0  4.4151848e-16  2.5348382e-19  
8977.5  4.4075963e-16  2.5952789e-19  
8978.0  4.3527349e-16  2.6748589e-19  
8978.5  4.2877465e-16  2.7029647e-19  
8979.0  4.2443342e-16  2.5873653e-19  
8979.5  4.1938973e-16  2.5007071e-19  
8980.0  4.1817543e-16  2.4845711e-19  
8980.5  4.2326699e-16  2.5223319e-19  
8981.0  4.2617355e-16  2.556883e-19  
8981.5  4.2758284e-16  2.5775557e-19  
8982.0  4.3062187e-16  2.5860733e-19  
8982.5  4.3534385e-16  2.5893128e-19  
8983.0  4.4878706e-16  2.5955928e-19  
8983.5  4.5316917e-16  2.6031715e-19  
8984.0  4.5293679e-16  2.6039843e-19  
8984.5  4.4630589e-16  2.6069595e-19  
8985.0  4.3685623e-16  2.6073554e-19  
8985.5  4.2490181e-16  2.5932264e-19  
8986.0  4.1807306e-16  2.5530209e-19  
8986.5  4.1293325e-16  2.5435752e-19  
8987.0  4.0692713e-16  2.6099833e-19  
8987.5  4.0453726e-16  2.7918385e-19  
8988.0  4.0287926e-16  2.8251598e-19  
8988.5  4.0343274e-16  2.737868e-19  
8989.0  4.044038e-16  2.6842977e-19  
8989.5  4.0824696e-16  2.651453e-19  
8990.0  4.1048451e-16  2.6485345e-19  
8990.5  4.1606869e-16  2.6519658e-19  
8991.0  4.1958862e-16  2.6507133e-19  
8991.5  4.2977357e-16  2.6509718e-19  
8992.0  4.3999944e-16  2.6556789e-19  
8992.5  4.5360954e-16  2.654834e-19  
8993.0  4.6759312e-16  2.6532247e-19  
8993.5  4.7185205e-16  2.665147e-19  
8994.0  4.8292814e-16  2.6700875e-19  
8994.5  4.843996e-16  2.6705579e-19  
8995.0  4.8659904e-16  2.6670277e-19  
8995.5  4.9380664e-16  2.6689707e-19  
8996.0  4.9794116e-16  2.6760894e-19  
8996.5  5.0154585e-16  2.6731843e-19  
8997.0  4.9886101e-16  2.6760472e-19  
8997.5  4.8349304e-16  2.6739131e-19  
8998.0  4.7433592e-16  2.670237e-19  
8998.5  4.6495494e-16  2.6689576e-19  
8999.0  4.5565448e-16  2.6655362e-19  
8999.5  4.5429233e-16  2.6720163e-19  
9000.0  4.5247259e-16  2.6703873e-19  
9000.5  4.5298747e-16  2.6631734e-19  
9001.0  4.5039035e-16  2.649098e-19  
9001.5  4.4029337e-16  2.6413425e-19  
9002.0  4.3526636e-16  2.6494487e-19  
9002.5  4.3461814e-16  2.6438852e-19  
9003.0  4.3721142e-16  2.6266984e-19  
9003.5  4.416207e-16  2.6215482e-19  
9004.0  4.4241751e-16  2.6225233e-19  
9004.5  4.4350515e-16  2.6204705e-19  
9005.0  4.5061466e-16  2.6155059e-19  
9005.5  4.5644492e-16  2.6156976e-19  
9006.0  4.6124547e-16  2.6186288e-19  
9006.5  4.5474172e-16  2.6208309e-19  
9007.0  4.5076549e-16  2.6243003e-19  
9007.5  4.5344301e-16  2.6446042e-19  
9008.0  4.4992268e-16  2.6829947e-19  
9008.5  4.4755493e-16  2.7252802e-19  
9009.0  4.4464937e-16  2.7423929e-19  
9009.5  4.4343066e-16  2.70179e-19  
9010.0  4.4518787e-16  2.7029915e-19  
9010.5  4.455071e-16  2.7394037e-19  
9011.0  4.4980464e-16  2.7815081e-19  
9011.5  4.5097236e-16  2.8234638e-19  
9012.0  4.5174272e-16  2.85844e-19  
9012.5  4.4897989e-16  2.8881316e-19  
9013.0  4.4754625e-16  2.9139331e-19  
9013.5  4.370658e-16  2.9351668e-19  
9014.0  4.3152343e-16  2.9519572e-19  
9014.5  4.2478145e-16  2.9708155e-19  
9015.0  4.1714103e-16  2.9792393e-19  
9015.5  4.1162246e-16  2.9735958e-19  
9016.0  4.0350806e-16  2.9575952e-19  
9016.5  4.0431922e-16  2.9182999e-19  
9017.0  4.0176827e-16  2.9114204e-19  
9017.5  4.1222313e-16  2.952181e-19  
9018.0  4.19611e-16  2.9809449e-19  
9018.5  4.3235523e-16  2.9351048e-19  
9019.0  4.382045e-16  2.8785704e-19  
9019.5  4.4240381e-16  2.8489347e-19  
9020.0  4.3798307e-16  2.8215379e-19  
9020.5  4.3541851e-16  2.8142822e-19  
9021.0  4.2936775e-16  2.8316722e-19  
9021.5  4.2572439e-16  2.8502059e-19  
9022.0  4.2126968e-16  2.8156279e-19  
9022.5  4.1887765e-16  2.7255309e-19  
9023.0  4.175255e-16  2.6624082e-19  
9023.5  4.1161148e-16  2.6620362e-19  
9024.0  4.0689076e-16  2.6948295e-19  
9024.5  4.0364672e-16  2.7108846e-19  
9025.0  4.0392053e-16  2.7301254e-19  
9025.5  4.0493232e-16  2.7392685e-19  
9026.0  4.0855921e-16  2.7478217e-19  
9026.5  4.1156776e-16  2.7634626e-19  
9027.0  4.1665638e-16  2.7760518e-19  
9027.5  4.1913343e-16  2.7839346e-19  
9028.0  4.2119603e-16  2.7955743e-19  
9028.5  4.224929e-16  2.797492e-19  
9029.0  4.232834e-16  2.7759397e-19  
9029.5  4.213457e-16  2.7569321e-19  
9030.0  4.1861483e-16  2.7782825e-19  
9030.5  4.1997001e-16  2.8635542e-19  
9031.0  4.2201847e-16  2.9572328e-19  
9031.5  4.2477029e-16  2.930826e-19  
9032.0  4.296807e-16  2.8723079e-19  
9032.5  4.3399744e-16  2.8230572e-19  
9033.0  4.3743862e-16  2.8074612e-19  
9033.5  4.394835e-16  2.7951702e-19  
9034.0  4.3924084e-16  2.7880531e-19  
9034.5  4.4199063e-16  2.7813298e-19  
9035.0  4.4493038e-16  2.7771555e-19  
9035.5  4.480797e-16  2.7710387e-19  
9036.0  4.491331e-16  2.7657734e-19  
9036.5  4.4745882e-16  2.7563098e-19  
9037.0  4.4472395e-16  2.7394704e-19  
9037.5  4.4197013e-16  2.7484617e-19  
9038.0  4.3822489e-16  2.7663971e-19  
9038.5  4.3769178e-16  2.7677981e-19  
9039.0  4.3565644e-16  2.7718384e-19  
9039.5  4.3495197e-16  2.7853364e-19  
9040.0  4.328685e-16  2.7911222e-19  
9040.5  4.225013e-16  2.7951714e-19  
9041.0  4.1988965e-16  2.8075481e-19  
9041.5  4.138376e-16  2.8107847e-19  
9042.0  4.1593817e-16  2.8145757e-19  
9042.5  4.1553004e-16  2.8230952e-19  
9043.0  4.1604816e-16  2.8353788e-19  
9043.5  4.1594877e-16  2.8451456e-19  
9044.0  4.1681089e-16  2.8483772e-19  
9044.5  4.2081208e-16  2.8571664e-19  
9045.0  4.2321909e-16  2.8757632e-19  
9045.5  4.2527254e-16  2.8806748e-19  
9046.0  4.2350388e-16  2.8642339e-19  
9046.5  4.1664768e-16  2.8610084e-19  
9047.0  4.1311082e-16  2.8734671e-19  
9047.5  4.0911368e-16  2.8806376e-19  
9048.0  4.011762e-16  2.8759868e-19  
9048.5  3.9796928e-16  2.869317e-19  
9049.0  3.8949952e-16  2.8641143e-19  
9049.5  3.8771519e-16  2.8534576e-19  
9050.0  3.8205879e-16  2.8543088e-19  
9050.5  3.861151e-16  2.8564858e-19  
9051.0  3.8712852e-16  2.8417748e-19  
9051.5  3.7571907e-16  2.8343451e-19  
9052.0  3.7294862e-16  2.8237684e-19  
9052.5  3.6976666e-16  2.8064312e-19  
9053.0  3.7145513e-16  2.7929617e-19  
9053.5  3.7567589e-16  2.7861557e-19  
9054.0  3.7440434e-16  2.7797441e-19  
9054.5  3.7600809e-16  2.7718219e-19  
9055.0  3.8044019e-16  2.7466266e-19  
9055.5  3.8635363e-16  2.7317767e-19  
9056.0  3.9197906e-16  2.7316622e-19  
9056.5  3.931368e-16  2.7144591e-19  
9057.0  3.936182e-16  2.702379e-19  
9057.5  3.9225957e-16  2.7112641e-19  
9058.0  3.9277178e-16  2.7261224e-19  
9058.5  3.9634996e-16  2.7181493e-19  
9059.0  3.9233454e-16  2.6827779e-19  
9059.5  3.9274895e-16  2.6514728e-19  
9060.0  3.906537e-16  2.6419119e-19  
9060.5  3.9169377e-16  2.6440866e-19  
9061.0  3.9548925e-16  2.6555552e-19  
9061.5  3.9657526e-16  2.6616272e-19  
9062.0  3.997782e-16  2.6597169e-19  
9062.5  3.9948797e-16  2.6603959e-19  
9063.0  4.0126147e-16  2.6571184e-19  
9063.5  4.045576e-16  2.6632562e-19  
9064.0  4.0975205e-16  2.6729142e-19  
9064.5  4.2253188e-16  2.6682386e-19  
9065.0  4.2228841e-16  2.6635067e-19  
9065.5  4.2313304e-16  2.6564725e-19  
9066.0  4.1777169e-16  2.6468812e-19  
9066.5  4.1822854e-16  2.6471938e-19  
9067.0  4.13829e-16  2.6802721e-19  
9067.5  4.0913396e-16  2.7181705e-19  
9068.0  4.0491504e-16  2.7171977e-19  
9068.5  4.002983e-16  2.7131025e-19  
9069.0  3.9869968e-16  2.7330077e-19  
9069.5  3.9469271e-16  2.7504254e-19  
9070.0  3.8361621e-16  2.7455067e-19  
9070.5  3.7928152e-16  2.7081255e-19  
9071.0  3.7327944e-16  2.674474e-19  
9071.5  3.7647943e-16  2.6633133e-19  
9072.0  3.7727722e-16  2.6768135e-19  
9072.5  3.7564765e-16  2.6901599e-19  
9073.0  3.7909991e-16  2.7040713e-19  
9073.5  3.804197e-16  2.7267383e-19  
9074.0  3.8537191e-16  2.7182621e-19  
9074.5  3.8655813e-16  2.6974103e-19  
9075.0  3.8803236e-16  2.7122055e-19  
9075.5  3.9102262e-16  2.7063551e-19  
9076.0  3.960612e-16  2.695354e-19  
9076.5  3.9567892e-16  2.6936037e-19  
9077.0  3.886033e-16  2.6833595e-19  
9077.5  3.8162462e-16  2.6641203e-19  
9078.0  3.6977411e-16  2.6608469e-19  
9078.5  3.5724473e-16  2.6887417e-19  
9079.0  3.4969561e-16  2.7403577e-19  
9079.5  3.4619422e-16  2.7524586e-19  
9080.0  3.4849142e-16  2.716961e-19  
9080.5  3.5355168e-16  2.7020262e-19  
9081.0  3.6097623e-16  2.6957831e-19  
9081.5  3.6800635e-16  2.6934904e-19  
9082.0  3.7713097e-16  2.6958554e-19  
9082.5  3.7919194e-16  2.700808e-19  
9083.0  3.816869e-16  2.7069968e-19  
9083.5  3.8040825e-16  2.7053905e-19  
9084.0  3.7781732e-16  2.7142822e-19  
9084.5  3.7381617e-16  2.7256793e-19  
9085.0  3.7003335e-16  2.7355282e-19  
9085.5  3.6378344e-16  2.7402807e-19  
9086.0  3.6025043e-16  2.7427171e-19  
9086.5  3.5943967e-16  2.757932e-19  
9087.0  3.6922116e-16  2.7742818e-19  
9087.5  3.7406933e-16  2.78781e-19  
9088.0  3.8362685e-16  2.8003831e-19  
9088.5  3.8777076e-16  2.8081152e-19  
9089.0  3.8705259e-16  2.8201775e-19  
9089.5  3.9802038e-16  2.8408695e-19  
9090.0  4.0102869e-16  2.8560039e-19  
9090.5  4.0114709e-16  2.8640865e-19  
9091.0  4.0084467e-16  2.889211e-19  
9091.5  4.0237389e-16  2.9024068e-19  
9092.0  4.0087891e-16  2.9073307e-19  
9092.5  3.9878913e-16  2.9246905e-19  
9093.0  3.9117829e-16  2.945221e-19  
9093.5  3.89372e-16  2.9609233e-19  
9094.0  3.8815028e-16  2.9694367e-19  
9094.5  3.8969013e-16  2.9785785e-19  
9095.0  3.9713989e-16  2.993528e-19  
9095.5  3.9908053e-16  3.0040781e-19  
9096.0  3.9995193e-16  3.0126265e-19  
9096.5  3.9607375e-16  3.0151534e-19  
9097.0  3.9057041e-16  3.0225214e-19  
9097.5  3.8590841e-16  3.0267843e-19  
9098.0  3.8061103e-16  3.0255496e-19  
9098.5  3.7494221e-16  3.0302024e-19  
9099.0  3.7016746e-16  3.0227212e-19  
9099.5  3.7011172e-16  3.0196696e-19  
9100.0  3.7972995e-16  3.0252259e-19  
9100.5  3.9136792e-16  3.0318662e-19  
9101.0  4.0205713e-16  3.0291671e-19  
9101.5  4.0786441e-16  3.0221878e-19  
9102.0  4.067586e-16  3.0206792e-19  
9102.5  4.006453e-16  3.019509e-19  
9103.0  3.9851185e-16  3.0242082e-19  
9103.5  3.9509313e-16  3.0264658e-19  
9104.0  3.9289471e-16  3.0255881e-19  
9104.5  3.8833495e-16  3.0203292e-19  
9105.0  3.8373919e-16  3.0107342e-19  
9105.5  3.737994e-16  3.0168468e-19  
9106.0  3.6420396e-16  3.0129978e-19  
9106.5  3.6516631e-16  3.00188e-19  
9107.0  3.7035175e-16  2.9981766e-19  
9107.5  3.6841419e-16  2.9995481e-19  
9108.0  3.7003353e-16  3.0016245e-19  
9108.5  3.7368253e-16  2.9995197e-19  
9109.0  3.778723e-16  2.9981403e-19  
9109.5  3.8287945e-16  2.9893742e-19  
9110.0  3.8820317e-16  2.978863e-19  
9110.5  3.9430512e-16  2.9786842e-19  
9111.0  3.9400746e-16  2.9741228e-19  
9111.5  3.9542959e-16  2.9646613e-19  
9112.0  3.914352e-16  2.9712112e-19  
9112.5  3.9239575e-16  2.9826364e-19  
9113.0  3.9248666e-16  2.9749253e-19  
9113.5  3.8865115e-16  2.9500643e-19  
9114.0  3.8531182e-16  2.9343911e-19  
9114.5  3.7972913e-16  2.9353223e-19  
9115.0  3.728962e-16  2.933302e-19  
9115.5  3.6916598e-16  2.9363053e-19  
9116.0  3.6324171e-16  2.9335614e-19  
9116.5  3.5816609e-16  2.9210519e-19  
9117.0  3.5962417e-16  2.9176426e-19  
9117.5  3.5323724e-16  2.9210917e-19  
9118.0  3.5103087e-16  2.922096e-19  
9118.5  3.5264782e-16  2.9139478e-19  
9119.0  3.5977396e-16  2.9112078e-19  
9119.5  3.6963613e-16  2.9134619e-19  
9120.0  3.8252795e-16  2.9079289e-19  
9120.5  3.9123228e-16  2.8958712e-19  
9121.0  4.0312448e-16  2.8918962e-19  
9121.5  4.058537e-16  2.913966e-19  
9122.0  4.1220046e-16  2.9450654e-19  
9122.5  4.0998851e-16  2.9773547e-19  
9123.0  4.0375257e-16  2.9734383e-19  
9123.5  4.0038452e-16  2.9558646e-19  
9124.0  3.9922783e-16  2.9360761e-19  
9124.5  3.918346e-16  2.9351677e-19  
9125.0  3.8539206e-16  2.9484354e-19  
9125.5  3.7686603e-16  2.9645466e-19  
9126.0  3.6848338e-16  2.9777604e-19  
9126.5  3.650948e-16  2.9887597e-19  
9127.0  3.5717032e-16  3.0015174e-19  
9127.5  3.5390231e-16  3.0193023e-19  
9128.0  3.4705574e-16  3.0307511e-19  
9128.5  3.3983476e-16  3.0336785e-19  
9129.0  3.4004333e-16  3.033855e-19  
9129.5  3.3599108e-16  3.0407228e-19  
9130.0  3.3680522e-16  3.0320341e-19  
9130.5  3.41931e-16  3.0158648e-19  
9131.0  3.4513919e-16  3.0114471e-19  
9131.5  3.5106729e-16  3.0207766e-19  
9132.0  3.5987388e-16  3.0239247e-19  
9132.5  3.6511396e-16  3.0374469e-19  
9133.0  3.7338597e-16  3.0196901e-19  
9133.5  3.7561881e-16  2.9860218e-19  
9134.0  3.7673136e-16  2.9697363e-19  
9134.5  3.7696561e-16  2.9502395e-19  
9135.0  3.7409448e-16  2.9303649e-19  
9135.5  3.6815213e-16  2.9140881e-19  
9136.0  3.6527195e-16  2.9122931e-19  
9136.5  3.6491196e-16  2.8971322e-19  
9137.0  3.7468904e-16  2.8817264e-19  
9137.5  3.8432391e-16  2.8739985e-19  
9138.0  3.9921557e-16  2.8708014e-19  
9138.5  4.0851514e-16  2.8685014e-19  
9139.0  4.1952654e-16  2.8673738e-19  
9139.5  4.1860248e-16  2.8793284e-19  
9140.0  4.1726786e-16  2.8934957e-19  
9140.5  4.1543599e-16  2.8966309e-19  
9141.0  4.1044721e-16  2.9096186e-19  
9141.5  4.0520593e-16  2.9192162e-19  
9142.0  4.0101298e-16  2.9159739e-19  
9142.5  3.9331649e-16  2.9381161e-19  
9143.0  3.907898e-16  2.9576556e-19  
9143.5  3.8703041e-16  2.9545861e-19  
9144.0  3.8551233e-16  2.9618128e-19  
9144.5  3.8232206e-16  2.9723209e-19  
9145.0  3.7868812e-16  2.9683841e-19  
9145.5  3.740456e-16  2.9635409e-19  
9146.0  3.7108236e-16  2.9685503e-19  
9146.5  3.716422e-16  2.9754159e-19  
9147.0  3.7607435e-16  2.9689717e-19  
9147.5  3.7316089e-16  2.9609561e-19  
9148.0  3.7129099e-16  2.9461739e-19  
9148.5  3.6888727e-16  2.9305973e-19  
9149.0  3.6743878e-16  2.9335488e-19  
9149.5  3.6731271e-16  2.9405056e-19  
9150.0  3.6162947e-16  2.9258977e-19  
9150.5  3.5989536e-16  2.9160095e-19  
9151.0  3.5737036e-16  2.9265968e-19  
9151.5  3.5716267e-16  2.9356777e-19  
9152.0  3.5787603e-16  2.9410128e-19  
9152.5  3.5446208e-16  2.9481871e-19  
9153.0  3.5921986e-16  2.9628834e-19  
9153.5  3.6235964e-16  2.9834797e-19  
9154.0  3.6625357e-16  2.999071e-19  
9154.5  3.718643e-16  3.0155641e-19  
9155.0  3.8468817e-16  3.0383761e-19  
9155.5  4.0018998e-16  3.0592197e-19  
9156.0  4.1668727e-16  3.0949693e-19  
9156.5  4.2982024e-16  3.1177545e-19  
9157.0  4.3542752e-16  3.122867e-19  
9157.5  4.3968213e-16  3.1545086e-19  
9158.0  4.403671e-16  3.1838218e-19  
9158.5  4.4692033e-16  3.1991207e-19  
9159.0  4.5096524e-16  3.2141265e-19  
9159.5  4.5057392e-16  3.2110205e-19  
9160.0  4.4375219e-16  3.2171796e-19  
9160.5  4.3566594e-16  3.2179419e-19  
9161.0  4.3311086e-16  3.2011548e-19  
9161.5  4.2725998e-16  3.1959053e-19  
9162.0  4.263666e-16  3.190183e-19  
9162.5  4.2187617e-16  3.1739441e-19  
9163.0  4.1963494e-16  3.1529942e-19  
9163.5  4.1929088e-16  3.1278744e-19  
9164.0  4.1458348e-16  3.0990031e-19  
9164.5  4.0548429e-16  3.0831073e-19  
9165.0  4.0672515e-16  3.0722928e-19  
9165.5  4.0742606e-16  3.0432773e-19  
9166.0  4.0482937e-16  3.0089946e-19  
9166.5  4.0300967e-16  2.9878231e-19  
9167.0  4.029804e-16  2.9734059e-19  
9167.5  3.9479039e-16  2.9660103e-19  
9168.0  3.9338059e-16  2.9449652e-19  
9168.5  3.8797036e-16  2.9314794e-19  
9169.0  3.9016304e-16  2.9228433e-19  
9169.5  3.8953619e-16  2.9131246e-19  
9170.0  3.9290429e-16  2.911623e-19  
9170.5  3.8972001e-16  2.9066928e-19  
9171.0  3.8525167e-16  2.9026735e-19  
9171.5  3.803333e-16  2.9107131e-19  
9172.0  3.7096886e-16  2.9261495e-19  
9172.5  3.6509868e-16  2.920483e-19  
9173.0  3.5581554e-16  2.9163422e-19  
9173.5  3.4869475e-16  2.9324216e-19  
9174.0  3.4606889e-16  2.9583291e-19  
9174.5  3.4720172e-16  2.9807164e-19  
9175.0  3.5143178e-16  3.0039186e-19  
9175.5  3.5759647e-16  3.0305555e-19  
9176.0  3.6933342e-16  3.0526612e-19  
9176.5  3.7975865e-16  3.0753569e-19  
9177.0  3.9359964e-16  3.1206617e-19  
9177.5  4.0284706e-16  3.1646532e-19  
9178.0  4.1040781e-16  3.1760433e-19  
9178.5  4.2322886e-16  3.1988246e-19  
9179.0  4.3409572e-16  3.2253269e-19  
9179.5  4.4243122e-16  3.2389657e-19  
9180.0  4.4301721e-16  3.2534252e-19  
9180.5  4.3630831e-16  3.2652423e-19  
9181.0  4.3060927e-16  3.2751708e-19  
9181.5  4.2535549e-16  3.2806677e-19  
9182.0  4.1879425e-16  3.2642925e-19  
9182.5  4.1058664e-16  3.2272705e-19  
9183.0  4.001952e-16  3.2016814e-19  
9183.5  3.9388015e-16  3.1760089e-19  
9184.0  3.9351466e-16  3.1573163e-19  
9184.5  3.9497602e-16  3.1270293e-19  
9185.0  3.9510739e-16  3.0852059e-19  
9185.5  4.036673e-16  3.0516132e-19  
9186.0  4.0686104e-16  3.0251491e-19  
9186.5  4.1114613e-16  2.9980051e-19  
9187.0  4.1376581e-16  2.9668427e-19  
9187.5  4.1740333e-16  2.935291e-19  
9188.0  4.2449974e-16  2.9061215e-19  
9188.5  4.294914e-16  2.8932779e-19  
9189.0  4.2635185e-16  2.8818498e-19  
9189.5  4.2577734e-16  2.8617521e-19  
9190.0  4.2246483e-16  2.8614327e-19  
9190.5  4.2018692e-16  2.8765883e-19  
9191.0  4.242479e-16  2.8798433e-19  
9191.5  4.2667092e-16  2.874649e-19  
9192.0  4.304626e-16  2.8831538e-19  
9192.5  4.2957329e-16  2.8951456e-19  
9193.0  4.2919886e-16  2.8994472e-19  
9193.5  4.2647654e-16  2.919449e-19  
9194.0  4.2006145e-16  2.9335315e-19  
9194.5  4.1804344e-16  2.9310786e-19  
9195.0  4.1180999e-16  2.9517225e-19  
9195.5  4.1416199e-16  2.9821813e-19  
9196.0  4.192856e-16  2.9988113e-19  
9196.5  4.2785726e-16  3.0086149e-19  
9197.0  4.3346299e-16  3.0314393e-19  
9197.5  4.3462686e-16  3.0453227e-19  
9198.0  4.3809951e-16  3.0511422e-19  
9198.5  4.4205679e-16  3.0690067e-19  
9199.0  4.5316967e-16  3.0874857e-19  
9199.5  4.5574053e-16  3.0888925e-19  
9200.0  4.5603835e-16  3.0994287e-19  
9200.5  4.5524556e-16  3.1154522e-19  
9201.0  4.5819249e-16  3.1151428e-19  
9201.5  4.6233546e-16  3.1148284e-19  
9202.0  4.6085736e-16  3.1127386e-19  
9202.5  4.6060745e-16  3.113225e-19  
9203.0  4.557807e-16  3.119373e-19  
9203.5  4.5866316e-16  3.1022695e-19  
9204.0  4.5949039e-16  3.085589e-19  
9204.5  4.6025672e-16  3.0644781e-19  
9205.0  4.610267e-16  3.0485359e-19  
9205.5  4.6576286e-16  3.0566904e-19  
9206.0  4.7033305e-16  3.0399024e-19  
9206.5  4.7428284e-16  3.0186912e-19  
9207.0  4.783394e-16  3.0112791e-19  
9207.5  4.8166269e-16  2.9978044e-19  
9208.0  4.8631791e-16  2.9795082e-19  
9208.5  4.9618151e-16  2.9625975e-19  
9209.0  5.0368786e-16  2.9534824e-19  
9209.5  5.1358767e-16  2.9490259e-19  
9210.0  5.2078052e-16  2.9377041e-19  
9210.5  5.2194112e-16  2.9436184e-19  
9211.0  5.2577255e-16  2.9429628e-19  
9211.5  5.280208e-16  2.9271481e-19  
9212.0  5.2267262e-16  2.9405046e-19  
9212.5  5.1962747e-16  2.9521374e-19  
9213.0  5.1720816e-16  2.9485364e-19  
9213.5  5.197951e-16  2.9510456e-19  
9214.0  5.1883236e-16  2.9686311e-19  
9214.5  5.203117e-16  2.969464e-19  
9215.0  5.2151712e-16  2.9690664e-19  
9215.5  5.2237034e-16  2.9895383e-19  
9216.0  5.2305728e-16  2.9993671e-19  
9216.5  5.2583094e-16  2.9959204e-19  
9217.0  5.3022313e-16  3.0092313e-19  
9217.5  5.3396536e-16  3.0237079e-19  
9218.0  5.3658307e-16  3.0145446e-19  
9218.5  5.4408692e-16  3.0171791e-19  
9219.0  5.4530672e-16  3.0240163e-19  
9219.5  5.4814281e-16  3.0176118e-19  
9220.0  5.4894844e-16  3.016702e-19  
9220.5  5.5214384e-16  3.0158517e-19  
9221.0  5.5904629e-16  3.0123735e-19  
9221.5  5.6212443e-16  3.0012764e-19  
9222.0  5.6466648e-16  2.9910712e-19  
9222.5  5.6545556e-16  2.9928841e-19  
9223.0  5.661952e-16  2.9936652e-19  
9223.5  5.6809277e-16  2.987636e-19  
9224.0  5.7254698e-16  2.9697827e-19  
9224.5  5.7927927e-16  2.9606254e-19  
9225.0  5.8302825e-16  2.9492598e-19  
9225.5  5.8819768e-16  2.9410076e-19  
9226.0  5.9143214e-16  2.9351842e-19  
9226.5  5.96778e-16  2.9317584e-19  
9227.0  6.0297025e-16  2.923995e-19  
9227.5  6.0964782e-16  2.9135546e-19  
9228.0  6.1557931e-16  2.9125673e-19  
9228.5  6.1729621e-16  2.9084289e-19  
9229.0  6.1842708e-16  2.9010052e-19  
9229.5  6.2238536e-16  2.8959236e-19  
9230.0  6.2278894e-16  2.8947091e-19  
9230.5  6.2031175e-16  2.8925194e-19  
9231.0  6.2082041e-16  2.8933437e-19  
9231.5  6.2226782e-16  2.890604e-19  
9232.0  6.2723065e-16  2.8946543e-19  
9232.5  6.2840751e-16  2.9051819e-19  
9233.0  6.3121514e-16  2.9105442e-19  
9233.5  6.3060646e-16  2.9183877e-19  
9234.0  6.3160009e-16  2.9207721e-19  
9234.5  6.3308148e-16  2.92747e-19  
9235.0  6.3332272e-16  2.9418086e-19  
9235.5  6.3557687e-16  2.9483015e-19  
9236.0  6.380369e-16  2.9646609e-19  
9236.5  6.3786226e-16  2.9824529e-19  
9237.0  6.3656929e-16  2.9903824e-19  
9237.5  6.3488551e-16  2.9862079e-19  
9238.0  6.3317535e-16  2.9889339e-19  
9238.5  6.332791e-16  2.9948088e-19  
9239.0  6.3831396e-16  3.0052562e-19  
9239.5  6.4357883e-16  3.0095852e-19  
9240.0  6.432552e-16  3.0142011e-19  
9240.5  6.4347965e-16  3.0202563e-19  
9241.0  6.4779949e-16  3.0205332e-19  
9241.5  6.4850499e-16  3.0182958e-19  
9242.0  6.4654861e-16  3.0104729e-19  
9242.5  6.4471494e-16  3.0069926e-19  
9243.0  6.3600083e-16  3.0030793e-19  
9243.5  6.3108943e-16  3.0015533e-19  
9244.0  6.2785517e-16  3.0028349e-19  
9244.5  6.3085315e-16  2.9952801e-19  
9245.0  6.3268817e-16  2.9922925e-19  
9245.5  6.4386036e-16  2.9842922e-19  
9246.0  6.4815474e-16  2.9777315e-19  
9246.5  6.5469177e-16  2.9838765e-19  
9247.0  6.616635e-16  2.9776987e-19  
9247.5  6.6501156e-16  2.9689403e-19  
9248.0  6.6373542e-16  2.9702508e-19  
9248.5  6.6280751e-16  2.9698888e-19  
9249.0  6.592543e-16  2.9619383e-19  
9249.5  6.5824905e-16  2.9677553e-19  
9250.0  6.5940467e-16  2.9694261e-19  
9250.5  6.6497008e-16  2.9640233e-19  
9251.0  6.7027289e-16  2.963113e-19  
9251.5  6.7030426e-16  2.9641429e-19  
9252.0  6.7156449e-16  2.9615309e-19  
9252.5  6.7230857e-16  2.951199e-19  
9253.0  6.7537696e-16  2.9549531e-19  
9253.5  6.7939999e-16  2.9739285e-19  
9254.0  6.7932949e-16  2.9755725e-19  
9254.5  6.7722e-16  2.9668698e-19  
9255.0  6.7818364e-16  2.9724866e-19  
9255.5  6.8062373e-16  2.9733534e-19  
9256.0  6.8444441e-16  2.9732136e-19  
9256.5  6.9294945e-16  2.9770266e-19  
9257.0  6.9543067e-16  2.9750487e-19  
9257.5  6.9234032e-16  2.976679e-19  
9258.0  6.8904608e-16  2.9836132e-19  
9258.5  6.8668791e-16  2.9844733e-19  
9259.0  6.8160553e-16  2.9787912e-19  
9259.5  6.7936891e-16  2.9875715e-19  
9260.0  6.7909903e-16  2.9964134e-19  
9260.5  6.7885265e-16  2.9916646e-19  
9261.0  6.8183174e-16  2.9973354e-19  
9261.5  6.8436719e-16  3.000339e-19  
9262.0  6.8916876e-16  3.0002404e-19  
9262.5  6.9166558e-16  3.005154e-19  
9263.0  6.9731302e-16  3.0153587e-19  
9263.5  7.0020742e-16  3.0180979e-19  
9264.0  7.0160694e-16  3.015674e-19  
9264.5  7.0914245e-16  3.0181133e-19  
9265.0  7.1891946e-16  3.0191e-19  
9265.5  7.1803559e-16  3.0266089e-19  
9266.0  7.1438981e-16  3.0315583e-19  
9266.5  7.1059122e-16  3.0316396e-19  
9267.0  7.1112387e-16  3.0359925e-19  
9267.5  7.1238443e-16  3.0393625e-19  
9268.0  7.1157081e-16  3.042239e-19  
9268.5  7.1189587e-16  3.0415264e-19  
9269.0  7.1009828e-16  3.0346571e-19  
9269.5  7.047215e-16  3.0354136e-19  
9270.0  6.93802e-16  3.0405573e-19  
9270.5  6.9058555e-16  3.0404281e-19  
9271.0  6.7893492e-16  3.0389339e-19  
9271.5  6.698791e-16  3.0377651e-19  
9272.0  6.6284207e-16  3.0341308e-19  
9272.5  6.5872167e-16  3.0294402e-19  
9273.0  6.6297586e-16  3.0324077e-19  
9273.5  6.6698548e-16  3.0383128e-19  
9274.0  6.7181726e-16  3.0404755e-19  
9274.5  6.7514751e-16  3.0352714e-19  
9275.0  6.6725229e-16  3.0354379e-19  
9275.5  6.6344243e-16  3.0316858e-19  
9276.0  6.5708607e-16  3.0280254e-19  
9276.5  6.5370564e-16  3.0361028e-19  
9277.0  6.5149943e-16  3.045045e-19  
9277.5  6.5237419e-16  3.0491455e-19  
9278.0  6.5110898e-16  3.0463903e-19  
9278.5  6.5440069e-16  3.0514735e-19  
9279.0  6.5796577e-16  3.0574191e-19  
9279.5  6.7315128e-16  3.0560034e-19  
9280.0  6.8507746e-16  3.0596978e-19  
9280.5  6.9967959e-16  3.0674231e-19  
9281.0  7.1233831e-16  3.0675119e-19  
9281.5  7.2280867e-16  3.0684173e-19  
9282.0  7.3774997e-16  3.0744703e-19  
9282.5  7.4067951e-16  3.0725657e-19  
9283.0  7.4224114e-16  3.0814718e-19  
9283.5  7.4189369e-16  3.092034e-19  
9284.0  7.3815317e-16  3.0843573e-19  
9284.5  7.2816617e-16  3.0869936e-19  
9285.0  7.2087069e-16  3.0935538e-19  
9285.5  7.1677546e-16  3.090644e-19  
9286.0  7.2087094e-16  3.0913946e-19  
9286.5  7.233421e-16  3.0936141e-19  
9287.0  7.3399239e-16  3.0935507e-19  
9287.5  7.3839419e-16  3.0913453e-19  
9288.0  7.4582912e-16  3.0834881e-19  
9288.5  7.4997212e-16  3.0919742e-19  
9289.0  7.561567e-16  3.0948202e-19  
9289.5  7.5989296e-16  3.0797154e-19  
9290.0  7.5979042e-16  3.0682933e-19  
9290.5  7.5471289e-16  3.0668988e-19  
9291.0  7.5051356e-16  3.0614585e-19  
9291.5  7.3767309e-16  3.0584631e-19  
9292.0  7.2685991e-16  3.0608679e-19  
9292.5  7.1674583e-16  3.0534783e-19  
9293.0  7.0710423e-16  3.0378801e-19  
9293.5  7.0459572e-16  3.0355682e-19  
9294.0  7.0534571e-16  3.0419702e-19  
9294.5  7.0903236e-16  3.0306465e-19  
9295.0  7.0959603e-16  3.0299855e-19  
9295.5  7.0948224e-16  3.040479e-19  
9296.0  7.0689644e-16  3.0439683e-19  
9296.5  7.0300858e-16  3.0443024e-19  
9297.0  7.0128327e-16  3.04429e-19  
9297.5  7.0061802e-16  3.0608334e-19  
9298.0  6.9734796e-16  3.0704942e-19  
9298.5  6.9482551e-16  3.0710265e-19  
9299.0  6.9019007e-16  3.0888906e-19  
9299.5  6.8921774e-16  3.1033567e-19  
9300.0  6.9247028e-16  3.1216107e-19  
9300.5  7.0296389e-16  3.1470493e-19  
9301.0  7.192623e-16  3.1693721e-19  
9301.5  7.2991488e-16  3.1817432e-19  
9302.0  7.3441824e-16  3.1976739e-19  
9302.5  7.4077742e-16  3.217208e-19  
9303.0  7.4248194e-16  3.2341161e-19  
9303.5  7.3783722e-16  3.2575178e-19  
9304.0  7.3120743e-16  3.2809507e-19  
9304.5  7.2892389e-16  3.2861906e-19  
9305.0  7.2205263e-16  3.2979345e-19  
9305.5  7.1285705e-16  3.3187442e-19  
9306.0  7.0025973e-16  3.340028e-19  
9306.5  6.8134067e-16  3.3536064e-19  
9307.0  6.6863036e-16  3.3647815e-19  
9307.5  6.5695814e-16  3.3769773e-19  
9308.0  6.539019e-16  3.3670652e-19  
9308.5  6.5289263e-16  3.3774781e-19  
9309.0  6.7475038e-16  3.3952396e-19  
9309.5  6.8111725e-16  3.4016664e-19  
9310.0  6.9320179e-16  3.4027615e-19  
9310.5  7.1308904e-16  3.4090969e-19  
9311.0  7.3554723e-16  3.4103878e-19  
9311.5  7.4786172e-16  3.4068598e-19  
9312.0  7.5739097e-16  3.4087135e-19  
9312.5  7.5301209e-16  3.4086753e-19  
9313.0  7.4983105e-16  3.4081272e-19  
9313.5  7.2474483e-16  3.4087075e-19  
9314.0  6.9996473e-16  3.4057652e-19  
9314.5  6.6822638e-16  3.3887771e-19  
9315.0  6.3933452e-16  3.382174e-19  
9315.5  6.1681844e-16  3.3926407e-19  
9316.0  6.0057393e-16  3.3971054e-19  
9316.5  5.9935464e-16  3.3933105e-19  
9317.0  6.2072415e-16  3.3955591e-19  
9317.5  6.5514533e-16  3.411698e-19  
9318.0  6.786539e-16  3.4206387e-19  
9318.5  7.0002055e-16  3.4319258e-19  
9319.0  7.2248466e-16  3.4524963e-19  
9319.5  7.3500681e-16  3.4666786e-19  
9320.0  7.487393e-16  3.4836441e-19  
9320.5  7.5134841e-16  3.5011027e-19  
9321.0  7.3057365e-16  3.5214156e-19  
9321.5  7.1335415e-16  3.5412226e-19  
9322.0  6.8299491e-16  3.5710712e-19  
9322.5  6.5060976e-16  3.6100672e-19  
9323.0  6.2946324e-16  3.6376628e-19  
9323.5  6.0619176e-16  3.651775e-19  
9324.0  5.9839914e-16  3.6773118e-19  
9324.5  6.0063259e-16  3.7050034e-19  
9325.0  6.1327205e-16  3.7184999e-19  
9325.5  6.396925e-16  3.7699414e-19  
9326.0  6.7397039e-16  3.837617e-19  
9326.5  6.9863401e-16  3.865458e-19  
9327.0  7.2500963e-16  3.838134e-19  
9327.5  7.5489808e-16  3.8145124e-19  
9328.0  7.8801167e-16  3.7932557e-19  
9328.5  8.028273e-16  3.7505639e-19  
9329.0  7.9180551e-16  3.7218255e-19  
9329.5  7.704344e-16  3.7374826e-19  
9330.0  7.573329e-16  3.7557378e-19  
9330.5  7.3968448e-16  3.7569537e-19  
9331.0  7.1576858e-16  3.768093e-19  
9331.5  6.9345792e-16  3.7843007e-19  
9332.0  6.6461022e-16  3.7898055e-19  
9332.5  6.4148007e-16  3.80645e-19  
9333.0  6.1915311e-16  3.8543837e-19  
9333.5  5.9861347e-16  3.9183264e-19  
9334.0  5.7821171e-16  3.8688331e-19  
9334.5  5.7732216e-16  3.7945997e-19  
9335.0  5.8653082e-16  3.7538056e-19  
9335.5  5.9917784e-16  3.7814216e-19  
9336.0  6.1678322e-16  3.8422384e-19  
9336.5  6.3351301e-16  3.9169525e-19  
9337.0  6.4716537e-16  3.9709235e-19  
9337.5  6.614918e-16  3.9915062e-19  
9338.0  6.7303552e-16  4.0175308e-19  
9338.5  6.9149985e-16  4.0461485e-19  
9339.0  7.0857388e-16  4.0559919e-19  
9339.5  7.1884795e-16  4.0727145e-19  
9340.0  7.2215562e-16  4.1068878e-19  
9340.5  6.9712763e-16  4.1327375e-19  
9341.0  6.7206353e-16  4.1189498e-19  
9341.5  6.281422e-16  4.1068812e-19  
9342.0  5.8231248e-16  4.159126e-19  
9342.5  5.4389429e-16  4.4398983e-19  
9343.0  5.0436349e-16  4.6436902e-19  
9343.5  4.904924e-16  4.7043612e-19  
9344.0  4.9862556e-16  4.6885467e-19  
9344.5  5.2675676e-16  4.5895601e-19  
9345.0  5.6702964e-16  4.4358885e-19  
9345.5  6.4363415e-16  4.3732001e-19  
9346.0  6.9967236e-16  4.4189888e-19  
9346.5  7.8213517e-16  4.4975661e-19  
9347.0  8.3149238e-16  4.5824879e-19  
9347.5  8.7567603e-16  4.6336666e-19  
9348.0  9.0208175e-16  4.6640657e-19  
9348.5  9.1226638e-16  4.6730334e-19  
9349.0  9.0540479e-16  4.6782263e-19  
9349.5  8.8965848e-16  4.7044775e-19  
9350.0  8.6488385e-16  4.7194504e-19  
9350.5  8.1885247e-16  4.7146247e-19  
9351.0  7.7052113e-16  4.7078689e-19  
9351.5  7.1004779e-16  4.6764379e-19  
9352.0  6.6108787e-16  4.6089272e-19  
9352.5  6.0170585e-16  4.68652e-19  
9353.0  5.6437202e-16  4.8708635e-19  
9353.5  5.4157451e-16  4.9968979e-19  
9354.0  5.2537528e-16  4.9482915e-19  
9354.5  5.1679979e-16  4.8003849e-19  
9355.0  5.1106673e-16  4.7567167e-19  
9355.5  5.1045651e-16  4.7226803e-19  
9356.0  5.1290384e-16  4.7191526e-19  
9356.5  5.1173769e-16  4.7272043e-19  
9357.0  5.1860632e-16  4.7301842e-19  
9357.5  5.3351099e-16  4.755449e-19  
9358.0  5.5161233e-16  4.8279523e-19  
9358.5  5.7141841e-16  4.8138607e-19  
9359.0  6.0552997e-16  4.7485959e-19  
9359.5  6.3429498e-16  4.7152334e-19  
9360.0  6.7570581e-16  4.7642477e-19  
9360.5  7.0156057e-16  4.8588875e-19  
9361.0  7.2351519e-16  4.9377945e-19  
9361.5  7.2726076e-16  5.0159566e-19  
9362.0  7.1987902e-16  5.1060682e-19  
9362.5  6.9287789e-16  5.202117e-19  
9363.0  6.6347922e-16  5.3006525e-19  
9363.5  6.2462021e-16  5.404898e-19  
9364.0  5.8415937e-16  5.5141677e-19  
9364.5  5.4824405e-16  5.6330652e-19  
9365.0  5.1790548e-16  5.7599602e-19  
9365.5  5.0655954e-16  5.8498282e-19  
9366.0  4.9997659e-16  5.9109951e-19  
9366.5  5.0019394e-16  6.0077184e-19  
9367.0  4.9768047e-16  6.2552447e-19  
9367.5  4.8944644e-16  6.4589237e-19  
9368.0  4.8128872e-16  6.4960542e-19  
9368.5  4.6866067e-16  6.4238914e-19  
9369.0  4.6307302e-16  6.2922982e-19  
9369.5  4.6702421e-16  6.2230618e-19  
9370.0  4.930951e-16  6.1533587e-19  
9370.5  5.204667e-16  6.0326363e-19  
9371.0  5.8542052e-16  5.8835991e-19  
9371.5  6.3216734e-16  5.7554531e-19  
9372.0  6.9875579e-16  5.6410435e-19  
9372.5  7.8645101e-16  5.5020993e-19  
9373.0  8.3351807e-16  5.3356165e-19  
9373.5  8.613737e-16  5.1996488e-19  
9374.0  8.9152808e-16  5.1166328e-19  
9374.5  9.2192284e-16  5.0188677e-19  
9375.0  9.097718e-16  4.9299836e-19  
9375.5  8.9693334e-16  4.8858149e-19  
9376.0  8.6734677e-16  4.8484061e-19  
9376.5  8.4165036e-16  4.842143e-19  
9377.0  8.1046258e-16  4.879557e-19  
9377.5  7.7719895e-16  4.9104357e-19  
9378.0  7.4474643e-16  4.9350332e-19  
9378.5  7.1633223e-16  4.9938904e-19  
9379.0  6.574523e-16  5.083437e-19  
9379.5  6.176883e-16  5.1826047e-19  
9380.0  5.8881189e-16  5.2757189e-19  
9380.5  5.6119345e-16  5.362331e-19  
9381.0  5.3543926e-16  5.4510702e-19  
9381.5  5.2207264e-16  5.5367088e-19  
9382.0  5.2929157e-16  5.6022547e-19  
9382.5  5.5096603e-16  5.6532681e-19  
9383.0  5.8154691e-16  5.653438e-19  
9383.5  6.0201585e-16  5.6311989e-19  
9384.0  6.0991919e-16  5.6229164e-19  
9384.5  6.023316e-16  5.5824898e-19  
9385.0  5.8352084e-16  5.5392012e-19  
9385.5  5.5665775e-16  5.4921788e-19  
9386.0  5.3961967e-16  5.4181233e-19  
9386.5  5.2905894e-16  5.3485045e-19  
9387.0  5.4131321e-16  5.2867094e-19  
9387.5  5.4294162e-16  5.191609e-19  
9388.0  5.5133556e-16  5.1200542e-19  
9388.5  5.5688158e-16  5.0693994e-19  
9389.0  5.6580668e-16  5.0017101e-19  
9389.5  5.7291199e-16  4.9432077e-19  
9390.0  5.7297549e-16  4.9172067e-19  
9390.5  5.6685047e-16  4.9192108e-19  
9391.0  5.5613592e-16  4.9266809e-19  
9391.5  5.4838332e-16  4.9414449e-19  
9392.0  5.4613799e-16  4.9929124e-19  
9392.5  5.4362469e-16  5.062997e-19  
9393.0  5.3886798e-16  5.121011e-19  
9393.5  5.3798088e-16  5.235122e-19  
9394.0  5.3923765e-16  5.3821164e-19  
9394.5  5.4109193e-16  5.5138105e-19  
9395.0  5.4398532e-16  5.5910156e-19  
9395.5  5.3704e-16  5.736857e-19  
9396.0  5.3296805e-16  6.0590797e-19  
9396.5  5.3020595e-16  6.090803e-19  
9397.0  5.2864733e-16  5.867822e-19  
9397.5  5.2809871e-16  5.6403176e-19  
9398.0  5.1972586e-16  5.6139548e-19  
9398.5  5.145602e-16  5.7188478e-19  
9399.0  5.12483e-16  5.7744429e-19  
9399.5  5.1478042e-16  5.8170562e-19  
9400.0  5.1651498e-16  5.8160577e-19  
9400.5  5.1953145e-16  5.7876029e-19  
9401.0  5.2263426e-16  5.7518138e-19  
9401.5  5.2761132e-16  5.7046402e-19  
9402.0  5.3111707e-16  5.6526382e-19  
9402.5  5.4123804e-16  5.6068238e-19  
9403.0  5.4664061e-16  5.5514526e-19  
9403.5  5.4561661e-16  5.4655053e-19  
9404.0  5.4450445e-16  5.3476824e-19  
9404.5  5.4366294e-16  5.2424838e-19  
9405.0  5.4432417e-16  5.4555437e-19  
9405.5  5.5185966e-16  5.8345914e-19  
9406.0  5.5397389e-16  5.9670075e-19  
9406.5  5.5054386e-16  5.7645964e-19  
9407.0  5.4064773e-16  5.4325332e-19  
9407.5  5.2373903e-16  5.3097085e-19  
9408.0  5.0090114e-16  5.2238353e-19  
9408.5  4.8382041e-16  5.2055203e-19  
9409.0  4.6378718e-16  5.190651e-19  
9409.5  4.5399601e-16  5.1605642e-19  
9410.0  4.5095147e-16  5.1268198e-19  
9410.5  4.5565778e-16  5.0773629e-19  
9411.0  4.6557681e-16  5.0236059e-19  
9411.5  4.7878368e-16  4.9627294e-19  
9412.0  4.8949019e-16  4.9155517e-19  
9412.5  4.9620321e-16  4.885356e-19  
9413.0  5.026937e-16  4.8045392e-19  
9413.5  5.1156301e-16  4.7225037e-19  
9414.0  5.1371987e-16  4.6451312e-19  
9414.5  5.2114284e-16  4.5506567e-19  
9415.0  5.1639683e-16  4.4756014e-19  
9415.5  5.0373272e-16  4.4065995e-19  
9416.0  4.8730748e-16  4.3206763e-19  
9416.5  4.8509136e-16  4.2373789e-19  
9417.0  4.8131129e-16  4.1862105e-19  
9417.5  4.7397652e-16  4.1439315e-19  
9418.0  4.7146787e-16  4.083512e-19  
9418.5  4.7452057e-16  4.0251759e-19  
9419.0  4.772255e-16  3.9952326e-19  
9419.5  4.7604174e-16  3.9875159e-19  
9420.0  4.7539688e-16  3.9800033e-19  
9420.5  4.7849585e-16  3.992796e-19  
9421.0  4.8845883e-16  4.0199418e-19  
9421.5  4.9512131e-16  4.0546891e-19  
9422.0  4.9604603e-16  4.1083991e-19  
9422.5  4.9300145e-16  4.158488e-19  
9423.0  5.0109227e-16  4.1536213e-19  
9423.5  5.0321073e-16  4.1408462e-19  
9424.0  4.9612431e-16  4.1496195e-19  
9424.5  4.706763e-16  4.2038115e-19  
9425.0  4.5000087e-16  4.2613928e-19  
9425.5  4.207396e-16  4.307449e-19  
9426.0  3.8466881e-16  4.3486461e-19  
9426.5  3.6166281e-16  4.3878526e-19  
9427.0  3.4057749e-16  4.4099434e-19  
9427.5  3.3819733e-16  4.4227769e-19  
9428.0  3.4344447e-16  4.433804e-19  
9428.5  3.6182976e-16  4.4320083e-19  
9429.0  3.787984e-16  4.4124289e-19  
9429.5  4.0607046e-16  4.3995626e-19  
9430.0  4.3729508e-16  4.3627285e-19  
9430.5  4.6687697e-16  4.3414879e-19  
9431.0  5.0109776e-16  4.3654389e-19  
9431.5  5.2642788e-16  4.4346514e-19  
9432.0  5.497548e-16  4.4484708e-19  
9432.5  5.7073165e-16  4.4308313e-19  
9433.0  5.8437425e-16  4.3901786e-19  
9433.5  5.9353942e-16  4.3473596e-19  
9434.0  5.9637914e-16  4.3510192e-19  
9434.5  6.0822984e-16  4.3569586e-19  
9435.0  5.8339343e-16  4.3539743e-19  
9435.5  5.4484378e-16  4.352082e-19  
9436.0  5.3079123e-16  4.3425515e-19  
9436.5  5.0004567e-16  4.3465194e-19  
9437.0  4.6212654e-16  4.3648323e-19  
9437.5  4.3263044e-16  4.390775e-19  
9438.0  4.0432614e-16  4.3846557e-19  
9438.5  3.7895435e-16  4.3783004e-19  
9439.0  3.5118552e-16  4.4407987e-19  
9439.5  3.2501296e-16  4.5180143e-19  
9440.0  3.1627775e-16  4.5833101e-19  
9440.5  3.1587226e-16  4.5223536e-19  
9441.0  3.2429148e-16  4.391583e-19  
9441.5  3.3728089e-16  4.3220997e-19  
9442.0  3.5607169e-16  4.3185565e-19  
9442.5  3.691401e-16  4.3677008e-19  
9443.0  3.8410512e-16  4.3897699e-19  
9443.5  4.0389811e-16  4.3851772e-19  
9444.0  4.3776459e-16  4.3768549e-19  
9444.5  4.8751009e-16  4.3805681e-19  
9445.0  5.0405806e-16  4.3696381e-19  
9445.5  4.9972962e-16  4.3766884e-19  
9446.0  5.0750703e-16  4.3983278e-19  
9446.5  5.0498241e-16  4.3974864e-19  
9447.0  5.0089491e-16  4.4024067e-19  
9447.5  4.940088e-16  4.3914477e-19  
9448.0  4.8689852e-16  4.3932203e-19  
9448.5  4.810415e-16  4.4706002e-19  
9449.0  4.7347695e-16  4.64312e-19  
9449.5  4.6368976e-16  4.8530769e-19  
9450.0  4.5371528e-16  4.8955913e-19  
9450.5  4.3761346e-16  4.8805435e-19  
9451.0  4.2881643e-16  4.8638701e-19  
9451.5  4.1769374e-16  4.956883e-19  
9452.0  4.1053323e-16  5.0721441e-19  
9452.5  3.9661559e-16  5.1433006e-19  
9453.0  3.8579692e-16  5.2192188e-19  
9453.5  3.8280433e-16  5.2485828e-19  
9454.0  3.8169997e-16  5.276554e-19  
9454.5  3.846248e-16  5.33757e-19  
9455.0  3.8847372e-16  5.3668395e-19  
9455.5  3.9028596e-16  5.3650797e-19  
9456.0  4.0593059e-16  5.3451694e-19  
9456.5  4.2965931e-16  5.2976953e-19  
9457.0  4.5675738e-16  5.2482196e-19  
9457.5  4.7610892e-16  5.2030492e-19  
9458.0  4.7648408e-16  5.1388139e-19  
9458.5  4.6797787e-16  5.1171031e-19  
9459.0  4.5171837e-16  5.1641882e-19  
9459.5  4.4158898e-16  5.3586389e-19  
9460.0  4.3040942e-16  5.3670371e-19  
9460.5  4.3099005e-16  5.1686619e-19  
9461.0  4.2939097e-16  4.8491862e-19  
9461.5  4.299878e-16  4.7442649e-19  
9462.0  4.3744905e-16  4.7893636e-19  
9462.5  4.5084885e-16  4.8743836e-19  
9463.0  4.5537943e-16  4.9745532e-19  
9463.5  4.6158003e-16  5.0416942e-19  
9464.0  4.5061702e-16  5.1335388e-19  
9464.5  4.4892334e-16  5.2409811e-19  
9465.0  4.4428651e-16  5.3476732e-19  
9465.5  4.3897109e-16  5.4577815e-19  
9466.0  4.2734595e-16  5.5674871e-19  
9466.5  4.115318e-16  5.6686878e-19  
9467.0  3.9617794e-16  5.7365556e-19  
9467.5  3.756633e-16  5.7543684e-19  
9468.0  3.6103854e-16  5.729041e-19  
9468.5  3.5371517e-16  5.9344477e-19  
9469.0  3.5254131e-16  6.2643937e-19  
9469.5  3.5370458e-16  6.5126e-19  
9470.0  3.6414452e-16  6.4090562e-19  
9470.5  3.7341574e-16  6.0682773e-19  
9471.0  3.8732276e-16  5.8774302e-19  
9471.5  3.9416515e-16  5.7350021e-19  
9472.0  4.081783e-16  5.6091657e-19  
9472.5  3.9969463e-16  5.4562099e-19  
9473.0  3.8397187e-16  5.3104896e-19  
9473.5  3.5961333e-16  5.1633839e-19  
9474.0  3.5483558e-16  5.0231494e-19  
9474.5  3.4972973e-16  4.8953147e-19  
9475.0  3.5132817e-16  4.772071e-19  
9475.5  3.4506763e-16  4.680956e-19  
9476.0  3.5101539e-16  4.6143744e-19  
9476.5  3.6110093e-16  4.5638356e-19  
9477.0  3.7749783e-16  4.5328797e-19  
9477.5  3.9252031e-16  4.5537371e-19  
9478.0  3.9267363e-16  4.6899567e-19  
9478.5  3.7877369e-16  4.8490191e-19  
9479.0  3.4644957e-16  4.9337632e-19  
9479.5  3.032085e-16  4.8469869e-19  
9480.0  2.5345646e-16  4.7610939e-19  
9480.5  2.4784094e-16  4.8237898e-19  
9481.0  2.7815474e-16  4.9648423e-19  
9481.5  2.8360725e-16  5.134773e-19  
9482.0  3.0161744e-16  5.2668223e-19  
9482.5  3.2416226e-16  5.389584e-19  
9483.0  3.4175925e-16  5.4945931e-19  
9483.5  3.4694043e-16  5.5845006e-19  
9484.0  3.5371997e-16  5.6521215e-19  
9484.5  3.5987123e-16  5.6901012e-19  
9485.0  3.6815958e-16  5.7127167e-19  
9485.5  3.7671463e-16  5.6912538e-19  
9486.0  3.7870141e-16  5.6345433e-19  
9486.5  3.7588677e-16  5.5215826e-19  
9487.0  3.7139828e-16  5.4502021e-19  
9487.5  3.716252e-16  5.5084808e-19  
9488.0  3.7669524e-16  5.6828281e-19  
9488.5  3.8016337e-16  5.7069098e-19  
9489.0  3.8901247e-16  5.492886e-19  
9489.5  3.9192587e-16  5.311136e-19  
9490.0  3.922486e-16  5.1715472e-19  
9490.5  3.8066097e-16  5.0735902e-19  
9491.0  3.6197489e-16  4.995076e-19  
9491.5  3.447278e-16  4.9481823e-19  
9492.0  3.2134698e-16  4.9093593e-19  
9492.5  3.0073631e-16  4.8725862e-19  
9493.0  2.8679303e-16  4.8331116e-19  
9493.5  2.7303331e-16  4.8055082e-19  
9494.0  2.6641687e-16  4.7913171e-19  
9494.5  2.6619865e-16  4.7677388e-19  
9495.0  2.7332207e-16  4.7628016e-19  
9495.5  2.8973608e-16  4.7705172e-19  
9496.0  3.0816453e-16  4.812387e-19  
9496.5  3.1632425e-16  5.0132159e-19  
9497.0  3.2279708e-16  5.2192595e-19  
9497.5  3.2787677e-16  5.2147395e-19  
9498.0  3.3015272e-16  5.0115047e-19  
9498.5  3.1225243e-16  4.8121965e-19  
9499.0  2.9082786e-16  4.8475632e-19  
9499.5  2.877405e-16  4.9440554e-19  
9500.0  2.8034049e-16  5.0636646e-19  
9500.5  2.794964e-16  5.1526172e-19  
9501.0  2.8331211e-16  5.2249356e-19  
9501.5  2.965794e-16  5.2969384e-19  
9502.0  3.1217288e-16  5.3666951e-19  
9502.5  3.2613285e-16  5.4261748e-19  
9503.0  3.4414203e-16  5.4821123e-19  
9503.5  3.5795277e-16  5.5314255e-19  
9504.0  3.7227005e-16  5.5574826e-19  
9504.5  3.8469099e-16  5.5494861e-19  
9505.0  3.8972658e-16  5.4772636e-19  
9505.5  3.8996591e-16  5.453278e-19  
9506.0  3.8046024e-16  5.6728745e-19  
9506.5  3.7000516e-16  5.9255829e-19  
9507.0  3.5544432e-16  6.0440511e-19  
9507.5  3.45114e-16  5.7947476e-19  
9508.0  3.3643056e-16  5.5673633e-19  
9508.5  3.2350954e-16  5.4290161e-19  
9509.0  3.0981182e-16  5.3555846e-19  
9509.5  3.0831375e-16  5.272446e-19  
9510.0  2.9985776e-16  5.1857914e-19  
9510.5  2.9627571e-16  5.1084855e-19  
9511.0  2.9160334e-16  5.033209e-19  
9511.5  2.8880734e-16  4.9607691e-19  
9512.0  2.8382047e-16  4.912856e-19  
9512.5  2.8518393e-16  4.8603624e-19  
9513.0  2.8352578e-16  4.8113747e-19  
9513.5  2.8894035e-16  4.7961733e-19  
9514.0  2.9710174e-16  4.7766137e-19  
9514.5  3.0032454e-16  4.7493158e-19  
9515.0  2.9069016e-16  4.7498791e-19  
9515.5  2.8070851e-16  4.7792937e-19  
9516.0  2.7472857e-16  4.794779e-19  
9516.5  2.7371001e-16  4.806594e-19  
9517.0  2.6898222e-16  4.8543213e-19  
9517.5  2.6795127e-16  4.8888951e-19  
9518.0  2.7456397e-16  4.9092553e-19  
9518.5  2.8246344e-16  4.9686841e-19  
9519.0  2.9135673e-16  5.0488077e-19  
9519.5  2.9405257e-16  5.1425867e-19  
9520.0  2.9985746e-16  5.2332526e-19  
9520.5  3.0316879e-16  5.3119011e-19  
9521.0  3.1193853e-16  5.3825471e-19  
9521.5  3.1723507e-16  5.4934846e-19  
9522.0  3.2311007e-16  5.6768873e-19  
9522.5  3.2463744e-16  5.9020068e-19  
9523.0  3.2648045e-16  6.1805757e-19  
9523.5  3.2389688e-16  6.2088451e-19  
9524.0  3.2801173e-16  6.1150663e-19  
9524.5  3.2884263e-16  6.0213947e-19  
9525.0  3.4031876e-16  6.0695985e-19  
9525.5  3.4000908e-16  6.2140222e-19  
9526.0  3.3943569e-16  6.2928766e-19  
9526.5  3.3567945e-16  6.3102827e-19  
9527.0  3.3458376e-16  6.2948859e-19  
9527.5  3.2832944e-16  6.2653394e-19  
9528.0  3.2292799e-16  6.1775941e-19  
9528.5  3.1786918e-16  6.0735438e-19  
9529.0  3.165024e-16  5.9562619e-19  
9529.5  3.1808921e-16  5.8090996e-19  
9530.0  3.2462602e-16  5.6467157e-19  
9530.5  3.2912872e-16  5.4268958e-19  
9531.0  3.3734992e-16  5.2242264e-19  
9531.5  3.374579e-16  5.0818028e-19  
9532.0  3.3569988e-16  5.0943299e-19  
9532.5  3.3105659e-16  5.0948397e-19  
9533.0  3.2563073e-16  4.9639065e-19  
9533.5  3.1867985e-16  4.7931072e-19  
9534.0  3.0542744e-16  4.6213365e-19  
9534.5  2.9808822e-16  4.529438e-19  
9535.0  2.8698957e-16  4.489123e-19  
9535.5  2.8185717e-16  4.4694515e-19  
9536.0  2.7771974e-16  4.4554371e-19  
9536.5  2.7209266e-16  4.4700831e-19  
9537.0  2.6896754e-16  4.4937204e-19  
9537.5  2.6854784e-16  4.5229813e-19  
9538.0  2.7034563e-16  4.5925164e-19  
9538.5  2.7149381e-16  4.675865e-19  
9539.0  2.7493655e-16  4.8415407e-19  
9539.5  2.7781753e-16  4.9980574e-19  
9540.0  2.7262852e-16  5.0968235e-19  
9540.5  2.7047527e-16  5.0178758e-19  
9541.0  2.6562413e-16  4.9954162e-19  
9541.5  2.5968129e-16  5.0760337e-19  
9542.0  2.5619972e-16  5.1943586e-19  
9542.5  2.4532482e-16  5.3205398e-19  
9543.0  2.4003757e-16  5.4096772e-19  
9543.5  2.3040527e-16  5.4921973e-19  
9544.0  2.2684658e-16  5.5645721e-19  
9544.5  2.2999463e-16  5.6337644e-19  
9545.0  2.3959583e-16  5.6950774e-19  
9545.5  2.5708809e-16  5.7355564e-19  
9546.0  2.7186297e-16  5.7695577e-19  
9546.5  2.8535106e-16  5.7779096e-19  
9547.0  2.9641631e-16  5.7585451e-19  
9547.5  3.1053352e-16  5.700967e-19  
9548.0  3.2938907e-16  5.7269638e-19  
9548.5  3.4173692e-16  5.8396657e-19  
9549.0  3.46886e-16  6.0386904e-19  
9549.5  3.4425575e-16  6.0672885e-19  
9550.0  3.4406501e-16  5.8996304e-19  
9550.5  3.4529608e-16  5.8300846e-19  
9551.0  3.3581288e-16  5.7946917e-19  
9551.5  3.2978158e-16  5.7135153e-19  
9552.0  3.2473643e-16  5.6124678e-19  
9552.5  3.224574e-16  5.578193e-19  
9553.0  3.2122145e-16  5.5561403e-19  
9553.5  3.1690371e-16  5.5205711e-19  
9554.0  3.1021288e-16  5.4788936e-19  
9554.5  3.042993e-16  5.4288093e-19  
9555.0  2.9671376e-16  5.388134e-19  
9555.5  2.8466759e-16  5.3531452e-19  
9556.0  2.7925151e-16  5.2986331e-19  
9556.5  2.7835182e-16  5.2639403e-19  
9557.0  2.7860399e-16  5.2401219e-19  
9557.5  2.8443198e-16  5.2316709e-19  
9558.0  2.9821917e-16  5.2018232e-19  
9558.5  3.0671718e-16  5.1394678e-19  
9559.0  3.1750941e-16  5.1260101e-19  
9559.5  3.1862639e-16  5.1340286e-19  
9560.0  3.2272653e-16  5.1401327e-19  
9560.5  3.2031447e-16  5.1233965e-19  
9561.0  3.1930549e-16  5.1241386e-19  
9561.5  3.1915227e-16  5.1246938e-19  
9562.0  3.1179391e-16  5.0989443e-19  
9562.5  3.0848398e-16  5.114944e-19  
9563.0  2.9238075e-16  5.1370694e-19  
9563.5  2.893851e-16  5.1428791e-19  
9564.0  2.8367758e-16  5.1501058e-19  
9564.5  2.6376885e-16  5.1641086e-19  
9565.0  2.5373909e-16  5.1724564e-19  
9565.5  2.5005714e-16  5.1579816e-19  
9566.0  2.4940283e-16  5.2082831e-19  
9566.5  2.5370865e-16  5.2734575e-19  
9567.0  2.4922232e-16  5.2766096e-19  
9567.5  2.4420169e-16  5.2846998e-19  
9568.0  2.4810059e-16  5.3184848e-19  
9568.5  2.5049516e-16  5.3357647e-19  
9569.0  2.5388125e-16  5.3361251e-19  
9569.5  2.5688607e-16  5.3775565e-19  
9570.0  2.6226393e-16  5.4047744e-19  
9570.5  2.6395176e-16  5.3883882e-19  
9571.0  2.7198489e-16  5.4130744e-19  
9571.5  2.8085905e-16  5.4506985e-19  
9572.0  2.8817555e-16  5.5192029e-19  
9572.5  2.984062e-16  5.6416316e-19  
9573.0  2.9492944e-16  5.7098599e-19  
9573.5  2.9357952e-16  5.5430157e-19  
9574.0  2.9896427e-16  5.4041865e-19  
9574.5  3.0090277e-16  5.383204e-19  
9575.0  2.9794415e-16  5.4180646e-19  
9575.5  2.9673587e-16  5.4610076e-19  
9576.0  2.9570408e-16  5.4939543e-19  
9576.5  2.9117212e-16  5.4963591e-19  
9577.0  2.8798686e-16  5.5003043e-19  
9577.5  2.7737554e-16  5.4921609e-19  
9578.0  2.6360793e-16  5.4761986e-19  
9578.5  2.48714e-16  5.4751042e-19  
9579.0  2.3230282e-16  5.4717334e-19  
9579.5  2.2549136e-16  5.4567252e-19  
9580.0  2.2671258e-16  5.4222606e-19  
9580.5  2.2601515e-16  5.370692e-19  
9581.0  2.3013733e-16  5.3487858e-19  
9581.5  2.2971745e-16  5.3908133e-19  
9582.0  2.3735367e-16  5.5483638e-19  
9582.5  2.4006666e-16  5.5978112e-19  
9583.0  2.4501643e-16  5.5298894e-19  
9583.5  2.5022398e-16  5.4700385e-19  
9584.0  2.619579e-16  5.4271024e-19  
9584.5  2.688171e-16  5.4324444e-19  
9585.0  2.7075357e-16  5.4434861e-19  
9585.5  2.6858675e-16  5.4792482e-19  
9586.0  2.6172006e-16  5.5132367e-19  
9586.5  2.4590782e-16  5.566677e-19  
9587.0  2.2995808e-16  5.7249964e-19  
9587.5  2.138967e-16  5.8611983e-19  
9588.0  1.9899395e-16  5.8351521e-19  
9588.5  1.8673017e-16  5.6933529e-19  
9589.0  1.7600946e-16  5.540011e-19  
9589.5  1.7163578e-16  5.5612766e-19  
9590.0  1.7381065e-16  5.6168496e-19  
9590.5  1.8194437e-16  5.6724892e-19  
9591.0  1.9088164e-16  5.696419e-19  
9591.5  2.0164544e-16  5.7099199e-19  
9592.0  2.1743505e-16  5.7019069e-19  
9592.5  2.2836723e-16  5.6717779e-19  
9593.0  2.4055777e-16  5.6443887e-19  
9593.5  2.5630777e-16  5.6156392e-19  
9594.0  2.694783e-16  5.5537262e-19  
9594.5  2.8534715e-16  5.4860472e-19  
9595.0  2.9586494e-16  5.3958489e-19  
9595.5  3.0561922e-16  5.2785344e-19  
9596.0  3.1254747e-16  5.2209163e-19  
9596.5  3.2090859e-16  5.3337912e-19  
9597.0  3.2140673e-16  5.4411846e-19  
9597.5  3.183576e-16  5.4711625e-19  
9598.0  3.1822287e-16  5.3370485e-19  
9598.5  3.1942477e-16  5.2202644e-19  
9599.0  3.2442993e-16  5.1490299e-19  
9599.5  3.2755432e-16  5.1305063e-19  
9600.0  3.2967632e-16  5.1075852e-19  
9600.5  3.3384336e-16  5.1101643e-19  
9601.0  3.3624498e-16  5.1449151e-19  
9601.5  3.3413394e-16  5.1782746e-19  
9602.0  3.2532702e-16  5.210937e-19  
9602.5  3.1650574e-16  5.2503045e-19  
9603.0  2.9969313e-16  5.2977901e-19  
9603.5  2.7900386e-16  5.3530672e-19  
9604.0  2.6132648e-16  5.4015796e-19  
9604.5  2.4424447e-16  5.4088537e-19  
9605.0  2.3230597e-16  5.4545995e-19  
9605.5  2.226285e-16  5.4898033e-19  
9606.0  2.233397e-16  5.4807281e-19  
9606.5  2.2523181e-16  5.4801214e-19  
9607.0  2.3253178e-16  5.4847286e-19  
9607.5  2.3905023e-16  5.4694005e-19  
9608.0  2.4426235e-16  5.4506837e-19  
9608.5  2.4444675e-16  5.4178048e-19  
9609.0  2.4421886e-16  5.3531739e-19  
9609.5  2.4401576e-16  5.2960633e-19  
9610.0  2.4333614e-16  5.274672e-19  
9610.5  2.439218e-16  5.2351796e-19  
9611.0  2.4050061e-16  5.1702436e-19  
9611.5  2.392783e-16  5.1528718e-19  
9612.0  2.3789767e-16  5.1336714e-19  
9612.5  2.385687e-16  5.0874929e-19  
9613.0  2.3608171e-16  5.0728995e-19  
9613.5  2.350778e-16  5.085545e-19  
9614.0  2.3320419e-16  5.1041109e-19  
9614.5  2.3871903e-16  5.1178538e-19  
9615.0  2.4171618e-16  5.1561318e-19  
9615.5  2.483734e-16  5.2193454e-19  
9616.0  2.5534381e-16  5.270082e-19  
9616.5  2.6823815e-16  5.3352848e-19  
9617.0  2.7649034e-16  5.4278434e-19  
9617.5  2.8407033e-16  5.5089682e-19  
9618.0  2.8680883e-16  5.5633747e-19  
9618.5  2.8816023e-16  5.6383988e-19  
9619.0  2.9126833e-16  5.7216175e-19  
9619.5  2.8659154e-16  5.7712477e-19  
9620.0  2.8483694e-16  5.821314e-19  
9620.5  2.8723172e-16  5.8952803e-19  
9621.0  2.911922e-16  5.9437961e-19  
9621.5  2.93048e-16  5.9638674e-19  
9622.0  2.8976082e-16  5.9825314e-19  
9622.5  2.8984638e-16  5.9634192e-19  
9623.0  2.8962632e-16  5.9296464e-19  
9623.5  2.9003671e-16  5.9185508e-19  
9624.0  2.8303004e-16  5.8741063e-19  
9624.5  2.7951529e-16  5.7989519e-19  
9625.0  2.6900947e-16  5.7653299e-19  
9625.5  2.6262002e-16  5.7346885e-19  
9626.0  2.5055796e-16  5.650047e-19  
9626.5  2.4194475e-16  5.5912119e-19  
9627.0  2.3895368e-16  5.6168952e-19  
9627.5  2.4102019e-16  5.611667e-19  
9628.0  2.4542446e-16  5.6014267e-19  
9628.5  2.5394787e-16  5.5207386e-19  
9629.0  2.602706e-16  5.4326245e-19  
9629.5  2.6533574e-16  5.3587843e-19  
9630.0  2.6151665e-16  5.360663e-19  
9630.5  2.6311435e-16  5.4063956e-19  
9631.0  2.6056643e-16  5.4159501e-19  
9631.5  2.6251445e-16  5.4214064e-19  
9632.0  2.6304746e-16  5.4194999e-19  
9632.5  2.6687311e-16  5.4353744e-19  
9633.0  2.6926267e-16  5.4582584e-19  
9633.5  2.6528943e-16  5.4518325e-19  
9634.0  2.6010855e-16  5.456061e-19  
9634.5  2.5465121e-16  5.4564056e-19  
9635.0  2.5576744e-16  5.4416882e-19  
9635.5  2.5492863e-16  5.4001129e-19  
9636.0  2.566082e-16  5.3682607e-19  
9636.5  2.535041e-16  5.3725979e-19  
9637.0  2.5468491e-16  5.4533559e-19  
9637.5  2.6475329e-16  5.4865147e-19  
9638.0  2.6774403e-16  5.4422202e-19  
9638.5  2.744496e-16  5.4008035e-19  
9639.0  2.7731346e-16  5.3601e-19  
9639.5  2.9034074e-16  5.3305159e-19  
9640.0  2.994209e-16  5.3323244e-19  
9640.5  3.0872399e-16  5.3989931e-19  
9641.0  3.1833761e-16  5.4150613e-19  
9641.5  3.2159922e-16  5.3817194e-19  
9642.0  3.236088e-16  5.3207741e-19  
9642.5  3.1950729e-16  5.3093744e-19  
9643.0  3.1038974e-16  5.3523785e-19  
9643.5  3.0087601e-16  5.405089e-19  
9644.0  2.8585869e-16  5.474284e-19  
9644.5  2.7229542e-16  5.562112e-19  
9645.0  2.6206824e-16  5.6230143e-19  
9645.5  2.5355122e-16  5.6731948e-19  
9646.0  2.5023054e-16  5.7310671e-19  
9646.5  2.4770665e-16  5.7978369e-19  
9647.0  2.5265536e-16  5.8637692e-19  
9647.5  2.5133104e-16  5.923537e-19  
9648.0  2.5384045e-16  5.9566722e-19  
9648.5  2.5237243e-16  5.9515537e-19  
9649.0  2.5859079e-16  5.9538614e-19  
9649.5  2.6475722e-16  6.0057992e-19  
9650.0  2.6228018e-16  6.074241e-19  
9650.5  2.6163138e-16  6.118162e-19  
9651.0  2.5456903e-16  6.090092e-19  
9651.5  2.4773543e-16  6.002522e-19  
9652.0  2.4288128e-16  5.8890236e-19  
9652.5  2.390256e-16  5.798289e-19  
9653.0  2.3689502e-16  5.75183e-19  
9653.5  2.3802296e-16  5.6780758e-19  
9654.0  2.356566e-16  5.6026681e-19  
9654.5  2.3396565e-16  5.5248763e-19  
9655.0  2.3404576e-16  5.449577e-19  
9655.5  2.4208623e-16  5.3934089e-19  
9656.0  2.4363965e-16  5.3363235e-19  
9656.5  2.5242503e-16  5.2905126e-19  
9657.0  2.5633477e-16  5.2687861e-19  
9657.5  2.6160418e-16  5.244951e-19  
9658.0  2.6018483e-16  5.2202928e-19  
9658.5  2.5639692e-16  5.2293357e-19  
9659.0  2.5546849e-16  5.2671496e-19  
9659.5  2.5593542e-16  5.2932816e-19  
9660.0  2.537263e-16  5.3105117e-19  
9660.5  2.5683165e-16  5.3446764e-19  
9661.0  2.5878645e-16  5.3903095e-19  
9661.5  2.5480203e-16  5.4505001e-19  
9662.0  2.5164383e-16  5.4983044e-19  
9662.5  2.4439639e-16  5.5385101e-19  
9663.0  2.4779798e-16  5.5919513e-19  
9663.5  2.5885383e-16  5.6487582e-19  
9664.0  2.7911475e-16  5.7136689e-19  
9664.5  2.9480726e-16  5.7519506e-19  
9665.0  3.0552904e-16  5.7752542e-19  
9665.5  3.1329039e-16  5.8168368e-19  
9666.0  3.1860086e-16  5.8505569e-19  
9666.5  3.1341933e-16  5.8682664e-19  
9667.0  3.1259124e-16  5.8748582e-19  
9667.5  3.0554022e-16  5.9107563e-19  
9668.0  3.0458773e-16  5.9414696e-19  
9668.5  3.0288327e-16  5.9420139e-19  
9669.0  2.9604316e-16  5.9355403e-19  
9669.5  2.9118552e-16  5.9491064e-19  
9670.0  2.8633734e-16  5.9515633e-19  
9670.5  2.8710875e-16  5.9212112e-19  
9671.0  2.9574592e-16  5.9111708e-19  
9671.5  2.905816e-16  5.9185197e-19  
9672.0  2.9100755e-16  5.8882107e-19  
9672.5  2.8326889e-16  5.8657471e-19  
9673.0  2.7647118e-16  5.8584753e-19  
9673.5  2.6651984e-16  5.8422805e-19  
9674.0  2.6106682e-16  5.8033406e-19  
9674.5  2.6204373e-16  5.7846697e-19  
9675.0  2.6582645e-16  5.758986e-19  
9675.5  2.6937158e-16  5.6960004e-19  
9676.0  2.7012238e-16  5.6996567e-19  
9676.5  2.7148681e-16  5.6995373e-19  
9677.0  2.6577243e-16  5.6542614e-19  
9677.5  2.5731706e-16  5.64237e-19  
9678.0  2.4335431e-16  5.6616269e-19  
9678.5  2.3670363e-16  5.6666771e-19  
9679.0  2.3480825e-16  5.6639053e-19  
9679.5  2.3264778e-16  5.6622047e-19  
9680.0  2.3463324e-16  5.6797012e-19  
9680.5  2.3689445e-16  5.6863358e-19  
9681.0  2.4350404e-16  5.7104718e-19  
9681.5  2.5046438e-16  5.7223099e-19  
9682.0  2.633906e-16  5.725182e-19  
9682.5  2.6794779e-16  5.7743823e-19  
9683.0  2.731467e-16  5.8411318e-19  
9683.5  2.835176e-16  5.8666323e-19  
9684.0  2.950002e-16  5.8700916e-19  
9684.5  3.0153203e-16  5.9039074e-19  
9685.0  2.9687737e-16  5.9495509e-19  
9685.5  2.8931932e-16  5.9767378e-19  
9686.0  2.8696694e-16  6.0051854e-19  
9686.5  2.8604943e-16  6.0086826e-19  
9687.0  2.8578161e-16  6.0089723e-19  
9687.5  2.803043e-16  6.0607897e-19  
9688.0  2.7341859e-16  6.1081799e-19  
9688.5  2.6980576e-16  6.1797497e-19  
9689.0  2.6378909e-16  6.2101506e-19  
9689.5  2.5574519e-16  6.1592892e-19  
9690.0  2.490656e-16  6.0922671e-19  
9690.5  2.4617501e-16  6.0249371e-19  
9691.0  2.500369e-16  6.0145014e-19  
9691.5  2.5892691e-16  6.030637e-19  
9692.0  2.6946177e-16  6.0403306e-19  
9692.5  2.7867175e-16  6.0432469e-19  
9693.0  2.7818077e-16  6.0199087e-19  
9693.5  2.8295662e-16  5.9703863e-19  
9694.0  2.8739754e-16  5.9536354e-19  
9694.5  2.8984862e-16  5.9356642e-19  
9695.0  2.8848559e-16  5.8877495e-19  
9695.5  2.8485811e-16  5.8148045e-19  
9696.0  2.8642416e-16  5.7512903e-19  
9696.5  2.9001627e-16  5.6961962e-19  
9697.0  2.9565256e-16  5.6203623e-19  
9697.5  2.9581713e-16  5.609479e-19  
9698.0  3.0037648e-16  5.6553715e-19  
9698.5  2.9633937e-16  5.6615488e-19  
9699.0  2.9100523e-16  5.6424565e-19  
9699.5  2.8750698e-16  5.5834972e-19  
9700.0  2.8045227e-16  5.5651436e-19  
9700.5  2.7425626e-16  5.5528456e-19  
9701.0  2.7149804e-16  5.5301265e-19  
9701.5  2.6405335e-16  5.500899e-19  
9702.0  2.6193043e-16  5.4933178e-19  
9702.5  2.6548294e-16  5.5274208e-19  
9703.0  2.6814699e-16  5.545968e-19  
9703.5  2.7437291e-16  5.5262101e-19  
9704.0  2.7946954e-16  5.5133972e-19  
9704.5  2.7618503e-16  5.5283402e-19  
9705.0  2.6526697e-16  5.5537044e-19  
9705.5  2.6117105e-16  5.586831e-19  
9706.0  2.5604867e-16  5.6030974e-19  
9706.5  2.5494102e-16  5.619899e-19  
9707.0  2.5504005e-16  5.6174878e-19  
9707.5  2.5290873e-16  5.6069623e-19  
9708.0  2.5305018e-16  5.596598e-19  
9708.5  2.5089698e-16  5.5820712e-19  
9709.0  2.4483032e-16  5.561543e-19  
9709.5  2.420298e-16  5.5498794e-19  
9710.0  2.4036436e-16  5.5553719e-19  
9710.5  2.4480193e-16  5.5407323e-19  
9711.0  2.484057e-16  5.5156316e-19  
9711.5  2.4415837e-16  5.5219661e-19  
9712.0  2.427564e-16  5.5124394e-19  
9712.5  2.4367074e-16  5.4811644e-19  
9713.0  2.4121898e-16  5.4318158e-19  
9713.5  2.4538593e-16  5.4011314e-19  
9714.0  2.4452399e-16  5.3896493e-19  
9714.5  2.4575995e-16  5.3773757e-19  
9715.0  2.4575398e-16  5.3778207e-19  
9715.5  2.4961899e-16  5.3867424e-19  
9716.0  2.5806347e-16  5.3929046e-19  
9716.5  2.7394289e-16  5.4051832e-19  
9717.0  2.8524242e-16  5.4014762e-19  
9717.5  3.0185914e-16  5.4092604e-19  
9718.0  3.0979177e-16  5.4390257e-19  
9718.5  3.053183e-16  5.472265e-19  
9719.0  3.0911586e-16  5.5360627e-19  
9719.5  3.0908678e-16  5.6433233e-19  
9720.0  3.1494002e-16  5.7383778e-19  
9720.5  3.1762021e-16  5.6501802e-19  
9721.0  3.1657704e-16  5.5648573e-19  
9721.5  3.1036861e-16  5.567373e-19  
9722.0  2.9835034e-16  5.607196e-19  
9722.5  2.8653896e-16  5.6797629e-19  
9723.0  2.7742802e-16  5.7198999e-19  
9723.5  2.7102352e-16  5.7521083e-19  
9724.0  2.7455652e-16  5.7966764e-19  
9724.5  2.7551703e-16  5.8235216e-19  
9725.0  2.7675891e-16  5.8350681e-19  
9725.5  2.7820622e-16  5.8372812e-19  
9726.0  2.8048676e-16  5.8452167e-19  
9726.5  2.8853431e-16  5.8661964e-19  
9727.0  2.8285489e-16  5.8512277e-19  
9727.5  2.7710113e-16  5.7686897e-19  
9728.0  2.6996816e-16  5.781882e-19  
9728.5  2.6104851e-16  5.8942084e-19  
9729.0  2.6429933e-16  6.0270615e-19  
9729.5  2.6585426e-16  6.0671554e-19  
9730.0  2.7296059e-16  5.977561e-19  
9730.5  2.7420038e-16  5.9115764e-19  
9731.0  2.7304787e-16  5.875641e-19  
9731.5  2.6940639e-16  5.8738625e-19  
9732.0  2.6249375e-16  5.893995e-19  
9732.5  2.5415633e-16  5.8448603e-19  
9733.0  2.4821541e-16  5.7606398e-19  
9733.5  2.3849441e-16  5.6955781e-19  
9734.0  2.3189828e-16  5.6883225e-19  
9734.5  2.1826934e-16  5.6974922e-19  
9735.0  2.1669296e-16  5.7228644e-19  
9735.5  2.0822773e-16  5.7109356e-19  
9736.0  2.1423306e-16  5.6766547e-19  
9736.5  2.1758162e-16  5.7018224e-19  
9737.0  2.2384351e-16  5.7235942e-19  
9737.5  2.270795e-16  5.7122275e-19  
9738.0  2.3236922e-16  5.706966e-19  
9738.5  2.3420362e-16  5.7308041e-19  
9739.0  2.3242495e-16  5.7572317e-19  
9739.5  2.2579301e-16  5.7857787e-19  
9740.0  2.2617251e-16  5.8671419e-19  
9740.5  2.2268963e-16  5.9184869e-19  
9741.0  2.2837556e-16  5.8539088e-19  
9741.5  2.2804887e-16  5.7879766e-19  
9742.0  2.3370699e-16  5.7665324e-19  
9742.5  2.3414389e-16  5.7975712e-19  
9743.0  2.3503657e-16  5.8328527e-19  
9743.5  2.4271509e-16  5.8772054e-19  
9744.0  2.439143e-16  5.890679e-19  
9744.5  2.4248887e-16  5.8832303e-19  
9745.0  2.3941508e-16  5.8818844e-19  
9745.5  2.368191e-16  5.8862811e-19  
9746.0  2.3993713e-16  5.8764884e-19  
9746.5  2.3529366e-16  5.8736636e-19  
9747.0  2.3138168e-16  5.8661728e-19  
9747.5  2.2722275e-16  5.8115593e-19  
9748.0  2.3102165e-16  5.7415472e-19  
9748.5  2.3423496e-16  5.7314374e-19  
9749.0  2.3278915e-16  5.8330059e-19  
9749.5  2.3433237e-16  6.0041242e-19  
9750.0  2.3391345e-16  6.0067629e-19  
9750.5  2.3841404e-16  5.969086e-19  
9751.0  2.4302331e-16  5.9085699e-19  
9751.5  2.4698829e-16  5.8435035e-19  
9752.0  2.5089815e-16  5.8220133e-19  
9752.5  2.5763471e-16  5.8377668e-19  
9753.0  2.5873232e-16  5.8680276e-19  
9753.5  2.5635294e-16  5.8968108e-19  
9754.0  2.5632284e-16  5.9005062e-19  
9754.5  2.5723996e-16  5.93033e-19  
9755.0  2.6031168e-16  5.9618952e-19  
9755.5  2.598372e-16  5.9970115e-19  
9756.0  2.5529088e-16  5.9999622e-19  
9756.5  2.5872347e-16  6.0190479e-19  
9757.0  2.5891239e-16  6.0773077e-19  
9757.5  2.5973099e-16  6.1194332e-19  
9758.0  2.672293e-16  6.193536e-19  
9758.5  2.7163207e-16  6.2833881e-19  
9759.0  2.7773384e-16  6.3173137e-19  
9759.5  2.8299648e-16  6.2694405e-19  
9760.0  2.8763581e-16  6.2701366e-19  
9760.5  2.9066156e-16  6.3389269e-19  
9761.0  2.9176584e-16  6.3859486e-19  
9761.5  2.9071373e-16  6.4240122e-19  
9762.0  2.87677e-16  6.4809896e-19  
9762.5  2.9144874e-16  6.5204328e-19  
9763.0  2.9265015e-16  6.5343033e-19  
9763.5  2.9541359e-16  6.550992e-19  
9764.0  2.953763e-16  6.5990074e-19  
9764.5  3.0418257e-16  6.6334143e-19  
9765.0  3.104184e-16  6.6320109e-19  
9765.5  3.1399243e-16  6.6615555e-19  
9766.0  3.1518043e-16  6.6230239e-19  
9766.5  3.1376557e-16  6.5476049e-19  
9767.0  3.1449516e-16  6.5415039e-19  
9767.5  3.1606276e-16  6.5902507e-19  
9768.0  3.2585664e-16  6.61616e-19  
9768.5  3.3069234e-16  6.5712777e-19  
9769.0  3.3110985e-16  6.5263807e-19  
9769.5  3.310016e-16  6.479085e-19  
9770.0  3.3279515e-16  6.4434848e-19  
9770.5  3.2920631e-16  6.4322571e-19  
9771.0  3.2708066e-16  6.4028217e-19  
9771.5  3.2860553e-16  6.3821157e-19  
9772.0  3.2520282e-16  6.3731266e-19  
9772.5  3.2142233e-16  6.3590667e-19  
9773.0  3.1276868e-16  6.3128285e-19  
9773.5  3.003764e-16  6.2832603e-19  
9774.0  2.9612573e-16  6.2982114e-19  
9774.5  2.9250829e-16  6.3176987e-19  
9775.0  2.9373225e-16  6.3262454e-19  
9775.5  2.9309821e-16  6.3648674e-19  
9776.0  2.9788719e-16  6.4021124e-19  
9776.5  2.9716942e-16  6.386481e-19  
9777.0  2.9603944e-16  6.387008e-19  
9777.5  2.8597751e-16  6.4000093e-19  
9778.0  2.7842681e-16  6.4220751e-19  
9778.5  2.7274172e-16  6.4422857e-19  
9779.0  2.6637091e-16  6.4478582e-19  
9779.5  2.6664745e-16  6.4731006e-19  
9780.0  2.5706877e-16  6.5092221e-19  
9780.5  2.4785189e-16  6.5297833e-19  
9781.0  2.4417446e-16  6.5603925e-19  
9781.5  2.4379345e-16  6.5778751e-19  
9782.0  2.4437831e-16  6.5987636e-19  
9782.5  2.4587004e-16  6.6453132e-19  
9783.0  2.452248e-16  6.6428946e-19  
9783.5  2.4795488e-16  6.627923e-19  
9784.0  2.4699593e-16  6.6601539e-19  
9784.5  2.4635827e-16  6.7155731e-19  
9785.0  2.4064207e-16  6.7052475e-19  
9785.5  2.3739867e-16  6.7146088e-19  
9786.0  2.4812955e-16  6.7585653e-19  
9786.5  2.4525945e-16  6.7426665e-19  
9787.0  2.3543628e-16  6.7498134e-19  
9787.5  2.2654704e-16  6.7734341e-19  
9788.0  2.1624107e-16  6.7667584e-19  
9788.5  2.0003431e-16  6.763107e-19  
9789.0  1.9130327e-16  6.7583502e-19  
9789.5  1.771406e-16  6.7823769e-19  
9790.0  1.6797849e-16  6.78559e-19  
9790.5  1.6460309e-16  6.7533753e-19  
9791.0  1.6408062e-16  6.7537406e-19  
9791.5  1.6559727e-16  6.7519565e-19  
9792.0  1.6768212e-16  6.7368296e-19  
9792.5  1.6538123e-16  6.7525935e-19  
9793.0  1.5794346e-16  6.7321994e-19  
9793.5  1.6110205e-16  6.6831595e-19  
9794.0  1.6631366e-16  6.671104e-19  
9794.5  1.8135547e-16  6.6575846e-19  
9795.0  1.9272906e-16  6.6506501e-19  
9795.5  2.0911966e-16  6.6503831e-19  
9796.0  2.2789215e-16  6.6480184e-19  
9796.5  2.3530726e-16  6.5849541e-19  
9797.0  2.3393064e-16  6.5545971e-19  
9797.5  2.3552363e-16  6.5690174e-19  
9798.0  2.3628149e-16  6.5565412e-19  
9798.5  2.3941233e-16  6.508411e-19  
9799.0  2.3999089e-16  6.4975319e-19  
9799.5  2.4400359e-16  6.5154521e-19  
9800.0  2.5662673e-16  6.4899407e-19  
9800.5  2.6409951e-16  6.4592175e-19  
9801.0  2.7370799e-16  6.4638231e-19  
9801.5  2.7765956e-16  6.4694298e-19  
9802.0  2.7305053e-16  6.4496526e-19  
9802.5  2.770515e-16  6.4593576e-19  
9803.0  2.7558695e-16  6.4750126e-19  
9803.5  2.9092336e-16  6.4559807e-19  
9804.0  2.9766514e-16  6.4503149e-19  
9804.5  3.0389089e-16  6.4877437e-19  
9805.0  3.0825494e-16  6.5253597e-19  
9805.5  3.0952705e-16  6.4994967e-19  
9806.0  3.1384955e-16  6.5054048e-19  
9806.5  3.2066937e-16  6.528943e-19  
9807.0  3.3623645e-16  6.5131375e-19  
9807.5  3.4729697e-16  6.5226076e-19  
9808.0  3.5895408e-16  6.5544582e-19  
9808.5  3.589434e-16  6.5550746e-19  
9809.0  3.6343489e-16  6.5531054e-19  
9809.5  3.6278807e-16  6.6172969e-19  
9810.0  3.7402749e-16  6.6595008e-19  
9810.5  3.7788457e-16  6.6553996e-19  
9811.0  3.7693421e-16  6.7259116e-19  
9811.5  3.6603857e-16  6.7946369e-19  
9812.0  3.5699648e-16  6.6688736e-19  
9812.5  3.4984891e-16  6.524221e-19  
9813.0  3.4714741e-16  6.4184795e-19  
9813.5  3.4580233e-16  6.4073138e-19  
9814.0  3.4279868e-16  6.4310952e-19  
9814.5  3.3731578e-16  6.4917256e-19  
9815.0  3.2698955e-16  6.523066e-19  
9815.5  3.1219417e-16  6.5292719e-19  
9816.0  3.0517895e-16  6.5367153e-19  
9816.5  2.9841321e-16  6.5469878e-19  
9817.0  2.9881302e-16  6.5397954e-19  
9817.5  2.9420922e-16  6.5448442e-19  
9818.0  2.8676212e-16  6.555837e-19  
9818.5  2.7881929e-16  6.5478811e-19  
9819.0  2.7152319e-16  6.5321731e-19  
9819.5  2.7113409e-16  6.533999e-19  
9820.0  2.7245855e-16  6.6175828e-19  
9820.5  2.7745887e-16  6.7750087e-19  
9821.0  2.7629415e-16  6.8710191e-19  
9821.5  2.7053615e-16  6.873527e-19  
9822.0  2.6150057e-16  6.7595471e-19  
9822.5  2.4682622e-16  6.7046771e-19  
9823.0  2.3147854e-16  6.7092678e-19  
9823.5  2.1942738e-16  6.7170339e-19  
9824.0  2.071374e-16  6.7239214e-19  
9824.5  2.044597e-16  6.7100807e-19  
9825.0  1.9781819e-16  6.7034353e-19  
9825.5  1.8841728e-16  6.7220101e-19  
9826.0  1.7723912e-16  6.699399e-19  
9826.5  1.6585242e-16  6.6905511e-19  
9827.0  1.6197893e-16  6.6968796e-19  
9827.5  1.6467166e-16  6.668193e-19  
9828.0  1.6287411e-16  6.6303585e-19  
9828.5  1.6815189e-16  6.6339623e-19  
9829.0  1.6157967e-16  6.6697906e-19  
9829.5  1.5720629e-16  6.7476194e-19  
9830.0  1.4643173e-16  6.8146221e-19  
9830.5  1.4074211e-16  6.8001157e-19  
9831.0  1.3989692e-16  6.7924422e-19  
9831.5  1.4095957e-16  6.808627e-19  
9832.0  1.3880164e-16  6.8572735e-19  
9832.5  1.4632229e-16  6.9027846e-19  
9833.0  1.5347956e-16  6.9123416e-19  
9833.5  1.6145649e-16  6.926463e-19  
9834.0  1.6613961e-16  6.9310809e-19  
9834.5  1.734931e-16  6.993886e-19  
9835.0  1.7399728e-16  7.0484311e-19  
9835.5  1.7929815e-16  7.0735177e-19  
9836.0  1.8095725e-16  7.1019899e-19  
9836.5  1.7016156e-16  7.1850172e-19  
9837.0  1.6787857e-16  7.2263349e-19  
9837.5  1.6346751e-16  7.2422644e-19  
9838.0  1.5798451e-16  7.2718702e-19  
9838.5  1.5800983e-16  7.2662037e-19  
9839.0  1.5343569e-16  7.2313876e-19  
9839.5  1.5176041e-16  7.2018491e-19  
9840.0  1.4479079e-16  7.1840347e-19  
9840.5  1.3723224e-16  7.1868733e-19  
9841.0  1.2783357e-16  7.1990262e-19  
9841.5  1.2252579e-16  7.2416464e-19  
9842.0  1.1897365e-16  7.2348966e-19  
9842.5  1.1364169e-16  7.2163589e-19  
9843.0  1.1139278e-16  7.1814458e-19  
9843.5  1.0233923e-16  7.165557e-19  
9844.0  9.3894985e-17  7.1532613e-19  
9844.5  9.0548719e-17  7.1365592e-19  
9845.0  8.4802799e-17  7.1379447e-19  
9845.5  8.211872e-17  7.1356956e-19  
9846.0  7.1489682e-17  7.1392947e-19  
9846.5  6.5314167e-17  7.1727892e-19  
9847.0  6.25203e-17  7.204676e-19  
9847.5  6.3398545e-17  7.2070792e-19  
9848.0  6.1168868e-17  7.2428008e-19  
9848.5  5.333505e-17  7.3192766e-19  
9849.0  4.1705476e-17  7.3106199e-19  
9849.5  3.9775369e-17  7.2713135e-19  
9850.0  3.761017e-17  7.3025886e-19  
9850.5  3.145878e-17  7.3155019e-19  
9851.0  1.3938649e-17  7.3214047e-19  
9851.5  1.0577189e-17  7.3383189e-19  
9852.0  6.0603413e-18  7.354074e-19  
9852.5  8.6811102e-18  7.3575473e-19  
9853.0  1.1315515e-17  7.3403839e-19  
9853.5  1.440901e-17  7.3343154e-19  
9854.0  1.5503287e-17  7.3198536e-19  
9854.5  1.2800196e-17  7.2771961e-19  
9855.0  4.4715632e-18  7.2991792e-19  
9855.5  -3.0886984e-18  7.2891927e-19  
9856.0  -6.1478341e-18  7.241106e-19  
9856.5  -1.6276868e-18  7.2077395e-19  
9857.0  3.2879806e-18  7.2172028e-19  
9857.5  1.182048e-18  7.2072428e-19  
9858.0  -1.0154952e-18  7.178331e-19  
9858.5  -5.0553009e-18  7.1923298e-19  
9859.0  -3.0121787e-18  7.178836e-19  
9859.5  8.8536733e-18  7.1460703e-19  
9860.0  1.3012057e-17  7.190174e-19  
9860.5  1.1068285e-17  7.2042697e-19  
9861.0  5.1009128e-18  7.1394576e-19  
9861.5  2.3684997e-18  7.1608948e-19  
9862.0  -3.4895897e-18  7.223434e-19  
9862.5  -5.7018614e-18  7.2480713e-19  
9863.0  -4.5299056e-18  7.2280461e-19  
9863.5  -1.7214963e-18  7.2503571e-19  
9864.0  -1.5894933e-18  7.2887413e-19  
9864.5  -4.3658978e-18  7.2738957e-19  
9865.0  -7.7402158e-18  7.312831e-19  
9865.5  -1.1758545e-17  7.3644507e-19  
9866.0  -7.7537247e-18  7.3739844e-19  
9866.5  -6.39374e-18  7.3756277e-19  
9867.0  3.0084728e-18  7.3814493e-19  
9867.5  1.0994386e-17  7.4523403e-19  
9868.0  1.7956102e-17  7.5105272e-19  
9868.5  2.7826373e-17  7.6189104e-19  
9869.0  3.2456001e-17  7.6532458e-19  
9869.5  2.5918106e-17  7.598947e-19  
9870.0  2.21704e-17  7.501885e-19  
9870.5  3.1700994e-17  7.4393209e-19  
9871.0  2.1954876e-17  7.4710532e-19  
9871.5  1.7832341e-17  7.5241535e-19  
9872.0  1.4631259e-17  7.5673699e-19  
9872.5  1.5357044e-17  7.5739375e-19  
9873.0  2.3507354e-17  7.611038e-19  
9873.5  2.6568525e-17  7.6397695e-19  
9874.0  3.0316851e-17  7.6132544e-19  
9874.5  2.7661863e-17  7.608283e-19  
9875.0  2.7298911e-17  7.6234702e-19  
9875.5  2.2013565e-17  7.6279025e-19  
9876.0  2.4489467e-17  7.6145792e-19  
9876.5  2.7143681e-17  7.5654316e-19  
9877.0  3.198741e-17  7.5091536e-19  
9877.5  3.3040032e-17  7.5767012e-19  
9878.0  2.2705439e-17  7.6819119e-19  
9878.5  1.2961151e-17  7.7577706e-19  
9879.0  9.2738342e-18  7.774808e-19  
9879.5  7.1516918e-18  7.6853907e-19  
9880.0  1.2320643e-17  7.6105212e-19  
9880.5  1.3210433e-17  7.5795033e-19  
9881.0  1.6321029e-17  7.5734403e-19  
9881.5  1.6092231e-17  7.5345208e-19  
9882.0  1.2455871e-17  7.5226147e-19  
9882.5  6.6490725e-18  7.5176338e-19  
9883.0  6.5598839e-18  7.4743758e-19  
9883.5  5.4845807e-18  7.5008891e-19  
9884.0  -2.1785284e-18  7.4974391e-19  
9884.5  -2.1854914e-18  7.4162086e-19  
9885.0  1.4235937e-19  7.4219496e-19  
9885.5  1.3862838e-18  7.4608421e-19  
9886.0  -3.5867433e-18  7.4249408e-19  
9886.5  -9.1516749e-18  7.3922085e-19  
9887.0  -1.3293082e-17  7.4126004e-19  
9887.5  -1.4772059e-17  7.4239351e-19  
9888.0  -1.1476196e-17  7.4066506e-19  
9888.5  -9.4648081e-18  7.4164255e-19  
9889.0  -6.6265886e-18  7.434871e-19  
9889.5  -6.302366e-18  7.4236611e-19  
9890.0  -3.2244771e-18  7.4378185e-19  
9890.5  -1.3687293e-18  7.5118895e-19  
9891.0  1.6105239e-18  7.5462328e-19  
9891.5  4.1728924e-18  7.6401136e-19  
9892.0  3.631498e-18  7.8756773e-19  
9892.5  3.6776074e-18  8.0422518e-19  
9893.0  6.7825435e-18  7.9325283e-19  
9893.5  8.6798789e-18  7.732808e-19  
9894.0  3.9991749e-18  7.5572498e-19  
9894.5  -1.2785158e-18  7.549244e-19  
9895.0  7.4774972e-18  7.6302687e-19  
9895.5  8.8527553e-18  7.7196884e-19  
9896.0  1.527055e-17  7.7723644e-19  
9896.5  1.4332125e-17  7.8151162e-19  
9897.0  8.2895514e-18  7.8615795e-19  
9897.5  6.4237727e-18  7.8810173e-19  
9898.0  -2.5712753e-18  7.8770962e-19  
9898.5  -4.9627984e-18  7.9064156e-19  
9899.0  -5.9869818e-18  7.9071672e-19  
9899.5  -5.6157556e-19  7.8661185e-19  
9900.0  1.0383357e-17  7.8279846e-19  
9900.5  1.3021804e-17  7.7496909e-19  
9901.0  1.3082561e-17  7.7726792e-19  
9901.5  2.0250555e-17  7.9945683e-19  
9902.0  2.5294459e-17  8.2435709e-19  
9902.5  2.8472636e-17  8.3835979e-19  
9903.0  2.5264636e-17  8.2007205e-19  
9903.5  2.4537329e-17  8.0081683e-19  
9904.0  2.143682e-17  7.9348768e-19  
9904.5  2.0574452e-17  7.8636986e-19  
9905.0  2.1440876e-17  7.7837145e-19  
9905.5  1.6541128e-17  7.8155597e-19  
9906.0  1.4381091e-17  7.8456695e-19  
9906.5  1.3441124e-17  7.7681183e-19  
9907.0  1.7074407e-17  7.7540078e-19  
9907.5  2.3538946e-17  7.7937322e-19  
9908.0  2.5146996e-17  7.7545143e-19  
9908.5  2.7246621e-17  7.7224273e-19  
9909.0  2.3193994e-17  7.7561196e-19  
9909.5  2.1593203e-17  7.7667985e-19  
9910.0  2.8016815e-17  7.7485612e-19  
9910.5  2.5297524e-17  7.7640011e-19  
9911.0  2.0938802e-17  7.8119325e-19  
9911.5  1.1886066e-17  7.8008461e-19  
9912.0  6.8963614e-18  7.8208264e-19  
9912.5  6.9673268e-18  7.8828229e-19  
9913.0  3.8668794e-18  7.8991234e-19  
9913.5  3.6113042e-18  7.9026414e-19  
9914.0  3.202647e-18  7.9558995e-19  
9914.5  -5.3151967e-18  8.076965e-19  
9915.0  -1.4567464e-17  8.2113796e-19  
9915.5  -1.5992378e-17  8.2276479e-19  
9916.0  -4.9781595e-18  8.1516466e-19  
9916.5  9.1283317e-18  8.0284136e-19  
9917.0  1.7819109e-17  7.9959827e-19  
9917.5  8.3955355e-18  8.0634244e-19  
9918.0  5.2798639e-18  8.1230833e-19  
9918.5  1.2007144e-18  8.1462828e-19  
9919.0  4.552864e-18  8.1949475e-19  
9919.5  -7.3578914e-18  8.237366e-19  
9920.0  1.7183622e-18  8.202484e-19  
9920.5  5.977339e-18  8.2211636e-19  
9921.0  1.2032387e-17  8.2444881e-19  
9921.5  4.6079223e-18  8.2374396e-19  
9922.0  4.6139689e-19  8.2134171e-19  
9922.5  -5.356934e-18  8.153645e-19  
9923.0  -3.1472307e-18  8.1139624e-19  
9923.5  2.8256649e-18  8.1034588e-19  
9924.0  1.3444323e-18  8.250239e-19  
9924.5  7.2344314e-19  8.3753244e-19  
9925.0  -1.1898891e-18  8.3848664e-19  
9925.5  4.9852417e-19  8.3667517e-19  
9926.0  1.1650731e-18  8.3371322e-19  
9926.5  2.3958854e-18  8.2722657e-19  
9927.0  2.7029466e-18  8.1929076e-19  
9927.5  3.9339143e-19  8.1965377e-19  
9928.0  -8.3507586e-19  8.2213034e-19  
9928.5  -2.8571828e-18  8.2004554e-19  
9929.0  1.5363795e-18  8.2267973e-19  
9929.5  6.1282207e-18  8.2635537e-19  
9930.0  1.7806727e-18  8.2163728e-19  
9930.5  -2.160098e-18  8.2199892e-19  
9931.0  -2.7231074e-18  8.2863814e-19  
9931.5  -1.2734326e-18  8.3238155e-19  
9932.0  4.5736224e-18  8.3182594e-19  
9932.5  3.384534e-18  8.3306354e-19  
9933.0  3.0725646e-18  8.3826889e-19  
9933.5  -5.7269691e-19  8.4229942e-19  
9934.0  1.4569564e-18  8.5640878e-19  
9934.5  8.7784322e-18  8.7920869e-19  
9935.0  1.9236646e-17  8.9492198e-19  
9935.5  2.582009e-17  8.9039748e-19  
9936.0  2.4558835e-17  8.6195209e-19  
9936.5  1.884355e-17  8.4891752e-19  
9937.0  1.366865e-17  8.4461486e-19  
9937.5  9.490418e-18  8.5055734e-19  
9938.0  1.3112202e-17  8.6081707e-19  
9938.5  5.5398866e-18  8.6775309e-19  
9939.0  4.4501697e-18  8.7093152e-19  
9939.5  -2.8572873e-18  8.7403837e-19  
9940.0  4.7834732e-18  8.7733944e-19  
9940.5  1.5401324e-17  8.7822026e-19  
9941.0  1.8053699e-17  8.7917848e-19  
9941.5  1.6227939e-17  8.7993214e-19  
9942.0  1.2997085e-17  8.7505904e-19  
9942.5  1.0966715e-17  8.6672655e-19  
9943.0  8.6125517e-18  8.6170992e-19  
9943.5  -2.5955902e-18  8.6632908e-19  
9944.0  -8.0091629e-18  8.8186794e-19  
9944.5  -1.2386219e-17  9.1842572e-19  
9945.0  -1.4680322e-17  9.2917186e-19  
9945.5  -2.1089655e-17  9.1712323e-19  
9946.0  -2.180065e-17  8.9415388e-19  
9946.5  -2.1196973e-17  8.8587489e-19  
9947.0  -2.0813339e-17  8.7821002e-19  
9947.5  -2.8505332e-17  8.7630262e-19  
9948.0  -3.4313781e-17  8.7929022e-19  
9948.5  -3.5190026e-17  8.7568829e-19  
9949.0  -3.7747819e-17  8.7227064e-19  
9949.5  -3.894987e-17  8.7518346e-19  
9950.0  -4.9172399e-17  8.7899074e-19  
9950.5  -3.6969475e-17  8.7605261e-19  
9951.0  -2.5315766e-17  8.7279618e-19  
9951.5  -1.1485605e-17  8.7588861e-19  
9952.0  2.2298553e-18  8.7343164e-19  
9952.5  6.9855792e-18  8.7212415e-19  
9953.0  6.8977747e-18  8.7502646e-19  
9953.5  1.2118333e-17  8.7364532e-19  
9954.0  8.1484723e-18  8.7065006e-19  
9954.5  8.6777352e-18  8.7390365e-19  
9955.0  8.2836963e-18  8.7327651e-19  
9955.5  1.0750067e-17  8.7000183e-19  
9956.0  2.0763726e-17  8.734241e-19  
9956.5  2.1266605e-17  8.7562719e-19  
9957.0  2.3381701e-17  8.709584e-19  
9957.5  2.7205812e-17  8.6959912e-19  
9958.0  2.8339326e-17  8.7251611e-19  
9958.5  4.0821188e-17  8.7543859e-19  
9959.0  4.6671892e-17  8.7503293e-19  
9959.5  4.7773221e-17  8.7842912e-19  
9960.0  4.1769859e-17  8.8214978e-19  
9960.5  3.7234546e-17  8.7723727e-19  
9961.0  3.655792e-17  8.8636029e-19  
9961.5  4.1718845e-17  9.0264421e-19  
9962.0  4.1822463e-17  9.1694097e-19  
9962.5  5.208443e-17  9.1949128e-19  
9963.0  5.2470935e-17  9.0688561e-19  
9963.5  4.7824971e-17  9.0056808e-19  
9964.0  4.2892565e-17  8.9404971e-19  
9964.5  3.2872102e-17  8.9778517e-19  
9965.0  2.4060163e-17  9.0924783e-19  
9965.5  2.4174522e-17  9.2225972e-19  
9966.0  1.5099319e-17  9.3105112e-19  
9966.5  1.5311353e-17  9.3474821e-19  
9967.0  1.1326002e-17  9.3252237e-19  
9967.5  1.9234924e-17  9.2775428e-19  
9968.0  1.1729582e-17  9.2232847e-19  
9968.5  -4.7787685e-19  9.2232977e-19  
9969.0  3.4226462e-19  9.2030803e-19  
9969.5  1.9800031e-18  9.1606852e-19  
9970.0  5.1794162e-18  9.1590429e-19  
9970.5  6.2458464e-18  9.1826373e-19  
9971.0  6.0124694e-18  9.2088907e-19  
9971.5  -1.215982e-19  9.266667e-19  
9972.0  -5.8436323e-18  9.3082631e-19  
9972.5  -7.8534762e-18  9.3093589e-19  
9973.0  -1.0825129e-17  9.2485298e-19  
9973.5  -1.4699201e-17  9.1941622e-19  
9974.0  -2.306168e-17  9.1218686e-19  
9974.5  -1.6075551e-17  9.1083259e-19  
9975.0  -1.4928739e-17  9.157987e-19  
9975.5  -7.9494877e-18  9.2116482e-19  
9976.0  -4.7371865e-19  9.2971559e-19  
9976.5  1.1128739e-18  9.5537143e-19  
9977.0  -3.3814717e-18  9.6435685e-19  
9977.5  -8.4411159e-18  9.565412e-19  
9978.0  -1.0902284e-17  9.3311213e-19  
9978.5  -1.7612278e-17  9.1794699e-19  
9979.0  -1.5660261e-17  9.1471324e-19  
9979.5  -1.819024e-17  9.1633694e-19  
9980.0  -1.6079476e-17  9.2456432e-19  
9980.5  -1.4609175e-17  9.3194497e-19  
9981.0  -1.779154e-17  9.327679e-19  
9981.5  -2.0417468e-17  9.3745413e-19  
9982.0  -2.8023906e-17  9.4374082e-19  
9982.5  -3.8960868e-17  9.4665728e-19  
9983.0  -4.2060774e-17  9.4321041e-19  
9983.5  -4.8083373e-17  9.3450017e-19  
9984.0  -5.0712232e-17  9.2330713e-19  
9984.5  -5.060588e-17  9.1817987e-19  
9985.0  -4.3114656e-17  9.1859114e-19  
9985.5  -3.4453362e-17  9.2391537e-19  
9986.0  -2.7616911e-17  9.3396499e-19  
9986.5  -1.7829589e-17  9.5094233e-19  
9987.0  -1.1841877e-17  9.5742368e-19  
9987.5  -5.8365355e-18  9.45836e-19  
9988.0  -1.5284634e-18  9.3816863e-19  
9988.5  6.7413629e-18  9.3472773e-19  
9989.0  1.1501367e-17  9.2898473e-19  
9989.5  1.1320752e-17  9.2480066e-19  
9990.0  1.0175332e-17  9.1802776e-19  
9990.5  3.3522555e-18  9.1344831e-19  
9991.0  1.9757822e-18  9.1864438e-19  
9991.5  -7.132257e-18  9.3849574e-19  
9992.0  -1.2682116e-17  9.556176e-19  
9992.5  -1.7917364e-17  9.5905029e-19  
9993.0  -1.7503637e-17  9.4928689e-19  
9993.5  -1.944993e-17  9.3764222e-19  
9994.0  -1.618912e-17  9.2481359e-19  
9994.5  -1.2784879e-17  9.1688501e-19  
9995.0  -1.2948028e-17  9.1943839e-19  
9995.5  -1.1347061e-17  9.2499672e-19  
9996.0  -6.9118684e-18  9.2851447e-19  
9996.5  -3.7092465e-18  9.3637187e-19  
9997.0  -6.1326398e-18  9.4254631e-19  
9997.5  -5.0342613e-18  9.464959e-19  
9998.0  -3.8277773e-18  9.5305795e-19  
9998.5  -1.0114356e-17  9.6129641e-19  
9999.0  -1.228075e-17  9.707467e-19  
9999.5  -1.3560143e-17  9.7481333e-19  


==> anc/LBTSpectra/2014bv_LBT_20150422.txt <==
3400.5  4.4235399e-19  2.9487982e-15  
3401.0  1.0467288e-18  2.7393646e-15  
3401.5  1.8864106e-18  3.1510105e-15  
3402.0  1.132729e-18  2.3511094e-15  
3402.5  2.0241109e-19  2.1958266e-15  
3403.0  -6.1643069e-19  2.0493865e-15  
3403.5  -1.0305163e-18  1.9251991e-15  
3404.0  -7.232573e-19  1.8226669e-15  
3404.5  -1.0273269e-18  1.7323592e-15  
3405.0  -1.3826423e-18  1.6351168e-15  
3405.5  -1.3367964e-19  1.5525855e-15  
3406.0  9.6451029e-19  1.4770976e-15  
3406.5  1.0259626e-18  1.4069134e-15  
3407.0  6.8004443e-19  1.3494878e-15  
3407.5  1.908673e-18  1.3059612e-15  
3408.0  2.6706831e-18  1.2528371e-15  
3408.5  1.9565874e-19  1.1979527e-15  
3409.0  8.5193126e-19  1.161469e-15  
3409.5  8.2234769e-19  1.1217216e-15  
3410.0  9.5124939e-19  1.0912079e-15  
3410.5  6.2476558e-19  1.0557956e-15  
3411.0  -2.0315345e-19  1.0306093e-15  
3411.5  -1.4562776e-18  1.0068073e-15  
3412.0  -2.112755e-18  9.7933082e-16  
3412.5  -1.4216778e-18  9.6866564e-16  
3413.0  -1.3505769e-18  9.4556507e-16  
3413.5  -1.3649289e-18  9.2670058e-16  
3414.0  4.3355964e-19  9.1278482e-16  
3414.5  1.2767348e-18  8.9877854e-16  
3415.0  8.9017196e-19  8.8225624e-16  
3415.5  6.6711222e-19  8.7623501e-16  
3416.0  -1.1747881e-18  8.6277412e-16  
3416.5  -5.3079364e-19  8.5495037e-16  
3417.0  -5.2111216e-19  8.4874994e-16  
3417.5  -5.5142147e-19  8.4781217e-16  
3418.0  -2.2754057e-18  8.3461445e-16  
3418.5  -1.2076127e-18  8.2744726e-16  
3419.0  6.086754e-19  8.2615673e-16  
3419.5  1.2182317e-18  8.1718766e-16  
3420.0  2.0413971e-18  8.1137098e-16  
3420.5  1.2510402e-18  8.1032513e-16  
3421.0  -9.9237823e-20  8.043646e-16  
3421.5  1.051907e-18  8.0294677e-16  
3422.0  2.1787502e-18  7.9625125e-16  
3422.5  7.9738171e-19  7.9368252e-16  
3423.0  -3.2123946e-19  7.9036127e-16  
3423.5  3.3160728e-19  7.8884069e-16  
3424.0  1.1344905e-19  7.8759945e-16  
3424.5  -2.9082832e-19  7.8523648e-16  
3425.0  7.219831e-19  7.8031251e-16  
3425.5  1.7097533e-18  7.753375e-16  
3426.0  3.7103257e-19  7.7383709e-16  
3426.5  -9.3873051e-19  7.6772352e-16  
3427.0  -7.0409823e-19  7.6506963e-16  
3427.5  -4.8616291e-19  7.5830081e-16  
3428.0  -5.1197239e-19  7.51516e-16  
3428.5  -5.7266663e-19  7.4573189e-16  
3429.0  -1.2628403e-18  7.4082853e-16  
3429.5  -1.584489e-18  7.3568672e-16  
3430.0  -1.5512964e-18  7.2759799e-16  
3430.5  -7.2559274e-19  7.2246527e-16  
3431.0  3.012981e-19  7.1088651e-16  
3431.5  1.9810846e-19  6.9643536e-16  
3432.0  -1.1715607e-18  6.8620075e-16  
3432.5  -2.999279e-18  6.7688667e-16  
3433.0  -3.1378339e-18  6.6838715e-16  
3433.5  -1.9196971e-18  6.6021785e-16  
3434.0  -8.5082309e-19  6.4475077e-16  
3434.5  5.3208769e-19  6.2976356e-16  
3435.0  1.1670255e-18  6.1638241e-16  
3435.5  1.1987032e-18  6.0422708e-16  
3436.0  1.2758616e-18  5.9112288e-16  
3436.5  -4.5153225e-20  5.7790862e-16  
3437.0  3.0609447e-19  5.6210777e-16  
3437.5  -2.7992962e-19  5.4612723e-16  
3438.0  -2.2981916e-18  5.3404953e-16  
3438.5  -2.5525367e-18  5.1839532e-16  
3439.0  -1.3410888e-18  5.0377885e-16  
3439.5  -8.2710457e-19  4.9066878e-16  
3440.0  -4.8502892e-19  4.7646364e-16  
3440.5  7.6851381e-20  4.6384844e-16  
3441.0  5.9109605e-19  4.4899222e-16  
3441.5  2.1144997e-18  4.3516706e-16  
3442.0  3.3830362e-18  4.2227116e-16  
3442.5  2.7613742e-18  4.0876719e-16  
3443.0  1.0757047e-18  3.9311228e-16  
3443.5  -2.9479193e-19  3.8066713e-16  
3444.0  -6.0545428e-19  3.7086507e-16  
3444.5  1.7670625e-19  3.5478966e-16  
3445.0  6.4110508e-19  3.4326918e-16  
3445.5  1.4259842e-18  3.3201105e-16  
3446.0  2.4892439e-18  3.9537461e-16  
3446.5  2.4235829e-18  3.0775088e-16  
3447.0  1.3284168e-18  2.9610616e-16  
3447.5  -7.6559259e-20  2.8516784e-16  
3448.0  -1.009259e-18  2.7412276e-16  
3448.5  -1.8365475e-18  2.6441461e-16  
3449.0  -1.7467999e-18  2.5421941e-16  
3449.5  -6.719371e-19  2.4399643e-16  
3450.0  -6.6605008e-19  2.3513225e-16  
3450.5  -2.1816568e-18  2.2609915e-16  
3451.0  -1.7446067e-18  2.1655367e-16  
3451.5  -1.2812e-18  2.0842939e-16  
3452.0  -1.7618223e-18  2.0001964e-16  
3452.5  -1.6087372e-18  1.9113276e-16  
3453.0  -3.0109027e-19  1.836042e-16  
3453.5  8.3277259e-19  1.7557811e-16  
3454.0  1.3369681e-18  1.6966702e-16  
3454.5  1.2036967e-18  1.6244482e-16  
3455.0  7.45886e-19  1.5567802e-16  
3455.5  1.1912967e-19  1.4915769e-16  
3456.0  -2.7296497e-19  1.4363479e-16  
3456.5  -3.0820429e-20  1.3850473e-16  
3457.0  -2.4491242e-19  1.31555e-16  
3457.5  -2.183123e-19  1.2692037e-16  
3458.0  -6.6174861e-20  1.4437937e-16  
3458.5  6.2815516e-20  1.1636516e-16  
3459.0  5.9015374e-19  1.1188947e-16  
3459.5  8.9474301e-19  1.0726413e-16  
3460.0  4.3367244e-19  1.0341651e-16  
3460.5  -6.6302194e-19  9.9033909e-17  
3461.0  -1.1376418e-19  9.493945e-17  
3461.5  1.0220398e-18  9.0822199e-17  
3462.0  -4.2378461e-19  8.8233847e-17  
3462.5  -7.810978e-19  8.4538699e-17  
3463.0  1.3551815e-19  8.1192091e-17  
3463.5  1.6809498e-19  7.7987213e-17  
3464.0  -7.4426386e-19  7.4901244e-17  
3464.5  -5.816932e-19  7.1972481e-17  
3465.0  1.0414357e-19  6.9187573e-17  
3465.5  1.3273648e-18  6.648669e-17  
3466.0  2.2626058e-18  6.425667e-17  
3466.5  1.7487661e-18  6.1505586e-17  
3467.0  9.8567438e-19  5.9445808e-17  
3467.5  5.9350806e-19  5.7279549e-17  
3468.0  -4.5908316e-20  5.5196621e-17  
3468.5  3.4913101e-19  5.3300518e-17  
3469.0  -2.2343648e-19  5.1306157e-17  
3469.5  -8.5526438e-19  4.942645e-17  
3470.0  -1.280568e-19  4.7789994e-17  
3470.5  1.1240583e-18  4.5986584e-17  
3471.0  1.5340208e-18  4.4233735e-17  
3471.5  2.7356583e-18  5.0827348e-17  
3472.0  2.8764974e-18  4.9083772e-17  
3472.5  1.1577157e-18  3.9968634e-17  
3473.0  -5.3268256e-19  3.8626917e-17  
3473.5  -1.6508313e-18  3.728914e-17  
3474.0  -2.8558708e-18  3.5949293e-17  
3474.5  -3.4412869e-18  3.4888398e-17  
3475.0  -3.0076089e-18  3.3851512e-17  
3475.5  -2.4789792e-18  3.2618288e-17  
3476.0  -2.4206604e-18  3.1617921e-17  
3476.5  -1.7712057e-18  3.0657259e-17  
3477.0  -1.0214593e-18  2.9621144e-17  
3477.5  -1.6525498e-18  2.8696563e-17  
3478.0  -2.0873617e-18  2.7823765e-17  
3478.5  -1.1738896e-18  2.7058181e-17  
3479.0  -2.5625844e-19  2.6250046e-17  
3479.5  8.704203e-19  2.5485358e-17  
3480.0  1.5936991e-18  2.4711484e-17  
3480.5  1.797927e-18  2.4113614e-17  
3481.0  2.366522e-18  2.3395566e-17  
3481.5  2.5280111e-18  2.2570711e-17  
3482.0  1.467199e-18  2.1999974e-17  
3482.5  -2.0549676e-21  2.1430316e-17  
3483.0  -4.8600326e-19  2.0891621e-17  
3483.5  -4.3833229e-19  2.0404203e-17  
3484.0  1.2422104e-20  1.9837067e-17  
3484.5  1.5475876e-18  1.930587e-17  
3485.0  3.4726235e-18  1.880337e-17  
3485.5  2.8340288e-18  1.8400387e-17  
3486.0  2.0606603e-18  1.7882207e-17  
3486.5  3.260682e-18  1.7502998e-17  
3487.0  3.6629398e-18  1.7078754e-17  
3487.5  2.5080231e-18  1.667785e-17  
3488.0  1.5352249e-18  1.6355894e-17  
3488.5  -8.9153908e-20  1.6012606e-17  
3489.0  -2.9032215e-20  1.5562444e-17  
3489.5  1.0028653e-18  1.5360594e-17  
3490.0  1.4402261e-18  1.5021367e-17  
3490.5  8.3827277e-19  1.460483e-17  
3491.0  6.791229e-19  1.4422214e-17  
3491.5  2.1512557e-18  1.411136e-17  
3492.0  2.0780153e-18  1.394765e-17  
3492.5  1.9947261e-18  1.3610067e-17  
3493.0  2.4196039e-18  1.342805e-17  
3493.5  6.9644381e-19  1.314428e-17  
3494.0  -1.2301767e-18  1.2880268e-17  
3494.5  -5.5915128e-19  1.2723526e-17  
3495.0  -2.5435263e-20  1.2514613e-17  
3495.5  -1.3563437e-18  1.2396819e-17  
3496.0  -2.1006252e-18  1.2121758e-17  
3496.5  -1.8672442e-18  1.2007391e-17  
3497.0  -1.7065375e-18  1.1914045e-17  
3497.5  -1.4413872e-18  1.1691629e-17  
3498.0  -7.4658692e-20  1.1550146e-17  
3498.5  8.0151496e-19  1.1378852e-17  
3499.0  1.5165263e-19  1.122737e-17  
3499.5  -3.127292e-19  1.1111519e-17  
3500.0  3.115888e-19  1.0877802e-17  
3500.5  8.2672274e-20  1.0779899e-17  
3501.0  -3.94183e-20  1.0679097e-17  
3501.5  1.5237538e-19  1.0612081e-17  
3502.0  -6.7728902e-21  1.0516158e-17  
3502.5  2.9843635e-19  1.0325334e-17  
3503.0  8.4567188e-19  1.0310384e-17  
3503.5  2.5540353e-19  1.0158666e-17  
3504.0  -4.1568183e-19  1.0024699e-17  
3504.5  -7.8575692e-20  9.9637497e-18  
3505.0  -5.4455262e-20  9.8484117e-18  
3505.5  1.5291294e-19  9.8077458e-18  
3506.0  1.4988979e-18  9.6801364e-18  
3506.5  2.395336e-18  9.6180208e-18  
3507.0  1.2842082e-18  9.5592119e-18  
3507.5  3.2058257e-21  9.4616641e-18  
3508.0  -2.0631773e-19  9.4094463e-18  
3508.5  -4.0138991e-19  9.3003473e-18  
3509.0  -1.1423082e-18  9.1928988e-18  
3509.5  -1.3587772e-18  9.1398109e-18  
3510.0  -1.4905291e-18  9.0947793e-18  
3510.5  -1.2829776e-18  8.9919576e-18  
3511.0  -5.423631e-19  8.8735899e-18  
3511.5  -4.3771166e-20  8.9169656e-18  
3512.0  3.3219621e-19  8.8772748e-18  
3512.5  1.7804259e-19  8.7886518e-18  
3513.0  -3.6073986e-19  8.7132055e-18  
3513.5  -4.6698523e-19  8.6281228e-18  
3514.0  6.7204663e-19  8.5846571e-18  
3514.5  5.9990657e-19  8.5452955e-18  
3515.0  -8.8920886e-19  8.4512535e-18  
3515.5  -7.8976725e-19  8.3929581e-18  
3516.0  1.4083736e-19  8.3382591e-18  
3516.5  -7.919607e-19  8.2873468e-18  
3517.0  -1.6177136e-18  8.2386093e-18  
3517.5  -1.5397238e-18  8.1976555e-18  
3518.0  -2.9538508e-20  8.1430844e-18  
3518.5  1.0816106e-18  8.0367235e-18  
3519.0  1.044292e-18  7.9654046e-18  
3519.5  -2.9286754e-19  7.936399e-18  
3520.0  1.3960749e-18  7.8824036e-18  
3520.5  1.0897849e-18  7.7742035e-18  
3521.0  3.0445215e-19  7.7349607e-18  
3521.5  -2.0683907e-19  7.7132532e-18  
3522.0  2.0299246e-18  7.6451337e-18  
3522.5  1.5212313e-18  7.5551351e-18  
3523.0  -4.0377084e-19  7.4933469e-18  
3523.5  -1.6985994e-18  7.4241621e-18  
3524.0  -1.5284618e-18  7.359022e-18  
3524.5  -1.4261986e-18  7.2543987e-18  
3525.0  -5.2362157e-20  7.2418545e-18  
3525.5  1.7427133e-18  7.1730399e-18  
3526.0  1.6585943e-18  7.0967881e-18  
3526.5  9.4893759e-19  7.0477149e-18  
3527.0  9.6986637e-19  6.9970417e-18  
3527.5  1.3625597e-18  6.9688777e-18  
3528.0  1.1143863e-18  6.8958108e-18  
3528.5  3.3584345e-19  6.8191547e-18  
3529.0  1.5125784e-19  6.7400059e-18  
3529.5  2.8664915e-19  6.6657762e-18  
3530.0  8.3199589e-19  6.625109e-18  
3530.5  1.2843383e-18  6.5582336e-18  
3531.0  9.0199148e-19  6.4855172e-18  
3531.5  -1.511542e-18  6.4367899e-18  
3532.0  -5.1065501e-19  6.3780873e-18  
3532.5  -7.835393e-19  6.2964283e-18  
3533.0  -9.8727811e-19  6.2197412e-18  
3533.5  -8.0759316e-19  6.1658397e-18  
3534.0  -3.8991631e-19  6.133725e-18  
3534.5  -4.7193e-19  6.0499101e-18  
3535.0  -4.5129591e-19  6.0030222e-18  
3535.5  1.9891811e-19  5.9461527e-18  
3536.0  8.074834e-19  5.8984481e-18  
3536.5  1.4391723e-18  5.8296554e-18  
3537.0  1.8067691e-18  5.787335e-18  
3537.5  1.3190391e-18  5.7224269e-18  
3538.0  -3.4231041e-19  5.672472e-18  
3538.5  -9.4808308e-19  5.5589277e-18  
3539.0  -1.2177477e-18  5.5519821e-18  
3539.5  -3.9895338e-19  5.4716827e-18  
3540.0  7.4340451e-19  5.4160484e-18  
3540.5  7.1550681e-20  5.3751631e-18  
3541.0  -1.8501693e-18  5.35394e-18  
3541.5  -1.7897803e-18  5.2944532e-18  
3542.0  -8.691556e-19  5.2560699e-18  
3542.5  -4.180062e-19  5.2465518e-18  
3543.0  -1.461293e-19  5.2090062e-18  
3543.5  -1.3609629e-18  5.2063029e-18  
3544.0  -2.0602376e-18  5.1516994e-18  
3544.5  -1.4296133e-18  5.1014019e-18  
3545.0  2.9748286e-19  5.0635532e-18  
3545.5  1.4812724e-18  5.0617681e-18  
3546.0  1.565611e-18  5.0049127e-18  
3546.5  1.1352004e-18  4.8991255e-18  
3547.0  9.0096372e-19  4.8433185e-18  
3547.5  1.2399239e-18  4.816709e-18  
3548.0  2.2204598e-18  4.7881892e-18  
3548.5  2.3031651e-18  5.6498484e-18  
3549.0  2.6518083e-18  4.6849238e-18  
3549.5  1.6369428e-18  4.6309479e-18  
3550.0  -3.1316338e-19  4.5994259e-18  
3550.5  -8.0777704e-19  4.6048056e-18  
3551.0  -6.9690593e-19  4.5679299e-18  
3551.5  -2.1585753e-18  4.5240299e-18  
3552.0  -3.1647001e-18  4.4665287e-18  
3552.5  -2.4523505e-18  4.4016069e-18  
3553.0  -1.0679868e-18  4.3730902e-18  
3553.5  5.7337695e-19  4.3452269e-18  
3554.0  1.368595e-18  4.3110976e-18  
3554.5  8.1173601e-19  4.2896793e-18  
3555.0  -1.5558394e-19  4.2844161e-18  
3555.5  -4.7503726e-19  4.2552737e-18  
3556.0  -1.045404e-18  4.2210273e-18  
3556.5  -1.3581228e-18  4.200844e-18  
3557.0  -1.1321015e-18  4.176677e-18  
3557.5  2.1499384e-19  4.1491471e-18  
3558.0  1.0691112e-18  4.920564e-18  
3558.5  1.1623717e-18  4.0850355e-18  
3559.0  1.3874613e-18  4.0552321e-18  
3559.5  7.4996551e-19  4.0215793e-18  
3560.0  -1.6373534e-18  3.9967104e-18  
3560.5  -2.4378417e-18  3.9842623e-18  
3561.0  -1.5715253e-18  3.9549873e-18  
3561.5  -1.178254e-18  3.9467837e-18  
3562.0  -1.0093483e-18  3.9333978e-18  
3562.5  1.1422758e-18  3.8985643e-18  
3563.0  2.1264472e-18  3.878282e-18  
3563.5  2.7516656e-19  3.8483068e-18  
3564.0  -8.0055281e-19  3.8457661e-18  
3564.5  -1.4905771e-18  3.8236245e-18  
3565.0  -1.8073805e-18  3.8291558e-18  
3565.5  -1.4904454e-18  3.8002786e-18  
3566.0  -2.7792201e-19  3.7969957e-18  
3566.5  1.0596436e-18  3.7738628e-18  
3567.0  6.6569515e-19  3.7466432e-18  
3567.5  9.5341197e-19  3.7408191e-18  
3568.0  1.4163573e-18  3.7476441e-18  
3568.5  5.4085683e-19  3.6888591e-18  
3569.0  -1.5842064e-20  3.6932674e-18  
3569.5  3.3781121e-19  3.6488027e-18  
3570.0  1.141199e-18  3.6489845e-18  
3570.5  7.9196748e-19  3.6073662e-18  
3571.0  -1.5541057e-19  3.6315166e-18  
3571.5  -2.1208258e-19  3.603532e-18  
3572.0  1.572834e-19  3.5808983e-18  
3572.5  -2.1923869e-19  3.5844299e-18  
3573.0  -4.8816453e-19  3.5605392e-18  
3573.5  -5.1411429e-19  3.5379721e-18  
3574.0  -8.6200904e-19  3.5325261e-18  
3574.5  -4.7955038e-19  3.5050996e-18  
3575.0  2.7989647e-19  3.5090688e-18  
3575.5  4.4728647e-20  3.4916035e-18  
3576.0  -6.5223124e-19  3.4872487e-18  
3576.5  -6.8824317e-19  3.4626756e-18  
3577.0  3.7307826e-19  4.2051024e-18  
3577.5  1.1233681e-18  4.1596577e-18  
3578.0  6.9795931e-19  3.4209436e-18  
3578.5  -4.7723406e-20  3.4090049e-18  
3579.0  -5.6377903e-19  3.392838e-18  
3579.5  -3.6856332e-19  3.3704173e-18  
3580.0  -1.4002985e-18  3.3586668e-18  
3580.5  -1.6298399e-19  3.3380395e-18  
3581.0  2.0439217e-19  3.3285493e-18  
3581.5  9.4943441e-19  3.3242292e-18  
3582.0  1.5844808e-18  3.314224e-18  
3582.5  1.0862307e-18  3.3165039e-18  
3583.0  -3.2300776e-19  3.2925002e-18  
3583.5  -6.3540371e-19  3.2540011e-18  
3584.0  -7.0094114e-19  3.2466533e-18  
3584.5  -4.1838019e-19  3.23623e-18  
3585.0  6.8686803e-19  3.2282801e-18  
3585.5  5.0720394e-19  3.9202876e-18  
3586.0  -8.4831352e-20  3.9006743e-18  
3586.5  5.2819651e-19  3.1950479e-18  
3587.0  1.8439558e-18  3.1872027e-18  
3587.5  2.3606362e-18  3.1616389e-18  
3588.0  1.2641407e-18  3.752737e-18  
3588.5  -1.7102587e-19  3.7416125e-18  
3589.0  -3.5435941e-19  3.1247523e-18  
3589.5  -5.004912e-19  3.0984857e-18  
3590.0  -6.4523559e-19  3.069647e-18  
3590.5  6.5676677e-21  3.0647331e-18  
3591.0  9.7724571e-19  3.0497717e-18  
3591.5  5.7948284e-19  3.0260722e-18  
3592.0  5.1901393e-20  3.0200795e-18  
3592.5  6.0125836e-19  3.0183078e-18  
3593.0  2.8226271e-19  3.0115394e-18  
3593.5  -7.2978508e-19  2.9941161e-18  
3594.0  -1.2244379e-18  2.9715772e-18  
3594.5  -6.4382777e-19  2.9558258e-18  
3595.0  1.763987e-19  2.9462345e-18  
3595.5  1.6448872e-19  2.9414848e-18  
3596.0  -4.6483025e-19  2.9388891e-18  
3596.5  -6.6724192e-19  2.9253096e-18  
3597.0  -1.1557149e-19  2.9100394e-18  
3597.5  1.955301e-19  2.8826036e-18  
3598.0  2.3480872e-19  2.8526556e-18  
3598.5  5.6095181e-19  2.8636483e-18  
3599.0  9.5967861e-20  2.8477445e-18  
3599.5  -1.2341196e-18  2.8376184e-18  
3600.0  -1.9641226e-18  2.8217221e-18  
3600.5  -1.4899776e-18  2.8078844e-18  
3601.0  -8.8102754e-19  2.7843309e-18  
3601.5  -6.0098652e-19  2.7755316e-18  
3602.0  -1.0955308e-19  2.7684639e-18  
3602.5  -7.8177584e-19  2.7514779e-18  
3603.0  -1.8788527e-18  2.732307e-18  
3603.5  1.0935649e-19  2.7388583e-18  
3604.0  3.0034737e-19  2.7100325e-18  
3604.5  -2.2993625e-20  2.6899718e-18  
3605.0  -2.4808298e-19  2.6882996e-18  
3605.5  5.9581308e-19  2.6621621e-18  
3606.0  1.7471789e-18  2.6567908e-18  
3606.5  1.9509267e-18  2.6563041e-18  
3607.0  2.165935e-18  2.6634298e-18  
3607.5  1.7374225e-18  2.6367879e-18  
3608.0  -1.3936855e-20  2.6492053e-18  
3608.5  -2.1181578e-18  2.6600702e-18  
3609.0  -3.0437691e-18  2.6518259e-18  
3609.5  -1.6862386e-18  2.686613e-18  
3610.0  -8.0796949e-19  2.6876935e-18  
3610.5  6.6650613e-20  2.7024554e-18  
3611.0  6.95554e-20  2.7081387e-18  
3611.5  -2.6362128e-19  2.7370055e-18  
3612.0  1.5413002e-20  2.7083882e-18  
3612.5  3.057643e-20  2.6859265e-18  
3613.0  -6.5708894e-19  2.6783111e-18  
3613.5  4.1172028e-19  2.6587609e-18  
3614.0  1.1128012e-18  2.6169238e-18  
3614.5  5.7081472e-19  2.6144425e-18  
3615.0  7.3550752e-19  2.6202391e-18  
3615.5  1.1210895e-18  2.5835452e-18  
3616.0  3.1338663e-19  2.5809914e-18  
3616.5  -8.8921435e-19  2.5580944e-18  
3617.0  -5.749787e-19  2.5262721e-18  
3617.5  8.5297671e-19  2.5253321e-18  
3618.0  1.0280217e-18  2.5060098e-18  
3618.5  -2.0900265e-19  2.4892423e-18  
3619.0  -8.8351928e-19  2.4710773e-18  
3619.5  -2.410713e-19  2.4417737e-18  
3620.0  -5.2234368e-20  2.4450064e-18  
3620.5  -5.281114e-21  2.4409886e-18  
3621.0  3.7623896e-19  2.8538875e-18  
3621.5  8.704351e-19  2.4277246e-18  
3622.0  8.4187587e-19  2.40915e-18  
3622.5  -3.2949193e-19  2.3901706e-18  
3623.0  -1.3951246e-18  2.3576455e-18  
3623.5  -1.3954145e-18  2.3550389e-18  
3624.0  -6.8147622e-19  2.3460557e-18  
3624.5  -9.3588553e-20  2.3388723e-18  
3625.0  -2.5606919e-19  2.340756e-18  
3625.5  1.9708398e-19  2.3209209e-18  
3626.0  1.9433441e-18  2.3068055e-18  
3626.5  2.7231245e-18  2.3079693e-18  
3627.0  1.9431302e-18  2.3180088e-18  
3627.5  1.1440456e-18  2.3163534e-18  
3628.0  5.7828943e-19  2.3158426e-18  
3628.5  1.4508031e-19  2.3137694e-18  
3629.0  -3.4900338e-19  2.2934019e-18  
3629.5  -9.55292e-20  2.2739457e-18  
3630.0  6.1488499e-19  2.264815e-18  
3630.5  7.8840815e-19  2.2534416e-18  
3631.0  9.8279976e-19  2.2675911e-18  
3631.5  -1.2663721e-18  2.261027e-18  
3632.0  -1.0712582e-18  2.2566958e-18  
3632.5  -1.2731976e-18  2.2470822e-18  
3633.0  -8.8823887e-19  2.2228773e-18  
3633.5  6.1500164e-19  2.2117924e-18  
3634.0  1.6746186e-18  2.2479398e-18  
3634.5  1.8544134e-18  2.2083914e-18  
3635.0  1.6443021e-18  2.1977669e-18  
3635.5  9.2702915e-19  2.1916534e-18  
3636.0  -5.5630179e-19  2.1858187e-18  
3636.5  -8.3329439e-19  2.1903942e-18  
3637.0  -8.2367133e-19  2.1782289e-18  
3637.5  -5.2657794e-19  2.1840494e-18  
3638.0  7.8306779e-20  2.1692816e-18  
3638.5  8.8129051e-19  2.1644432e-18  
3639.0  9.7540102e-19  2.1503446e-18  
3639.5  1.2265379e-20  2.1578939e-18  
3640.0  -1.0317257e-18  2.1412457e-18  
3640.5  -8.2863686e-19  2.1322831e-18  
3641.0  4.5428114e-19  2.1338641e-18  
3641.5  6.5990803e-19  2.1211724e-18  
3642.0  -6.3789298e-19  2.124305e-18  
3642.5  -8.9192585e-19  2.1098927e-18  
3643.0  2.4070147e-19  2.0999552e-18  
3643.5  1.2930129e-19  2.0805951e-18  
3644.0  -1.3772274e-18  2.0948142e-18  
3644.5  -2.0760508e-18  2.0761011e-18  
3645.0  -7.195682e-19  2.0870502e-18  
3645.5  8.984037e-19  2.07293e-18  
3646.0  1.4838524e-18  2.0769538e-18  
3646.5  2.4697348e-19  2.0669775e-18  
3647.0  -9.9519199e-19  2.0599755e-18  
3647.5  -4.4413209e-19  2.0456835e-18  
3648.0  6.5496012e-19  2.0444503e-18  
3648.5  2.6704353e-19  2.0479199e-18  
3649.0  -9.3217114e-19  2.0389345e-18  
3649.5  -6.3619312e-19  2.0361882e-18  
3650.0  -5.4886569e-19  2.0271333e-18  
3650.5  -9.8762304e-19  2.0170967e-18  
3651.0  -2.447135e-19  2.0060748e-18  
3651.5  1.0206989e-18  2.0082802e-18  
3652.0  9.5518297e-19  2.0072729e-18  
3652.5  1.816139e-18  2.005831e-18  
3653.0  1.3386994e-18  2.0082037e-18  
3653.5  6.2561578e-19  1.99766e-18  
3654.0  9.8980946e-19  1.9842083e-18  
3654.5  8.1780041e-19  1.9830741e-18  
3655.0  -3.2767845e-21  1.9896928e-18  
3655.5  -1.1398719e-18  1.9735532e-18  
3656.0  -1.5485415e-18  1.984181e-18  
3656.5  -6.1201269e-19  1.9889623e-18  
3657.0  -4.4723779e-19  2.3444712e-18  
3657.5  -9.6957155e-19  1.9914573e-18  
3658.0  -6.8498269e-19  1.9870728e-18  
3658.5  -6.5902314e-20  1.9905052e-18  
3659.0  1.6451891e-19  1.9863498e-18  
3659.5  3.1345151e-19  1.9971236e-18  
3660.0  3.2286528e-19  2.0007979e-18  
3660.5  -3.1496701e-19  1.9839992e-18  
3661.0  -1.2684574e-18  1.9817711e-18  
3661.5  -2.1019549e-19  1.9851178e-18  
3662.0  1.2530054e-18  1.985997e-18  
3662.5  1.3104968e-18  1.9701283e-18  
3663.0  5.0966436e-19  1.9610866e-18  
3663.5  -7.9429749e-19  1.962656e-18  
3664.0  -9.9618511e-19  1.9661938e-18  
3664.5  5.6011301e-19  1.9745684e-18  
3665.0  5.8540146e-20  1.9524539e-18  
3665.5  -4.3352096e-19  1.9430544e-18  
3666.0  -1.8104066e-19  1.9285399e-18  
3666.5  8.4673391e-19  1.9137933e-18  
3667.0  9.2420323e-19  1.9163458e-18  
3667.5  -3.6147146e-19  1.9316587e-18  
3668.0  -1.1888183e-18  1.9147135e-18  
3668.5  -9.8083088e-19  1.9025383e-18  
3669.0  -1.389954e-19  1.9006911e-18  
3669.5  -7.1652367e-20  1.8911362e-18  
3670.0  -3.8334283e-19  1.881143e-18  
3670.5  -3.9160848e-19  1.8854818e-18  
3671.0  -4.6468432e-19  1.8761484e-18  
3671.5  3.8708188e-19  1.8909938e-18  
3672.0  1.6166506e-18  1.9051348e-18  
3672.5  1.7028012e-18  1.8683208e-18  
3673.0  7.7388786e-19  1.85523e-18  
3673.5  4.6492478e-19  2.1840265e-18  
3674.0  9.7361214e-20  1.8195263e-18  
3674.5  -8.6518095e-19  1.8246856e-18  
3675.0  -9.3811716e-19  1.8079764e-18  
3675.5  -1.7370496e-19  1.8139831e-18  
3676.0  4.8915919e-19  1.8009643e-18  
3676.5  7.1908068e-19  1.8050028e-18  
3677.0  6.9954421e-19  1.7981329e-18  
3677.5  4.5802999e-19  1.7794448e-18  
3678.0  -2.1873192e-19  1.7620336e-18  
3678.5  -6.5997382e-19  1.7688044e-18  
3679.0  -1.5016291e-19  1.7609841e-18  
3679.5  -2.2306864e-19  1.7478487e-18  
3680.0  -2.4290158e-19  1.7373055e-18  
3680.5  -2.2395352e-19  1.7400573e-18  
3681.0  -2.6004009e-19  1.7293361e-18  
3681.5  -1.1429325e-19  1.7348458e-18  
3682.0  4.2522974e-19  1.7237621e-18  
3682.5  3.022514e-19  2.0654749e-18  
3683.0  1.9778522e-19  1.7151252e-18  
3683.5  1.0206792e-18  1.7267702e-18  
3684.0  1.2057293e-18  1.7227996e-18  
3684.5  8.2001875e-19  1.7179886e-18  
3685.0  9.2641413e-19  1.7108937e-18  
3685.5  8.9817532e-19  1.7010277e-18  
3686.0  5.2529523e-19  1.7085348e-18  
3686.5  -3.7075048e-19  1.7216284e-18  
3687.0  -6.024157e-19  1.721933e-18  
3687.5  2.1777786e-19  1.708106e-18  
3688.0  5.3057742e-19  1.7091284e-18  
3688.5  -1.3377675e-19  1.7028403e-18  
3689.0  -6.2874595e-19  1.6912158e-18  
3689.5  -7.7826521e-19  1.6921924e-18  
3690.0  -1.0524244e-18  1.6734591e-18  
3690.5  -1.2778517e-18  1.6559239e-18  
3691.0  -1.1501262e-18  1.6612701e-18  
3691.5  -7.0354624e-19  1.6802647e-18  
3692.0  -6.1124247e-19  1.6879467e-18  
3692.5  -6.2747099e-19  1.6992887e-18  
3693.0  -3.3852207e-19  1.7126541e-18  
3693.5  -3.094889e-19  1.7324652e-18  
3694.0  -9.9082755e-19  1.7375736e-18  
3694.5  -7.7911713e-19  1.7278251e-18  
3695.0  -5.0919315e-20  2.0407219e-18  
3695.5  1.0529135e-18  1.7183105e-18  
3696.0  1.7477431e-18  1.7185047e-18  
3696.5  1.3453676e-18  1.7104528e-18  
3697.0  -3.7419748e-19  1.704948e-18  
3697.5  -4.7335494e-19  1.6798019e-18  
3698.0  -2.4996094e-19  1.6765533e-18  
3698.5  3.5694582e-20  1.6614104e-18  
3699.0  6.4397654e-19  1.6627756e-18  
3699.5  3.7516728e-19  1.6673707e-18  
3700.0  -1.1467096e-19  1.6623084e-18  
3700.5  -5.2422487e-20  1.6342316e-18  
3701.0  3.3984489e-19  1.6097769e-18  
3701.5  7.3427943e-19  1.6125815e-18  
3702.0  3.3217715e-19  1.6199936e-18  
3702.5  -2.3067864e-19  1.6059561e-18  
3703.0  -2.8476554e-19  1.595626e-18  
3703.5  -2.6197903e-19  1.5693024e-18  
3704.0  -1.414733e-18  1.5761441e-18  
3704.5  -1.8960924e-18  1.5579403e-18  
3705.0  -1.4884771e-18  1.8505478e-18  
3705.5  -8.9014206e-19  1.5654795e-18  
3706.0  -2.0071539e-19  1.5578905e-18  
3706.5  5.2422212e-19  1.5328916e-18  
3707.0  3.1559665e-19  1.5261518e-18  
3707.5  2.1390152e-20  1.5209936e-18  
3708.0  -3.1630907e-19  1.5218555e-18  
3708.5  3.4055604e-19  1.5274973e-18  
3709.0  1.2658973e-18  1.5406793e-18  
3709.5  1.2776201e-18  1.5222253e-18  
3710.0  9.5488094e-19  1.5204732e-18  
3710.5  7.8203065e-19  1.5239202e-18  
3711.0  1.583388e-19  1.5240884e-18  
3711.5  -2.9741057e-19  1.5137266e-18  
3712.0  -3.153254e-19  1.5328373e-18  
3712.5  -3.0694627e-19  1.5279867e-18  
3713.0  2.5211918e-19  1.5222768e-18  
3713.5  1.0510979e-18  1.5235773e-18  
3714.0  6.8391908e-19  1.5210878e-18  
3714.5  -3.6491094e-19  1.5217002e-18  
3715.0  -4.0416103e-19  1.5340511e-18  
3715.5  6.3825684e-19  1.5324237e-18  
3716.0  7.3367379e-19  1.531111e-18  
3716.5  1.152202e-19  1.5293968e-18  
3717.0  5.6637723e-20  1.5278442e-18  
3717.5  -1.5839268e-20  1.533998e-18  
3718.0  -5.6390688e-19  1.5389278e-18  
3718.5  -1.5729531e-18  1.5342248e-18  
3719.0  -1.8362789e-18  1.5362359e-18  
3719.5  -1.4746547e-18  1.5368758e-18  
3720.0  -1.0287391e-18  1.5415843e-18  
3720.5  -1.9616378e-20  1.5303572e-18  
3721.0  1.0207798e-18  1.5250319e-18  
3721.5  7.3838449e-19  1.5225802e-18  
3722.0  1.7101643e-19  1.5113158e-18  
3722.5  1.3246355e-19  1.5043005e-18  
3723.0  3.4483393e-19  1.4944287e-18  
3723.5  5.4722503e-19  1.489597e-18  
3724.0  7.316444e-19  1.4824161e-18  
3724.5  7.2265952e-19  1.476659e-18  
3725.0  1.2696278e-18  1.4564712e-18  
3725.5  2.0783783e-18  1.4707648e-18  
3726.0  1.9633246e-18  1.4725242e-18  
3726.5  1.0311734e-18  1.4671208e-18  
3727.0  1.3291167e-20  1.4587916e-18  
3727.5  -1.1300704e-19  1.4378694e-18  
3728.0  3.0775785e-19  1.4389853e-18  
3728.5  -1.6230684e-19  1.4442042e-18  
3729.0  -7.4085633e-19  1.4293316e-18  
3729.5  -1.899301e-19  1.4337274e-18  
3730.0  5.8897711e-19  1.4308266e-18  
3730.5  5.8039409e-19  1.6826006e-18  
3731.0  3.403365e-19  1.4087514e-18  
3731.5  9.729183e-20  1.4197244e-18  
3732.0  3.6760495e-19  1.4043964e-18  
3732.5  9.3388909e-19  1.4106373e-18  
3733.0  1.2437373e-18  1.40239e-18  
3733.5  1.307281e-18  1.3879538e-18  
3734.0  1.1645547e-18  1.3894565e-18  
3734.5  7.8901512e-19  1.3833772e-18  
3735.0  5.0613387e-19  1.382335e-18  
3735.5  7.173555e-19  1.3796306e-18  
3736.0  1.1260063e-18  1.37519e-18  
3736.5  1.4380779e-18  1.3719723e-18  
3737.0  5.4195076e-19  1.3658724e-18  
3737.5  9.019481e-19  1.3664018e-18  
3738.0  1.7996304e-18  1.3589739e-18  
3738.5  1.5782205e-18  1.3528808e-18  
3739.0  8.0591692e-19  1.3486469e-18  
3739.5  6.4575602e-19  1.3492055e-18  
3740.0  1.0428711e-18  1.3422673e-18  
3740.5  1.5596009e-18  1.3448205e-18  
3741.0  1.413616e-18  1.3468117e-18  
3741.5  2.203726e-19  1.3298207e-18  
3742.0  -5.0121049e-19  1.3286469e-18  
3742.5  -2.2057218e-19  1.3201333e-18  
3743.0  2.3244846e-20  1.3167148e-18  
3743.5  1.9206847e-19  1.3159037e-18  
3744.0  6.9510915e-19  1.3123731e-18  
3744.5  1.2740916e-18  1.3080476e-18  
3745.0  1.1509964e-18  1.3002713e-18  
3745.5  1.301191e-18  1.2986298e-18  
3746.0  1.6027917e-18  1.2965762e-18  
3746.5  1.7248824e-18  1.2886423e-18  
3747.0  1.6060915e-18  1.2848841e-18  
3747.5  1.4241472e-18  1.2857172e-18  
3748.0  1.4213934e-18  1.2773265e-18  
3748.5  1.6185622e-18  1.2758396e-18  
3749.0  1.792056e-18  1.2753662e-18  
3749.5  1.4497906e-18  1.266777e-18  
3750.0  8.9056479e-19  1.2629706e-18  
3750.5  8.4018205e-19  1.2647778e-18  
3751.0  5.7387242e-19  1.2590462e-18  
3751.5  1.6931889e-19  1.2504301e-18  
3752.0  2.7804454e-19  1.2481958e-18  
3752.5  2.7456955e-19  1.2484602e-18  
3753.0  6.5752608e-20  1.2392891e-18  
3753.5  -1.4542623e-19  1.235192e-18  
3754.0  -6.9120786e-19  1.2336578e-18  
3754.5  -5.7957876e-19  1.2265468e-18  
3755.0  1.4795073e-19  1.2222497e-18  
3755.5  3.8106016e-19  1.2208573e-18  
3756.0  -1.4690774e-19  1.2194064e-18  
3756.5  -4.7655089e-19  1.2210374e-18  
3757.0  7.8225673e-19  1.2201568e-18  
3757.5  9.9973667e-19  1.2107246e-18  
3758.0  9.5564186e-19  1.2204162e-18  
3758.5  1.2749687e-18  1.2079023e-18  
3759.0  8.5783752e-19  1.1998458e-18  
3759.5  1.2311551e-19  1.2028509e-18  
3760.0  1.0315337e-19  1.2067102e-18  
3760.5  4.8944976e-19  1.195636e-18  
3761.0  5.7471969e-19  1.1969428e-18  
3761.5  6.7100813e-19  1.1949844e-18  
3762.0  9.4103945e-19  1.1940229e-18  
3762.5  1.0735902e-18  1.1859538e-18  
3763.0  1.0610673e-18  1.1894116e-18  
3763.5  7.4414147e-19  1.1790511e-18  
3764.0  2.2541285e-19  1.1943724e-18  
3764.5  1.8856635e-19  1.1886797e-18  
3765.0  -4.356925e-20  1.1844796e-18  
3765.5  7.0178472e-20  1.1880913e-18  
3766.0  4.8047888e-19  1.2002324e-18  
3766.5  9.1485727e-19  1.20603e-18  
3767.0  7.6644434e-19  1.2318145e-18  
3767.5  2.5798041e-20  1.2525802e-18  
3768.0  -6.963477e-19  1.2687672e-18  
3768.5  -5.3656808e-19  1.2852404e-18  
3769.0  1.4532861e-19  1.3054759e-18  
3769.5  8.3320503e-19  1.3153806e-18  
3770.0  8.6896003e-19  1.3219755e-18  
3770.5  4.5578998e-19  1.3238804e-18  
3771.0  1.083564e-18  1.3316233e-18  
3771.5  1.9527784e-18  1.3228397e-18  
3772.0  1.8408724e-18  1.3070028e-18  
3772.5  1.1683699e-18  1.2929969e-18  
3773.0  4.4923526e-19  1.2848178e-18  
3773.5  -1.3287971e-19  1.2838488e-18  
3774.0  -5.2191823e-19  1.2777153e-18  
3774.5  -6.1437399e-20  1.2693194e-18  
3775.0  -6.7707134e-19  1.2581579e-18  
3775.5  -9.158359e-19  1.256077e-18  
3776.0  -6.9716967e-19  1.2521867e-18  
3776.5  3.1074728e-19  1.248292e-18  
3777.0  9.1085701e-19  1.2516211e-18  
3777.5  8.7440392e-19  1.2477819e-18  
3778.0  5.1113762e-19  1.2312607e-18  
3778.5  -3.5620769e-20  1.2166797e-18  
3779.0  4.0033038e-20  1.2181487e-18  
3779.5  6.2860354e-19  1.2133755e-18  
3780.0  6.9906012e-19  1.2253853e-18  
3780.5  6.5833607e-19  1.2187687e-18  
3781.0  1.9464687e-19  1.2017632e-18  
3781.5  -6.1836852e-19  1.2022267e-18  
3782.0  -1.1139508e-18  1.2025519e-18  
3782.5  -1.2723191e-18  1.1926897e-18  
3783.0  -8.609121e-19  1.1895315e-18  
3783.5  -4.6800288e-19  1.1889494e-18  
3784.0  2.1379902e-19  1.1963433e-18  
3784.5  7.6871898e-19  1.1825844e-18  
3785.0  8.5750992e-20  1.1783529e-18  
3785.5  4.1792162e-20  1.1702187e-18  
3786.0  3.4490575e-19  1.1758148e-18  
3786.5  5.5444687e-19  1.1675212e-18  
3787.0  9.217097e-19  1.1669586e-18  
3787.5  1.0563835e-18  1.1616057e-18  
3788.0  5.314238e-19  1.1492213e-18  
3788.5  1.8392244e-19  1.3555246e-18  
3789.0  4.6660409e-19  1.1466667e-18  
3789.5  5.7557179e-19  1.1500342e-18  
3790.0  4.2290116e-19  1.1458425e-18  
3790.5  5.6718252e-19  1.1392489e-18  
3791.0  5.4411522e-19  1.3468903e-18  
3791.5  -1.5106077e-20  1.1362881e-18  
3792.0  -7.6924023e-19  1.1371362e-18  
3792.5  -1.0618249e-18  1.1352058e-18  
3793.0  -5.0216841e-19  1.1337347e-18  
3793.5  1.5313399e-19  1.1392515e-18  
3794.0  2.4434436e-19  1.1247249e-18  
3794.5  5.2306826e-19  1.1231147e-18  
3795.0  5.0788972e-19  1.1185984e-18  
3795.5  -2.3894618e-19  1.1213331e-18  
3796.0  -4.2207735e-19  1.1215187e-18  
3796.5  -3.039385e-20  1.1127664e-18  
3797.0  -1.7554692e-19  1.1066921e-18  
3797.5  -8.6441357e-19  1.108742e-18  
3798.0  -7.8733971e-19  1.1139713e-18  
3798.5  -5.7529691e-19  1.1181015e-18  
3799.0  -1.1770992e-18  1.1053711e-18  
3799.5  -1.4655631e-18  1.1020026e-18  
3800.0  -1.0983417e-18  1.0968822e-18  
3800.5  -1.2192322e-18  1.0883571e-18  
3801.0  -5.083304e-19  1.087133e-18  
3801.5  3.5185585e-19  1.0873961e-18  
3802.0  7.9997911e-19  1.0867636e-18  
3802.5  1.1886754e-18  1.0773012e-18  
3803.0  1.4689115e-18  1.0715339e-18  
3803.5  1.2665007e-18  1.0653902e-18  
3804.0  1.1312999e-20  1.0645849e-18  
3804.5  -6.2225361e-19  1.071101e-18  
3805.0  -4.0657712e-20  1.0696148e-18  
3805.5  -3.0455017e-19  1.0614246e-18  
3806.0  -8.72476e-19  1.0570382e-18  
3806.5  -7.751755e-19  1.0602508e-18  
3807.0  2.13609e-19  1.0623628e-18  
3807.5  6.3345466e-19  1.0522309e-18  
3808.0  -3.68364e-19  1.0555703e-18  
3808.5  -1.1272876e-18  1.0507589e-18  
3809.0  -9.2475906e-19  1.2445081e-18  
3809.5  -6.793585e-20  1.042369e-18  
3810.0  6.2262872e-19  1.0398012e-18  
3810.5  5.0304783e-19  1.0391749e-18  
3811.0  4.9044047e-19  1.0371497e-18  
3811.5  7.586239e-19  1.0350542e-18  
3812.0  9.3144339e-19  1.0297809e-18  
3812.5  6.5720796e-19  1.0207504e-18  
3813.0  -2.8671833e-20  1.0287912e-18  
3813.5  5.0812299e-20  1.0234145e-18  
3814.0  9.7086651e-19  1.0181137e-18  
3814.5  1.2963198e-18  1.0287156e-18  
3815.0  6.0686514e-19  1.032877e-18  
3815.5  4.1235952e-19  1.0343196e-18  
3816.0  7.7980951e-19  1.0317316e-18  
3816.5  6.6969785e-19  1.2387205e-18  
3817.0  7.4971624e-20  1.0420111e-18  
3817.5  -2.8413288e-19  1.0323893e-18  
3818.0  1.9729558e-20  1.0430841e-18  
3818.5  5.2147485e-19  1.0262886e-18  
3819.0  9.3815167e-19  1.0318821e-18  
3819.5  5.1563784e-19  1.0355409e-18  
3820.0  -5.0367431e-19  1.0256797e-18  
3820.5  -3.4847458e-19  1.0348495e-18  
3821.0  -2.1145008e-19  1.0260961e-18  
3821.5  -4.1286864e-19  1.0112399e-18  
3822.0  -3.8473675e-19  1.0199861e-18  
3822.5  -1.034133e-19  1.0271408e-18  
3823.0  3.2217817e-19  1.0265822e-18  
3823.5  -4.5136364e-19  1.0176059e-18  
3824.0  1.1108567e-20  1.017693e-18  
3824.5  3.6362707e-19  1.0141085e-18  
3825.0  6.1196271e-19  1.0172521e-18  
3825.5  7.4884563e-19  1.0187436e-18  
3826.0  7.3798419e-19  1.0254198e-18  
3826.5  9.0866333e-19  1.0162807e-18  
3827.0  7.3221693e-19  1.0055614e-18  
3827.5  5.7396277e-20  1.006342e-18  
3828.0  -3.4762462e-19  1.0052048e-18  
3828.5  -3.8858576e-19  1.003578e-18  
3829.0  -6.8855598e-19  1.0037657e-18  
3829.5  -8.0248452e-19  9.9811196e-19  
3830.0  -3.1540825e-20  1.0032438e-18  
3830.5  5.5749954e-19  9.9795629e-19  
3831.0  5.7672968e-19  9.9575313e-19  
3831.5  3.9405053e-19  9.9656939e-19  
3832.0  8.0791711e-20  9.9159419e-19  
3832.5  2.240548e-19  9.8729712e-19  
3833.0  3.5355988e-19  9.8597001e-19  
3833.5  2.7134151e-19  9.9350646e-19  
3834.0  3.8898792e-19  9.9655066e-19  
3834.5  2.8532711e-19  9.9888542e-19  
3835.0  -7.3886523e-20  1.006818e-18  
3835.5  6.1417654e-20  1.0078229e-18  
3836.0  3.1747098e-19  1.0075518e-18  
3836.5  4.6669142e-19  1.0183711e-18  
3837.0  3.8858088e-19  1.0036524e-18  
3837.5  -7.1194182e-19  1.0140125e-18  
3838.0  -1.4970892e-18  1.0090396e-18  
3838.5  -1.3148561e-18  9.9793368e-19  
3839.0  -3.7127927e-19  9.8760906e-19  
3839.5  -1.9435864e-19  9.9465756e-19  
3840.0  -6.9975869e-20  9.9093029e-19  
3840.5  -6.2786532e-20  9.9034878e-19  
3841.0  3.381646e-20  9.8232016e-19  
3841.5  1.9692929e-19  9.82169e-19  
3842.0  -1.08632e-20  9.8744615e-19  
3842.5  4.3994464e-19  9.8804923e-19  
3843.0  1.1147524e-18  9.8298424e-19  
3843.5  1.3142498e-18  9.725648e-19  
3844.0  9.0175032e-19  9.6886417e-19  
3844.5  -1.7195657e-19  9.6583726e-19  
3845.0  -1.0088143e-18  9.7043033e-19  
3845.5  -2.2504342e-19  9.6920989e-19  
3846.0  -4.7370832e-19  9.6930989e-19  
3846.5  -5.8337005e-19  9.7535303e-19  
3847.0  -5.4163589e-19  9.7511632e-19  
3847.5  -8.2662474e-19  9.7809307e-19  
3848.0  -6.1667693e-19  9.7172428e-19  
3848.5  -1.359171e-19  9.6736382e-19  
3849.0  -4.1143886e-20  9.6438109e-19  
3849.5  1.4963042e-19  9.7470959e-19  
3850.0  3.5565582e-19  9.9142426e-19  
3850.5  1.882701e-19  1.0045982e-18  
3851.0  -9.6801546e-20  9.9586593e-19  
3851.5  -3.8982633e-19  1.0139313e-18  
3852.0  -4.0571738e-19  1.0177967e-18  
3852.5  -4.0836033e-19  1.0188043e-18  
3853.0  -5.1363032e-19  1.0176513e-18  
3853.5  -4.399453e-19  1.0186442e-18  
3854.0  -1.6922854e-19  1.0158606e-18  
3854.5  -4.9715706e-21  1.0137278e-18  
3855.0  -3.2490596e-19  1.0061307e-18  
3855.5  -2.1097247e-19  9.9975699e-19  
3856.0  3.056188e-19  9.9291654e-19  
3856.5  8.2010591e-19  9.9136393e-19  
3857.0  8.9612805e-19  9.9594086e-19  
3857.5  7.0088239e-19  9.856553e-19  
3858.0  9.2985069e-19  9.8199948e-19  
3858.5  6.4796826e-19  9.8327605e-19  
3859.0  5.2026467e-19  9.7922892e-19  
3859.5  1.3087282e-18  9.827485e-19  
3860.0  1.696929e-18  9.8252644e-19  
3860.5  1.159266e-18  9.7290208e-19  
3861.0  2.553374e-19  9.5921498e-19  
3861.5  4.8713318e-19  9.5485338e-19  
3862.0  4.7969612e-19  9.6375481e-19  
3862.5  -2.7145537e-19  9.5246502e-19  
3863.0  -5.2040119e-19  9.5612374e-19  
3863.5  -2.0648688e-19  9.4572299e-19  
3864.0  -1.3842791e-20  9.4478496e-19  
3864.5  1.7963642e-19  9.359463e-19  
3865.0  2.4162388e-20  9.3925703e-19  
3865.5  -2.5081649e-19  9.3837345e-19  
3866.0  -9.7134995e-20  9.3846433e-19  
3866.5  -1.2721147e-19  9.4093758e-19  
3867.0  -2.9344856e-19  9.4048597e-19  
3867.5  -3.9896795e-20  9.3635167e-19  
3868.0  -6.6460941e-19  9.3792634e-19  
3868.5  3.1805482e-19  9.2638689e-19  
3869.0  -3.3406311e-19  9.3110173e-19  
3869.5  -3.8084195e-19  9.2504012e-19  
3870.0  2.2696147e-19  9.1906274e-19  
3870.5  4.0134328e-19  9.128568e-19  
3871.0  2.0302769e-20  9.2442613e-19  
3871.5  -2.8063716e-20  9.1645541e-19  
3872.0  3.5762349e-19  9.1990371e-19  
3872.5  7.0881591e-19  9.2037947e-19  
3873.0  8.9173054e-19  9.1506172e-19  
3873.5  7.6954369e-19  9.119905e-19  
3874.0  4.5776947e-19  9.1401021e-19  
3874.5  -4.7591434e-20  9.0152056e-19  
3875.0  -4.7898005e-19  8.9863907e-19  
3875.5  -8.7471577e-19  9.0160664e-19  
3876.0  -7.556259e-19  9.0684601e-19  
3876.5  -2.6646784e-19  9.0819482e-19  
3877.0  1.6801875e-19  9.122026e-19  
3877.5  -1.3949174e-19  9.1901198e-19  
3878.0  -3.9218559e-19  9.2622665e-19  
3878.5  -1.4299436e-19  9.3640215e-19  
3879.0  2.3579356e-19  9.5476638e-19  
3879.5  1.990228e-19  9.6536071e-19  
3880.0  -4.2319224e-20  9.7943396e-19  
3880.5  1.8084402e-19  9.9000866e-19  
3881.0  8.1295885e-19  9.9387884e-19  
3881.5  7.0806305e-19  1.0008987e-18  
3882.0  3.0509141e-19  1.0021521e-18  
3882.5  -2.6186668e-19  9.9305928e-19  
3883.0  -3.7261438e-19  9.8681768e-19  
3883.5  -1.298404e-19  9.8860879e-19  
3884.0  2.2830544e-19  9.8508497e-19  
3884.5  5.3050377e-19  9.8145675e-19  
3885.0  5.3276237e-19  9.7545163e-19  
3885.5  -2.5567151e-19  9.7560366e-19  
3886.0  -4.5500979e-19  9.6561554e-19  
3886.5  6.8381107e-20  9.6439994e-19  
3887.0  6.1330079e-19  9.7028317e-19  
3887.5  1.0359157e-18  9.7355788e-19  
3888.0  7.4635804e-19  9.5480098e-19  
3888.5  -1.9923689e-19  9.4975885e-19  
3889.0  -3.4431714e-19  9.3770031e-19  
3889.5  2.393752e-19  9.4692584e-19  
3890.0  6.4524206e-19  9.459352e-19  
3890.5  2.2355579e-19  9.4222127e-19  
3891.0  -4.5804933e-19  9.3958508e-19  
3891.5  -5.8561927e-19  9.250681e-19  
3892.0  -8.6549864e-19  9.348792e-19  
3892.5  -1.4613002e-18  9.230375e-19  
3893.0  -1.5668066e-18  9.257467e-19  
3893.5  -1.1547323e-18  9.3364202e-19  
3894.0  -5.5414563e-19  9.2515985e-19  
3894.5  -5.3187027e-20  9.12375e-19  
3895.0  -3.8900461e-21  9.1063329e-19  
3895.5  -1.9414664e-19  9.0780608e-19  
3896.0  -1.9409999e-19  9.0367593e-19  
3896.5  -5.1880481e-20  9.0615561e-19  
3897.0  -6.7292142e-19  9.0472272e-19  
3897.5  -3.4568081e-19  9.035809e-19  
3898.0  -3.1887584e-19  8.9606781e-19  
3898.5  2.2289413e-19  8.9887749e-19  
3899.0  -1.7571973e-19  9.0604722e-19  
3899.5  4.5506342e-19  9.0364335e-19  
3900.0  -5.7380908e-19  8.9452421e-19  
3900.5  -1.1100326e-18  9.0044196e-19  
3901.0  -9.5871362e-19  9.008481e-19  
3901.5  3.9019116e-20  9.0330464e-19  
3902.0  4.3256422e-19  9.0098001e-19  
3902.5  -1.0224075e-19  8.9404524e-19  
3903.0  -7.1706977e-19  8.875056e-19  
3903.5  -8.5250546e-19  8.9003746e-19  
3904.0  -9.320529e-19  8.9355805e-19  
3904.5  -1.0797659e-18  8.9149014e-19  
3905.0  -1.3537703e-18  8.9603504e-19  
3905.5  -7.8633208e-19  8.9482347e-19  
3906.0  -3.4297942e-19  8.8783632e-19  
3906.5  -6.7002872e-19  8.9046813e-19  
3907.0  -9.5527524e-19  8.9500149e-19  
3907.5  -6.2926986e-19  8.9116499e-19  
3908.0  -5.4499015e-19  8.9182097e-19  
3908.5  -7.1517955e-19  8.9211344e-19  
3909.0  -6.4987511e-19  8.9468003e-19  
3909.5  -8.3729845e-19  8.9661602e-19  
3910.0  -1.2438505e-18  9.0242297e-19  
3910.5  -1.0846343e-18  9.0263884e-19  
3911.0  -9.4412572e-19  9.0282754e-19  
3911.5  -1.3137063e-18  9.0284779e-19  
3912.0  -1.4594553e-18  9.0118486e-19  
3912.5  -7.0968376e-19  9.0043578e-19  
3913.0  -3.7086628e-20  8.9034477e-19  
3913.5  -2.7999264e-19  8.8703539e-19  
3914.0  -8.5826511e-19  8.8285265e-19  
3914.5  -1.0209973e-18  8.9188126e-19  
3915.0  -5.1417901e-19  8.894451e-19  
3915.5  -4.0159901e-19  8.7944239e-19  
3916.0  -6.2270261e-19  8.8180475e-19  
3916.5  -5.3680588e-19  8.878201e-19  
3917.0  -4.0215211e-19  8.8205653e-19  
3917.5  7.5163468e-19  8.8456394e-19  
3918.0  -6.1976586e-19  8.8326758e-19  
3918.5  -2.5774273e-19  8.8437583e-19  
3919.0  2.1290188e-19  8.8539364e-19  
3919.5  3.0469358e-19  8.8097039e-19  
3920.0  -6.3689705e-20  1.0486938e-18  
3920.5  -8.0265904e-19  8.7590167e-19  
3921.0  -9.7727048e-19  8.8250845e-19  
3921.5  -9.2005655e-19  8.721921e-19  
3922.0  -1.0757102e-18  1.0465685e-18  
3922.5  -1.3377559e-18  8.6784304e-19  
3923.0  -4.4912968e-19  8.7528818e-19  
3923.5  -9.673504e-19  8.6881859e-19  
3924.0  -5.8631082e-19  8.6400798e-19  
3924.5  1.2792222e-20  8.7206232e-19  
3925.0  5.3470314e-20  8.6668042e-19  
3925.5  9.5927021e-20  8.6270696e-19  
3926.0  2.3180806e-19  8.6377201e-19  
3926.5  2.5191371e-19  8.6077367e-19  
3927.0  6.528991e-19  8.5952614e-19  
3927.5  1.4872873e-18  8.6300082e-19  
3928.0  1.6135991e-18  8.5761225e-19  
3928.5  7.1333725e-19  8.5842092e-19  
3929.0  1.6930504e-19  8.6039793e-19  
3929.5  2.8519407e-19  8.5962417e-19  
3930.0  5.557707e-19  8.5642034e-19  
3930.5  6.1052984e-19  8.5681493e-19  
3931.0  8.886998e-20  8.5673459e-19  
3931.5  -3.4369962e-19  8.5904312e-19  
3932.0  1.3395821e-20  1.0233579e-18  
3932.5  6.8704043e-19  8.5144207e-19  
3933.0  5.6723797e-19  8.4809831e-19  
3933.5  1.8379174e-19  8.4848954e-19  
3934.0  4.0660424e-19  8.4596791e-19  
3934.5  1.3414838e-18  8.4586416e-19  
3935.0  1.3436191e-18  8.3653648e-19  
3935.5  3.5444515e-19  8.3598075e-19  
3936.0  -3.93052e-19  8.4163132e-19  
3936.5  -5.7935079e-19  8.43542e-19  
3937.0  6.4434286e-19  8.4233849e-19  
3937.5  9.4729803e-19  8.4816226e-19  
3938.0  6.4617064e-19  8.4733666e-19  
3938.5  4.6246079e-19  1.01379e-18  
3939.0  6.2499089e-20  8.4905892e-19  
3939.5  2.014399e-19  8.5858197e-19  
3940.0  5.0610738e-19  8.6632966e-19  
3940.5  5.4438892e-19  8.8232604e-19  
3941.0  4.5733635e-19  8.9419174e-19  
3941.5  4.5645057e-19  8.972959e-19  
3942.0  3.3960051e-19  9.0645754e-19  
3942.5  3.2562328e-19  9.2304227e-19  
3943.0  7.1938926e-19  9.2443047e-19  
3943.5  1.0682062e-18  9.3656149e-19  
3944.0  1.5284396e-18  9.2940899e-19  
3944.5  1.741713e-18  9.308525e-19  
3945.0  1.5323311e-18  9.3026846e-19  
3945.5  1.4172816e-18  9.3088184e-19  
3946.0  1.3522338e-18  9.2920837e-19  
3946.5  1.5204825e-18  9.2723986e-19  
3947.0  1.4067626e-18  9.1757321e-19  
3947.5  7.7597361e-19  9.1191585e-19  
3948.0  9.6104965e-20  9.0409137e-19  
3948.5  1.5981403e-19  9.1112322e-19  
3949.0  8.4495981e-19  9.0011518e-19  
3949.5  1.4399226e-18  8.9971239e-19  
3950.0  1.6519594e-18  8.9176172e-19  
3950.5  1.4486478e-18  8.8340704e-19  
3951.0  8.8548403e-19  8.8127818e-19  
3951.5  7.5143776e-19  8.8718093e-19  
3952.0  9.4505063e-19  8.8311154e-19  
3952.5  8.1929015e-19  8.8434759e-19  
3953.0  8.137158e-19  8.9195368e-19  
3953.5  9.0744697e-19  8.9585442e-19  
3954.0  8.5439957e-19  9.0164154e-19  
3954.5  8.8486481e-19  9.0241835e-19  
3955.0  1.1131512e-18  9.0256882e-19  
3955.5  8.168998e-19  8.9360665e-19  
3956.0  9.2592321e-20  8.8959411e-19  
3956.5  -6.6365862e-19  8.8309416e-19  
3957.0  -7.246002e-19  8.8067983e-19  
3957.5  -6.8992978e-19  8.7648779e-19  
3958.0  -5.857014e-19  8.7620651e-19  
3958.5  -4.5195673e-19  8.6610661e-19  
3959.0  3.6493243e-19  8.6355134e-19  
3959.5  1.568202e-18  8.6315113e-19  
3960.0  1.9103414e-18  8.632346e-19  
3960.5  1.1845166e-18  8.5334061e-19  
3961.0  2.8971763e-19  8.4652991e-19  
3961.5  1.0392929e-18  8.361575e-19  
3962.0  9.0267801e-19  8.318908e-19  
3962.5  6.8957232e-19  8.3517497e-19  
3963.0  9.3141095e-19  8.4270174e-19  
3963.5  1.1720105e-18  8.4614534e-19  
3964.0  1.5413656e-18  8.2681092e-19  
3964.5  1.2625827e-18  8.2202329e-19  
3965.0  6.6052873e-19  8.1118219e-19  
3965.5  6.493012e-19  8.1134435e-19  
3966.0  1.0403466e-18  8.0909856e-19  
3966.5  1.1272202e-18  8.0956233e-19  
3967.0  5.4372358e-19  8.1234663e-19  
3967.5  1.3518972e-19  8.00914e-19  
3968.0  6.7131964e-19  7.9970664e-19  
3968.5  1.1382247e-18  8.0627591e-19  
3969.0  1.2953024e-18  7.9702986e-19  
3969.5  1.0468472e-18  7.9544769e-19  
3970.0  1.6627592e-19  7.8712613e-19  
3970.5  -2.8050671e-19  7.8959053e-19  
3971.0  4.4584488e-20  7.8515118e-19  
3971.5  4.3806596e-19  7.7785414e-19  
3972.0  5.2472663e-19  7.7758202e-19  
3972.5  7.8305266e-19  7.8229214e-19  
3973.0  1.2167362e-18  7.7723614e-19  
3973.5  1.9093697e-18  7.7705291e-19  
3974.0  2.1479782e-18  7.7902682e-19  
3974.5  1.3110876e-18  7.7556321e-19  
3975.0  9.8438821e-19  7.7155599e-19  
3975.5  1.5828583e-18  7.7033804e-19  
3976.0  1.7075593e-18  7.6610579e-19  
3976.5  1.5688919e-18  7.6309339e-19  
3977.0  1.151223e-18  7.6111992e-19  
3977.5  9.5874501e-19  7.6423151e-19  
3978.0  1.1934372e-18  7.6623896e-19  
3978.5  1.0171437e-18  7.6237473e-19  
3979.0  6.9466244e-19  7.6085665e-19  
3979.5  4.6332143e-19  7.5488061e-19  
3980.0  8.4411625e-20  7.5128742e-19  
3980.5  1.7223997e-19  8.9766381e-19  
3981.0  4.2755739e-19  7.45936e-19  
3981.5  1.2890281e-18  7.4707575e-19  
3982.0  1.4389642e-18  7.4780795e-19  
3982.5  4.2016199e-19  7.5181049e-19  
3983.0  -2.8195487e-19  7.4809001e-19  
3983.5  5.0151137e-21  7.4029047e-19  
3984.0  7.423047e-19  7.3962822e-19  
3984.5  9.9537538e-19  7.3847653e-19  
3985.0  8.3421698e-19  7.3733404e-19  
3985.5  8.852921e-19  7.4029377e-19  
3986.0  8.6866035e-19  7.3069217e-19  
3986.5  4.8765142e-19  7.277434e-19  
3987.0  3.4289561e-19  7.285594e-19  
3987.5  9.5429123e-19  7.3048399e-19  
3988.0  1.3073007e-18  7.3550937e-19  
3988.5  9.3889172e-19  7.3491899e-19  
3989.0  8.0640061e-19  7.2762358e-19  
3989.5  1.0119387e-18  7.2712094e-19  
3990.0  1.1072659e-18  7.2577108e-19  
3990.5  9.9916084e-19  7.2746445e-19  
3991.0  9.0255948e-19  7.2527949e-19  
3991.5  9.6018336e-19  7.3206543e-19  
3992.0  9.2283799e-19  7.3394666e-19  
3992.5  4.8837287e-19  7.2834071e-19  
3993.0  4.7061827e-19  7.294561e-19  
3993.5  1.075227e-18  7.2491587e-19  
3994.0  1.2781145e-18  7.2521944e-19  
3994.5  1.6315887e-18  7.2564496e-19  
3995.0  2.0955849e-18  7.2637133e-19  
3995.5  1.2389842e-18  7.2618788e-19  
3996.0  6.0230032e-19  7.2348262e-19  
3996.5  1.0248196e-18  7.2094973e-19  
3997.0  1.7164283e-18  7.188003e-19  
3997.5  2.0058015e-18  7.1744053e-19  
3998.0  2.0021513e-18  7.1697939e-19  
3998.5  1.8461873e-18  7.1603611e-19  
3999.0  1.5126707e-18  7.1755507e-19  
3999.5  1.4221059e-18  7.145373e-19  
4000.0  1.3105731e-18  7.0991539e-19  
4000.5  1.5211389e-18  7.0980134e-19  
4001.0  1.3147665e-18  7.0791594e-19  
4001.5  9.7980563e-19  7.0594947e-19  
4002.0  1.3151521e-18  7.0683601e-19  
4002.5  1.6459186e-18  7.1248607e-19  
4003.0  1.4205813e-18  7.086254e-19  
4003.5  1.1843389e-18  7.0007497e-19  
4004.0  1.4180311e-18  8.7118123e-19  
4004.5  1.637017e-18  7.0254437e-19  
4005.0  1.7389889e-18  6.9701074e-19  
4005.5  1.9446632e-18  6.9816585e-19  
4006.0  2.0826648e-18  7.003499e-19  
4006.5  1.8781954e-18  7.0224386e-19  
4007.0  1.4704795e-18  6.9878462e-19  
4007.5  1.4675748e-18  6.9796606e-19  
4008.0  1.9161263e-18  6.964566e-19  
4008.5  1.9292163e-18  6.9160948e-19  
4009.0  1.404001e-18  6.9460078e-19  
4009.5  1.176632e-18  6.886137e-19  
4010.0  1.5460176e-18  6.9263666e-19  
4010.5  1.7022187e-18  6.893086e-19  
4011.0  9.6829776e-19  6.9245139e-19  
4011.5  3.4726497e-19  6.8860148e-19  
4012.0  4.4759007e-19  6.9512045e-19  
4012.5  9.6857641e-19  6.9038265e-19  
4013.0  9.7324929e-19  6.9312842e-19  
4013.5  7.170696e-19  6.8399731e-19  
4014.0  7.6425479e-19  6.995261e-19  
4014.5  9.749125e-19  7.0549312e-19  
4015.0  7.2748736e-19  7.0546745e-19  
4015.5  5.3187534e-19  7.1162797e-19  
4016.0  6.344471e-19  7.18539e-19  
4016.5  1.115942e-18  7.2053293e-19  
4017.0  1.7787473e-18  7.1880623e-19  
4017.5  2.3407835e-18  7.2406379e-19  
4018.0  2.6042758e-18  7.2778009e-19  
4018.5  2.2483039e-18  7.2486374e-19  
4019.0  1.5307242e-18  7.2362873e-19  
4019.5  1.0310575e-18  7.1684966e-19  
4020.0  1.0151043e-18  7.1935689e-19  
4020.5  1.526474e-18  7.1426376e-19  
4021.0  1.682613e-18  7.1517364e-19  
4021.5  1.1063228e-18  7.1321483e-19  
4022.0  6.8933324e-19  7.1096171e-19  
4022.5  6.7227336e-19  7.1298842e-19  
4023.0  9.686485e-19  7.0688501e-19  
4023.5  1.005718e-18  7.0116827e-19  
4024.0  7.0906988e-19  7.0125767e-19  
4024.5  6.9713911e-19  7.0333988e-19  
4025.0  1.494395e-18  7.071e-19  
4025.5  2.3370871e-18  7.0218928e-19  
4026.0  1.9971798e-18  6.9873694e-19  
4026.5  9.8406341e-19  7.0516789e-19  
4027.0  2.6772257e-19  7.0287896e-19  
4027.5  2.1137223e-19  6.9587073e-19  
4028.0  6.2435726e-19  6.9458566e-19  
4028.5  6.7029093e-19  6.9347751e-19  
4029.0  5.8834295e-19  6.9707584e-19  
4029.5  6.8905557e-19  6.9758421e-19  
4030.0  5.3006152e-19  7.0675278e-19  
4030.5  5.1631206e-19  7.1096802e-19  
4031.0  9.9895948e-19  7.1136327e-19  
4031.5  1.3799218e-18  8.4848914e-19  
4032.0  1.4194472e-18  7.1227051e-19  
4032.5  1.4723056e-18  7.2106e-19  
4033.0  1.3682777e-18  7.1665214e-19  
4033.5  7.2443281e-19  7.1582397e-19  
4034.0  4.4124529e-19  7.1962406e-19  
4034.5  2.8580564e-19  7.2508204e-19  
4035.0  5.0069193e-19  7.2738145e-19  
4035.5  6.391013e-19  7.2204136e-19  
4036.0  6.9837341e-19  7.2289323e-19  
4036.5  1.0160578e-18  7.1411032e-19  
4037.0  1.296422e-18  7.1956241e-19  
4037.5  1.116443e-18  7.1622544e-19  
4038.0  6.3834032e-19  7.1643931e-19  
4038.5  6.4549559e-19  7.1019654e-19  
4039.0  1.0042873e-18  7.0942826e-19  
4039.5  9.6002577e-19  7.128538e-19  
4040.0  5.3324968e-19  7.1181017e-19  
4040.5  4.0833736e-19  7.0591888e-19  
4041.0  7.0292752e-19  7.0320838e-19  
4041.5  5.2552738e-19  7.0809191e-19  
4042.0  1.0965613e-19  7.0814968e-19  
4042.5  1.5174639e-19  6.9884021e-19  
4043.0  4.5565727e-19  6.9501357e-19  
4043.5  4.8084561e-19  6.9859526e-19  
4044.0  7.715743e-19  6.9601449e-19  
4044.5  1.2078956e-18  6.9189775e-19  
4045.0  8.8664585e-19  6.8806136e-19  
4045.5  5.3070665e-19  6.9103604e-19  
4046.0  7.2906538e-19  6.8941435e-19  
4046.5  9.0383103e-19  6.913107e-19  
4047.0  1.1019782e-18  6.8561143e-19  
4047.5  1.0839705e-18  6.8642756e-19  
4048.0  1.0671171e-18  6.9210329e-19  
4048.5  2.5460746e-19  6.9674113e-19  
4049.0  -3.9218817e-19  7.0103435e-19  
4049.5  2.6686059e-19  6.9691307e-19  
4050.0  8.442289e-19  7.0544757e-19  
4050.5  9.7752023e-19  7.0413748e-19  
4051.0  6.1303618e-19  6.9859041e-19  
4051.5  9.1826711e-19  6.9190013e-19  
4052.0  8.0838494e-19  7.0285162e-19  
4052.5  5.6593453e-19  6.8476171e-19  
4053.0  4.158261e-19  6.9415822e-19  
4053.5  2.8687962e-19  6.8884942e-19  
4054.0  7.7439332e-19  6.8509509e-19  
4054.5  1.3541864e-18  6.859295e-19  
4055.0  1.3035007e-18  6.8465887e-19  
4055.5  1.2976719e-18  6.8015576e-19  
4056.0  1.8270139e-18  6.7889693e-19  
4056.5  2.3748033e-18  6.721556e-19  
4057.0  2.4135852e-18  6.7985397e-19  
4057.5  2.0934981e-18  6.7489664e-19  
4058.0  1.3111505e-18  6.6833803e-19  
4058.5  9.5474492e-19  6.7279222e-19  
4059.0  1.2550205e-18  6.7639962e-19  
4059.5  1.4851784e-18  6.7765529e-19  
4060.0  1.5261803e-18  6.7840462e-19  
4060.5  1.5469603e-18  6.7698997e-19  
4061.0  1.0920813e-18  6.7777305e-19  
4061.5  7.716138e-19  6.7463812e-19  
4062.0  9.9022716e-19  6.8073894e-19  
4062.5  1.2542125e-18  6.8284816e-19  
4063.0  1.386303e-18  6.7822544e-19  
4063.5  1.1415939e-18  6.7694006e-19  
4064.0  5.6492335e-19  6.7200997e-19  
4064.5  6.8601839e-19  6.6953452e-19  
4065.0  1.3733113e-18  8.0424816e-19  
4065.5  1.9672752e-18  6.6532855e-19  
4066.0  2.271833e-18  6.5887629e-19  
4066.5  2.300201e-18  6.5344984e-19  
4067.0  2.4993231e-18  6.5143515e-19  
4067.5  1.6420743e-18  6.482863e-19  
4068.0  1.2498798e-18  6.3717551e-19  
4068.5  1.6585835e-18  6.3628714e-19  
4069.0  1.3915514e-18  6.348917e-19  
4069.5  4.636621e-19  6.3706424e-19  
4070.0  5.1446983e-19  6.3381673e-19  
4070.5  9.8556384e-19  6.3161479e-19  
4071.0  1.0195514e-18  6.3195652e-19  
4071.5  7.6721864e-19  6.2892193e-19  
4072.0  8.783447e-19  6.2963488e-19  
4072.5  1.2181538e-18  6.3053674e-19  
4073.0  8.9649345e-19  6.3155089e-19  
4073.5  4.010421e-19  6.252206e-19  
4074.0  2.8752266e-19  6.2295652e-19  
4074.5  6.1691742e-19  6.1981713e-19  
4075.0  1.0072696e-18  6.1376392e-19  
4075.5  1.3154644e-18  6.1582424e-19  
4076.0  1.5103783e-18  6.1252045e-19  
4076.5  1.3673923e-18  6.107529e-19  
4077.0  1.0986356e-18  6.105438e-19  
4077.5  1.2174826e-18  6.0706699e-19  
4078.0  1.1966181e-18  6.0536383e-19  
4078.5  8.7752506e-19  6.0069683e-19  
4079.0  7.7428671e-19  5.9668758e-19  
4079.5  7.0917047e-19  6.0318902e-19  
4080.0  8.6747239e-19  5.9651604e-19  
4080.5  1.553476e-18  5.9793285e-19  
4081.0  1.6759053e-18  5.9541966e-19  
4081.5  1.0801063e-18  5.9061346e-19  
4082.0  6.329595e-19  5.8676957e-19  
4082.5  6.5608741e-19  5.8637072e-19  
4083.0  1.5567936e-19  5.8705438e-19  
4083.5  -2.0123083e-19  5.8367883e-19  
4084.0  -6.434329e-20  5.8744622e-19  
4084.5  6.8487181e-19  5.8611448e-19  
4085.0  1.1926789e-18  5.8045158e-19  
4085.5  9.3836187e-19  5.8358167e-19  
4086.0  1.5046579e-19  5.8206465e-19  
4086.5  -2.4684577e-19  5.8146426e-19  
4087.0  1.4563494e-19  5.7415776e-19  
4087.5  7.5326338e-19  5.7248255e-19  
4088.0  5.7046035e-19  5.7552953e-19  
4088.5  2.1563805e-19  5.7235791e-19  
4089.0  -1.54124e-19  5.69617e-19  
4089.5  -5.7210728e-20  5.7092389e-19  
4090.0  -5.5495895e-19  5.7085136e-19  
4090.5  -1.7290892e-19  5.6939995e-19  
4091.0  -2.3777724e-19  5.6823178e-19  
4091.5  7.8547282e-20  5.6580912e-19  
4092.0  2.3368445e-19  5.700859e-19  
4092.5  6.123139e-19  5.6945781e-19  
4093.0  1.1174116e-18  5.6643037e-19  
4093.5  1.3607441e-18  5.6591932e-19  
4094.0  1.2020108e-18  5.6658814e-19  
4094.5  7.0949268e-19  5.5915263e-19  
4095.0  3.3281369e-19  5.6179719e-19  
4095.5  2.2792319e-19  5.5839126e-19  
4096.0  9.9175993e-20  5.6279541e-19  
4096.5  3.5648209e-19  5.649511e-19  
4097.0  4.0088851e-19  5.7317528e-19  
4097.5  1.1298534e-19  5.6355805e-19  
4098.0  1.8823101e-19  5.7268472e-19  
4098.5  6.2753447e-20  5.7593204e-19  
4099.0  -3.0538249e-19  5.7950478e-19  
4099.5  -3.5643956e-19  5.8842035e-19  
4100.0  1.4344482e-19  5.8816456e-19  
4100.5  4.5431616e-19  5.8482389e-19  
4101.0  1.3589463e-19  5.850266e-19  
4101.5  -3.9580895e-19  5.8419798e-19  
4102.0  -1.7157073e-19  5.8679407e-19  
4102.5  3.1629069e-19  5.8331204e-19  
4103.0  2.3763783e-19  5.8208225e-19  
4103.5  1.7269634e-19  5.8023983e-19  
4104.0  7.906269e-20  5.8430143e-19  
4104.5  1.2928414e-20  5.7384616e-19  
4105.0  2.7692901e-19  5.7052902e-19  
4105.5  3.8374741e-19  5.7076563e-19  
4106.0  1.9926052e-19  5.7209913e-19  
4106.5  1.6197066e-19  5.7181195e-19  
4107.0  5.842911e-20  5.7004832e-19  
4107.5  -6.0822569e-19  6.6814226e-19  
4108.0  -7.0956054e-19  5.6092477e-19  
4108.5  -2.3800243e-19  5.5976018e-19  
4109.0  -6.0533942e-20  5.6345333e-19  
4109.5  -4.7377324e-19  5.6528004e-19  
4110.0  -7.9940523e-19  5.6026091e-19  
4110.5  -9.2263223e-19  5.5843824e-19  
4111.0  -6.0587185e-19  5.5993191e-19  
4111.5  -4.3790097e-19  5.5484116e-19  
4112.0  -6.1950205e-19  5.5400551e-19  
4112.5  -6.4077519e-19  5.5392928e-19  
4113.0  -6.2789093e-19  5.5401982e-19  
4113.5  -7.0212747e-19  5.5406904e-19  
4114.0  -6.233711e-19  5.5348772e-19  
4114.5  4.8743514e-20  5.5056661e-19  
4115.0  9.9508779e-19  5.4590301e-19  
4115.5  1.0653653e-18  5.4183787e-19  
4116.0  6.3434571e-19  5.480383e-19  
4116.5  3.6199399e-19  5.4508824e-19  
4117.0  -1.5473958e-20  5.386851e-19  
4117.5  -6.8872002e-19  5.4028842e-19  
4118.0  -1.188889e-18  5.3706503e-19  
4118.5  -5.6692061e-19  5.3684809e-19  
4119.0  2.2972836e-19  5.3244486e-19  
4119.5  3.2660619e-19  5.3089237e-19  
4120.0  -3.0938081e-20  5.2841886e-19  
4120.5  -1.6353227e-19  5.2756312e-19  
4121.0  -2.2723471e-19  5.2558406e-19  
4121.5  -2.6185266e-19  5.313148e-19  
4122.0  3.4978277e-20  5.2930185e-19  
4122.5  1.5298994e-19  5.2588692e-19  
4123.0  -1.6430786e-19  5.2080713e-19  
4123.5  1.516628e-19  5.2562064e-19  
4124.0  1.8685349e-19  5.2518441e-19  
4124.5  -2.777648e-19  5.2865239e-19  
4125.0  -4.279945e-19  5.2959104e-19  
4125.5  1.4594853e-19  5.2757317e-19  
4126.0  4.7812551e-19  5.2758063e-19  
4126.5  3.7686999e-19  5.3104508e-19  
4127.0  -6.5940079e-20  5.308029e-19  
4127.5  -6.2510762e-20  5.2991443e-19  
4128.0  9.41604e-20  5.3101782e-19  
4128.5  3.440128e-19  5.3116804e-19  
4129.0  4.7412367e-19  5.2826483e-19  
4129.5  6.4986104e-19  5.2713056e-19  
4130.0  5.0552851e-19  5.312738e-19  
4130.5  1.5072438e-19  5.375513e-19  
4131.0  1.726882e-19  5.3641046e-19  
4131.5  4.7777322e-19  5.3797327e-19  
4132.0  6.1921737e-19  5.375856e-19  
4132.5  5.8067205e-19  5.435744e-19  
4133.0  2.4615331e-19  5.4942312e-19  
4133.5  -3.6923944e-19  5.508853e-19  
4134.0  -4.1551959e-19  5.5187976e-19  
4134.5  -1.678063e-19  5.5020189e-19  
4135.0  2.5237901e-19  5.4667037e-19  
4135.5  6.3556216e-19  5.4179954e-19  
4136.0  2.775292e-19  5.4354823e-19  
4136.5  -2.5672181e-20  5.4043865e-19  
4137.0  2.0667508e-19  5.4740065e-19  
4137.5  6.232552e-19  5.4212671e-19  
4138.0  1.5158621e-18  5.4891414e-19  
4138.5  1.4599727e-18  5.5379526e-19  
4139.0  5.7944539e-19  5.5425094e-19  
4139.5  -4.2655334e-19  5.5161146e-19  
4140.0  -9.7385315e-19  5.4988052e-19  
4140.5  -5.4805652e-19  5.4983693e-19  
4141.0  3.4861246e-19  5.510679e-19  
4141.5  4.6818777e-19  5.4924335e-19  
4142.0  1.7690948e-19  5.4026333e-19  
4142.5  -1.1611239e-19  5.3825058e-19  
4143.0  4.0373918e-19  5.3873705e-19  
4143.5  3.3661029e-19  5.3420998e-19  
4144.0  6.4472985e-20  5.3271462e-19  
4144.5  -8.6198212e-19  5.2457293e-19  
4145.0  -6.7531944e-19  5.254945e-19  
4145.5  -3.0367404e-19  5.236338e-19  
4146.0  1.4765443e-19  5.2630024e-19  
4146.5  6.0672278e-19  5.1964393e-19  
4147.0  8.9527817e-19  5.1664938e-19  
4147.5  6.5368198e-19  5.1345732e-19  
4148.0  1.9639825e-19  5.1170745e-19  
4148.5  1.9256431e-20  5.1213565e-19  
4149.0  1.3884273e-19  5.1098822e-19  
4149.5  2.287797e-19  5.0980118e-19  
4150.0  5.1159298e-19  5.065752e-19  
4150.5  9.0772074e-19  5.0290639e-19  
4151.0  9.6587519e-19  5.0581047e-19  
4151.5  7.8167743e-19  5.0592263e-19  
4152.0  7.5426085e-19  5.0082685e-19  
4152.5  9.1449632e-19  5.009926e-19  
4153.0  5.4008353e-19  4.9968498e-19  
4153.5  3.3600296e-20  4.9599706e-19  
4154.0  -2.7650151e-20  4.9802684e-19  
4154.5  8.2740426e-20  4.9660041e-19  
4155.0  1.0059495e-20  4.9741366e-19  
4155.5  3.0945686e-19  4.9751632e-19  
4156.0  8.5324005e-19  4.959221e-19  
4156.5  1.0466512e-18  4.9591249e-19  
4157.0  8.3336582e-19  4.8620314e-19  
4157.5  9.4017798e-19  4.9144716e-19  
4158.0  7.4525513e-19  4.8489326e-19  
4158.5  6.8367206e-19  4.84268e-19  
4159.0  8.3696804e-19  4.8558102e-19  
4159.5  4.3079685e-19  4.8417184e-19  
4160.0  -1.7033301e-19  4.8074558e-19  
4160.5  2.3288455e-20  4.8219326e-19  
4161.0  -7.323716e-20  4.8276408e-19  
4161.5  -1.3357504e-19  4.7848844e-19  
4162.0  2.5284433e-19  4.7675158e-19  
4162.5  6.3955736e-19  4.7783524e-19  
4163.0  -3.0131564e-19  4.7389534e-19  
4163.5  -5.9530685e-19  4.7228514e-19  
4164.0  -4.2953523e-19  4.7372581e-19  
4164.5  5.7581668e-19  4.7081763e-19  
4165.0  4.8940922e-19  4.7255357e-19  
4165.5  2.9305431e-22  4.7081131e-19  
4166.0  1.13178e-19  4.7185923e-19  
4166.5  6.4974129e-19  4.7219605e-19  
4167.0  7.1010708e-19  4.7013185e-19  
4167.5  4.7497908e-19  4.6606023e-19  
4168.0  7.3364573e-19  4.6222411e-19  
4168.5  9.164812e-19  4.5965063e-19  
4169.0  4.9665699e-19  4.6036554e-19  
4169.5  2.4986071e-19  4.6212737e-19  
4170.0  3.2573115e-19  4.6705255e-19  
4170.5  5.2704703e-19  4.6997937e-19  
4171.0  1.412018e-18  4.6929451e-19  
4171.5  2.2667902e-18  4.7410175e-19  
4172.0  1.8300908e-18  4.7954135e-19  
4172.5  7.1301525e-19  4.7972396e-19  
4173.0  3.641911e-20  4.7912025e-19  
4173.5  3.4526744e-19  4.799601e-19  
4174.0  7.4454603e-19  4.7945062e-19  
4174.5  1.1480213e-18  4.7856624e-19  
4175.0  1.4685183e-18  5.8160902e-19  
4175.5  1.2477999e-18  4.7492594e-19  
4176.0  2.1728092e-18  4.7352187e-19  
4176.5  2.3994128e-18  4.7513458e-19  
4177.0  1.7690397e-18  4.7865072e-19  
4177.5  1.1645512e-18  4.7780453e-19  
4178.0  1.0170623e-18  4.7518961e-19  
4178.5  1.4583988e-18  4.7159716e-19  
4179.0  1.6472436e-18  4.6915291e-19  
4179.5  1.4160582e-18  4.7052494e-19  
4180.0  1.2547156e-18  4.7361595e-19  
4180.5  1.2725112e-18  4.6968958e-19  
4181.0  1.0465145e-18  4.6724574e-19  
4181.5  8.0325522e-19  4.6298044e-19  
4182.0  9.9064789e-19  4.6155512e-19  
4182.5  1.3421668e-18  4.6282013e-19  
4183.0  1.5603616e-18  4.6019038e-19  
4183.5  1.5086169e-18  4.6215839e-19  
4184.0  1.4582889e-18  4.6553976e-19  
4184.5  1.5283433e-18  4.6813193e-19  
4185.0  1.4158112e-18  4.7256493e-19  
4185.5  1.3494503e-18  4.6373214e-19  
4186.0  1.2617594e-18  4.6597249e-19  
4186.5  9.4401453e-19  4.6610962e-19  
4187.0  7.6784812e-19  4.6107721e-19  
4187.5  1.058952e-18  4.5895209e-19  
4188.0  9.4356488e-19  4.5875356e-19  
4188.5  4.6376782e-19  4.5726018e-19  
4189.0  5.8347038e-19  4.5820127e-19  
4189.5  1.292241e-18  4.6325091e-19  
4190.0  1.4416739e-18  4.6489066e-19  
4190.5  1.3675885e-18  4.6438609e-19  
4191.0  1.1785266e-18  4.7029817e-19  
4191.5  1.0516385e-18  4.7262191e-19  
4192.0  7.4657858e-19  4.7175969e-19  
4192.5  1.1358754e-18  4.7178108e-19  
4193.0  8.632109e-19  4.702665e-19  
4193.5  2.6953514e-19  4.7023158e-19  
4194.0  8.4292101e-19  4.7184817e-19  
4194.5  1.8192815e-18  4.683016e-19  
4195.0  1.7763025e-18  4.679587e-19  
4195.5  1.7424685e-18  4.6884636e-19  
4196.0  1.8898012e-18  4.6458057e-19  
4196.5  1.3923556e-18  4.6278121e-19  
4197.0  1.1576574e-18  4.6044716e-19  
4197.5  1.4881829e-18  4.5875131e-19  
4198.0  1.5966439e-18  4.5128517e-19  
4198.5  1.572782e-18  4.5225832e-19  
4199.0  1.3772e-18  4.5462266e-19  
4199.5  1.1997664e-18  4.5420227e-19  
4200.0  1.3027813e-18  4.5394509e-19  
4200.5  1.7939803e-18  4.5827621e-19  
4201.0  1.8485118e-18  4.5174192e-19  
4201.5  1.5488286e-18  4.5797544e-19  
4202.0  1.3369941e-18  4.6450348e-19  
4202.5  1.1141651e-18  4.6236577e-19  
4203.0  8.1544453e-19  4.6110476e-19  
4203.5  7.9146162e-19  4.6017102e-19  
4204.0  1.2777799e-18  4.5858507e-19  
4204.5  1.7039565e-18  4.5414663e-19  
4205.0  1.6640677e-18  4.5170039e-19  
4205.5  1.6596371e-18  4.5607825e-19  
4206.0  1.8451969e-18  4.5085926e-19  
4206.5  1.9962845e-18  4.5034286e-19  
4207.0  1.8368145e-18  4.4824725e-19  
4207.5  1.5512784e-18  4.5395993e-19  
4208.0  1.364023e-18  4.5464643e-19  
4208.5  9.0812978e-19  4.4814578e-19  
4209.0  6.5781055e-19  4.4832286e-19  
4209.5  9.2322388e-19  4.4857037e-19  
4210.0  1.6765612e-18  4.4738981e-19  
4210.5  1.7222204e-18  4.4976372e-19  
4211.0  1.4019559e-18  4.4925975e-19  
4211.5  1.219013e-18  4.5269308e-19  
4212.0  9.7916357e-19  4.5605295e-19  
4212.5  8.6297779e-19  4.5873609e-19  
4213.0  1.2024239e-18  4.622393e-19  
4213.5  1.0520771e-18  4.6243036e-19  
4214.0  9.1103669e-19  4.6598013e-19  
4214.5  1.287962e-18  4.7111418e-19  
4215.0  1.3480625e-18  4.714717e-19  
4215.5  1.1393556e-18  4.6661784e-19  
4216.0  1.5143087e-18  4.6725785e-19  
4216.5  1.8480751e-18  4.674495e-19  
4217.0  1.5650552e-18  4.6523953e-19  
4217.5  1.0476208e-18  4.6438628e-19  
4218.0  1.0269008e-18  4.6253396e-19  
4218.5  1.6145387e-18  4.6275832e-19  
4219.0  2.2975255e-18  4.609836e-19  
4219.5  2.183792e-18  4.606593e-19  
4220.0  1.474896e-18  4.6083433e-19  
4220.5  1.5019701e-18  4.5303218e-19  
4221.0  1.1344683e-18  4.5782063e-19  
4221.5  2.5924526e-18  4.5802599e-19  
4222.0  2.617267e-18  4.5917469e-19  
4222.5  2.4469397e-18  4.5773446e-19  
4223.0  2.0572484e-18  4.5904291e-19  
4223.5  2.0159551e-18  5.4368035e-19  
4224.0  2.1189007e-18  4.5545435e-19  
4224.5  2.2231947e-18  4.5669391e-19  
4225.0  2.2145943e-18  4.5437986e-19  
4225.5  2.0274865e-18  4.5337664e-19  
4226.0  2.0416884e-18  4.55817e-19  
4226.5  2.2189601e-18  4.5528004e-19  
4227.0  2.1790029e-18  4.6050067e-19  
4227.5  2.2258084e-18  4.672542e-19  
4228.0  2.030113e-18  4.72635e-19  
4228.5  1.5468302e-18  4.7829151e-19  
4229.0  1.2260278e-18  4.8397338e-19  
4229.5  2.059603e-18  4.8771253e-19  
4230.0  2.8199153e-18  4.9015789e-19  
4230.5  2.3481671e-18  4.9689386e-19  
4231.0  2.0737285e-18  4.9872721e-19  
4231.5  2.7458208e-18  4.9882702e-19  
4232.0  3.3045916e-18  4.9818021e-19  
4232.5  3.1106697e-18  4.9364285e-19  
4233.0  2.681287e-18  4.9268345e-19  
4233.5  2.4260617e-18  4.9047921e-19  
4234.0  2.3582049e-18  4.8743411e-19  
4234.5  2.4675082e-18  4.8645914e-19  
4235.0  2.6548464e-18  4.8364151e-19  
4235.5  2.7230764e-18  4.7817586e-19  
4236.0  2.5731673e-18  4.7625563e-19  
4236.5  2.1845573e-18  4.7684896e-19  
4237.0  1.9388096e-18  4.7823841e-19  
4237.5  1.8937253e-18  4.7733915e-19  
4238.0  1.9661948e-18  4.6881559e-19  
4238.5  1.9020751e-18  4.6700509e-19  
4239.0  1.7743742e-18  4.6429235e-19  
4239.5  1.8395469e-18  4.7129778e-19  
4240.0  2.1785376e-18  4.695514e-19  
4240.5  2.2137561e-18  4.7009335e-19  
4241.0  2.4502287e-18  4.6726003e-19  
4241.5  2.5095417e-18  4.6759728e-19  
4242.0  2.573459e-18  4.7072761e-19  
4242.5  2.2996599e-18  4.6906716e-19  
4243.0  1.5650357e-18  4.7076431e-19  
4243.5  1.4852181e-18  4.7273242e-19  
4244.0  2.7191501e-18  4.7416655e-19  
4244.5  3.0955556e-18  4.7354457e-19  
4245.0  2.3063662e-18  4.7087365e-19  
4245.5  2.729206e-18  4.6793695e-19  
4246.0  3.1533739e-18  5.5553487e-19  
4246.5  3.1280979e-18  4.71985e-19  
4247.0  3.555997e-18  4.6835476e-19  
4247.5  3.9845456e-18  4.6811155e-19  
4248.0  4.0168087e-18  4.6007013e-19  
4248.5  3.1129715e-18  4.5980139e-19  
4249.0  2.1961798e-18  4.6308361e-19  
4249.5  1.9470285e-18  4.6254043e-19  
4250.0  2.1231794e-18  4.6410618e-19  
4250.5  2.4934486e-18  4.630251e-19  
4251.0  2.8487852e-18  4.5856574e-19  
4251.5  2.6720297e-18  4.6024736e-19  
4252.0  2.5473071e-18  4.5982598e-19  
4252.5  3.0712773e-18  4.5961422e-19  
4253.0  3.4400554e-18  4.5619376e-19  
4253.5  2.9403899e-18  4.5150255e-19  
4254.0  2.3173519e-18  4.5212083e-19  
4254.5  2.2265597e-18  4.5390521e-19  
4255.0  2.5250767e-18  4.5546401e-19  
4255.5  2.9234948e-18  4.5306898e-19  
4256.0  3.178509e-18  4.5347624e-19  
4256.5  2.8945105e-18  4.5295585e-19  
4257.0  2.8640786e-18  4.5302628e-19  
4257.5  2.9936196e-18  4.5106656e-19  
4258.0  2.7437872e-18  4.4659577e-19  
4258.5  2.8238709e-18  4.4685862e-19  
4259.0  3.0302785e-18  4.4458293e-19  
4259.5  2.9414888e-18  4.4228693e-19  
4260.0  3.2711567e-18  4.4545237e-19  
4260.5  4.00695e-18  4.4842785e-19  
4261.0  3.9163739e-18  4.5253724e-19  
4261.5  3.2914076e-18  4.4678378e-19  
4262.0  3.3347752e-18  4.512988e-19  
4262.5  3.1721482e-18  4.5201693e-19  
4263.0  2.9038581e-18  4.5007308e-19  
4263.5  3.6053152e-18  4.5006122e-19  
4264.0  3.8506346e-18  4.5273115e-19  
4264.5  3.5014358e-18  4.4793527e-19  
4265.0  3.6313724e-18  4.5002734e-19  
4265.5  3.9669507e-18  4.4807328e-19  
4266.0  3.1691982e-18  4.4679363e-19  
4266.5  2.3670315e-18  4.4807357e-19  
4267.0  2.4595459e-18  4.4902383e-19  
4267.5  2.9903467e-18  4.4798688e-19  
4268.0  3.220239e-18  4.4740752e-19  
4268.5  2.9515351e-18  5.2493659e-19  
4269.0  2.4818508e-18  4.4775086e-19  
4269.5  2.3795232e-18  4.4290301e-19  
4270.0  2.9260162e-18  4.401828e-19  
4270.5  3.2161345e-18  4.4129416e-19  
4271.0  2.9608344e-18  4.3987009e-19  
4271.5  3.1658059e-18  4.3388847e-19  
4272.0  3.567749e-18  4.3373417e-19  
4272.5  3.6009082e-18  4.3772277e-19  
4273.0  3.4404756e-18  4.383987e-19  
4273.5  3.5626778e-18  4.4219621e-19  
4274.0  3.7467586e-18  4.4444128e-19  
4274.5  3.397724e-18  4.4787995e-19  
4275.0  3.1323567e-18  4.4511862e-19  
4275.5  3.4278669e-18  4.4482656e-19  
4276.0  3.6201172e-18  4.4306711e-19  
4276.5  2.7520065e-18  4.4236609e-19  
4277.0  2.10687e-18  4.4125211e-19  
4277.5  2.8028129e-18  4.4248261e-19  
4278.0  3.8223582e-18  4.3922089e-19  
4278.5  4.0953945e-18  4.3893645e-19  
4279.0  3.8386822e-18  4.3823981e-19  
4279.5  4.0978641e-18  4.3860521e-19  
4280.0  4.0303973e-18  4.3754417e-19  
4280.5  3.985696e-18  4.3708254e-19  
4281.0  4.5917403e-18  4.3435491e-19  
4281.5  5.2654875e-18  4.3751959e-19  
4282.0  4.0584825e-18  4.3432183e-19  
4282.5  4.0201914e-18  4.3856797e-19  
4283.0  3.8190442e-18  4.3498543e-19  
4283.5  2.93561e-18  4.3639962e-19  
4284.0  2.415084e-18  4.3469948e-19  
4284.5  2.5101095e-18  4.3739697e-19  
4285.0  2.7553682e-18  4.3571321e-19  
4285.5  2.840174e-18  4.3781978e-19  
4286.0  3.098202e-18  4.3402622e-19  
4286.5  3.4711039e-18  4.3320524e-19  
4287.0  3.7106781e-18  4.3518784e-19  
4287.5  3.9001201e-18  4.3767636e-19  
4288.0  4.0254449e-18  4.3704662e-19  
4288.5  4.0977776e-18  4.3574451e-19  
4289.0  4.1530661e-18  4.3166208e-19  
4289.5  4.5531362e-18  4.3354809e-19  
4290.0  3.3881735e-18  4.3520691e-19  
4290.5  3.1762175e-18  4.376345e-19  
4291.0  3.0051532e-18  4.3638161e-19  
4291.5  3.1373155e-18  4.3225049e-19  
4292.0  3.6796169e-18  4.3584696e-19  
4292.5  4.1619317e-18  4.3588699e-19  
4293.0  4.0436499e-18  4.3246888e-19  
4293.5  3.7306687e-18  4.3394198e-19  
4294.0  3.6242539e-18  4.3601163e-19  
4294.5  3.7283594e-18  4.3694023e-19  
4295.0  3.7434167e-18  4.3879401e-19  
4295.5  3.9782994e-18  4.3961861e-19  
4296.0  4.1553059e-18  4.3865929e-19  
4296.5  4.6703172e-18  4.3704589e-19  
4297.0  4.6636629e-18  4.4290471e-19  
4297.5  4.0153517e-18  4.3976297e-19  
4298.0  3.6422683e-18  5.200672e-19  
4298.5  3.862524e-18  4.4044708e-19  
4299.0  3.7105705e-18  4.4538562e-19  
4299.5  3.4945158e-18  4.3970032e-19  
4300.0  4.2069561e-18  5.2770111e-19  
4300.5  5.3101652e-18  4.4180994e-19  
4301.0  5.166685e-18  4.43334e-19  
4301.5  5.2069564e-18  4.4234715e-19  
4302.0  4.0093533e-18  4.4354202e-19  
4302.5  4.0280784e-18  4.4568888e-19  
4303.0  4.1727299e-18  4.4632719e-19  
4303.5  3.8816676e-18  4.4669742e-19  
4304.0  3.6568101e-18  4.5229608e-19  
4304.5  4.1610018e-18  4.5452135e-19  
4305.0  4.8509257e-18  4.5820364e-19  
4305.5  4.7471739e-18  4.5895536e-19  
4306.0  4.1280563e-18  4.6511976e-19  
4306.5  3.9524337e-18  4.6760948e-19  
4307.0  4.0895026e-18  4.6880237e-19  
4307.5  4.006964e-18  4.7053299e-19  
4308.0  4.9145539e-18  4.7412279e-19  
4308.5  4.5248581e-18  4.7279468e-19  
4309.0  3.371473e-18  4.703423e-19  
4309.5  3.7867573e-18  4.7275282e-19  
4310.0  4.2845772e-18  4.7260395e-19  
4310.5  3.9673056e-18  4.6752546e-19  
4311.0  3.9625586e-18  4.6827548e-19  
4311.5  4.2280888e-18  4.6843549e-19  
4312.0  4.2517093e-18  4.6646827e-19  
4312.5  4.2127069e-18  4.6596716e-19  
4313.0  4.2646242e-18  4.6920937e-19  
4313.5  3.8385868e-18  4.6942372e-19  
4314.0  3.8601751e-18  4.6678189e-19  
4314.5  4.1085417e-18  4.6471407e-19  
4315.0  3.9550573e-18  4.6132724e-19  
4315.5  4.1334219e-18  4.626767e-19  
4316.0  4.3380735e-18  4.5875166e-19  
4316.5  4.3088747e-18  4.5567704e-19  
4317.0  4.5923597e-18  4.5419554e-19  
4317.5  5.139722e-18  4.5632748e-19  
4318.0  6.4515172e-18  5.3630411e-19  
4318.5  5.664345e-18  4.5406458e-19  
4319.0  5.7240695e-18  4.5078436e-19  
4319.5  5.4859235e-18  4.5301594e-19  
4320.0  4.828128e-18  4.5158442e-19  
4320.5  4.3407329e-18  4.4979541e-19  
4321.0  4.2747598e-18  4.4434643e-19  
4321.5  4.4313906e-18  4.4248367e-19  
4322.0  4.237387e-18  4.4083445e-19  
4322.5  4.1141647e-18  4.4093505e-19  
4323.0  4.6691731e-18  4.4015133e-19  
4323.5  5.0534742e-18  5.1973796e-19  
4324.0  4.817087e-18  4.3830476e-19  
4324.5  4.916306e-18  4.3764589e-19  
4325.0  5.0325331e-18  4.4184096e-19  
4325.5  4.8295813e-18  4.3912627e-19  
4326.0  4.7787896e-18  4.3975709e-19  
4326.5  5.1376964e-18  4.4095253e-19  
4327.0  5.2399763e-18  4.38546e-19  
4327.5  4.7349447e-18  4.3705726e-19  
4328.0  4.5535496e-18  4.3870058e-19  
4328.5  4.8373506e-18  4.397552e-19  
4329.0  4.8921177e-18  4.3466164e-19  
4329.5  4.8581078e-18  4.359351e-19  
4330.0  4.8683682e-18  4.3802219e-19  
4330.5  5.0262473e-18  4.3586334e-19  
4331.0  5.623899e-18  4.3514429e-19  
4331.5  6.2967353e-18  4.338904e-19  
4332.0  6.3047721e-18  4.3375122e-19  
4332.5  5.5796279e-18  4.3369814e-19  
4333.0  5.0427329e-18  4.3558943e-19  
4333.5  4.9523035e-18  4.3226583e-19  
4334.0  5.1229603e-18  4.3228175e-19  
4334.5  5.5638031e-18  4.2815126e-19  
4335.0  5.7001672e-18  4.3310947e-19  
4335.5  5.2624077e-18  4.3405839e-19  
4336.0  5.0284474e-18  4.3050057e-19  
4336.5  5.5116131e-18  4.2678443e-19  
4337.0  6.0484168e-18  5.123154e-19  
4337.5  5.8668957e-18  4.3152104e-19  
4338.0  5.1303402e-18  4.3495277e-19  
4338.5  4.9944936e-18  4.3633636e-19  
4339.0  5.5579047e-18  4.4274165e-19  
4339.5  6.9955902e-18  4.3987029e-19  
4340.0  5.8215827e-18  4.4578717e-19  
4340.5  5.2648231e-18  4.4727324e-19  
4341.0  4.8435135e-18  4.499992e-19  
4341.5  4.7184493e-18  4.5150987e-19  
4342.0  4.6844027e-18  4.5478528e-19  
4342.5  4.8496431e-18  4.5226188e-19  
4343.0  4.8254913e-18  4.5173946e-19  
4343.5  4.083133e-18  4.4981812e-19  
4344.0  4.1278089e-18  4.4930482e-19  
4344.5  5.5977274e-18  4.4994413e-19  
4345.0  7.0927273e-18  4.4988913e-19  
4345.5  8.2036906e-18  4.4428781e-19  
4346.0  6.7888159e-18  4.4365637e-19  
4346.5  4.7298041e-18  4.4324369e-19  
4347.0  4.84676e-18  4.4478561e-19  
4347.5  5.6527126e-18  4.4356886e-19  
4348.0  5.9333987e-18  4.4104971e-19  
4348.5  5.3255872e-18  4.3651531e-19  
4349.0  4.9167987e-18  4.3370642e-19  
4349.5  4.9634251e-18  4.3414372e-19  
4350.0  5.2637847e-18  4.3398168e-19  
4350.5  5.2003968e-18  4.3163012e-19  
4351.0  5.218665e-18  4.3084203e-19  
4351.5  5.4314977e-18  4.2715863e-19  
4352.0  5.8233659e-18  4.2593023e-19  
4352.5  6.1051761e-18  4.2503594e-19  
4353.0  5.670261e-18  4.2227792e-19  
4353.5  4.9798835e-18  4.2430173e-19  
4354.0  5.0536273e-18  4.218044e-19  
4354.5  6.2022786e-18  4.1753874e-19  
4355.0  6.3029431e-18  4.1510114e-19  
4355.5  4.8310294e-18  4.173934e-19  
4356.0  4.5430606e-18  4.1681074e-19  
4356.5  5.3947082e-18  4.1462656e-19  
4357.0  4.98448e-18  4.0888173e-19  
4357.5  5.174354e-18  4.1156108e-19  
4358.0  5.8830815e-18  4.0843183e-19  
4358.5  5.668472e-18  4.0856595e-19  
4359.0  6.1235388e-18  4.048872e-19  
4359.5  7.0913665e-18  4.0980566e-19  
4360.0  6.3632154e-18  4.1041538e-19  
4360.5  4.8886209e-18  4.1178554e-19  
4361.0  5.5825112e-18  4.0625357e-19  
4361.5  6.0838718e-18  5.0423942e-19  
4362.0  5.9710781e-18  4.0862858e-19  
4362.5  6.389214e-18  4.0362526e-19  
4363.0  6.3896132e-18  3.9907209e-19  
4363.5  6.4325942e-18  4.0049178e-19  
4364.0  5.8974664e-18  3.9583311e-19  
4364.5  6.0471105e-18  3.9504987e-19  
4365.0  6.2466659e-18  3.9346222e-19  
4365.5  5.9402882e-18  3.9060549e-19  
4366.0  5.4925513e-18  3.8922931e-19  
4366.5  5.3255265e-18  3.8784402e-19  
4367.0  5.3651087e-18  3.8737762e-19  
4367.5  5.696031e-18  3.833728e-19  
4368.0  5.5848974e-18  3.7918527e-19  
4368.5  5.4656494e-18  3.8095751e-19  
4369.0  5.6708998e-18  3.7925307e-19  
4369.5  5.5985114e-18  3.7961081e-19  
4370.0  5.2840082e-18  3.8093975e-19  
4370.5  5.4259325e-18  3.766383e-19  
4371.0  5.6647815e-18  3.7572754e-19  
4371.5  5.7097306e-18  3.7713492e-19  
4372.0  5.5231352e-18  3.8206173e-19  
4372.5  5.4308138e-18  3.8222711e-19  
4373.0  5.7516359e-18  3.8491798e-19  
4373.5  6.0120271e-18  3.8510396e-19  
4374.0  5.9810699e-18  3.8816529e-19  
4374.5  5.846312e-18  3.8996149e-19  
4375.0  5.5498719e-18  3.8827036e-19  
4375.5  5.0294901e-18  3.8763048e-19  
4376.0  5.0566491e-18  3.9321153e-19  
4376.5  5.9508089e-18  3.8953407e-19  
4377.0  6.4812366e-18  3.9031266e-19  
4377.5  6.751942e-18  3.880253e-19  
4378.0  5.2034883e-18  3.8486684e-19  
4378.5  4.9783291e-18  3.8199192e-19  
4379.0  5.2880374e-18  3.8414795e-19  
4379.5  5.3962033e-18  3.8245973e-19  
4380.0  5.2537085e-18  3.8457287e-19  
4380.5  5.1147774e-18  3.7939825e-19  
4381.0  5.3429233e-18  3.8021921e-19  
4381.5  6.0814934e-18  3.7503191e-19  
4382.0  6.1173773e-18  3.7974151e-19  
4382.5  5.3845481e-18  3.8017518e-19  
4383.0  5.3283023e-18  3.7566198e-19  
4383.5  5.8857714e-18  3.7388982e-19  
4384.0  6.3793624e-18  3.7093033e-19  
4384.5  6.4938423e-18  3.7052777e-19  
4385.0  6.1959513e-18  3.7001698e-19  
4385.5  5.690503e-18  3.6651107e-19  
4386.0  5.3872098e-18  3.653354e-19  
4386.5  5.6430555e-18  3.644416e-19  
4387.0  6.0853923e-18  3.6328858e-19  
4387.5  5.9913881e-18  3.6151451e-19  
4388.0  5.9835925e-18  3.6451454e-19  
4388.5  6.1089497e-18  3.6586289e-19  
4389.0  5.8495119e-18  3.623792e-19  
4389.5  5.1567263e-18  3.6241949e-19  
4390.0  5.646899e-18  3.6243599e-19  
4390.5  5.465081e-18  3.6232522e-19  
4391.0  7.3599899e-18  3.6043331e-19  
4391.5  7.936643e-18  3.5769554e-19  
4392.0  6.8740578e-18  3.5763967e-19  
4392.5  6.5819846e-18  3.5929464e-19  
4393.0  6.1717119e-18  3.5859649e-19  
4393.5  5.6581235e-18  3.5812935e-19  
4394.0  4.8569345e-18  3.6059884e-19  
4394.5  4.4438853e-18  3.5903975e-19  
4395.0  4.7239528e-18  3.5638218e-19  
4395.5  5.750238e-18  3.6243743e-19  
4396.0  7.3972237e-18  3.5586633e-19  
4396.5  7.0449824e-18  3.5501326e-19  
4397.0  5.2236878e-18  3.5545317e-19  
4397.5  4.9457434e-18  3.5930791e-19  
4398.0  5.4286762e-18  3.6173857e-19  
4398.5  6.0127625e-18  3.6290354e-19  
4399.0  5.7113939e-18  3.6481938e-19  
4399.5  5.1288942e-18  3.6450618e-19  
4400.0  4.8410071e-18  3.6703217e-19  
4400.5  5.2295215e-18  3.6533416e-19  
4401.0  5.5377724e-18  3.6802287e-19  
4401.5  5.3602436e-18  3.6627087e-19  
4402.0  5.1052772e-18  3.6375473e-19  
4402.5  5.0830048e-18  3.6512367e-19  
4403.0  5.060301e-18  3.6542576e-19  
4403.5  5.038295e-18  3.6386279e-19  
4404.0  5.1055512e-18  3.6349e-19  
4404.5  5.2667931e-18  3.6640069e-19  
4405.0  5.5962821e-18  3.6711607e-19  
4405.5  5.9925279e-18  3.6799701e-19  
4406.0  6.2558393e-18  3.7000032e-19  
4406.5  6.0626073e-18  3.7283091e-19  
4407.0  5.4908203e-18  3.7465929e-19  
4407.5  4.98723e-18  3.7514789e-19  
4408.0  5.1361899e-18  3.7726273e-19  
4408.5  5.3973118e-18  3.8193411e-19  
4409.0  5.4655989e-18  3.8431884e-19  
4409.5  5.5572871e-18  3.840915e-19  
4410.0  6.7303422e-18  3.8414544e-19  
4410.5  5.5634022e-18  3.8521403e-19  
4411.0  4.9352005e-18  3.8674963e-19  
4411.5  4.6416778e-18  3.8304105e-19  
4412.0  4.6103986e-18  3.8337592e-19  
4412.5  4.80701e-18  3.8431334e-19  
4413.0  4.2924636e-18  3.8769199e-19  
4413.5  3.7651334e-18  3.8546542e-19  
4414.0  4.2583888e-18  3.8522462e-19  
4414.5  5.476151e-18  3.8484942e-19  
4415.0  5.7992097e-18  3.8514967e-19  
4415.5  5.9517244e-18  3.8196595e-19  
4416.0  5.74857e-18  3.8146652e-19  
4416.5  5.2355596e-18  3.8141442e-19  
4417.0  5.273084e-18  3.8243142e-19  
4417.5  5.7086071e-18  3.8496073e-19  
4418.0  6.0206909e-18  3.8727798e-19  
4418.5  6.2470613e-18  3.8693441e-19  
4419.0  5.6416741e-18  3.8697678e-19  
4419.5  4.8741065e-18  3.8657014e-19  
4420.0  4.6230566e-18  3.884851e-19  
4420.5  5.0034222e-18  3.8846361e-19  
4421.0  5.4287697e-18  3.9267279e-19  
4421.5  5.7584893e-18  3.9372824e-19  
4422.0  5.7785342e-18  3.9166359e-19  
4422.5  5.3296287e-18  3.8994825e-19  
4423.0  4.5034321e-18  3.8877693e-19  
4423.5  4.2137637e-18  3.9014467e-19  
4424.0  4.7116554e-18  3.9035808e-19  
4424.5  6.2239354e-18  3.887567e-19  
4425.0  5.7253108e-18  3.8670611e-19  
4425.5  5.4642799e-18  3.8787545e-19  
4426.0  5.0986678e-18  3.9014371e-19  
4426.5  5.3451997e-18  3.8802175e-19  
4427.0  5.704188e-18  3.8514933e-19  
4427.5  5.8205832e-18  3.8521496e-19  
4428.0  6.1420668e-18  3.862546e-19  
4428.5  5.8041244e-18  3.8815445e-19  
4429.0  5.5954493e-18  3.8599607e-19  
4429.5  5.3813036e-18  3.8433001e-19  
4430.0  5.1490773e-18  3.8569926e-19  
4430.5  4.7420492e-18  3.8628798e-19  
4431.0  4.5234759e-18  3.8536176e-19  
4431.5  4.8783315e-18  3.8625958e-19  
4432.0  5.6799695e-18  3.8440846e-19  
4432.5  5.7451412e-18  3.8332256e-19  
4433.0  5.0200029e-18  3.8310744e-19  
4433.5  4.7230556e-18  3.8694448e-19  
4434.0  5.0670743e-18  3.8225959e-19  
4434.5  5.1769111e-18  3.8363232e-19  
4435.0  4.9018645e-18  3.8155472e-19  
4435.5  4.6323514e-18  3.8396697e-19  
4436.0  4.5867171e-18  3.8472091e-19  
4436.5  4.8707139e-18  3.8430813e-19  
4437.0  5.5937165e-18  3.861034e-19  
4437.5  5.9731042e-18  3.8776364e-19  
4438.0  5.2986956e-18  3.878641e-19  
4438.5  4.5004661e-18  3.8590671e-19  
4439.0  4.8401694e-18  3.8543619e-19  
4439.5  5.3886398e-18  3.888133e-19  
4440.0  5.1115911e-18  3.9031977e-19  
4440.5  4.9484537e-18  3.9017635e-19  
4441.0  5.2116736e-18  3.8938858e-19  
4441.5  5.5284862e-18  3.9298173e-19  
4442.0  5.6600166e-18  3.9423738e-19  
4442.5  5.5865321e-18  3.9544118e-19  
4443.0  5.1795809e-18  3.9709679e-19  
4443.5  5.3927847e-18  3.9909936e-19  
4444.0  5.2199275e-18  3.9976859e-19  
4444.5  4.8366033e-18  4.0473561e-19  
4445.0  5.0899254e-18  4.1355195e-19  
4445.5  5.4399904e-18  4.2168636e-19  
4446.0  5.4766902e-18  4.2549452e-19  
4446.5  5.3155434e-18  4.2873135e-19  
4447.0  5.1586674e-18  4.2904458e-19  
4447.5  5.2448154e-18  4.3002293e-19  
4448.0  4.8526754e-18  4.2654967e-19  
4448.5  5.0619289e-18  4.2451888e-19  
4449.0  5.0747837e-18  4.1744446e-19  
4449.5  4.3636536e-18  4.018914e-19  
4450.0  4.0178214e-18  3.9934499e-19  
4450.5  4.6412862e-18  3.9128449e-19  
4451.0  5.2077898e-18  3.8952491e-19  
4451.5  4.9972766e-18  3.8436815e-19  
4452.0  4.883113e-18  3.8831165e-19  
4452.5  4.6995769e-18  3.8594342e-19  
4453.0  4.1740168e-18  3.8322111e-19  
4453.5  4.0859922e-18  3.8209979e-19  
4454.0  4.5172072e-18  3.7958395e-19  
4454.5  5.1249176e-18  3.7825662e-19  
4455.0  5.3643498e-18  3.8066785e-19  
4455.5  5.3355205e-18  3.7770919e-19  
4456.0  5.2495027e-18  3.7741091e-19  
4456.5  5.2493726e-18  3.7775493e-19  
4457.0  5.2702798e-18  3.7762876e-19  
4457.5  4.8995663e-18  3.7458584e-19  
4458.0  4.4325712e-18  3.7729466e-19  
4458.5  4.3105759e-18  3.7612648e-19  
4459.0  4.5832517e-18  3.7536393e-19  
4459.5  4.8488413e-18  3.7717175e-19  
4460.0  4.8623771e-18  3.7939682e-19  
4460.5  4.5236132e-18  3.8144435e-19  
4461.0  4.2207904e-18  3.8355324e-19  
4461.5  3.8279463e-18  3.8081397e-19  
4462.0  3.551114e-18  3.7973016e-19  
4462.5  4.0298869e-18  3.8033449e-19  
4463.0  4.8890423e-18  3.8248237e-19  
4463.5  4.8837766e-18  3.859038e-19  
4464.0  4.6202764e-18  3.87378e-19  
4464.5  4.894073e-18  3.8628406e-19  
4465.0  5.1738235e-18  3.8602895e-19  
4465.5  5.2329588e-18  3.8478394e-19  
4466.0  5.0508179e-18  3.8549061e-19  
4466.5  4.4129452e-18  3.8768212e-19  
4467.0  4.4364812e-18  3.8300436e-19  
4467.5  4.9570061e-18  3.8560871e-19  
4468.0  5.3262673e-18  3.7922522e-19  
4468.5  5.1717181e-18  3.7639457e-19  
4469.0  5.0304347e-18  3.7879013e-19  
4469.5  4.8898318e-18  3.7856953e-19  
4470.0  4.6573751e-18  3.7466453e-19  
4470.5  4.4879019e-18  3.7600313e-19  
4471.0  4.896949e-18  3.7524119e-19  
4471.5  5.2524327e-18  3.730216e-19  
4472.0  5.4082915e-18  3.7064972e-19  
4472.5  5.6451565e-18  3.6953329e-19  
4473.0  5.5410632e-18  3.6941203e-19  
4473.5  5.2408128e-18  3.6615174e-19  
4474.0  4.9566856e-18  3.6615046e-19  
4474.5  4.641136e-18  3.6842009e-19  
4475.0  4.6491597e-18  3.7066677e-19  
4475.5  4.8689058e-18  3.7237677e-19  
4476.0  4.9452303e-18  3.7418089e-19  
4476.5  4.9585331e-18  3.755888e-19  
4477.0  4.7204329e-18  3.7631164e-19  
4477.5  4.6160293e-18  3.7512875e-19  
4478.0  4.673757e-18  3.7443545e-19  
4478.5  4.4294066e-18  3.7191221e-19  
4479.0  4.2352719e-18  3.6972728e-19  
4479.5  4.4131042e-18  3.6924407e-19  
4480.0  5.0382739e-18  3.6795634e-19  
4480.5  5.4592663e-18  3.6699287e-19  
4481.0  4.8753594e-18  3.6901063e-19  
4481.5  4.2722295e-18  3.6769017e-19  
4482.0  4.351982e-18  3.6580027e-19  
4482.5  4.704872e-18  3.6285369e-19  
4483.0  4.3076172e-18  3.6410637e-19  
4483.5  3.7966593e-18  3.5717552e-19  
4484.0  3.4440482e-18  3.5766945e-19  
4484.5  3.458571e-18  3.5505724e-19  
4485.0  3.747742e-18  3.5843138e-19  
4485.5  4.6236129e-18  3.5855672e-19  
4486.0  5.1738588e-18  3.5886051e-19  
4486.5  5.4801645e-18  3.5665541e-19  
4487.0  5.2776404e-18  3.5582643e-19  
4487.5  4.9047278e-18  3.547414e-19  
4488.0  4.4292912e-18  3.5649103e-19  
4488.5  4.1494451e-18  3.532092e-19  
4489.0  4.53716e-18  3.5299604e-19  
4489.5  5.0311383e-18  3.4874159e-19  
4490.0  4.9078086e-18  3.4856872e-19  
4490.5  4.3561098e-18  4.1000075e-19  
4491.0  3.9304089e-18  3.4927264e-19  
4491.5  4.5414495e-18  3.4925485e-19  
4492.0  4.4519448e-18  3.5016368e-19  
4492.5  4.9392681e-18  3.4773596e-19  
4493.0  4.6866566e-18  3.4893256e-19  
4493.5  4.0540019e-18  3.5000369e-19  
4494.0  3.7716569e-18  3.486655e-19  
4494.5  4.0404953e-18  3.4752809e-19  
4495.0  4.7546704e-18  3.4541681e-19  
4495.5  4.7933158e-18  3.4447147e-19  
4496.0  4.5331086e-18  3.4540859e-19  
4496.5  3.8641918e-18  3.4270868e-19  
4497.0  3.6972219e-18  3.4291205e-19  
4497.5  3.8050221e-18  3.4184635e-19  
4498.0  3.9999919e-18  3.4025309e-19  
4498.5  3.9764559e-18  3.4251852e-19  
4499.0  4.2875287e-18  3.4287591e-19  
4499.5  4.3798575e-18  3.4194758e-19  
4500.0  4.1039109e-18  3.4010882e-19  
4500.5  4.9085221e-18  3.4114118e-19  
4501.0  4.7117158e-18  3.3879206e-19  
4501.5  4.5766149e-18  3.3830065e-19  
4502.0  4.259521e-18  3.3424279e-19  
4502.5  4.3479312e-18  3.3435173e-19  
4503.0  4.7744667e-18  3.342599e-19  
4503.5  4.7487847e-18  3.3170629e-19  
4504.0  4.545051e-18  3.339807e-19  
4504.5  4.3376675e-18  3.321304e-19  
4505.0  4.3205606e-18  3.307818e-19  
4505.5  4.6572981e-18  3.3240829e-19  
4506.0  4.9632168e-18  3.3505205e-19  
4506.5  4.9208507e-18  3.3446019e-19  
4507.0  4.8773401e-18  3.3402002e-19  
4507.5  5.6501453e-18  3.37213e-19  
4508.0  4.5323371e-18  3.3485903e-19  
4508.5  4.4104751e-18  3.3543437e-19  
4509.0  4.6332872e-18  3.3716152e-19  
4509.5  4.9430111e-18  3.3815492e-19  
4510.0  4.5331124e-18  3.3405957e-19  
4510.5  4.0886262e-18  3.343297e-19  
4511.0  3.9873871e-18  3.3297056e-19  
4511.5  4.3469055e-18  3.3242801e-19  
4512.0  4.6107116e-18  3.3087446e-19  
4512.5  4.8400834e-18  3.3002965e-19  
4513.0  4.3799016e-18  3.3117705e-19  
4513.5  3.3835403e-18  3.3152805e-19  
4514.0  3.3626583e-18  3.3114429e-19  
4514.5  4.200469e-18  3.3103183e-19  
4515.0  4.8615319e-18  3.3224392e-19  
4515.5  5.1116479e-18  3.3567502e-19  
4516.0  4.8217675e-18  3.3334927e-19  
4516.5  4.2639971e-18  3.3182347e-19  
4517.0  3.80485e-18  3.323319e-19  
4517.5  3.9751455e-18  3.2994558e-19  
4518.0  4.6022338e-18  3.2717467e-19  
4518.5  5.0384619e-18  3.2324457e-19  
4519.0  4.7569399e-18  3.2630782e-19  
4519.5  4.7717562e-18  3.2665658e-19  
4520.0  5.3359329e-18  3.2793399e-19  
4520.5  5.4673952e-18  3.2514303e-19  
4521.0  4.7521155e-18  3.2615433e-19  
4521.5  4.1453127e-18  3.2801871e-19  
4522.0  4.0801454e-18  3.2839518e-19  
4522.5  3.8845894e-18  3.2890175e-19  
4523.0  3.6836392e-18  3.310502e-19  
4523.5  3.9727811e-18  3.2873997e-19  
4524.0  4.6201517e-18  3.3272603e-19  
4524.5  4.9816144e-18  3.3109296e-19  
4525.0  5.0211661e-18  3.3010494e-19  
4525.5  4.8698188e-18  3.2808158e-19  
4526.0  4.2115167e-18  3.3115207e-19  
4526.5  3.8754417e-18  3.3127936e-19  
4527.0  4.3461418e-18  3.3278778e-19  
4527.5  4.3099812e-18  3.2968267e-19  
4528.0  4.0911629e-18  3.3046866e-19  
4528.5  4.1326933e-18  3.2866743e-19  
4529.0  4.5132706e-18  3.3010142e-19  
4529.5  4.7678812e-18  3.2983683e-19  
4530.0  4.6958341e-18  3.3071539e-19  
4530.5  4.1624553e-18  3.2889e-19  
4531.0  3.9242805e-18  3.2648341e-19  
4531.5  3.9100496e-18  3.2652646e-19  
4532.0  4.326206e-18  3.2884921e-19  
4532.5  4.7327308e-18  3.291041e-19  
4533.0  4.561482e-18  3.2936477e-19  
4533.5  4.1695588e-18  3.2856704e-19  
4534.0  3.6212366e-18  3.2494504e-19  
4534.5  3.496085e-18  3.2765352e-19  
4535.0  4.3613358e-18  3.2904805e-19  
4535.5  4.7923991e-18  3.2948374e-19  
4536.0  4.1280993e-18  3.3099896e-19  
4536.5  3.6198275e-18  3.2821877e-19  
4537.0  3.8440866e-18  3.2728805e-19  
4537.5  3.7931389e-18  3.296922e-19  
4538.0  3.7237778e-18  3.2802473e-19  
4538.5  3.9230344e-18  3.3106863e-19  
4539.0  4.1642971e-18  3.2874363e-19  
4539.5  4.5891112e-18  3.2496674e-19  
4540.0  4.5984122e-18  3.2292343e-19  
4540.5  4.2336612e-18  3.2280178e-19  
4541.0  4.0169704e-18  3.2105926e-19  
4541.5  4.0102659e-18  3.2334114e-19  
4542.0  4.1602728e-18  3.1898389e-19  
4542.5  4.3614281e-18  3.1966576e-19  
4543.0  3.8598719e-18  3.1484901e-19  
4543.5  3.6957858e-18  3.1921216e-19  
4544.0  3.9334229e-18  3.1845585e-19  
4544.5  3.9172289e-18  3.8918595e-19  
4545.0  4.2102135e-18  3.1697345e-19  
4545.5  4.5117578e-18  3.1797868e-19  
4546.0  4.1527397e-18  3.1926957e-19  
4546.5  3.9907105e-18  3.2114252e-19  
4547.0  4.3237874e-18  3.2129214e-19  
4547.5  4.5588401e-18  3.217525e-19  
4548.0  4.3074806e-18  3.2014999e-19  
4548.5  4.2599056e-18  3.1768995e-19  
4549.0  3.9144867e-18  3.1613217e-19  
4549.5  3.8637141e-18  3.1680032e-19  
4550.0  4.1721962e-18  3.1619607e-19  
4550.5  4.4332027e-18  3.1661544e-19  
4551.0  4.4746923e-18  3.1747937e-19  
4551.5  4.4457074e-18  3.1716473e-19  
4552.0  4.3003337e-18  3.1759822e-19  
4552.5  4.1640428e-18  3.1757939e-19  
4553.0  4.0931819e-18  3.2089029e-19  
4553.5  4.2121703e-18  3.2097406e-19  
4554.0  3.996023e-18  3.2212416e-19  
4554.5  3.7324547e-18  3.2306118e-19  
4555.0  3.9571586e-18  3.2566904e-19  
4555.5  4.4076422e-18  3.2631081e-19  
4556.0  5.1207332e-18  3.2782708e-19  
4556.5  4.0825553e-18  3.29414e-19  
4557.0  3.8896974e-18  3.3035284e-19  
4557.5  3.8151425e-18  3.2903543e-19  
4558.0  4.1048984e-18  3.312505e-19  
4558.5  4.1211933e-18  3.2748043e-19  
4559.0  4.4282695e-18  3.2697504e-19  
4559.5  4.2349656e-18  3.2861086e-19  
4560.0  3.5954241e-18  3.3009867e-19  
4560.5  3.8327285e-18  3.2525759e-19  
4561.0  4.7739591e-18  3.29531e-19  
4561.5  5.1481971e-18  3.2746949e-19  
4562.0  4.7350826e-18  3.2935736e-19  
4562.5  4.4188328e-18  3.3274589e-19  
4563.0  4.4507833e-18  3.3603719e-19  
4563.5  4.3655535e-18  4.0015628e-19  
4564.0  4.4381506e-18  4.0165566e-19  
4564.5  4.539746e-18  4.0221431e-19  
4565.0  4.79615e-18  3.3818335e-19  
4565.5  5.0219205e-18  3.3913558e-19  
4566.0  4.9422215e-18  3.3790181e-19  
4566.5  4.3776106e-18  3.3883492e-19  
4567.0  3.8408637e-18  3.3940798e-19  
4567.5  4.0002362e-18  3.3997363e-19  
4568.0  4.7511074e-18  3.3808887e-19  
4568.5  5.1435286e-18  3.3865294e-19  
4569.0  4.8986488e-18  3.407204e-19  
4569.5  4.6378362e-18  3.3913711e-19  
4570.0  4.4839123e-18  3.3932909e-19  
4570.5  4.0117306e-18  3.408573e-19  
4571.0  3.6274831e-18  3.3956172e-19  
4571.5  3.9368629e-18  3.4005506e-19  
4572.0  4.1651435e-18  3.4214457e-19  
4572.5  3.8097821e-18  3.3927668e-19  
4573.0  3.5840807e-18  3.3696513e-19  
4573.5  4.0139361e-18  3.33556e-19  
4574.0  4.9719355e-18  3.3593322e-19  
4574.5  5.5501549e-18  3.3544985e-19  
4575.0  4.8942785e-18  3.3275757e-19  
4575.5  4.2982588e-18  3.3543701e-19  
4576.0  4.0925766e-18  3.2916509e-19  
4576.5  4.3756521e-18  3.348151e-19  
4577.0  4.6903501e-18  3.3632896e-19  
4577.5  4.7418619e-18  3.3640442e-19  
4578.0  4.2157123e-18  3.3320343e-19  
4578.5  3.9785859e-18  3.3205137e-19  
4579.0  4.2811918e-18  3.3555527e-19  
4579.5  4.4876991e-18  3.3507488e-19  
4580.0  4.1006543e-18  3.3428765e-19  
4580.5  4.2403386e-18  3.3353612e-19  
4581.0  4.5013532e-18  3.3324059e-19  
4581.5  4.1806766e-18  3.3208714e-19  
4582.0  3.3951011e-18  3.300274e-19  
4582.5  3.6424164e-18  3.3067876e-19  
4583.0  4.5234819e-18  3.3016328e-19  
4583.5  5.1730844e-18  3.3072703e-19  
4584.0  5.2003677e-18  3.3107435e-19  
4584.5  5.1360505e-18  3.3061099e-19  
4585.0  5.1832402e-18  3.3196739e-19  
4585.5  5.122767e-18  3.3005229e-19  
4586.0  4.8062161e-18  3.2798771e-19  
4586.5  4.6894124e-18  3.27547e-19  
4587.0  4.5516078e-18  3.2805487e-19  
4587.5  4.4500439e-18  3.2677204e-19  
4588.0  4.6580778e-18  3.277815e-19  
4588.5  4.87925e-18  3.2685665e-19  
4589.0  4.8481796e-18  3.2428491e-19  
4589.5  5.3398028e-18  3.2375656e-19  
4590.0  6.0212292e-18  3.2822153e-19  
4590.5  5.5115019e-18  3.2759738e-19  
4591.0  4.3828683e-18  3.3025127e-19  
4591.5  4.1594469e-18  3.2858142e-19  
4592.0  4.7535018e-18  3.3058576e-19  
4592.5  5.2919476e-18  3.2532089e-19  
4593.0  5.750703e-18  3.2967682e-19  
4593.5  5.6922542e-18  3.2919317e-19  
4594.0  5.5874183e-18  3.2877477e-19  
4594.5  5.2244218e-18  3.2700308e-19  
4595.0  4.9593974e-18  3.2995281e-19  
4595.5  5.5975404e-18  3.2639531e-19  
4596.0  6.4914013e-18  3.2622221e-19  
4596.5  6.73779e-18  3.2816208e-19  
4597.0  6.8662806e-18  3.242265e-19  
4597.5  6.8101129e-18  3.2259966e-19  
4598.0  7.006481e-18  3.2457119e-19  
4598.5  7.2496161e-18  3.2305127e-19  
4599.0  7.3845748e-18  3.2483392e-19  
4599.5  7.3596907e-18  3.2383554e-19  
4600.0  7.4872178e-18  3.241078e-19  
4600.5  7.4398886e-18  3.2328113e-19  
4601.0  7.2882822e-18  3.2618415e-19  
4601.5  7.3910694e-18  3.2518027e-19  
4602.0  7.8352233e-18  3.2425411e-19  
4602.5  8.204845e-18  3.2398699e-19  
4603.0  8.1917568e-18  3.2436985e-19  
4603.5  7.9245797e-18  3.2341941e-19  
4604.0  7.9104359e-18  3.2116141e-19  
4604.5  8.1921769e-18  3.2286716e-19  
4605.0  8.5984964e-18  3.2461171e-19  
4605.5  8.6944782e-18  3.2495008e-19  
4606.0  8.4412505e-18  3.2677067e-19  
4606.5  8.9893376e-18  3.2842798e-19  
4607.0  9.1675969e-18  3.3122777e-19  
4607.5  8.65299e-18  3.3218264e-19  
4608.0  8.303962e-18  3.3120016e-19  
4608.5  8.6148673e-18  3.3232514e-19  
4609.0  9.4826062e-18  3.3025715e-19  
4609.5  1.0142758e-17  3.2902987e-19  
4610.0  9.7986286e-18  3.2855667e-19  
4610.5  9.2176978e-18  3.2995509e-19  
4611.0  1.1146452e-17  3.2720991e-19  
4611.5  1.0315076e-17  3.2608278e-19  
4612.0  1.0694204e-17  3.2597133e-19  
4612.5  1.1296819e-17  3.2676072e-19  
4613.0  1.0888979e-17  3.2535506e-19  
4613.5  1.0506251e-17  3.264845e-19  
4614.0  1.0616013e-17  3.2591358e-19  
4614.5  1.1226386e-17  3.2554709e-19  
4615.0  1.1046378e-17  3.2781029e-19  
4615.5  1.0585319e-17  3.2896708e-19  
4616.0  1.0898195e-17  3.2751768e-19  
4616.5  1.1373725e-17  3.2863654e-19  
4617.0  1.1517611e-17  3.2866609e-19  
4617.5  1.192203e-17  3.2915512e-19  
4618.0  1.2507521e-17  3.2814291e-19  
4618.5  1.2655813e-17  3.2700425e-19  
4619.0  1.2055461e-17  3.2610411e-19  
4619.5  1.1349591e-17  3.2714164e-19  
4620.0  1.0678864e-17  3.2619159e-19  
4620.5  1.0496101e-17  3.2313319e-19  
4621.0  1.1213718e-17  3.2361035e-19  
4621.5  1.2086159e-17  3.8917147e-19  
4622.0  1.2794407e-17  3.2675311e-19  
4622.5  1.3410583e-17  3.2679466e-19  
4623.0  1.3729557e-17  3.2791507e-19  
4623.5  1.381273e-17  3.2564873e-19  
4624.0  1.3717173e-17  3.2688092e-19  
4624.5  1.3676072e-17  3.2718e-19  
4625.0  1.3522497e-17  3.2689213e-19  
4625.5  1.3462988e-17  3.2540558e-19  
4626.0  1.422276e-17  3.2395711e-19  
4626.5  1.4853157e-17  3.2365121e-19  
4627.0  1.4714123e-17  3.2549732e-19  
4627.5  1.4381045e-17  3.2306216e-19  
4628.0  1.444518e-17  3.2398454e-19  
4628.5  1.4318796e-17  3.232225e-19  
4629.0  1.4683632e-17  3.2318985e-19  
4629.5  1.7652343e-17  3.2042132e-19  
4630.0  1.7440561e-17  3.2448333e-19  
4630.5  1.6998693e-17  3.285365e-19  
4631.0  1.6610967e-17  3.2622167e-19  
4631.5  1.3486143e-17  3.2529907e-19  
4632.0  1.3979592e-17  3.271151e-19  
4632.5  1.4576981e-17  3.2988122e-19  
4633.0  1.4788449e-17  3.2851935e-19  
4633.5  1.4587405e-17  3.2615941e-19  
4634.0  1.4683903e-17  3.2571071e-19  
4634.5  1.5248844e-17  3.2592786e-19  
4635.0  1.5370021e-17  3.2658753e-19  
4635.5  1.5147399e-17  3.264422e-19  
4636.0  1.5320117e-17  3.264549e-19  
4636.5  1.8277139e-17  3.2664106e-19  
4637.0  1.799216e-17  3.2535349e-19  
4637.5  1.5025894e-17  3.2490119e-19  
4638.0  1.5105859e-17  3.2363977e-19  
4638.5  1.5464374e-17  3.2386387e-19  
4639.0  1.5735581e-17  3.2285998e-19  
4639.5  1.5803318e-17  3.2315776e-19  
4640.0  1.565967e-17  3.2104341e-19  
4640.5  1.8583761e-17  3.236836e-19  
4641.0  1.8791327e-17  3.2107068e-19  
4641.5  1.8878828e-17  3.2237125e-19  
4642.0  1.6511966e-17  3.2104991e-19  
4642.5  1.6547912e-17  3.2393854e-19  
4643.0  1.8688388e-17  3.2360578e-19  
4643.5  1.7890366e-17  3.2133287e-19  
4644.0  1.5107083e-17  3.1949912e-19  
4644.5  1.605429e-17  3.2479963e-19  
4645.0  1.6224189e-17  3.2745267e-19  
4645.5  1.5850695e-17  3.2613752e-19  
4646.0  1.6064741e-17  3.3162614e-19  
4646.5  1.6748767e-17  3.3194716e-19  
4647.0  1.7412634e-17  3.3106232e-19  
4647.5  1.7019815e-17  3.3368764e-19  
4648.0  1.5920201e-17  3.3221098e-19  
4648.5  1.5721604e-17  3.3372634e-19  
4649.0  1.6227642e-17  3.2886806e-19  
4649.5  1.679815e-17  3.2507121e-19  
4650.0  1.6762956e-17  3.2295841e-19  
4650.5  1.6768773e-17  3.229144e-19  
4651.0  1.6711373e-17  3.2285051e-19  
4651.5  1.6500668e-17  3.2574873e-19  
4652.0  1.6546796e-17  3.2485975e-19  
4652.5  1.7075047e-17  3.2327487e-19  
4653.0  1.7203593e-17  3.2524217e-19  
4653.5  1.7336065e-17  3.2730744e-19  
4654.0  1.7766281e-17  3.2537958e-19  
4654.5  1.8058526e-17  3.2341198e-19  
4655.0  1.8139484e-17  3.2280611e-19  
4655.5  1.7726559e-17  3.2383985e-19  
4656.0  1.745761e-17  3.2397319e-19  
4656.5  1.7607374e-17  3.2500146e-19  
4657.0  1.8064741e-17  3.2259623e-19  
4657.5  1.8224086e-17  3.2361831e-19  
4658.0  1.833472e-17  3.2469876e-19  
4658.5  1.7977686e-17  3.2191733e-19  
4659.0  1.7332453e-17  3.2137926e-19  
4659.5  2.009586e-17  3.2039019e-19  
4660.0  2.0578107e-17  3.1802262e-19  
4660.5  1.8021843e-17  3.172806e-19  
4661.0  1.7671737e-17  3.1988058e-19  
4661.5  1.784435e-17  3.1992065e-19  
4662.0  1.8692785e-17  3.1477828e-19  
4662.5  1.8913521e-17  3.1645803e-19  
4663.0  1.8268616e-17  3.1758339e-19  
4663.5  1.782954e-17  3.1488135e-19  
4664.0  1.823574e-17  3.1907224e-19  
4664.5  1.8466441e-17  3.1821765e-19  
4665.0  1.8817127e-17  3.1713824e-19  
4665.5  1.9363315e-17  3.1719296e-19  
4666.0  1.9278202e-17  3.2198451e-19  
4666.5  1.8875561e-17  3.1868934e-19  
4667.0  1.8967663e-17  3.1621093e-19  
4667.5  1.928193e-17  3.1686299e-19  
4668.0  1.9420386e-17  3.1913066e-19  
4668.5  1.9059186e-17  3.1910626e-19  
4669.0  1.8588828e-17  3.1649943e-19  
4669.5  1.8888963e-17  3.1407832e-19  
4670.0  1.9787325e-17  3.1276055e-19  
4670.5  2.0013234e-17  3.1460612e-19  
4671.0  1.9649549e-17  3.1469936e-19  
4671.5  1.9765101e-17  3.1211269e-19  
4672.0  2.0250422e-17  3.1278741e-19  
4672.5  2.3699927e-17  3.1262178e-19  
4673.0  1.9327445e-17  3.1234272e-19  
4673.5  1.954709e-17  3.1118708e-19  
4674.0  2.0065474e-17  3.112961e-19  
4674.5  2.0084255e-17  3.1386931e-19  
4675.0  2.0173219e-17  3.1093478e-19  
4675.5  2.3864481e-17  3.0980471e-19  
4676.0  2.0396127e-17  3.0988404e-19  
4676.5  2.0344492e-17  3.1197418e-19  
4677.0  1.9381858e-17  3.0983625e-19  
4677.5  1.9520859e-17  3.0912719e-19  
4678.0  2.3821788e-17  3.1094941e-19  
4678.5  2.3595237e-17  3.1244877e-19  
4679.0  2.3434553e-17  3.1384842e-19  
4679.5  1.9748375e-17  3.0971373e-19  
4680.0  1.9330225e-17  3.1160099e-19  
4680.5  1.9476427e-17  3.1077256e-19  
4681.0  1.9769139e-17  3.0796801e-19  
4681.5  1.9885544e-17  3.1150614e-19  
4682.0  2.004151e-17  3.6232868e-19  
4682.5  2.0093477e-17  3.0821611e-19  
4683.0  2.0127913e-17  3.0771746e-19  
4683.5  2.0176403e-17  3.0922331e-19  
4684.0  2.3390922e-17  3.0631772e-19  
4684.5  2.2956942e-17  3.0594292e-19  
4685.0  2.3069732e-17  3.0574376e-19  
4685.5  2.0023528e-17  3.0650209e-19  
4686.0  2.0446275e-17  3.0638301e-19  
4686.5  2.029479e-17  3.0657466e-19  
4687.0  2.0243255e-17  3.0679903e-19  
4687.5  2.0355087e-17  3.0627125e-19  
4688.0  2.0376629e-17  3.0495839e-19  
4688.5  2.0475167e-17  3.0351592e-19  
4689.0  2.0619087e-17  3.0268677e-19  
4689.5  2.0755645e-17  3.0327027e-19  
4690.0  2.0901807e-17  3.5567905e-19  
4690.5  2.1148208e-17  3.0221089e-19  
4691.0  2.4855218e-17  3.0311954e-19  
4691.5  2.0248816e-17  3.0195741e-19  
4692.0  2.0007128e-17  3.0313818e-19  
4692.5  2.0931962e-17  3.0448863e-19  
4693.0  2.1504324e-17  3.0584858e-19  
4693.5  2.1093833e-17  3.0525677e-19  
4694.0  2.4589023e-17  3.048355e-19  
4694.5  2.5001822e-17  3.0414277e-19  
4695.0  2.5635548e-17  3.0424681e-19  
4695.5  2.2151929e-17  3.0153713e-19  
4696.0  2.2508877e-17  3.0473896e-19  
4696.5  2.2141482e-17  3.0248488e-19  
4697.0  2.1354251e-17  3.0417979e-19  
4697.5  2.1082273e-17  3.0405108e-19  
4698.0  2.1139001e-17  3.0259355e-19  
4698.5  2.1229061e-17  3.0036349e-19  
4699.0  2.476072e-17  3.0309268e-19  
4699.5  2.428333e-17  3.0181682e-19  
4700.0  2.428658e-17  3.0059702e-19  
4700.5  2.4505009e-17  3.0003607e-19  
4701.0  2.4832088e-17  3.0384248e-19  
4701.5  2.158142e-17  3.012407e-19  
4702.0  2.2103478e-17  3.5165098e-19  
4702.5  2.2106041e-17  2.9942397e-19  
4703.0  2.1935647e-17  2.989741e-19  
4703.5  2.1964266e-17  2.9970917e-19  
4704.0  2.1986586e-17  2.9922226e-19  
4704.5  2.1513781e-17  2.9825124e-19  
4705.0  2.0922663e-17  2.9991253e-19  
4705.5  2.1298977e-17  3.0216265e-19  
4706.0  2.1853329e-17  3.0159416e-19  
4706.5  2.2133664e-17  3.0047858e-19  
4707.0  2.194735e-17  3.0198025e-19  
4707.5  2.5761401e-17  3.0460184e-19  
4708.0  2.5512875e-17  3.028687e-19  
4708.5  2.5567949e-17  3.5867498e-19  
4709.0  2.151698e-17  3.578009e-19  
4709.5  2.1472343e-17  3.0294143e-19  
4710.0  2.0813907e-17  3.045378e-19  
4710.5  2.0865035e-17  3.0685594e-19  
4711.0  2.1917352e-17  3.0345212e-19  
4711.5  2.6466412e-17  3.0397544e-19  
4712.0  2.639847e-17  3.0348059e-19  
4712.5  2.2830624e-17  3.0645276e-19  
4713.0  2.2967063e-17  3.0738546e-19  
4713.5  2.2780208e-17  3.1063264e-19  
4714.0  2.2052843e-17  3.0907659e-19  
4714.5  2.5629523e-17  3.0837824e-19  
4715.0  2.6384238e-17  3.1161489e-19  
4715.5  2.2541921e-17  3.1178325e-19  
4716.0  2.263288e-17  3.1300818e-19  
4716.5  2.3074287e-17  3.1360317e-19  
4717.0  2.3043617e-17  3.1112686e-19  
4717.5  2.2520402e-17  3.1084684e-19  
4718.0  2.2009182e-17  3.1232338e-19  
4718.5  2.1941007e-17  3.6668775e-19  
4719.0  2.6764238e-17  3.1320456e-19  
4719.5  2.8159651e-17  3.1311923e-19  
4720.0  2.3988898e-17  3.1314589e-19  
4720.5  2.324222e-17  3.1148293e-19  
4721.0  2.3202677e-17  3.1055172e-19  
4721.5  2.3396506e-17  3.0868593e-19  
4722.0  2.3176333e-17  3.0782325e-19  
4722.5  2.2948182e-17  3.0603241e-19  
4723.0  2.3342802e-17  3.0433182e-19  
4723.5  2.4273771e-17  3.0534062e-19  
4724.0  2.4453544e-17  3.0563627e-19  
4724.5  2.3435198e-17  3.0239094e-19  
4725.0  2.3899929e-17  3.0369091e-19  
4725.5  2.431261e-17  3.0456319e-19  
4726.0  2.389239e-17  3.0580135e-19  
4726.5  2.3696211e-17  3.0492074e-19  
4727.0  2.3030547e-17  3.0640351e-19  
4727.5  2.2262016e-17  3.0706043e-19  
4728.0  2.6777589e-17  3.0497798e-19  
4728.5  2.7435541e-17  3.0399015e-19  
4729.0  2.3721825e-17  3.055678e-19  
4729.5  2.3667469e-17  3.0408811e-19  
4730.0  2.3535934e-17  3.0403615e-19  
4730.5  2.3319949e-17  3.0510157e-19  
4731.0  2.2843275e-17  3.0439131e-19  
4731.5  2.2343e-17  3.0621834e-19  
4732.0  2.239224e-17  3.0743263e-19  
4732.5  2.2753764e-17  3.0899876e-19  
4733.0  2.7271338e-17  3.0692519e-19  
4733.5  2.7226392e-17  3.0537754e-19  
4734.0  2.7462761e-17  3.0562136e-19  
4734.5  2.7544538e-17  3.0709051e-19  
4735.0  2.7013775e-17  3.0942654e-19  
4735.5  2.6911128e-17  3.1090611e-19  
4736.0  2.7525839e-17  3.0988677e-19  
4736.5  2.7664855e-17  3.0900275e-19  
4737.0  2.3196684e-17  3.1064163e-19  
4737.5  2.3455309e-17  3.1068542e-19  
4738.0  2.3653587e-17  3.1073405e-19  
4738.5  2.324529e-17  3.0898632e-19  
4739.0  2.2864527e-17  3.0870401e-19  
4739.5  2.3259403e-17  3.1044889e-19  
4740.0  2.325527e-17  3.645598e-19  
4740.5  2.2669916e-17  3.11552e-19  
4741.0  2.261971e-17  3.1101549e-19  
4741.5  2.7332204e-17  3.1174123e-19  
4742.0  2.7359942e-17  3.1269246e-19  
4742.5  2.2802122e-17  3.1318623e-19  
4743.0  2.1598536e-17  3.1390066e-19  
4743.5  2.149032e-17  3.1579841e-19  
4744.0  2.2215571e-17  3.1289938e-19  
4744.5  2.2588601e-17  3.1398468e-19  
4745.0  2.2573638e-17  3.16304e-19  
4745.5  2.2672032e-17  3.1983251e-19  
4746.0  2.2207133e-17  3.7326011e-19  
4746.5  2.1851628e-17  3.7060244e-19  
4747.0  2.1886054e-17  3.1472132e-19  
4747.5  2.1739882e-17  3.1784501e-19  
4748.0  2.1510904e-17  3.2036697e-19  
4748.5  2.1875423e-17  3.21775e-19  
4749.0  2.2421549e-17  3.1882924e-19  
4749.5  2.253858e-17  3.1877159e-19  
4750.0  2.2237989e-17  3.1786622e-19  
4750.5  2.2364337e-17  3.1974856e-19  
4751.0  2.6472512e-17  3.1748616e-19  
4751.5  2.2171065e-17  3.173342e-19  
4752.0  2.1642681e-17  3.164731e-19  
4752.5  2.1119176e-17  3.1658647e-19  
4753.0  2.0888563e-17  3.1765303e-19  
4753.5  2.0837711e-17  3.1656913e-19  
4754.0  2.1137213e-17  3.1649481e-19  
4754.5  2.1927702e-17  3.1819908e-19  
4755.0  2.7158563e-17  3.2141507e-19  
4755.5  2.7410695e-17  3.2284046e-19  
4756.0  2.6878062e-17  3.2821982e-19  
4756.5  2.1886129e-17  3.4394094e-19  
4757.0  2.1330631e-17  3.6636805e-19  
4757.5  2.0989929e-17  3.7830312e-19  
4758.0  2.095091e-17  3.8445379e-19  
4758.5  2.0939948e-17  3.8568481e-19  
4759.0  2.0955841e-17  3.8522991e-19  
4759.5  2.1091691e-17  3.8804416e-19  
4760.0  2.1002451e-17  3.8633131e-19  
4760.5  2.0142493e-17  3.7746872e-19  
4761.0  1.9679564e-17  3.5784134e-19  
4761.5  1.9798233e-17  3.3942643e-19  
4762.0  2.3934921e-17  3.3350918e-19  
4762.5  2.3910002e-17  3.2896609e-19  
4763.0  2.000545e-17  3.2901024e-19  
4763.5  1.9480256e-17  3.2413957e-19  
4764.0  1.9426938e-17  3.2678414e-19  
4764.5  1.9839136e-17  3.2275582e-19  
4765.0  2.0188059e-17  3.2405372e-19  
4765.5  1.9645348e-17  3.226767e-19  
4766.0  1.9005676e-17  3.2297267e-19  
4766.5  1.9029612e-17  3.219189e-19  
4767.0  1.9536844e-17  3.2364824e-19  
4767.5  1.9742245e-17  3.2360679e-19  
4768.0  1.9713486e-17  3.2531923e-19  
4768.5  2.3297937e-17  3.2352319e-19  
4769.0  1.993046e-17  3.2308889e-19  
4769.5  2.3903858e-17  3.2477821e-19  
4770.0  2.0075329e-17  3.2478351e-19  
4770.5  1.9612034e-17  3.2189526e-19  
4771.0  2.2794646e-17  3.2397373e-19  
4771.5  2.2928182e-17  3.2384281e-19  
4772.0  2.2686913e-17  3.23418e-19  
4772.5  2.1938456e-17  3.2325015e-19  
4773.0  1.8258597e-17  3.2324845e-19  
4773.5  1.8390805e-17  3.2568153e-19  
4774.0  2.1773237e-17  3.2667479e-19  
4774.5  2.2548535e-17  3.2745869e-19  
4775.0  2.2938525e-17  3.2754607e-19  
4775.5  1.928255e-17  3.2767176e-19  
4776.0  1.8720358e-17  3.2688622e-19  
4776.5  1.7997085e-17  3.2751677e-19  
4777.0  1.7510418e-17  3.2844725e-19  
4777.5  1.698798e-17  3.3132944e-19  
4778.0  1.6515646e-17  3.8322836e-19  
4778.5  1.6484419e-17  3.2880383e-19  
4779.0  1.6896356e-17  3.2579447e-19  
4779.5  1.728409e-17  3.2669829e-19  
4780.0  1.7337828e-17  3.2651987e-19  
4780.5  1.6976636e-17  3.2604694e-19  
4781.0  1.6231569e-17  3.2628545e-19  
4781.5  1.5861917e-17  3.2520881e-19  
4782.0  1.6043232e-17  3.2506214e-19  
4782.5  1.6306287e-17  3.2498308e-19  
4783.0  1.6092741e-17  3.2315731e-19  
4783.5  1.5899119e-17  3.2346619e-19  
4784.0  1.5993761e-17  3.2289473e-19  
4784.5  1.5469939e-17  3.2302093e-19  
4785.0  1.4926943e-17  3.2415823e-19  
4785.5  1.5209023e-17  3.2400292e-19  
4786.0  1.5526963e-17  3.2336125e-19  
4786.5  1.5316445e-17  3.2219572e-19  
4787.0  1.5435888e-17  3.2309956e-19  
4787.5  1.5495784e-17  3.2586601e-19  
4788.0  1.5134134e-17  3.2348366e-19  
4788.5  1.5196709e-17  3.235908e-19  
4789.0  1.4959056e-17  3.2336718e-19  
4789.5  1.3825744e-17  3.220756e-19  
4790.0  1.35997e-17  3.2030529e-19  
4790.5  1.419917e-17  3.7353822e-19  
4791.0  1.3978791e-17  3.2186078e-19  
4791.5  1.3319524e-17  3.7934511e-19  
4792.0  1.6157225e-17  3.807411e-19  
4792.5  1.4057279e-17  3.2511014e-19  
4793.0  1.3325932e-17  3.2517009e-19  
4793.5  1.2459076e-17  3.2386139e-19  
4794.0  1.4752826e-17  3.2314989e-19  
4794.5  1.2831384e-17  3.1952182e-19  
4795.0  1.2754653e-17  3.2102982e-19  
4795.5  1.2762309e-17  3.1941643e-19  
4796.0  1.2566899e-17  3.2235055e-19  
4796.5  1.4498794e-17  3.7678545e-19  
4797.0  1.4469937e-17  3.7698173e-19  
4797.5  1.2360186e-17  3.1878151e-19  
4798.0  1.2742176e-17  3.1954049e-19  
4798.5  1.3225127e-17  3.1938368e-19  
4799.0  1.33841e-17  3.2094118e-19  
4799.5  1.3076823e-17  3.1962604e-19  
4800.0  1.2591811e-17  3.2156439e-19  
4800.5  1.2526313e-17  3.1942366e-19  
4801.0  1.2551365e-17  3.2299093e-19  
4801.5  1.2382556e-17  3.2372012e-19  
4802.0  1.2297462e-17  3.2404694e-19  
4802.5  1.2229603e-17  3.2332868e-19  
4803.0  1.1897173e-17  3.2399483e-19  
4803.5  1.1417283e-17  3.2342644e-19  
4804.0  1.1356112e-17  3.2383013e-19  
4804.5  1.1503458e-17  3.2480202e-19  
4805.0  1.3666498e-17  3.2519572e-19  
4805.5  1.1732719e-17  3.2546454e-19  
4806.0  1.1873975e-17  3.2538048e-19  
4806.5  1.1714366e-17  3.2664306e-19  
4807.0  1.1591055e-17  3.2622883e-19  
4807.5  1.2169079e-17  3.2556154e-19  
4808.0  1.2982513e-17  3.2428286e-19  
4808.5  1.5244247e-17  3.2498016e-19  
4809.0  1.2503223e-17  3.2329314e-19  
4809.5  1.1755277e-17  3.2264457e-19  
4810.0  1.1234347e-17  3.2341146e-19  
4810.5  1.3736388e-17  3.8094556e-19  
4811.0  1.1854949e-17  3.2631752e-19  
4811.5  1.1693333e-17  3.2259939e-19  
4812.0  1.1612155e-17  3.2201667e-19  
4812.5  1.1847339e-17  3.2070116e-19  
4813.0  1.1733726e-17  3.2574474e-19  
4813.5  1.167975e-17  3.2391065e-19  
4814.0  1.1508753e-17  3.2410525e-19  
4814.5  1.0822298e-17  3.2269219e-19  
4815.0  1.0410991e-17  3.2612341e-19  
4815.5  1.0878896e-17  3.2396684e-19  
4816.0  1.1393673e-17  3.250055e-19  
4816.5  1.0909202e-17  3.246809e-19  
4817.0  9.9104663e-18  3.2315975e-19  
4817.5  9.7551962e-18  3.2186871e-19  
4818.0  1.0575043e-17  3.2190423e-19  
4818.5  1.3226771e-17  3.2085344e-19  
4819.0  1.0949457e-17  3.2294946e-19  
4819.5  1.062481e-17  3.2191645e-19  
4820.0  1.0801609e-17  3.2159316e-19  
4820.5  1.0852609e-17  3.204858e-19  
4821.0  1.0883486e-17  3.2172803e-19  
4821.5  1.0715809e-17  3.2137993e-19  
4822.0  1.0526076e-17  3.2175261e-19  
4822.5  1.0355142e-17  3.2024539e-19  
4823.0  1.070558e-17  3.1856582e-19  
4823.5  1.0638875e-17  3.1550264e-19  
4824.0  9.9449184e-18  3.1456912e-19  
4824.5  9.721767e-18  3.1658103e-19  
4825.0  9.8995291e-18  3.7275734e-19  
4825.5  9.852504e-18  3.1924962e-19  
4826.0  1.0295703e-17  3.1742686e-19  
4826.5  1.0592095e-17  3.1686882e-19  
4827.0  1.0650678e-17  3.1689908e-19  
4827.5  1.0916654e-17  3.1690211e-19  
4828.0  1.0736416e-17  3.1422981e-19  
4828.5  1.0186433e-17  3.1529711e-19  
4829.0  1.1933325e-17  3.100385e-19  
4829.5  1.1667775e-17  3.1167507e-19  
4830.0  9.5146689e-18  3.1074668e-19  
4830.5  9.7035687e-18  3.1122136e-19  
4831.0  1.0125673e-17  3.1000761e-19  
4831.5  1.0143064e-17  3.1103929e-19  
4832.0  9.9091889e-18  3.1088101e-19  
4832.5  9.5477724e-18  3.123221e-19  
4833.0  9.4205798e-18  3.1161878e-19  
4833.5  9.451542e-18  3.0984399e-19  
4834.0  1.1036137e-17  3.0847843e-19  
4834.5  1.1273003e-17  3.0826764e-19  
4835.0  1.0365784e-17  3.0708107e-19  
4835.5  1.1251918e-17  3.070399e-19  
4836.0  1.1142486e-17  3.0639295e-19  
4836.5  1.0629109e-17  3.0666507e-19  
4837.0  1.0048071e-17  3.074735e-19  
4837.5  9.8053848e-18  3.0939671e-19  
4838.0  9.4222417e-18  3.1141272e-19  
4838.5  9.4274439e-18  3.1163921e-19  
4839.0  9.8746288e-18  3.0949206e-19  
4839.5  1.0097278e-17  3.1066908e-19  
4840.0  1.0122332e-17  3.1182048e-19  
4840.5  1.131962e-17  3.0877182e-19  
4841.0  1.0745309e-17  3.081897e-19  
4841.5  9.3900719e-18  3.0757408e-19  
4842.0  9.5518676e-18  3.0693943e-19  
4842.5  9.6941357e-18  3.0493216e-19  
4843.0  9.4933794e-18  3.0547074e-19  
4843.5  9.3219547e-18  3.0216419e-19  
4844.0  9.0566118e-18  3.0630756e-19  
4844.5  8.8703409e-18  3.065811e-19  
4845.0  8.713819e-18  3.0652897e-19  
4845.5  1.0284257e-17  3.0665008e-19  
4846.0  1.0086793e-17  3.0673308e-19  
4846.5  8.5681454e-18  3.0728275e-19  
4847.0  8.8021834e-18  3.0641898e-19  
4847.5  9.1023112e-18  3.0435294e-19  
4848.0  9.3075566e-18  3.0673301e-19  
4848.5  9.2776144e-18  3.0243973e-19  
4849.0  8.9774448e-18  3.0337924e-19  
4849.5  8.8718404e-18  3.0345625e-19  
4850.0  9.0282875e-18  3.0209562e-19  
4850.5  9.0438129e-18  3.0207573e-19  
4851.0  8.6759488e-18  3.0224491e-19  
4851.5  8.0944155e-18  3.0269009e-19  
4852.0  7.8250119e-18  3.0000379e-19  
4852.5  8.3026107e-18  3.0172629e-19  
4853.0  8.7029322e-18  3.0206491e-19  
4853.5  8.5911624e-18  2.9913171e-19  
4854.0  8.7367126e-18  2.9928105e-19  
4854.5  8.7757784e-18  2.9925182e-19  
4855.0  8.7665148e-18  2.9960498e-19  
4855.5  9.0762895e-18  2.9874893e-19  
4856.0  9.9235481e-18  2.9898231e-19  
4856.5  9.4591941e-18  2.9935146e-19  
4857.0  8.7867431e-18  2.9915786e-19  
4857.5  8.5553465e-18  3.0003921e-19  
4858.0  8.4632332e-18  2.9807661e-19  
4858.5  7.8511959e-18  2.9641024e-19  
4859.0  7.4516367e-18  2.9638512e-19  
4859.5  7.535991e-18  2.9871961e-19  
4860.0  8.0129835e-18  2.9848391e-19  
4860.5  8.0874303e-18  2.9864782e-19  
4861.0  8.0455934e-18  2.9734334e-19  
4861.5  7.9778945e-18  2.9778239e-19  
4862.0  7.9117771e-18  2.9754926e-19  
4862.5  7.9367066e-18  2.9746104e-19  
4863.0  8.0686819e-18  2.9752155e-19  
4863.5  7.9838548e-18  2.9990493e-19  
4864.0  7.6856337e-18  2.9867125e-19  
4864.5  7.6605603e-18  2.9862253e-19  
4865.0  8.2390741e-18  2.9986679e-19  
4865.5  8.7079521e-18  2.9894544e-19  
4866.0  8.520881e-18  2.9980237e-19  
4866.5  8.2231712e-18  3.0092507e-19  
4867.0  8.2371976e-18  2.9798172e-19  
4867.5  8.2723791e-18  2.9882314e-19  
4868.0  9.6715927e-18  2.986932e-19  
4868.5  9.558339e-18  2.9994939e-19  
4869.0  7.7385137e-18  2.9863338e-19  
4869.5  8.3133181e-18  2.9862363e-19  
4870.0  8.2165872e-18  2.9846912e-19  
4870.5  7.4829858e-18  2.983391e-19  
4871.0  7.296761e-18  2.9666665e-19  
4871.5  7.4926195e-18  2.986385e-19  
4872.0  7.2649752e-18  2.987894e-19  
4872.5  6.7383743e-18  2.9927915e-19  
4873.0  6.4564847e-18  3.0175354e-19  
4873.5  6.8998781e-18  3.0130668e-19  
4874.0  7.0782779e-18  3.012135e-19  
4874.5  7.0218931e-18  3.0153292e-19  
4875.0  7.1646543e-18  3.0094941e-19  
4875.5  7.8018595e-18  3.0135659e-19  
4876.0  7.393911e-18  3.0164295e-19  
4876.5  6.719893e-18  3.0096557e-19  
4877.0  6.3092941e-18  3.0125145e-19  
4877.5  6.5713175e-18  2.9886391e-19  
4878.0  7.3530736e-18  2.9768969e-19  
4878.5  8.2817747e-18  2.9855377e-19  
4879.0  8.1916921e-18  2.9685173e-19  
4879.5  7.0815261e-18  2.9748656e-19  
4880.0  5.8640469e-18  2.9573368e-19  
4880.5  5.7310024e-18  2.9670137e-19  
4881.0  6.7201689e-18  2.9924719e-19  
4881.5  7.7223775e-18  2.9684309e-19  
4882.0  7.9995943e-18  2.9924647e-19  
4882.5  7.9194777e-18  2.9804514e-19  
4883.0  7.9146597e-18  3.0190681e-19  
4883.5  8.1462803e-18  3.0031108e-19  
4884.0  7.9580189e-18  3.0107954e-19  
4884.5  7.4528622e-18  2.9932488e-19  
4885.0  6.9029818e-18  3.0127515e-19  
4885.5  6.3635182e-18  2.9955506e-19  
4886.0  6.2041387e-18  3.0309485e-19  
4886.5  6.567721e-18  3.0180444e-19  
4887.0  7.3816103e-18  3.0364911e-19  
4887.5  7.7434941e-18  3.0156471e-19  
4888.0  8.5199483e-18  3.0059256e-19  
4888.5  6.7260048e-18  2.9932594e-19  
4889.0  7.03343e-18  2.99051e-19  
4889.5  7.1667275e-18  3.0098628e-19  
4890.0  7.0324384e-18  3.0063571e-19  
4890.5  7.0804794e-18  3.0067045e-19  
4891.0  6.8045033e-18  3.0054527e-19  
4891.5  6.3719851e-18  3.0119515e-19  
4892.0  6.4230522e-18  3.5132427e-19  
4892.5  6.684447e-18  3.0208052e-19  
4893.0  7.164964e-18  3.0404078e-19  
4893.5  6.9605913e-18  3.0398237e-19  
4894.0  6.7349471e-18  3.0188515e-19  
4894.5  6.6906068e-18  3.0260071e-19  
4895.0  7.0226147e-18  3.0262699e-19  
4895.5  7.2699495e-18  3.0673243e-19  
4896.0  7.3443492e-18  3.0261399e-19  
4896.5  7.2153561e-18  3.0473312e-19  
4897.0  7.0389492e-18  3.0136954e-19  
4897.5  6.9267302e-18  3.04482e-19  
4898.0  6.5821664e-18  3.0419262e-19  
4898.5  5.9859402e-18  3.0553175e-19  
4899.0  5.6098452e-18  3.0332097e-19  
4899.5  5.8352128e-18  3.0498578e-19  
4900.0  6.1350559e-18  3.0366596e-19  
4900.5  6.5667433e-18  3.0283018e-19  
4901.0  7.0533332e-18  3.5403825e-19  
4901.5  7.2886852e-18  3.0593102e-19  
4902.0  6.7199246e-18  3.0382961e-19  
4902.5  6.3717963e-18  3.0368994e-19  
4903.0  6.5833102e-18  3.025422e-19  
4903.5  6.9235405e-18  3.0410032e-19  
4904.0  6.8813447e-18  3.037391e-19  
4904.5  6.636627e-18  3.0393087e-19  
4905.0  6.5625274e-18  3.0291656e-19  
4905.5  6.6673733e-18  3.0287041e-19  
4906.0  6.8441964e-18  3.0395408e-19  
4906.5  6.4742616e-18  3.055378e-19  
4907.0  5.9991188e-18  3.0545285e-19  
4907.5  5.7230295e-18  3.0506899e-19  
4908.0  5.1297633e-18  3.5735116e-19  
4908.5  5.1796871e-18  3.0370974e-19  
4909.0  5.4385775e-18  3.0440816e-19  
4909.5  5.7163838e-18  3.0419709e-19  
4910.0  5.7403858e-18  3.0667855e-19  
4910.5  5.9109349e-18  3.0329854e-19  
4911.0  5.8922413e-18  3.0247936e-19  
4911.5  5.9763863e-18  3.0151292e-19  
4912.0  6.0233254e-18  3.0355103e-19  
4912.5  6.8445029e-18  3.0254224e-19  
4913.0  5.583081e-18  3.0268154e-19  
4913.5  5.7753809e-18  3.0326144e-19  
4914.0  6.3326072e-18  3.0097924e-19  
4914.5  6.4639111e-18  3.0074175e-19  
4915.0  6.1437154e-18  3.0196199e-19  
4915.5  5.8901656e-18  3.0280298e-19  
4916.0  5.762783e-18  3.0330289e-19  
4916.5  5.7544631e-18  3.0111975e-19  
4917.0  5.8827337e-18  3.0097832e-19  
4917.5  6.0562241e-18  2.9993629e-19  
4918.0  6.4818814e-18  2.9932733e-19  
4918.5  6.1801355e-18  3.0057402e-19  
4919.0  5.7682184e-18  3.0277488e-19  
4919.5  6.1859136e-18  3.0097727e-19  
4920.0  6.3753882e-18  3.0128856e-19  
4920.5  5.6500625e-18  3.0335592e-19  
4921.0  5.4469434e-18  3.0484783e-19  
4921.5  6.0707973e-18  3.038012e-19  
4922.0  6.3587717e-18  3.0297421e-19  
4922.5  5.8356677e-18  3.0411077e-19  
4923.0  5.645707e-18  3.0287712e-19  
4923.5  5.9227615e-18  3.0191331e-19  
4924.0  6.2283969e-18  3.016037e-19  
4924.5  6.3645187e-18  3.0333966e-19  
4925.0  6.3874352e-18  3.0251501e-19  
4925.5  6.0393541e-18  3.0228474e-19  
4926.0  6.0592918e-18  3.04186e-19  
4926.5  6.1353589e-18  3.0273224e-19  
4927.0  5.9232621e-18  3.0200384e-19  
4927.5  5.7744715e-18  3.050678e-19  
4928.0  6.2416618e-18  3.0388149e-19  
4928.5  6.7109162e-18  3.0371384e-19  
4929.0  6.567396e-18  3.0338189e-19  
4929.5  6.1611646e-18  3.0467161e-19  
4930.0  5.8889204e-18  3.0487766e-19  
4930.5  5.6965485e-18  3.0603203e-19  
4931.0  5.7422442e-18  3.0387371e-19  
4931.5  6.6522296e-18  3.0488318e-19  
4932.0  5.3119932e-18  3.0408964e-19  
4932.5  5.159596e-18  3.0587887e-19  
4933.0  5.188843e-18  3.0787216e-19  
4933.5  5.4935135e-18  3.0591371e-19  
4934.0  5.7900253e-18  3.0466444e-19  
4934.5  5.5066426e-18  3.0388732e-19  
4935.0  5.0716686e-18  3.02767e-19  
4935.5  5.3629477e-18  3.0389099e-19  
4936.0  6.2122086e-18  3.0513292e-19  
4936.5  6.6398661e-18  3.0419527e-19  
4937.0  6.4880241e-18  3.0225014e-19  
4937.5  6.4347171e-18  3.0426927e-19  
4938.0  6.1461288e-18  3.0269922e-19  
4938.5  6.0200976e-18  3.0201589e-19  
4939.0  6.3577271e-18  3.0331723e-19  
4939.5  6.9913239e-18  3.0143228e-19  
4940.0  6.6369676e-18  3.0252048e-19  
4940.5  6.1121955e-18  3.0205426e-19  
4941.0  5.4969683e-18  3.0156953e-19  
4941.5  5.9921656e-18  3.0181157e-19  
4942.0  6.7807485e-18  3.0260869e-19  
4942.5  6.4310449e-18  3.0117681e-19  
4943.0  5.4087707e-18  3.0387569e-19  
4943.5  5.8206093e-18  3.0322334e-19  
4944.0  5.8725286e-18  3.0373748e-19  
4944.5  5.7355459e-18  3.0465502e-19  
4945.0  6.1672589e-18  3.0256277e-19  
4945.5  6.4264727e-18  3.0246645e-19  
4946.0  6.0669792e-18  3.041149e-19  
4946.5  6.0106219e-18  3.0279459e-19  
4947.0  6.585819e-18  3.0167015e-19  
4947.5  7.1515474e-18  3.0018697e-19  
4948.0  7.2994097e-18  3.0098848e-19  
4948.5  7.1659018e-18  2.9904364e-19  
4949.0  7.192062e-18  3.0055588e-19  
4949.5  7.1725114e-18  2.9803869e-19  
4950.0  6.6501288e-18  2.9741727e-19  
4950.5  6.187427e-18  2.9674977e-19  
4951.0  6.520013e-18  2.9740725e-19  
4951.5  6.6708452e-18  2.9864901e-19  
4952.0  6.3521336e-18  2.9892125e-19  
4952.5  6.2751765e-18  2.9840643e-19  
4953.0  6.5128091e-18  2.9809893e-19  
4953.5  6.9239061e-18  2.9603491e-19  
4954.0  7.8632453e-18  2.9668441e-19  
4954.5  7.8485033e-18  2.9529771e-19  
4955.0  7.535188e-18  2.9397421e-19  
4955.5  7.8162447e-18  2.9379689e-19  
4956.0  8.2627723e-18  2.9492202e-19  
4956.5  8.0399568e-18  3.4569758e-19  
4957.0  7.7093989e-18  2.9413884e-19  
4957.5  7.270981e-18  2.9361864e-19  
4958.0  6.7153539e-18  2.9243031e-19  
4958.5  6.5600425e-18  2.9616695e-19  
4959.0  7.0595718e-18  2.940256e-19  
4959.5  6.9963697e-18  2.9608766e-19  
4960.0  6.9979778e-18  2.9593771e-19  
4960.5  6.988973e-18  2.9352873e-19  
4961.0  6.9530108e-18  2.9396629e-19  
4961.5  7.1819771e-18  2.955389e-19  
4962.0  7.5943266e-18  2.9641508e-19  
4962.5  7.6928628e-18  2.938272e-19  
4963.0  7.4707386e-18  2.927769e-19  
4963.5  7.2852785e-18  2.9414367e-19  
4964.0  7.5084363e-18  2.9330309e-19  
4964.5  7.654026e-18  2.9395248e-19  
4965.0  7.380512e-18  2.9307198e-19  
4965.5  6.9885075e-18  2.9386916e-19  
4966.0  6.8026315e-18  2.9331715e-19  
4966.5  7.4593488e-18  2.9370787e-19  
4967.0  8.3050673e-18  2.9363473e-19  
4967.5  8.3486738e-18  2.9302805e-19  
4968.0  8.1040439e-18  2.9293728e-19  
4968.5  9.2795863e-18  2.9417674e-19  
4969.0  8.3852004e-18  2.9514716e-19  
4969.5  7.7718479e-18  2.9435965e-19  
4970.0  6.9416765e-18  2.937919e-19  
4970.5  7.3192483e-18  2.9466253e-19  
4971.0  7.429431e-18  2.933736e-19  
4971.5  7.9128753e-18  2.9200317e-19  
4972.0  8.1992113e-18  2.9360598e-19  
4972.5  8.1763034e-18  2.9341296e-19  
4973.0  7.9339045e-18  2.9215841e-19  
4973.5  8.2700378e-18  2.9183772e-19  
4974.0  8.3852113e-18  2.9289756e-19  
4974.5  8.3831012e-18  2.9483653e-19  
4975.0  8.3344173e-18  2.9890676e-19  
4975.5  8.0529355e-18  2.961376e-19  
4976.0  7.5756512e-18  2.9727229e-19  
4976.5  7.5181756e-18  2.9602291e-19  
4977.0  7.4258829e-18  2.9741379e-19  
4977.5  7.6465937e-18  2.9834298e-19  
4978.0  7.9272265e-18  2.9954134e-19  
4978.5  7.6484265e-18  2.9787386e-19  
4979.0  7.0583683e-18  2.9906287e-19  
4979.5  6.9846319e-18  3.0001309e-19  
4980.0  7.2801888e-18  3.0155376e-19  
4980.5  7.2897771e-18  2.9902854e-19  
4981.0  7.2876036e-18  3.0287329e-19  
4981.5  7.4536056e-18  3.0202004e-19  
4982.0  7.3982793e-18  3.0214596e-19  
4982.5  7.4027475e-18  2.9792655e-19  
4983.0  8.2610746e-18  3.0089139e-19  
4983.5  9.0169894e-18  3.0298315e-19  
4984.0  8.6516926e-18  3.035799e-19  
4984.5  7.8629666e-18  3.0139659e-19  
4985.0  7.7581066e-18  3.02234e-19  
4985.5  7.9061203e-18  3.018736e-19  
4986.0  8.26179e-18  3.01833e-19  
4986.5  8.4687072e-18  3.0084252e-19  
4987.0  8.1090308e-18  3.021287e-19  
4987.5  7.5271313e-18  3.0254585e-19  
4988.0  7.8932865e-18  3.0253094e-19  
4988.5  1.0008046e-17  3.0291599e-19  
4989.0  9.5400082e-18  3.032778e-19  
4989.5  8.9216617e-18  3.0213363e-19  
4990.0  7.5873436e-18  3.0285951e-19  
4990.5  7.0142464e-18  3.0492666e-19  
4991.0  7.09435e-18  3.0350902e-19  
4991.5  7.1218054e-18  3.0053429e-19  
4992.0  6.9406003e-18  3.0147062e-19  
4992.5  6.743046e-18  3.0378579e-19  
4993.0  6.9772419e-18  3.0229572e-19  
4993.5  7.3162316e-18  3.0503175e-19  
4994.0  7.6568435e-18  3.0284841e-19  
4994.5  8.0665502e-18  3.0394363e-19  
4995.0  8.4574431e-18  3.0293459e-19  
4995.5  8.9900499e-18  3.0153766e-19  
4996.0  9.1068842e-18  3.0263179e-19  
4996.5  8.4913439e-18  3.0637617e-19  
4997.0  7.8718102e-18  3.054289e-19  
4997.5  7.7816983e-18  3.0821412e-19  
4998.0  8.4163097e-18  3.0641755e-19  
4998.5  8.9477721e-18  3.0739796e-19  
4999.0  8.5483115e-18  3.0784387e-19  
4999.5  8.0615304e-18  3.0852905e-19  
5000.0  7.7445167e-18  3.0649557e-19  
5000.5  7.6288508e-18  3.0758841e-19  
5001.0  7.2410076e-18  3.0662344e-19  
5001.5  7.2964576e-18  3.0657901e-19  
5002.0  7.6539954e-18  3.0705841e-19  
5002.5  7.586863e-18  3.0787798e-19  
5003.0  7.5049033e-18  3.0911641e-19  
5003.5  7.7547283e-18  3.1021316e-19  
5004.0  7.3715544e-18  3.1000426e-19  
5004.5  7.6153696e-18  3.0983165e-19  
5005.0  8.217656e-18  3.0924028e-19  
5005.5  8.4727838e-18  3.0962666e-19  
5006.0  8.0436822e-18  3.1168722e-19  
5006.5  7.9687537e-18  3.0829748e-19  
5007.0  7.9263187e-18  3.1159575e-19  
5007.5  7.6203153e-18  3.1174834e-19  
5008.0  7.7916575e-18  3.1152142e-19  
5008.5  8.1413574e-18  3.124661e-19  
5009.0  7.8087523e-18  3.1448323e-19  
5009.5  7.7400328e-18  3.1550649e-19  
5010.0  7.8013918e-18  3.1687592e-19  
5010.5  7.6799773e-18  3.1665357e-19  
5011.0  7.6941699e-18  3.155015e-19  
5011.5  7.8727279e-18  3.6868398e-19  
5012.0  7.9641911e-18  3.1707583e-19  
5012.5  8.2071682e-18  3.1356937e-19  
5013.0  8.4796745e-18  3.1828165e-19  
5013.5  8.3795922e-18  3.1461503e-19  
5014.0  8.2151712e-18  3.1631796e-19  
5014.5  8.310722e-18  3.1492115e-19  
5015.0  8.472599e-18  3.1764234e-19  
5015.5  8.5378354e-18  3.1737526e-19  
5016.0  8.2946093e-18  3.1637819e-19  
5016.5  8.036736e-18  3.1729928e-19  
5017.0  7.9045009e-18  3.1847596e-19  
5017.5  7.3618384e-18  3.1680358e-19  
5018.0  7.4241798e-18  3.1787648e-19  
5018.5  7.7358987e-18  3.1914486e-19  
5019.0  7.484816e-18  3.2058319e-19  
5019.5  7.1493489e-18  3.18883e-19  
5020.0  6.5144958e-18  3.1812519e-19  
5020.5  6.60229e-18  3.1691904e-19  
5021.0  7.445258e-18  3.1645387e-19  
5021.5  7.8691582e-18  3.1838448e-19  
5022.0  7.871841e-18  3.1869304e-19  
5022.5  7.7765531e-18  3.2065992e-19  
5023.0  7.6100021e-18  3.2296544e-19  
5023.5  7.7707442e-18  3.2283591e-19  
5024.0  8.2421499e-18  3.2333285e-19  
5024.5  8.2808754e-18  3.2269623e-19  
5025.0  7.9315947e-18  3.2352989e-19  
5025.5  7.9162728e-18  3.2360919e-19  
5026.0  8.3093344e-18  3.2245231e-19  
5026.5  8.2761772e-18  3.2410991e-19  
5027.0  7.615341e-18  3.2449179e-19  
5027.5  6.9617327e-18  3.2477169e-19  
5028.0  6.9878802e-18  3.2316045e-19  
5028.5  7.4215468e-18  3.2432227e-19  
5029.0  7.8016641e-18  3.2120696e-19  
5029.5  7.6761411e-18  3.2448184e-19  
5030.0  7.2911056e-18  3.8147983e-19  
5030.5  7.0330385e-18  3.8242933e-19  
5031.0  7.1985173e-18  3.8012255e-19  
5031.5  7.1916089e-18  3.8350419e-19  
5032.0  6.5742965e-18  3.2128967e-19  
5032.5  6.1362896e-18  3.2541966e-19  
5033.0  6.0333478e-18  3.2539935e-19  
5033.5  6.7136637e-18  3.2607458e-19  
5034.0  7.7689963e-18  3.2528606e-19  
5034.5  8.1961292e-18  3.2471702e-19  
5035.0  7.8361202e-18  3.2603173e-19  
5035.5  7.365343e-18  3.254527e-19  
5036.0  6.7444273e-18  3.2450976e-19  
5036.5  6.6928744e-18  3.2566813e-19  
5037.0  6.7339709e-18  3.84054e-19  
5037.5  6.7314461e-18  3.8195614e-19  
5038.0  6.7623175e-18  3.2378034e-19  
5038.5  6.8279517e-18  3.2398753e-19  
5039.0  7.2608099e-18  3.2563957e-19  
5039.5  7.3185079e-18  3.2545225e-19  
5040.0  6.5914448e-18  3.2549655e-19  
5040.5  5.9104403e-18  3.2582859e-19  
5041.0  5.4461577e-18  3.8474936e-19  
5041.5  5.7603781e-18  3.8555574e-19  
5042.0  6.272741e-18  3.8377904e-19  
5042.5  6.7903163e-18  3.2779619e-19  
5043.0  6.8302252e-18  3.2784159e-19  
5043.5  7.0058307e-18  3.8420408e-19  
5044.0  7.2920547e-18  3.8359651e-19  
5044.5  7.1437698e-18  3.2200752e-19  
5045.0  6.5636452e-18  3.264688e-19  
5045.5  6.2191258e-18  3.2666856e-19  
5046.0  6.4503808e-18  3.2442623e-19  
5046.5  6.579362e-18  3.2506044e-19  
5047.0  6.5683367e-18  3.2527411e-19  
5047.5  6.7777463e-18  3.2583012e-19  
5048.0  6.8246099e-18  3.2617821e-19  
5048.5  6.5167825e-18  3.2500064e-19  
5049.0  6.2762879e-18  3.2549619e-19  
5049.5  6.3505946e-18  3.2489762e-19  
5050.0  6.4928158e-18  3.2815755e-19  
5050.5  6.2499006e-18  3.278426e-19  
5051.0  6.0716728e-18  3.2819803e-19  
5051.5  6.2978322e-18  3.2776843e-19  
5052.0  6.4422269e-18  3.2786778e-19  
5052.5  6.3587006e-18  3.2704338e-19  
5053.0  6.2493316e-18  3.291164e-19  
5053.5  6.1603603e-18  3.2807876e-19  
5054.0  5.9466973e-18  3.2774251e-19  
5054.5  5.9632076e-18  3.2881347e-19  
5055.0  6.7068728e-18  3.2881261e-19  
5055.5  7.0505337e-18  3.3076672e-19  
5056.0  6.649609e-18  3.2991448e-19  
5056.5  5.7163934e-18  3.3094307e-19  
5057.0  5.7559327e-18  3.3023705e-19  
5057.5  6.272112e-18  3.3261291e-19  
5058.0  6.8099015e-18  3.3254371e-19  
5058.5  6.630275e-18  3.3485046e-19  
5059.0  6.0285623e-18  3.3499687e-19  
5059.5  5.5305294e-18  3.3338588e-19  
5060.0  5.7308571e-18  3.9227736e-19  
5060.5  5.9673801e-18  3.9209576e-19  
5061.0  6.1604236e-18  3.3653066e-19  
5061.5  6.4462791e-18  3.3408879e-19  
5062.0  6.390834e-18  3.3284249e-19  
5062.5  5.9469504e-18  3.3510574e-19  
5063.0  5.7942848e-18  3.3488983e-19  
5063.5  5.969728e-18  3.3413267e-19  
5064.0  6.1119491e-18  3.3111789e-19  
5064.5  6.2226298e-18  3.3259214e-19  
5065.0  6.0140879e-18  3.3278479e-19  
5065.5  5.6393807e-18  3.3331697e-19  
5066.0  5.6475395e-18  3.3432928e-19  
5066.5  6.151168e-18  3.333631e-19  
5067.0  6.0764391e-18  3.319227e-19  
5067.5  5.8695615e-18  3.33264e-19  
5068.0  5.8497593e-18  3.339322e-19  
5068.5  6.2242357e-18  3.3420998e-19  
5069.0  6.6230872e-18  3.3376988e-19  
5069.5  6.2811182e-18  3.3309737e-19  
5070.0  5.6834842e-18  3.329981e-19  
5070.5  5.3509737e-18  3.3471996e-19  
5071.0  5.6440801e-18  3.3500865e-19  
5071.5  6.3118448e-18  3.3382645e-19  
5072.0  6.3342831e-18  3.3377512e-19  
5072.5  6.4322637e-18  3.3417688e-19  
5073.0  6.301846e-18  3.9504173e-19  
5073.5  5.9005719e-18  3.3219741e-19  
5074.0  5.7458505e-18  3.3358269e-19  
5074.5  5.8787273e-18  3.333711e-19  
5075.0  5.6920264e-18  3.3264716e-19  
5075.5  5.2158674e-18  3.3317428e-19  
5076.0  4.8811889e-18  3.9215063e-19  
5076.5  5.0775043e-18  3.313086e-19  
5077.0  5.2523488e-18  3.3390055e-19  
5077.5  5.2866282e-18  3.2817437e-19  
5078.0  5.4795516e-18  3.3010095e-19  
5078.5  6.9735955e-18  3.9086665e-19  
5079.0  6.1341933e-18  3.8781723e-19  
5079.5  6.0889258e-18  3.8766954e-19  
5080.0  6.2041719e-18  3.29763e-19  
5080.5  6.4555973e-18  3.2712763e-19  
5081.0  6.4531372e-18  3.2816079e-19  
5081.5  6.1995079e-18  3.2869336e-19  
5082.0  5.8168184e-18  3.2805806e-19  
5082.5  5.4780725e-18  3.2851848e-19  
5083.0  5.9405485e-18  3.2910388e-19  
5083.5  6.4670156e-18  3.2914995e-19  
5084.0  6.6055848e-18  3.2974274e-19  
5084.5  6.0399853e-18  3.8778051e-19  
5085.0  5.2961552e-18  3.8648316e-19  
5085.5  5.1006857e-18  3.8700345e-19  
5086.0  5.3594684e-18  3.2797344e-19  
5086.5  5.7023178e-18  3.2856327e-19  
5087.0  5.8329319e-18  3.2708098e-19  
5087.5  5.850376e-18  3.2751434e-19  
5088.0  5.6704161e-18  3.2696017e-19  
5088.5  5.4084717e-18  3.2631623e-19  
5089.0  5.5588846e-18  3.2634761e-19  
5089.5  5.9699594e-18  3.2603362e-19  
5090.0  6.337114e-18  3.2589618e-19  
5090.5  6.5153071e-18  3.2630895e-19  
5091.0  6.1298556e-18  3.257942e-19  
5091.5  5.2091568e-18  3.8577265e-19  
5092.0  4.7545223e-18  3.2333909e-19  
5092.5  5.1575952e-18  3.2370241e-19  
5093.0  5.9027696e-18  3.2592935e-19  
5093.5  5.7352427e-18  3.2621455e-19  
5094.0  5.2833717e-18  3.2431317e-19  
5094.5  5.1567295e-18  3.8276745e-19  
5095.0  5.0857923e-18  3.8367261e-19  
5095.5  5.2808667e-18  3.8536025e-19  
5096.0  5.7296599e-18  3.256005e-19  
5096.5  5.4844449e-18  3.2713612e-19  
5097.0  4.7464024e-18  3.2681504e-19  
5097.5  4.7550659e-18  3.2499794e-19  
5098.0  5.1782909e-18  3.2521469e-19  
5098.5  5.3559212e-18  3.2452256e-19  
5099.0  5.3148336e-18  3.2409315e-19  
5099.5  5.5256399e-18  3.8192593e-19  
5100.0  5.8479521e-18  3.8039652e-19  
5100.5  5.8701577e-18  3.8111137e-19  
5101.0  5.1837474e-18  3.8089755e-19  
5101.5  4.5488114e-18  3.8079245e-19  
5102.0  4.5832714e-18  3.2322031e-19  
5102.5  4.8093835e-18  3.2507477e-19  
5103.0  5.4746586e-18  3.2532022e-19  
5103.5  5.6737889e-18  3.2562878e-19  
5104.0  4.8594602e-18  3.2563334e-19  
5104.5  4.9902923e-18  3.2554359e-19  
5105.0  5.7225624e-18  3.253486e-19  
5105.5  5.9038991e-18  3.2295221e-19  
5106.0  5.5780037e-18  3.2530718e-19  
5106.5  5.001456e-18  3.2441703e-19  
5107.0  4.7597577e-18  3.2709066e-19  
5107.5  4.977157e-18  3.2465311e-19  
5108.0  5.243941e-18  3.8456597e-19  
5108.5  5.4932634e-18  3.8223317e-19  
5109.0  5.3965026e-18  3.8582524e-19  
5109.5  5.5671804e-18  3.2475938e-19  
5110.0  5.2140276e-18  3.2793036e-19  
5110.5  4.5235597e-18  3.2421994e-19  
5111.0  4.2834768e-18  3.2407505e-19  
5111.5  4.547709e-18  3.2660811e-19  
5112.0  4.5975028e-18  3.8633205e-19  
5112.5  4.9302284e-18  3.832053e-19  
5113.0  5.3096008e-18  3.2753478e-19  
5113.5  5.2895131e-18  3.260949e-19  
5114.0  5.2341286e-18  3.2697251e-19  
5114.5  5.129977e-18  3.2467004e-19  
5115.0  4.6985165e-18  3.8132595e-19  
5115.5  4.6312064e-18  3.841107e-19  
5116.0  5.1448195e-18  3.2451815e-19  
5116.5  5.161392e-18  3.2394592e-19  
5117.0  4.7941501e-18  3.262045e-19  
5117.5  4.8899259e-18  3.2644785e-19  
5118.0  5.0478832e-18  3.2583388e-19  
5118.5  4.3931666e-18  3.246044e-19  
5119.0  4.3382446e-18  3.2384134e-19  
5119.5  4.9837167e-18  3.8259096e-19  
5120.0  5.2508177e-18  3.8596145e-19  
5120.5  5.0691226e-18  3.2754181e-19  
5121.0  4.9515153e-18  3.2463575e-19  
5121.5  4.6566717e-18  3.251044e-19  
5122.0  4.4006491e-18  3.2484484e-19  
5122.5  4.5556993e-18  3.2491043e-19  
5123.0  4.7950138e-18  3.2433145e-19  
5123.5  4.4924554e-18  3.2506446e-19  
5124.0  4.5743306e-18  3.265781e-19  
5124.5  4.9214262e-18  3.2956764e-19  
5125.0  5.1108853e-18  3.2335822e-19  
5125.5  4.7942961e-18  3.2698646e-19  
5126.0  4.1670365e-18  3.2614081e-19  
5126.5  4.1117665e-18  3.2360496e-19  
5127.0  4.8700265e-18  3.2501174e-19  
5127.5  5.1564984e-18  3.2486109e-19  
5128.0  4.6719879e-18  3.2218113e-19  
5128.5  4.355496e-18  3.8310357e-19  
5129.0  4.4285122e-18  3.817738e-19  
5129.5  4.7933114e-18  3.255695e-19  
5130.0  5.0915034e-18  3.2453694e-19  
5130.5  4.8001479e-18  3.2550484e-19  
5131.0  4.4056853e-18  3.2535849e-19  
5131.5  4.7056983e-18  3.2438262e-19  
5132.0  5.1478527e-18  3.2284075e-19  
5132.5  5.0864353e-18  3.2371202e-19  
5133.0  4.4936377e-18  3.2392835e-19  
5133.5  4.1890631e-18  3.8364491e-19  
5134.0  4.362036e-18  3.8125743e-19  
5134.5  4.5320235e-18  3.8197267e-19  
5135.0  4.3899522e-18  3.8321543e-19  
5135.5  4.2362137e-18  3.8194385e-19  
5136.0  3.9631351e-18  3.8185624e-19  
5136.5  4.0540126e-18  3.8355046e-19  
5137.0  4.5724371e-18  3.8450924e-19  
5137.5  4.6092057e-18  3.2539574e-19  
5138.0  4.2988134e-18  3.2763805e-19  
5138.5  4.433872e-18  3.2805919e-19  
5139.0  4.4524229e-18  3.278295e-19  
5139.5  5.0203465e-18  3.2589857e-19  
5140.0  5.2396632e-18  3.2833838e-19  
5140.5  4.7242704e-18  3.2744583e-19  
5141.0  4.3132466e-18  3.2624293e-19  
5141.5  4.5279964e-18  3.2533657e-19  
5142.0  4.4557258e-18  3.8666767e-19  
5142.5  4.1046815e-18  3.8518958e-19  
5143.0  3.5988672e-18  3.2958598e-19  
5143.5  3.4290724e-18  3.2579307e-19  
5144.0  3.3638315e-18  3.255552e-19  
5144.5  3.5762904e-18  3.2745231e-19  
5145.0  4.159993e-18  3.2752185e-19  
5145.5  4.6220524e-18  3.2592396e-19  
5146.0  5.0243602e-18  3.272735e-19  
5146.5  5.2238447e-18  3.2351549e-19  
5147.0  4.8552114e-18  3.2305237e-19  
5147.5  4.1311346e-18  3.2433113e-19  
5148.0  3.7252613e-18  3.252657e-19  
5148.5  4.0712089e-18  3.2442715e-19  
5149.0  4.5136829e-18  3.253763e-19  
5149.5  4.752908e-18  3.2490997e-19  
5150.0  4.6588224e-18  3.2542727e-19  
5150.5  4.3993779e-18  3.2351879e-19  
5151.0  4.3766193e-18  3.2465481e-19  
5151.5  4.1236031e-18  3.8364458e-19  
5152.0  3.821343e-18  3.2582459e-19  
5152.5  4.026489e-18  3.2534003e-19  
5153.0  5.0890479e-18  3.2475628e-19  
5153.5  5.2723466e-18  3.2500981e-19  
5154.0  4.8829244e-18  3.2412551e-19  
5154.5  4.1856357e-18  3.2430989e-19  
5155.0  4.1821155e-18  3.2369733e-19  
5155.5  4.2470236e-18  3.8519277e-19  
5156.0  3.8158001e-18  3.8315297e-19  
5156.5  3.8000453e-18  3.8383358e-19  
5157.0  3.9981337e-18  3.2281804e-19  
5157.5  3.6256395e-18  3.231392e-19  
5158.0  3.4948882e-18  3.228838e-19  
5158.5  3.9349047e-18  3.2333293e-19  
5159.0  4.3628701e-18  3.232383e-19  
5159.5  4.3219732e-18  3.2326325e-19  
5160.0  4.0315504e-18  3.2300492e-19  
5160.5  3.6198516e-18  3.2436373e-19  
5161.0  3.6123515e-18  3.2164714e-19  
5161.5  3.9450518e-18  3.229383e-19  
5162.0  4.2953584e-18  3.2118283e-19  
5162.5  4.3673812e-18  3.8154058e-19  
5163.0  4.4165578e-18  3.7989259e-19  
5163.5  4.6048731e-18  3.2292883e-19  
5164.0  4.7338483e-18  3.2164709e-19  
5164.5  4.5823584e-18  3.2255253e-19  
5165.0  4.1824089e-18  3.2214881e-19  
5165.5  4.4616397e-18  3.2420314e-19  
5166.0  4.7940501e-18  3.2314482e-19  
5166.5  4.2906977e-18  3.2247634e-19  
5167.0  3.9285703e-18  3.2207808e-19  
5167.5  4.2243054e-18  3.23578e-19  
5168.0  4.2910641e-18  3.2351352e-19  
5168.5  4.755164e-18  3.2298968e-19  
5169.0  4.8134609e-18  3.818541e-19  
5169.5  4.349428e-18  3.2457243e-19  
5170.0  3.728654e-18  3.846329e-19  
5170.5  3.9156228e-18  3.2401068e-19  
5171.0  4.6013779e-18  3.24404e-19  
5171.5  4.9402465e-18  3.8144559e-19  
5172.0  5.0755134e-18  3.8305144e-19  
5172.5  4.9489252e-18  3.836111e-19  
5173.0  4.7288533e-18  3.8236558e-19  
5173.5  4.9488423e-18  3.2370503e-19  
5174.0  4.8756454e-18  3.252669e-19  
5174.5  4.6219105e-18  3.8027774e-19  
5175.0  4.4052651e-18  3.8456768e-19  
5175.5  4.14593e-18  3.8383501e-19  
5176.0  3.4858027e-18  3.2641268e-19  
5176.5  3.5303017e-18  3.2562738e-19  
5177.0  3.7679095e-18  3.2430566e-19  
5177.5  4.0760196e-18  3.2527562e-19  
5178.0  3.9783788e-18  3.2470097e-19  
5178.5  3.8973811e-18  3.2339866e-19  
5179.0  4.0016498e-18  3.2389347e-19  
5179.5  4.4079887e-18  3.2452581e-19  
5180.0  4.9870879e-18  3.2448179e-19  
5180.5  5.2400254e-18  3.2365812e-19  
5181.0  4.6986631e-18  3.2438178e-19  
5181.5  3.8983444e-18  3.2175372e-19  
5182.0  3.7631713e-18  3.223861e-19  
5182.5  4.0560532e-18  3.2301581e-19  
5183.0  4.4212383e-18  3.2365834e-19  
5183.5  4.5292676e-18  3.2262944e-19  
5184.0  4.4149349e-18  3.2120142e-19  
5184.5  4.0724298e-18  3.2285573e-19  
5185.0  3.6039733e-18  3.2122783e-19  
5185.5  3.1991963e-18  3.2047176e-19  
5186.0  3.2788425e-18  3.2238731e-19  
5186.5  3.7450894e-18  3.2374149e-19  
5187.0  4.154773e-18  3.2148513e-19  
5187.5  4.3415012e-18  3.221705e-19  
5188.0  4.6527649e-18  3.2261395e-19  
5188.5  4.8987924e-18  3.2020254e-19  
5189.0  5.2478862e-18  3.2054608e-19  
5189.5  5.3622717e-18  3.2178656e-19  
5190.0  5.0058069e-18  3.1951068e-19  
5190.5  4.6284167e-18  3.2047664e-19  
5191.0  4.9819959e-18  3.212643e-19  
5191.5  5.2669489e-18  3.2209239e-19  
5192.0  5.3105662e-18  3.1725337e-19  
5192.5  5.3986234e-18  3.7820263e-19  
5193.0  5.4995785e-18  3.2211144e-19  
5193.5  5.3475687e-18  3.2016608e-19  
5194.0  5.1205747e-18  3.1785795e-19  
5194.5  4.9075044e-18  3.7605317e-19  
5195.0  4.6673176e-18  3.216257e-19  
5195.5  4.6278975e-18  3.189454e-19  
5196.0  4.8842165e-18  3.1982856e-19  
5196.5  4.5677358e-18  3.2017365e-19  
5197.0  4.0994852e-18  3.7497252e-19  
5197.5  4.7767996e-18  3.761857e-19  
5198.0  5.6671738e-18  3.1926651e-19  
5198.5  5.4531784e-18  3.1987387e-19  
5199.0  5.0564866e-18  3.2042236e-19  
5199.5  5.3989593e-18  3.2021908e-19  
5200.0  5.5696409e-18  3.2061804e-19  
5200.5  5.5244244e-18  3.1928846e-19  
5201.0  5.9126055e-18  3.1948293e-19  
5201.5  6.1736529e-18  3.1938947e-19  
5202.0  6.0377161e-18  3.2015622e-19  
5202.5  6.2864553e-18  3.2122914e-19  
5203.0  6.2811071e-18  3.2052894e-19  
5203.5  6.0420608e-18  3.2053463e-19  
5204.0  5.9202123e-18  3.1944761e-19  
5204.5  6.679136e-18  3.2023753e-19  
5205.0  7.2828932e-18  3.2041107e-19  
5205.5  7.5600032e-18  3.7759054e-19  
5206.0  9.0688704e-18  3.2034255e-19  
5206.5  9.3074044e-18  3.2061294e-19  
5207.0  8.7253827e-18  3.1997973e-19  
5207.5  8.1937232e-18  3.1752733e-19  
5208.0  6.8793601e-18  3.1986244e-19  
5208.5  7.6859652e-18  3.2226994e-19  
5209.0  8.3252387e-18  3.7720511e-19  
5209.5  8.123082e-18  3.2108537e-19  
5210.0  8.1107992e-18  3.2107558e-19  
5210.5  8.2298982e-18  3.1714986e-19  
5211.0  7.7824028e-18  3.7716204e-19  
5211.5  7.3618444e-18  3.2078168e-19  
5212.0  7.336416e-18  3.2105388e-19  
5212.5  7.4087598e-18  3.1995576e-19  
5213.0  7.6415345e-18  3.2274972e-19  
5213.5  8.1831883e-18  3.2124098e-19  
5214.0  8.3678642e-18  3.2141224e-19  
5214.5  8.2987036e-18  3.2346135e-19  
5215.0  7.9625444e-18  3.2334822e-19  
5215.5  7.5310684e-18  3.2258528e-19  
5216.0  7.3640583e-18  3.2395462e-19  
5216.5  7.3730029e-18  3.2566683e-19  
5217.0  7.7150815e-18  3.2553795e-19  
5217.5  8.4025529e-18  3.2417631e-19  
5218.0  8.8958889e-18  3.2517612e-19  
5218.5  8.8881626e-18  3.2766789e-19  
5219.0  9.0654762e-18  3.8673414e-19  
5219.5  9.1016839e-18  3.2853976e-19  
5220.0  8.8503136e-18  3.2918158e-19  
5220.5  8.6987055e-18  3.2996687e-19  
5221.0  8.5647965e-18  3.2824128e-19  
5221.5  8.5154833e-18  3.3022751e-19  
5222.0  8.8595292e-18  3.2878789e-19  
5222.5  8.8997526e-18  3.2998149e-19  
5223.0  8.8265105e-18  3.2773379e-19  
5223.5  8.7293292e-18  3.2936959e-19  
5224.0  9.1596951e-18  3.2886753e-19  
5224.5  9.564357e-18  3.2587079e-19  
5225.0  9.9673412e-18  3.2524237e-19  
5225.5  9.8522198e-18  3.2849722e-19  
5226.0  1.0236597e-17  3.2626711e-19  
5226.5  1.039971e-17  3.2866725e-19  
5227.0  9.9610876e-18  3.2892682e-19  
5227.5  9.6496427e-18  3.2771334e-19  
5228.0  1.007543e-17  3.2941026e-19  
5228.5  1.0369097e-17  3.3026994e-19  
5229.0  1.027708e-17  3.2811299e-19  
5229.5  1.0354805e-17  3.881854e-19  
5230.0  1.0858255e-17  3.8787404e-19  
5230.5  1.137841e-17  3.2788475e-19  
5231.0  1.1609148e-17  3.2810082e-19  
5231.5  1.1535424e-17  3.2905573e-19  
5232.0  1.3269515e-17  3.2924178e-19  
5232.5  1.1072668e-17  3.306335e-19  
5233.0  1.081551e-17  3.3021978e-19  
5233.5  1.0578731e-17  3.3021082e-19  
5234.0  1.1184323e-17  3.3018001e-19  
5234.5  1.1664397e-17  3.8783548e-19  
5235.0  1.1433977e-17  3.8833485e-19  
5235.5  1.1203011e-17  3.304437e-19  
5236.0  1.1398737e-17  3.3350443e-19  
5236.5  1.214018e-17  3.3029472e-19  
5237.0  1.2410912e-17  3.305584e-19  
5237.5  1.4386591e-17  3.2939444e-19  
5238.0  1.2050895e-17  3.3192111e-19  
5238.5  1.2322061e-17  3.3031307e-19  
5239.0  1.1976557e-17  3.3114727e-19  
5239.5  1.2213549e-17  3.3307459e-19  
5240.0  1.2156292e-17  3.3178577e-19  
5240.5  1.2171773e-17  3.3279495e-19  
5241.0  1.2540597e-17  3.9085678e-19  
5241.5  1.2729259e-17  3.8746017e-19  
5242.0  1.2029465e-17  3.3237527e-19  
5242.5  1.137052e-17  3.2996574e-19  
5243.0  1.1281079e-17  3.3085164e-19  
5243.5  1.1764875e-17  3.2820385e-19  
5244.0  1.13886e-17  3.2977914e-19  
5244.5  1.1461815e-17  3.2888188e-19  
5245.0  1.1961755e-17  3.2929304e-19  
5245.5  1.2183377e-17  3.2826488e-19  
5246.0  1.2146841e-17  3.8759053e-19  
5246.5  1.4117002e-17  3.8603886e-19  
5247.0  1.1660152e-17  3.2863346e-19  
5247.5  1.1708125e-17  3.2859809e-19  
5248.0  1.2137355e-17  3.27865e-19  
5248.5  1.2558709e-17  3.2714166e-19  
5249.0  1.2452519e-17  3.2746357e-19  
5249.5  1.2007976e-17  3.2617372e-19  
5250.0  1.1600763e-17  3.2544478e-19  
5250.5  1.1774151e-17  3.2580487e-19  
5251.0  1.2197296e-17  3.2592829e-19  
5251.5  1.235265e-17  3.2590036e-19  
5252.0  1.2428513e-17  3.2532671e-19  
5252.5  1.2331362e-17  3.2539322e-19  
5253.0  1.2436251e-17  3.2718032e-19  
5253.5  1.4820713e-17  3.2787129e-19  
5254.0  1.2844896e-17  3.2526698e-19  
5254.5  1.2421127e-17  3.2727046e-19  
5255.0  1.1801944e-17  3.2546871e-19  
5255.5  1.187598e-17  3.2554918e-19  
5256.0  1.2381957e-17  3.2146988e-19  
5256.5  1.2322343e-17  3.2725575e-19  
5257.0  1.2427618e-17  3.2310108e-19  
5257.5  1.2513431e-17  3.2370499e-19  
5258.0  1.2373149e-17  3.2143096e-19  
5258.5  1.2697509e-17  3.231986e-19  
5259.0  1.2937019e-17  3.2083592e-19  
5259.5  1.2664143e-17  3.2405821e-19  
5260.0  1.2833793e-17  3.2378214e-19  
5260.5  1.2946369e-17  3.2747014e-19  
5261.0  1.2975865e-17  3.2643293e-19  
5261.5  1.283296e-17  3.2630838e-19  
5262.0  1.2516332e-17  3.2727103e-19  
5262.5  1.2060523e-17  3.2738327e-19  
5263.0  1.1858071e-17  3.2588627e-19  
5263.5  1.4197344e-17  3.2508901e-19  
5264.0  1.4729275e-17  3.2400767e-19  
5264.5  1.2523441e-17  3.2356343e-19  
5265.0  1.2309028e-17  3.2249022e-19  
5265.5  1.2191516e-17  3.2381511e-19  
5266.0  1.199761e-17  3.248995e-19  
5266.5  1.1675292e-17  3.2369066e-19  
5267.0  1.1717001e-17  3.2410923e-19  
5267.5  1.1757865e-17  3.2638305e-19  
5268.0  1.1715648e-17  3.2640812e-19  
5268.5  1.2252053e-17  3.8179971e-19  
5269.0  1.505554e-17  3.8507759e-19  
5269.5  1.2403316e-17  3.2407253e-19  
5270.0  1.2112861e-17  3.2856623e-19  
5270.5  1.2380673e-17  3.2639208e-19  
5271.0  1.2112613e-17  3.2453147e-19  
5271.5  1.1986642e-17  3.2273649e-19  
5272.0  1.2022263e-17  3.2426999e-19  
5272.5  1.1972036e-17  3.2470758e-19  
5273.0  1.2106691e-17  3.2491181e-19  
5273.5  1.2421476e-17  3.2138523e-19  
5274.0  1.2405607e-17  3.2404128e-19  
5274.5  1.3545687e-17  3.215358e-19  
5275.0  1.0612607e-17  3.2531226e-19  
5275.5  1.118953e-17  3.2261937e-19  
5276.0  1.1951002e-17  3.2860484e-19  
5276.5  1.1762608e-17  3.2502902e-19  
5277.0  1.1945185e-17  3.246997e-19  
5277.5  1.2439438e-17  3.2478251e-19  
5278.0  1.2505401e-17  3.2812725e-19  
5278.5  1.2647444e-17  3.2932046e-19  
5279.0  1.25199e-17  3.3135449e-19  
5279.5  1.2253327e-17  3.300241e-19  
5280.0  1.2447285e-17  3.2953755e-19  
5280.5  1.2920229e-17  3.2688561e-19  
5281.0  1.2403883e-17  3.2701284e-19  
5281.5  1.1697005e-17  3.3013112e-19  
5282.0  1.1415367e-17  3.3226758e-19  
5282.5  1.1480177e-17  3.3180562e-19  
5283.0  1.1692417e-17  3.3207172e-19  
5283.5  1.1940739e-17  3.3130862e-19  
5284.0  1.2157612e-17  3.3158267e-19  
5284.5  1.2387918e-17  3.2944588e-19  
5285.0  1.249645e-17  3.2940218e-19  
5285.5  1.2207562e-17  3.2853616e-19  
5286.0  1.1776073e-17  3.2785055e-19  
5286.5  1.1148452e-17  3.269197e-19  
5287.0  1.0691384e-17  3.2652184e-19  
5287.5  1.08504e-17  3.2922171e-19  
5288.0  1.1335536e-17  3.2853695e-19  
5288.5  1.1529858e-17  3.850635e-19  
5289.0  1.1565356e-17  3.2689962e-19  
5289.5  1.161637e-17  3.2966475e-19  
5290.0  1.1371986e-17  3.2871653e-19  
5290.5  1.1292205e-17  3.2833471e-19  
5291.0  1.1350103e-17  3.2858744e-19  
5291.5  1.1258937e-17  3.2920267e-19  
5292.0  1.1604431e-17  3.2638476e-19  
5292.5  1.2156596e-17  3.2790383e-19  
5293.0  1.2636991e-17  3.2785301e-19  
5293.5  1.1939067e-17  3.313056e-19  
5294.0  1.0874881e-17  3.2930264e-19  
5294.5  1.0344297e-17  3.3004048e-19  
5295.0  1.0960376e-17  3.2815804e-19  
5295.5  1.1587247e-17  3.2919717e-19  
5296.0  1.1797467e-17  3.2911847e-19  
5296.5  1.1590312e-17  3.3060228e-19  
5297.0  1.1559711e-17  3.2954682e-19  
5297.5  1.1603902e-17  3.2834567e-19  
5298.0  1.1505305e-17  3.2817233e-19  
5298.5  1.1335073e-17  3.2663646e-19  
5299.0  1.1553772e-17  3.2542813e-19  
5299.5  1.1912967e-17  3.2399582e-19  
5300.0  1.1768483e-17  3.2604855e-19  
5300.5  1.1009213e-17  3.2557206e-19  
5301.0  1.0509102e-17  3.2664403e-19  
5301.5  1.262673e-17  3.2659258e-19  
5302.0  1.3429045e-17  3.2951365e-19  
5302.5  1.3649117e-17  3.2593055e-19  
5303.0  1.0971196e-17  3.2657124e-19  
5303.5  1.0762669e-17  3.2695219e-19  
5304.0  1.0838215e-17  3.276332e-19  
5304.5  1.0576227e-17  3.2777502e-19  
5305.0  1.0818839e-17  3.2756362e-19  
5305.5  1.1938211e-17  3.2701068e-19  
5306.0  1.2336338e-17  3.2675057e-19  
5306.5  1.2085268e-17  3.2825936e-19  
5307.0  1.2251042e-17  3.2737954e-19  
5307.5  1.2528027e-17  3.2435322e-19  
5308.0  1.1954668e-17  3.2426632e-19  
5308.5  1.1242258e-17  3.2118672e-19  
5309.0  1.0605879e-17  3.2418297e-19  
5309.5  1.0092991e-17  3.2223936e-19  
5310.0  9.8779346e-18  3.2235643e-19  
5310.5  1.0420147e-17  3.2185743e-19  
5311.0  1.0193034e-17  3.224259e-19  
5311.5  9.6609955e-18  3.2065534e-19  
5312.0  9.6775101e-18  3.2122366e-19  
5312.5  1.039576e-17  3.2155215e-19  
5313.0  1.1202657e-17  3.7724049e-19  
5313.5  1.1641131e-17  3.2062767e-19  
5314.0  1.1806337e-17  3.2102057e-19  
5314.5  1.1694799e-17  3.231595e-19  
5315.0  1.1476922e-17  3.2295462e-19  
5315.5  1.3287919e-17  3.2170989e-19  
5316.0  1.3487919e-17  3.21701e-19  
5316.5  1.15692e-17  3.2079362e-19  
5317.0  1.1209363e-17  3.1925542e-19  
5317.5  1.1259498e-17  3.1973193e-19  
5318.0  1.1735658e-17  3.1663626e-19  
5318.5  1.2084068e-17  3.1974896e-19  
5319.0  1.1919416e-17  3.1853566e-19  
5319.5  1.1498055e-17  3.1594245e-19  
5320.0  1.1357688e-17  3.1793137e-19  
5320.5  1.1297209e-17  3.1931479e-19  
5321.0  1.1383881e-17  3.1497718e-19  
5321.5  1.3415256e-17  3.1661435e-19  
5322.0  1.1083732e-17  3.1751832e-19  
5322.5  1.0778067e-17  3.1997533e-19  
5323.0  1.0476833e-17  3.1634597e-19  
5323.5  1.0764803e-17  3.1813863e-19  
5324.0  1.1300416e-17  3.1837399e-19  
5324.5  1.1027409e-17  3.1929609e-19  
5325.0  1.0270351e-17  3.1839869e-19  
5325.5  9.761419e-18  3.196509e-19  
5326.0  9.7334837e-18  3.1633318e-19  
5326.5  1.009043e-17  3.1747521e-19  
5327.0  1.0614318e-17  3.1718582e-19  
5327.5  1.0518624e-17  3.1702481e-19  
5328.0  1.0675004e-17  3.1485034e-19  
5328.5  1.0960428e-17  3.1502542e-19  
5329.0  1.1013779e-17  3.1640323e-19  
5329.5  1.0727493e-17  3.16801e-19  
5330.0  1.0538771e-17  3.1602161e-19  
5330.5  1.0773721e-17  3.1626275e-19  
5331.0  1.1395141e-17  3.1484322e-19  
5331.5  1.1916079e-17  3.1503286e-19  
5332.0  1.2130427e-17  3.7035216e-19  
5332.5  1.4008672e-17  3.1400604e-19  
5333.0  1.1536515e-17  3.1411961e-19  
5333.5  1.094876e-17  3.1324636e-19  
5334.0  1.0712593e-17  3.1479849e-19  
5334.5  1.072893e-17  3.1529463e-19  
5335.0  1.1041293e-17  3.136153e-19  
5335.5  1.1331613e-17  3.1306603e-19  
5336.0  1.1251264e-17  3.1375956e-19  
5336.5  1.1367979e-17  3.1584446e-19  
5337.0  1.1605687e-17  3.1591792e-19  
5337.5  1.1099529e-17  3.1420289e-19  
5338.0  1.067954e-17  3.1524373e-19  
5338.5  1.0711846e-17  3.1382765e-19  
5339.0  1.0371382e-17  3.1393505e-19  
5339.5  1.0257677e-17  3.1320124e-19  
5340.0  1.2887509e-17  3.1761677e-19  
5340.5  1.1155015e-17  3.1191105e-19  
5341.0  1.0521959e-17  3.1533819e-19  
5341.5  1.0237162e-17  3.124708e-19  
5342.0  1.1537231e-17  3.1503787e-19  
5342.5  9.7858808e-18  3.1392184e-19  
5343.0  9.9599112e-18  3.1267111e-19  
5343.5  9.9385505e-18  2.985185e-19  
5344.0  9.9998096e-18  3.0645055e-19  
5344.5  1.0939415e-17  3.1131445e-19  
5345.0  1.1399556e-17  3.1216407e-19  
5345.5  1.1099859e-17  3.1129144e-19  
5346.0  1.0676781e-17  3.1152339e-19  
5346.5  1.0693994e-17  3.1130859e-19  
5347.0  1.0687288e-17  3.1104143e-19  
5347.5  1.1051012e-17  3.1291406e-19  
5348.0  1.121701e-17  3.1420731e-19  
5348.5  1.2930835e-17  3.1468875e-19  
5349.0  1.0644242e-17  3.1435941e-19  
5349.5  1.0560938e-17  3.1502701e-19  
5350.0  1.0511415e-17  3.1550739e-19  
5350.5  1.0249566e-17  3.1428337e-19  
5351.0  9.7426798e-18  3.1284999e-19  
5351.5  9.4313176e-18  3.1533283e-19  
5352.0  9.5402455e-18  3.1492452e-19  
5352.5  1.0021147e-17  3.1560299e-19  
5353.0  1.0181016e-17  3.1584067e-19  
5353.5  1.1808436e-17  3.1846221e-19  
5354.0  1.1766102e-17  3.1590524e-19  
5354.5  1.1209898e-17  3.2063788e-19  
5355.0  9.3375229e-18  3.1766465e-19  
5355.5  9.7129327e-18  3.1573016e-19  
5356.0  9.3578539e-18  3.1486353e-19  
5356.5  8.5140085e-18  3.1666417e-19  
5357.0  8.658454e-18  3.1446364e-19  
5357.5  8.9051574e-18  3.1558156e-19  
5358.0  8.7580941e-18  3.1478445e-19  
5358.5  9.3913648e-18  3.132067e-19  
5359.0  1.0189533e-17  3.1027618e-19  
5359.5  1.029295e-17  3.1616824e-19  
5360.0  1.0135008e-17  3.1255228e-19  
5360.5  1.1182449e-17  3.1399174e-19  
5361.0  1.1457478e-17  3.1424105e-19  
5361.5  1.004523e-17  3.1355019e-19  
5362.0  9.7308565e-18  3.1440329e-19  
5362.5  9.314973e-18  3.1621893e-19  
5363.0  9.4080071e-18  3.1663913e-19  
5363.5  1.0947674e-17  3.167927e-19  
5364.0  1.1009446e-17  3.1517882e-19  
5364.5  1.0980736e-17  3.163388e-19  
5365.0  8.6184786e-18  3.1727118e-19  
5365.5  8.0810587e-18  3.1555543e-19  
5366.0  8.4026356e-18  3.1626663e-19  
5366.5  8.6959972e-18  3.1689915e-19  
5367.0  9.0451326e-18  3.1821659e-19  
5367.5  9.1268046e-18  3.1909995e-19  
5368.0  9.2403709e-18  3.1847882e-19  
5368.5  9.4737012e-18  3.1898832e-19  
5369.0  9.5463104e-18  3.7676954e-19  
5369.5  9.0486811e-18  3.7347319e-19  
5370.0  8.7321146e-18  3.7272674e-19  
5370.5  8.7902938e-18  3.1955672e-19  
5371.0  8.5346259e-18  3.2083344e-19  
5371.5  8.1135755e-18  3.189359e-19  
5372.0  8.1383476e-18  3.2243937e-19  
5372.5  8.7552369e-18  3.2256164e-19  
5373.0  8.8769205e-18  3.2417777e-19  
5373.5  8.6728865e-18  3.2132621e-19  
5374.0  8.9131309e-18  3.2467851e-19  
5374.5  9.2261037e-18  3.2353723e-19  
5375.0  8.6737667e-18  3.2352047e-19  
5375.5  7.9124789e-18  3.2397687e-19  
5376.0  7.4838436e-18  3.2547289e-19  
5376.5  7.2525461e-18  3.2456081e-19  
5377.0  7.1321624e-18  3.263186e-19  
5377.5  7.703388e-18  3.2568836e-19  
5378.0  7.597867e-18  3.2725609e-19  
5378.5  7.6981967e-18  3.2962947e-19  
5379.0  8.0584775e-18  3.3026504e-19  
5379.5  7.7507956e-18  3.2913408e-19  
5380.0  7.4503012e-18  3.2904306e-19  
5380.5  7.797974e-18  3.3031833e-19  
5381.0  8.3355425e-18  3.3058465e-19  
5381.5  8.4410723e-18  3.3096156e-19  
5382.0  8.009588e-18  3.3074415e-19  
5382.5  7.9263268e-18  3.3036336e-19  
5383.0  8.0705245e-18  3.2944129e-19  
5383.5  8.3889955e-18  3.3189709e-19  
5384.0  8.1567644e-18  3.3327702e-19  
5384.5  7.8731904e-18  3.3219921e-19  
5385.0  7.8798803e-18  3.2936749e-19  
5385.5  7.7840906e-18  3.3105299e-19  
5386.0  8.2325841e-18  3.2827476e-19  
5386.5  8.9374958e-18  3.2962898e-19  
5387.0  8.3453152e-18  3.2924352e-19  
5387.5  7.0856349e-18  3.2869554e-19  
5388.0  6.0443383e-18  3.2645399e-19  
5388.5  5.8793714e-18  3.2748217e-19  
5389.0  6.089202e-18  3.8656045e-19  
5389.5  6.3201496e-18  3.8429089e-19  
5390.0  6.5359076e-18  3.8027759e-19  
5390.5  6.5446378e-18  3.2712019e-19  
5391.0  6.4181631e-18  3.2289929e-19  
5391.5  6.7496043e-18  3.2473101e-19  
5392.0  7.2240029e-18  3.2289971e-19  
5392.5  7.3460181e-18  3.220764e-19  
5393.0  7.0144155e-18  3.2100259e-19  
5393.5  6.3517451e-18  3.21369e-19  
5394.0  5.965908e-18  3.2203171e-19  
5394.5  6.1269437e-18  3.2158799e-19  
5395.0  6.1461032e-18  3.2111739e-19  
5395.5  5.705923e-18  3.2073496e-19  
5396.0  5.3165827e-18  3.2221791e-19  
5396.5  5.4342159e-18  3.2267246e-19  
5397.0  5.6107564e-18  3.2071906e-19  
5397.5  6.235605e-18  3.2092209e-19  
5398.0  6.861409e-18  3.1986437e-19  
5398.5  7.0068072e-18  3.2062579e-19  
5399.0  6.7090474e-18  3.2234997e-19  
5399.5  6.5612838e-18  3.198931e-19  
5400.0  7.1893052e-18  3.2025123e-19  
5400.5  7.0454938e-18  3.1812488e-19  
5401.0  6.821424e-18  3.198089e-19  
5401.5  6.5369191e-18  3.1749535e-19  
5402.0  6.3060866e-18  3.1809517e-19  
5402.5  5.7324685e-18  3.1927422e-19  
5403.0  5.3808172e-18  3.2103109e-19  
5403.5  5.2528248e-18  3.1867553e-19  
5404.0  5.1103217e-18  3.2229589e-19  
5404.5  4.8696105e-18  3.1759748e-19  
5405.0  4.838621e-18  3.2018213e-19  
5405.5  4.8507306e-18  3.2015761e-19  
5406.0  4.7701946e-18  3.2089276e-19  
5406.5  4.6114619e-18  3.1958314e-19  
5407.0  4.5483636e-18  3.2030057e-19  
5407.5  4.6901539e-18  3.2035644e-19  
5408.0  4.5823861e-18  3.1989046e-19  
5408.5  4.4095508e-18  3.1949906e-19  
5409.0  4.7336234e-18  3.2173235e-19  
5409.5  4.8488593e-18  3.1773065e-19  
5410.0  4.7403687e-18  3.1953016e-19  
5410.5  4.6482973e-18  3.1987136e-19  
5411.0  4.6727474e-18  3.1992181e-19  
5411.5  4.6410939e-18  3.1915314e-19  
5412.0  4.2027751e-18  3.1867541e-19  
5412.5  3.7232713e-18  3.1802156e-19  
5413.0  3.5295618e-18  3.1906844e-19  
5413.5  3.3218578e-18  3.2034618e-19  
5414.0  3.3000586e-18  3.2000807e-19  
5414.5  3.5017043e-18  3.197916e-19  
5415.0  3.8613324e-18  3.2050188e-19  
5415.5  4.2902148e-18  3.2081713e-19  
5416.0  4.4004006e-18  3.2218926e-19  
5416.5  4.6384384e-18  3.2256942e-19  
5417.0  5.4079814e-18  3.2109876e-19  
5417.5  3.9512385e-18  3.2340834e-19  
5418.0  3.0328321e-18  3.2083547e-19  
5418.5  3.2772715e-18  3.2106122e-19  
5419.0  3.9115449e-18  3.2310227e-19  
5419.5  4.1420927e-18  3.2034353e-19  
5420.0  3.4743798e-18  3.2208243e-19  
5420.5  3.2396943e-18  3.1915082e-19  
5421.0  3.6587521e-18  3.2027687e-19  
5421.5  4.0241718e-18  3.2249482e-19  
5422.0  3.7214925e-18  3.2211059e-19  
5422.5  3.3792223e-18  3.210678e-19  
5423.0  3.2541599e-18  3.2165342e-19  
5423.5  3.795101e-18  3.2062551e-19  
5424.0  3.8759136e-18  3.1978269e-19  
5424.5  3.1201598e-18  3.2209758e-19  
5425.0  2.6764518e-18  3.2198384e-19  
5425.5  3.0056589e-18  3.2019697e-19  
5426.0  3.7731968e-18  3.1991458e-19  
5426.5  4.1033288e-18  3.2201787e-19  
5427.0  3.7815054e-18  3.2086131e-19  
5427.5  3.2440838e-18  3.2023499e-19  
5428.0  3.1665661e-18  3.1916144e-19  
5428.5  3.7305836e-18  3.1945844e-19  
5429.0  3.9032679e-18  3.1863717e-19  
5429.5  3.3974398e-18  3.1999388e-19  
5430.0  3.0121238e-18  3.1967999e-19  
5430.5  2.7202282e-18  3.2020541e-19  
5431.0  3.0761148e-18  3.2057722e-19  
5431.5  3.4538174e-18  3.2128948e-19  
5432.0  3.184372e-18  3.2103381e-19  
5432.5  2.8003711e-18  3.1808196e-19  
5433.0  2.7751503e-18  3.190505e-19  
5433.5  3.0173221e-18  3.1680562e-19  
5434.0  3.3824591e-18  3.1790815e-19  
5434.5  3.0010509e-18  3.1915742e-19  
5435.0  2.7891269e-18  3.1936285e-19  
5435.5  3.0082566e-18  3.1833074e-19  
5436.0  2.8231129e-18  3.1866994e-19  
5436.5  2.0086427e-18  3.1610104e-19  
5437.0  2.0276014e-18  3.1811229e-19  
5437.5  2.4576489e-18  3.1641165e-19  
5438.0  2.8437458e-18  3.1548785e-19  
5438.5  2.9187562e-18  3.1717489e-19  
5439.0  3.0533723e-18  3.1436665e-19  
5439.5  2.8018131e-18  3.1639727e-19  
5440.0  2.7291119e-18  3.1620324e-19  
5440.5  2.9945653e-18  3.1324682e-19  
5441.0  3.128741e-18  3.1436686e-19  
5441.5  2.9180435e-18  3.1019482e-19  
5442.0  2.9256915e-18  3.1232277e-19  
5442.5  2.7796423e-18  3.1379263e-19  
5443.0  2.5169065e-18  3.167924e-19  
5443.5  2.2744805e-18  3.1459135e-19  
5444.0  2.1005959e-18  3.1676597e-19  
5444.5  2.0151377e-18  3.1811203e-19  
5445.0  2.147157e-18  3.1780909e-19  
5445.5  2.4064929e-18  3.1616183e-19  
5446.0  2.7406668e-18  3.1487229e-19  
5446.5  2.8766514e-18  3.1585667e-19  
5447.0  2.5949229e-18  3.1571194e-19  
5447.5  2.3900729e-18  3.1520799e-19  
5448.0  2.2078349e-18  3.1561361e-19  
5448.5  2.115073e-18  3.155614e-19  
5449.0  2.0556241e-18  3.1453724e-19  
5449.5  2.4118712e-18  3.136616e-19  
5450.0  2.7128854e-18  3.1402181e-19  
5450.5  2.5259772e-18  3.1526598e-19  
5451.0  1.4140243e-18  3.1358844e-19  
5451.5  1.132237e-18  3.1321401e-19  
5452.0  1.569609e-18  3.1399102e-19  
5452.5  2.303413e-18  3.1497517e-19  
5453.0  2.3953216e-18  3.1428759e-19  
5453.5  2.6613825e-18  3.1324641e-19  
5454.0  3.5104471e-18  3.1422519e-19  
5454.5  4.0186659e-18  3.1433101e-19  
5455.0  3.0521727e-18  3.1240858e-19  
5455.5  2.0750855e-18  3.1555486e-19  
5456.0  1.3990084e-18  3.1513719e-19  
5456.5  1.8359287e-18  3.1696152e-19  
5457.0  2.4180316e-18  3.1145385e-19  
5457.5  2.1065439e-18  3.1464908e-19  
5458.0  1.6988842e-18  3.1495466e-19  
5458.5  1.9614902e-18  3.1806027e-19  
5459.0  2.0862721e-18  3.1622999e-19  
5459.5  2.2617028e-18  3.1608247e-19  
5460.0  2.7094582e-18  3.1293407e-19  
5460.5  3.0243883e-18  3.1502962e-19  
5461.0  3.3810589e-18  3.1503484e-19  
5461.5  3.1935924e-18  3.1447668e-19  
5462.0  2.0827117e-18  3.1573934e-19  
5462.5  1.6798244e-18  3.1534272e-19  
5463.0  1.8795205e-18  3.1474709e-19  
5463.5  1.4329193e-18  3.1572865e-19  
5464.0  1.5834148e-18  3.151607e-19  
5464.5  2.6971162e-18  3.1444651e-19  
5465.0  3.1779406e-18  3.1544296e-19  
5465.5  2.7910713e-18  3.1415805e-19  
5466.0  2.7002041e-18  3.1347794e-19  
5466.5  3.0085529e-18  3.134824e-19  
5467.0  3.3047756e-18  3.1729211e-19  
5467.5  2.757069e-18  3.1360585e-19  
5468.0  2.1234274e-18  3.1456075e-19  
5468.5  1.9558916e-18  3.1515204e-19  
5469.0  1.4551334e-18  3.1656063e-19  
5469.5  1.3971255e-18  3.1894826e-19  
5470.0  2.2985251e-18  3.179948e-19  
5470.5  2.5239042e-18  3.1477824e-19  
5471.0  2.5036023e-18  3.1544753e-19  
5471.5  2.6630651e-18  3.1497794e-19  
5472.0  3.3515687e-18  3.1770457e-19  
5472.5  3.3865801e-18  3.1452849e-19  
5473.0  2.7597356e-18  3.1620753e-19  
5473.5  2.275212e-18  3.1570812e-19  
5474.0  2.6932323e-18  3.1401801e-19  
5474.5  2.9526261e-18  3.1296218e-19  
5475.0  2.8238764e-18  3.1571576e-19  
5475.5  2.7109215e-18  3.1616745e-19  
5476.0  2.5261805e-18  3.1452544e-19  
5476.5  2.3936878e-18  3.1282548e-19  
5477.0  2.3209783e-18  3.1506674e-19  
5477.5  2.2114908e-18  3.1499638e-19  
5478.0  2.1609378e-18  3.138654e-19  
5478.5  2.3599758e-18  3.1320659e-19  
5479.0  3.1182665e-18  3.7074123e-19  
5479.5  3.6676681e-18  3.1678428e-19  
5480.0  3.7018819e-18  3.1674381e-19  
5480.5  3.6088059e-18  3.178755e-19  
5481.0  3.4806994e-18  3.1962525e-19  
5481.5  3.0794245e-18  3.2088342e-19  
5482.0  2.6175511e-18  3.220221e-19  
5482.5  2.6128602e-18  3.2390695e-19  
5483.0  3.0579464e-18  3.2178962e-19  
5483.5  3.055533e-18  3.2542629e-19  
5484.0  2.1859133e-18  3.2497541e-19  
5484.5  2.059643e-18  3.2668903e-19  
5485.0  2.307339e-18  3.2531562e-19  
5485.5  2.5218264e-18  3.2352366e-19  
5486.0  2.620866e-18  3.2463611e-19  
5486.5  2.5972858e-18  3.2483019e-19  
5487.0  2.270978e-18  3.2586746e-19  
5487.5  1.7164331e-18  3.2345009e-19  
5488.0  1.9458598e-18  3.2334102e-19  
5488.5  2.0722231e-18  3.2162838e-19  
5489.0  1.8702698e-18  3.1922629e-19  
5489.5  2.0595504e-18  3.1872808e-19  
5490.0  2.0973631e-18  3.1909974e-19  
5490.5  1.9260524e-18  3.18354e-19  
5491.0  2.0813434e-18  3.1853565e-19  
5491.5  1.9047533e-18  3.1818471e-19  
5492.0  1.9130607e-18  3.1562408e-19  
5492.5  3.2834892e-18  3.1563578e-19  
5493.0  4.4552316e-18  3.1388591e-19  
5493.5  3.6988483e-18  3.1743605e-19  
5494.0  1.9596122e-18  3.1611303e-19  
5494.5  1.1505915e-18  3.1415757e-19  
5495.0  1.4777889e-18  3.1468688e-19  
5495.5  2.1230437e-18  3.1426619e-19  
5496.0  2.0539774e-18  3.1494711e-19  
5496.5  1.8887585e-18  3.1819623e-19  
5497.0  2.2125378e-18  3.1765763e-19  
5497.5  2.3255024e-18  3.1475492e-19  
5498.0  1.963107e-18  3.1621926e-19  
5498.5  1.8895564e-18  3.1712721e-19  
5499.0  2.2621285e-18  3.1758348e-19  
5499.5  2.4817882e-18  3.1709941e-19  
5500.0  2.4649798e-18  3.1825501e-19  
5500.5  2.3344951e-18  3.1849828e-19  
5501.0  2.1872969e-18  3.1829995e-19  
5501.5  2.2198381e-18  3.166124e-19  
5502.0  2.4133312e-18  3.1470404e-19  
5502.5  2.1237607e-18  3.1626026e-19  
5503.0  1.804935e-18  3.1496775e-19  
5503.5  1.8315849e-18  3.1698752e-19  
5504.0  1.6617866e-18  3.1876322e-19  
5504.5  1.4633213e-18  3.1246777e-19  
5505.0  1.2736235e-18  3.1324342e-19  
5505.5  9.7626088e-19  3.1517165e-19  
5506.0  1.1700968e-18  3.1405457e-19  
5506.5  1.3787261e-18  3.1436009e-19  
5507.0  1.5978564e-18  3.132945e-19  
5507.5  1.6601273e-18  3.1190213e-19  
5508.0  1.5358682e-18  3.1254388e-19  
5508.5  1.394001e-18  3.1122958e-19  
5509.0  2.0093209e-18  3.1365807e-19  
5509.5  2.158647e-18  3.1056203e-19  
5510.0  1.5770443e-18  3.136623e-19  
5510.5  9.2376577e-19  3.1410441e-19  
5511.0  1.0033591e-18  3.1346606e-19  
5511.5  1.7289748e-18  3.1216745e-19  
5512.0  2.7277356e-18  3.142453e-19  
5512.5  3.2615912e-18  3.1276219e-19  
5513.0  2.7614959e-18  3.1468611e-19  
5513.5  1.9043154e-18  3.1582138e-19  
5514.0  1.92905e-18  3.1471779e-19  
5514.5  2.5512677e-18  3.1465636e-19  
5515.0  3.2558506e-18  3.1544544e-19  
5515.5  3.2212911e-18  3.1368147e-19  
5516.0  2.6652799e-18  3.1355554e-19  
5516.5  1.9915807e-18  3.168753e-19  
5517.0  1.6800989e-18  3.16078e-19  
5517.5  1.2709621e-18  3.1402693e-19  
5518.0  5.9189118e-19  3.1385132e-19  
5518.5  6.1873742e-19  3.1625097e-19  
5519.0  1.5163972e-18  3.1277822e-19  
5519.5  2.1483916e-18  3.1315675e-19  
5520.0  2.0875364e-18  3.1672269e-19  
5520.5  1.5169076e-18  3.1677569e-19  
5521.0  1.169507e-18  3.1357886e-19  
5521.5  1.3994219e-18  3.146882e-19  
5522.0  1.8080411e-18  3.1316833e-19  
5522.5  1.9696269e-18  3.1242659e-19  
5523.0  1.8496216e-18  3.1167299e-19  
5523.5  2.0063644e-18  3.1369982e-19  
5524.0  2.0211411e-18  3.1111167e-19  
5524.5  2.0486718e-18  3.1060567e-19  
5525.0  1.295198e-18  2.887441e-19  
5525.5  1.0948944e-18  2.8880732e-19  
5526.0  1.2329126e-18  2.8746634e-19  
5526.5  2.3615964e-18  2.8682281e-19  
5527.0  3.1683881e-18  2.8598814e-19  
5527.5  3.1491716e-18  2.8835364e-19  
5528.0  2.3643217e-18  2.8880533e-19  
5528.5  2.4742325e-18  2.8749184e-19  
5529.0  2.3330998e-18  2.8828097e-19  
5529.5  2.2640699e-18  2.885484e-19  
5530.0  2.2334722e-18  2.8863702e-19  
5530.5  2.051792e-18  2.901708e-19  
5531.0  1.869693e-18  2.8970687e-19  
5531.5  2.0139583e-18  2.8797608e-19  
5532.0  2.3633036e-18  2.8969521e-19  
5532.5  2.3468211e-18  2.9087855e-19  
5533.0  1.9660538e-18  2.9209094e-19  
5533.5  1.7021296e-18  2.8940521e-19  
5534.0  1.8114974e-18  2.8907633e-19  
5534.5  2.0649588e-18  2.8983042e-19  
5535.0  2.2380112e-18  2.9016464e-19  
5535.5  2.5613324e-18  2.8959407e-19  
5536.0  2.6157015e-18  2.8931323e-19  
5536.5  2.6803613e-18  2.8856787e-19  
5537.0  2.860587e-18  2.885168e-19  
5537.5  2.8782375e-18  2.8906708e-19  
5538.0  2.4983335e-18  2.8926179e-19  
5538.5  2.3317148e-18  2.8554893e-19  
5539.0  2.6660451e-18  2.8853171e-19  
5539.5  3.0917728e-18  2.8625739e-19  
5540.0  3.0327827e-18  2.8944327e-19  
5540.5  2.0876453e-18  2.8962732e-19  
5541.0  7.0666159e-19  2.8832433e-19  
5541.5  1.1315074e-18  2.8633201e-19  
5542.0  1.8292048e-18  2.8894919e-19  
5542.5  2.4434352e-18  2.8825356e-19  
5543.0  3.0036973e-18  2.8851485e-19  
5543.5  2.9740522e-18  2.8651799e-19  
5544.0  2.5621822e-18  2.8704934e-19  
5544.5  1.9707073e-18  2.8742815e-19  
5545.0  1.8161059e-18  2.8709847e-19  
5545.5  1.8817408e-18  2.8794644e-19  
5546.0  1.6136301e-18  2.87856e-19  
5546.5  1.7843587e-18  2.8839737e-19  
5547.0  1.3711584e-18  2.8914383e-19  
5547.5  1.2680419e-18  2.8848735e-19  
5548.0  1.6514637e-18  2.8762192e-19  
5548.5  1.417618e-18  2.8804927e-19  
5549.0  1.3174195e-18  2.8947214e-19  
5549.5  1.6681739e-18  2.8800855e-19  
5550.0  1.8952145e-18  2.8836655e-19  
5550.5  1.6419053e-18  2.8902419e-19  
5551.0  1.4685096e-18  2.8827396e-19  
5551.5  1.7371689e-18  2.8913179e-19  
5552.0  2.4291894e-18  2.8848754e-19  
5552.5  2.5538444e-18  2.9002282e-19  
5553.0  2.4676871e-18  2.8869658e-19  
5553.5  2.3025327e-18  2.9138128e-19  
5554.0  2.2947058e-18  2.8958184e-19  
5554.5  1.6039473e-18  2.9076214e-19  
5555.0  9.7445682e-19  2.8706222e-19  
5555.5  1.3534734e-18  2.8780591e-19  
5556.0  2.0310389e-18  2.8799704e-19  
5556.5  2.2283293e-18  2.8480261e-19  
5557.0  2.0530381e-18  2.8422625e-19  
5557.5  1.6397632e-18  2.846564e-19  
5558.0  1.2025077e-18  2.8199176e-19  
5558.5  7.7074775e-19  2.8153097e-19  
5559.0  8.0262078e-19  2.8141666e-19  
5559.5  1.1086602e-18  2.8247356e-19  
5560.0  1.4575905e-18  2.8072138e-19  
5560.5  1.3440028e-18  2.8176333e-19  
5561.0  1.0970986e-18  2.7957076e-19  
5561.5  1.0084131e-18  2.7933899e-19  
5562.0  1.0678541e-18  2.7850908e-19  
5562.5  1.2064578e-18  2.7911107e-19  
5563.0  1.2634203e-18  2.79446e-19  
5563.5  1.431592e-18  2.794367e-19  
5564.0  1.1328632e-18  2.7928708e-19  
5564.5  1.0271559e-18  2.7742525e-19  
5565.0  7.0457334e-19  2.7731106e-19  
5565.5  1.3051287e-18  2.7487849e-19  
5566.0  1.8552108e-18  2.8245513e-19  
5566.5  1.5093851e-18  2.7603927e-19  
5567.0  1.2520666e-18  2.7375185e-19  
5567.5  1.1265311e-18  2.724115e-19  
5568.0  1.129254e-18  2.7427111e-19  
5568.5  1.0913111e-18  2.7108267e-19  
5569.0  1.4610268e-18  2.7425291e-19  
5569.5  2.3794343e-18  2.7327303e-19  
5570.0  2.7068403e-18  2.73259e-19  
5570.5  2.7114148e-18  2.695159e-19  
5571.0  2.933536e-18  2.6956823e-19  
5571.5  3.0141506e-18  2.7064404e-19  
5572.0  2.3052381e-18  2.6962663e-19  
5572.5  2.8525228e-18  2.6945001e-19  
5573.0  2.1375446e-18  2.6943706e-19  
5573.5  3.3141284e-18  2.678535e-19  
5574.0  1.4471703e-18  2.6909703e-19  
5574.5  -3.8046571e-18  2.6891497e-19  
5575.0  2.5082981e-18  2.6921219e-19  
5575.5  4.1626346e-18  1.6637762e-18  
5576.0  -7.0763912e-20  1.6406349e-18  
5576.5  1.1483873e-18  1.6267654e-18  
5577.0  1.3701827e-18  1.6168344e-18  
5577.5  2.5399757e-18  1.5922096e-18  
5578.0  3.715549e-18  1.5694671e-18  
5578.5  1.6342378e-18  1.5644537e-18  
5579.0  -2.5956868e-18  1.5496201e-18  
5579.5  -3.5419585e-18  1.5298717e-18  
5580.0  8.874184e-18  1.5135042e-18  
5580.5  4.5337891e-18  1.4962743e-18  
5581.0  -4.3997873e-18  1.474312e-18  
5581.5  -1.0603142e-18  1.4636113e-18  
5582.0  2.2936327e-18  1.4605459e-18  
5582.5  3.1609416e-18  1.4355314e-18  
5583.0  1.4026222e-18  1.4099198e-18  
5583.5  1.2315331e-18  1.3972299e-18  
5584.0  5.5631103e-19  1.3804754e-18  
5584.5  4.8610373e-19  1.3686048e-18  
5585.0  1.6194441e-19  1.3573314e-18  
5585.5  1.1522776e-19  1.3467643e-18  
5586.0  -2.1811634e-19  1.3286897e-18  
5586.5  4.1016064e-19  1.3126154e-18  
5587.0  5.1304236e-19  1.3059249e-18  
5587.5  8.3057343e-19  1.2833224e-18  
5588.0  5.6972218e-19  1.2607183e-18  
5588.5  1.1446328e-18  1.2538222e-18  
5589.0  7.8396717e-19  1.243777e-18  
5589.5  8.3219479e-19  1.2278726e-18  
5590.0  1.7508887e-18  1.4225811e-18  
5590.5  2.6847295e-18  1.2050406e-18  
5591.0  3.4802467e-18  1.1856313e-18  
5591.5  4.0299689e-18  1.1744426e-18  
5592.0  3.905157e-18  1.1665891e-18  
5592.5  2.8314433e-18  1.3787036e-18  
5593.0  1.29591e-18  1.1333814e-18  
5593.5  6.5118789e-19  1.1241533e-18  
5594.0  4.2133327e-19  1.1079996e-18  
5594.5  1.543008e-18  1.0979653e-18  
5595.0  1.996265e-18  1.0921062e-18  
5595.5  1.6921455e-18  1.0798124e-18  
5596.0  1.8651489e-20  1.0609508e-18  
5596.5  -1.0723483e-18  1.0534339e-18  
5597.0  -9.422269e-19  1.2558913e-18  
5597.5  -5.9018391e-20  1.2515459e-18  
5598.0  1.597483e-18  1.2786859e-18  
5598.5  1.7360365e-18  1.3669729e-18  
5599.0  9.5458784e-19  1.5581505e-18  
5599.5  4.6608198e-20  1.3953197e-18  
5600.0  -2.7194321e-19  1.4199043e-18  
5600.5  -4.4414224e-19  1.4087851e-18  
5601.0  -3.773316e-19  1.3928564e-18  
5601.5  -7.2304982e-20  1.3781098e-18  
5602.0  5.1730675e-19  1.3637559e-18  
5602.5  4.9780136e-19  1.3464556e-18  
5603.0  2.4843864e-19  1.3307098e-18  
5603.5  -1.9618178e-19  1.3153492e-18  
5604.0  -5.2129288e-19  1.2994217e-18  
5604.5  -1.5594957e-19  1.278827e-18  
5605.0  3.2434704e-19  1.2389773e-18  
5605.5  4.9835767e-19  1.1349011e-18  
5606.0  2.9630539e-19  9.843297e-19  
5606.5  2.1302891e-19  8.782631e-19  
5607.0  7.7478157e-19  8.4312633e-19  
5607.5  9.0693275e-19  8.263758e-19  
5608.0  1.3439803e-18  8.1118174e-19  
5608.5  8.3155716e-19  8.0187274e-19  
5609.0  7.1308047e-19  7.9014204e-19  
5609.5  8.05096e-19  7.7809535e-19  
5610.0  9.2784591e-19  7.6817116e-19  
5610.5  7.2681114e-19  7.5913958e-19  
5611.0  1.1750974e-18  7.4966643e-19  
5611.5  1.3472012e-18  7.4574379e-19  
5612.0  1.3883235e-18  7.3888941e-19  
5612.5  1.4797288e-18  7.2644824e-19  
5613.0  1.3140089e-18  7.171712e-19  
5613.5  1.3164108e-18  7.1311387e-19  
5614.0  1.4796726e-18  7.0560568e-19  
5614.5  1.9362205e-18  6.9537746e-19  
5615.0  2.0332838e-18  6.9122777e-19  
5615.5  1.3524189e-18  6.8572857e-19  
5616.0  6.2537319e-19  6.7512043e-19  
5616.5  -1.4903523e-20  6.6947832e-19  
5617.0  2.0291426e-19  6.6453056e-19  
5617.5  4.8575494e-19  6.5382567e-19  
5618.0  1.1910466e-18  6.4296844e-19  
5618.5  1.1215153e-18  6.3648119e-19  
5619.0  9.9869313e-19  6.2905329e-19  
5619.5  8.9131762e-19  6.2449335e-19  
5620.0  8.7707656e-19  6.2008832e-19  
5620.5  5.3711247e-19  6.143774e-19  
5621.0  6.5896918e-19  6.0530133e-19  
5621.5  1.1489246e-18  5.9738934e-19  
5622.0  1.589671e-18  5.9222406e-19  
5622.5  2.060957e-18  5.8548211e-19  
5623.0  2.0407585e-18  5.8353015e-19  
5623.5  1.8740814e-18  5.7808794e-19  
5624.0  1.4522307e-18  5.6768506e-19  
5624.5  1.3655898e-18  5.6181863e-19  
5625.0  1.0290171e-18  5.5964077e-19  
5625.5  1.0330749e-18  5.5344701e-19  
5626.0  8.3562612e-19  5.4690583e-19  
5626.5  8.0687901e-19  5.427652e-19  
5627.0  6.4400439e-19  5.3953183e-19  
5627.5  8.3580674e-19  5.3287185e-19  
5628.0  1.0797434e-18  5.2837817e-19  
5628.5  1.6099116e-18  5.2430219e-19  
5629.0  1.6513176e-18  5.1684454e-19  
5629.5  1.7161314e-18  5.1263673e-19  
5630.0  1.8621828e-18  5.0950232e-19  
5630.5  1.2154874e-18  5.0535058e-19  
5631.0  9.5690804e-19  4.994734e-19  
5631.5  8.3879754e-19  4.9413765e-19  
5632.0  9.517019e-19  4.908115e-19  
5632.5  1.0878944e-18  4.8668237e-19  
5633.0  9.0120145e-19  4.8234438e-19  
5633.5  9.9830468e-19  4.7661788e-19  
5634.0  6.3234502e-19  4.7115506e-19  
5634.5  6.3453729e-19  4.6613155e-19  
5635.0  4.9160113e-19  4.6336692e-19  
5635.5  7.2921116e-19  4.5852124e-19  
5636.0  8.638449e-19  4.5379112e-19  
5636.5  8.8017119e-19  4.4984358e-19  
5637.0  1.0142819e-18  4.4629205e-19  
5637.5  9.7826086e-19  4.4243418e-19  
5638.0  9.360109e-19  4.3855739e-19  
5638.5  1.1746944e-18  4.3405628e-19  
5639.0  1.0615545e-18  4.2917492e-19  
5639.5  1.137634e-18  4.2760131e-19  
5640.0  1.1223893e-18  4.2610746e-19  
5640.5  8.2838842e-19  4.2142565e-19  
5641.0  5.2949536e-19  4.1464889e-19  
5641.5  2.7831693e-19  4.1040858e-19  
5642.0  4.5917853e-20  4.087108e-19  
5642.5  -4.6557828e-20  4.0528589e-19  
5643.0  1.2927033e-19  4.0347097e-19  
5643.5  4.0283756e-19  4.0012232e-19  
5644.0  5.2392466e-19  3.9500762e-19  
5644.5  6.0294442e-19  3.9136442e-19  
5645.0  2.4648426e-19  3.9045028e-19  
5645.5  -1.8704557e-19  3.8701091e-19  
5646.0  -3.5986099e-19  3.8292378e-19  
5646.5  -1.215625e-19  3.8142596e-19  
5647.0  3.6437315e-19  3.7946121e-19  
5647.5  6.6285274e-19  3.7617933e-19  
5648.0  6.9298288e-19  3.7364967e-19  
5648.5  4.5790302e-19  3.7077544e-19  
5649.0  -1.8475921e-19  3.6759045e-19  
5649.5  -4.4680461e-19  3.6451936e-19  
5650.0  -3.870239e-19  3.6215325e-19  
5650.5  -3.0847925e-20  3.5947798e-19  
5651.0  5.608015e-20  3.5671724e-19  
5651.5  7.7628268e-21  3.5384277e-19  
5652.0  1.2649573e-19  3.499783e-19  
5652.5  4.1289264e-19  3.4611201e-19  
5653.0  7.2581327e-19  3.4386444e-19  
5653.5  1.1169212e-18  3.4386664e-19  
5654.0  1.4223636e-18  3.401697e-19  
5654.5  1.4599453e-18  3.3682017e-19  
5655.0  1.3509185e-18  3.3641234e-19  
5655.5  8.7118e-19  3.3280612e-19  
5656.0  4.7730973e-19  3.2901397e-19  
5656.5  2.5679429e-19  3.2719435e-19  
5657.0  -1.2581297e-20  3.2590717e-19  
5657.5  1.8085023e-19  3.2282842e-19  
5658.0  3.4428489e-19  3.1956168e-19  
5658.5  8.1146081e-19  3.1873372e-19  
5659.0  1.0731269e-18  3.1634642e-19  
5659.5  1.2660327e-18  3.1468273e-19  
5660.0  1.3245836e-18  3.1291426e-19  
5660.5  6.1900951e-19  3.1018321e-19  
5661.0  3.7214157e-19  3.0794165e-19  
5661.5  2.6970993e-19  3.0640234e-19  
5662.0  5.4875011e-19  3.0583762e-19  
5662.5  3.7987894e-19  3.0322766e-19  
5663.0  6.6971124e-19  3.006555e-19  
5663.5  7.6581815e-19  3.0020976e-19  
5664.0  6.6070536e-19  2.9765226e-19  
5664.5  8.068126e-19  2.9565049e-19  
5665.0  1.1134678e-18  2.949961e-19  
5665.5  1.3349984e-18  2.9212775e-19  
5666.0  1.4403203e-18  2.8867045e-19  
5666.5  1.1446378e-18  2.8791497e-19  
5667.0  6.1188351e-19  2.8698011e-19  
5667.5  3.0538108e-19  2.8442715e-19  
5668.0  5.0058059e-20  2.8335552e-19  
5668.5  1.2691679e-19  2.8276211e-19  
5669.0  3.7016828e-19  2.8050603e-19  
5669.5  4.2890832e-19  2.7923457e-19  
5670.0  5.5846332e-19  2.7787197e-19  
5670.5  4.9664778e-19  2.74837e-19  
5671.0  7.4756877e-19  2.7304537e-19  
5671.5  1.1533851e-18  2.7256313e-19  
5672.0  1.4172486e-18  2.7116151e-19  
5672.5  1.2181777e-18  2.6902575e-19  
5673.0  8.9424461e-19  2.6823043e-19  
5673.5  1.4396696e-19  2.6706859e-19  
5674.0  -1.5651789e-19  2.6364797e-19  
5674.5  -1.9155196e-19  2.6117268e-19  
5675.0  2.4810791e-19  2.607764e-19  
5675.5  3.6692375e-19  2.5981964e-19  
5676.0  2.8753694e-19  2.5799182e-19  
5676.5  -2.2654894e-21  2.5735664e-19  
5677.0  -2.1862789e-19  2.5610721e-19  
5677.5  -2.1422623e-19  2.5403797e-19  
5678.0  -4.2513006e-19  2.5313125e-19  
5678.5  -1.3068e-19  2.5294457e-19  
5679.0  3.1529222e-19  2.5193245e-19  
5679.5  7.0150463e-19  2.5062681e-19  
5680.0  1.3472584e-18  2.5041098e-19  
5680.5  1.5293268e-18  2.4802717e-19  
5681.0  1.6661096e-18  2.4559823e-19  
5681.5  1.5096235e-18  2.4524668e-19  
5682.0  1.0521727e-18  2.4399819e-19  
5682.5  2.1376406e-19  2.4250352e-19  
5683.0  1.8435758e-19  2.4142545e-19  
5683.5  2.4070766e-19  2.4090867e-19  
5684.0  4.0600598e-19  2.3941525e-19  
5684.5  4.7407097e-19  2.3828844e-19  
5685.0  6.7472127e-19  2.3826906e-19  
5685.5  6.2748457e-19  2.3604866e-19  
5686.0  5.7451594e-19  2.3472197e-19  
5686.5  4.7352286e-19  2.3474708e-19  
5687.0  4.1713555e-19  2.344418e-19  
5687.5  6.9772777e-19  2.3264119e-19  
5688.0  6.0433533e-19  2.3222365e-19  
5688.5  7.6612332e-19  2.3188873e-19  
5689.0  3.730722e-19  2.3006604e-19  
5689.5  2.2186978e-20  2.2958365e-19  
5690.0  3.0049004e-19  2.2989594e-19  
5690.5  7.939021e-19  2.2885833e-19  
5691.0  1.2573987e-18  2.2842551e-19  
5691.5  1.7102571e-18  2.2777854e-19  
5692.0  1.5862748e-18  2.2696513e-19  
5692.5  1.5334823e-18  2.2561645e-19  
5693.0  1.6498719e-18  2.2452864e-19  
5693.5  1.7235526e-18  2.253416e-19  
5694.0  1.3497415e-18  2.2517797e-19  
5694.5  9.0564914e-19  2.2411289e-19  
5695.0  6.2372637e-19  2.2388369e-19  
5695.5  4.5907394e-19  2.2291312e-19  
5696.0  4.3453545e-19  2.2225771e-19  
5696.5  2.2366253e-19  2.2256621e-19  
5697.0  3.3293472e-19  2.2225449e-19  
5697.5  2.1536632e-19  2.2059174e-19  
5698.0  6.3301195e-19  2.1948962e-19  
5698.5  4.5401973e-19  2.1870028e-19  
5699.0  5.4315962e-19  2.1763965e-19  
5699.5  3.796314e-19  2.1685804e-19  
5700.0  2.4032811e-19  2.1673092e-19  
5700.5  1.7706439e-19  2.1538988e-19  
5701.0  4.3433068e-19  2.1375465e-19  
5701.5  3.3971818e-19  2.1344331e-19  
5702.0  4.4895836e-19  2.1324184e-19  
5702.5  1.9521307e-20  2.1227926e-19  
5703.0  4.202455e-19  2.1196648e-19  
5703.5  7.7765496e-19  2.1265504e-19  
5704.0  1.2418344e-18  2.1227004e-19  
5704.5  1.1693841e-18  2.126547e-19  
5705.0  9.1543173e-19  2.14532e-19  
5705.5  7.9042952e-19  2.152707e-19  
5706.0  8.4981769e-19  2.1546931e-19  
5706.5  1.0843738e-18  2.1582769e-19  
5707.0  1.0665246e-18  2.1593832e-19  
5707.5  1.0077877e-18  2.1537885e-19  
5708.0  1.1108379e-18  2.1576331e-19  
5708.5  1.1551987e-18  2.172405e-19  
5709.0  1.0596778e-18  2.1724842e-19  
5709.5  9.8913172e-19  2.1687414e-19  
5710.0  1.2928369e-18  2.178991e-19  
5710.5  1.3456586e-18  2.1820703e-19  
5711.0  1.3166946e-18  2.1799919e-19  
5711.5  1.1111099e-18  2.1799694e-19  
5712.0  7.5212231e-19  2.1742253e-19  
5712.5  3.8083061e-19  2.167813e-19  
5713.0  2.2682848e-19  2.1639102e-19  
5713.5  2.8372336e-19  2.1660128e-19  
5714.0  6.7108379e-19  2.153032e-19  
5714.5  1.0280718e-18  2.1401872e-19  
5715.0  1.2208692e-18  2.1370629e-19  
5715.5  1.1356162e-18  2.1287646e-19  
5716.0  8.161909e-19  2.1151353e-19  
5716.5  5.6313869e-19  2.1086842e-19  
5717.0  5.1462829e-19  2.0912841e-19  
5717.5  6.5121283e-19  2.068389e-19  
5718.0  1.0049614e-18  2.0554678e-19  
5718.5  1.2522424e-18  2.0462589e-19  
5719.0  1.0872708e-18  2.0295471e-19  
5719.5  1.1552878e-18  2.0056278e-19  
5720.0  8.9233438e-19  1.9919795e-19  
5720.5  1.2584148e-18  1.9834924e-19  
5721.0  1.1080848e-18  1.9703064e-19  
5721.5  1.0078481e-18  1.959834e-19  
5722.0  7.2512162e-19  1.9542544e-19  
5722.5  3.736922e-19  1.9394148e-19  
5723.0  1.25809e-19  1.9363847e-19  
5723.5  1.6512159e-19  1.9331489e-19  
5724.0  2.5699042e-19  1.9222202e-19  
5724.5  4.845941e-19  1.9155354e-19  
5725.0  5.8504724e-19  1.9089166e-19  
5725.5  6.6976899e-19  1.899223e-19  
5726.0  4.895487e-19  1.896124e-19  
5726.5  5.9286915e-19  1.8938073e-19  
5727.0  5.1038418e-19  1.8908689e-19  
5727.5  -2.1722067e-19  1.8762745e-19  
5728.0  1.911863e-19  1.8698174e-19  
5728.5  1.5618936e-19  1.8685148e-19  
5729.0  3.3472049e-19  1.8636588e-19  
5729.5  6.445442e-19  1.8566934e-19  
5730.0  7.2012547e-19  1.8508714e-19  
5730.5  7.8382053e-19  1.8398911e-19  
5731.0  8.1903527e-19  1.8399122e-19  
5731.5  6.8232151e-19  1.8443037e-19  
5732.0  8.1546211e-19  1.8381865e-19  
5732.5  9.1723878e-19  1.8288695e-19  
5733.0  9.3042441e-19  1.8288788e-19  
5733.5  1.1791887e-18  1.8303326e-19  
5734.0  1.1114034e-18  1.8219228e-19  
5734.5  9.5488591e-19  1.8165723e-19  
5735.0  7.5185125e-19  1.8215271e-19  
5735.5  9.1423734e-19  1.8173808e-19  
5736.0  1.1085445e-18  1.8141083e-19  
5736.5  1.5179125e-18  1.8114168e-19  
5737.0  1.3475144e-18  1.8004829e-19  
5737.5  1.1859949e-18  1.7935418e-19  
5738.0  8.9149336e-19  1.7948775e-19  
5738.5  4.3722812e-19  1.7884055e-19  
5739.0  1.0294575e-18  1.7859647e-19  
5739.5  9.2820378e-19  1.791301e-19  
5740.0  1.0630836e-18  1.7899223e-19  
5740.5  7.0238792e-19  1.7807932e-19  
5741.0  7.4812161e-19  1.7742567e-19  
5741.5  6.7556262e-19  1.7720425e-19  
5742.0  7.667912e-19  1.7702224e-19  
5742.5  4.1261469e-19  1.7619296e-19  
5743.0  4.4428808e-19  1.7625932e-19  
5743.5  2.477594e-19  1.7658321e-19  
5744.0  2.1220756e-19  1.7551274e-19  
5744.5  6.9667691e-20  1.7583493e-19  
5745.0  1.9623295e-19  1.7610017e-19  
5745.5  2.7104654e-19  1.7528507e-19  
5746.0  4.6437159e-20  1.7495928e-19  
5746.5  3.6824935e-19  1.7516709e-19  
5747.0  5.1186265e-19  1.7514636e-19  
5747.5  6.2918686e-19  1.7411332e-19  
5748.0  9.4421589e-19  1.7382453e-19  
5748.5  1.104571e-18  1.7401432e-19  
5749.0  1.0232063e-18  1.7346347e-19  
5749.5  9.4698929e-19  1.7359037e-19  
5750.0  5.3093706e-19  1.7418669e-19  
5750.5  4.5484797e-19  1.7339607e-19  
5751.0  4.2244128e-19  1.728501e-19  
5751.5  5.5014345e-19  1.7352726e-19  
5752.0  9.075816e-19  1.7316632e-19  
5752.5  1.2368647e-18  2.060512e-19  
5753.0  1.4278516e-18  1.7158837e-19  
5753.5  1.5834662e-18  1.7145017e-19  
5754.0  1.4821809e-18  1.7074586e-19  
5754.5  1.6316134e-18  1.7104865e-19  
5755.0  1.8155831e-18  1.7134607e-19  
5755.5  1.9014422e-18  1.7039133e-19  
5756.0  1.7804326e-18  1.6949989e-19  
5756.5  1.4671916e-18  1.6988151e-19  
5757.0  1.1138739e-18  1.7076107e-19  
5757.5  6.4004368e-19  1.7005181e-19  
5758.0  4.6638329e-19  1.6904382e-19  
5758.5  2.2401024e-19  1.697219e-19  
5759.0  -8.2692185e-20  1.6968424e-19  
5759.5  -1.243122e-19  1.6896466e-19  
5760.0  -1.3350307e-19  1.6898816e-19  
5760.5  1.68033e-19  1.6928575e-19  
5761.0  1.2159638e-19  1.6916169e-19  
5761.5  2.8231178e-19  1.6928085e-19  
5762.0  5.142592e-19  1.6901215e-19  
5762.5  7.3765198e-19  1.6819564e-19  
5763.0  7.7448203e-19  1.6751906e-19  
5763.5  8.400042e-19  2.0524842e-19  
5764.0  8.1262614e-19  1.6794837e-19  
5764.5  8.5135054e-19  1.6747988e-19  
5765.0  7.2643483e-19  1.6749521e-19  
5765.5  6.9392597e-19  1.6691404e-19  
5766.0  5.3129094e-19  1.6669597e-19  
5766.5  5.207746e-19  1.6703297e-19  
5767.0  3.5443604e-19  1.6703285e-19  
5767.5  -1.3903364e-20  1.6647915e-19  
5768.0  1.7777855e-19  1.6654208e-19  
5768.5  4.0638112e-19  1.6667883e-19  
5769.0  7.1823661e-19  1.662241e-19  
5769.5  1.1281488e-18  1.6611692e-19  
5770.0  1.0410873e-18  1.6648304e-19  
5770.5  1.1862312e-18  1.6595079e-19  
5771.0  1.0157218e-18  1.6532703e-19  
5771.5  1.2208302e-18  1.6545363e-19  
5772.0  1.1159483e-18  1.6556221e-19  
5772.5  1.225599e-18  1.6532499e-19  
5773.0  1.3423479e-18  1.6579493e-19  
5773.5  1.2705303e-18  1.6580516e-19  
5774.0  1.3222207e-18  1.6523113e-19  
5774.5  1.2466714e-18  1.652754e-19  
5775.0  1.1215094e-18  1.6494891e-19  
5775.5  8.2423892e-19  1.6459007e-19  
5776.0  5.265097e-19  1.6438497e-19  
5776.5  1.6913502e-19  1.6482514e-19  
5777.0  2.2392461e-19  1.6529607e-19  
5777.5  5.063937e-19  1.6502234e-19  
5778.0  8.8150653e-19  1.6498558e-19  
5778.5  9.7538866e-19  1.6527397e-19  
5779.0  1.1891713e-18  1.6469856e-19  
5779.5  1.1762868e-18  1.645664e-19  
5780.0  1.2377846e-18  1.6511691e-19  
5780.5  1.0570387e-18  1.6485874e-19  
5781.0  9.6664027e-19  1.6455477e-19  
5781.5  8.5606008e-19  1.6460568e-19  
5782.0  9.9751406e-19  1.6434527e-19  
5782.5  9.8282123e-19  1.6356821e-19  
5783.0  9.0615581e-19  1.6412035e-19  
5783.5  8.015978e-19  1.6412723e-19  
5784.0  5.5627759e-19  1.6331772e-19  
5784.5  7.5713711e-19  1.6327891e-19  
5785.0  9.2749101e-19  1.6354411e-19  
5785.5  7.6913139e-19  1.6349972e-19  
5786.0  5.5929024e-19  1.6308933e-19  
5786.5  4.2933033e-19  1.6382341e-19  
5787.0  6.4248769e-19  1.6425889e-19  
5787.5  8.9822222e-19  1.6377093e-19  
5788.0  1.3542012e-18  1.6384981e-19  
5788.5  1.4058101e-18  1.641518e-19  
5789.0  1.5715625e-18  1.6413496e-19  
5789.5  1.5725368e-18  1.6432439e-19  
5790.0  1.4631525e-18  1.6485008e-19  
5790.5  1.3134621e-18  1.6557018e-19  
5791.0  8.6865986e-19  1.6623744e-19  
5791.5  5.4878986e-19  1.6702281e-19  
5792.0  4.3290266e-20  1.6738762e-19  
5792.5  -2.5724263e-19  1.6728549e-19  
5793.0  -4.4697059e-19  1.6760254e-19  
5793.5  -3.2280558e-19  1.6764744e-19  
5794.0  -7.432246e-20  1.6793167e-19  
5794.5  2.5548491e-20  1.6833145e-19  
5795.0  1.50807e-19  1.6779268e-19  
5795.5  3.8591453e-19  1.6758773e-19  
5796.0  3.1038003e-19  1.6703068e-19  
5796.5  2.1151222e-19  1.6656171e-19  
5797.0  -6.1721551e-20  1.6593639e-19  
5797.5  6.6592333e-20  1.6533245e-19  
5798.0  4.1081382e-19  1.6447693e-19  
5798.5  7.5589589e-19  1.6387652e-19  
5799.0  9.7295418e-19  1.6372696e-19  
5799.5  8.9465854e-19  1.6316838e-19  
5800.0  5.900831e-19  1.628865e-19  
5800.5  5.2427536e-19  1.6280593e-19  
5801.0  3.5359406e-19  1.6204057e-19  
5801.5  3.989915e-19  1.6159266e-19  
5802.0  3.0193335e-19  1.6156559e-19  
5802.5  2.4550411e-19  1.6127619e-19  
5803.0  2.7735254e-19  1.6159353e-19  
5803.5  4.3662995e-19  1.6180083e-19  
5804.0  4.0774523e-19  1.6148335e-19  
5804.5  2.8825814e-19  1.6154872e-19  
5805.0  2.93386e-19  1.6175677e-19  
5805.5  3.4021415e-19  1.6160555e-19  
5806.0  5.5510753e-19  1.6099857e-19  
5806.5  7.3541452e-19  1.6102924e-19  
5807.0  7.847508e-19  1.6172488e-19  
5807.5  4.9786131e-19  1.609375e-19  
5808.0  4.6188325e-19  1.6060142e-19  
5808.5  5.2409079e-19  1.607988e-19  
5809.0  5.8076794e-19  1.6047831e-19  
5809.5  4.267188e-19  1.6103336e-19  
5810.0  3.1754416e-19  1.6164813e-19  
5810.5  5.8217912e-19  1.6118732e-19  
5811.0  6.9988602e-19  1.611077e-19  
5811.5  9.2941084e-19  1.6176367e-19  
5812.0  8.3703816e-19  1.6277421e-19  
5812.5  5.4027857e-19  1.6346484e-19  
5813.0  4.3981491e-19  1.644458e-19  
5813.5  2.5622156e-19  1.6518331e-19  
5814.0  4.3871032e-19  1.6510137e-19  
5814.5  2.7715742e-19  1.6489061e-19  
5815.0  5.6372475e-19  1.6522486e-19  
5815.5  6.9534194e-19  1.6525976e-19  
5816.0  8.4097051e-19  1.6435702e-19  
5816.5  1.243305e-18  1.643479e-19  
5817.0  1.3199762e-18  1.6428437e-19  
5817.5  1.4165776e-18  1.6355729e-19  
5818.0  1.2639639e-18  1.6319444e-19  
5818.5  1.0860423e-18  1.6230905e-19  
5819.0  8.4355283e-19  1.6145663e-19  
5819.5  7.1605662e-19  1.6075614e-19  
5820.0  6.8493396e-19  1.6084062e-19  
5820.5  7.1048542e-19  1.6099814e-19  
5821.0  3.7936958e-19  1.6047831e-19  
5821.5  4.3099289e-20  1.602451e-19  
5822.0  -2.3748364e-19  1.5970044e-19  
5822.5  -2.4826109e-19  1.5925079e-19  
5823.0  1.411908e-19  1.5959429e-19  
5823.5  5.8124549e-19  1.6017949e-19  
5824.0  1.0904765e-18  1.6001732e-19  
5824.5  1.1837823e-18  1.5969592e-19  
5825.0  1.3395322e-18  1.5983377e-19  
5825.5  1.1480105e-18  1.5957883e-19  
5826.0  9.731445e-19  1.5920918e-19  
5826.5  6.1358284e-19  1.593381e-19  
5827.0  5.5597004e-19  1.5947802e-19  
5827.5  4.4186152e-19  1.5900512e-19  
5828.0  6.9638925e-19  1.5892944e-19  
5828.5  7.2672592e-19  1.5934654e-19  
5829.0  9.31641e-19  1.5920161e-19  
5829.5  1.1184512e-18  1.5903405e-19  
5830.0  9.9309035e-19  1.593971e-19  
5830.5  1.2561518e-18  1.590044e-19  
5831.0  1.1269108e-18  1.5855285e-19  
5831.5  1.4030436e-18  1.5919389e-19  
5832.0  1.4834472e-18  1.5918265e-19  
5832.5  1.5591521e-18  1.5854319e-19  
5833.0  1.4391019e-18  1.58201e-19  
5833.5  1.5164481e-18  1.5848464e-19  
5834.0  1.5696044e-18  1.5883245e-19  
5834.5  1.7749173e-18  1.5852021e-19  
5835.0  1.788946e-18  1.5840393e-19  
5835.5  1.8580754e-18  1.5842531e-19  
5836.0  1.5463707e-18  1.5811097e-19  
5836.5  1.6584049e-18  1.585833e-19  
5837.0  1.6391915e-18  1.5844426e-19  
5837.5  1.9430599e-18  1.5792795e-19  
5838.0  1.8415323e-18  1.5832051e-19  
5838.5  2.1152714e-18  1.5824848e-19  
5839.0  1.5557529e-18  1.5768232e-19  
5839.5  1.5504699e-18  1.5757749e-19  
5840.0  1.6639763e-18  1.5788621e-19  
5840.5  1.8186235e-18  1.579365e-19  
5841.0  1.5941301e-18  1.5804386e-19  
5841.5  1.7228306e-18  1.5865088e-19  
5842.0  1.4079019e-18  1.5859768e-19  
5842.5  1.2951573e-18  1.5802879e-19  
5843.0  1.3182647e-18  1.5811891e-19  
5843.5  1.7449883e-18  1.5827079e-19  
5844.0  1.4555913e-18  1.5780794e-19  
5844.5  1.3406952e-18  1.578825e-19  
5845.0  1.2714787e-18  1.579863e-19  
5845.5  8.6994638e-19  1.5791649e-19  
5846.0  8.5285978e-19  1.5766703e-19  
5846.5  8.8026575e-19  1.5759952e-19  
5847.0  9.3971086e-19  1.5755865e-19  
5847.5  9.7559831e-19  1.5735742e-19  
5848.0  1.0406804e-18  1.5785574e-19  
5848.5  8.687177e-19  1.5814634e-19  
5849.0  9.0632163e-19  1.5817695e-19  
5849.5  8.6334328e-19  1.5829231e-19  
5850.0  1.1532741e-18  1.5844391e-19  
5850.5  1.4148046e-18  1.5826061e-19  
5851.0  1.7666638e-18  1.582496e-19  
5851.5  1.9972025e-18  1.578157e-19  
5852.0  2.1270656e-18  1.573754e-19  
5852.5  2.2947885e-18  1.5748054e-19  
5853.0  2.3735901e-18  1.5793152e-19  
5853.5  2.3244233e-18  1.5778616e-19  
5854.0  1.9461395e-18  1.5771728e-19  
5854.5  1.8501264e-18  1.5807503e-19  
5855.0  1.4996518e-18  1.58327e-19  
5855.5  1.2026826e-18  1.5835209e-19  
5856.0  1.2347178e-18  1.5784261e-19  
5856.5  1.0104778e-18  1.5838359e-19  
5857.0  1.2932374e-18  1.5885223e-19  
5857.5  1.630931e-18  1.5847794e-19  
5858.0  2.08858e-18  1.581054e-19  
5858.5  2.200349e-18  1.5841955e-19  
5859.0  1.9820511e-18  1.5825012e-19  
5859.5  1.6440123e-18  1.5830515e-19  
5860.0  1.346614e-18  1.5869687e-19  
5860.5  1.4693707e-18  1.5843235e-19  
5861.0  1.6250877e-18  1.5793469e-19  
5861.5  1.8644079e-18  1.5851826e-19  
5862.0  1.9886214e-18  1.5862938e-19  
5862.5  2.0162528e-18  1.5828932e-19  
5863.0  1.8518192e-18  1.5842255e-19  
5863.5  1.9635037e-18  1.8571031e-19  
5864.0  2.0361255e-18  1.5844502e-19  
5864.5  2.0218806e-18  1.5817021e-19  
5865.0  1.9576818e-18  1.5867151e-19  
5865.5  1.714493e-18  1.5882394e-19  
5866.0  1.4010664e-18  1.5845933e-19  
5866.5  9.8761181e-19  1.5864742e-19  
5867.0  8.3601443e-19  1.584281e-19  
5867.5  1.3503693e-18  1.5816637e-19  
5868.0  1.7020683e-18  1.5860925e-19  
5868.5  2.1275691e-18  1.8615475e-19  
5869.0  2.1759629e-18  1.5842725e-19  
5869.5  2.216081e-18  1.5817687e-19  
5870.0  2.3784924e-18  1.5817696e-19  
5870.5  2.3922559e-18  1.5810384e-19  
5871.0  2.184876e-18  1.5849405e-19  
5871.5  2.0466261e-18  1.5864729e-19  
5872.0  1.916408e-18  1.5826697e-19  
5872.5  1.7813826e-18  1.5831744e-19  
5873.0  1.8152208e-18  1.5842301e-19  
5873.5  1.7167066e-18  1.5863458e-19  
5874.0  1.4131707e-18  1.5865492e-19  
5874.5  1.191673e-18  1.5869904e-19  
5875.0  1.6116009e-18  1.5887658e-19  
5875.5  1.9008541e-18  1.5905071e-19  
5876.0  2.2678423e-18  1.5906733e-19  
5876.5  2.1824774e-18  1.5931297e-19  
5877.0  1.9378627e-18  1.5964071e-19  
5877.5  1.7229456e-18  1.5953296e-19  
5878.0  1.6397847e-18  1.5941396e-19  
5878.5  1.8929646e-18  1.5924724e-19  
5879.0  1.9357046e-18  1.5916948e-19  
5879.5  1.9054797e-18  1.5958018e-19  
5880.0  2.0225052e-18  1.5973528e-19  
5880.5  1.9772736e-18  1.5914246e-19  
5881.0  1.9465155e-18  1.5909826e-19  
5881.5  1.6718128e-18  1.5917084e-19  
5882.0  1.4731489e-18  1.5949882e-19  
5882.5  1.5595155e-18  1.597331e-19  
5883.0  1.6407421e-18  1.5994834e-19  
5883.5  1.725957e-18  1.5992563e-19  
5884.0  1.4085349e-18  1.5980129e-19  
5884.5  1.4707125e-18  1.5932316e-19  
5885.0  2.196592e-18  1.59563e-19  
5885.5  2.5175857e-18  1.6034582e-19  
5886.0  2.2764938e-18  1.6023271e-19  
5886.5  4.1646901e-18  1.6048657e-19  
5887.0  4.334706e-18  1.6167883e-19  
5887.5  3.0373297e-18  1.6233618e-19  
5888.0  2.3935998e-18  1.6269389e-19  
5888.5  2.2714576e-18  1.6366121e-19  
5889.0  1.8804939e-18  1.6433655e-19  
5889.5  1.2483128e-18  1.6494414e-19  
5890.0  8.0336562e-19  1.6548801e-19  
5890.5  7.7062953e-19  1.6600149e-19  
5891.0  1.1137697e-18  1.664551e-19  
5891.5  1.2190456e-18  1.663211e-19  
5892.0  1.8194586e-18  1.6611556e-19  
5892.5  2.7582558e-18  1.6629491e-19  
5893.0  2.2518138e-18  1.6673346e-19  
5893.5  1.4979644e-18  1.6628661e-19  
5894.0  2.2362321e-18  1.6560071e-19  
5894.5  2.279256e-18  1.6525697e-19  
5895.0  1.9918133e-18  1.6506512e-19  
5895.5  1.662572e-18  1.647012e-19  
5896.0  1.8478968e-18  1.6362095e-19  
5896.5  1.9671078e-18  1.6311378e-19  
5897.0  2.1205807e-18  1.6242829e-19  
5897.5  2.1296522e-18  1.6170523e-19  
5898.0  2.0008393e-18  1.6162294e-19  
5898.5  1.8451122e-18  1.6162835e-19  
5899.0  1.6607374e-18  1.6121586e-19  
5899.5  1.8259514e-18  1.6061273e-19  
5900.0  2.1219528e-18  1.6084218e-19  
5900.5  1.9690751e-18  1.609339e-19  
5901.0  2.1659192e-18  1.6063457e-19  
5901.5  2.0663038e-18  1.6025642e-19  
5902.0  2.0894079e-18  1.5998727e-19  
5902.5  2.0053635e-18  1.5975233e-19  
5903.0  2.2169336e-18  1.5936426e-19  
5903.5  2.2133385e-18  1.5934453e-19  
5904.0  2.1087938e-18  1.5901212e-19  
5904.5  1.8524471e-18  1.5847546e-19  
5905.0  1.8782995e-18  1.5841473e-19  
5905.5  1.7089018e-18  1.5844006e-19  
5906.0  1.9575404e-18  1.585611e-19  
5906.5  1.927427e-18  1.5818513e-19  
5907.0  2.1673678e-18  1.5783851e-19  
5907.5  2.0536528e-18  1.5814489e-19  
5908.0  1.9355435e-18  1.5818859e-19  
5908.5  1.5031813e-18  1.5868735e-19  
5909.0  9.995678e-19  1.5944412e-19  
5909.5  5.5267227e-19  1.6064186e-19  
5910.0  8.732297e-19  1.6321852e-19  
5910.5  1.2139957e-18  1.6650543e-19  
5911.0  1.9683113e-18  1.7255646e-19  
5911.5  2.017092e-18  2.1794525e-19  
5912.0  1.954708e-18  1.9723089e-19  
5912.5  2.0740839e-18  2.0099236e-19  
5913.0  2.2689439e-18  2.0169311e-19  
5913.5  2.6007386e-18  2.0231715e-19  
5914.0  2.3748742e-18  2.0228372e-19  
5914.5  2.1643543e-18  2.0216635e-19  
5915.0  1.7029054e-18  2.0220821e-19  
5915.5  1.7718295e-18  2.0214344e-19  
5916.0  1.7294806e-18  2.0196984e-19  
5916.5  1.4347925e-18  2.0206686e-19  
5917.0  1.4662186e-18  2.0423328e-19  
5917.5  1.4783175e-18  2.0755412e-19  
5918.0  1.743375e-18  2.0584685e-19  
5918.5  1.3385985e-18  1.9853775e-19  
5919.0  1.3856481e-18  1.9273864e-19  
5919.5  1.2826928e-18  1.9109162e-19  
5920.0  1.8399063e-18  1.9083198e-19  
5920.5  1.8030606e-18  1.90876e-19  
5921.0  2.0058178e-18  1.906509e-19  
5921.5  1.7480329e-18  1.9062139e-19  
5922.0  1.9537653e-18  1.908532e-19  
5922.5  2.0781478e-18  1.9031478e-19  
5923.0  2.0366095e-18  1.8930895e-19  
5923.5  1.8290178e-18  1.8673001e-19  
5924.0  1.4954254e-18  1.7855283e-19  
5924.5  1.79507e-18  1.6750699e-19  
5925.0  1.8262663e-18  1.613515e-19  
5925.5  2.1258417e-18  1.6008202e-19  
5926.0  1.809148e-18  1.5979611e-19  
5926.5  1.591215e-18  1.5976904e-19  
5927.0  1.2842171e-18  1.5996498e-19  
5927.5  1.5797962e-18  1.5988366e-19  
5928.0  1.5567543e-18  1.601377e-19  
5928.5  1.823104e-18  1.6110247e-19  
5929.0  1.5384827e-18  1.61458e-19  
5929.5  1.5772688e-18  1.6119747e-19  
5930.0  1.3260551e-18  1.6124726e-19  
5930.5  1.3885594e-18  1.6095622e-19  
5931.0  1.4784381e-18  1.6113284e-19  
5931.5  1.2688312e-18  1.6123076e-19  
5932.0  1.5648172e-18  1.6125209e-19  
5932.5  1.6615073e-18  1.6103521e-19  
5933.0  1.9754646e-18  1.6114686e-19  
5933.5  2.2709251e-18  1.6146822e-19  
5934.0  2.1440522e-18  1.6113788e-19  
5934.5  1.7500665e-18  1.6012998e-19  
5935.0  1.5953344e-18  1.6000859e-19  
5935.5  1.5806461e-18  1.6029503e-19  
5936.0  1.4805301e-18  1.6093188e-19  
5936.5  1.5199965e-18  1.6173145e-19  
5937.0  1.3216616e-18  1.6355203e-19  
5937.5  1.4292523e-18  1.6465332e-19  
5938.0  1.4184879e-18  1.6549741e-19  
5938.5  1.6821259e-18  1.6579551e-19  
5939.0  1.6411105e-18  1.65541e-19  
5939.5  1.6096759e-18  1.6519481e-19  
5940.0  1.4181467e-18  1.650759e-19  
5940.5  1.4041618e-18  1.6535328e-19  
5941.0  1.3097556e-18  1.6493582e-19  
5941.5  1.5427038e-18  1.6457393e-19  
5942.0  1.7285959e-18  1.6499446e-19  
5942.5  1.8475735e-18  1.6506288e-19  
5943.0  1.9739891e-18  1.6464835e-19  
5943.5  1.8527807e-18  1.6313009e-19  
5944.0  1.9383355e-18  1.615471e-19  
5944.5  1.8688441e-18  1.6068948e-19  
5945.0  1.7468757e-18  1.6078645e-19  
5945.5  1.754356e-18  1.6090435e-19  
5946.0  1.7607228e-18  1.6136148e-19  
5946.5  1.9424163e-18  1.618196e-19  
5947.0  2.1799221e-18  1.6254935e-19  
5947.5  2.5833386e-18  1.6294452e-19  
5948.0  2.5529827e-18  1.6299439e-19  
5948.5  2.3053604e-18  1.6285225e-19  
5949.0  1.9520797e-18  1.6265815e-19  
5949.5  1.6911573e-18  1.6292079e-19  
5950.0  1.8844961e-18  1.6284762e-19  
5950.5  2.2102818e-18  1.6333651e-19  
5951.0  2.3695576e-18  1.6284083e-19  
5951.5  2.3198306e-18  1.6271799e-19  
5952.0  1.9683491e-18  1.6314184e-19  
5952.5  1.7386984e-18  1.6284027e-19  
5953.0  1.6827353e-18  1.6162189e-19  
5953.5  2.3455205e-18  1.6174295e-19  
5954.0  2.5807064e-18  1.6281435e-19  
5954.5  2.3922536e-18  1.6420076e-19  
5955.0  2.2862271e-18  1.6534787e-19  
5955.5  2.1635632e-18  1.6608472e-19  
5956.0  1.9313272e-18  1.660979e-19  
5956.5  1.9055613e-18  1.6572836e-19  
5957.0  1.7748477e-18  1.6618857e-19  
5957.5  2.0729349e-18  1.6583221e-19  
5958.0  1.9144504e-18  1.6562716e-19  
5958.5  1.8336105e-18  1.6636564e-19  
5959.0  1.5564881e-18  1.6652173e-19  
5959.5  1.5973756e-18  1.6578303e-19  
5960.0  1.5087973e-18  1.6582601e-19  
5960.5  1.5183758e-18  1.654832e-19  
5961.0  1.2972867e-18  1.6334558e-19  
5961.5  1.1461115e-18  1.6138209e-19  
5962.0  1.2474116e-18  1.6077732e-19  
5962.5  1.3642676e-18  1.6034273e-19  
5963.0  1.7788175e-18  1.5984522e-19  
5963.5  1.7267694e-18  1.5990582e-19  
5964.0  1.8229029e-18  1.5983532e-19  
5964.5  1.9521468e-18  1.5957808e-19  
5965.0  2.1005208e-18  1.5928967e-19  
5965.5  2.3175785e-18  1.5928673e-19  
5966.0  2.329076e-18  1.5911403e-19  
5966.5  2.323202e-18  1.5919143e-19  
5967.0  2.3796016e-18  1.5956618e-19  
5967.5  2.2222884e-18  1.5969647e-19  
5968.0  2.2077219e-18  1.600771e-19  
5968.5  1.8751301e-18  1.6039021e-19  
5969.0  1.7781122e-18  1.6073208e-19  
5969.5  1.4587405e-18  1.6050083e-19  
5970.0  1.383146e-18  1.6034507e-19  
5970.5  1.2674307e-18  1.6048196e-19  
5971.0  1.7140625e-18  1.6008308e-19  
5971.5  1.9528126e-18  1.597401e-19  
5972.0  2.2172095e-18  1.6018516e-19  
5972.5  2.207747e-18  1.6050254e-19  
5973.0  2.0507664e-18  1.6004468e-19  
5973.5  2.1051556e-18  1.598369e-19  
5974.0  2.2083949e-18  1.5905299e-19  
5974.5  2.3350416e-18  1.5914383e-19  
5975.0  2.3769696e-18  1.6057669e-19  
5975.5  2.6528648e-18  1.6207759e-19  
5976.0  2.4057725e-18  1.6268431e-19  
5976.5  2.2509528e-18  1.6272821e-19  
5977.0  2.1233832e-18  1.623806e-19  
5977.5  2.1926028e-18  1.6182937e-19  
5978.0  2.3366805e-18  1.6155839e-19  
5978.5  2.4506456e-18  1.8934118e-19  
5979.0  2.4497892e-18  1.8961618e-19  
5979.5  2.2287517e-18  1.6206427e-19  
5980.0  1.9952032e-18  1.6175624e-19  
5980.5  1.9304237e-18  1.6154215e-19  
5981.0  1.8605571e-18  1.6079538e-19  
5981.5  1.7874246e-18  1.5930093e-19  
5982.0  1.9098814e-18  1.5804108e-19  
5982.5  1.965694e-18  1.5752141e-19  
5983.0  1.9201762e-18  1.5696078e-19  
5983.5  1.8287274e-18  1.5711963e-19  
5984.0  1.7384111e-18  1.5649719e-19  
5984.5  1.5519048e-18  1.5625794e-19  
5985.0  1.6759672e-18  1.5636866e-19  
5985.5  1.5904022e-18  1.5631291e-19  
5986.0  1.7664685e-18  1.5609043e-19  
5986.5  1.865167e-18  1.5606816e-19  
5987.0  1.8651134e-18  1.5611461e-19  
5987.5  1.5840244e-18  1.56049e-19  
5988.0  1.2163477e-18  1.5591878e-19  
5988.5  1.1025949e-18  1.5587845e-19  
5989.0  9.7378258e-19  1.5611014e-19  
5989.5  1.1100602e-18  1.5609439e-19  
5990.0  1.1789309e-18  1.5569988e-19  
5990.5  1.2864353e-18  1.5565584e-19  
5991.0  1.8047017e-18  1.5549553e-19  
5991.5  1.6924653e-18  1.5577463e-19  
5992.0  1.8288842e-18  1.5644681e-19  
5992.5  1.8296007e-18  1.5661377e-19  
5993.0  1.8499343e-18  1.5650728e-19  
5993.5  1.9302422e-18  1.5613761e-19  
5994.0  1.9846633e-18  1.561732e-19  
5994.5  1.9820811e-18  1.5574152e-19  
5995.0  1.9131989e-18  1.555833e-19  
5995.5  1.9816717e-18  1.5586578e-19  
5996.0  2.1746289e-18  1.5603719e-19  
5996.5  2.0786307e-18  1.5585911e-19  
5997.0  1.9749127e-18  1.5612351e-19  
5997.5  1.88424e-18  1.5601951e-19  
5998.0  1.8356741e-18  1.5558235e-19  
5998.5  1.9040089e-18  1.5597514e-19  
5999.0  1.8730639e-18  1.5676688e-19  
5999.5  1.9481929e-18  1.5693223e-19  
6000.0  1.7679188e-18  1.5679075e-19  
6000.5  1.692664e-18  1.5708616e-19  
6001.0  1.4062128e-18  1.5659451e-19  
6001.5  1.366799e-18  1.5611234e-19  
6002.0  1.5833361e-18  1.5624638e-19  
6002.5  1.6643872e-18  1.5655845e-19  
6003.0  1.8760835e-18  1.5625321e-19  
6003.5  1.9579591e-18  1.5603573e-19  
6004.0  1.8578401e-18  1.561584e-19  
6004.5  1.5688031e-18  1.5593689e-19  
6005.0  1.4677831e-18  1.551034e-19  
6005.5  1.4327714e-18  1.5412699e-19  
6006.0  1.4208742e-18  1.5346241e-19  
6006.5  1.4311806e-18  1.5280312e-19  
6007.0  1.5802185e-18  1.5309789e-19  
6007.5  1.4640413e-18  1.5292563e-19  
6008.0  1.4008072e-18  1.5251102e-19  
6008.5  1.3738337e-18  1.5265224e-19  
6009.0  1.6753419e-18  1.5280911e-19  
6009.5  1.5897724e-18  1.5256248e-19  
6010.0  1.8650557e-18  1.5229243e-19  
6010.5  1.7957109e-18  1.5254902e-19  
6011.0  1.6736183e-18  1.5281327e-19  
6011.5  1.5428189e-18  1.5230257e-19  
6012.0  1.1552737e-18  1.5230368e-19  
6012.5  1.1753505e-18  1.5232402e-19  
6013.0  1.4744564e-18  1.5203567e-19  
6013.5  1.9675663e-18  1.5199296e-19  
6014.0  1.8345193e-18  1.5178927e-19  
6014.5  1.8255238e-18  1.516445e-19  
6015.0  1.7954797e-18  1.514481e-19  
6015.5  1.8909786e-18  1.514277e-19  
6016.0  1.8064235e-18  1.5178958e-19  
6016.5  1.6408859e-18  1.5175734e-19  
6017.0  1.5266231e-18  1.517604e-19  
6017.5  1.3955825e-18  1.5146219e-19  
6018.0  1.2855917e-18  1.5139753e-19  
6018.5  1.3238765e-18  1.5155442e-19  
6019.0  1.5015733e-18  1.5190773e-19  
6019.5  1.3417168e-18  1.519663e-19  
6020.0  1.2012251e-18  1.5187316e-19  
6020.5  1.0542478e-18  1.5188089e-19  
6021.0  8.581282e-19  1.5209933e-19  
6021.5  8.6152654e-19  1.5157071e-19  
6022.0  6.3814235e-19  1.5161341e-19  
6022.5  8.3818173e-19  1.5200971e-19  
6023.0  1.1636391e-18  1.51593e-19  
6023.5  1.3899021e-18  1.5124368e-19  
6024.0  1.7581955e-18  1.5100567e-19  
6024.5  1.6401962e-18  1.5088136e-19  
6025.0  1.358055e-18  1.513778e-19  
6025.5  1.392059e-18  1.5195873e-19  
6026.0  1.4814466e-18  1.5143553e-19  
6026.5  1.6077562e-18  1.5117411e-19  
6027.0  1.9042663e-18  1.5154823e-19  
6027.5  1.6682979e-18  1.514264e-19  
6028.0  1.5908223e-18  1.5157796e-19  
6028.5  1.6319553e-18  1.5184667e-19  
6029.0  1.6692711e-18  1.514633e-19  
6029.5  1.8156424e-18  1.5106733e-19  
6030.0  1.6458985e-18  1.5117933e-19  
6030.5  1.5455319e-18  1.5132761e-19  
6031.0  1.1684821e-18  1.510106e-19  
6031.5  8.2457799e-19  1.5002717e-19  
6032.0  6.4817372e-19  1.4979328e-19  
6032.5  7.2334398e-19  1.4948102e-19  
6033.0  1.0134798e-18  1.4866658e-19  
6033.5  1.1058131e-18  1.4846008e-19  
6034.0  8.0604236e-19  1.4862636e-19  
6034.5  7.4393804e-19  1.4817619e-19  
6035.0  7.8284421e-19  1.4863674e-19  
6035.5  9.8868643e-19  1.4877473e-19  
6036.0  1.2733067e-18  1.4848639e-19  
6036.5  1.5590356e-18  1.4835135e-19  
6037.0  1.5971733e-18  1.480967e-19  
6037.5  1.3201472e-18  1.4796917e-19  
6038.0  1.090984e-18  1.4807285e-19  
6038.5  2.6486606e-19  1.4860638e-19  
6039.0  4.7698679e-19  1.4825922e-19  
6039.5  5.262134e-19  1.4784601e-19  
6040.0  6.8920549e-19  1.4799297e-19  
6040.5  6.6308494e-19  1.4823934e-19  
6041.0  7.0918753e-19  1.4782601e-19  
6041.5  8.6836328e-19  1.4745508e-19  
6042.0  9.7098902e-19  1.4744808e-19  
6042.5  9.3741074e-19  1.4751632e-19  
6043.0  1.3509196e-19  1.4749232e-19  
6043.5  6.5584809e-19  1.4722821e-19  
6044.0  7.4739955e-19  1.475243e-19  
6044.5  7.5884353e-19  1.4760394e-19  
6045.0  8.2012487e-19  1.473169e-19  
6045.5  8.2758084e-19  1.4691079e-19  
6046.0  1.1346462e-18  1.4667327e-19  
6046.5  1.2086032e-18  1.4645898e-19  
6047.0  1.3494678e-18  1.4644063e-19  
6047.5  1.3226899e-18  1.4678956e-19  
6048.0  1.2652706e-18  1.4667609e-19  
6048.5  1.069923e-18  1.4661021e-19  
6049.0  9.1503632e-19  1.4701697e-19  
6049.5  8.6408543e-19  1.4690909e-19  
6050.0  7.9308543e-19  1.4616449e-19  
6050.5  7.69014e-19  1.4652398e-19  
6051.0  8.5853887e-19  1.4692545e-19  
6051.5  9.671515e-19  1.4668324e-19  
6052.0  7.9633382e-19  1.7182534e-19  
6052.5  7.7457965e-19  1.4687047e-19  
6053.0  6.8156713e-19  1.4660997e-19  
6053.5  6.9737663e-19  1.4643308e-19  
6054.0  6.0808683e-19  1.4644415e-19  
6054.5  4.9504471e-19  1.4622287e-19  
6055.0  3.4455326e-19  1.4621892e-19  
6055.5  2.0017998e-19  1.4660755e-19  
6056.0  1.2158002e-19  1.4663764e-19  
6056.5  4.7751402e-19  1.4616768e-19  
6057.0  7.5983669e-19  1.4574438e-19  
6057.5  8.835964e-19  1.4536929e-19  
6058.0  8.5444448e-19  1.4562497e-19  
6058.5  7.2386937e-19  1.4630825e-19  
6059.0  8.1958888e-19  1.4607235e-19  
6059.5  8.7469024e-19  1.4541483e-19  
6060.0  9.990138e-19  1.4538517e-19  
6060.5  1.1472032e-18  1.4559629e-19  
6061.0  1.2555938e-18  1.4548016e-19  
6061.5  1.3537931e-18  1.4564908e-19  
6062.0  1.3964654e-18  1.4548223e-19  
6062.5  1.4449366e-18  1.4463483e-19  
6063.0  1.3101578e-18  1.4424436e-19  
6063.5  1.1882895e-18  1.6951335e-19  
6064.0  1.114539e-18  1.4422169e-19  
6064.5  1.15622e-18  1.4399823e-19  
6065.0  9.6655014e-19  1.437777e-19  
6065.5  6.5645526e-19  1.4408407e-19  
6066.0  3.8026232e-19  1.4384724e-19  
6066.5  7.8898209e-20  1.4374293e-19  
6067.0  9.4457607e-20  1.4417461e-19  
6067.5  2.0226697e-19  1.4407594e-19  
6068.0  5.379564e-19  1.7544285e-19  
6068.5  4.9547609e-19  1.4355585e-19  
6069.0  5.4507913e-19  1.4389606e-19  
6069.5  4.5401561e-19  1.4385927e-19  
6070.0  4.9167264e-19  1.434601e-19  
6070.5  5.755418e-19  1.4356894e-19  
6071.0  5.6890109e-19  1.4377884e-19  
6071.5  4.073205e-19  1.4364869e-19  
6072.0  4.7149717e-19  1.4390677e-19  
6072.5  6.0589437e-19  1.4381728e-19  
6073.0  8.5088847e-19  1.4374281e-19  
6073.5  1.0657656e-18  1.4331843e-19  
6074.0  1.1027119e-18  1.4315398e-19  
6074.5  1.1668242e-18  1.4307052e-19  
6075.0  8.7097538e-19  1.4315391e-19  
6075.5  6.3845872e-19  1.4334154e-19  
6076.0  4.9237662e-19  1.4338334e-19  
6076.5  5.2415285e-20  1.429577e-19  
6077.0  3.8890173e-19  1.4293015e-19  
6077.5  4.5744755e-19  1.4290423e-19  
6078.0  5.2043754e-19  1.4277329e-19  
6078.5  4.0181564e-19  1.4313796e-19  
6079.0  4.8922857e-19  1.4290566e-19  
6079.5  7.6982233e-19  1.4239366e-19  
6080.0  7.3940029e-19  1.4272601e-19  
6080.5  7.837677e-19  1.4285288e-19  
6081.0  6.4456425e-19  1.4241829e-19  
6081.5  6.0879824e-19  1.4272388e-19  
6082.0  5.8163943e-19  1.4316565e-19  
6082.5  7.9018085e-19  1.4332656e-19  
6083.0  7.8082083e-19  1.4302604e-19  
6083.5  8.9049144e-19  1.4275538e-19  
6084.0  1.0161998e-18  1.4326946e-19  
6084.5  8.7274095e-19  1.4321088e-19  
6085.0  6.5745758e-19  1.4286675e-19  
6085.5  6.9258095e-19  1.4296519e-19  
6086.0  8.0420911e-19  1.4309483e-19  
6086.5  9.5081874e-19  1.4326102e-19  
6087.0  1.0642435e-18  1.4356135e-19  
6087.5  8.8744365e-19  1.4355573e-19  
6088.0  9.4506801e-19  1.432921e-19  
6088.5  9.9425997e-19  1.4280269e-19  
6089.0  1.0055791e-18  1.4296611e-19  
6089.5  7.2167919e-19  1.4334841e-19  
6090.0  5.2487867e-19  1.4303155e-19  
6090.5  5.0905942e-19  1.4305976e-19  
6091.0  5.6295599e-19  1.4293843e-19  
6091.5  6.1071406e-19  1.4256513e-19  
6092.0  6.983477e-19  1.4246809e-19  
6092.5  8.0534855e-19  1.4270428e-19  
6093.0  9.0198871e-19  1.4286826e-19  
6093.5  9.3414e-19  1.4278943e-19  
6094.0  1.1144656e-18  1.4293605e-19  
6094.5  9.4643186e-19  1.4266521e-19  
6095.0  9.0743175e-19  1.4227613e-19  
6095.5  6.0101151e-19  1.4224586e-19  
6096.0  5.2677143e-19  1.4240387e-19  
6096.5  4.8577996e-19  1.4216316e-19  
6097.0  7.6435436e-19  1.4195339e-19  
6097.5  1.0890692e-18  1.4205405e-19  
6098.0  1.270608e-18  1.4223967e-19  
6098.5  1.1894249e-18  1.4234893e-19  
6099.0  1.2735917e-18  1.4251077e-19  
6099.5  1.3746752e-18  1.4268944e-19  
6100.0  1.3196068e-18  1.4198747e-19  
6100.5  1.0670201e-18  1.4196672e-19  
6101.0  1.0387846e-18  1.42195e-19  
6101.5  6.3945491e-19  1.4145393e-19  
6102.0  6.9793767e-19  1.4174562e-19  
6102.5  7.6490298e-19  1.4228544e-19  
6103.0  9.6434959e-19  1.4185454e-19  
6103.5  9.3766489e-19  1.4107493e-19  
6104.0  7.914742e-19  1.4145069e-19  
6104.5  6.9072667e-19  1.4200506e-19  
6105.0  5.1963153e-19  1.4158862e-19  
6105.5  6.0010099e-19  1.4149743e-19  
6106.0  7.5807265e-19  1.4169351e-19  
6106.5  9.8074332e-19  1.4162206e-19  
6107.0  1.2072514e-18  1.4080893e-19  
6107.5  1.495523e-18  1.4136106e-19  
6108.0  1.4150391e-18  1.4204689e-19  
6108.5  1.2409055e-18  1.4152661e-19  
6109.0  8.7974876e-19  1.4155844e-19  
6109.5  5.0567709e-19  1.4152514e-19  
6110.0  7.4787693e-19  1.4111889e-19  
6110.5  8.0892536e-19  1.4144129e-19  
6111.0  8.8985052e-19  1.4181151e-19  
6111.5  9.9305324e-19  1.4174598e-19  
6112.0  6.7917511e-19  1.4126913e-19  
6112.5  6.6159482e-19  1.4142948e-19  
6113.0  3.7816034e-19  1.4184804e-19  
6113.5  4.7274704e-19  1.4170971e-19  
6114.0  6.3332767e-19  1.418647e-19  
6114.5  8.7162809e-19  1.4131288e-19  
6115.0  1.318049e-18  1.408678e-19  
6115.5  1.2035974e-18  1.412481e-19  
6116.0  9.9383731e-19  1.4162231e-19  
6116.5  5.439839e-19  1.4112707e-19  
6117.0  2.634804e-19  1.4115052e-19  
6117.5  4.3995891e-19  1.4159268e-19  
6118.0  7.157148e-19  1.4154574e-19  
6118.5  9.0792716e-19  1.4087936e-19  
6119.0  8.4831589e-19  1.4112029e-19  
6119.5  8.3202101e-19  1.4162507e-19  
6120.0  7.393531e-19  1.4130455e-19  
6120.5  5.0258467e-19  1.4099851e-19  
6121.0  5.6456387e-19  1.4159685e-19  
6121.5  5.0131857e-19  1.4126357e-19  
6122.0  5.862202e-19  1.4152317e-19  
6122.5  1.0976431e-18  1.4191515e-19  
6123.0  1.1694194e-18  1.4195805e-19  
6123.5  1.1080119e-18  1.4181799e-19  
6124.0  1.0795066e-18  1.4200435e-19  
6124.5  1.0288486e-18  1.4191697e-19  
6125.0  1.1739696e-18  1.4144509e-19  
6125.5  8.5397721e-19  1.4187212e-19  
6126.0  6.8805307e-19  1.4256652e-19  
6126.5  7.3375436e-19  1.4195015e-19  
6127.0  1.0193671e-18  1.4192693e-19  
6127.5  1.3839413e-18  1.4203999e-19  
6128.0  1.3999068e-18  1.4212221e-19  
6128.5  1.4952296e-18  1.4192589e-19  
6129.0  1.3948574e-18  1.4195575e-19  
6129.5  1.3052095e-18  1.4213592e-19  
6130.0  1.0585467e-18  1.4188794e-19  
6130.5  8.9280862e-19  1.4197228e-19  
6131.0  1.069756e-18  1.4248137e-19  
6131.5  1.5235641e-18  1.4271213e-19  
6132.0  1.7546146e-18  1.4268339e-19  
6132.5  1.8804186e-18  1.4314962e-19  
6133.0  1.7852319e-18  1.4332479e-19  
6133.5  1.5358092e-18  1.4304819e-19  
6134.0  1.3610828e-18  1.4318211e-19  
6134.5  1.1215625e-18  1.6851425e-19  
6135.0  9.5829305e-19  1.4347975e-19  
6135.5  6.3717437e-19  1.4400897e-19  
6136.0  6.2988626e-19  1.4456226e-19  
6136.5  5.7541231e-19  1.4444305e-19  
6137.0  5.8641093e-19  1.4431775e-19  
6137.5  8.8842529e-19  1.444502e-19  
6138.0  1.1079746e-18  1.4406482e-19  
6138.5  1.2933694e-18  1.4395387e-19  
6139.0  1.2406599e-18  1.4403582e-19  
6139.5  1.1700994e-18  1.4418738e-19  
6140.0  9.1113136e-19  1.4411058e-19  
6140.5  8.1868174e-19  1.4364081e-19  
6141.0  8.8694688e-19  1.4357932e-19  
6141.5  1.0131425e-18  1.4313928e-19  
6142.0  1.1463216e-18  1.4246368e-19  
6142.5  1.3844868e-18  1.4269291e-19  
6143.0  1.3739773e-18  1.4281728e-19  
6143.5  1.4485812e-18  1.4236259e-19  
6144.0  1.3466401e-18  1.4175882e-19  
6144.5  1.2963872e-18  1.4169538e-19  
6145.0  1.257881e-18  1.4156894e-19  
6145.5  1.0617341e-18  1.411676e-19  
6146.0  8.4241148e-19  1.4099746e-19  
6146.5  6.108663e-19  1.4108064e-19  
6147.0  4.7755627e-19  1.4081225e-19  
6147.5  6.9210447e-19  1.412057e-19  
6148.0  6.8571732e-19  1.4110127e-19  
6148.5  8.1756804e-19  1.4078879e-19  
6149.0  1.1930835e-18  1.4086116e-19  
6149.5  1.2716843e-18  1.4118446e-19  
6150.0  1.3821324e-18  1.4112709e-19  
6150.5  1.2619881e-18  1.403786e-19  
6151.0  1.1152532e-18  1.4053461e-19  
6151.5  9.8283508e-19  1.4046861e-19  
6152.0  1.1152421e-18  1.4051098e-19  
6152.5  1.3305857e-18  1.4094192e-19  
6153.0  1.5224323e-18  1.4089312e-19  
6153.5  1.1917595e-18  1.4071482e-19  
6154.0  7.8691406e-19  1.4076456e-19  
6154.5  6.7786223e-19  1.4087365e-19  
6155.0  5.7842754e-19  1.403583e-19  
6155.5  7.8811507e-19  1.4002555e-19  
6156.0  9.7948678e-19  1.4061623e-19  
6156.5  1.333899e-18  1.4116194e-19  
6157.0  1.461199e-18  1.4061681e-19  
6157.5  1.6370156e-18  1.4087221e-19  
6158.0  1.7955469e-18  1.4099958e-19  
6158.5  1.8880997e-18  1.4076979e-19  
6159.0  1.7932715e-18  1.4081613e-19  
6159.5  1.5108894e-18  1.4097174e-19  
6160.0  1.3612471e-18  1.4099249e-19  
6160.5  1.0546181e-18  1.406606e-19  
6161.0  9.4870182e-19  1.4088486e-19  
6161.5  8.486932e-19  1.4152232e-19  
6162.0  9.2362236e-19  1.4168499e-19  
6162.5  9.061586e-19  1.4185753e-19  
6163.0  9.6968972e-19  1.4200056e-19  
6163.5  8.8182654e-19  1.4186652e-19  
6164.0  8.0617265e-19  1.4170395e-19  
6164.5  9.1752913e-19  1.4193367e-19  
6165.0  1.2169581e-18  1.4162095e-19  
6165.5  1.3715378e-18  1.4159787e-19  
6166.0  1.4114397e-18  1.4234804e-19  
6166.5  1.3715842e-18  1.4338834e-19  
6167.0  1.25148e-18  1.4317119e-19  
6167.5  1.3439595e-18  1.4275767e-19  
6168.0  1.4533517e-18  1.4262269e-19  
6168.5  1.4283282e-18  1.427454e-19  
6169.0  1.3106888e-18  1.4227561e-19  
6169.5  1.2373274e-18  1.4227446e-19  
6170.0  1.3738952e-18  1.4233555e-19  
6170.5  1.5568202e-18  1.4205316e-19  
6171.0  1.5727564e-18  1.4202229e-19  
6171.5  1.2889963e-18  1.4149667e-19  
6172.0  9.313224e-19  1.410786e-19  
6172.5  1.0135906e-18  1.4125583e-19  
6173.0  1.2556437e-18  1.4053654e-19  
6173.5  1.6617967e-18  1.4021685e-19  
6174.0  1.6358967e-18  1.4040082e-19  
6174.5  1.8617777e-18  1.4064104e-19  
6175.0  1.6002372e-18  1.4102723e-19  
6175.5  1.5751442e-18  1.4119821e-19  
6176.0  1.4593763e-18  1.4151385e-19  
6176.5  8.8931938e-19  1.4183197e-19  
6177.0  1.1592696e-18  1.4220821e-19  
6177.5  9.6473585e-19  1.428123e-19  
6178.0  1.0327473e-18  1.4358958e-19  
6178.5  1.3160119e-18  1.4357345e-19  
6179.0  1.5682511e-18  1.427773e-19  
6179.5  1.5105438e-18  1.4286316e-19  
6180.0  1.2829459e-18  1.4322256e-19  
6180.5  1.0505873e-18  1.430119e-19  
6181.0  1.114688e-18  1.4308812e-19  
6181.5  1.1444605e-18  1.4364589e-19  
6182.0  1.2085371e-18  1.4355885e-19  
6182.5  1.2581917e-18  1.4398877e-19  
6183.0  1.3045959e-18  1.4457936e-19  
6183.5  1.4332282e-18  1.4480714e-19  
6184.0  1.4229639e-18  1.446657e-19  
6184.5  1.3540392e-18  1.4455347e-19  
6185.0  1.1726957e-18  1.4447186e-19  
6185.5  9.8970486e-19  1.4420018e-19  
6186.0  8.2248366e-19  1.4426257e-19  
6186.5  8.2150114e-19  1.4409503e-19  
6187.0  1.0826173e-18  1.437526e-19  
6187.5  1.3103467e-18  1.4376408e-19  
6188.0  1.3908353e-18  1.437552e-19  
6188.5  1.2353776e-18  1.431456e-19  
6189.0  1.0620886e-18  1.4211809e-19  
6189.5  1.0272308e-18  1.4115277e-19  
6190.0  9.0287255e-19  1.4013493e-19  
6190.5  6.1048222e-19  1.3937386e-19  
6191.0  2.5129787e-19  1.3941204e-19  
6191.5  2.29642e-19  1.3971669e-19  
6192.0  3.9953623e-19  1.4015391e-19  
6192.5  6.3471127e-19  1.4093724e-19  
6193.0  9.7564523e-19  1.4154069e-19  
6193.5  8.7651054e-19  1.4134626e-19  
6194.0  1.0892486e-18  1.4124325e-19  
6194.5  1.0871625e-18  1.4123005e-19  
6195.0  1.1797559e-18  1.4134969e-19  
6195.5  9.7084946e-19  1.4154707e-19  
6196.0  1.0328447e-18  1.4174301e-19  
6196.5  1.128064e-18  1.4127419e-19  
6197.0  1.265252e-18  1.4085566e-19  
6197.5  1.5204035e-18  1.4119291e-19  
6198.0  1.4962792e-18  1.4155944e-19  
6198.5  1.4013784e-18  1.4123268e-19  
6199.0  1.2588829e-18  1.3994531e-19  
6199.5  1.2849014e-18  1.3956693e-19  
6200.0  1.2167678e-18  1.3922006e-19  
6200.5  1.0158816e-18  1.3915497e-19  
6201.0  9.7291117e-19  1.3906903e-19  
6201.5  1.0201649e-18  1.6335637e-19  
6202.0  1.1059359e-18  1.3893741e-19  
6202.5  1.1300409e-18  1.385479e-19  
6203.0  9.2076202e-19  1.3850132e-19  
6203.5  1.0909245e-18  1.387544e-19  
6204.0  8.7351256e-19  1.3884595e-19  
6204.5  9.8261472e-19  1.3862856e-19  
6205.0  1.186793e-18  1.3793249e-19  
6205.5  1.1902464e-18  1.3735043e-19  
6206.0  1.1535194e-18  1.3767178e-19  
6206.5  9.420621e-19  1.384525e-19  
6207.0  8.5732267e-19  1.385489e-19  
6207.5  8.8267038e-19  1.3834372e-19  
6208.0  8.6501987e-19  1.3809064e-19  
6208.5  1.0280997e-18  1.3816356e-19  
6209.0  1.2978804e-18  1.3821583e-19  
6209.5  1.2094835e-18  1.3820308e-19  
6210.0  1.3040911e-18  1.3847602e-19  
6210.5  1.1946289e-18  1.3799196e-19  
6211.0  1.0594857e-18  1.3749048e-19  
6211.5  1.0687756e-18  1.3802287e-19  
6212.0  9.9331785e-19  1.3813991e-19  
6212.5  1.0363174e-18  1.3794291e-19  
6213.0  1.1291098e-18  1.3802817e-19  
6213.5  1.0187415e-18  1.3759818e-19  
6214.0  1.1447917e-18  1.375105e-19  
6214.5  8.7534078e-19  1.3806626e-19  
6215.0  8.5348529e-19  1.3835144e-19  
6215.5  6.7794508e-19  1.3788842e-19  
6216.0  1.0022141e-18  1.3769266e-19  
6216.5  8.9328646e-19  1.3812501e-19  
6217.0  9.9864129e-19  1.380136e-19  
6217.5  9.3961506e-19  1.3774927e-19  
6218.0  1.1979341e-18  1.3809977e-19  
6218.5  1.4643885e-18  1.3778553e-19  
6219.0  1.5076122e-18  1.3791066e-19  
6219.5  1.5107428e-18  1.3802054e-19  
6220.0  1.4787374e-18  1.380706e-19  
6220.5  1.3168878e-18  1.3747652e-19  
6221.0  9.6243144e-19  1.3727967e-19  
6221.5  8.3971796e-19  1.3745545e-19  
6222.0  5.8946962e-19  1.3727455e-19  
6222.5  6.5443446e-19  1.3727659e-19  
6223.0  6.3015451e-19  1.3731787e-19  
6223.5  8.2453491e-19  1.3723915e-19  
6224.0  9.9914346e-19  1.3758136e-19  
6224.5  1.2254637e-18  1.3874892e-19  
6225.0  1.457434e-18  1.3939567e-19  
6225.5  1.6676098e-18  1.3884446e-19  
6226.0  1.8195832e-18  1.3909178e-19  
6226.5  2.0177875e-18  1.3966591e-19  
6227.0  1.9760697e-18  1.3954347e-19  
6227.5  1.7834081e-18  1.3939786e-19  
6228.0  1.6098245e-18  1.3974105e-19  
6228.5  1.2733014e-18  1.3985652e-19  
6229.0  8.0058227e-19  1.3935162e-19  
6229.5  4.9455304e-19  1.3971856e-19  
6230.0  5.9110439e-19  1.4013908e-19  
6230.5  6.8025228e-19  1.3953193e-19  
6231.0  9.2600271e-19  1.3840503e-19  
6231.5  1.0589961e-18  1.3797356e-19  
6232.0  1.1920876e-18  1.3729384e-19  
6232.5  1.1339186e-18  1.3734539e-19  
6233.0  1.2759075e-18  1.3808741e-19  
6233.5  1.1080518e-18  1.3823119e-19  
6234.0  1.0713956e-18  1.3784952e-19  
6234.5  1.0175454e-18  1.3820551e-19  
6235.0  1.0429113e-18  1.3898334e-19  
6235.5  1.0782321e-18  1.3892433e-19  
6236.0  1.0327784e-18  1.3872751e-19  
6236.5  1.1273423e-18  1.389568e-19  
6237.0  1.3224003e-18  1.3856498e-19  
6237.5  1.2326322e-18  1.3846122e-19  
6238.0  1.1797675e-18  1.3886321e-19  
6238.5  1.1574818e-18  1.3930775e-19  
6239.0  9.0113589e-19  1.3881047e-19  
6239.5  7.8112879e-19  1.3795809e-19  
6240.0  9.1762432e-19  1.3802024e-19  
6240.5  9.7641426e-19  1.377408e-19  
6241.0  1.0547171e-18  1.3813511e-19  
6241.5  1.1840529e-18  1.3844788e-19  
6242.0  1.0876562e-18  1.3810568e-19  
6242.5  1.0717491e-18  1.375857e-19  
6243.0  1.3177117e-18  1.3853063e-19  
6243.5  1.3097986e-18  1.4004315e-19  
6244.0  1.097723e-18  1.4022327e-19  
6244.5  9.137292e-19  1.4063396e-19  
6245.0  7.218533e-19  1.4107858e-19  
6245.5  8.731261e-19  1.4043577e-19  
6246.0  1.0490091e-18  1.3991437e-19  
6246.5  1.0959149e-18  1.4038057e-19  
6247.0  1.3410102e-18  1.4038052e-19  
6247.5  1.1249477e-18  1.4033636e-19  
6248.0  1.0074398e-18  1.4015452e-19  
6248.5  1.0431405e-18  1.4064301e-19  
6249.0  1.2738352e-18  1.4033811e-19  
6249.5  1.4577098e-18  1.3948166e-19  
6250.0  1.5821904e-18  1.3941833e-19  
6250.5  1.4924238e-18  1.3864913e-19  
6251.0  1.3519508e-18  1.3776148e-19  
6251.5  1.3259044e-18  1.3854662e-19  
6252.0  1.2929729e-18  1.3870617e-19  
6252.5  1.2545897e-18  1.3789487e-19  
6253.0  1.4214876e-18  1.3820912e-19  
6253.5  1.6518892e-18  1.3798946e-19  
6254.0  8.6473299e-19  1.375771e-19  
6254.5  1.4813816e-18  1.3745136e-19  
6255.0  1.2181849e-18  1.3836734e-19  
6255.5  1.0013867e-18  1.3916328e-19  
6256.0  6.3208173e-19  1.4033312e-19  
6256.5  8.135749e-19  1.4176065e-19  
6257.0  6.9953564e-19  1.4350285e-19  
6257.5  4.8954078e-19  1.4590157e-19  
6258.0  6.4050519e-19  1.4820969e-19  
6258.5  8.5390725e-19  1.4949017e-19  
6259.0  6.6636833e-19  1.502173e-19  
6259.5  5.8604601e-19  1.5047072e-19  
6260.0  6.2653948e-19  1.5050564e-19  
6260.5  7.7562437e-19  1.5083142e-19  
6261.0  8.1646414e-19  1.5083013e-19  
6261.5  7.7870271e-19  1.5127954e-19  
6262.0  9.5161083e-19  1.5208587e-19  
6262.5  1.2255378e-18  1.5135534e-19  
6263.0  9.400119e-19  1.5052776e-19  
6263.5  8.7494892e-19  1.4991629e-19  
6264.0  7.9784718e-19  1.4827233e-19  
6264.5  1.0572108e-18  1.4607128e-19  
6265.0  1.1772306e-18  1.4523518e-19  
6265.5  1.1164291e-18  1.4470416e-19  
6266.0  9.2900339e-19  1.442702e-19  
6266.5  8.3881319e-19  1.4419481e-19  
6267.0  7.3983967e-19  1.4436979e-19  
6267.5  7.9419895e-19  1.4396665e-19  
6268.0  6.0003963e-19  1.4407139e-19  
6268.5  8.6624102e-19  1.4357892e-19  
6269.0  1.1294456e-18  1.4268003e-19  
6269.5  9.32475e-19  1.419917e-19  
6270.0  1.0550933e-18  1.4178958e-19  
6270.5  1.202474e-18  1.4199021e-19  
6271.0  1.2710486e-18  1.4134918e-19  
6271.5  1.1845948e-18  1.4083852e-19  
6272.0  1.0297395e-18  1.4085628e-19  
6272.5  6.5688725e-19  1.4007631e-19  
6273.0  4.3552594e-19  1.3985229e-19  
6273.5  3.7675456e-19  1.3976585e-19  
6274.0  8.6020864e-20  1.3972234e-19  
6274.5  5.4005023e-19  1.39798e-19  
6275.0  6.9379354e-19  1.4024551e-19  
6275.5  8.3606578e-19  1.4038495e-19  
6276.0  9.6782791e-19  1.3985972e-19  
6276.5  1.3102016e-18  1.3976123e-19  
6277.0  1.2822623e-18  1.3982722e-19  
6277.5  1.1621652e-18  1.3930858e-19  
6278.0  8.1223523e-19  1.3955897e-19  
6278.5  8.0015765e-19  1.406625e-19  
6279.0  8.4368901e-19  1.6648966e-19  
6279.5  8.1667993e-19  1.4580851e-19  
6280.0  6.8916227e-19  1.488798e-19  
6280.5  6.139781e-19  1.498853e-19  
6281.0  7.9653717e-19  1.4985187e-19  
6281.5  9.9498203e-19  1.5069526e-19  
6282.0  1.264396e-18  1.5074345e-19  
6282.5  1.1960777e-18  1.5036493e-19  
6283.0  1.0451359e-18  1.504227e-19  
6283.5  8.3170882e-19  1.5108769e-19  
6284.0  7.6347209e-19  1.51177e-19  
6284.5  5.4238451e-19  1.5089234e-19  
6285.0  5.5435094e-19  1.5068637e-19  
6285.5  6.8162997e-19  1.5017781e-19  
6286.0  8.0112347e-19  1.4768114e-19  
6286.5  7.4277406e-19  1.4450763e-19  
6287.0  4.7794481e-19  1.4432228e-19  
6287.5  5.496415e-19  1.4496357e-19  
6288.0  5.7242352e-19  1.4446708e-19  
6288.5  6.9915307e-19  1.4450555e-19  
6289.0  8.5649052e-19  1.4440447e-19  
6289.5  1.0780101e-18  1.4480399e-19  
6290.0  8.7166535e-19  1.4569852e-19  
6290.5  8.2732685e-19  1.4575711e-19  
6291.0  9.3069309e-19  1.453785e-19  
6291.5  8.6507755e-19  1.4546925e-19  
6292.0  7.982487e-19  1.4530032e-19  
6292.5  1.007091e-18  1.451147e-19  
6293.0  1.1096495e-18  1.4443939e-19  
6293.5  1.0881115e-18  1.4380374e-19  
6294.0  9.9493993e-19  1.4300682e-19  
6294.5  1.0558369e-18  1.4223872e-19  
6295.0  7.3900601e-19  1.4271964e-19  
6295.5  4.4987196e-19  1.4316116e-19  
6296.0  7.0221687e-19  1.4273007e-19  
6296.5  5.0349844e-19  1.4264226e-19  
6297.0  7.8360538e-19  1.4267693e-19  
6297.5  1.1684077e-18  1.4246461e-19  
6298.0  1.0939572e-18  1.4256609e-19  
6298.5  9.3756035e-19  1.4300521e-19  
6299.0  8.3183462e-19  1.710797e-19  
6299.5  1.5946777e-18  1.4294016e-19  
6300.0  1.4759312e-18  1.438596e-19  
6300.5  1.1818485e-18  1.4406918e-19  
6301.0  8.4661485e-19  1.4371827e-19  
6301.5  8.1494662e-19  1.4436026e-19  
6302.0  7.3367243e-19  1.4445598e-19  
6302.5  4.9908747e-19  1.4397461e-19  
6303.0  1.3553522e-18  1.4336893e-19  
6303.5  6.4294889e-19  1.4318587e-19  
6304.0  -3.0647188e-19  1.429568e-19  
6304.5  -3.8265807e-19  1.4236335e-19  
6305.0  3.3067744e-19  1.4252797e-19  
6305.5  6.8613478e-19  1.4301843e-19  
6306.0  5.216936e-20  1.4246816e-19  
6306.5  -2.3097941e-20  1.4202549e-19  
6307.0  -2.6799425e-19  1.421305e-19  
6307.5  3.7226383e-19  1.4205867e-19  
6308.0  6.6572114e-19  1.4243682e-19  
6308.5  3.6517764e-19  1.439445e-19  
6309.0  3.8228599e-19  1.466823e-19  
6309.5  6.3892498e-19  1.4872478e-19  
6310.0  8.837223e-19  1.5034504e-19  
6310.5  8.6134232e-19  1.5143844e-19  
6311.0  9.4220234e-19  1.5110209e-19  
6311.5  9.2546647e-19  1.5041892e-19  
6312.0  8.2146113e-19  1.5052132e-19  
6312.5  9.8870309e-19  1.5112223e-19  
6313.0  1.0969735e-18  1.5084452e-19  
6313.5  7.5621862e-19  1.5045669e-19  
6314.0  6.2313836e-19  1.5095284e-19  
6314.5  5.0431185e-19  1.5093294e-19  
6315.0  6.1588481e-19  1.4960819e-19  
6315.5  9.9999078e-19  1.4755995e-19  
6316.0  1.0240939e-18  1.4472411e-19  
6316.5  8.5530701e-19  1.4225748e-19  
6317.0  6.4482518e-19  1.4211974e-19  
6317.5  5.7286236e-19  1.4259564e-19  
6318.0  6.3994854e-19  1.4268631e-19  
6318.5  7.0343056e-19  1.4290256e-19  
6319.0  8.4485341e-19  1.4342215e-19  
6319.5  5.3883653e-19  1.4438362e-19  
6320.0  5.0145945e-19  1.4615816e-19  
6320.5  6.5304438e-19  1.4757535e-19  
6321.0  7.8809759e-19  1.5043768e-19  
6321.5  1.0162181e-18  1.6332717e-19  
6322.0  9.391441e-19  1.8120105e-19  
6322.5  1.124727e-18  1.9261446e-19  
6323.0  1.0978849e-18  1.9521087e-19  
6323.5  1.3429068e-18  1.9559985e-19  
6324.0  1.3626798e-18  1.9563775e-19  
6324.5  1.3318543e-18  1.9574524e-19  
6325.0  1.155525e-18  1.9564556e-19  
6325.5  1.1584419e-18  1.9554511e-19  
6326.0  1.0533947e-18  1.9478069e-19  
6326.5  1.2625514e-18  1.9395475e-19  
6327.0  1.2720441e-18  1.9371396e-19  
6327.5  1.1266952e-18  1.9326891e-19  
6328.0  8.3791081e-19  1.884519e-19  
6328.5  6.2677148e-19  1.7710062e-19  
6329.0  6.7477375e-19  1.6092027e-19  
6329.5  8.7008825e-19  1.5430653e-19  
6330.0  9.7377871e-19  1.5235794e-19  
6330.5  1.0204105e-18  1.5239196e-19  
6331.0  8.8047733e-19  1.8828788e-19  
6331.5  6.6596454e-19  1.8746903e-19  
6332.0  6.2996191e-19  1.8726114e-19  
6332.5  6.3959357e-19  1.51364e-19  
6333.0  5.7431232e-19  1.5092148e-19  
6333.5  5.904854e-19  1.5054078e-19  
6334.0  8.8776591e-19  1.5027392e-19  
6334.5  1.2077505e-18  1.4872872e-19  
6335.0  1.4018544e-18  1.4581456e-19  
6335.5  1.5888062e-18  1.4220465e-19  
6336.0  1.608283e-18  1.4026782e-19  
6336.5  1.4170762e-18  1.394761e-19  
6337.0  1.1816127e-18  1.3905693e-19  
6337.5  1.0719451e-18  1.3906819e-19  
6338.0  9.4473748e-19  1.3890611e-19  
6338.5  1.0546181e-18  1.3871337e-19  
6339.0  1.2907242e-18  1.3867073e-19  
6339.5  1.3034613e-18  1.3830703e-19  
6340.0  1.3279796e-18  1.3807594e-19  
6340.5  1.1168917e-18  1.3859466e-19  
6341.0  8.8102017e-19  1.3849957e-19  
6341.5  9.7291556e-19  1.3804643e-19  
6342.0  9.0640075e-19  1.3796855e-19  
6342.5  8.6362117e-19  1.3868418e-19  
6343.0  9.8565308e-19  1.3985186e-19  
6343.5  8.6398207e-19  1.4088533e-19  
6344.0  8.1511644e-19  1.4134716e-19  
6344.5  5.1270742e-19  1.4075024e-19  
6345.0  3.3927196e-19  1.4046067e-19  
6345.5  5.4509119e-19  1.4111673e-19  
6346.0  5.7550769e-19  1.4116675e-19  
6346.5  5.3901463e-19  1.4111181e-19  
6347.0  5.0936202e-19  1.4091396e-19  
6347.5  5.7821759e-19  1.4117337e-19  
6348.0  8.7601589e-19  1.4092714e-19  
6348.5  8.2001158e-19  1.4066039e-19  
6349.0  7.9577734e-19  1.4089145e-19  
6349.5  5.8968963e-19  1.398801e-19  
6350.0  5.1260687e-19  1.3804175e-19  
6350.5  6.5173858e-19  1.3807292e-19  
6351.0  6.2404516e-19  1.3946595e-19  
6351.5  4.9932e-19  1.4216708e-19  
6352.0  7.4251725e-19  1.4465623e-19  
6352.5  8.662738e-19  1.4568644e-19  
6353.0  1.0681459e-18  1.4561837e-19  
6353.5  1.0676489e-18  1.4545957e-19  
6354.0  9.3982572e-19  1.456387e-19  
6354.5  8.8041412e-19  1.4540624e-19  
6355.0  6.3316733e-19  1.4485291e-19  
6355.5  6.1717735e-19  1.4487365e-19  
6356.0  3.6410543e-19  1.4504415e-19  
6356.5  4.4791451e-19  1.4477836e-19  
6357.0  4.9533207e-19  1.4432972e-19  
6357.5  8.0257524e-19  1.4315231e-19  
6358.0  8.5760927e-19  1.4026824e-19  
6358.5  9.4562299e-19  1.3681862e-19  
6359.0  1.1089861e-18  1.3590948e-19  
6359.5  7.7700432e-19  1.35825e-19  
6360.0  6.4500123e-19  1.3556825e-19  
6360.5  9.5369415e-19  1.3591164e-19  
6361.0  8.1522536e-19  1.3581961e-19  
6361.5  4.7916652e-19  1.3557902e-19  
6362.0  1.0818365e-19  1.3526863e-19  
6362.5  4.5978546e-20  1.35565e-19  
6363.0  -8.7923517e-20  1.3523955e-19  
6363.5  6.4623686e-20  1.3523002e-19  
6364.0  3.67859e-19  1.3583861e-19  
6364.5  5.1648164e-19  1.3593503e-19  
6365.0  2.5573096e-19  1.3587928e-19  
6365.5  3.5094031e-19  1.3604338e-19  
6366.0  2.4797391e-19  1.3585057e-19  
6366.5  1.0822812e-19  1.3559573e-19  
6367.0  -8.7190795e-22  1.3568268e-19  
6367.5  2.7317212e-19  1.3577822e-19  
6368.0  2.2379183e-19  1.3583427e-19  
6368.5  2.2000506e-19  1.3551147e-19  
6369.0  1.5793006e-19  1.3545498e-19  
6369.5  3.2671222e-19  1.3537919e-19  
6370.0  5.1290995e-19  1.3584536e-19  
6370.5  6.9240848e-19  1.3727297e-19  
6371.0  7.6872959e-19  1.378057e-19  
6371.5  8.1210918e-19  1.3720738e-19  
6372.0  8.4702755e-19  1.3658069e-19  
6372.5  8.632753e-19  1.3660575e-19  
6373.0  8.4571305e-19  1.3674172e-19  
6373.5  1.0454387e-18  1.3650399e-19  
6374.0  1.1306282e-18  1.3657533e-19  
6374.5  1.2216378e-18  1.3627786e-19  
6375.0  1.0822084e-18  1.360576e-19  
6375.5  8.3551103e-19  1.3646949e-19  
6376.0  8.9606057e-19  1.3608895e-19  
6376.5  8.5629785e-19  1.3509959e-19  
6377.0  9.5903094e-19  1.3474002e-19  
6377.5  1.0444059e-18  1.3581699e-19  
6378.0  1.0039891e-18  1.3753403e-19  
6378.5  1.0944636e-18  1.3865479e-19  
6379.0  1.06785e-18  1.3903473e-19  
6379.5  1.1664318e-18  1.393703e-19  
6380.0  1.1238536e-18  1.3883004e-19  
6380.5  9.3395541e-19  1.387529e-19  
6381.0  9.7310516e-19  1.3877774e-19  
6381.5  8.4459419e-19  1.3864776e-19  
6382.0  7.6694104e-19  1.3856198e-19  
6382.5  6.7186293e-19  1.3908907e-19  
6383.0  5.7410517e-19  1.3938767e-19  
6383.5  4.0416354e-19  1.3916281e-19  
6384.0  1.6941679e-19  1.3872533e-19  
6384.5  8.7787152e-20  1.3803087e-19  
6385.0  5.0790651e-19  1.4194981e-19  
6385.5  8.5308074e-19  1.4961864e-19  
6386.0  1.1228322e-18  1.5517591e-19  
6386.5  9.7585651e-19  1.566272e-19  
6387.0  9.2855575e-19  1.5621443e-19  
6387.5  6.0844297e-19  1.5621201e-19  
6388.0  6.8574344e-19  1.5606024e-19  
6388.5  5.7897571e-19  1.5600545e-19  
6389.0  7.9565342e-19  1.5645442e-19  
6389.5  9.8166249e-19  1.5638154e-19  
6390.0  9.93242e-19  1.5570549e-19  
6390.5  1.127476e-18  1.5572532e-19  
6391.0  9.9683138e-19  1.5510529e-19  
6391.5  1.1673352e-18  1.524358e-19  
6392.0  1.0703636e-18  1.4453782e-19  
6392.5  1.2053234e-18  1.3712158e-19  
6393.0  1.2179845e-18  1.3285918e-19  
6393.5  1.1031225e-18  1.3170712e-19  
6394.0  9.5616289e-19  1.3150149e-19  
6394.5  8.7131555e-19  1.3165266e-19  
6395.0  7.6816153e-19  1.3167163e-19  
6395.5  7.4345164e-19  1.3176741e-19  
6396.0  5.8631222e-19  1.3152728e-19  
6396.5  7.3154608e-19  1.3125173e-19  
6397.0  6.4871562e-19  1.3174629e-19  
6397.5  7.9536681e-19  1.3200665e-19  
6398.0  1.0192023e-18  1.3179193e-19  
6398.5  1.0614719e-18  1.3165133e-19  
6399.0  1.1657738e-18  1.317481e-19  
6399.5  1.183568e-18  1.3207517e-19  
6400.0  1.1715126e-18  1.317133e-19  
6400.5  1.2875188e-18  1.316076e-19  
6401.0  1.4269496e-18  1.3235555e-19  
6401.5  1.316608e-18  1.3243731e-19  
6402.0  1.4074302e-18  1.3267579e-19  
6402.5  1.2581107e-18  1.3305175e-19  
6403.0  1.1430297e-18  1.3272209e-19  
6403.5  1.0394057e-18  1.3246411e-19  
6404.0  8.2200507e-19  1.3260207e-19  
6404.5  1.054576e-18  1.3293736e-19  
6405.0  1.0482271e-18  1.3283275e-19  
6405.5  1.1255599e-18  1.3270389e-19  
6406.0  1.1474987e-18  1.3333668e-19  
6406.5  1.0280131e-18  1.3314774e-19  
6407.0  8.539924e-19  1.3239643e-19  
6407.5  7.111799e-19  1.3267775e-19  
6408.0  7.1153677e-19  1.3315563e-19  
6408.5  8.8553925e-19  1.3341838e-19  
6409.0  9.2323091e-19  1.3383702e-19  
6409.5  1.0673599e-18  1.3383749e-19  
6410.0  9.8652318e-19  1.3355921e-19  
6410.5  9.2792413e-19  1.3390382e-19  
6411.0  1.0050973e-18  1.3445565e-19  
6411.5  9.9012706e-19  1.3410968e-19  
6412.0  9.7331654e-19  1.3368919e-19  
6412.5  9.6088462e-19  1.3327006e-19  
6413.0  8.1700089e-19  1.3329579e-19  
6413.5  8.432057e-19  1.3301507e-19  
6414.0  7.5399897e-19  1.3285004e-19  
6414.5  8.1841831e-19  1.3218677e-19  
6415.0  8.2017874e-19  1.3096743e-19  
6415.5  8.7964346e-19  1.3046108e-19  
6416.0  1.0632168e-18  1.3051418e-19  
6416.5  1.2235467e-18  1.3036301e-19  
6417.0  1.106344e-18  1.2960261e-19  
6417.5  9.824079e-19  1.2981815e-19  
6418.0  8.4720936e-19  1.304683e-19  
6418.5  9.578321e-19  1.3002677e-19  
6419.0  1.0449435e-18  1.296334e-19  
6419.5  1.1909459e-18  1.2977386e-19  
6420.0  1.0702889e-18  1.2941232e-19  
6420.5  8.8465537e-19  1.2941024e-19  
6421.0  6.9048431e-19  1.2975511e-19  
6421.5  6.7967861e-19  1.2969825e-19  
6422.0  7.8277822e-19  1.2908161e-19  
6422.5  9.5887601e-19  1.2912535e-19  
6423.0  1.1698606e-18  1.2949401e-19  
6423.5  1.0477238e-18  1.2944813e-19  
6424.0  1.1139382e-18  1.2973848e-19  
6424.5  1.2826057e-18  1.3031834e-19  
6425.0  1.3493944e-18  1.3016867e-19  
6425.5  1.1691825e-18  1.2972153e-19  
6426.0  1.1141609e-18  1.3005724e-19  
6426.5  1.0206856e-18  1.2990844e-19  
6427.0  9.6505894e-19  1.2961082e-19  
6427.5  9.3745838e-19  1.2974318e-19  
6428.0  9.4161162e-19  1.3014587e-19  
6428.5  7.8342798e-19  1.2978757e-19  
6429.0  8.0296765e-19  1.2918535e-19  
6429.5  1.0633616e-18  1.2968357e-19  
6430.0  1.2850215e-18  1.2985569e-19  
6430.5  1.2892405e-18  1.2922205e-19  
6431.0  1.2766881e-18  1.2938063e-19  
6431.5  1.1856311e-18  1.2909612e-19  
6432.0  1.0723447e-18  1.286872e-19  
6432.5  8.5898047e-19  1.2888598e-19  
6433.0  6.3496346e-19  1.2928084e-19  
6433.5  3.8086769e-19  1.2881867e-19  
6434.0  2.2779691e-19  1.2880681e-19  
6434.5  3.0098109e-19  1.2939676e-19  
6435.0  4.6349878e-19  1.2922395e-19  
6435.5  4.8868835e-19  1.2965597e-19  
6436.0  5.8955224e-19  1.304086e-19  
6436.5  8.3260186e-19  1.3040055e-19  
6437.0  9.192309e-19  1.3021254e-19  
6437.5  9.3311814e-19  1.3006695e-19  
6438.0  9.4985581e-19  1.2980672e-19  
6438.5  8.8284896e-19  1.2973996e-19  
6439.0  1.0043819e-18  1.2941964e-19  
6439.5  1.0402161e-18  1.2961413e-19  
6440.0  1.0156292e-18  1.2938214e-19  
6440.5  1.0916096e-18  1.2911006e-19  
6441.0  1.2261233e-18  1.2997685e-19  
6441.5  1.5266139e-18  1.3034018e-19  
6442.0  1.5753383e-18  1.2998658e-19  
6442.5  1.2648718e-18  1.2996156e-19  
6443.0  8.4482604e-19  1.3016949e-19  
6443.5  4.5494177e-19  1.2985959e-19  
6444.0  1.9945999e-19  1.2958655e-19  
6444.5  2.8423132e-19  1.3019136e-19  
6445.0  3.2334112e-19  1.3019714e-19  
6445.5  3.6157487e-19  1.2974808e-19  
6446.0  5.5564087e-19  1.2965217e-19  
6446.5  8.8281622e-19  1.2957492e-19  
6447.0  8.0568184e-19  1.2921156e-19  
6447.5  8.6750928e-19  1.2943443e-19  
6448.0  8.0304646e-19  1.3021396e-19  
6448.5  7.448994e-19  1.2949874e-19  
6449.0  6.2722063e-19  1.2823327e-19  
6449.5  4.9673593e-19  1.2854667e-19  
6450.0  6.0124957e-19  1.2879381e-19  
6450.5  7.1928206e-19  1.2832107e-19  
6451.0  7.8441816e-19  1.2824568e-19  
6451.5  8.2746404e-19  1.2818365e-19  
6452.0  9.2232418e-19  1.2771655e-19  
6452.5  1.081466e-18  1.2762366e-19  
6453.0  6.8233788e-19  1.2797683e-19  
6453.5  6.1714571e-19  1.2784333e-19  
6454.0  5.198622e-19  1.2747486e-19  
6454.5  7.4652925e-19  1.2764525e-19  
6455.0  9.3385185e-19  1.277948e-19  
6455.5  7.6482649e-19  1.2779516e-19  
6456.0  7.0571421e-19  1.2784899e-19  
6456.5  8.2255565e-19  1.280315e-19  
6457.0  1.0237207e-18  1.2778369e-19  
6457.5  9.0684649e-19  1.2744422e-19  
6458.0  8.9557924e-19  1.2781842e-19  
6458.5  8.8467334e-19  1.2773137e-19  
6459.0  1.0248013e-18  1.2735261e-19  
6459.5  9.6502854e-19  1.2717236e-19  
6460.0  1.2675671e-18  1.2772988e-19  
6460.5  1.2194654e-18  1.2770083e-19  
6461.0  1.2960394e-18  1.2731365e-19  
6461.5  1.2389386e-18  1.2756999e-19  
6462.0  1.3674195e-18  1.2747012e-19  
6462.5  1.3892024e-18  1.2718946e-19  
6463.0  1.2549201e-18  1.2756816e-19  
6463.5  1.2028736e-18  1.2763772e-19  
6464.0  1.1691836e-18  1.2732911e-19  
6464.5  1.1237954e-18  1.2746957e-19  
6465.0  1.164351e-18  1.2777607e-19  
6465.5  1.0388059e-18  1.2739592e-19  
6466.0  7.5286273e-19  1.2733708e-19  
6466.5  8.3633871e-19  1.279893e-19  
6467.0  5.828929e-19  1.2817754e-19  
6467.5  6.9195642e-19  1.2753495e-19  
6468.0  6.6438175e-19  1.2740277e-19  
6468.5  6.9445114e-19  1.2749408e-19  
6469.0  1.0920868e-18  1.2696042e-19  
6469.5  1.2828191e-18  1.270961e-19  
6470.0  1.4919203e-18  1.2734034e-19  
6470.5  1.3134835e-18  1.2705124e-19  
6471.0  1.2971906e-18  1.2737413e-19  
6471.5  1.0915638e-18  1.2820744e-19  
6472.0  1.033742e-18  1.2799418e-19  
6472.5  7.8893152e-19  1.2757404e-19  
6473.0  6.3212682e-19  1.2785397e-19  
6473.5  5.413849e-19  1.2832904e-19  
6474.0  5.3053951e-19  1.2832109e-19  
6474.5  7.1712555e-19  1.2820941e-19  
6475.0  5.6436915e-19  1.2891471e-19  
6475.5  6.6226146e-19  1.2883346e-19  
6476.0  6.6531679e-19  1.2835155e-19  
6476.5  7.8423327e-19  1.2858566e-19  
6477.0  9.1482747e-19  1.284966e-19  
6477.5  9.1966027e-19  1.2808473e-19  
6478.0  9.9069103e-19  1.2805138e-19  
6478.5  9.8010673e-19  1.284412e-19  
6479.0  1.1285412e-18  1.2824066e-19  
6479.5  1.2351317e-18  1.2877954e-19  
6480.0  1.3194506e-18  1.2932739e-19  
6480.5  1.3446174e-18  1.2900779e-19  
6481.0  1.2688289e-18  1.2830413e-19  
6481.5  1.3512099e-18  1.2852346e-19  
6482.0  1.3589145e-18  1.2882912e-19  
6482.5  1.2462161e-18  1.2840452e-19  
6483.0  1.0597265e-18  1.285384e-19  
6483.5  8.645601e-19  1.2883946e-19  
6484.0  7.8390169e-19  1.2877606e-19  
6484.5  9.6478788e-19  1.2865809e-19  
6485.0  1.0285439e-18  1.2995317e-19  
6485.5  1.2203174e-18  1.311108e-19  
6486.0  1.2314169e-18  1.3090561e-19  
6486.5  1.3345012e-18  1.3064469e-19  
6487.0  1.5289863e-18  1.3178057e-19  
6487.5  1.5554847e-18  1.3297575e-19  
6488.0  1.5613872e-18  1.3376464e-19  
6488.5  1.44481e-18  1.3481166e-19  
6489.0  1.3713188e-18  1.3489895e-19  
6489.5  1.2799814e-18  1.3464789e-19  
6490.0  1.4350675e-18  1.352449e-19  
6490.5  1.4015794e-18  1.3508469e-19  
6491.0  1.4115224e-18  1.3455421e-19  
6491.5  1.358923e-18  1.3479306e-19  
6492.0  1.4783567e-18  1.3492078e-19  
6492.5  1.3955171e-18  1.3562022e-19  
6493.0  1.3645777e-18  1.3648323e-19  
6493.5  1.1474989e-18  1.3683692e-19  
6494.0  1.1645369e-18  1.3605798e-19  
6494.5  1.0064337e-18  1.3467655e-19  
6495.0  1.3317889e-18  1.3415598e-19  
6495.5  1.6654873e-18  1.3364462e-19  
6496.0  1.5567452e-18  1.3320131e-19  
6496.5  1.4115135e-18  1.3326183e-19  
6497.0  1.2814848e-18  1.3345481e-19  
6497.5  1.1970648e-18  1.3313306e-19  
6498.0  1.0931474e-18  1.3261528e-19  
6498.5  1.0612895e-18  1.3216035e-19  
6499.0  1.2041691e-18  1.3089441e-19  
6499.5  1.197552e-18  1.2931579e-19  
6500.0  1.2576146e-18  1.2893471e-19  
6500.5  1.1340307e-18  1.2913491e-19  
6501.0  9.3658672e-19  1.2874555e-19  
6501.5  1.2057999e-18  1.2887077e-19  
6502.0  1.3041459e-18  1.291095e-19  
6502.5  1.5380009e-18  1.288464e-19  
6503.0  1.4932167e-18  1.2885979e-19  
6503.5  1.2710622e-18  1.2901425e-19  
6504.0  1.1003663e-18  1.2941844e-19  
6504.5  1.1176509e-18  1.2932667e-19  
6505.0  1.2610204e-18  1.2917143e-19  
6505.5  1.6055721e-18  1.2902463e-19  
6506.0  1.3987161e-18  1.2818372e-19  
6506.5  1.302388e-18  1.2791468e-19  
6507.0  1.1643866e-18  1.2786837e-19  
6507.5  1.2363769e-18  1.2755513e-19  
6508.0  1.2619475e-18  1.2728406e-19  
6508.5  1.2485323e-18  1.2723485e-19  
6509.0  1.1405672e-18  1.2726633e-19  
6509.5  1.2705029e-18  1.267497e-19  
6510.0  1.4421814e-18  1.2700774e-19  
6510.5  1.7219938e-18  1.2722043e-19  
6511.0  1.8701128e-18  1.2645565e-19  
6511.5  1.8941953e-18  1.2663489e-19  
6512.0  1.6800211e-18  1.2726449e-19  
6512.5  1.6131578e-18  1.2711733e-19  
6513.0  1.3575296e-18  1.2697151e-19  
6513.5  1.5517392e-18  1.2729146e-19  
6514.0  1.6887132e-18  1.2724212e-19  
6514.5  1.7981563e-18  1.2670052e-19  
6515.0  1.7008852e-18  1.2699478e-19  
6515.5  1.6667119e-18  1.2748437e-19  
6516.0  1.5528432e-18  1.2727927e-19  
6516.5  1.621128e-18  1.2706768e-19  
6517.0  1.7373383e-18  1.2751444e-19  
6517.5  1.7288886e-18  1.2739888e-19  
6518.0  1.7018794e-18  1.2667778e-19  
6518.5  1.8438906e-18  1.2709186e-19  
6519.0  1.908139e-18  1.2822672e-19  
6519.5  2.2175265e-18  1.2916326e-19  
6520.0  2.2817455e-18  1.3144217e-19  
6520.5  2.4443363e-18  1.3565114e-19  
6521.0  2.2128507e-18  1.3780016e-19  
6521.5  2.1716062e-18  1.3837195e-19  
6522.0  2.0982155e-18  1.3852605e-19  
6522.5  2.0554642e-18  1.3858147e-19  
6523.0  2.0037115e-18  1.3826392e-19  
6523.5  2.0638299e-18  1.3821271e-19  
6524.0  2.1177983e-18  1.3881611e-19  
6524.5  2.0057246e-18  1.3866962e-19  
6525.0  2.0615728e-18  1.3858316e-19  
6525.5  2.0311392e-18  1.3844309e-19  
6526.0  1.9851485e-18  1.3830189e-19  
6526.5  1.962991e-18  1.3758563e-19  
6527.0  2.0669935e-18  1.351518e-19  
6527.5  2.2630596e-18  1.3287021e-19  
6528.0  2.2090428e-18  1.3140756e-19  
6528.5  2.2278811e-18  1.310283e-19  
6529.0  2.1906208e-18  1.3106843e-19  
6529.5  2.0194269e-18  1.310958e-19  
6530.0  1.9620297e-18  1.3130825e-19  
6530.5  1.9041669e-18  1.3186276e-19  
6531.0  1.6938301e-18  1.3137299e-19  
6531.5  1.5938308e-18  1.3042115e-19  
6532.0  1.6847971e-18  1.3047618e-19  
6532.5  1.8161861e-18  1.3085002e-19  
6533.0  1.9812284e-18  1.2970013e-19  
6533.5  2.0248024e-18  1.2855057e-19  
6534.0  1.9269948e-18  1.2759734e-19  
6534.5  1.9652791e-18  1.2733659e-19  
6535.0  1.8358185e-18  1.2742094e-19  
6535.5  1.8741076e-18  1.2790389e-19  
6536.0  1.8944878e-18  1.282563e-19  
6536.5  1.8990036e-18  1.2813519e-19  
6537.0  1.8580324e-18  1.280958e-19  
6537.5  1.9833223e-18  1.2825805e-19  
6538.0  2.1725035e-18  1.2783726e-19  
6538.5  2.2873146e-18  1.2806714e-19  
6539.0  2.0616517e-18  1.2797251e-19  
6539.5  2.1517697e-18  1.2783799e-19  
6540.0  2.1768596e-18  1.2790498e-19  
6540.5  2.1591261e-18  1.2804671e-19  
6541.0  2.1102032e-18  1.2770024e-19  
6541.5  1.9746844e-18  1.2773573e-19  
6542.0  1.9699202e-18  1.2788088e-19  
6542.5  1.9892921e-18  1.2719921e-19  
6543.0  1.7598852e-18  1.2672269e-19  
6543.5  1.7623065e-18  1.2764114e-19  
6544.0  1.5594924e-18  1.2878394e-19  
6544.5  1.7475731e-18  1.2939883e-19  
6545.0  1.6874807e-18  1.3011968e-19  
6545.5  1.6920368e-18  1.3083248e-19  
6546.0  1.6458232e-18  1.3039834e-19  
6546.5  1.447092e-18  1.3003307e-19  
6547.0  1.5705654e-18  1.3056456e-19  
6547.5  1.6001907e-18  1.3042351e-19  
6548.0  1.8383342e-18  1.3012418e-19  
6548.5  2.1595956e-18  1.3043545e-19  
6549.0  2.4236643e-18  1.3072897e-19  
6549.5  2.6500205e-18  1.3084745e-19  
6550.0  2.6281397e-18  1.3051712e-19  
6550.5  2.6146573e-18  1.2975005e-19  
6551.0  2.276662e-18  1.2883002e-19  
6551.5  2.3387857e-18  1.2797677e-19  
6552.0  1.8661339e-18  1.278694e-19  
6552.5  1.8595882e-18  1.2802102e-19  
6553.0  1.7711878e-18  1.2784331e-19  
6553.5  2.2099307e-18  1.2813235e-19  
6554.0  2.342168e-18  1.2935659e-19  
6554.5  2.6221652e-18  1.3147091e-19  
6555.0  2.4852669e-18  1.347032e-19  
6555.5  2.5411863e-18  1.3615184e-19  
6556.0  2.6519913e-18  1.3603688e-19  
6556.5  2.4987129e-18  1.3608814e-19  
6557.0  2.288405e-18  1.3644459e-19  
6557.5  2.0102858e-18  1.3640098e-19  
6558.0  1.9639521e-18  1.3626193e-19  
6558.5  1.8119212e-18  1.3637359e-19  
6559.0  1.7042375e-18  1.3660349e-19  
6559.5  1.9128604e-18  1.3652468e-19  
6560.0  2.0961506e-18  1.3621423e-19  
6560.5  2.1845522e-18  1.3584257e-19  
6561.0  2.0566613e-18  1.340161e-19  
6561.5  2.1283866e-18  1.3075223e-19  
6562.0  2.1633138e-18  1.2829429e-19  
6562.5  2.2703068e-18  1.2812263e-19  
6563.0  2.2031957e-18  1.2843729e-19  
6563.5  2.193875e-18  1.2878003e-19  
6564.0  2.6865044e-18  1.2868306e-19  
6564.5  2.7556725e-18  1.2848623e-19  
6565.0  2.6927983e-18  1.2894715e-19  
6565.5  2.6022122e-18  1.3021511e-19  
6566.0  2.5234179e-18  1.3169875e-19  
6566.5  2.357712e-18  1.3201179e-19  
6567.0  2.4808595e-18  1.3214943e-19  
6567.5  2.3786308e-18  1.3254221e-19  
6568.0  2.4764419e-18  1.3249437e-19  
6568.5  2.4491406e-18  1.3232839e-19  
6569.0  2.4307991e-18  1.3209185e-19  
6569.5  2.5059829e-18  1.3217887e-19  
6570.0  2.3637863e-18  1.3210027e-19  
6570.5  2.4517615e-18  1.3207991e-19  
6571.0  2.5384944e-18  1.3208497e-19  
6571.5  2.7482273e-18  1.3147507e-19  
6572.0  2.6423469e-18  1.3061652e-19  
6572.5  2.6545753e-18  1.2968481e-19  
6573.0  2.579721e-18  1.2895314e-19  
6573.5  2.4539649e-18  1.2844753e-19  
6574.0  2.3226315e-18  1.287716e-19  
6574.5  2.2342501e-18  1.3004747e-19  
6575.0  2.1883827e-18  1.3268062e-19  
6575.5  2.0418127e-18  1.3574953e-19  
6576.0  2.0936149e-18  1.3777953e-19  
6576.5  1.9970704e-18  1.3836732e-19  
6577.0  2.0526563e-18  1.3791893e-19  
6577.5  1.9737654e-18  1.3806071e-19  
6578.0  2.0932014e-18  1.3819892e-19  
6578.5  2.0486263e-18  1.3810932e-19  
6579.0  2.2667844e-18  1.3787008e-19  
6579.5  2.1689273e-18  1.3846903e-19  
6580.0  2.6835369e-18  1.3820203e-19  
6580.5  2.2209911e-18  1.3787794e-19  
6581.0  2.2081945e-18  1.3779717e-19  
6581.5  2.0452015e-18  1.3595871e-19  
6582.0  1.8476235e-18  1.3205305e-19  
6582.5  1.9884698e-18  1.2926751e-19  
6583.0  2.1262618e-18  1.282017e-19  
6583.5  2.2468249e-18  1.285159e-19  
6584.0  2.2440247e-18  1.3042198e-19  
6584.5  2.2133172e-18  1.3346252e-19  
6585.0  1.9272407e-18  1.352998e-19  
6585.5  2.032355e-18  1.3607003e-19  
6586.0  2.1908611e-18  1.3619779e-19  
6586.5  2.2299988e-18  1.3604729e-19  
6587.0  1.9783681e-18  1.3571153e-19  
6587.5  2.0539089e-18  1.3600491e-19  
6588.0  2.0110009e-18  1.3610913e-19  
6588.5  1.905019e-18  1.3598727e-19  
6589.0  1.7967913e-18  1.36325e-19  
6589.5  1.79091e-18  1.3645279e-19  
6590.0  1.8784395e-18  1.3633078e-19  
6590.5  2.0265546e-18  1.3592441e-19  
6591.0  2.022188e-18  1.3446006e-19  
6591.5  2.203548e-18  1.3197795e-19  
6592.0  2.0244223e-18  1.3060188e-19  
6592.5  2.0310292e-18  1.3082855e-19  
6593.0  2.1664425e-18  1.3147011e-19  
6593.5  2.2605626e-18  1.3110712e-19  
6594.0  2.2599256e-18  1.312014e-19  
6594.5  2.1235118e-18  1.3184424e-19  
6595.0  1.8987037e-18  1.3144315e-19  
6595.5  1.7276003e-18  1.3115669e-19  
6596.0  1.6834508e-18  1.3157693e-19  
6596.5  1.8831116e-18  1.3125438e-19  
6597.0  2.1622275e-18  1.3000976e-19  
6597.5  2.5969601e-18  1.2949498e-19  
6598.0  2.3827111e-18  1.2967052e-19  
6598.5  2.3583136e-18  1.3058505e-19  
6599.0  2.2815797e-18  1.3303168e-19  
6599.5  2.2114102e-18  1.354252e-19  
6600.0  2.0634777e-18  1.3599813e-19  
6600.5  2.1786161e-18  1.3569018e-19  
6601.0  2.3105224e-18  1.3579684e-19  
6601.5  2.293485e-18  1.3572379e-19  
6602.0  2.0050202e-18  1.3541307e-19  
6602.5  1.7950128e-18  1.3563492e-19  
6603.0  1.5060909e-18  1.3581295e-19  
6603.5  1.5664436e-18  1.3541953e-19  
6604.0  1.4777696e-18  1.3574111e-19  
6604.5  1.6811061e-18  1.3600722e-19  
6605.0  1.7786844e-18  1.5773358e-19  
6605.5  1.8990478e-18  1.3265114e-19  
6606.0  1.7639256e-18  1.3048711e-19  
6606.5  1.6614363e-18  1.2887132e-19  
6607.0  1.6019089e-18  1.2813503e-19  
6607.5  1.6275844e-18  1.2848621e-19  
6608.0  1.6196117e-18  1.2906537e-19  
6608.5  1.7557919e-18  1.2871851e-19  
6609.0  2.0450996e-18  1.2828376e-19  
6609.5  2.4959078e-18  1.2893247e-19  
6610.0  2.6857922e-18  1.2876357e-19  
6610.5  2.4699585e-18  1.2810694e-19  
6611.0  2.3297458e-18  1.2803919e-19  
6611.5  2.2526637e-18  1.2846557e-19  
6612.0  2.3051399e-18  1.2754661e-19  
6612.5  2.2824332e-18  1.2769384e-19  
6613.0  2.0848623e-18  1.2833509e-19  
6613.5  2.1422498e-18  1.2784504e-19  
6614.0  2.1807924e-18  1.2762294e-19  
6614.5  1.9738995e-18  1.2798645e-19  
6615.0  2.0029479e-18  1.2797562e-19  
6615.5  2.0239632e-18  1.2765516e-19  
6616.0  1.9967012e-18  1.2811327e-19  
6616.5  2.1301733e-18  1.2833174e-19  
6617.0  1.9887989e-18  1.2775456e-19  
6617.5  2.035182e-18  1.2783344e-19  
6618.0  1.9955867e-18  1.2880043e-19  
6618.5  2.1594656e-18  1.2943981e-19  
6619.0  2.2404486e-18  1.2946614e-19  
6619.5  2.2036415e-18  1.2943081e-19  
6620.0  2.2242794e-18  1.2934793e-19  
6620.5  2.2732657e-18  1.2887005e-19  
6621.0  2.0757522e-18  1.2882986e-19  
6621.5  1.9884773e-18  1.2921197e-19  
6622.0  1.7633174e-18  1.2924084e-19  
6622.5  1.7841067e-18  1.5073381e-19  
6623.0  1.7924964e-18  1.2949595e-19  
6623.5  1.9295647e-18  1.2935797e-19  
6624.0  1.8070321e-18  1.2915486e-19  
6624.5  1.9195609e-18  1.2892982e-19  
6625.0  1.9767839e-18  1.2849907e-19  
6625.5  1.9518366e-18  1.2879596e-19  
6626.0  2.1167071e-18  1.3020908e-19  
6626.5  2.1410737e-18  1.3165011e-19  
6627.0  2.2786847e-18  1.3160962e-19  
6627.5  2.1444105e-18  1.3108678e-19  
6628.0  2.2432171e-18  1.3168704e-19  
6628.5  2.1727419e-18  1.3211037e-19  
6629.0  2.245495e-18  1.313031e-19  
6629.5  2.1741575e-18  1.3143832e-19  
6630.0  2.058189e-18  1.3200204e-19  
6630.5  2.0792922e-18  1.3191851e-19  
6631.0  2.0835935e-18  1.3175605e-19  
6631.5  2.0276258e-18  1.3176617e-19  
6632.0  1.9128195e-18  1.307961e-19  
6632.5  1.8643324e-18  1.2903552e-19  
6633.0  2.0451017e-18  1.2821772e-19  
6633.5  2.1809377e-18  1.2755001e-19  
6634.0  2.1820194e-18  1.2719302e-19  
6634.5  1.9812201e-18  1.2774541e-19  
6635.0  1.7522051e-18  1.2824913e-19  
6635.5  1.4832989e-18  1.2766144e-19  
6636.0  1.3837624e-18  1.2748819e-19  
6636.5  1.8504054e-18  1.2772012e-19  
6637.0  1.8718228e-18  1.2744961e-19  
6637.5  2.0875066e-18  1.2736934e-19  
6638.0  2.1236516e-18  1.2760706e-19  
6638.5  1.9756743e-18  1.2771387e-19  
6639.0  1.8614917e-18  1.2741417e-19  
6639.5  1.8212543e-18  1.2744402e-19  
6640.0  1.8504958e-18  1.2769148e-19  
6640.5  1.8010313e-18  1.2732706e-19  
6641.0  1.7614867e-18  1.2739665e-19  
6641.5  1.6318218e-18  1.2792461e-19  
6642.0  1.7709013e-18  1.2775195e-19  
6642.5  1.9481499e-18  1.2724845e-19  
6643.0  2.0034164e-18  1.2751744e-19  
6643.5  2.0963741e-18  1.2796335e-19  
6644.0  1.8909342e-18  1.2769909e-19  
6644.5  1.7984253e-18  1.2760885e-19  
6645.0  1.8315321e-18  1.2775182e-19  
6645.5  1.868642e-18  1.2760767e-19  
6646.0  1.8871563e-18  1.272812e-19  
6646.5  1.9215652e-18  1.2742835e-19  
6647.0  2.0299029e-18  1.273147e-19  
6647.5  2.2941973e-18  1.2743975e-19  
6648.0  2.3536802e-18  1.2760063e-19  
6648.5  2.4610041e-18  1.2784923e-19  
6649.0  2.2787185e-18  1.274361e-19  
6649.5  2.2461218e-18  1.2801172e-19  
6650.0  2.0879985e-18  1.2884628e-19  
6650.5  2.1505707e-18  1.2853041e-19  
6651.0  2.1460088e-18  1.2831238e-19  
6651.5  2.3339988e-18  1.2865692e-19  
6652.0  2.4281718e-18  1.2880886e-19  
6652.5  2.3599784e-18  1.2840642e-19  
6653.0  2.2052442e-18  1.2856631e-19  
6653.5  2.0143039e-18  1.2879896e-19  
6654.0  1.9016055e-18  1.287121e-19  
6654.5  2.0050515e-18  1.2828306e-19  
6655.0  2.1354467e-18  1.2834726e-19  
6655.5  2.1542684e-18  1.2871525e-19  
6656.0  2.0293817e-18  1.2906125e-19  
6656.5  2.000391e-18  1.2935064e-19  
6657.0  2.6289626e-18  1.2924384e-19  
6657.5  2.4275551e-18  1.2906437e-19  
6658.0  2.7675674e-18  1.2960233e-19  
6658.5  2.8871303e-18  1.2970269e-19  
6659.0  3.0607433e-18  1.2946898e-19  
6659.5  2.8871595e-18  1.2940713e-19  
6660.0  2.6448491e-18  1.2962928e-19  
6660.5  2.3873672e-18  1.2919745e-19  
6661.0  2.2369115e-18  1.2899194e-19  
6661.5  1.9062306e-18  1.2945926e-19  
6662.0  1.8700883e-18  1.2905487e-19  
6662.5  1.7864941e-18  1.2816229e-19  
6663.0  1.9174726e-18  1.279637e-19  
6663.5  2.0617378e-18  1.2798824e-19  
6664.0  2.2165133e-18  1.2771513e-19  
6664.5  2.3582021e-18  1.2769341e-19  
6665.0  2.7036329e-18  1.2789348e-19  
6665.5  2.7747975e-18  1.2753155e-19  
6666.0  2.753056e-18  1.2729553e-19  
6666.5  2.5675413e-18  1.2739463e-19  
6667.0  2.4021445e-18  1.2754419e-19  
6667.5  2.295387e-18  1.2695292e-19  
6668.0  2.1841847e-18  1.2700892e-19  
6668.5  2.2442367e-18  1.2772969e-19  
6669.0  2.2409961e-18  1.2696345e-19  
6669.5  2.1776048e-18  1.2660858e-19  
6670.0  2.3151241e-18  1.2717339e-19  
6670.5  2.252197e-18  1.2719542e-19  
6671.0  2.0782114e-18  1.2638188e-19  
6671.5  1.9770606e-18  1.2640976e-19  
6672.0  1.9516476e-18  1.2753821e-19  
6672.5  1.9930024e-18  1.2737905e-19  
6673.0  1.9983128e-18  1.2682476e-19  
6673.5  2.0193129e-18  1.2755955e-19  
6674.0  2.1137422e-18  1.2749907e-19  
6674.5  2.1820801e-18  1.2700871e-19  
6675.0  2.3931208e-18  1.2684831e-19  
6675.5  2.5072015e-18  1.2691972e-19  
6676.0  2.4557786e-18  1.2676938e-19  
6676.5  2.3174817e-18  1.2712914e-19  
6677.0  2.1201557e-18  1.2755839e-19  
6677.5  2.0754083e-18  1.2719224e-19  
6678.0  1.9135711e-18  1.2702188e-19  
6678.5  1.8734039e-18  1.2714448e-19  
6679.0  1.9233885e-18  1.2690327e-19  
6679.5  1.9818462e-18  1.2677916e-19  
6680.0  1.9994261e-18  1.2723688e-19  
6680.5  2.113443e-18  1.2716294e-19  
6681.0  2.0010667e-18  1.2640998e-19  
6681.5  1.776448e-18  1.2638536e-19  
6682.0  1.7409578e-18  1.4863957e-19  
6682.5  1.7920268e-18  1.2712935e-19  
6683.0  1.7793219e-18  1.2698198e-19  
6683.5  2.0675887e-18  1.2737213e-19  
6684.0  2.2599949e-18  1.2762024e-19  
6684.5  2.4809114e-18  1.2711489e-19  
6685.0  2.5692658e-18  1.2684206e-19  
6685.5  2.5241958e-18  1.2716156e-19  
6686.0  2.1638133e-18  1.2695151e-19  
6686.5  1.6703842e-18  1.2625835e-19  
6687.0  1.6813895e-18  1.262092e-19  
6687.5  1.7411334e-18  1.2613002e-19  
6688.0  1.6821468e-18  1.2628638e-19  
6688.5  1.8249345e-18  1.2662124e-19  
6689.0  1.7276139e-18  1.2675089e-19  
6689.5  1.5107669e-18  1.2665743e-19  
6690.0  1.4180275e-18  1.2702321e-19  
6690.5  1.4312951e-18  1.2729447e-19  
6691.0  1.462246e-18  1.2710587e-19  
6691.5  1.438971e-18  1.2655558e-19  
6692.0  1.3953893e-18  1.2650475e-19  
6692.5  1.451971e-18  1.2645035e-19  
6693.0  1.5789348e-18  1.2605525e-19  
6693.5  1.543368e-18  1.2632035e-19  
6694.0  1.6322684e-18  1.2660984e-19  
6694.5  1.6254721e-18  1.2613523e-19  
6695.0  1.6523655e-18  1.2619458e-19  
6695.5  1.7879747e-18  1.2643747e-19  
6696.0  1.8964822e-18  1.2573139e-19  
6696.5  1.8312939e-18  1.2498215e-19  
6697.0  1.9805617e-18  1.2523901e-19  
6697.5  2.0210572e-18  1.2542129e-19  
6698.0  1.8809353e-18  1.2494076e-19  
6698.5  1.7591147e-18  1.249486e-19  
6699.0  1.9395403e-18  1.2522895e-19  
6699.5  1.7739799e-18  1.2488225e-19  
6700.0  1.7366581e-18  1.2509025e-19  
6700.5  1.5765173e-18  1.2538699e-19  
6701.0  1.6827606e-18  1.2487116e-19  
6701.5  2.0658368e-18  1.2426863e-19  
6702.0  2.4066203e-18  1.2465663e-19  
6702.5  2.5930629e-18  1.2514067e-19  
6703.0  2.2902455e-18  1.2449278e-19  
6703.5  1.7646955e-18  1.2427422e-19  
6704.0  1.3209481e-18  1.2472069e-19  
6704.5  1.0379755e-18  1.2436526e-19  
6705.0  9.67095e-19  1.2423289e-19  
6705.5  1.1625082e-18  1.2481443e-19  
6706.0  1.308066e-18  1.24639e-19  
6706.5  1.3285045e-18  1.237915e-19  
6707.0  1.3611058e-18  1.2408878e-19  
6707.5  1.5848075e-18  1.2413419e-19  
6708.0  1.9105448e-18  1.2390626e-19  
6708.5  2.2166514e-18  1.24319e-19  
6709.0  2.3971311e-18  1.2470014e-19  
6709.5  2.4099097e-18  1.2437174e-19  
6710.0  2.3350832e-18  1.245252e-19  
6710.5  2.2820959e-18  1.2496357e-19  
6711.0  2.1055326e-18  1.2485968e-19  
6711.5  1.9880659e-18  1.2382099e-19  
6712.0  1.8728904e-18  1.2407927e-19  
6712.5  1.8955317e-18  1.2425944e-19  
6713.0  1.8031522e-18  1.2364366e-19  
6713.5  1.6398789e-18  1.2409264e-19  
6714.0  1.7609904e-18  1.2432617e-19  
6714.5  1.6949923e-18  1.2369838e-19  
6715.0  1.5281647e-18  1.2351024e-19  
6715.5  1.2925051e-18  1.239175e-19  
6716.0  1.2352757e-18  1.2378986e-19  
6716.5  1.4523571e-18  1.2351303e-19  
6717.0  1.8176666e-18  1.2369029e-19  
6717.5  2.0627793e-18  1.2376066e-19  
6718.0  2.0045196e-18  1.2337156e-19  
6718.5  1.7635999e-18  1.2325496e-19  
6719.0  1.6464623e-18  1.2390393e-19  
6719.5  1.706029e-18  1.2358409e-19  
6720.0  1.6553124e-18  1.2346194e-19  
6720.5  1.6551807e-18  1.2431338e-19  
6721.0  1.6301379e-18  1.246738e-19  
6721.5  1.6359888e-18  1.2423901e-19  
6722.0  1.6997717e-18  1.2463794e-19  
6722.5  1.647387e-18  1.2523272e-19  
6723.0  1.7177951e-18  1.246259e-19  
6723.5  1.5764731e-18  1.2432071e-19  
6724.0  1.6452047e-18  1.2474982e-19  
6724.5  1.5260145e-18  1.247398e-19  
6725.0  1.4905777e-18  1.2463843e-19  
6725.5  1.4832738e-18  1.2460756e-19  
6726.0  1.5434147e-18  1.2476657e-19  
6726.5  1.5160451e-18  1.248059e-19  
6727.0  1.4324974e-18  1.2530981e-19  
6727.5  1.4015329e-18  1.2561441e-19  
6728.0  1.4076615e-18  1.2509202e-19  
6728.5  1.1256747e-18  1.2446881e-19  
6729.0  1.2821309e-18  1.247112e-19  
6729.5  1.2856354e-18  1.2467753e-19  
6730.0  1.5054252e-18  1.244249e-19  
6730.5  1.5970813e-18  1.2478683e-19  
6731.0  1.7505487e-18  1.2525014e-19  
6731.5  1.8081639e-18  1.2495771e-19  
6732.0  1.6279027e-18  1.2482334e-19  
6732.5  1.3138333e-18  1.2526237e-19  
6733.0  1.3269182e-18  1.2525407e-19  
6733.5  1.4500505e-18  1.2487969e-19  
6734.0  1.4092012e-18  1.2495119e-19  
6734.5  1.299735e-18  1.2547371e-19  
6735.0  1.1033147e-18  1.2508775e-19  
6735.5  1.0577716e-18  1.2456811e-19  
6736.0  1.2538558e-18  1.2443432e-19  
6736.5  1.3024925e-18  1.241334e-19  
6737.0  1.3509378e-18  1.2410437e-19  
6737.5  1.2583994e-18  1.2496646e-19  
6738.0  1.4338181e-18  1.2462781e-19  
6738.5  1.521133e-18  1.2417732e-19  
6739.0  1.4423394e-18  1.2465581e-19  
6739.5  1.1158517e-18  1.2457958e-19  
6740.0  1.0305133e-18  1.2426198e-19  
6740.5  1.0460577e-18  1.2438203e-19  
6741.0  1.2574786e-18  1.2437413e-19  
6741.5  1.3071342e-18  1.2427013e-19  
6742.0  1.2258616e-18  1.2419778e-19  
6742.5  1.0723421e-18  1.2458692e-19  
6743.0  9.8002461e-19  1.246797e-19  
6743.5  9.8522257e-19  1.2383063e-19  
6744.0  1.2136497e-18  1.2397837e-19  
6744.5  1.3491502e-18  1.24359e-19  
6745.0  1.4079122e-18  1.2380574e-19  
6745.5  1.3874756e-18  1.2347703e-19  
6746.0  1.4647191e-18  1.2395055e-19  
6746.5  1.419269e-18  1.2347482e-19  
6747.0  1.3751133e-18  1.2320694e-19  
6747.5  1.2151345e-18  1.2373226e-19  
6748.0  1.0785009e-18  1.2394876e-19  
6748.5  1.1755581e-18  1.2335906e-19  
6749.0  1.0938718e-18  1.2351343e-19  
6749.5  1.0842549e-18  1.2370895e-19  
6750.0  1.0225061e-18  1.2316312e-19  
6750.5  8.9752301e-19  1.2315117e-19  
6751.0  1.1009541e-18  1.2362521e-19  
6751.5  1.1093187e-18  1.2373407e-19  
6752.0  9.6018334e-19  1.2331317e-19  
6752.5  9.1970636e-19  1.2348088e-19  
6753.0  9.4622161e-19  1.2379178e-19  
6753.5  1.1390864e-18  1.2313155e-19  
6754.0  1.2982301e-18  1.2339885e-19  
6754.5  1.3331084e-18  1.2384846e-19  
6755.0  1.3673556e-18  1.2385246e-19  
6755.5  1.2965132e-18  1.2369927e-19  
6756.0  1.3102707e-18  1.2394811e-19  
6756.5  1.3039962e-18  1.2422042e-19  
6757.0  1.2357392e-18  1.2363827e-19  
6757.5  1.1032923e-18  1.2339912e-19  
6758.0  9.510485e-19  1.2377089e-19  
6758.5  1.0315884e-18  1.234497e-19  
6759.0  1.0387646e-18  1.2309307e-19  
6759.5  1.2427478e-18  1.2319108e-19  
6760.0  1.3463165e-18  1.2266051e-19  
6760.5  1.3623336e-18  1.2263615e-19  
6761.0  1.2968754e-18  1.2317046e-19  
6761.5  1.2336357e-18  1.2318551e-19  
6762.0  1.1244874e-18  1.2287727e-19  
6762.5  1.0399667e-18  1.2311796e-19  
6763.0  1.095151e-18  1.2365075e-19  
6763.5  1.0929971e-18  1.233564e-19  
6764.0  1.1071818e-18  1.2342134e-19  
6764.5  1.1694616e-18  1.2338341e-19  
6765.0  1.3120884e-18  1.2301126e-19  
6765.5  1.2149543e-18  1.2301066e-19  
6766.0  1.1918305e-18  1.2347093e-19  
6766.5  1.1079515e-18  1.2358575e-19  
6767.0  1.1398197e-18  1.2338245e-19  
6767.5  1.2691178e-18  1.2343856e-19  
6768.0  1.4863383e-18  1.2353221e-19  
6768.5  1.651452e-18  1.2320909e-19  
6769.0  1.721296e-18  1.2273676e-19  
6769.5  1.6719932e-18  1.2326092e-19  
6770.0  1.4476021e-18  1.2366831e-19  
6770.5  1.0155671e-18  1.2318114e-19  
6771.0  8.2552391e-19  1.2309213e-19  
6771.5  8.2580774e-19  1.2297428e-19  
6772.0  1.1364791e-18  1.2279001e-19  
6772.5  1.2316979e-18  1.227351e-19  
6773.0  1.1881417e-18  1.2283629e-19  
6773.5  8.6865478e-19  1.2218651e-19  
6774.0  6.9973741e-19  1.2186454e-19  
6774.5  7.5728495e-19  1.2248424e-19  
6775.0  1.0373413e-18  1.2218466e-19  
6775.5  1.2198381e-18  1.2176759e-19  
6776.0  1.235761e-18  1.2237062e-19  
6776.5  1.0684981e-18  1.2223589e-19  
6777.0  1.0080336e-18  1.2144599e-19  
6777.5  9.3240489e-19  1.2155378e-19  
6778.0  9.169624e-19  1.2210521e-19  
6778.5  9.0493774e-19  1.2207034e-19  
6779.0  9.2543649e-19  1.2163044e-19  
6779.5  9.8082803e-19  1.2168738e-19  
6780.0  1.0815401e-18  1.2219169e-19  
6780.5  1.077716e-18  1.2209475e-19  
6781.0  1.028166e-18  1.2206449e-19  
6781.5  9.6831771e-19  1.2238936e-19  
6782.0  9.9088596e-19  1.2207748e-19  
6782.5  1.0244257e-18  1.2154088e-19  
6783.0  1.1662791e-18  1.2164122e-19  
6783.5  1.2193764e-18  1.2186197e-19  
6784.0  1.2002129e-18  1.2164152e-19  
6784.5  9.643478e-19  1.2199501e-19  
6785.0  7.4078048e-19  1.2199511e-19  
6785.5  6.6275087e-19  1.2162477e-19  
6786.0  8.3725531e-19  1.2178923e-19  
6786.5  1.1770174e-18  1.2204474e-19  
6787.0  1.4567059e-18  1.2168834e-19  
6787.5  1.5931318e-18  1.2121176e-19  
6788.0  1.728977e-18  1.2171977e-19  
6788.5  1.8021836e-18  1.2175736e-19  
6789.0  1.794845e-18  1.212967e-19  
6789.5  1.6502758e-18  1.2151067e-19  
6790.0  1.1696136e-18  1.2183907e-19  
6790.5  7.8887115e-19  1.2152573e-19  
6791.0  5.4546492e-19  1.2123844e-19  
6791.5  5.5326929e-19  1.2129205e-19  
6792.0  6.6721665e-19  1.2151401e-19  
6792.5  9.2337621e-19  1.2141813e-19  
6793.0  1.0610646e-18  1.2175441e-19  
6793.5  1.2364117e-18  1.2178752e-19  
6794.0  1.1386106e-18  1.215437e-19  
6794.5  1.1147534e-18  1.2167207e-19  
6795.0  1.0575219e-18  1.2168653e-19  
6795.5  1.1531666e-18  1.2121041e-19  
6796.0  1.0781647e-18  1.2086599e-19  
6796.5  1.0870145e-18  1.2121794e-19  
6797.0  1.0652632e-18  1.2162167e-19  
6797.5  1.1718817e-18  1.2133568e-19  
6798.0  1.2031254e-18  1.2133121e-19  
6798.5  1.3266779e-18  1.2087593e-19  
6799.0  1.2432867e-18  1.2051926e-19  
6799.5  1.1967892e-18  1.2086898e-19  
6800.0  1.1970288e-18  1.2158501e-19  
6800.5  9.0948611e-19  1.2173977e-19  
6801.0  1.0377231e-18  1.2100694e-19  
6801.5  1.3649091e-18  1.2118615e-19  
6802.0  1.6860725e-18  1.2124933e-19  
6802.5  1.6676524e-18  1.2096776e-19  
6803.0  1.551794e-18  1.2108622e-19  
6803.5  1.3546081e-18  1.2102423e-19  
6804.0  1.0623492e-18  1.2070275e-19  
6804.5  1.004642e-18  1.2062399e-19  
6805.0  1.0735692e-18  1.2112586e-19  
6805.5  1.2383923e-18  1.2096834e-19  
6806.0  7.0613054e-19  1.2076305e-19  
6806.5  5.7770469e-19  1.2111901e-19  
6807.0  1.1108313e-18  1.2130162e-19  
6807.5  1.0314628e-18  1.2111579e-19  
6808.0  1.1923185e-18  1.2125849e-19  
6808.5  1.3774003e-18  1.2156111e-19  
6809.0  1.580528e-18  1.2131532e-19  
6809.5  1.5852273e-18  1.2103927e-19  
6810.0  1.6004261e-18  1.2117893e-19  
6810.5  1.4493843e-18  1.2117145e-19  
6811.0  1.2219272e-18  1.2119974e-19  
6811.5  1.0560548e-18  1.2142011e-19  
6812.0  9.8368061e-19  1.2147201e-19  
6812.5  1.2319154e-18  1.2120524e-19  
6813.0  1.3818768e-18  1.214948e-19  
6813.5  1.3265176e-18  1.2145721e-19  
6814.0  1.3295491e-18  1.213666e-19  
6814.5  1.3767155e-18  1.2163955e-19  
6815.0  1.4576958e-18  1.2143405e-19  
6815.5  1.730607e-18  1.2066932e-19  
6816.0  1.7395292e-18  1.2045243e-19  
6816.5  1.7875718e-18  1.2067662e-19  
6817.0  1.737791e-18  1.2069663e-19  
6817.5  1.4567312e-18  1.2029444e-19  
6818.0  1.236391e-18  1.2052139e-19  
6818.5  1.1552586e-18  1.2121763e-19  
6819.0  1.0683462e-18  1.2070924e-19  
6819.5  1.0306654e-18  1.2006164e-19  
6820.0  1.1096381e-18  1.2062037e-19  
6820.5  1.2377825e-18  1.2112363e-19  
6821.0  1.350348e-18  1.2054928e-19  
6821.5  1.501328e-18  1.2052512e-19  
6822.0  1.4502863e-18  1.2082638e-19  
6822.5  1.422626e-18  1.2059134e-19  
6823.0  1.2697931e-18  1.2062281e-19  
6823.5  1.2455141e-18  1.211256e-19  
6824.0  1.0774196e-18  1.2067601e-19  
6824.5  1.1250072e-18  1.2050301e-19  
6825.0  1.0467907e-18  1.2098385e-19  
6825.5  1.0211744e-18  1.2079275e-19  
6826.0  1.0870835e-18  1.2038636e-19  
6826.5  1.1022407e-18  1.2063073e-19  
6827.0  1.0525496e-18  1.2144641e-19  
6827.5  9.5371948e-19  1.2128168e-19  
6828.0  1.0070073e-18  1.2091261e-19  
6828.5  9.0683248e-19  1.2109531e-19  
6829.0  8.379298e-19  1.2060577e-19  
6829.5  8.1616133e-19  1.2030404e-19  
6830.0  7.8724267e-19  1.2030306e-19  
6830.5  6.0837253e-19  1.2080233e-19  
6831.0  6.1630194e-19  1.4716444e-19  
6831.5  7.6923865e-19  1.4708142e-19  
6832.0  6.8323186e-19  1.2081331e-19  
6832.5  4.9703222e-19  1.2037875e-19  
6833.0  3.5288836e-19  1.2050436e-19  
6833.5  4.5204087e-19  1.2071898e-19  
6834.0  6.8466037e-19  1.2093527e-19  
6834.5  1.0288026e-18  1.2072057e-19  
6835.0  1.2454238e-18  1.2100954e-19  
6835.5  1.4313919e-18  1.2119663e-19  
6836.0  1.3221531e-18  1.2070803e-19  
6836.5  1.3694687e-18  1.2045178e-19  
6837.0  1.5063253e-18  1.207467e-19  
6837.5  1.5955781e-18  1.2079503e-19  
6838.0  1.4714512e-18  1.2048404e-19  
6838.5  1.5360579e-18  1.2064635e-19  
6839.0  1.440864e-18  1.208934e-19  
6839.5  1.2038852e-18  1.205986e-19  
6840.0  1.2345101e-18  1.2077238e-19  
6840.5  1.4934683e-18  1.211869e-19  
6841.0  1.586022e-18  1.2065091e-19  
6841.5  1.558872e-18  1.2067239e-19  
6842.0  1.428255e-18  1.2113702e-19  
6842.5  1.228136e-18  1.2074612e-19  
6843.0  1.0461752e-18  1.2044705e-19  
6843.5  8.9889401e-19  1.2088131e-19  
6844.0  9.9161955e-19  1.2099248e-19  
6844.5  1.0999614e-18  1.2037689e-19  
6845.0  1.1845825e-18  1.203584e-19  
6845.5  1.2644562e-18  1.2051433e-19  
6846.0  1.4381335e-18  1.2043699e-19  
6846.5  1.3908169e-18  1.2066836e-19  
6847.0  1.394858e-18  1.2086089e-19  
6847.5  1.4036304e-18  1.205577e-19  
6848.0  1.5125139e-18  1.2047225e-19  
6848.5  1.6817176e-18  1.2152453e-19  
6849.0  1.6717791e-18  1.2322762e-19  
6849.5  1.6296835e-18  1.2506106e-19  
6850.0  1.5164995e-18  1.2653082e-19  
6850.5  1.5946518e-18  1.2878165e-19  
6851.0  1.7057662e-18  1.3195546e-19  
6851.5  1.6970705e-18  1.3539509e-19  
6852.0  1.6485415e-18  1.3764243e-19  
6852.5  1.5952437e-18  1.3854411e-19  
6853.0  1.4450169e-18  1.3845277e-19  
6853.5  1.5621308e-18  1.3844574e-19  
6854.0  1.6446485e-18  1.3883725e-19  
6854.5  1.8104998e-18  1.3932308e-19  
6855.0  1.8548067e-18  1.397458e-19  
6855.5  2.1132809e-18  1.4071581e-19  
6856.0  2.2886212e-18  1.4216565e-19  
6856.5  2.3632335e-18  1.4374784e-19  
6857.0  2.4259372e-18  1.4405711e-19  
6857.5  2.1624764e-18  1.4242547e-19  
6858.0  1.9198675e-18  1.3932853e-19  
6858.5  1.7806223e-18  1.368323e-19  
6859.0  1.8298351e-18  1.3650562e-19  
6859.5  1.5432229e-18  1.3628e-19  
6860.0  1.0654366e-18  1.3571309e-19  
6860.5  8.6996258e-19  1.3580069e-19  
6861.0  1.0656831e-18  1.355495e-19  
6861.5  5.9488531e-19  1.3457822e-19  
6862.0  6.2452187e-19  1.3318322e-19  
6862.5  6.2610874e-19  1.2994539e-19  
6863.0  6.5072248e-19  1.2624426e-19  
6863.5  5.8941486e-19  1.2437272e-19  
6864.0  7.5100167e-19  1.2497754e-19  
6864.5  7.9873854e-19  1.2541174e-19  
6865.0  6.6137375e-19  1.2528857e-19  
6865.5  5.2236769e-19  1.2556392e-19  
6866.0  8.091438e-19  1.2570658e-19  
6866.5  7.2361339e-19  1.2534187e-19  
6867.0  6.8127676e-19  1.2540247e-19  
6867.5  5.6391914e-19  1.2533223e-19  
6868.0  8.3215775e-19  1.2507112e-19  
6868.5  1.0361949e-18  1.2452317e-19  
6869.0  9.685423e-19  1.2461729e-19  
6869.5  9.6135882e-19  1.2426492e-19  
6870.0  8.3466075e-19  1.2304814e-19  
6870.5  7.7144107e-19  1.2190678e-19  
6871.0  7.745826e-19  1.2107361e-19  
6871.5  7.4675228e-19  1.208384e-19  
6872.0  6.9912723e-19  1.2126909e-19  
6872.5  7.5869683e-19  1.2139767e-19  
6873.0  8.7493792e-19  1.2126489e-19  
6873.5  9.0453792e-19  1.2147764e-19  
6874.0  1.1280432e-18  1.2153704e-19  
6874.5  1.2462671e-18  1.2145647e-19  
6875.0  1.4584378e-18  1.2111858e-19  
6875.5  1.4810316e-18  1.2130759e-19  
6876.0  1.5389465e-18  1.217071e-19  
6876.5  1.4947132e-18  1.2147579e-19  
6877.0  1.4675314e-18  1.2137673e-19  
6877.5  1.4724823e-18  1.2158764e-19  
6878.0  1.4946679e-18  1.2133593e-19  
6878.5  1.3280649e-18  1.2123747e-19  
6879.0  1.3199739e-18  1.2128648e-19  
6879.5  1.2563979e-18  1.213059e-19  
6880.0  1.4188852e-18  1.2093648e-19  
6880.5  1.3987715e-18  1.2101846e-19  
6881.0  1.4612827e-18  1.2146877e-19  
6881.5  1.4534141e-18  1.2115003e-19  
6882.0  1.4450341e-18  1.208134e-19  
6882.5  1.3910647e-18  1.211085e-19  
6883.0  1.3962171e-18  1.212326e-19  
6883.5  1.3743572e-18  1.2145624e-19  
6884.0  1.3618866e-18  1.2238779e-19  
6884.5  1.1911441e-18  1.2418634e-19  
6885.0  1.1985503e-18  1.2761663e-19  
6885.5  1.0722488e-18  1.3388413e-19  
6886.0  1.2493095e-18  1.4166706e-19  
6886.5  1.3615907e-18  1.447907e-19  
6887.0  1.7143936e-18  1.4534767e-19  
6887.5  1.3908717e-18  1.4549362e-19  
6888.0  1.238331e-18  1.4537974e-19  
6888.5  1.0934549e-18  1.4518636e-19  
6889.0  1.2009539e-18  1.4519642e-19  
6889.5  1.3501685e-18  1.452087e-19  
6890.0  1.313401e-18  1.4464357e-19  
6890.5  1.3696187e-18  1.4417667e-19  
6891.0  1.273893e-18  1.4355798e-19  
6891.5  1.2724807e-18  1.4142643e-19  
6892.0  1.1827729e-18  1.3544462e-19  
6892.5  1.3081258e-18  1.2837197e-19  
6893.0  1.2420325e-18  1.2335361e-19  
6893.5  1.2189717e-18  1.2192386e-19  
6894.0  1.1315238e-18  1.217133e-19  
6894.5  1.09788e-18  1.2166222e-19  
6895.0  9.483017e-19  1.2129483e-19  
6895.5  7.8730577e-19  1.2062163e-19  
6896.0  7.4561335e-19  1.208449e-19  
6896.5  9.1909006e-19  1.2070824e-19  
6897.0  1.3093568e-18  1.2042579e-19  
6897.5  1.5198517e-18  1.2093689e-19  
6898.0  1.4420985e-18  1.2100709e-19  
6898.5  1.4599897e-18  1.2065257e-19  
6899.0  1.2689791e-18  1.207005e-19  
6899.5  9.2874187e-19  1.1969286e-19  
6900.0  7.6213978e-19  1.1858916e-19  
6900.5  8.2147423e-19  1.181425e-19  
6901.0  1.1341094e-18  1.1839436e-19  
6901.5  1.3281542e-18  1.1874571e-19  
6902.0  1.4509845e-18  1.1906983e-19  
6902.5  1.5560041e-18  1.2008461e-19  
6903.0  1.5472457e-18  1.2191169e-19  
6903.5  1.5325256e-18  1.2230149e-19  
6904.0  1.493977e-18  1.2272282e-19  
6904.5  1.5214342e-18  1.237425e-19  
6905.0  1.5091046e-18  1.241714e-19  
6905.5  1.8019456e-18  1.2408178e-19  
6906.0  1.7965642e-18  1.2425141e-19  
6906.5  1.6620414e-18  1.2431588e-19  
6907.0  1.5126125e-18  1.2417429e-19  
6907.5  1.1679732e-18  1.244534e-19  
6908.0  1.3215237e-18  1.2444411e-19  
6908.5  1.3283488e-18  1.2402963e-19  
6909.0  1.2567119e-18  1.2307904e-19  
6909.5  1.3013995e-18  1.2203581e-19  
6910.0  1.2561055e-18  1.215877e-19  
6910.5  1.4256572e-18  1.2207764e-19  
6911.0  1.5447408e-18  1.2395628e-19  
6911.5  1.6743524e-18  1.2592535e-19  
6912.0  1.7169172e-18  1.2609961e-19  
6912.5  1.5708574e-18  1.257679e-19  
6913.0  1.6426034e-18  1.2597808e-19  
6913.5  1.582228e-18  1.256885e-19  
6914.0  1.8100141e-18  1.2607675e-19  
6914.5  1.8006051e-18  1.2632811e-19  
6915.0  1.7302978e-18  1.2576962e-19  
6915.5  1.4521414e-18  1.257364e-19  
6916.0  1.2099646e-18  1.2610822e-19  
6916.5  1.0169673e-18  1.2611287e-19  
6917.0  1.1535994e-18  1.2518442e-19  
6917.5  1.373822e-18  1.2357817e-19  
6918.0  1.4678803e-18  1.2164982e-19  
6918.5  1.5272993e-18  1.2080704e-19  
6919.0  1.7901577e-18  1.2022506e-19  
6919.5  2.1169846e-18  1.202352e-19  
6920.0  2.2290041e-18  1.2013787e-19  
6920.5  2.3290223e-18  1.1955415e-19  
6921.0  2.1633947e-18  1.1971573e-19  
6921.5  2.2403523e-18  1.2064123e-19  
6922.0  1.884373e-18  1.2185471e-19  
6922.5  1.6493352e-18  1.2415471e-19  
6923.0  1.3519595e-18  1.2576171e-19  
6923.5  1.4433615e-18  1.2619802e-19  
6924.0  1.6288175e-18  1.2630943e-19  
6924.5  1.7282027e-18  1.2634935e-19  
6925.0  1.8264877e-18  1.264699e-19  
6925.5  1.5937875e-18  1.2664911e-19  
6926.0  1.6609688e-18  1.2717288e-19  
6926.5  1.6020967e-18  1.2745207e-19  
6927.0  1.6030763e-18  1.2691524e-19  
6927.5  1.411964e-18  1.2641518e-19  
6928.0  1.3731149e-18  1.2692911e-19  
6928.5  1.3601969e-18  1.2612428e-19  
6929.0  1.3533296e-18  1.2375949e-19  
6929.5  1.4892066e-18  1.2211001e-19  
6930.0  1.8067511e-18  1.2117206e-19  
6930.5  1.9276498e-18  1.2107752e-19  
6931.0  2.0749683e-18  1.2077699e-19  
6931.5  1.8504435e-18  1.2077279e-19  
6932.0  1.5825897e-18  1.2068927e-19  
6932.5  1.3575925e-18  1.1999611e-19  
6933.0  1.2932408e-18  1.2062838e-19  
6933.5  1.3622316e-18  1.2190583e-19  
6934.0  1.7143816e-18  1.24132e-19  
6934.5  1.8149708e-18  1.2715217e-19  
6935.0  2.1577093e-18  1.2931371e-19  
6935.5  1.9745395e-18  1.2964258e-19  
6936.0  1.8790691e-18  1.295489e-19  
6936.5  1.6834568e-18  1.2984719e-19  
6937.0  1.6174524e-18  1.2999694e-19  
6937.5  1.4814406e-18  1.2982493e-19  
6938.0  1.5282712e-18  1.3007896e-19  
6938.5  1.3856697e-18  1.3031028e-19  
6939.0  1.2824643e-18  1.3012549e-19  
6939.5  1.4904221e-18  1.3003639e-19  
6940.0  1.7304572e-18  1.2962878e-19  
6940.5  2.0168962e-18  1.2784016e-19  
6941.0  2.0976044e-18  1.243492e-19  
6941.5  2.025364e-18  1.2217617e-19  
6942.0  1.9176694e-18  1.2132614e-19  
6942.5  1.8078842e-18  1.2104556e-19  
6943.0  2.0448167e-18  1.2149689e-19  
6943.5  2.209064e-18  1.2182009e-19  
6944.0  2.2361806e-18  1.2296776e-19  
6944.5  2.1676033e-18  1.2681398e-19  
6945.0  1.6997535e-18  1.329508e-19  
6945.5  1.5407723e-18  1.3608063e-19  
6946.0  1.5502939e-18  1.3681624e-19  
6946.5  1.3166617e-18  1.3756355e-19  
6947.0  1.3061313e-18  1.3763327e-19  
6947.5  1.3909846e-18  1.3723614e-19  
6948.0  1.7089139e-18  1.3710829e-19  
6948.5  1.7869317e-18  1.3734047e-19  
6949.0  1.97301e-18  1.3732743e-19  
6949.5  2.0619387e-18  1.3744256e-19  
6950.0  2.0669989e-18  1.3777555e-19  
6950.5  1.694769e-18  1.3687896e-19  
6951.0  1.5596402e-18  1.3419171e-19  
6951.5  1.5314536e-18  1.2976986e-19  
6952.0  1.5767071e-18  1.247159e-19  
6952.5  1.4788552e-18  1.2237762e-19  
6953.0  1.523427e-18  1.218003e-19  
6953.5  1.5753631e-18  1.2183084e-19  
6954.0  1.518675e-18  1.2192926e-19  
6954.5  1.4806898e-18  1.2234596e-19  
6955.0  1.8326417e-18  1.2263876e-19  
6955.5  1.8171701e-18  1.2222732e-19  
6956.0  1.5150833e-18  1.2211017e-19  
6956.5  1.2449583e-18  1.2208162e-19  
6957.0  1.1343839e-18  1.2188886e-19  
6957.5  1.2938349e-18  1.2141014e-19  
6958.0  1.4957321e-18  1.2149483e-19  
6958.5  1.5975809e-18  1.219004e-19  
6959.0  1.5834108e-18  1.2180618e-19  
6959.5  1.662566e-18  1.2165422e-19  
6960.0  1.8930183e-18  1.2257344e-19  
6960.5  2.1349334e-18  1.232279e-19  
6961.0  2.1162554e-18  1.2500009e-19  
6961.5  1.9545011e-18  1.2762426e-19  
6962.0  1.7850166e-18  1.2931352e-19  
6962.5  1.6111702e-18  1.2970595e-19  
6963.0  1.4861684e-18  1.3000384e-19  
6963.5  1.4307106e-18  1.2990671e-19  
6964.0  1.661425e-18  1.2940174e-19  
6964.5  1.6825047e-18  1.2959953e-19  
6965.0  1.8125844e-18  1.2999393e-19  
6965.5  1.9141651e-18  1.3035375e-19  
6966.0  1.7872431e-18  1.2987996e-19  
6966.5  1.5955676e-18  1.2965617e-19  
6967.0  1.500397e-18  1.2915225e-19  
6967.5  1.4122116e-18  1.2692029e-19  
6968.0  1.0210472e-18  1.2458169e-19  
6968.5  1.0280655e-18  1.2314017e-19  
6969.0  1.0997292e-18  1.2234412e-19  
6969.5  1.2404233e-18  1.2236775e-19  
6970.0  1.4119105e-18  1.2398465e-19  
6970.5  1.426841e-18  1.2917723e-19  
6971.0  1.843574e-18  1.341914e-19  
6971.5  1.8688288e-18  1.3717322e-19  
6972.0  1.7739365e-18  1.3840142e-19  
6972.5  1.7413458e-18  1.3835244e-19  
6973.0  1.9557241e-18  1.3830856e-19  
6973.5  2.0129639e-18  1.3840193e-19  
6974.0  1.8915844e-18  1.3872295e-19  
6974.5  1.7454979e-18  1.3847692e-19  
6975.0  1.743552e-18  1.3844075e-19  
6975.5  1.8274864e-18  1.3862955e-19  
6976.0  1.8228338e-18  1.3826813e-19  
6976.5  1.8918162e-18  1.373574e-19  
6977.0  1.8061929e-18  1.3424282e-19  
6977.5  1.5954002e-18  1.2862861e-19  
6978.0  1.654335e-18  1.2359967e-19  
6978.5  1.8642304e-18  1.2214581e-19  
6979.0  2.0778319e-18  1.2235218e-19  
6979.5  2.0206463e-18  1.2205238e-19  
6980.0  1.7968551e-18  1.2224341e-19  
6980.5  1.4814677e-18  1.2268513e-19  
6981.0  1.4596808e-18  1.2242311e-19  
6981.5  1.0604581e-18  1.2177271e-19  
6982.0  1.3551908e-18  1.2188088e-19  
6982.5  1.4127715e-18  1.221333e-19  
6983.0  1.6518695e-18  1.2211812e-19  
6983.5  1.4513352e-18  1.2230565e-19  
6984.0  1.4387607e-18  1.2224634e-19  
6984.5  1.4037249e-18  1.2172378e-19  
6985.0  1.2652563e-18  1.2165107e-19  
6985.5  1.3900209e-18  1.2226979e-19  
6986.0  1.5227273e-18  1.2208552e-19  
6986.5  1.7209248e-18  1.2152215e-19  
6987.0  1.934903e-18  1.2188195e-19  
6987.5  2.1612851e-18  1.2220645e-19  
6988.0  2.3864917e-18  1.2172641e-19  
6988.5  2.2771967e-18  1.2152752e-19  
6989.0  2.2664536e-18  1.2231367e-19  
6989.5  2.1370173e-18  1.222356e-19  
6990.0  1.8578289e-18  1.2178295e-19  
6990.5  1.5664287e-18  1.2227125e-19  
6991.0  1.5284792e-18  1.2309819e-19  
6991.5  1.3339942e-18  1.2433355e-19  
6992.0  1.3333579e-18  1.2579909e-19  
6992.5  1.4917781e-18  1.2700923e-19  
6993.0  1.6272171e-18  1.2665869e-19  
6993.5  1.8149291e-18  1.267568e-19  
6994.0  1.6666606e-18  1.2693711e-19  
6994.5  1.6716209e-18  1.2656661e-19  
6995.0  1.400574e-18  1.2608648e-19  
6995.5  1.5708955e-18  1.2632542e-19  
6996.0  1.6255294e-18  1.2669994e-19  
6996.5  1.9840945e-18  1.2637058e-19  
6997.0  2.0514336e-18  1.2665167e-19  
6997.5  2.226147e-18  1.2614915e-19  
6998.0  1.9810721e-18  1.2450828e-19  
6998.5  1.8027697e-18  1.2305418e-19  
6999.0  1.6705503e-18  1.2268092e-19  
6999.5  1.4416707e-18  1.2358151e-19  
7000.0  1.4136831e-18  1.2692245e-19  
7000.5  1.1201366e-18  1.3027421e-19  
7001.0  1.0718946e-18  1.3179301e-19  
7001.5  9.9878787e-19  1.3183884e-19  
7002.0  4.3506529e-19  1.3225728e-19  
7002.5  1.2644706e-18  1.3245118e-19  
7003.0  1.3762002e-18  1.3223781e-19  
7003.5  1.7565982e-18  1.3221464e-19  
7004.0  1.7109283e-18  1.3227462e-19  
7004.5  1.8273308e-18  1.3231889e-19  
7005.0  1.8710162e-18  1.3192607e-19  
7005.5  1.9876445e-18  1.3180725e-19  
7006.0  1.7538995e-18  1.3107315e-19  
7006.5  1.6786048e-18  1.2785709e-19  
7007.0  1.4781969e-18  1.2473232e-19  
7007.5  1.412183e-18  1.2256918e-19  
7008.0  1.3788576e-18  1.2173464e-19  
7008.5  1.6046975e-18  1.2158766e-19  
7009.0  1.703289e-18  1.220293e-19  
7009.5  1.9736165e-18  1.2176217e-19  
7010.0  2.0628086e-18  1.2139096e-19  
7010.5  2.1916347e-18  1.2184166e-19  
7011.0  2.2084616e-18  1.2213096e-19  
7011.5  2.1708314e-18  1.2187745e-19  
7012.0  2.0716826e-18  1.2182654e-19  
7012.5  1.8386991e-18  1.2216801e-19  
7013.0  1.7156259e-18  1.2243453e-19  
7013.5  1.7540924e-18  1.2221708e-19  
7014.0  1.6699588e-18  1.2228969e-19  
7014.5  1.8695822e-18  1.220796e-19  
7015.0  1.4034132e-18  1.2131757e-19  
7015.5  1.3385939e-18  1.2098277e-19  
7016.0  1.2001264e-18  1.2141864e-19  
7016.5  1.2679395e-18  1.2115059e-19  
7017.0  1.3221445e-18  1.2124411e-19  
7017.5  1.4407575e-18  1.2163183e-19  
7018.0  1.401357e-18  1.2130841e-19  
7018.5  1.5455639e-18  1.2158473e-19  
7019.0  1.7058717e-18  1.2205767e-19  
7019.5  1.7126197e-18  1.2236228e-19  
7020.0  1.9024468e-18  1.2164169e-19  
7020.5  1.96864e-18  1.2136678e-19  
7021.0  2.2508211e-18  1.2181421e-19  
7021.5  2.2833771e-18  1.2224787e-19  
7022.0  1.9720586e-18  1.2233828e-19  
7022.5  2.0940538e-18  1.2289254e-19  
7023.0  1.7754458e-18  1.2277694e-19  
7023.5  1.9556668e-18  1.2238086e-19  
7024.0  2.0431052e-18  1.2281925e-19  
7024.5  2.108741e-18  1.2306603e-19  
7025.0  2.2166899e-18  1.2287996e-19  
7025.5  2.0770482e-18  1.2327846e-19  
7026.0  2.2072e-18  1.2446904e-19  
7026.5  2.1574653e-18  1.2445875e-19  
7027.0  2.1787004e-18  1.5155871e-19  
7027.5  2.2037623e-18  1.2470354e-19  
7028.0  2.2343183e-18  1.2472627e-19  
7028.5  2.3317034e-18  1.2471127e-19  
7029.0  2.4462047e-18  1.2454996e-19  
7029.5  2.3153829e-18  1.2464376e-19  
7030.0  2.1942101e-18  1.2456979e-19  
7030.5  2.1725034e-18  1.2440377e-19  
7031.0  2.307694e-18  1.2458688e-19  
7031.5  2.2970564e-18  1.2425141e-19  
7032.0  2.4676921e-18  1.2334341e-19  
7032.5  2.4480848e-18  1.2342242e-19  
7033.0  2.7363587e-18  1.2477543e-19  
7033.5  2.7462156e-18  1.2616329e-19  
7034.0  2.8481514e-18  1.2713022e-19  
7034.5  2.7398063e-18  1.279027e-19  
7035.0  2.7115009e-18  1.2766955e-19  
7035.5  2.494386e-18  1.2730569e-19  
7036.0  2.3813059e-18  1.2772408e-19  
7036.5  2.4539516e-18  1.2790425e-19  
7037.0  2.2074344e-18  1.2759441e-19  
7037.5  2.1839236e-18  1.2754382e-19  
7038.0  2.1219457e-18  1.2772677e-19  
7038.5  2.2966726e-18  1.2714828e-19  
7039.0  2.3486836e-18  1.2654131e-19  
7039.5  2.2083796e-18  1.2549403e-19  
7040.0  2.0862151e-18  1.2330572e-19  
7040.5  1.8326731e-18  1.2182635e-19  
7041.0  1.8982658e-18  1.2135652e-19  
7041.5  1.9067597e-18  1.2161956e-19  
7042.0  2.3062222e-18  1.2160676e-19  
7042.5  2.3230479e-18  1.2177719e-19  
7043.0  2.5131969e-18  1.2194653e-19  
7043.5  2.3667978e-18  1.2167354e-19  
7044.0  2.2636124e-18  1.2164752e-19  
7044.5  2.1036163e-18  1.2241852e-19  
7045.0  2.1378164e-18  1.2258163e-19  
7045.5  2.1372261e-18  1.2202826e-19  
7046.0  2.1994201e-18  1.2239617e-19  
7046.5  2.4170035e-18  1.2271526e-19  
7047.0  2.3269217e-18  1.2221505e-19  
7047.5  2.2614376e-18  1.4272965e-19  
7048.0  2.0999313e-18  1.2251499e-19  
7048.5  2.1361245e-18  1.225753e-19  
7049.0  2.1738337e-18  1.2242003e-19  
7049.5  2.2234693e-18  1.2251672e-19  
7050.0  2.2231286e-18  1.224601e-19  
7050.5  2.2908196e-18  1.2227311e-19  
7051.0  2.4490666e-18  1.2261388e-19  
7051.5  2.6793749e-18  1.2302487e-19  
7052.0  2.5793363e-18  1.2293904e-19  
7052.5  2.4050281e-18  1.2288273e-19  
7053.0  2.4828012e-18  1.2315711e-19  
7053.5  2.5754483e-18  1.2355813e-19  
7054.0  2.8160695e-18  1.234429e-19  
7054.5  2.7006068e-18  1.2369563e-19  
7055.0  2.7078354e-18  1.2371484e-19  
7055.5  2.4431425e-18  1.2338804e-19  
7056.0  2.3492446e-18  1.2366427e-19  
7056.5  2.3610705e-18  1.2381942e-19  
7057.0  2.4997293e-18  1.2347846e-19  
7057.5  2.7188017e-18  1.2326775e-19  
7058.0  2.7576757e-18  1.2390417e-19  
7058.5  2.9487588e-18  1.2383621e-19  
7059.0  3.0452153e-18  1.2361503e-19  
7059.5  3.1964196e-18  1.2385625e-19  
7060.0  3.4482249e-18  1.2386175e-19  
7060.5  3.4807788e-18  1.2319652e-19  
7061.0  3.4048302e-18  1.231782e-19  
7061.5  3.1465952e-18  1.2342046e-19  
7062.0  3.0182294e-18  1.2324636e-19  
7062.5  2.7101784e-18  1.2322964e-19  
7063.0  2.6236294e-18  1.2377116e-19  
7063.5  2.6295248e-18  1.24829e-19  
7064.0  2.741328e-18  1.2459159e-19  
7064.5  2.8645111e-18  1.2466363e-19  
7065.0  2.7457873e-18  1.2500611e-19  
7065.5  2.5297304e-18  1.2477838e-19  
7066.0  2.2343096e-18  1.2474568e-19  
7066.5  2.1232744e-18  1.2498759e-19  
7067.0  2.22923e-18  1.2570535e-19  
7067.5  2.3845825e-18  1.2571751e-19  
7068.0  2.4596817e-18  1.2639493e-19  
7068.5  2.5124215e-18  1.2692567e-19  
7069.0  2.5915356e-18  1.2675474e-19  
7069.5  2.6547076e-18  1.27227e-19  
7070.0  2.7135383e-18  1.2838062e-19  
7070.5  2.6297801e-18  1.2864034e-19  
7071.0  2.5394393e-18  1.2888749e-19  
7071.5  2.5746426e-18  1.2997984e-19  
7072.0  2.8205587e-18  1.3026518e-19  
7072.5  2.8720942e-18  1.2993764e-19  
7073.0  2.7901201e-18  1.3006501e-19  
7073.5  2.574878e-18  1.3063117e-19  
7074.0  2.5094977e-18  1.3064168e-19  
7074.5  2.4998379e-18  1.3069188e-19  
7075.0  2.3749109e-18  1.3025561e-19  
7075.5  2.268535e-18  1.2959645e-19  
7076.0  2.376342e-18  1.293577e-19  
7076.5  2.2741146e-18  1.2905989e-19  
7077.0  2.1843027e-18  1.2778193e-19  
7077.5  1.9762713e-18  1.2682985e-19  
7078.0  2.4802663e-18  1.2695808e-19  
7078.5  2.6559522e-18  1.2682015e-19  
7079.0  3.1212459e-18  1.2649823e-19  
7079.5  3.4075204e-18  1.2581247e-19  
7080.0  3.3740277e-18  1.2570779e-19  
7080.5  3.3332841e-18  1.2509164e-19  
7081.0  3.0931306e-18  1.2436732e-19  
7081.5  2.8817697e-18  1.2456067e-19  
7082.0  2.7689217e-18  1.2469015e-19  
7082.5  2.7620951e-18  1.2447939e-19  
7083.0  2.7597875e-18  1.2445975e-19  
7083.5  2.5684251e-18  1.2462823e-19  
7084.0  2.349139e-18  1.2427626e-19  
7084.5  2.2040004e-18  1.2440492e-19  
7085.0  2.2413233e-18  1.2515364e-19  
7085.5  2.2848848e-18  1.2541947e-19  
7086.0  2.5020537e-18  1.2524018e-19  
7086.5  2.6392869e-18  1.2534834e-19  
7087.0  3.0390263e-18  1.2581791e-19  
7087.5  3.0780107e-18  1.2533198e-19  
7088.0  3.0854968e-18  1.2495263e-19  
7088.5  3.1791546e-18  1.2579313e-19  
7089.0  3.2848724e-18  1.2631321e-19  
7089.5  3.3024628e-18  1.2621144e-19  
7090.0  3.2048924e-18  1.2611026e-19  
7090.5  3.1446979e-18  1.2603855e-19  
7091.0  3.1074774e-18  1.2558059e-19  
7091.5  3.1848418e-18  1.2533295e-19  
7092.0  3.2144157e-18  1.2570209e-19  
7092.5  3.1913699e-18  1.2605415e-19  
7093.0  2.9414143e-18  1.2581108e-19  
7093.5  2.7465846e-18  1.2563489e-19  
7094.0  2.6215554e-18  1.2562459e-19  
7094.5  2.5298879e-18  1.2520897e-19  
7095.0  2.4783318e-18  1.2521335e-19  
7095.5  2.6064049e-18  1.2548989e-19  
7096.0  2.5347786e-18  1.2552431e-19  
7096.5  3.1120073e-18  1.2539152e-19  
7097.0  2.6086987e-18  1.2571836e-19  
7097.5  2.7354585e-18  1.2564239e-19  
7098.0  2.6104666e-18  1.2500451e-19  
7098.5  2.7254767e-18  1.2480997e-19  
7099.0  2.9183784e-18  1.244477e-19  
7099.5  3.2182825e-18  1.2438469e-19  
7100.0  3.3771075e-18  1.2493867e-19  
7100.5  3.3990371e-18  1.2497362e-19  
7101.0  3.2577928e-18  1.2479543e-19  
7101.5  3.049047e-18  1.2469643e-19  
7102.0  2.9195281e-18  1.2474241e-19  
7102.5  3.0675724e-18  1.2393247e-19  
7103.0  3.1126159e-18  1.4456844e-19  
7103.5  3.2089176e-18  1.2456565e-19  
7104.0  3.1091152e-18  1.2547677e-19  
7104.5  3.277069e-18  1.2532783e-19  
7105.0  3.20959e-18  1.2570227e-19  
7105.5  3.2749472e-18  1.2642139e-19  
7106.0  3.1895035e-18  1.2585785e-19  
7106.5  3.2089823e-18  1.2510728e-19  
7107.0  3.063382e-18  1.2491634e-19  
7107.5  2.9945147e-18  1.2520116e-19  
7108.0  2.8455989e-18  1.2498986e-19  
7108.5  2.8852963e-18  1.2457637e-19  
7109.0  3.1107483e-18  1.2454409e-19  
7109.5  3.2637911e-18  1.2454489e-19  
7110.0  3.1764254e-18  1.2502372e-19  
7110.5  3.2303092e-18  1.2547036e-19  
7111.0  3.1462728e-18  1.2563068e-19  
7111.5  3.2576847e-18  1.2538861e-19  
7112.0  3.1879495e-18  1.257963e-19  
7112.5  3.3627025e-18  1.2584811e-19  
7113.0  3.358727e-18  1.2560493e-19  
7113.5  3.4241947e-18  1.2595087e-19  
7114.0  3.5207122e-18  1.265331e-19  
7114.5  3.4958002e-18  1.2628802e-19  
7115.0  3.4096988e-18  1.2602675e-19  
7115.5  3.2956932e-18  1.2597771e-19  
7116.0  3.7048251e-18  1.2569581e-19  
7116.5  3.3092452e-18  1.2504356e-19  
7117.0  3.2456489e-18  1.2463258e-19  
7117.5  3.1716509e-18  1.2440597e-19  
7118.0  3.5825458e-18  1.2332149e-19  
7118.5  3.5180503e-18  1.2287887e-19  
7119.0  3.173019e-18  1.2317474e-19  
7119.5  3.3263025e-18  1.2267256e-19  
7120.0  3.3038028e-18  1.2230731e-19  
7120.5  3.2573151e-18  1.2278888e-19  
7121.0  3.347496e-18  1.2259258e-19  
7121.5  3.3581919e-18  1.4266559e-19  
7122.0  3.4019947e-18  1.221049e-19  
7122.5  3.6673955e-18  1.2235942e-19  
7123.0  3.7828814e-18  1.2176402e-19  
7123.5  3.5801333e-18  1.2141186e-19  
7124.0  3.5863858e-18  1.2190325e-19  
7124.5  3.5225473e-18  1.2229122e-19  
7125.0  3.4983171e-18  1.2224324e-19  
7125.5  3.4528649e-18  1.2232487e-19  
7126.0  3.444478e-18  1.2218309e-19  
7126.5  3.381429e-18  1.2178837e-19  
7127.0  3.3368638e-18  1.2182545e-19  
7127.5  3.5098583e-18  1.2231956e-19  
7128.0  3.5118327e-18  1.221508e-19  
7128.5  3.3891286e-18  1.2198718e-19  
7129.0  3.3800033e-18  1.2203516e-19  
7129.5  3.465977e-18  1.2185306e-19  
7130.0  3.5640734e-18  1.2172328e-19  
7130.5  3.5707153e-18  1.2207465e-19  
7131.0  3.5049415e-18  1.2206016e-19  
7131.5  3.3661318e-18  1.2171937e-19  
7132.0  3.3390811e-18  1.2157511e-19  
7132.5  3.4199562e-18  1.2183211e-19  
7133.0  3.4865711e-18  1.2161244e-19  
7133.5  3.7620028e-18  1.2153008e-19  
7134.0  3.826258e-18  1.2194391e-19  
7134.5  3.8786092e-18  1.2198413e-19  
7135.0  3.6971806e-18  1.2183147e-19  
7135.5  3.4671762e-18  1.2222257e-19  
7136.0  3.3448319e-18  1.2214565e-19  
7136.5  3.2275578e-18  1.2158032e-19  
7137.0  3.0267772e-18  1.2100991e-19  
7137.5  3.1241345e-18  1.2152178e-19  
7138.0  3.2043536e-18  1.2152202e-19  
7138.5  3.477176e-18  1.2121507e-19  
7139.0  3.7956545e-18  1.2170111e-19  
7139.5  4.0963628e-18  1.2189264e-19  
7140.0  4.0914319e-18  1.216553e-19  
7140.5  3.9307273e-18  1.2168377e-19  
7141.0  3.792374e-18  1.4235275e-19  
7141.5  3.7371015e-18  1.216088e-19  
7142.0  3.7271797e-18  1.2132934e-19  
7142.5  3.7090361e-18  1.2133499e-19  
7143.0  3.6354029e-18  1.4152333e-19  
7143.5  3.401188e-18  1.4105728e-19  
7144.0  3.2326584e-18  1.2103341e-19  
7144.5  3.1466639e-18  1.2169552e-19  
7145.0  3.8706889e-18  1.2125927e-19  
7145.5  3.613946e-18  1.2081461e-19  
7146.0  3.7653748e-18  1.2070532e-19  
7146.5  3.9081428e-18  1.2064603e-19  
7147.0  4.2905469e-18  1.2063344e-19  
7147.5  3.5089348e-18  1.2113779e-19  
7148.0  3.3845344e-18  1.2142893e-19  
7148.5  3.3622038e-18  1.2097238e-19  
7149.0  3.5687052e-18  1.2151809e-19  
7149.5  3.6405969e-18  1.2216741e-19  
7150.0  3.7116117e-18  1.2174441e-19  
7150.5  3.645706e-18  1.2168242e-19  
7151.0  3.726537e-18  1.2211523e-19  
7151.5  3.8173671e-18  1.2183275e-19  
7152.0  3.7411378e-18  1.2145685e-19  
7152.5  3.7080687e-18  1.218237e-19  
7153.0  3.7997238e-18  1.221002e-19  
7153.5  3.9039022e-18  1.2159221e-19  
7154.0  3.9532381e-18  1.2157372e-19  
7154.5  3.99475e-18  1.2226513e-19  
7155.0  3.9523144e-18  1.2247784e-19  
7155.5  3.8692489e-18  1.2242251e-19  
7156.0  3.7740793e-18  1.2242012e-19  
7156.5  3.6282287e-18  1.2191448e-19  
7157.0  3.6437589e-18  1.2147855e-19  
7157.5  3.7981293e-18  1.2178426e-19  
7158.0  4.0329067e-18  1.2184009e-19  
7158.5  4.0014599e-18  1.2150668e-19  
7159.0  3.8106261e-18  1.2174348e-19  
7159.5  3.6550757e-18  1.2220293e-19  
7160.0  3.6927572e-18  1.2167221e-19  
7160.5  4.048788e-18  1.2092996e-19  
7161.0  4.0913844e-18  1.2117606e-19  
7161.5  4.091612e-18  1.2072933e-19  
7162.0  3.824141e-18  1.1981249e-19  
7162.5  3.5920725e-18  1.2013565e-19  
7163.0  3.6492987e-18  1.2047355e-19  
7163.5  3.6569482e-18  1.2063184e-19  
7164.0  3.8370494e-18  1.2086132e-19  
7164.5  3.761408e-18  1.2168304e-19  
7165.0  3.7789851e-18  1.2236619e-19  
7165.5  3.5983537e-18  1.223377e-19  
7166.0  3.6449012e-18  1.2269631e-19  
7166.5  3.7015287e-18  1.2317108e-19  
7167.0  3.6942427e-18  1.2345682e-19  
7167.5  3.6549458e-18  1.2392602e-19  
7168.0  3.6118072e-18  1.2434595e-19  
7168.5  3.5312985e-18  1.242061e-19  
7169.0  3.4974749e-18  1.243344e-19  
7169.5  3.4988981e-18  1.2467549e-19  
7170.0  3.7771045e-18  1.4602814e-19  
7170.5  3.9422561e-18  1.2461773e-19  
7171.0  4.1039801e-18  1.2485897e-19  
7171.5  4.1359872e-18  1.2478859e-19  
7172.0  4.7022011e-18  1.4519906e-19  
7172.5  3.7174203e-18  1.2339237e-19  
7173.0  3.6996587e-18  1.2337579e-19  
7173.5  3.6399371e-18  1.2302617e-19  
7174.0  4.1603109e-18  1.2273777e-19  
7174.5  4.2231498e-18  1.2256573e-19  
7175.0  4.3272609e-18  1.224006e-19  
7175.5  4.3225959e-18  1.2190391e-19  
7176.0  4.2281049e-18  1.2148162e-19  
7176.5  3.6880899e-18  1.2135783e-19  
7177.0  3.8772162e-18  1.2129744e-19  
7177.5  4.1725056e-18  1.2126295e-19  
7178.0  4.4506263e-18  1.2137025e-19  
7178.5  4.51441e-18  1.2106956e-19  
7179.0  4.3180928e-18  1.2079333e-19  
7179.5  4.2086503e-18  1.2096779e-19  
7180.0  3.8818849e-18  1.2117459e-19  
7180.5  3.8046282e-18  1.2099434e-19  
7181.0  3.6600799e-18  1.2125076e-19  
7181.5  3.6105461e-18  1.2157755e-19  
7182.0  3.6259522e-18  1.2137957e-19  
7182.5  3.8078623e-18  1.2138185e-19  
7183.0  3.9431249e-18  1.2203685e-19  
7183.5  4.744348e-18  1.2244119e-19  
7184.0  4.7117121e-18  1.2215526e-19  
7184.5  3.7980844e-18  1.221186e-19  
7185.0  3.7898937e-18  1.2246851e-19  
7185.5  3.6738997e-18  1.2255648e-19  
7186.0  3.6298787e-18  1.2229901e-19  
7186.5  3.7298865e-18  1.2247991e-19  
7187.0  3.8380108e-18  1.223893e-19  
7187.5  3.8383909e-18  1.2191907e-19  
7188.0  3.7495809e-18  1.2216228e-19  
7188.5  3.6656462e-18  1.2259782e-19  
7189.0  3.6813259e-18  1.2258293e-19  
7189.5  3.725984e-18  1.2222762e-19  
7190.0  3.9893929e-18  1.21971e-19  
7190.5  3.9524594e-18  1.2127815e-19  
7191.0  3.675207e-18  1.2115047e-19  
7191.5  3.5581694e-18  1.2182586e-19  
7192.0  3.6775869e-18  1.2226788e-19  
7192.5  3.6807392e-18  1.2169583e-19  
7193.0  4.239189e-18  1.215756e-19  
7193.5  4.1564131e-18  1.2189464e-19  
7194.0  4.1176337e-18  1.2150165e-19  
7194.5  4.1387028e-18  1.2098979e-19  
7195.0  3.7623351e-18  1.2116735e-19  
7195.5  4.6695742e-18  1.211086e-19  
7196.0  4.9299862e-18  1.2127058e-19  
7196.5  5.1491122e-18  1.2190181e-19  
7197.0  4.9437051e-18  1.4259356e-19  
7197.5  4.15004e-18  1.2134836e-19  
7198.0  3.8996415e-18  1.2122006e-19  
7198.5  3.9468004e-18  1.2134671e-19  
7199.0  3.7074201e-18  1.4153056e-19  
7199.5  3.8173859e-18  1.4158116e-19  
7200.0  3.7153033e-18  1.4186284e-19  
7200.5  3.8491168e-18  1.4221071e-19  
7201.0  3.9381556e-18  1.4195296e-19  
7201.5  4.7733885e-18  1.2161306e-19  
7202.0  4.4364729e-18  1.2203165e-19  
7202.5  4.5144558e-18  1.2176689e-19  
7203.0  4.466756e-18  1.2184201e-19  
7203.5  4.3443677e-18  1.2204404e-19  
7204.0  4.0123323e-18  1.2170238e-19  
7204.5  3.7856415e-18  1.2102593e-19  
7205.0  3.779689e-18  1.2094155e-19  
7205.5  3.9596903e-18  1.213856e-19  
7206.0  4.0523894e-18  1.2105647e-19  
7206.5  4.141878e-18  1.2083232e-19  
7207.0  4.1197753e-18  1.2099722e-19  
7207.5  4.3527592e-18  1.2060362e-19  
7208.0  4.3656648e-18  1.203319e-19  
7208.5  4.6363056e-18  1.4083671e-19  
7209.0  4.6341978e-18  1.4007597e-19  
7209.5  4.6481401e-18  1.1920675e-19  
7210.0  4.433214e-18  1.1930817e-19  
7210.5  4.5385787e-18  1.1955983e-19  
7211.0  4.4199468e-18  1.192e-19  
7211.5  4.4183076e-18  1.1906668e-19  
7212.0  4.5424299e-18  1.1926982e-19  
7212.5  4.5710063e-18  1.1910542e-19  
7213.0  4.4845605e-18  1.1874184e-19  
7213.5  4.2617565e-18  1.1883582e-19  
7214.0  4.210983e-18  1.1869863e-19  
7214.5  4.1113401e-18  1.1866739e-19  
7215.0  4.0694504e-18  1.1933002e-19  
7215.5  4.0574819e-18  1.1931695e-19  
7216.0  4.1858393e-18  1.1870403e-19  
7216.5  4.1827038e-18  1.1868698e-19  
7217.0  4.3119128e-18  1.1925475e-19  
7217.5  4.3040195e-18  1.1899708e-19  
7218.0  4.2932904e-18  1.3866052e-19  
7218.5  4.3971561e-18  1.3865719e-19  
7219.0  4.5391277e-18  1.388435e-19  
7219.5  4.479616e-18  1.3844366e-19  
7220.0  4.4763801e-18  1.1862198e-19  
7220.5  4.2661162e-18  1.3962759e-19  
7221.0  4.2419832e-18  1.3951451e-19  
7221.5  4.0556087e-18  1.399625e-19  
7222.0  4.1491555e-18  1.4021323e-19  
7222.5  4.1111131e-18  1.1960329e-19  
7223.0  3.9521627e-18  1.1904376e-19  
7223.5  3.8632108e-18  1.1926778e-19  
7224.0  3.7129776e-18  1.1925758e-19  
7224.5  3.8044031e-18  1.1907759e-19  
7225.0  3.9023041e-18  1.1930839e-19  
7225.5  4.1112991e-18  1.1944325e-19  
7226.0  5.1048734e-18  1.1902353e-19  
7226.5  5.311527e-18  1.3938968e-19  
7227.0  5.2257107e-18  1.1977031e-19  
7227.5  5.1095431e-18  1.1949383e-19  
7228.0  4.9476901e-18  1.1901429e-19  
7228.5  4.9649264e-18  1.1928464e-19  
7229.0  4.8092184e-18  1.1900441e-19  
7229.5  4.8222018e-18  1.1874314e-19  
7230.0  3.8477078e-18  1.19121e-19  
7230.5  4.0689302e-18  1.1958643e-19  
7231.0  4.1979795e-18  1.1952625e-19  
7231.5  4.1815866e-18  1.1912406e-19  
7232.0  4.0966945e-18  1.1936756e-19  
7232.5  4.0147821e-18  1.1967288e-19  
7233.0  4.0984024e-18  1.1915107e-19  
7233.5  4.1589709e-18  1.1964286e-19  
7234.0  4.0969478e-18  1.2016627e-19  
7234.5  4.1365129e-18  1.1994212e-19  
7235.0  4.029646e-18  1.1993386e-19  
7235.5  4.1345856e-18  1.2059397e-19  
7236.0  3.8184257e-18  1.200279e-19  
7236.5  3.4090679e-18  1.1940828e-19  
7237.0  3.3221285e-18  1.1998809e-19  
7237.5  3.8093309e-18  1.2018994e-19  
7238.0  4.2876874e-18  1.1985288e-19  
7238.5  4.3806691e-18  1.1964751e-19  
7239.0  4.3725318e-18  1.1980573e-19  
7239.5  4.5123155e-18  1.1968708e-19  
7240.0  4.5014043e-18  1.1931909e-19  
7240.5  4.793989e-18  1.1973006e-19  
7241.0  5.3232555e-18  1.2014736e-19  
7241.5  5.5655181e-18  1.1954482e-19  
7242.0  5.2226213e-18  1.1974961e-19  
7242.5  4.71255e-18  1.2010388e-19  
7243.0  4.3549842e-18  1.2016735e-19  
7243.5  4.4825274e-18  1.2054952e-19  
7244.0  3.5450437e-18  1.2094553e-19  
7244.5  3.2946833e-18  1.2124676e-19  
7245.0  3.6172319e-18  1.2128999e-19  
7245.5  3.6297267e-18  1.2149014e-19  
7246.0  3.9505505e-18  1.2173644e-19  
7246.5  3.8886911e-18  1.2144763e-19  
7247.0  3.9904031e-18  1.2178901e-19  
7247.5  4.0906311e-18  1.2203321e-19  
7248.0  3.9422252e-18  1.2134679e-19  
7248.5  4.1353773e-18  1.2161693e-19  
7249.0  4.0652278e-18  1.220301e-19  
7249.5  3.8080538e-18  1.2193186e-19  
7250.0  3.9549282e-18  1.2125628e-19  
7250.5  4.0513156e-18  1.2144978e-19  
7251.0  4.2151412e-18  1.4286211e-19  
7251.5  4.1694291e-18  1.4273144e-19  
7252.0  4.7829367e-18  1.425101e-19  
7252.5  3.9959334e-18  1.4247216e-19  
7253.0  3.9558114e-18  1.4228273e-19  
7253.5  3.975216e-18  1.4218624e-19  
7254.0  4.1514843e-18  1.4201385e-19  
7254.5  3.9658271e-18  1.419753e-19  
7255.0  4.1455352e-18  1.2108457e-19  
7255.5  3.9656521e-18  1.2171978e-19  
7256.0  4.1285553e-18  1.2197874e-19  
7256.5  4.0030881e-18  1.2148722e-19  
7257.0  3.8674089e-18  1.211597e-19  
7257.5  3.8109508e-18  1.2135004e-19  
7258.0  4.7100558e-18  1.211155e-19  
7258.5  4.7667958e-18  1.2066991e-19  
7259.0  4.0246459e-18  1.2105228e-19  
7259.5  4.0265985e-18  1.2202443e-19  
7260.0  4.1225872e-18  1.2424975e-19  
7260.5  4.1473024e-18  1.2847137e-19  
7261.0  4.2498052e-18  1.3323741e-19  
7261.5  4.2603721e-18  1.3708475e-19  
7262.0  4.2262923e-18  1.4269589e-19  
7262.5  4.7497301e-18  1.4749051e-19  
7263.0  4.7836448e-18  1.5055251e-19  
7263.5  4.6050958e-18  1.5243046e-19  
7264.0  4.5383104e-18  1.5377018e-19  
7264.5  3.8643215e-18  1.5444967e-19  
7265.0  4.5021151e-18  1.546069e-19  
7265.5  4.0903905e-18  1.5512546e-19  
7266.0  4.1861462e-18  1.5743758e-19  
7266.5  4.2339875e-18  1.6092964e-19  
7267.0  3.9588068e-18  1.6383012e-19  
7267.5  4.0087769e-18  1.6452051e-19  
7268.0  4.0091104e-18  1.6336435e-19  
7268.5  4.0552161e-18  1.8721404e-19  
7269.0  3.9690023e-18  1.5774212e-19  
7269.5  4.0839512e-18  1.5518837e-19  
7270.0  4.2522905e-18  1.5330841e-19  
7270.5  4.4280341e-18  1.5198835e-19  
7271.0  4.4227581e-18  1.5162826e-19  
7271.5  4.1690357e-18  1.512216e-19  
7272.0  4.6139216e-18  1.5067859e-19  
7272.5  4.6409391e-18  1.4923235e-19  
7273.0  3.9471793e-18  1.4409387e-19  
7273.5  4.7856164e-18  1.3648219e-19  
7274.0  6.4628162e-18  1.3065504e-19  
7274.5  4.0450295e-18  1.2885329e-19  
7275.0  2.1461031e-18  1.2909624e-19  
7275.5  3.3990104e-18  1.2952013e-19  
7276.0  3.9824452e-18  1.2952896e-19  
7276.5  3.1358283e-18  1.2933028e-19  
7277.0  2.7951938e-18  1.5101541e-19  
7277.5  3.3078992e-18  1.2997351e-19  
7278.0  3.1302158e-18  1.3037983e-19  
7278.5  3.0101045e-18  1.3056384e-19  
7279.0  3.4558782e-18  1.3054076e-19  
7279.5  4.1592427e-18  1.302202e-19  
7280.0  3.8534169e-18  1.3020023e-19  
7280.5  4.5246055e-18  1.2970798e-19  
7281.0  5.1979189e-18  1.2870382e-19  
7281.5  5.6159298e-18  1.26419e-19  
7282.0  5.2217116e-18  1.2447971e-19  
7282.5  5.0373995e-18  1.2352712e-19  
7283.0  5.1480523e-18  1.4469511e-19  
7283.5  4.8532477e-18  1.4436369e-19  
7284.0  4.3116178e-18  1.2247916e-19  
7284.5  3.8185603e-18  1.2224277e-19  
7285.0  3.786637e-18  1.2190623e-19  
7285.5  3.5452191e-18  1.2145905e-19  
7286.0  3.5214058e-18  1.2194249e-19  
7286.5  3.6703282e-18  1.220988e-19  
7287.0  3.6396106e-18  1.2159253e-19  
7287.5  3.2987474e-18  1.4175429e-19  
7288.0  3.3582744e-18  1.4197634e-19  
7288.5  3.5094547e-18  1.4203316e-19  
7289.0  3.9810169e-18  1.4217523e-19  
7289.5  3.9920752e-18  1.2196781e-19  
7290.0  3.7923007e-18  1.4345652e-19  
7290.5  3.5621372e-18  1.232039e-19  
7291.0  3.6075629e-18  1.2344689e-19  
7291.5  3.6784288e-18  1.2359177e-19  
7292.0  3.7943146e-18  1.2335901e-19  
7292.5  3.9352408e-18  1.2335544e-19  
7293.0  4.1167787e-18  1.2413204e-19  
7293.5  4.2729349e-18  1.2454025e-19  
7294.0  4.25437e-18  1.2420414e-19  
7294.5  4.1939045e-18  1.2418347e-19  
7295.0  4.2528246e-18  1.2461444e-19  
7295.5  3.966878e-18  1.2433727e-19  
7296.0  3.777592e-18  1.2439325e-19  
7296.5  3.4675578e-18  1.259553e-19  
7297.0  3.448462e-18  1.2888249e-19  
7297.5  3.4557913e-18  1.3597361e-19  
7298.0  3.57659e-18  1.4704396e-19  
7298.5  3.7906667e-18  1.5735782e-19  
7299.0  3.87235e-18  1.6108639e-19  
7299.5  4.0652481e-18  1.5552261e-19  
7300.0  4.3916957e-18  1.4970111e-19  
7300.5  4.8089953e-18  1.5628034e-19  
7301.0  5.2963476e-18  1.6175291e-19  
7301.5  4.9925391e-18  1.6159902e-19  
7302.0  3.9481659e-18  1.6118673e-19  
7302.5  3.6102948e-18  1.612443e-19  
7303.0  3.6304528e-18  1.6129526e-19  
7303.5  3.8042746e-18  1.6003404e-19  
7304.0  3.715064e-18  1.5613812e-19  
7304.5  3.6232322e-18  1.4846817e-19  
7305.0  3.3250882e-18  1.3647322e-19  
7305.5  3.3711839e-18  1.3061856e-19  
7306.0  3.2570324e-18  1.3329366e-19  
7306.5  3.381232e-18  1.384729e-19  
7307.0  3.5254398e-18  1.4104561e-19  
7307.5  3.6413822e-18  1.418248e-19  
7308.0  3.663789e-18  1.4211917e-19  
7308.5  3.6380064e-18  1.4231529e-19  
7309.0  3.8702183e-18  1.4187779e-19  
7309.5  3.8863639e-18  1.4122632e-19  
7310.0  4.1865639e-18  1.4084193e-19  
7310.5  4.2451898e-18  1.4035592e-19  
7311.0  4.0128344e-18  1.4042381e-19  
7311.5  3.8557357e-18  1.4050837e-19  
7312.0  4.1210845e-18  1.3929523e-19  
7312.5  4.1151744e-18  1.3485718e-19  
7313.0  3.9385873e-18  1.2899741e-19  
7313.5  3.7485088e-18  1.2476211e-19  
7314.0  3.9534595e-18  1.2343018e-19  
7314.5  3.4558406e-18  1.2245989e-19  
7315.0  3.1048763e-18  1.2184841e-19  
7315.5  2.8190644e-18  1.2140953e-19  
7316.0  2.8622745e-18  1.2133353e-19  
7316.5  2.9778812e-18  1.218717e-19  
7317.0  3.2547181e-18  1.2306368e-19  
7317.5  3.5056791e-18  1.2463576e-19  
7318.0  3.3022138e-18  1.2673954e-19  
7318.5  3.1750284e-18  1.2809025e-19  
7319.0  3.4070501e-18  1.2786252e-19  
7319.5  4.7091859e-18  1.2774028e-19  
7320.0  3.9141414e-18  1.2790827e-19  
7320.5  3.5937709e-18  1.2737461e-19  
7321.0  3.6801211e-18  1.2705779e-19  
7321.5  4.0819226e-18  1.2685768e-19  
7322.0  3.2861854e-18  1.2685324e-19  
7322.5  3.1085505e-18  1.2676707e-19  
7323.0  3.2327118e-18  1.2645155e-19  
7323.5  3.3257026e-18  1.2618271e-19  
7324.0  3.4090975e-18  1.2475425e-19  
7324.5  3.4220535e-18  1.2285378e-19  
7325.0  3.4255584e-18  1.2421687e-19  
7325.5  4.2223182e-18  1.2842667e-19  
7326.0  4.4220779e-18  1.5323244e-19  
7326.5  4.62945e-18  1.5425652e-19  
7327.0  3.8326851e-18  1.326129e-19  
7327.5  3.8727111e-18  1.3251435e-19  
7328.0  3.9376752e-18  1.3225818e-19  
7328.5  3.990658e-18  1.32638e-19  
7329.0  3.6539016e-18  1.3275207e-19  
7329.5  3.8064895e-18  1.3263746e-19  
7330.0  3.4433103e-18  1.3255932e-19  
7330.5  3.2276152e-18  1.3252763e-19  
7331.0  2.6890728e-18  1.3209948e-19  
7331.5  2.4687702e-18  1.3068234e-19  
7332.0  2.9100902e-18  1.2718464e-19  
7332.5  3.4821204e-18  1.2378779e-19  
7333.0  3.6205493e-18  1.2220444e-19  
7333.5  3.9618717e-18  1.2232934e-19  
7334.0  3.9643977e-18  1.2266375e-19  
7334.5  3.6789566e-18  1.2232918e-19  
7335.0  3.5343078e-18  1.2253772e-19  
7335.5  3.3377775e-18  1.2286642e-19  
7336.0  3.7251381e-18  1.2230045e-19  
7336.5  4.4062142e-18  1.2241271e-19  
7337.0  4.2402591e-18  1.2481339e-19  
7337.5  3.7957799e-18  1.3149976e-19  
7338.0  4.4008836e-18  1.4280457e-19  
7338.5  4.2922052e-18  1.511389e-19  
7339.0  4.3883799e-18  1.5442169e-19  
7339.5  3.4974389e-18  1.5425931e-19  
7340.0  3.6451977e-18  1.5380048e-19  
7340.5  3.3040025e-18  1.5350838e-19  
7341.0  3.0155747e-18  1.5354635e-19  
7341.5  2.8704017e-18  1.5370465e-19  
7342.0  2.7960202e-18  1.5403882e-19  
7342.5  2.5462997e-18  1.5399906e-19  
7343.0  2.8418879e-18  1.535831e-19  
7343.5  3.6290316e-18  1.5297222e-19  
7344.0  3.7748955e-18  1.4956607e-19  
7344.5  3.0989676e-18  1.6373399e-19  
7345.0  3.1135929e-18  1.2898763e-19  
7345.5  3.5952575e-18  1.226735e-19  
7346.0  3.6498033e-18  1.2064208e-19  
7346.5  3.5027087e-18  1.4008736e-19  
7347.0  3.4592334e-18  1.1995702e-19  
7347.5  3.4932825e-18  1.1968222e-19  
7348.0  3.6227524e-18  1.1982852e-19  
7348.5  3.6996123e-18  1.20109e-19  
7349.0  3.5969969e-18  1.1996291e-19  
7349.5  3.4756488e-18  1.1968147e-19  
7350.0  3.3524737e-18  1.210387e-19  
7350.5  3.3396166e-18  1.472597e-19  
7351.0  4.0520676e-18  1.5385387e-19  
7351.5  3.4381517e-18  1.5831043e-19  
7352.0  3.4412062e-18  1.3716271e-19  
7352.5  3.9650437e-18  1.3777413e-19  
7353.0  3.451373e-18  1.3766485e-19  
7353.5  3.4479752e-18  1.3758936e-19  
7354.0  3.3378242e-18  1.3790372e-19  
7354.5  3.2791703e-18  1.3804963e-19  
7355.0  3.0025677e-18  1.379003e-19  
7355.5  3.1617747e-18  1.3787264e-19  
7356.0  3.4565234e-18  1.3770218e-19  
7356.5  3.3442546e-18  1.3672445e-19  
7357.0  3.2332272e-18  1.3437141e-19  
7357.5  3.1054796e-18  1.2934952e-19  
7358.0  3.0413431e-18  1.2401444e-19  
7358.5  3.0590673e-18  1.2126855e-19  
7359.0  3.1864643e-18  1.2111222e-19  
7359.5  3.4415973e-18  1.2066348e-19  
7360.0  3.4166355e-18  1.2014883e-19  
7360.5  3.3536735e-18  1.2014161e-19  
7361.0  3.5255194e-18  1.2118804e-19  
7361.5  3.6260716e-18  1.2329044e-19  
7362.0  3.3087176e-18  1.2954329e-19  
7362.5  3.4538979e-18  1.4252057e-19  
7363.0  3.6955507e-18  1.5288993e-19  
7363.5  4.023474e-18  1.5755122e-19  
7364.0  4.0065215e-18  1.8421778e-19  
7364.5  4.0159328e-18  1.5845144e-19  
7365.0  3.804369e-18  1.5839677e-19  
7365.5  3.4793143e-18  1.584756e-19  
7366.0  2.7321566e-18  1.5863734e-19  
7366.5  2.9326136e-18  1.5863272e-19  
7367.0  3.112163e-18  1.5855558e-19  
7367.5  3.3980989e-18  1.5838435e-19  
7368.0  3.4223255e-18  1.5796807e-19  
7368.5  3.4808707e-18  1.5535909e-19  
7369.0  3.4111639e-18  1.473223e-19  
7369.5  3.2928105e-18  1.3402381e-19  
7370.0  3.2370944e-18  1.250176e-19  
7370.5  3.4433021e-18  1.224125e-19  
7371.0  3.1555697e-18  1.2223787e-19  
7371.5  3.5452132e-18  1.22032e-19  
7372.0  3.4128702e-18  1.2169617e-19  
7372.5  3.738311e-18  1.2210701e-19  
7373.0  3.2767872e-18  1.2256293e-19  
7373.5  3.3935186e-18  1.2242446e-19  
7374.0  3.6353304e-18  1.2250639e-19  
7374.5  3.7906803e-18  1.2264143e-19  
7375.0  3.7639785e-18  1.2247797e-19  
7375.5  3.7461516e-18  1.2253584e-19  
7376.0  4.3286293e-18  1.4358151e-19  
7376.5  3.6512847e-18  1.2227262e-19  
7377.0  3.8040177e-18  1.2201458e-19  
7377.5  3.6872397e-18  1.4303543e-19  
7378.0  3.6369014e-18  1.227543e-19  
7378.5  3.5845171e-18  1.2229786e-19  
7379.0  3.6109774e-18  1.219515e-19  
7379.5  3.6780396e-18  1.2316999e-19  
7380.0  4.2993506e-18  1.263651e-19  
7380.5  3.3131141e-18  1.3164126e-19  
7381.0  3.2679145e-18  1.3520754e-19  
7381.5  3.2875617e-18  1.3642802e-19  
7382.0  3.4751331e-18  1.3639024e-19  
7382.5  3.6448819e-18  1.3618732e-19  
7383.0  3.7342821e-18  1.3618086e-19  
7383.5  3.6120323e-18  1.3594834e-19  
7384.0  3.5417911e-18  1.3583261e-19  
7384.5  3.5619604e-18  1.3616327e-19  
7385.0  3.5268378e-18  1.3623629e-19  
7385.5  3.3480481e-18  1.3594282e-19  
7386.0  3.2045e-18  1.3565307e-19  
7386.5  3.1548492e-18  1.3356004e-19  
7387.0  3.1694115e-18  1.2808986e-19  
7387.5  3.0284949e-18  1.2373321e-19  
7388.0  3.1349218e-18  1.2221404e-19  
7388.5  3.2087941e-18  1.2177579e-19  
7389.0  2.9742445e-18  1.2149413e-19  
7389.5  2.9450529e-18  1.2189631e-19  
7390.0  2.953103e-18  1.2323106e-19  
7390.5  3.215762e-18  1.2871569e-19  
7391.0  3.4396915e-18  1.3791405e-19  
7391.5  3.7097506e-18  1.469717e-19  
7392.0  3.7746142e-18  1.5004212e-19  
7392.5  3.5329249e-18  1.5108966e-19  
7393.0  3.6791733e-18  1.514198e-19  
7393.5  3.7722278e-18  1.509228e-19  
7394.0  3.7368649e-18  1.5081191e-19  
7394.5  3.8151095e-18  1.5088569e-19  
7395.0  3.7668843e-18  1.5089949e-19  
7395.5  3.6745294e-18  1.5109649e-19  
7396.0  3.5186953e-18  1.511051e-19  
7396.5  3.4672295e-18  1.755206e-19  
7397.0  3.5819118e-18  1.4812615e-19  
7397.5  3.4476513e-18  1.4170057e-19  
7398.0  3.7299065e-18  1.313067e-19  
7398.5  4.0824585e-18  1.2444642e-19  
7399.0  4.0460212e-18  1.2216074e-19  
7399.5  4.4477636e-18  1.2207415e-19  
7400.0  4.1425577e-18  1.2202476e-19  
7400.5  3.3342271e-18  1.2164369e-19  
7401.0  3.1381516e-18  1.4276369e-19  
7401.5  3.1421684e-18  1.2225059e-19  
7402.0  3.0851779e-18  1.2161422e-19  
7402.5  3.0955042e-18  1.2103193e-19  
7403.0  2.9270292e-18  1.207813e-19  
7403.5  3.015217e-18  1.2038513e-19  
7404.0  2.8956587e-18  1.2036101e-19  
7404.5  3.0646825e-18  1.2101962e-19  
7405.0  3.1967006e-18  1.4185093e-19  
7405.5  3.4569022e-18  1.2047128e-19  
7406.0  4.5433627e-18  1.2033175e-19  
7406.5  3.6795397e-18  1.2070879e-19  
7407.0  3.6059051e-18  1.2087378e-19  
7407.5  3.6712366e-18  1.2049237e-19  
7408.0  3.4797733e-18  1.2039534e-19  
7408.5  3.4788102e-18  1.2012986e-19  
7409.0  3.1896346e-18  1.1989165e-19  
7409.5  3.6182285e-18  1.2024328e-19  
7410.0  3.6164155e-18  1.2070531e-19  
7410.5  3.1209036e-18  1.2027923e-19  
7411.0  3.1201972e-18  1.1991262e-19  
7411.5  3.1706365e-18  1.2054705e-19  
7412.0  3.1906007e-18  1.2083315e-19  
7412.5  3.2176805e-18  1.2031151e-19  
7413.0  3.4301523e-18  1.2135583e-19  
7413.5  3.5471816e-18  1.2464625e-19  
7414.0  3.3726333e-18  1.2815576e-19  
7414.5  2.9172472e-18  1.3093723e-19  
7415.0  2.6912194e-18  1.3222181e-19  
7415.5  2.6350041e-18  1.3245717e-19  
7416.0  2.9437994e-18  1.324203e-19  
7416.5  2.9839476e-18  1.3247089e-19  
7417.0  2.9485257e-18  1.3230522e-19  
7417.5  2.9967422e-18  1.3163974e-19  
7418.0  3.057307e-18  1.3173251e-19  
7418.5  3.2607676e-18  1.3198133e-19  
7419.0  3.3814555e-18  1.3135172e-19  
7419.5  3.9910849e-18  1.3087662e-19  
7420.0  3.9390997e-18  1.2936823e-19  
7420.5  3.8740448e-18  1.258169e-19  
7421.0  3.704952e-18  1.2191382e-19  
7421.5  3.0542815e-18  1.2020835e-19  
7422.0  2.9450247e-18  1.2018648e-19  
7422.5  3.0246472e-18  1.2113907e-19  
7423.0  2.9612688e-18  1.2494703e-19  
7423.5  3.2702143e-18  1.326098e-19  
7424.0  3.5083499e-18  1.3864821e-19  
7424.5  3.6745703e-18  1.6484549e-19  
7425.0  3.8934199e-18  1.6568689e-19  
7425.5  3.8391174e-18  1.420455e-19  
7426.0  3.6640252e-18  1.4172432e-19  
7426.5  3.5326287e-18  1.4152804e-19  
7427.0  3.4168164e-18  1.4164911e-19  
7427.5  3.3867987e-18  1.4176479e-19  
7428.0  3.3168382e-18  1.4163489e-19  
7428.5  3.2488e-18  1.4150679e-19  
7429.0  3.0987499e-18  1.4077077e-19  
7429.5  3.0344411e-18  1.3885839e-19  
7430.0  3.0138112e-18  1.3380703e-19  
7430.5  3.0446469e-18  1.2666612e-19  
7431.0  2.8084522e-18  1.4206942e-19  
7431.5  2.5428378e-18  1.1973751e-19  
7432.0  2.6901062e-18  1.1972902e-19  
7432.5  2.8235173e-18  1.1929554e-19  
7433.0  3.2127948e-18  1.1909321e-19  
7433.5  3.3660646e-18  1.1988124e-19  
7434.0  3.4730175e-18  1.1956449e-19  
7434.5  3.4094947e-18  1.3966674e-19  
7435.0  3.3009223e-18  1.4011919e-19  
7435.5  3.2312573e-18  1.2036525e-19  
7436.0  3.3857595e-18  1.2019948e-19  
7436.5  3.6609369e-18  1.2012828e-19  
7437.0  3.691705e-18  1.2025356e-19  
7437.5  3.82122e-18  1.2024482e-19  
7438.0  3.7146653e-18  1.207466e-19  
7438.5  3.5231305e-18  1.2110362e-19  
7439.0  3.4209594e-18  1.2115734e-19  
7439.5  3.3038464e-18  1.2056763e-19  
7440.0  3.42861e-18  1.2055379e-19  
7440.5  3.7325186e-18  1.2063283e-19  
7441.0  3.2530685e-18  1.2012207e-19  
7441.5  3.4248657e-18  1.1994045e-19  
7442.0  3.3523944e-18  1.2002339e-19  
7442.5  3.2610635e-18  1.1952633e-19  
7443.0  3.101542e-18  1.1938628e-19  
7443.5  3.125235e-18  1.1977732e-19  
7444.0  3.3011095e-18  1.1978316e-19  
7444.5  3.3538295e-18  1.3996663e-19  
7445.0  3.5885912e-18  1.3966165e-19  
7445.5  3.4494494e-18  1.3995401e-19  
7446.0  3.3979192e-18  1.3954813e-19  
7446.5  3.4015557e-18  1.1905002e-19  
7447.0  3.342525e-18  1.1919267e-19  
7447.5  3.0812805e-18  1.1903248e-19  
7448.0  3.0653368e-18  1.186172e-19  
7448.5  3.0416968e-18  1.1937605e-19  
7449.0  3.1180696e-18  1.1941093e-19  
7449.5  3.0002674e-18  1.1888861e-19  
7450.0  2.8133319e-18  1.1935137e-19  
7450.5  2.5566985e-18  1.2019877e-19  
7451.0  3.2058334e-18  1.2113112e-19  
7451.5  2.7577003e-18  1.2290923e-19  
7452.0  2.9272595e-18  1.2501221e-19  
7452.5  3.2784343e-18  1.261572e-19  
7453.0  3.0669382e-18  1.2594899e-19  
7453.5  3.0520205e-18  1.2599776e-19  
7454.0  3.0254084e-18  1.2613905e-19  
7454.5  2.9815678e-18  1.2607043e-19  
7455.0  2.8208714e-18  1.2599661e-19  
7455.5  2.9200349e-18  1.2614559e-19  
7456.0  3.046712e-18  1.260464e-19  
7456.5  2.9906838e-18  1.2581455e-19  
7457.0  3.1215178e-18  1.2579153e-19  
7457.5  3.8136927e-18  1.2498923e-19  
7458.0  4.0979739e-18  1.2306563e-19  
7458.5  3.4521843e-18  1.2104854e-19  
7459.0  3.2406021e-18  1.202422e-19  
7459.5  3.1443811e-18  1.215207e-19  
7460.0  2.91579e-18  1.2525596e-19  
7460.5  3.0237994e-18  1.2915273e-19  
7461.0  3.0379584e-18  1.3156668e-19  
7461.5  3.1623392e-18  1.3219882e-19  
7462.0  3.032395e-18  1.3230421e-19  
7462.5  3.1805351e-18  1.3263462e-19  
7463.0  3.1587953e-18  1.3262457e-19  
7463.5  3.3669366e-18  1.3234456e-19  
7464.0  2.923308e-18  1.3248042e-19  
7464.5  2.7445505e-18  1.323767e-19  
7465.0  2.5273234e-18  1.3207013e-19  
7465.5  2.6089015e-18  1.5423138e-19  
7466.0  2.544271e-18  1.3128027e-19  
7466.5  2.615704e-18  1.2812802e-19  
7467.0  2.4963321e-18  1.2398985e-19  
7467.5  2.667644e-18  1.2078486e-19  
7468.0  2.8233253e-18  1.1923366e-19  
7468.5  3.0413664e-18  1.1914773e-19  
7469.0  3.0378246e-18  1.1929911e-19  
7469.5  3.2554137e-18  1.1915939e-19  
7470.0  3.416182e-18  1.1925295e-19  
7470.5  3.6100966e-18  1.19292e-19  
7471.0  3.6729989e-18  1.1917028e-19  
7471.5  3.6622014e-18  1.1896539e-19  
7472.0  3.5173952e-18  1.1905259e-19  
7472.5  3.4574751e-18  1.1910758e-19  
7473.0  3.529998e-18  1.1875382e-19  
7473.5  3.4998919e-18  1.183215e-19  
7474.0  3.3127305e-18  1.1910293e-19  
7474.5  3.1737599e-18  1.194476e-19  
7475.0  3.1508627e-18  1.1909531e-19  
7475.5  3.4021135e-18  1.1858989e-19  
7476.0  3.4873256e-18  1.3906709e-19  
7476.5  3.603788e-18  1.1886959e-19  
7477.0  3.4909886e-18  1.1858345e-19  
7477.5  3.3202169e-18  1.3889044e-19  
7478.0  3.3086738e-18  1.191404e-19  
7478.5  3.3190446e-18  1.1908475e-19  
7479.0  3.4483406e-18  1.1913063e-19  
7479.5  3.5871268e-18  1.1914032e-19  
7480.0  3.7802647e-18  1.1886096e-19  
7480.5  3.5464237e-18  1.1922821e-19  
7481.0  3.3308789e-18  1.1992429e-19  
7481.5  3.0816234e-18  1.1936158e-19  
7482.0  2.9552726e-18  1.1916678e-19  
7482.5  3.0780899e-18  1.3991486e-19  
7483.0  3.38697e-18  1.4098644e-19  
7483.5  3.1276388e-18  1.20448e-19  
7484.0  3.6492984e-18  1.2070479e-19  
7484.5  3.7140104e-18  1.2159765e-19  
7485.0  3.368889e-18  1.2158494e-19  
7485.5  3.2596454e-18  1.2202395e-19  
7486.0  3.0394488e-18  1.2247704e-19  
7486.5  2.7911363e-18  1.2274118e-19  
7487.0  2.8633813e-18  1.2244343e-19  
7487.5  3.0197699e-18  1.2275169e-19  
7488.0  3.281354e-18  1.2415344e-19  
7488.5  3.3564488e-18  1.2564973e-19  
7489.0  3.5963123e-18  1.2637876e-19  
7489.5  3.7585854e-18  1.2646451e-19  
7490.0  3.8875846e-18  1.2605578e-19  
7490.5  3.9944984e-18  1.2583414e-19  
7491.0  3.8673648e-18  1.255157e-19  
7491.5  3.7432042e-18  1.2521203e-19  
7492.0  3.4866017e-18  1.2517995e-19  
7492.5  3.3884253e-18  1.2611398e-19  
7493.0  3.2961196e-18  1.2792948e-19  
7493.5  3.3698731e-18  1.2897663e-19  
7494.0  3.4036341e-18  1.2926251e-19  
7494.5  3.5576183e-18  1.2938642e-19  
7495.0  3.2460626e-18  1.2969972e-19  
7495.5  3.2468687e-18  1.3130603e-19  
7496.0  3.1993531e-18  1.3286899e-19  
7496.5  3.4516683e-18  1.3337983e-19  
7497.0  3.3502243e-18  1.3301329e-19  
7497.5  3.2488012e-18  1.3283679e-19  
7498.0  3.0274637e-18  1.3323939e-19  
7498.5  2.9601915e-18  1.3307121e-19  
7499.0  3.036497e-18  1.3205537e-19  
7499.5  3.113238e-18  1.3123487e-19  
7500.0  3.2813091e-18  1.3008876e-19  
7500.5  3.217509e-18  1.2966635e-19  
7501.0  3.2130911e-18  1.3099348e-19  
7501.5  3.028837e-18  1.3266889e-19  
7502.0  3.0172651e-18  1.319613e-19  
7502.5  2.9638891e-18  1.3066278e-19  
7503.0  3.0542282e-18  1.3045377e-19  
7503.5  3.0613792e-18  1.3028536e-19  
7504.0  2.9164053e-18  1.302324e-19  
7504.5  2.8980501e-18  1.3144958e-19  
7505.0  3.0487834e-18  1.3403028e-19  
7505.5  2.9584594e-18  1.3701105e-19  
7506.0  2.9393689e-18  1.3835302e-19  
7506.5  3.0079759e-18  1.3844467e-19  
7507.0  3.0315862e-18  1.3763647e-19  
7507.5  2.934417e-18  1.3622479e-19  
7508.0  3.0647466e-18  1.3469074e-19  
7508.5  3.1792032e-18  1.3263541e-19  
7509.0  3.3876984e-18  1.5259198e-19  
7509.5  3.4272559e-18  1.5270345e-19  
7510.0  3.3880748e-18  1.3135002e-19  
7510.5  3.4196108e-18  1.3082088e-19  
7511.0  3.1658738e-18  1.2986251e-19  
7511.5  3.1160604e-18  1.2740539e-19  
7512.0  3.1875764e-18  1.2428875e-19  
7512.5  3.1150664e-18  1.2150441e-19  
7513.0  3.66478e-18  1.2079866e-19  
7513.5  2.8741288e-18  1.2043673e-19  
7514.0  2.8832105e-18  1.2031222e-19  
7514.5  2.7734215e-18  1.2070115e-19  
7515.0  2.8061188e-18  1.2178135e-19  
7515.5  2.7354649e-18  1.2272536e-19  
7516.0  2.7967219e-18  1.2361127e-19  
7516.5  2.8092395e-18  1.2400941e-19  
7517.0  2.8416077e-18  1.2338312e-19  
7517.5  2.8232668e-18  1.2306563e-19  
7518.0  2.9275046e-18  1.2352499e-19  
7518.5  2.9997077e-18  1.2325807e-19  
7519.0  3.0396285e-18  1.2303184e-19  
7519.5  2.938775e-18  1.2357765e-19  
7520.0  3.0503147e-18  1.2351208e-19  
7520.5  3.2500192e-18  1.2318776e-19  
7521.0  3.2133327e-18  1.22979e-19  
7521.5  2.7272188e-18  1.2280246e-19  
7522.0  2.00756e-18  1.2166087e-19  
7522.5  1.9949427e-18  1.1993448e-19  
7523.0  2.1388806e-18  1.1941599e-19  
7523.5  2.2084126e-18  1.1930661e-19  
7524.0  2.134856e-18  1.1919996e-19  
7524.5  2.0853019e-18  1.1945984e-19  
7525.0  2.0572432e-18  1.200537e-19  
7525.5  2.1889083e-18  1.1977177e-19  
7526.0  2.3905917e-18  1.1942212e-19  
7526.5  2.5633326e-18  1.1933955e-19  
7527.0  2.747092e-18  1.1918776e-19  
7527.5  3.1918383e-18  1.1908778e-19  
7528.0  2.5727188e-18  1.1945314e-19  
7528.5  2.7560474e-18  1.1941614e-19  
7529.0  2.6744545e-18  1.1881217e-19  
7529.5  2.3582003e-18  1.1845013e-19  
7530.0  2.2475571e-18  1.1870542e-19  
7530.5  2.220993e-18  1.1845972e-19  
7531.0  2.1876653e-18  1.1839624e-19  
7531.5  2.077054e-18  1.1884118e-19  
7532.0  1.9736805e-18  1.1881715e-19  
7532.5  2.1891307e-18  1.1837515e-19  
7533.0  2.4765808e-18  1.182761e-19  
7533.5  2.8470375e-18  1.1876042e-19  
7534.0  2.8973595e-18  1.1904962e-19  
7534.5  3.1170844e-18  1.1838058e-19  
7535.0  3.1377401e-18  1.1872552e-19  
7535.5  3.0532147e-18  1.1886749e-19  
7536.0  2.813067e-18  1.1778507e-19  
7536.5  2.6042718e-18  1.1801957e-19  
7537.0  2.5127388e-18  1.1871371e-19  
7537.5  2.6749262e-18  1.1852316e-19  
7538.0  2.8718665e-18  1.3875901e-19  
7538.5  2.803742e-18  1.1900373e-19  
7539.0  2.9800468e-18  1.1982565e-19  
7539.5  2.7226209e-18  1.2040883e-19  
7540.0  2.8258155e-18  1.2103352e-19  
7540.5  2.8397856e-18  1.2128095e-19  
7541.0  2.9652549e-18  1.2086854e-19  
7541.5  2.7359919e-18  1.2097682e-19  
7542.0  2.4227089e-18  1.214382e-19  
7542.5  2.3170098e-18  1.2152832e-19  
7543.0  2.0197719e-18  1.2153811e-19  
7543.5  2.0495493e-18  1.2200948e-19  
7544.0  2.0234449e-18  1.2266866e-19  
7544.5  2.2287904e-18  1.2422067e-19  
7545.0  2.3907721e-18  1.2790783e-19  
7545.5  2.635202e-18  1.3489271e-19  
7546.0  2.6725165e-18  1.4106634e-19  
7546.5  2.6328709e-18  1.4509813e-19  
7547.0  2.3745534e-18  1.463158e-19  
7547.5  2.4705002e-18  1.4663082e-19  
7548.0  2.537189e-18  1.4662693e-19  
7548.5  2.5253061e-18  1.4663908e-19  
7549.0  2.2135437e-18  1.4655854e-19  
7549.5  1.9644165e-18  1.4674949e-19  
7550.0  1.9168631e-18  1.4679745e-19  
7550.5  2.0677341e-18  1.4667967e-19  
7551.0  2.2636715e-18  1.4580406e-19  
7551.5  2.3540829e-18  1.4409891e-19  
7552.0  2.459165e-18  1.407793e-19  
7552.5  2.484344e-18  1.5782349e-19  
7553.0  2.2944557e-18  1.3086398e-19  
7553.5  2.2087013e-18  1.2881168e-19  
7554.0  2.2232089e-18  1.2819537e-19  
7554.5  2.0712942e-18  1.2763343e-19  
7555.0  2.0920833e-18  1.2740857e-19  
7555.5  1.8821173e-18  1.2740493e-19  
7556.0  1.9321702e-18  1.2748466e-19  
7556.5  1.8686891e-18  1.2698104e-19  
7557.0  1.7726979e-18  1.265599e-19  
7557.5  1.8488015e-18  1.2668743e-19  
7558.0  1.8885353e-18  1.2654711e-19  
7558.5  1.8077327e-18  1.2559882e-19  
7559.0  1.9382096e-18  1.2245547e-19  
7559.5  1.881151e-18  1.1942864e-19  
7560.0  1.9996285e-18  1.1809256e-19  
7560.5  2.2890663e-18  1.1831732e-19  
7561.0  2.2538164e-18  1.1794549e-19  
7561.5  2.3444563e-18  1.1791582e-19  
7562.0  2.2059717e-18  1.1855602e-19  
7562.5  2.1311221e-18  1.2000936e-19  
7563.0  1.9129464e-18  1.2036418e-19  
7563.5  1.8490889e-18  1.202374e-19  
7564.0  1.8782554e-18  1.208804e-19  
7564.5  1.9097262e-18  1.2042817e-19  
7565.0  1.7907457e-18  1.2004885e-19  
7565.5  1.8918936e-18  1.2056985e-19  
7566.0  1.867316e-18  1.2051796e-19  
7566.5  1.9507318e-18  1.1974492e-19  
7567.0  1.7383316e-18  1.1966425e-19  
7567.5  1.67922e-18  1.2001276e-19  
7568.0  1.6845826e-18  1.1917113e-19  
7568.5  1.5638899e-18  1.18581e-19  
7569.0  1.1012466e-18  1.1829471e-19  
7569.5  6.4469255e-19  1.1761641e-19  
7570.0  1.0037282e-18  1.1696934e-19  
7570.5  1.2679955e-18  1.1717116e-19  
7571.0  1.3363929e-18  1.173299e-19  
7571.5  1.4766997e-18  1.1670757e-19  
7572.0  1.3256014e-18  1.1652603e-19  
7572.5  1.290831e-18  1.1729265e-19  
7573.0  1.0523502e-18  1.1740989e-19  
7573.5  1.3599319e-18  1.1714195e-19  
7574.0  1.4835129e-18  1.1696512e-19  
7574.5  1.4987763e-18  1.1671248e-19  
7575.0  1.2366613e-18  1.1720396e-19  
7575.5  1.2483766e-18  1.1734789e-19  
7576.0  1.7764235e-18  1.1748063e-19  
7576.5  2.1128859e-18  1.1752989e-19  
7577.0  2.396741e-18  1.1759227e-19  
7577.5  2.4615381e-18  1.1800331e-19  
7578.0  2.3744985e-18  1.1760441e-19  
7578.5  2.2866305e-18  1.1813195e-19  
7579.0  1.9720229e-18  1.2042703e-19  
7579.5  1.6416046e-18  1.2260927e-19  
7580.0  1.3980411e-18  1.2358048e-19  
7580.5  1.3857058e-18  1.2415936e-19  
7581.0  1.5024596e-18  1.2460473e-19  
7581.5  1.4419085e-18  1.2419658e-19  
7582.0  1.2639069e-18  1.2397747e-19  
7582.5  1.4086136e-18  1.2446714e-19  
7583.0  1.3692435e-18  1.2453413e-19  
7583.5  1.6430701e-18  1.2441515e-19  
7584.0  1.4869961e-18  1.2480223e-19  
7584.5  1.5131502e-18  1.2464275e-19  
7585.0  1.2138633e-18  1.2385682e-19  
7585.5  1.4108168e-18  1.2320335e-19  
7586.0  1.5063276e-18  1.2104391e-19  
7586.5  1.885898e-18  1.1923528e-19  
7587.0  2.0757696e-18  1.1821646e-19  
7587.5  1.8893574e-18  1.1811727e-19  
7588.0  1.6004603e-18  1.1841265e-19  
7588.5  1.6203711e-18  1.183583e-19  
7589.0  1.4621802e-18  1.1875925e-19  
7589.5  1.6572651e-18  1.200281e-19  
7590.0  1.7085512e-18  1.2001226e-19  
7590.5  2.0661206e-18  1.1996238e-19  
7591.0  2.0512064e-18  1.2048478e-19  
7591.5  1.8984665e-18  1.2095271e-19  
7592.0  1.7368076e-18  1.2062404e-19  
7592.5  1.6290339e-18  1.2195753e-19  
7593.0  1.5518489e-18  1.2666684e-19  
7593.5  1.3514065e-18  1.3325601e-19  
7594.0  1.1387992e-18  1.3833926e-19  
7594.5  8.2579602e-19  1.4063528e-19  
7595.0  8.0203496e-19  1.4101759e-19  
7595.5  7.630508e-19  1.410777e-19  
7596.0  6.6845224e-19  1.4139587e-19  
7596.5  4.7036648e-19  1.415998e-19  
7597.0  3.6267501e-19  1.4150994e-19  
7597.5  4.3499288e-19  1.4176417e-19  
7598.0  7.2291644e-19  1.416063e-19  
7598.5  9.0942015e-19  1.4156053e-19  
7599.0  1.0662024e-18  1.4134979e-19  
7599.5  8.5562732e-19  1.3924371e-19  
7600.0  5.8386132e-19  1.3347462e-19  
7600.5  3.9296431e-19  1.2603612e-19  
7601.0  3.6230357e-19  1.234725e-19  
7601.5  5.0031712e-19  1.2266462e-19  
7602.0  3.8900676e-19  1.2159597e-19  
7602.5  4.3426016e-19  1.2065865e-19  
7603.0  4.8296705e-19  1.1999171e-19  
7603.5  6.114796e-19  1.197824e-19  
7604.0  6.1783932e-19  1.1931486e-19  
7604.5  5.3376144e-19  1.1930691e-19  
7605.0  5.3160312e-19  1.1914909e-19  
7605.5  3.2656698e-19  1.1900063e-19  
7606.0  2.5390865e-19  1.1904374e-19  
7606.5  1.8455997e-19  1.1943635e-19  
7607.0  2.119345e-19  1.201718e-19  
7607.5  2.7846983e-19  1.220258e-19  
7608.0  5.6782771e-19  1.2545078e-19  
7608.5  7.3753198e-19  1.2768638e-19  
7609.0  7.8651717e-19  1.2814772e-19  
7609.5  6.9583433e-19  1.2858028e-19  
7610.0  5.0055582e-19  1.282649e-19  
7610.5  4.5308547e-19  1.2795439e-19  
7611.0  5.242962e-19  1.2846269e-19  
7611.5  6.5549572e-19  1.2908365e-19  
7612.0  7.5143839e-19  1.2889256e-19  
7612.5  8.4555228e-19  1.283771e-19  
7613.0  7.7834572e-19  1.2866457e-19  
7613.5  7.5691553e-19  1.2844354e-19  
7614.0  6.5989272e-19  1.2627738e-19  
7614.5  6.4399753e-19  1.2370695e-19  
7615.0  7.4740393e-19  1.2099973e-19  
7615.5  7.2380656e-19  1.2005861e-19  
7616.0  5.73955e-19  1.1968967e-19  
7616.5  8.5499362e-19  1.1954332e-19  
7617.0  1.1873191e-18  1.1885985e-19  
7617.5  1.1894262e-18  1.1790421e-19  
7618.0  1.2283683e-18  1.1784365e-19  
7618.5  1.2492509e-18  1.172526e-19  
7619.0  1.1131986e-18  1.1650809e-19  
7619.5  9.5760221e-19  1.1749972e-19  
7620.0  1.018836e-18  1.2155223e-19  
7620.5  9.5610958e-19  1.2393875e-19  
7621.0  9.5527013e-19  1.2517924e-19  
7621.5  8.5280766e-19  1.2571957e-19  
7622.0  7.4698878e-19  1.2526147e-19  
7622.5  1.0535103e-18  1.247068e-19  
7623.0  1.0140065e-18  1.2489005e-19  
7623.5  1.000688e-18  1.2521708e-19  
7624.0  6.5541742e-19  1.2491093e-19  
7624.5  4.7263146e-19  1.2440276e-19  
7625.0  3.527274e-19  1.2438196e-19  
7625.5  6.1703703e-19  1.2388637e-19  
7626.0  6.4186697e-19  1.2235232e-19  
7626.5  5.952809e-19  1.1955569e-19  
7627.0  5.6045705e-19  1.1546595e-19  
7627.5  6.374267e-19  1.1194411e-19  
7628.0  7.6688365e-19  1.1118021e-19  
7628.5  8.0386376e-19  1.1148952e-19  
7629.0  7.9349353e-19  1.1094995e-19  
7629.5  8.6196538e-19  1.1060619e-19  
7630.0  4.6472291e-19  1.11092e-19  
7630.5  2.8644578e-19  1.1118735e-19  
7631.0  3.8830463e-19  1.1099974e-19  
7631.5  5.5041512e-19  1.1078346e-19  
7632.0  5.7098215e-19  1.1081516e-19  
7632.5  4.5013357e-19  1.1107578e-19  
7633.0  2.785451e-19  1.1214211e-19  
7633.5  3.1266517e-19  1.1312386e-19  
7634.0  3.7349104e-19  1.1295997e-19  
7634.5  4.7403408e-19  1.1271287e-19  
7635.0  6.3152547e-19  1.1289655e-19  
7635.5  7.8973541e-19  1.1319463e-19  
7636.0  8.9454968e-19  1.1368614e-19  
7636.5  9.4220704e-19  1.142325e-19  
7637.0  8.7919967e-19  1.1458626e-19  
7637.5  8.5218255e-19  1.1425255e-19  
7638.0  7.8357335e-19  1.1426398e-19  
7638.5  7.7865434e-19  1.1525503e-19  
7639.0  7.9102619e-19  1.1583439e-19  
7639.5  7.5292127e-19  1.1788047e-19  
7640.0  7.8025868e-19  1.2106972e-19  
7640.5  8.6348392e-19  1.233125e-19  
7641.0  9.0607903e-19  1.2390016e-19  
7641.5  1.0329461e-18  1.2464759e-19  
7642.0  1.1299539e-18  1.2540797e-19  
7642.5  1.2147944e-18  1.2558216e-19  
7643.0  1.1438856e-18  1.2572219e-19  
7643.5  1.0356025e-18  1.2637168e-19  
7644.0  9.0463531e-19  1.2689281e-19  
7644.5  9.3604085e-19  1.2729543e-19  
7645.0  8.0232138e-19  1.2779659e-19  
7645.5  9.669601e-19  1.2746912e-19  
7646.0  9.7595671e-19  1.2575314e-19  
7646.5  9.166922e-19  1.2321375e-19  
7647.0  1.11267e-18  1.2053679e-19  
7647.5  1.104877e-18  1.1996218e-19  
7648.0  1.1222906e-18  1.1986326e-19  
7648.5  1.0131e-18  1.1984761e-19  
7649.0  1.0656287e-18  1.1938098e-19  
7649.5  1.1205666e-18  1.1925488e-19  
7650.0  1.2431517e-18  1.206333e-19  
7650.5  1.210469e-18  1.2428298e-19  
7651.0  1.1165668e-18  1.2603315e-19  
7651.5  1.0010861e-18  1.2665169e-19  
7652.0  1.0572322e-18  1.2752766e-19  
7652.5  1.2676622e-18  1.2756823e-19  
7653.0  1.1178023e-18  1.2722814e-19  
7653.5  1.1794614e-18  1.2752643e-19  
7654.0  1.1011059e-18  1.2701745e-19  
7654.5  1.1543758e-18  1.2663353e-19  
7655.0  1.1484323e-18  1.265392e-19  
7655.5  1.2060651e-18  1.26938e-19  
7656.0  1.3158927e-18  1.2681478e-19  
7656.5  1.3007865e-18  1.2536184e-19  
7657.0  1.262843e-18  1.2280234e-19  
7657.5  1.2065446e-18  1.1915856e-19  
7658.0  1.0507799e-18  1.1598905e-19  
7658.5  1.0575343e-18  1.1568191e-19  
7659.0  9.6560008e-19  1.1599543e-19  
7659.5  1.1906295e-18  1.160637e-19  
7660.0  1.3243834e-18  1.1695021e-19  
7660.5  1.3999817e-18  1.176777e-19  
7661.0  1.3107637e-18  1.1777878e-19  
7661.5  1.1562948e-18  1.175913e-19  
7662.0  1.014914e-18  1.1720942e-19  
7662.5  9.9747607e-19  1.1666761e-19  
7663.0  1.0924563e-18  1.1641605e-19  
7663.5  1.2546255e-18  1.1667376e-19  
7664.0  1.1748763e-18  1.1786644e-19  
7664.5  1.0323929e-18  1.1842206e-19  
7665.0  1.1703498e-18  1.1859897e-19  
7665.5  1.0518589e-18  1.1914231e-19  
7666.0  8.3327378e-19  1.1918297e-19  
7666.5  9.4203144e-19  1.1817494e-19  
7667.0  1.0351682e-18  1.177768e-19  
7667.5  1.2704098e-18  1.1824976e-19  
7668.0  1.3914725e-18  1.1830386e-19  
7668.5  1.3344781e-18  1.1840746e-19  
7669.0  1.3251308e-18  1.195743e-19  
7669.5  1.1634362e-18  1.2002103e-19  
7670.0  9.1088838e-19  1.1954121e-19  
7670.5  9.310721e-19  1.1972203e-19  
7671.0  1.2856414e-18  1.1929555e-19  
7671.5  1.1919701e-18  1.1846589e-19  
7672.0  1.1448377e-18  1.1875927e-19  
7672.5  1.2262994e-18  1.1902859e-19  
7673.0  1.3020257e-18  1.1917635e-19  
7673.5  1.4909377e-18  1.196598e-19  
7674.0  1.5027264e-18  1.2042636e-19  
7674.5  1.5502265e-18  1.2093656e-19  
7675.0  1.4490631e-18  1.2197387e-19  
7675.5  1.2870746e-18  1.2350499e-19  
7676.0  1.230739e-18  1.242456e-19  
7676.5  1.3377568e-18  1.2336271e-19  
7677.0  1.5886491e-18  1.2309946e-19  
7677.5  1.7758519e-18  1.2372036e-19  
7678.0  1.9626308e-18  1.2385602e-19  
7678.5  1.8864229e-18  1.2398151e-19  
7679.0  1.8393077e-18  1.2439677e-19  
7679.5  1.6564739e-18  1.2471952e-19  
7680.0  1.4813422e-18  1.246049e-19  
7680.5  1.2845476e-18  1.2446166e-19  
7681.0  1.3796893e-18  1.2382928e-19  
7681.5  1.2732078e-18  1.2209112e-19  
7682.0  9.5650604e-19  1.2047451e-19  
7682.5  9.5542286e-19  1.202815e-19  
7683.0  8.894594e-19  1.2042577e-19  
7683.5  7.6911565e-19  1.2180129e-19  
7684.0  7.4409766e-19  1.2463522e-19  
7684.5  8.7880156e-19  1.2851861e-19  
7685.0  1.003254e-18  1.2953194e-19  
7685.5  1.2150961e-18  1.2982204e-19  
7686.0  1.1157577e-18  1.2985794e-19  
7686.5  1.1701183e-18  1.2956719e-19  
7687.0  1.3518375e-18  1.2945128e-19  
7687.5  1.5307398e-18  1.2978256e-19  
7688.0  1.7130945e-18  1.3020445e-19  
7688.5  1.5663603e-18  1.3054589e-19  
7689.0  1.5307896e-18  1.3092627e-19  
7689.5  1.4676743e-18  1.3098328e-19  
7690.0  1.5648218e-18  1.2999689e-19  
7690.5  1.2928581e-18  1.2757158e-19  
7691.0  1.3687156e-18  1.2480845e-19  
7691.5  1.1713805e-18  1.2321216e-19  
7692.0  1.1795794e-18  1.2208211e-19  
7692.5  9.947179e-19  1.2214855e-19  
7693.0  9.1451733e-19  1.221813e-19  
7693.5  1.0450103e-18  1.2188218e-19  
7694.0  1.1835615e-18  1.2212706e-19  
7694.5  1.506643e-18  1.2233067e-19  
7695.0  1.7893625e-18  1.2218488e-19  
7695.5  1.6064333e-18  1.2226117e-19  
7696.0  1.5785997e-18  1.2281421e-19  
7696.5  1.5322964e-18  1.2262309e-19  
7697.0  1.5794542e-18  1.2220178e-19  
7697.5  1.774443e-18  1.2244217e-19  
7698.0  1.6753615e-18  1.2256561e-19  
7698.5  1.6419114e-18  1.224786e-19  
7699.0  1.3959259e-18  1.2227586e-19  
7699.5  1.3081686e-18  1.2278217e-19  
7700.0  1.2030773e-18  1.2288524e-19  
7700.5  1.0632703e-18  1.2258823e-19  
7701.0  1.0253176e-18  1.2297778e-19  
7701.5  1.0365102e-18  1.2296231e-19  
7702.0  9.6907454e-19  1.2270966e-19  
7702.5  9.9096425e-19  1.2313796e-19  
7703.0  9.3657929e-19  1.2367299e-19  
7703.5  1.3321069e-18  1.2366073e-19  
7704.0  1.3414937e-18  1.2399025e-19  
7704.5  1.3697973e-18  1.2508991e-19  
7705.0  1.1500489e-18  1.2519713e-19  
7705.5  8.841219e-19  1.2468076e-19  
7706.0  7.9140156e-19  1.2524831e-19  
7706.5  1.0692252e-18  1.2583623e-19  
7707.0  1.3960489e-18  1.2545669e-19  
7707.5  1.5385382e-18  1.2573801e-19  
7708.0  1.2789368e-18  1.2673694e-19  
7708.5  1.015958e-18  1.270736e-19  
7709.0  1.0008874e-18  1.272453e-19  
7709.5  6.5713205e-19  1.2781502e-19  
7710.0  -2.1541218e-19  1.2795184e-19  
7710.5  1.1744829e-19  1.2768618e-19  
7711.0  3.8537278e-19  1.2796081e-19  
7711.5  6.6308269e-19  1.2823539e-19  
7712.0  9.1265259e-19  1.2810657e-19  
7712.5  8.2295402e-19  1.2839518e-19  
7713.0  8.6059329e-19  1.2891242e-19  
7713.5  6.500847e-19  1.292315e-19  
7714.0  1.1553506e-18  1.296613e-19  
7714.5  1.2371464e-18  1.3010303e-19  
7715.0  8.4166713e-19  1.3035913e-19  
7715.5  7.3945483e-19  1.2945011e-19  
7716.0  2.1422434e-19  1.2926021e-19  
7716.5  1.1467851e-18  1.2918853e-19  
7717.0  1.0875847e-18  1.2916977e-19  
7717.5  8.6209058e-19  1.2894321e-19  
7718.0  2.8317334e-19  1.2887092e-19  
7718.5  3.6687149e-19  1.2883241e-19  
7719.0  4.7789771e-19  1.2888423e-19  
7719.5  1.0360005e-18  1.2921191e-19  
7720.0  1.0964807e-18  1.293179e-19  
7720.5  1.1240616e-18  1.2918293e-19  
7721.0  1.0849011e-18  1.2996909e-19  
7721.5  1.2799967e-18  1.314148e-19  
7722.0  1.3495288e-18  1.3208975e-19  
7722.5  1.2590771e-18  1.3264256e-19  
7723.0  1.3442223e-18  1.3295017e-19  
7723.5  1.433071e-18  1.326782e-19  
7724.0  1.4757423e-18  1.3255671e-19  
7724.5  1.3269637e-18  1.3256841e-19  
7725.0  1.3900274e-18  1.3228019e-19  
7725.5  1.4919497e-18  1.320937e-19  
7726.0  1.4506123e-18  1.3183401e-19  
7726.5  1.4326136e-18  1.3205344e-19  
7727.0  1.158288e-18  1.3170046e-19  
7727.5  1.2723822e-18  1.2975926e-19  
7728.0  1.0812913e-18  1.2801835e-19  
7728.5  9.4038183e-19  1.2704924e-19  
7729.0  9.2246414e-19  1.263359e-19  
7729.5  9.4494763e-19  1.2623717e-19  
7730.0  9.6925784e-19  1.258524e-19  
7730.5  8.5639396e-19  1.2492803e-19  
7731.0  1.027487e-18  1.2531485e-19  
7731.5  1.2704437e-18  1.2594241e-19  
7732.0  1.4321316e-18  1.2614022e-19  
7732.5  1.4436845e-18  1.2604269e-19  
7733.0  1.3672291e-18  1.2746706e-19  
7733.5  1.1659644e-18  1.3350841e-19  
7734.0  9.1998449e-19  1.4384469e-19  
7734.5  9.7816287e-19  1.5495764e-19  
7735.0  8.6098836e-19  1.6043542e-19  
7735.5  8.9187905e-19  1.6248277e-19  
7736.0  9.5594557e-19  1.6323068e-19  
7736.5  1.2541936e-18  1.646415e-19  
7737.0  1.1670012e-18  1.6718858e-19  
7737.5  1.2976101e-18  1.6987174e-19  
7738.0  1.2340685e-18  1.7339476e-19  
7738.5  1.034445e-18  1.7879027e-19  
7739.0  8.7226676e-19  1.8359032e-19  
7739.5  7.0442926e-19  1.8681575e-19  
7740.0  6.0707584e-19  1.8738684e-19  
7740.5  8.4000246e-19  1.8454615e-19  
7741.0  1.028829e-18  1.7820584e-19  
7741.5  1.3970079e-18  1.7380477e-19  
7742.0  1.5478842e-18  1.7190662e-19  
7742.5  1.4574759e-18  1.7119837e-19  
7743.0  1.1396496e-18  1.7003013e-19  
7743.5  8.6077774e-19  1.6808348e-19  
7744.0  3.7196485e-19  1.6555831e-19  
7744.5  2.694472e-19  1.6181658e-19  
7745.0  7.9578736e-20  1.5636753e-19  
7745.5  3.0936984e-19  1.4904552e-19  
7746.0  5.8860553e-19  1.4267951e-19  
7746.5  1.3645939e-18  1.3844256e-19  
7747.0  9.341133e-19  1.363639e-19  
7747.5  7.6929132e-19  1.3743102e-19  
7748.0  1.3047964e-18  1.4068639e-19  
7748.5  1.2091895e-18  1.4235025e-19  
7749.0  7.1003548e-19  1.4260488e-19  
7749.5  7.2600905e-19  1.4228061e-19  
7750.0  1.2140662e-18  1.4255266e-19  
7750.5  1.1399421e-18  1.4263897e-19  
7751.0  1.2627358e-18  1.4190586e-19  
7751.5  1.2280256e-18  1.4129565e-19  
7752.0  1.0093141e-18  1.3997864e-19  
7752.5  -9.7101406e-20  1.3824436e-19  
7753.0  1.6726033e-20  1.3712968e-19  
7753.5  7.6864082e-19  1.3643108e-19  
7754.0  8.5104471e-19  1.3404608e-19  
7754.5  5.2604917e-19  1.2985215e-19  
7755.0  8.4107785e-19  1.2689549e-19  
7755.5  9.8262353e-19  1.2582255e-19  
7756.0  7.6221119e-19  1.2591583e-19  
7756.5  9.5657945e-19  1.2701285e-19  
7757.0  9.8034311e-19  1.2796943e-19  
7757.5  9.7154395e-19  1.2867284e-19  
7758.0  1.3207139e-18  1.2944559e-19  
7758.5  1.2045413e-18  1.2944818e-19  
7759.0  9.6132437e-19  1.2919736e-19  
7759.5  7.8238295e-19  1.2947965e-19  
7760.0  9.2011202e-19  1.2927161e-19  
7760.5  7.8772464e-19  1.2857681e-19  
7761.0  7.7237738e-19  1.2861648e-19  
7761.5  1.0081718e-18  1.2906298e-19  
7762.0  1.1774447e-18  1.2843238e-19  
7762.5  1.1166026e-18  1.2850041e-19  
7763.0  9.3617892e-19  1.2893036e-19  
7763.5  1.0288698e-18  1.2807531e-19  
7764.0  1.2416861e-18  1.2650086e-19  
7764.5  1.2488223e-18  1.2578718e-19  
7765.0  1.1688639e-18  1.2581509e-19  
7765.5  1.0972422e-18  1.2509331e-19  
7766.0  9.665201e-19  1.2470439e-19  
7766.5  9.9667644e-19  1.2535249e-19  
7767.0  9.531898e-19  1.2561672e-19  
7767.5  9.4564411e-19  1.2543992e-19  
7768.0  1.0449892e-18  1.2576019e-19  
7768.5  1.3600536e-18  1.2580294e-19  
7769.0  1.4092258e-18  1.2545942e-19  
7769.5  1.4362635e-18  1.2604073e-19  
7770.0  1.2515685e-18  1.2611166e-19  
7770.5  1.125215e-18  1.2668701e-19  
7771.0  1.075685e-18  1.29857e-19  
7771.5  8.8714428e-19  1.3695592e-19  
7772.0  7.7088984e-19  1.4836482e-19  
7772.5  3.6769251e-19  1.6323193e-19  
7773.0  3.7934401e-19  1.7166122e-19  
7773.5  4.9062075e-19  1.7432231e-19  
7774.0  6.1903397e-19  1.7429765e-19  
7774.5  8.7373058e-19  1.7433803e-19  
7775.0  9.8367336e-19  1.7469327e-19  
7775.5  8.2145759e-19  1.7486674e-19  
7776.0  9.2375423e-19  1.7450238e-19  
7776.5  9.7044529e-19  1.7446411e-19  
7777.0  8.6549648e-19  1.7430686e-19  
7777.5  9.1541644e-19  1.730222e-19  
7778.0  1.0948561e-18  1.7105135e-19  
7778.5  1.0858677e-18  1.6471783e-19  
7779.0  1.2475387e-18  1.5109715e-19  
7779.5  9.7550863e-19  1.3663187e-19  
7780.0  1.011553e-18  1.2933831e-19  
7780.5  9.5285613e-19  1.274093e-19  
7781.0  1.2123365e-18  1.2874092e-19  
7781.5  1.538464e-18  1.3509546e-19  
7782.0  2.0180663e-18  1.4281519e-19  
7782.5  1.6929726e-18  1.4622453e-19  
7783.0  1.834183e-18  1.4730007e-19  
7783.5  1.6360681e-18  1.4760901e-19  
7784.0  1.3570529e-18  1.4734135e-19  
7784.5  1.2417508e-18  1.470565e-19  
7785.0  1.3287063e-18  1.4688445e-19  
7785.5  1.7330611e-18  1.4625202e-19  
7786.0  1.7168954e-18  1.4571547e-19  
7786.5  1.7913929e-18  1.4598156e-19  
7787.0  1.8831e-18  1.4593174e-19  
7787.5  1.7310221e-18  1.4404965e-19  
7788.0  1.5997542e-18  1.3997638e-19  
7788.5  1.7039179e-18  1.3226357e-19  
7789.0  2.0412712e-18  1.2552133e-19  
7789.5  1.6480248e-18  1.2256003e-19  
7790.0  1.3299627e-18  1.2292987e-19  
7790.5  1.4237211e-18  1.2305961e-19  
7791.0  1.8916282e-18  1.2281598e-19  
7791.5  1.3301244e-18  1.2337343e-19  
7792.0  8.9210867e-19  1.235631e-19  
7792.5  9.3032414e-19  1.2293675e-19  
7793.0  1.0249689e-18  1.2308112e-19  
7793.5  1.1579285e-18  1.2464929e-19  
7794.0  1.0522367e-18  1.2550097e-19  
7794.5  6.7859166e-19  1.265653e-19  
7795.0  1.1919839e-19  1.2992861e-19  
7795.5  4.3656983e-19  1.3364752e-19  
7796.0  1.973514e-19  1.345877e-19  
7796.5  1.5101506e-18  1.3539645e-19  
7797.0  1.3225567e-18  1.3586016e-19  
7797.5  8.7631281e-19  1.3515432e-19  
7798.0  9.5758681e-19  1.3495907e-19  
7798.5  8.0713625e-19  1.3526229e-19  
7799.0  8.2672456e-19  1.352535e-19  
7799.5  9.0432056e-19  1.3497379e-19  
7800.0  1.2856202e-18  1.349311e-19  
7800.5  1.2420762e-18  1.3441455e-19  
7801.0  1.408057e-18  1.3321672e-19  
7801.5  1.370534e-18  1.322124e-19  
7802.0  1.4152601e-18  1.340812e-19  
7802.5  1.6306675e-18  1.3651235e-19  
7803.0  1.5936585e-18  1.3776894e-19  
7803.5  1.4369133e-18  1.3849907e-19  
7804.0  1.4202301e-18  1.3850836e-19  
7804.5  1.1580264e-18  1.3753309e-19  
7805.0  1.2351002e-18  1.3787411e-19  
7805.5  1.126585e-18  1.3827173e-19  
7806.0  1.1449866e-18  1.3789242e-19  
7806.5  1.345628e-18  1.3787593e-19  
7807.0  1.4598842e-18  1.385795e-19  
7807.5  1.6058513e-18  1.3860855e-19  
7808.0  1.6461902e-18  1.3716757e-19  
7808.5  1.7518507e-18  1.340227e-19  
7809.0  1.7425249e-18  1.2893215e-19  
7809.5  1.7152828e-18  1.2531756e-19  
7810.0  1.6967751e-18  1.2420623e-19  
7810.5  1.5134485e-18  1.2500857e-19  
7811.0  1.5080328e-18  1.2442209e-19  
7811.5  1.896255e-18  1.2398856e-19  
7812.0  2.0177197e-18  1.2500788e-19  
7812.5  1.8316707e-18  1.2594929e-19  
7813.0  1.9834681e-18  1.2591317e-19  
7813.5  1.8242379e-18  1.2658431e-19  
7814.0  1.8996184e-18  1.2751884e-19  
7814.5  1.6043584e-18  1.2751913e-19  
7815.0  1.5103632e-18  1.3039106e-19  
7815.5  1.4544302e-18  1.4073212e-19  
7816.0  1.5627224e-18  1.522816e-19  
7816.5  1.6917356e-18  1.5946328e-19  
7817.0  1.835294e-18  1.6128859e-19  
7817.5  4.785188e-19  1.6169504e-19  
7818.0  9.1089734e-19  1.6137189e-19  
7818.5  1.1486119e-18  1.6126178e-19  
7819.0  1.5101564e-18  1.6097564e-19  
7819.5  1.3544484e-18  1.6018792e-19  
7820.0  1.1415013e-18  1.9497453e-19  
7820.5  1.0603932e-18  1.5918499e-19  
7821.0  1.0022187e-18  1.9446647e-19  
7821.5  7.3429155e-19  1.5731797e-19  
7822.0  5.5387661e-19  1.5252414e-19  
7822.5  1.0965617e-18  1.4037124e-19  
7823.0  1.0328651e-18  1.2763884e-19  
7823.5  8.4668778e-19  1.2072839e-19  
7824.0  4.5080661e-19  1.2021349e-19  
7824.5  2.4832773e-18  1.1990827e-19  
7825.0  1.6934602e-18  1.1949665e-19  
7825.5  1.2111581e-18  1.1947572e-19  
7826.0  1.8958514e-18  1.1989044e-19  
7826.5  2.1255815e-18  1.1944806e-19  
7827.0  2.003858e-18  1.1930081e-19  
7827.5  1.7440207e-18  1.1985496e-19  
7828.0  1.8720005e-18  1.1948203e-19  
7828.5  1.8181436e-18  1.1931861e-19  
7829.0  1.7278006e-18  1.2049178e-19  
7829.5  1.6534314e-18  1.229053e-19  
7830.0  1.5042593e-18  1.2874679e-19  
7830.5  1.4615721e-18  1.3506575e-19  
7831.0  1.683279e-18  1.3875118e-19  
7831.5  1.8515463e-18  1.3927628e-19  
7832.0  1.6939709e-18  1.3952058e-19  
7832.5  1.6026011e-18  1.3998187e-19  
7833.0  1.3776204e-18  1.3989744e-19  
7833.5  1.3582263e-18  1.3998523e-19  
7834.0  1.2984313e-18  1.4034684e-19  
7834.5  1.2617589e-18  1.4032226e-19  
7835.0  1.3856441e-18  1.4003997e-19  
7835.5  1.4100316e-18  1.4011117e-19  
7836.0  1.3400921e-18  1.3926326e-19  
7836.5  1.240313e-18  1.3515369e-19  
7837.0  6.5250529e-19  1.2862978e-19  
7837.5  6.3628274e-19  1.2495786e-19  
7838.0  1.2743122e-18  1.2372082e-19  
7838.5  1.5906623e-18  1.2285906e-19  
7839.0  1.6155824e-18  1.2303546e-19  
7839.5  1.4408551e-18  1.2304388e-19  
7840.0  1.3870187e-18  1.2240423e-19  
7840.5  1.0670278e-18  1.2250079e-19  
7841.0  1.281562e-18  1.2388013e-19  
7841.5  1.3844071e-18  1.2434775e-19  
7842.0  1.4397398e-18  1.2505781e-19  
7842.5  1.4602101e-18  1.6305558e-19  
7843.0  1.533077e-18  1.4352632e-19  
7843.5  1.7215519e-18  1.5629641e-19  
7844.0  1.5364863e-18  1.6298736e-19  
7844.5  1.1196356e-18  1.6459183e-19  
7845.0  1.09288e-18  1.6456288e-19  
7845.5  1.3682274e-18  1.6463178e-19  
7846.0  1.6036205e-18  1.6490609e-19  
7846.5  1.8011545e-18  1.6498092e-19  
7847.0  1.5133395e-18  1.6484455e-19  
7847.5  1.1347254e-18  1.6497237e-19  
7848.0  1.2568902e-18  1.6485723e-19  
7848.5  1.4563102e-18  1.6423661e-19  
7849.0  1.0162581e-18  1.9524297e-19  
7849.5  1.0367676e-18  1.5468776e-19  
7850.0  1.93987e-18  1.4103732e-19  
7850.5  1.6636704e-18  1.2796827e-19  
7851.0  1.4781922e-18  1.2396711e-19  
7851.5  1.038415e-18  1.2317286e-19  
7852.0  1.4726101e-18  1.2255019e-19  
7852.5  9.1000757e-19  1.223368e-19  
7853.0  4.8877251e-19  1.2274905e-19  
7853.5  7.0308537e-19  1.2241426e-19  
7854.0  3.0837886e-19  1.2216108e-19  
7854.5  3.8140913e-20  1.2219213e-19  
7855.0  2.3839563e-19  1.2216485e-19  
7855.5  4.878872e-19  1.2209915e-19  
7856.0  2.9998007e-19  1.2277661e-19  
7856.5  -5.0651905e-21  1.2333871e-19  
7857.0  -2.5662148e-19  1.2248127e-19  
7857.5  4.1925673e-20  1.2201877e-19  
7858.0  5.72043e-19  1.2231705e-19  
7858.5  7.2235255e-19  1.2190322e-19  
7859.0  7.7124648e-19  1.2153981e-19  
7859.5  9.5055633e-19  1.2211435e-19  
7860.0  1.0767205e-18  1.2267317e-19  
7860.5  1.0348423e-18  1.2249409e-19  
7861.0  9.8060578e-19  1.2259631e-19  
7861.5  8.4442447e-19  1.2295696e-19  
7862.0  9.0056548e-19  1.23109e-19  
7862.5  1.0689055e-18  1.2634192e-19  
7863.0  1.0879518e-18  1.334866e-19  
7863.5  7.6270929e-19  1.3878911e-19  
7864.0  1.1391995e-18  1.4078809e-19  
7864.5  1.3444468e-18  1.4106152e-19  
7865.0  1.3882976e-18  1.4103281e-19  
7865.5  1.5006681e-18  1.4062609e-19  
7866.0  1.5752159e-18  1.4081183e-19  
7866.5  1.4693428e-18  1.4115184e-19  
7867.0  1.3239667e-18  1.4129197e-19  
7867.5  1.6320766e-18  1.4091922e-19  
7868.0  1.6113324e-18  1.4138533e-19  
7868.5  1.1121398e-18  1.4151424e-19  
7869.0  1.1777469e-18  1.3889856e-19  
7869.5  1.4168973e-18  1.338008e-19  
7870.0  1.4071648e-18  1.2704973e-19  
7870.5  1.4226364e-18  1.2369423e-19  
7871.0  1.4676194e-18  1.2495242e-19  
7871.5  1.5624535e-18  1.2826694e-19  
7872.0  1.4655805e-18  1.2980744e-19  
7872.5  1.5240402e-18  1.3036129e-19  
7873.0  1.8269818e-18  1.3109877e-19  
7873.5  1.7306375e-18  1.3204018e-19  
7874.0  1.5839012e-18  1.3491981e-19  
7874.5  1.5629564e-18  1.4219922e-19  
7875.0  1.805636e-18  1.5558043e-19  
7875.5  1.872486e-18  1.6626456e-19  
7876.0  1.2243892e-18  1.719554e-19  
7876.5  1.0634444e-18  1.7289474e-19  
7877.0  1.1432758e-18  1.7304358e-19  
7877.5  1.0363143e-18  1.7227425e-19  
7878.0  6.680781e-19  1.7170038e-19  
7878.5  1.0882199e-18  1.7111639e-19  
7879.0  1.2918859e-18  1.7044976e-19  
7879.5  1.2637819e-18  1.7074007e-19  
7880.0  1.3982223e-18  1.7152717e-19  
7880.5  1.4583012e-18  1.714959e-19  
7881.0  1.3218865e-18  2.0231398e-19  
7881.5  1.3692536e-18  1.6068529e-19  
7882.0  1.426506e-18  1.5047191e-19  
7882.5  1.5196498e-18  1.4682004e-19  
7883.0  1.273513e-18  1.4839976e-19  
7883.5  9.3323302e-19  1.4993908e-19  
7884.0  9.486193e-19  1.4978828e-19  
7884.5  1.002367e-18  1.4976422e-19  
7885.0  9.9199181e-19  1.4998536e-19  
7885.5  1.1365197e-18  1.4945951e-19  
7886.0  1.4809663e-18  1.4815553e-19  
7886.5  1.9445663e-18  1.4701778e-19  
7887.0  1.7393462e-18  1.4570014e-19  
7887.5  1.5502981e-18  1.4493104e-19  
7888.0  1.2771382e-18  1.4438215e-19  
7888.5  1.389155e-18  1.4163614e-19  
7889.0  1.2544431e-18  1.3667436e-19  
7889.5  1.1364042e-18  1.3279715e-19  
7890.0  9.0763232e-19  1.3327428e-19  
7890.5  7.4018819e-19  1.3404183e-19  
7891.0  4.7449312e-19  1.3349518e-19  
7891.5  6.5338956e-19  1.3507768e-19  
7892.0  6.7387447e-19  1.4016126e-19  
7892.5  6.8840442e-19  1.4674042e-19  
7893.0  8.5241612e-19  1.5252027e-19  
7893.5  9.0640767e-19  1.5443167e-19  
7894.0  1.1924988e-18  1.5442215e-19  
7894.5  1.2001466e-18  1.5416619e-19  
7895.0  1.2564697e-18  1.5438817e-19  
7895.5  1.4195865e-18  1.536966e-19  
7896.0  1.5537942e-18  1.5115117e-19  
7896.5  1.3199144e-18  1.4914502e-19  
7897.0  1.4603837e-18  1.4825997e-19  
7897.5  1.4761246e-18  1.4740842e-19  
7898.0  1.4077587e-18  1.467598e-19  
7898.5  1.2573433e-18  1.4410005e-19  
7899.0  1.0714801e-18  1.3750618e-19  
7899.5  1.0142296e-18  1.2895621e-19  
7900.0  9.8805141e-19  1.2711923e-19  
7900.5  1.3882898e-18  1.3148655e-19  
7901.0  1.6603222e-18  1.3451149e-19  
7901.5  1.6911044e-18  1.359944e-19  
7902.0  1.7985203e-18  1.3682898e-19  
7902.5  1.9395251e-18  1.3749505e-19  
7903.0  1.9532745e-18  1.3905883e-19  
7903.5  1.7806516e-18  1.4218425e-19  
7904.0  1.4987723e-18  1.4486871e-19  
7904.5  1.3306623e-18  1.4530143e-19  
7905.0  1.4435111e-18  1.4587249e-19  
7905.5  1.4331399e-18  1.462813e-19  
7906.0  1.7518437e-18  1.458235e-19  
7906.5  1.9589869e-18  1.4437904e-19  
7907.0  2.2457011e-18  1.4143785e-19  
7907.5  2.3807115e-18  1.3811629e-19  
7908.0  2.3765376e-18  1.3601147e-19  
7908.5  2.4775752e-18  1.35721e-19  
7909.0  2.0480388e-18  1.3563996e-19  
7909.5  1.9078417e-18  1.3372228e-19  
7910.0  2.1909202e-18  1.3082561e-19  
7910.5  2.356976e-18  1.2929117e-19  
7911.0  1.8134823e-18  1.3188978e-19  
7911.5  1.7100162e-18  1.3969598e-19  
7912.0  1.8445797e-18  1.4706096e-19  
7912.5  2.1766352e-18  1.5083083e-19  
7913.0  2.6401458e-18  1.5091853e-19  
7913.5  2.2811002e-18  1.5088029e-19  
7914.0  1.9233742e-18  1.5126338e-19  
7914.5  1.6647939e-18  1.5107788e-19  
7915.0  1.4616354e-18  1.5088276e-19  
7915.5  1.6858724e-18  1.51027e-19  
7916.0  9.5085421e-19  1.5083427e-19  
7916.5  6.1285159e-19  1.5059566e-19  
7917.0  5.8116117e-19  1.501596e-19  
7917.5  1.0983238e-18  1.4798973e-19  
7918.0  1.5016135e-18  1.4168585e-19  
7918.5  9.6716402e-19  1.3315046e-19  
7919.0  7.7167787e-19  1.2734103e-19  
7919.5  7.7817015e-19  1.2460328e-19  
7920.0  6.9368584e-19  1.238343e-19  
7920.5  9.7446022e-19  1.2445691e-19  
7921.0  1.4313961e-18  1.2469773e-19  
7921.5  1.5241604e-18  1.2378156e-19  
7922.0  1.8038442e-18  1.2357472e-19  
7922.5  1.9994543e-18  1.2367696e-19  
7923.0  2.0248918e-18  1.2280512e-19  
7923.5  2.2656524e-18  1.2214015e-19  
7924.0  2.2267036e-18  1.2210701e-19  
7924.5  2.1499495e-18  1.2207677e-19  
7925.0  1.6285047e-18  1.2232541e-19  
7925.5  1.5198068e-18  1.2314079e-19  
7926.0  1.7893538e-18  1.2298867e-19  
7926.5  2.0125206e-18  1.2212801e-19  
7927.0  1.8436453e-18  1.2226233e-19  
7927.5  2.1199773e-18  1.2319541e-19  
7928.0  2.3509537e-18  1.2335002e-19  
7928.5  2.0495813e-18  1.2306419e-19  
7929.0  1.7368985e-18  1.2365594e-19  
7929.5  1.7964421e-18  1.2418727e-19  
7930.0  1.8002117e-18  1.2372525e-19  
7930.5  1.9601351e-18  1.2371261e-19  
7931.0  2.0155018e-18  1.2445332e-19  
7931.5  1.7486842e-18  1.2428615e-19  
7932.0  1.2468786e-18  1.2437982e-19  
7932.5  1.314588e-18  1.2558113e-19  
7933.0  1.4841358e-18  1.2637387e-19  
7933.5  1.3835508e-18  1.2810187e-19  
7934.0  1.1051643e-18  1.3101346e-19  
7934.5  9.1469781e-19  1.3641206e-19  
7935.0  1.0006084e-18  1.4764542e-19  
7935.5  9.3999813e-19  1.6251106e-19  
7936.0  1.2143239e-18  1.732192e-19  
7936.5  1.5288724e-18  1.7681781e-19  
7937.0  1.7844716e-18  1.773829e-19  
7937.5  1.8328972e-18  1.7772333e-19  
7938.0  1.7985666e-18  1.7799268e-19  
7938.5  1.9133648e-18  1.7752801e-19  
7939.0  1.8565984e-18  1.7729729e-19  
7939.5  2.1184853e-18  1.7771741e-19  
7940.0  2.0288026e-18  1.7742192e-19  
7940.5  2.2103521e-18  1.7675714e-19  
7941.0  2.0842773e-18  1.754285e-19  
7941.5  1.888663e-18  1.7047157e-19  
7942.0  1.6470439e-18  1.5837698e-19  
7942.5  1.5659708e-18  1.4940961e-19  
7943.0  1.7896944e-18  1.4969459e-19  
7943.5  1.9197106e-18  1.5276617e-19  
7944.0  1.951656e-18  1.5396217e-19  
7944.5  1.82426e-18  1.5460651e-19  
7945.0  1.8659219e-18  1.5427247e-19  
7945.5  1.9687997e-18  1.5426951e-19  
7946.0  2.0540056e-18  1.5477045e-19  
7946.5  1.8587516e-18  1.5440228e-19  
7947.0  1.8362687e-18  1.5364718e-19  
7947.5  1.678461e-18  1.5312168e-19  
7948.0  1.5640056e-18  1.526379e-19  
7948.5  1.3334382e-18  1.5114172e-19  
7949.0  1.0694568e-18  1.4663506e-19  
7949.5  1.0069961e-18  1.3772167e-19  
7950.0  5.9709098e-19  1.2931731e-19  
7950.5  1.6650593e-18  1.253931e-19  
7951.0  1.9280963e-18  1.2540712e-19  
7951.5  1.8734948e-18  1.2586794e-19  
7952.0  1.5558286e-18  1.2682435e-19  
7952.5  1.4261165e-18  1.3026618e-19  
7953.0  1.5529876e-18  1.3689482e-19  
7953.5  1.7119523e-18  1.4160746e-19  
7954.0  1.5682814e-18  1.4415468e-19  
7954.5  1.4602329e-18  1.454801e-19  
7955.0  1.3528901e-18  1.458958e-19  
7955.5  1.1280993e-18  1.4566251e-19  
7956.0  1.0206977e-18  1.6958575e-19  
7956.5  1.1947288e-18  1.6935949e-19  
7957.0  1.2810423e-18  1.4498326e-19  
7957.5  1.325395e-18  1.4476206e-19  
7958.0  1.2777208e-18  1.4463711e-19  
7958.5  1.2896502e-18  1.4362923e-19  
7959.0  1.0948681e-18  1.4071365e-19  
7959.5  1.1770938e-18  1.3600645e-19  
7960.0  1.5483899e-18  1.2959233e-19  
7960.5  1.1148217e-18  1.2436633e-19  
7961.0  7.1500722e-19  1.2264927e-19  
7961.5  1.577759e-18  1.2254429e-19  
7962.0  2.2687644e-18  1.2223195e-19  
7962.5  1.1972735e-18  1.2167129e-19  
7963.0  9.8436949e-19  1.2183572e-19  
7963.5  1.0735652e-18  1.2178749e-19  
7964.0  1.4594869e-18  1.2140195e-19  
7964.5  1.0608842e-18  1.2235327e-19  
7965.0  1.1222024e-18  1.2286494e-19  
7965.5  8.5479454e-19  1.2240704e-19  
7966.0  7.8470879e-19  1.2188141e-19  
7966.5  7.6170482e-19  1.2294941e-19  
7967.0  1.9728866e-18  1.2294255e-19  
7967.5  2.1245838e-18  1.2300524e-19  
7968.0  1.4339329e-18  1.2377e-19  
7968.5  1.1154171e-18  1.2432905e-19  
7969.0  1.3947618e-18  1.2396046e-19  
7969.5  1.376386e-18  1.2388436e-19  
7970.0  1.2574491e-18  1.2542033e-19  
7970.5  1.3540131e-18  1.2817489e-19  
7971.0  1.4751631e-18  1.338589e-19  
7971.5  1.5506419e-18  1.3792747e-19  
7972.0  1.7913434e-18  1.3902557e-19  
7972.5  1.6899367e-18  1.3857772e-19  
7973.0  1.5927999e-18  1.3892623e-19  
7973.5  1.5793862e-18  1.3877609e-19  
7974.0  1.6548413e-18  1.3789047e-19  
7974.5  1.3515938e-18  1.3746705e-19  
7975.0  1.1508095e-18  1.6101619e-19  
7975.5  9.4971717e-19  1.3751871e-19  
7976.0  9.6459505e-19  1.3729349e-19  
7976.5  9.423043e-19  1.3728122e-19  
7977.0  1.086121e-18  1.3542571e-19  
7977.5  1.1864499e-18  1.2935262e-19  
7978.0  1.2163746e-18  1.2400651e-19  
7978.5  1.1322158e-18  1.219235e-19  
7979.0  1.3263041e-18  1.2096181e-19  
7979.5  1.7296656e-18  1.2040586e-19  
7980.0  1.8771666e-18  1.2090225e-19  
7980.5  1.6900826e-18  1.2021938e-19  
7981.0  1.6044879e-18  1.1927819e-19  
7981.5  1.701558e-18  1.197349e-19  
7982.0  1.6867793e-18  1.2033814e-19  
7982.5  1.6739923e-18  1.1973638e-19  
7983.0  1.4009714e-18  1.1959022e-19  
7983.5  1.4301061e-18  1.2098765e-19  
7984.0  1.6419675e-18  1.2073001e-19  
7984.5  1.4618891e-18  1.2034218e-19  
7985.0  1.3814055e-18  1.2196982e-19  
7985.5  1.0905084e-18  1.2597173e-19  
7986.0  1.1878309e-18  1.3784331e-19  
7986.5  1.4027607e-18  1.5240567e-19  
7987.0  1.6343104e-18  1.6235897e-19  
7987.5  1.5075397e-18  1.6437153e-19  
7988.0  1.4089569e-18  1.6485558e-19  
7988.5  1.7659869e-18  1.6555736e-19  
7989.0  2.3490018e-18  1.6576169e-19  
7989.5  1.605745e-18  1.6591834e-19  
7990.0  1.267802e-18  1.6677063e-19  
7990.5  1.959381e-18  1.6720846e-19  
7991.0  1.7992765e-18  1.6726798e-19  
7991.5  8.8266353e-19  1.6729109e-19  
7992.0  1.1521819e-18  1.6704129e-19  
7992.5  1.637589e-18  1.6210811e-19  
7993.0  1.7675172e-18  1.4892565e-19  
7993.5  1.7267343e-18  1.3616429e-19  
7994.0  1.4963733e-18  1.2904993e-19  
7994.5  7.8666856e-19  1.2769245e-19  
7995.0  5.3854349e-19  1.2820858e-19  
7995.5  6.3320667e-19  1.2846808e-19  
7996.0  1.5080433e-18  1.2725229e-19  
7996.5  1.7394987e-18  1.2563883e-19  
7997.0  8.8706759e-19  1.2502235e-19  
7997.5  8.410856e-19  1.2409828e-19  
7998.0  1.1523613e-18  1.2401212e-19  
7998.5  1.2580109e-18  1.258043e-19  
7999.0  1.1560579e-18  1.2856597e-19  
7999.5  1.2313748e-18  1.3042686e-19  
8000.0  9.8182994e-19  1.3170865e-19  
8000.5  1.2097133e-18  1.334791e-19  
8001.0  1.3513966e-18  1.3656628e-19  
8001.5  1.4779124e-18  1.4281757e-19  
8002.0  1.3666011e-18  1.4809465e-19  
8002.5  1.4121182e-18  1.5021457e-19  
8003.0  1.3546423e-18  1.5021847e-19  
8003.5  1.344505e-18  1.502197e-19  
8004.0  1.6280053e-18  1.5026305e-19  
8004.5  1.7694096e-18  1.5034985e-19  
8005.0  1.6990771e-18  1.496794e-19  
8005.5  1.5812484e-18  1.4824456e-19  
8006.0  1.4820977e-18  1.4629656e-19  
8006.5  1.0916495e-18  1.4479019e-19  
8007.0  8.6675332e-19  1.445089e-19  
8007.5  9.7493323e-19  1.4270365e-19  
8008.0  1.0184229e-18  1.3582874e-19  
8008.5  1.1086889e-18  1.2923731e-19  
8009.0  1.000361e-18  1.2609622e-19  
8009.5  9.7781431e-19  1.2523015e-19  
8010.0  9.4140226e-19  1.2489717e-19  
8010.5  1.0718868e-18  1.2532517e-19  
8011.0  1.1316947e-18  1.2571236e-19  
8011.5  7.3764766e-19  1.2592857e-19  
8012.0  7.1018726e-19  1.2652806e-19  
8012.5  1.035849e-18  1.2692104e-19  
8013.0  1.3195096e-18  1.2698621e-19  
8013.5  1.1467796e-18  1.2800697e-19  
8014.0  1.1312038e-18  1.3137977e-19  
8014.5  1.307527e-18  1.3967388e-19  
8015.0  1.2940703e-18  1.5586916e-19  
8015.5  1.3177695e-18  1.6810795e-19  
8016.0  1.1806741e-18  1.7348541e-19  
8016.5  1.0101758e-18  1.7412499e-19  
8017.0  7.6022445e-19  1.7451913e-19  
8017.5  8.6784206e-19  1.7490919e-19  
8018.0  1.2200312e-18  1.7501745e-19  
8018.5  1.4925785e-18  1.748984e-19  
8019.0  1.6712704e-18  1.75128e-19  
8019.5  1.7446687e-18  1.7484126e-19  
8020.0  1.8445294e-18  1.7476458e-19  
8020.5  1.8649775e-18  1.7456551e-19  
8021.0  1.6084571e-18  1.7133379e-19  
8021.5  1.1879885e-18  1.6038625e-19  
8022.0  8.7007017e-19  1.4517881e-19  
8022.5  8.4475137e-19  1.3411516e-19  
8023.0  6.6637565e-19  1.3041748e-19  
8023.5  9.57931e-19  1.2941449e-19  
8024.0  1.2552799e-18  1.2961039e-19  
8024.5  1.6205983e-18  1.3013965e-19  
8025.0  1.0880299e-18  1.2945923e-19  
8025.5  9.7130508e-19  1.2927892e-19  
8026.0  8.2309371e-19  1.2985374e-19  
8026.5  7.3766171e-19  1.2955573e-19  
8027.0  8.3366003e-19  1.2837757e-19  
8027.5  8.3583704e-19  1.2868866e-19  
8028.0  1.1352219e-18  1.2848458e-19  
8028.5  7.9121001e-19  1.2766755e-19  
8029.0  8.0956734e-19  1.2826871e-19  
8029.5  8.214939e-19  1.2865625e-19  
8030.0  1.1353147e-18  1.2753717e-19  
8030.5  1.0389067e-18  1.2719535e-19  
8031.0  1.2556159e-18  1.2757568e-19  
8031.5  1.5615041e-18  1.2675068e-19  
8032.0  1.4409732e-18  1.2571834e-19  
8032.5  1.3223626e-18  1.2656323e-19  
8033.0  1.4036528e-18  1.2701932e-19  
8033.5  1.3141434e-18  1.2634713e-19  
8034.0  1.4111406e-18  1.2688938e-19  
8034.5  1.2743471e-18  1.2779785e-19  
8035.0  1.2099966e-18  1.2890878e-19  
8035.5  1.1766693e-18  1.3360919e-19  
8036.0  1.2661703e-18  1.4055151e-19  
8036.5  1.4530393e-18  1.4346506e-19  
8037.0  1.5708839e-18  1.4438125e-19  
8037.5  1.3846756e-18  1.453892e-19  
8038.0  1.2224203e-18  1.4593609e-19  
8038.5  1.158905e-18  1.4534315e-19  
8039.0  9.7939456e-19  1.4506465e-19  
8039.5  1.1740152e-18  1.4553698e-19  
8040.0  1.25481e-18  1.4531309e-19  
8040.5  1.2173912e-18  1.4495436e-19  
8041.0  1.1820154e-18  1.4565863e-19  
8041.5  1.1928849e-18  1.45627e-19  
8042.0  9.9992558e-19  1.4265956e-19  
8042.5  9.4496247e-19  1.3841146e-19  
8043.0  8.5205239e-19  1.3415702e-19  
8043.5  8.3376151e-19  1.3220067e-19  
8044.0  5.1076077e-19  1.313794e-19  
8044.5  5.8573971e-19  1.3195528e-19  
8045.0  5.153387e-19  1.3165828e-19  
8045.5  4.9371455e-19  1.3093254e-19  
8046.0  4.2290987e-19  1.3212781e-19  
8046.5  5.3567171e-19  1.344719e-19  
8047.0  7.2694824e-19  1.410685e-19  
8047.5  8.5093171e-19  1.5140676e-19  
8048.0  9.951502e-19  1.6116005e-19  
8048.5  9.5168283e-19  1.6421064e-19  
8049.0  7.3222609e-19  1.6436941e-19  
8049.5  6.3619613e-19  1.6476301e-19  
8050.0  6.8259622e-19  1.649987e-19  
8050.5  7.8763226e-19  1.6562514e-19  
8051.0  6.6090406e-19  1.6627558e-19  
8051.5  7.1812917e-19  1.6662317e-19  
8052.0  5.8074614e-19  1.6664958e-19  
8052.5  5.84641e-19  1.665784e-19  
8053.0  8.0576377e-19  1.662263e-19  
8053.5  1.0807176e-18  1.634525e-19  
8054.0  8.8446361e-19  1.5463071e-19  
8054.5  8.815732e-19  1.4364637e-19  
8055.0  9.4056025e-19  1.3592831e-19  
8055.5  8.229039e-19  1.3362685e-19  
8056.0  7.0585434e-19  1.3329195e-19  
8056.5  9.7784017e-19  1.3306505e-19  
8057.0  1.233318e-18  1.314326e-19  
8057.5  9.7836443e-19  1.2998029e-19  
8058.0  7.9128297e-19  1.2955278e-19  
8058.5  7.409588e-19  1.288971e-19  
8059.0  7.4530449e-19  1.2817131e-19  
8059.5  5.662817e-19  1.280539e-19  
8060.0  7.1699466e-19  1.2751772e-19  
8060.5  9.066191e-19  1.2662106e-19  
8061.0  1.1058778e-18  1.2640615e-19  
8061.5  9.3652896e-19  1.2689496e-19  
8062.0  1.023555e-18  1.2703609e-19  
8062.5  7.6015442e-19  1.2651248e-19  
8063.0  6.8845788e-19  1.2685039e-19  
8063.5  8.9860806e-19  1.2685283e-19  
8064.0  9.2152163e-19  1.259232e-19  
8064.5  1.0153689e-18  1.2673439e-19  
8065.0  1.0794696e-18  1.2711176e-19  
8065.5  1.240287e-18  1.261266e-19  
8066.0  1.0177649e-18  1.2618238e-19  
8066.5  8.5127455e-19  1.2681831e-19  
8067.0  5.5283117e-19  1.2653614e-19  
8067.5  4.2211396e-19  1.2598178e-19  
8068.0  2.8224243e-19  1.2644608e-19  
8068.5  2.8734974e-19  1.2663575e-19  
8069.0  3.1786749e-19  1.2595543e-19  
8069.5  -7.9953715e-20  1.2610838e-19  
8070.0  3.2987381e-20  1.2650365e-19  
8070.5  7.3633802e-19  1.2589426e-19  
8071.0  1.146238e-18  1.2545439e-19  
8071.5  1.2500218e-18  1.2669677e-19  
8072.0  1.3042595e-18  1.2798512e-19  
8072.5  1.1202958e-18  1.2763095e-19  
8073.0  1.0173167e-18  1.2920389e-19  
8073.5  9.5240052e-19  1.3339918e-19  
8074.0  1.1445739e-18  1.3638191e-19  
8074.5  1.0463856e-18  1.3862186e-19  
8075.0  9.9371104e-19  1.3987736e-19  
8075.5  8.6211689e-19  1.3972903e-19  
8076.0  9.838582e-19  1.3890786e-19  
8076.5  9.9039547e-19  1.3934489e-19  
8077.0  9.4213291e-19  1.3989507e-19  
8077.5  8.625106e-19  1.3930911e-19  
8078.0  6.474976e-19  1.3903296e-19  
8078.5  5.3678664e-19  1.3916578e-19  
8079.0  7.5273554e-19  1.3854825e-19  
8079.5  8.1898135e-19  1.3746899e-19  
8080.0  9.1827677e-19  1.3559314e-19  
8080.5  8.3621508e-19  1.3152617e-19  
8081.0  5.7150143e-19  1.2747183e-19  
8081.5  3.5183817e-19  1.2713126e-19  
8082.0  2.0059988e-19  1.2755741e-19  
8082.5  2.786859e-19  1.2725421e-19  
8083.0  3.9605856e-19  1.2877403e-19  
8083.5  6.5957231e-19  1.3515908e-19  
8084.0  8.4289183e-19  1.4195592e-19  
8084.5  1.0152636e-18  1.470794e-19  
8085.0  9.8992819e-19  1.4988402e-19  
8085.5  1.0210391e-18  1.5071922e-19  
8086.0  9.603284e-19  1.5048547e-19  
8086.5  5.5151856e-19  1.5037525e-19  
8087.0  4.6154122e-19  1.5096415e-19  
8087.5  4.2756721e-19  1.5062836e-19  
8088.0  5.8061277e-19  1.5027495e-19  
8088.5  5.9542791e-19  1.5080046e-19  
8089.0  8.0638106e-19  1.5079037e-19  
8089.5  1.047019e-18  1.4968499e-19  
8090.0  1.3800011e-18  1.4692783e-19  
8090.5  1.604027e-18  1.3991239e-19  
8091.0  1.5367294e-18  1.3279369e-19  
8091.5  1.1878218e-18  1.2834295e-19  
8092.0  9.1918471e-19  1.2774782e-19  
8092.5  1.0622953e-18  1.2712581e-19  
8093.0  9.610682e-19  1.2639388e-19  
8093.5  9.69112e-19  1.2702575e-19  
8094.0  9.5259352e-19  1.2715786e-19  
8094.5  1.1337191e-18  1.5360288e-19  
8095.0  9.9111488e-19  1.5314731e-19  
8095.5  1.1679158e-18  1.2641927e-19  
8096.0  1.0520435e-18  1.2656591e-19  
8096.5  1.0177715e-18  1.2666267e-19  
8097.0  8.3315196e-19  1.2700508e-19  
8097.5  8.8725351e-19  1.2686275e-19  
8098.0  8.2035032e-19  1.2642092e-19  
8098.5  8.631721e-19  1.2685162e-19  
8099.0  1.0029298e-18  1.2826373e-19  
8099.5  9.2155657e-19  1.2851385e-19  
8100.0  7.1078225e-19  1.2878078e-19  
8100.5  9.1065548e-19  1.2971074e-19  
8101.0  1.1506611e-18  1.2915211e-19  
8101.5  1.2910638e-18  1.2901177e-19  
8102.0  1.3837945e-18  1.2956641e-19  
8102.5  1.4023167e-18  1.2942757e-19  
8103.0  1.2876284e-18  1.2834538e-19  
8103.5  8.4898932e-19  1.2836359e-19  
8104.0  8.1532219e-19  1.2922305e-19  
8104.5  7.1693244e-19  1.2900028e-19  
8105.0  7.6461142e-19  1.2894165e-19  
8105.5  5.2387644e-19  1.2914406e-19  
8106.0  5.0429338e-19  1.2830655e-19  
8106.5  5.9507435e-19  1.2752959e-19  
8107.0  6.9935213e-19  1.287452e-19  
8107.5  9.3521858e-19  1.2986525e-19  
8108.0  1.1355075e-18  1.2932983e-19  
8108.5  1.173163e-18  1.2930749e-19  
8109.0  1.1443698e-18  1.303631e-19  
8109.5  9.0115944e-19  1.3051976e-19  
8110.0  6.993708e-19  1.2940158e-19  
8110.5  7.0880465e-19  1.2980238e-19  
8111.0  8.3310771e-19  1.3017538e-19  
8111.5  9.8839246e-19  1.29025e-19  
8112.0  1.0453625e-18  1.2896086e-19  
8112.5  8.5373062e-19  1.2950153e-19  
8113.0  6.4545853e-19  1.2855583e-19  
8113.5  3.8881031e-19  1.2728187e-19  
8114.0  3.6872537e-19  1.274102e-19  
8114.5  3.2912589e-19  1.2701224e-19  
8115.0  3.0104343e-19  1.280489e-19  
8115.5  2.6860392e-19  1.3061484e-19  
8116.0  4.8393432e-19  1.3251375e-19  
8116.5  6.2932473e-19  1.3197387e-19  
8117.0  7.6492584e-19  1.3199602e-19  
8117.5  7.871355e-19  1.3308844e-19  
8118.0  7.822341e-19  1.3280487e-19  
8118.5  8.0909524e-19  1.321821e-19  
8119.0  7.6085978e-19  1.3277682e-19  
8119.5  1.0227589e-18  1.3310315e-19  
8120.0  1.0372078e-18  1.3256667e-19  
8120.5  7.7794338e-19  1.3297588e-19  
8121.0  7.7065236e-19  1.33045e-19  
8121.5  8.5564671e-20  1.3167905e-19  
8122.0  6.9580521e-19  1.2947307e-19  
8122.5  7.8398913e-19  1.285522e-19  
8123.0  1.0285711e-18  1.2759634e-19  
8123.5  1.023731e-18  1.2781294e-19  
8124.0  1.0339952e-18  1.3164703e-19  
8124.5  1.0100952e-18  1.3521517e-19  
8125.0  9.6745932e-19  1.3623592e-19  
8125.5  9.0529613e-19  1.374284e-19  
8126.0  7.6774701e-19  1.3855508e-19  
8126.5  7.0094015e-19  1.3827055e-19  
8127.0  6.0076911e-19  1.3795437e-19  
8127.5  6.4404666e-19  1.382234e-19  
8128.0  9.7712673e-19  1.3818927e-19  
8128.5  1.0431065e-18  1.3713148e-19  
8129.0  8.9265917e-19  1.3720079e-19  
8129.5  7.6484969e-19  1.3749941e-19  
8130.0  7.6058661e-19  1.3657147e-19  
8130.5  6.3605903e-19  1.3414071e-19  
8131.0  5.6833971e-19  1.3126799e-19  
8131.5  3.182751e-19  1.2848297e-19  
8132.0  4.6660206e-19  1.2631884e-19  
8132.5  3.9917651e-19  1.265662e-19  
8133.0  6.1600003e-19  1.2706392e-19  
8133.5  6.9024104e-19  1.2637147e-19  
8134.0  7.0433966e-19  1.2622074e-19  
8134.5  8.4313992e-19  1.2634301e-19  
8135.0  1.0359543e-18  1.2590124e-19  
8135.5  1.2500648e-18  1.2598487e-19  
8136.0  1.213827e-18  1.2680303e-19  
8136.5  1.0578224e-18  1.2701062e-19  
8137.0  1.0054201e-18  1.2625884e-19  
8137.5  8.9195035e-19  1.2650487e-19  
8138.0  8.6861263e-19  1.2673656e-19  
8138.5  6.9918266e-19  1.2580624e-19  
8139.0  6.9946174e-19  1.25534e-19  
8139.5  6.0126039e-19  1.2618522e-19  
8140.0  8.3237016e-19  1.2576937e-19  
8140.5  6.6211878e-19  1.2523183e-19  
8141.0  4.0117976e-19  1.2603076e-19  
8141.5  2.6833629e-19  1.2607933e-19  
8142.0  2.2094154e-19  1.2549856e-19  
8142.5  2.1776976e-19  1.258004e-19  
8143.0  3.4455812e-19  1.2631188e-19  
8143.5  4.7337653e-19  1.2585556e-19  
8144.0  5.3133953e-19  1.2534118e-19  
8144.5  6.7781958e-19  1.2602255e-19  
8145.0  6.9443186e-19  1.2634752e-19  
8145.5  7.5507175e-19  1.260258e-19  
8146.0  7.6537158e-19  1.2684924e-19  
8146.5  5.9120473e-19  1.5472191e-19  
8147.0  5.629934e-19  1.2656306e-19  
8147.5  5.2437046e-19  1.269851e-19  
8148.0  3.5638004e-19  1.2775738e-19  
8148.5  9.3865482e-20  1.2778375e-19  
8149.0  1.5196865e-19  1.2792282e-19  
8149.5  5.6505657e-19  1.2872106e-19  
8150.0  7.6544091e-19  1.2887394e-19  
8150.5  7.6771586e-19  1.2841858e-19  
8151.0  7.5832017e-19  1.2854363e-19  
8151.5  6.5139299e-19  1.288299e-19  
8152.0  6.2112301e-19  1.2836272e-19  
8152.5  4.1199804e-19  1.2799707e-19  
8153.0  3.6062049e-19  1.2928985e-19  
8153.5  5.3391364e-19  1.2996631e-19  
8154.0  8.2558215e-19  1.2949158e-19  
8154.5  1.0445211e-18  1.2996124e-19  
8155.0  1.1029499e-18  1.3018874e-19  
8155.5  1.0314465e-18  1.2952058e-19  
8156.0  7.7562273e-19  1.2942449e-19  
8156.5  7.1614706e-19  1.2964164e-19  
8157.0  1.4415626e-19  1.2930308e-19  
8157.5  -9.7663087e-22  1.289377e-19  
8158.0  5.490144e-19  1.3001568e-19  
8158.5  7.187444e-19  1.307032e-19  
8159.0  8.0967876e-19  1.3026485e-19  
8159.5  7.0143552e-19  1.3064535e-19  
8160.0  5.8218446e-19  1.3179321e-19  
8160.5  3.9442169e-19  1.3205435e-19  
8161.0  3.6230764e-19  1.3281399e-19  
8161.5  3.2926898e-19  1.3464283e-19  
8162.0  6.2804546e-19  1.3503326e-19  
8162.5  7.9119112e-19  1.3475911e-19  
8163.0  7.3993833e-19  1.3558157e-19  
8163.5  6.7181984e-19  1.3601579e-19  
8164.0  6.5249772e-19  1.354958e-19  
8164.5  6.7658961e-19  1.3503698e-19  
8165.0  8.641634e-19  1.3606357e-19  
8165.5  7.5286754e-19  1.3567822e-19  
8166.0  6.8297841e-19  1.3456731e-19  
8166.5  5.7208745e-19  1.3497775e-19  
8167.0  5.8121936e-19  1.3484713e-19  
8167.5  6.9562207e-19  1.3321637e-19  
8168.0  1.0191308e-18  1.335144e-19  
8168.5  1.2109108e-18  1.3537667e-19  
8169.0  1.2807991e-18  1.3654859e-19  
8169.5  9.9021544e-19  1.3711723e-19  
8170.0  9.0705465e-19  1.3783301e-19  
8170.5  6.6186529e-19  1.3804918e-19  
8171.0  8.5233663e-19  1.3773265e-19  
8171.5  8.84195e-19  1.3819966e-19  
8172.0  1.0753531e-18  1.3875143e-19  
8172.5  9.1723343e-19  1.3784292e-19  
8173.0  6.4031332e-19  1.3788596e-19  
8173.5  5.7184745e-19  1.6283218e-19  
8174.0  5.9302752e-19  1.6215201e-19  
8174.5  1.692879e-19  1.3705166e-19  
8175.0  -7.3312873e-20  1.368564e-19  
8175.5  -6.9142014e-20  1.3543689e-19  
8176.0  -1.3197914e-19  1.3346722e-19  
8176.5  4.7961566e-19  1.3279375e-19  
8177.0  6.8475146e-19  1.3312468e-19  
8177.5  7.3171923e-19  1.3287369e-19  
8178.0  8.2817467e-19  1.3292594e-19  
8178.5  7.981904e-19  1.3360806e-19  
8179.0  9.6785823e-19  1.3373051e-19  
8179.5  9.1815068e-19  1.3316491e-19  
8180.0  7.842092e-19  1.3355873e-19  
8180.5  8.3679824e-19  1.3403828e-19  
8181.0  7.4784979e-19  1.3341567e-19  
8181.5  5.524816e-19  1.3379563e-19  
8182.0  5.8043043e-19  1.642203e-19  
8182.5  4.3196379e-19  1.6379367e-19  
8183.0  6.0481182e-19  1.3352363e-19  
8183.5  5.6097336e-19  1.3354786e-19  
8184.0  8.4618286e-19  1.336092e-19  
8184.5  9.4951057e-19  1.3302771e-19  
8185.0  9.8669265e-19  1.332694e-19  
8185.5  1.0061827e-18  1.3366298e-19  
8186.0  8.0205937e-19  1.330168e-19  
8186.5  2.2160052e-19  1.3269396e-19  
8187.0  9.1841454e-20  1.3350231e-19  
8187.5  1.7010979e-19  1.3377374e-19  
8188.0  3.4322859e-19  1.3320869e-19  
8188.5  5.9013585e-19  1.3350044e-19  
8189.0  5.6359986e-19  1.3403255e-19  
8189.5  7.8451264e-19  1.3393647e-19  
8190.0  4.132647e-19  1.3456884e-19  
8190.5  4.149936e-19  1.354815e-19  
8191.0  3.446934e-19  1.349505e-19  
8191.5  6.4464208e-19  1.3401501e-19  
8192.0  7.5619685e-19  1.3488714e-19  
8192.5  1.2178181e-18  1.3505542e-19  
8193.0  1.1721258e-18  1.3518599e-19  
8193.5  1.4097101e-18  1.3584573e-19  
8194.0  1.458092e-18  1.3613343e-19  
8194.5  1.6274806e-18  1.3569863e-19  
8195.0  1.6277168e-18  1.361581e-19  
8195.5  1.5533395e-18  1.367788e-19  
8196.0  1.3274917e-18  1.3668614e-19  
8196.5  8.6228998e-19  1.365976e-19  
8197.0  6.61867e-19  1.3770504e-19  
8197.5  6.0659684e-19  1.3818909e-19  
8198.0  5.3896913e-19  1.3757824e-19  
8198.5  -2.0738491e-19  1.3839577e-19  
8199.0  -1.2412425e-19  1.3926739e-19  
8199.5  6.1286054e-19  1.3817031e-19  
8200.0  6.5808686e-19  1.3765317e-19  
8200.5  6.3398562e-19  1.3830753e-19  
8201.0  5.8085902e-19  1.6892103e-19  
8201.5  7.2928874e-19  1.3888859e-19  
8202.0  8.4155924e-19  1.3954803e-19  
8202.5  1.1448355e-18  1.40169e-19  
8203.0  1.2957251e-18  1.4051016e-19  
8203.5  1.0945767e-18  1.4110693e-19  
8204.0  9.1444561e-19  1.4254592e-19  
8204.5  8.4798717e-19  1.4273647e-19  
8205.0  6.0052429e-19  1.434313e-19  
8205.5  5.9564745e-19  1.4540057e-19  
8206.0  5.1001949e-19  1.4669335e-19  
8206.5  5.4401299e-19  1.471125e-19  
8207.0  5.016947e-19  1.4850235e-19  
8207.5  4.5890791e-19  1.4977168e-19  
8208.0  6.6024902e-19  1.4927474e-19  
8208.5  6.1354135e-19  1.4909136e-19  
8209.0  6.2136033e-19  1.4974926e-19  
8209.5  9.8935668e-19  1.499623e-19  
8210.0  1.103223e-18  1.50151e-19  
8210.5  1.1752331e-18  1.5125577e-19  
8211.0  1.1731326e-18  1.5157118e-19  
8211.5  9.5590024e-19  1.500525e-19  
8212.0  7.1539651e-19  1.4944328e-19  
8212.5  4.3772386e-19  1.4968314e-19  
8213.0  2.1761133e-19  1.4920193e-19  
8213.5  4.5991128e-19  1.4861454e-19  
8214.0  5.8862281e-19  1.4892805e-19  
8214.5  8.3785905e-19  1.4927051e-19  
8215.0  9.1270862e-19  1.4857638e-19  
8215.5  7.9632261e-19  1.4846372e-19  
8216.0  6.5190495e-19  1.4918904e-19  
8216.5  6.8634055e-19  1.4954983e-19  
8217.0  4.8462845e-19  1.5034256e-19  
8217.5  7.5723256e-19  1.5182393e-19  
8218.0  1.0790275e-18  1.5211503e-19  
8218.5  1.4570413e-18  1.5240318e-19  
8219.0  1.3717614e-18  1.5290524e-19  
8219.5  1.3874177e-18  1.5299553e-19  
8220.0  1.2419478e-18  1.5205503e-19  
8220.5  9.9378496e-19  1.516479e-19  
8221.0  2.8951422e-19  1.5200687e-19  
8221.5  4.29759e-19  1.5163638e-19  
8222.0  8.5304633e-19  1.5116572e-19  
8222.5  8.4789363e-19  1.5106468e-19  
8223.0  7.0588329e-19  1.5008839e-19  
8223.5  7.6290034e-19  1.8013265e-19  
8224.0  6.1918233e-19  1.7930653e-19  
8224.5  4.6279394e-19  1.4698466e-19  
8225.0  3.3770992e-19  1.4558719e-19  
8225.5  3.4806095e-19  1.4497769e-19  
8226.0  4.7762258e-19  1.4574539e-19  
8226.5  9.4686584e-19  1.4557453e-19  
8227.0  1.1163924e-18  1.4496569e-19  
8227.5  1.2038214e-18  1.4546373e-19  
8228.0  1.1573357e-18  1.4585851e-19  
8228.5  1.0128791e-18  1.4520894e-19  
8229.0  7.4873959e-19  1.4489312e-19  
8229.5  6.1156041e-19  1.4548418e-19  
8230.0  6.5055778e-19  1.4499021e-19  
8230.5  3.9577128e-19  1.4420392e-19  
8231.0  4.7622661e-19  1.4427236e-19  
8231.5  3.981057e-19  1.4424382e-19  
8232.0  4.3170215e-19  1.4325148e-19  
8232.5  3.7401484e-19  1.4315571e-19  
8233.0  5.8119285e-19  1.4257291e-19  
8233.5  6.3493398e-19  1.4139126e-19  
8234.0  8.3208715e-19  1.4092123e-19  
8234.5  1.063827e-18  1.4113174e-19  
8235.0  1.3316537e-18  1.4068948e-19  
8235.5  1.1453537e-18  1.3981139e-19  
8236.0  8.5980579e-19  1.3990984e-19  
8236.5  5.9498936e-19  1.397902e-19  
8237.0  6.1453181e-19  1.3893741e-19  
8237.5  6.4285161e-19  1.384797e-19  
8238.0  5.3853515e-19  1.3898248e-19  
8238.5  5.8429342e-19  1.3905602e-19  
8239.0  5.489054e-19  1.3845551e-19  
8239.5  6.4779107e-19  1.3887421e-19  
8240.0  1.0128479e-18  1.388065e-19  
8240.5  1.1210614e-18  1.3783206e-19  
8241.0  1.0553292e-18  1.3800599e-19  
8241.5  8.6611023e-19  1.3885263e-19  
8242.0  7.2296236e-19  1.3823266e-19  
8242.5  1.3115669e-19  1.3811042e-19  
8243.0  5.9273835e-19  1.3870745e-19  
8243.5  6.9105036e-19  1.3868163e-19  
8244.0  6.5181648e-19  1.3803251e-19  
8244.5  7.6062788e-19  1.3810849e-19  
8245.0  8.5588184e-19  1.3830114e-19  
8245.5  9.3154094e-19  1.3742389e-19  
8246.0  1.0839469e-18  1.6079852e-19  
8246.5  1.0893763e-18  1.6215576e-19  
8247.0  1.3450933e-18  1.3779313e-19  
8247.5  1.0750794e-18  1.3680528e-19  
8248.0  9.2880236e-19  1.3708074e-19  
8248.5  9.2851535e-19  1.3677945e-19  
8249.0  5.495719e-19  1.360933e-19  
8249.5  4.932552e-19  1.3636096e-19  
8250.0  7.1017809e-19  1.3631463e-19  
8250.5  9.2308982e-19  1.3507076e-19  
8251.0  7.8868117e-19  1.3460305e-19  
8251.5  7.0738866e-19  1.3547626e-19  
8252.0  9.7826095e-19  1.3485185e-19  
8252.5  1.2537276e-18  1.3398368e-19  
8253.0  1.4351254e-18  1.3401189e-19  
8253.5  1.486811e-18  1.3384169e-19  
8254.0  1.2085958e-18  1.325115e-19  
8254.5  1.0575284e-18  1.3276234e-19  
8255.0  1.0347735e-18  1.3409606e-19  
8255.5  8.1312273e-19  1.3320031e-19  
8256.0  6.0807738e-19  1.3331251e-19  
8256.5  6.1295746e-19  1.3465123e-19  
8257.0  9.3865796e-19  1.3497086e-19  
8257.5  1.1597715e-18  1.3425326e-19  
8258.0  1.088567e-18  1.3508004e-19  
8258.5  1.1763292e-18  1.3552736e-19  
8259.0  1.2781872e-18  1.3489132e-19  
8259.5  1.229571e-18  1.3542996e-19  
8260.0  1.1923101e-18  1.3675357e-19  
8260.5  1.0515117e-18  1.3662704e-19  
8261.0  1.2023194e-18  1.3575961e-19  
8261.5  1.347949e-18  1.3626394e-19  
8262.0  1.288892e-18  1.3705945e-19  
8262.5  1.3132225e-18  1.3627973e-19  
8263.0  9.7383139e-19  1.3650806e-19  
8263.5  8.6280624e-19  1.3759323e-19  
8264.0  7.6636197e-19  1.3738899e-19  
8264.5  4.9902272e-19  1.3718457e-19  
8265.0  4.9866097e-19  1.3841484e-19  
8265.5  6.9554651e-19  1.3863046e-19  
8266.0  6.8835821e-19  1.3753921e-19  
8266.5  7.7262973e-19  1.3808506e-19  
8267.0  5.768984e-19  1.3842847e-19  
8267.5  5.2494899e-19  1.68167e-19  
8268.0  3.2504957e-19  1.3798588e-19  
8268.5  4.2107782e-19  1.3908648e-19  
8269.0  4.1413136e-19  1.3844544e-19  
8269.5  1.2489861e-19  1.3852588e-19  
8270.0  2.7214035e-19  1.3934659e-19  
8270.5  4.8013677e-19  1.3928342e-19  
8271.0  5.2648089e-19  1.3886276e-19  
8271.5  7.7012331e-19  1.3915106e-19  
8272.0  7.167481e-19  1.4030966e-19  
8272.5  8.5698586e-19  1.3951929e-19  
8273.0  9.6387371e-19  1.3886273e-19  
8273.5  9.9822971e-19  1.3987653e-19  
8274.0  1.2721696e-18  1.3933226e-19  
8274.5  9.0622333e-19  1.3826411e-19  
8275.0  7.8637994e-19  1.3856392e-19  
8275.5  8.6887163e-19  1.3916641e-19  
8276.0  8.5743997e-19  1.3800789e-19  
8276.5  3.0680869e-19  1.3714218e-19  
8277.0  2.7818978e-19  1.3802778e-19  
8277.5  3.717203e-19  1.381063e-19  
8278.0  5.0472562e-19  1.3776532e-19  
8278.5  6.6264228e-19  1.3836006e-19  
8279.0  7.2027861e-19  1.3781278e-19  
8279.5  5.476055e-19  1.3645346e-19  
8280.0  3.9260755e-19  1.3712963e-19  
8280.5  1.7576122e-19  1.3791725e-19  
8281.0  -2.474788e-19  1.3674994e-19  
8281.5  -4.9397668e-19  1.3598093e-19  
8282.0  -8.9785456e-19  1.3750696e-19  
8282.5  -2.4737222e-19  1.3739719e-19  
8283.0  7.8254152e-20  1.3593359e-19  
8283.5  5.8727257e-20  1.3620316e-19  
8284.0  3.0457142e-19  1.368353e-19  
8284.5  6.6941688e-19  1.3579748e-19  
8285.0  8.2759714e-19  1.3561544e-19  
8285.5  3.8327665e-19  1.3665829e-19  
8286.0  2.1108941e-19  1.3629763e-19  
8286.5  -2.0539502e-19  1.355405e-19  
8287.0  -3.4128333e-19  1.3661341e-19  
8287.5  -9.5328682e-20  1.3695342e-19  
8288.0  8.5289773e-20  1.3534205e-19  
8288.5  1.8331667e-19  1.3557244e-19  
8289.0  4.2083894e-19  1.3679764e-19  
8289.5  4.178288e-19  1.3573152e-19  
8290.0  3.9776123e-19  1.3553649e-19  
8290.5  -1.8743954e-19  1.3692165e-19  
8291.0  -8.3162499e-19  1.3630503e-19  
8291.5  2.4010443e-19  1.3544843e-19  
8292.0  6.6241428e-19  1.362554e-19  
8292.5  1.8831985e-19  1.3680698e-19  
8293.0  2.6954495e-19  1.3562114e-19  
8293.5  1.1973109e-18  1.3561142e-19  
8294.0  7.0666112e-19  1.3651843e-19  
8294.5  3.9635042e-19  1.6609679e-19  
8295.0  8.7129849e-19  1.3450359e-19  
8295.5  1.3789835e-18  1.3536184e-19  
8296.0  8.4771114e-19  1.3557417e-19  
8296.5  4.3020174e-19  1.3505836e-19  
8297.0  1.1669754e-18  1.3568302e-19  
8297.5  8.1547731e-19  1.3616336e-19  
8298.0  2.4155342e-19  1.3529333e-19  
8298.5  1.058406e-21  1.3518654e-19  
8299.0  -8.0121575e-20  1.3675827e-19  
8299.5  -1.9156305e-19  1.3829873e-19  
8300.0  -3.7992608e-19  1.4337288e-19  
8300.5  -6.9736694e-20  1.4894035e-19  
8301.0  -3.7782943e-20  1.5220678e-19  
8301.5  5.1536872e-20  1.5267443e-19  
8302.0  -2.0891306e-19  1.5408135e-19  
8302.5  -5.6505473e-20  1.5735613e-19  
8303.0  3.2837836e-19  1.6231495e-19  
8303.5  3.796021e-19  1.7013771e-19  
8304.0  3.8875792e-19  1.7522022e-19  
8304.5  7.7975993e-19  1.7670092e-19  
8305.0  7.8575904e-19  1.7718069e-19  
8305.5  8.7814185e-19  1.7779487e-19  
8306.0  1.2738632e-18  1.7719536e-19  
8306.5  1.2854766e-18  1.7441402e-19  
8307.0  1.3369056e-18  1.7112508e-19  
8307.5  1.2644562e-18  1.7071979e-19  
8308.0  9.66859e-19  1.7169016e-19  
8308.5  7.5783308e-19  1.7330378e-19  
8309.0  8.8015077e-19  1.7380464e-19  
8309.5  8.66701e-19  1.7243752e-19  
8310.0  8.3128951e-19  1.7258209e-19  
8310.5  1.1093834e-18  1.7719541e-19  
8311.0  1.2602247e-18  1.8208498e-19  
8311.5  1.562074e-18  1.8221191e-19  
8312.0  1.3027416e-18  1.8174635e-19  
8312.5  8.735623e-19  1.8256301e-19  
8313.0  4.8465123e-19  1.8304966e-19  
8313.5  1.7387646e-19  1.8283638e-19  
8314.0  2.0983389e-19  1.8242851e-19  
8314.5  4.5343317e-19  1.8092448e-19  
8315.0  5.2601087e-19  1.7832085e-19  
8315.5  4.3255015e-19  1.7631364e-19  
8316.0  6.6316566e-19  1.7480335e-19  
8316.5  8.0167952e-19  1.697098e-19  
8317.0  9.6581088e-19  1.574083e-19  
8317.5  1.0038856e-18  1.4988174e-19  
8318.0  1.1963902e-18  1.5100299e-19  
8318.5  1.07938e-18  1.5464513e-19  
8319.0  9.3894052e-19  1.5591459e-19  
8319.5  2.1082345e-19  1.5708094e-19  
8320.0  3.3274375e-19  1.6118951e-19  
8320.5  6.9827864e-19  1.7297225e-19  
8321.0  7.9467791e-19  1.8482069e-19  
8321.5  6.0718423e-19  1.8935244e-19  
8322.0  6.3172295e-19  1.9002987e-19  
8322.5  4.4495254e-19  1.9031605e-19  
8323.0  5.9331701e-19  1.9032699e-19  
8323.5  5.3487499e-19  1.9009339e-19  
8324.0  3.8410819e-19  1.8923164e-19  
8324.5  3.5933384e-19  1.8688418e-19  
8325.0  4.2450029e-19  1.8379201e-19  
8325.5  4.5742661e-19  1.8220835e-19  
8326.0  5.9299898e-19  1.8213506e-19  
8326.5  8.1417753e-19  1.7995846e-19  
8327.0  8.9079118e-19  1.69288e-19  
8327.5  7.8401464e-19  1.5423575e-19  
8328.0  9.3924919e-19  1.4258379e-19  
8328.5  1.0087024e-18  1.3955932e-19  
8329.0  9.2600281e-19  1.389724e-19  
8329.5  9.3491411e-19  1.3985705e-19  
8330.0  8.7152534e-19  1.3928199e-19  
8330.5  3.4120813e-19  1.3762924e-19  
8331.0  5.5719694e-19  1.379293e-19  
8331.5  6.1289119e-19  1.3840071e-19  
8332.0  4.9129255e-19  1.416016e-19  
8332.5  6.5403203e-19  1.4818247e-19  
8333.0  8.355658e-19  1.5450531e-19  
8333.5  9.9345017e-19  1.5568561e-19  
8334.0  4.88932e-19  1.5540134e-19  
8334.5  3.4817093e-19  1.559367e-19  
8335.0  4.8822035e-19  1.5584453e-19  
8335.5  8.945356e-19  1.5519281e-19  
8336.0  1.0848214e-18  1.5550302e-19  
8336.5  1.3488103e-18  1.56155e-19  
8337.0  1.2159374e-18  1.5543521e-19  
8337.5  1.0513778e-18  1.5480386e-19  
8338.0  9.2766262e-19  1.5490387e-19  
8338.5  9.3844962e-19  1.5239586e-19  
8339.0  1.4694006e-18  1.452387e-19  
8339.5  2.3330874e-18  1.3947743e-19  
8340.0  2.5122275e-18  1.3716589e-19  
8340.5  1.7164119e-18  1.3642271e-19  
8341.0  1.1381846e-18  1.3666654e-19  
8341.5  2.0425821e-18  1.3768259e-19  
8342.0  1.3517202e-18  1.3765533e-19  
8342.5  -2.219051e-19  1.3710883e-19  
8343.0  6.7444739e-19  1.3764757e-19  
8343.5  2.0435276e-18  1.374958e-19  
8344.0  1.7921141e-18  1.3662698e-19  
8344.5  1.3307035e-18  1.6025953e-19  
8345.0  8.5480304e-19  1.6143076e-19  
8345.5  1.0034363e-18  1.3713729e-19  
8346.0  3.4364272e-20  1.3635131e-19  
8346.5  2.8392682e-19  1.3613036e-19  
8347.0  2.0637461e-18  1.3548165e-19  
8347.5  1.4229998e-18  1.3415571e-19  
8348.0  -7.3376749e-19  1.3454436e-19  
8348.5  4.6412404e-20  1.3456838e-19  
8349.0  1.1731288e-18  1.3365209e-19  
8349.5  7.2988573e-19  1.3382922e-19  
8350.0  -1.4436725e-19  1.3483209e-19  
8350.5  -4.1759221e-19  1.3412324e-19  
8351.0  1.749454e-19  1.3342669e-19  
8351.5  9.5170588e-20  1.346881e-19  
8352.0  8.7414181e-20  1.34628e-19  
8352.5  8.5069944e-20  1.3325421e-19  
8353.0  -3.1243003e-19  1.3436563e-19  
8353.5  -6.3532076e-20  1.3511097e-19  
8354.0  -6.7223529e-21  1.3406101e-19  
8354.5  5.1094456e-19  1.3415964e-19  
8355.0  7.6232212e-19  1.3493305e-19  
8355.5  1.0688807e-18  1.6414984e-19  
8356.0  1.7014856e-18  1.3385092e-19  
8356.5  1.6340479e-18  1.3464666e-19  
8357.0  8.5243431e-19  1.3433746e-19  
8357.5  5.0764225e-19  1.3384126e-19  
8358.0  2.226497e-19  1.3478644e-19  
8358.5  5.0044781e-19  1.3590178e-19  
8359.0  5.1270033e-19  1.3525016e-19  
8359.5  6.3874356e-19  1.3489329e-19  
8360.0  6.6652236e-19  1.3681599e-19  
8360.5  6.3588173e-19  1.3769164e-19  
8361.0  5.7290773e-19  1.3727747e-19  
8361.5  7.8058555e-19  1.3825165e-19  
8362.0  7.8459903e-19  1.3879968e-19  
8362.5  1.0029963e-18  1.3805507e-19  
8363.0  9.0960849e-19  1.3823383e-19  
8363.5  9.5113433e-19  1.3971807e-19  
8364.0  9.0155789e-19  1.4107531e-19  
8364.5  8.4789472e-19  1.4617596e-19  
8365.0  8.064943e-19  1.5351204e-19  
8365.5  9.8122948e-19  1.630653e-19  
8366.0  1.0806979e-18  1.831169e-19  
8366.5  9.1093857e-19  2.050872e-19  
8367.0  7.4052754e-19  2.187109e-19  
8367.5  6.0667805e-19  2.2140659e-19  
8368.0  5.5429734e-19  2.2177572e-19  
8368.5  6.7771243e-19  2.2199186e-19  
8369.0  9.4821045e-19  2.2196129e-19  
8369.5  1.0955304e-18  2.2187809e-19  
8370.0  1.2252256e-18  2.2185039e-19  
8370.5  1.1155468e-18  2.2160965e-19  
8371.0  9.5737952e-19  2.2050038e-19  
8371.5  4.9561421e-19  2.1902156e-19  
8372.0  3.3755477e-19  2.1652412e-19  
8372.5  3.3413609e-19  2.0689951e-19  
8373.0  6.0676349e-19  1.8203864e-19  
8373.5  6.5973695e-19  1.5896825e-19  
8374.0  7.8948951e-19  1.5228429e-19  
8374.5  7.9486254e-19  1.6331439e-19  
8375.0  6.9133326e-19  1.7395058e-19  
8375.5  7.44267e-19  1.7871016e-19  
8376.0  6.2185954e-19  1.7918548e-19  
8376.5  5.7202296e-19  1.790384e-19  
8377.0  5.3188047e-19  1.7934675e-19  
8377.5  5.9102855e-19  1.7904175e-19  
8378.0  6.3798302e-19  1.7776233e-19  
8378.5  7.4801839e-19  1.774803e-19  
8379.0  8.8755951e-19  1.7705809e-19  
8379.5  8.729896e-19  1.7639656e-19  
8380.0  6.8846523e-19  1.7594118e-19  
8380.5  8.8260785e-19  1.7383573e-19  
8381.0  1.0328846e-18  1.6452068e-19  
8381.5  1.1126035e-18  1.4780327e-19  
8382.0  1.1950668e-18  1.3961576e-19  
8382.5  1.4126501e-18  1.3785187e-19  
8383.0  1.3977267e-18  1.3796959e-19  
8383.5  1.280722e-18  1.3948716e-19  
8384.0  1.2583322e-18  1.4035651e-19  
8384.5  7.7357072e-19  1.3979711e-19  
8385.0  2.2364826e-19  1.4005568e-19  
8385.5  2.2016955e-20  1.422117e-19  
8386.0  4.9157677e-19  1.4511409e-19  
8386.5  6.3479339e-19  1.5050545e-19  
8387.0  8.4261834e-19  1.5520587e-19  
8387.5  1.2165684e-18  1.5797864e-19  
8388.0  1.324129e-18  1.576803e-19  
8388.5  1.3106609e-18  1.5740122e-19  
8389.0  1.3082002e-18  1.5756522e-19  
8389.5  1.523407e-18  1.5632697e-19  
8390.0  1.3043197e-18  1.5545101e-19  
8390.5  4.5508938e-19  1.5549569e-19  
8391.0  1.0326377e-18  1.5541788e-19  
8391.5  1.0190585e-18  1.5452296e-19  
8392.0  9.7194409e-19  1.5372292e-19  
8392.5  6.8612839e-19  1.5191033e-19  
8393.0  5.266938e-19  1.4608665e-19  
8393.5  8.9041977e-19  1.3986612e-19  
8394.0  1.3216127e-18  1.3768474e-19  
8394.5  8.09315e-19  1.3655087e-19  
8395.0  7.0371919e-19  1.3493213e-19  
8395.5  1.0710335e-18  1.3498624e-19  
8396.0  1.9271656e-18  1.3575402e-19  
8396.5  1.2343997e-18  1.3435242e-19  
8397.0  5.8796945e-19  1.3399607e-19  
8397.5  8.3398748e-19  1.3493456e-19  
8398.0  2.3952466e-19  1.350745e-19  
8398.5  -7.5284884e-20  1.3488794e-19  
8399.0  -2.9715512e-19  1.355395e-19  
8399.5  -1.1237432e-19  1.3598398e-19  
8400.0  -3.1225332e-19  1.3522309e-19  
8400.5  -4.0300026e-19  1.3544825e-19  
8401.0  4.7157437e-19  1.3647315e-19  
8401.5  1.3163881e-18  1.3685349e-19  
8402.0  6.3328809e-19  1.3778327e-19  
8402.5  5.4945706e-19  1.4089062e-19  
8403.0  7.1590119e-19  1.4251397e-19  
8403.5  1.0675478e-18  1.4585794e-19  
8404.0  7.2051697e-19  1.5560885e-19  
8404.5  1.2268356e-18  1.6569367e-19  
8405.0  1.4386048e-18  1.6869228e-19  
8405.5  1.3276037e-18  1.6970678e-19  
8406.0  1.4390577e-18  1.7001267e-19  
8406.5  1.4902095e-18  1.6968203e-19  
8407.0  1.3683027e-18  1.6980971e-19  
8407.5  1.3067354e-18  1.70093e-19  
8408.0  1.3813839e-18  1.6964959e-19  
8408.5  1.2010021e-18  1.6875487e-19  
8409.0  1.0566663e-18  1.681712e-19  
8409.5  8.114932e-19  1.6699018e-19  
8410.0  7.5880838e-19  1.640181e-19  
8410.5  8.8941515e-19  1.9363195e-19  
8411.0  5.3132719e-19  1.4626859e-19  
8411.5  8.8967474e-20  1.3836686e-19  
8412.0  8.6128797e-19  1.3667921e-19  
8412.5  1.5396841e-18  1.379836e-19  
8413.0  9.023146e-19  1.3859528e-19  
8413.5  9.7540787e-19  1.3833274e-19  
8414.0  1.2979485e-18  1.3852321e-19  
8414.5  1.4560046e-18  1.3943036e-19  
8415.0  1.5930455e-18  1.3914305e-19  
8415.5  1.4243188e-18  1.6211846e-19  
8416.0  1.1318832e-18  1.3895807e-19  
8416.5  3.9023827e-19  1.3903961e-19  
8417.0  2.60915e-19  1.3853951e-19  
8417.5  7.5289747e-19  1.3925761e-19  
8418.0  1.5466741e-18  1.392797e-19  
8418.5  1.4598461e-18  1.3839898e-19  
8419.0  1.2974222e-18  1.3920464e-19  
8419.5  1.5861283e-18  1.4120981e-19  
8420.0  1.8010063e-18  1.4599669e-19  
8420.5  1.4694104e-18  1.6458874e-19  
8421.0  1.4429494e-18  1.8973772e-19  
8421.5  1.5612354e-18  2.056298e-19  
8422.0  1.4307327e-18  2.0905909e-19  
8422.5  1.2235257e-18  2.0958319e-19  
8423.0  1.2452057e-18  2.0972595e-19  
8423.5  1.2395493e-18  2.0973954e-19  
8424.0  1.0670755e-18  2.0969396e-19  
8424.5  1.1293427e-18  2.0994592e-19  
8425.0  5.1935627e-19  2.0996083e-19  
8425.5  3.8278533e-19  2.0948501e-19  
8426.0  6.6055402e-19  2.0952486e-19  
8426.5  5.3405537e-19  2.0869888e-19  
8427.0  9.4329682e-20  2.0035131e-19  
8427.5  -1.4946412e-18  1.8125692e-19  
8428.0  -1.3409975e-18  1.5426584e-19  
8428.5  -1.0384629e-18  1.4159366e-19  
8429.0  -8.0332349e-19  1.3845824e-19  
8429.5  -5.4846741e-19  1.388503e-19  
8430.0  7.1511073e-20  1.389278e-19  
8430.5  -5.4978968e-20  1.3770462e-19  
8431.0  2.857429e-21  1.3822079e-19  
8431.5  2.6470895e-19  1.3870731e-19  
8432.0  5.3538929e-19  1.3775208e-19  
8432.5  -9.1966121e-19  1.3747856e-19  
8433.0  -5.8324457e-19  1.38089e-19  
8433.5  5.4852948e-19  1.3763011e-19  
8434.0  3.8783466e-19  1.3703599e-19  
8434.5  5.140522e-20  1.3812657e-19  
8435.0  3.8259487e-19  1.3876181e-19  
8435.5  9.5816227e-19  1.3834731e-19  
8436.0  6.9282511e-19  1.3992341e-19  
8436.5  1.0103824e-18  1.4910827e-19  
8437.0  1.3457814e-18  1.619351e-19  
8437.5  1.0572009e-18  1.7266697e-19  
8438.0  7.6209997e-19  1.7533643e-19  
8438.5  8.3908146e-19  1.7585569e-19  
8439.0  1.0024009e-18  1.7600441e-19  
8439.5  1.2356603e-18  1.7605175e-19  
8440.0  1.4184237e-18  1.7622555e-19  
8440.5  1.6010135e-18  1.7600919e-19  
8441.0  1.5463753e-18  1.7561346e-19  
8441.5  1.3600504e-18  1.7573018e-19  
8442.0  1.2797899e-18  1.7572363e-19  
8442.5  9.5943054e-19  1.7505682e-19  
8443.0  8.6366515e-19  1.7167741e-19  
8443.5  8.3116426e-19  1.6072193e-19  
8444.0  9.5746027e-19  1.4696596e-19  
8444.5  8.9730117e-19  1.4028165e-19  
8445.0  9.0108336e-19  1.4019288e-19  
8445.5  9.5878805e-19  1.399947e-19  
8446.0  9.8204417e-19  1.400026e-19  
8446.5  1.3079409e-18  1.4098063e-19  
8447.0  1.8506341e-18  1.410722e-19  
8447.5  1.850094e-18  1.4009389e-19  
8448.0  1.5884759e-18  1.4088426e-19  
8448.5  1.7552093e-18  1.4217279e-19  
8449.0  2.1910687e-18  1.4196942e-19  
8449.5  1.4547417e-18  1.4289157e-19  
8450.0  8.7758816e-19  1.4459917e-19  
8450.5  9.6814561e-19  1.453029e-19  
8451.0  6.2213526e-19  1.506098e-19  
8451.5  4.4529039e-19  1.6957428e-19  
8452.0  1.3946267e-19  1.9650451e-19  
8452.5  2.9991438e-19  2.1036114e-19  
8453.0  5.4885977e-19  2.1471622e-19  
8453.5  8.8191508e-19  2.1567367e-19  
8454.0  4.4394802e-19  2.1569572e-19  
8454.5  1.0287419e-18  2.1570672e-19  
8455.0  8.5338963e-19  2.1592139e-19  
8455.5  7.1027268e-19  2.1563738e-19  
8456.0  9.8249843e-19  2.1547306e-19  
8456.5  1.3577292e-18  2.1574253e-19  
8457.0  1.2851811e-18  2.1550728e-19  
8457.5  1.274962e-18  2.1347004e-19  
8458.0  1.5545175e-18  2.0655117e-19  
8458.5  1.4816894e-18  1.8451988e-19  
8459.0  1.5026639e-18  1.5884584e-19  
8459.5  1.4324921e-18  1.4378914e-19  
8460.0  1.5517319e-18  1.4163298e-19  
8460.5  1.4999244e-18  1.4127502e-19  
8461.0  8.6699066e-19  1.3968712e-19  
8461.5  2.2930669e-18  1.3985944e-19  
8462.0  2.4502756e-18  1.4036561e-19  
8462.5  1.9435234e-18  1.3854997e-19  
8463.0  1.7868578e-18  1.3702515e-19  
8463.5  2.1250306e-18  1.3772439e-19  
8464.0  2.2674518e-18  1.3732045e-19  
8464.5  2.5961106e-18  1.3604342e-19  
8465.0  1.7913792e-18  1.3630893e-19  
8465.5  1.6364554e-18  1.3730341e-19  
8466.0  1.1386653e-18  1.3684032e-19  
8466.5  1.3806291e-18  1.3625375e-19  
8467.0  2.0649431e-18  1.3716321e-19  
8467.5  2.8339075e-18  1.3721168e-19  
8468.0  2.544069e-18  1.3663235e-19  
8468.5  2.357492e-18  1.3795453e-19  
8469.0  1.9299295e-18  1.3896534e-19  
8469.5  1.6060768e-18  1.3809104e-19  
8470.0  1.0256639e-18  1.3806383e-19  
8470.5  1.1843747e-18  1.3918288e-19  
8471.0  1.2417346e-18  1.3859425e-19  
8471.5  9.3210051e-19  1.3852861e-19  
8472.0  9.3007326e-19  1.39889e-19  
8472.5  1.2448732e-18  1.4010113e-19  
8473.0  1.3742559e-18  1.4078902e-19  
8473.5  1.3941797e-18  1.4753671e-19  
8474.0  1.5958033e-18  1.6099877e-19  
8474.5  1.6808178e-18  1.6841247e-19  
8475.0  1.4922693e-18  1.706567e-19  
8475.5  1.7207273e-18  1.7122652e-19  
8476.0  1.9415772e-18  1.7107212e-19  
8476.5  2.2175698e-18  1.7085021e-19  
8477.0  1.8944025e-18  2.0093569e-19  
8477.5  1.7417587e-18  2.0089048e-19  
8478.0  1.5662073e-18  1.7084447e-19  
8478.5  1.1327858e-18  1.7142509e-19  
8479.0  1.1004079e-18  2.0997081e-19  
8479.5  1.209768e-18  1.7071088e-19  
8480.0  1.2125635e-18  1.6732081e-19  
8480.5  1.4225648e-18  1.5739259e-19  
8481.0  1.5166453e-18  1.4588025e-19  
8481.5  1.5492612e-18  1.3895281e-19  
8482.0  1.3963448e-18  1.3842134e-19  
8482.5  1.1875103e-18  1.3893986e-19  
8483.0  8.4880688e-19  1.3829993e-19  
8483.5  7.2776547e-19  1.3839027e-19  
8484.0  8.5776762e-19  1.3961194e-19  
8484.5  1.2607448e-18  1.3917789e-19  
8485.0  1.5077904e-18  1.3918794e-19  
8485.5  1.5670549e-18  1.4104844e-19  
8486.0  1.5571492e-18  1.6819945e-19  
8486.5  1.5134357e-18  1.5525774e-19  
8487.0  1.4663858e-18  1.7536079e-19  
8487.5  1.3743796e-18  1.936054e-19  
8488.0  1.3170326e-18  1.9965601e-19  
8488.5  1.3109432e-18  2.0064612e-19  
8489.0  1.14839e-18  2.0103915e-19  
8489.5  1.0278066e-18  2.0109991e-19  
8490.0  1.3201133e-18  2.0072993e-19  
8490.5  1.5972024e-18  2.008882e-19  
8491.0  1.2184268e-18  2.0077739e-19  
8491.5  1.1206453e-18  2.0040909e-19  
8492.0  1.4593755e-18  2.0032411e-19  
8492.5  1.4283921e-18  2.0024773e-19  
8493.0  1.3277384e-18  1.9620762e-19  
8493.5  1.6791652e-18  1.8158995e-19  
8494.0  1.8814295e-18  1.5974084e-19  
8494.5  1.3820744e-18  1.435806e-19  
8495.0  1.1412905e-18  1.3855189e-19  
8495.5  7.9213484e-19  1.3837811e-19  
8496.0  8.0015871e-19  1.3928791e-19  
8496.5  9.3177814e-19  1.3922342e-19  
8497.0  8.5365953e-19  1.3960146e-19  
8497.5  1.1779657e-18  1.4074676e-19  
8498.0  1.7452344e-18  1.404224e-19  
8498.5  1.7925007e-18  1.396646e-19  
8499.0  1.5556618e-18  1.4048256e-19  
8499.5  1.5779641e-18  1.4087646e-19  
8500.0  1.6878039e-18  1.3957333e-19  
8500.5  1.0482913e-18  1.3992989e-19  
8501.0  9.7602426e-19  1.4100594e-19  
8501.5  1.5766139e-18  1.6378081e-19  
8502.0  1.4668206e-18  1.3959671e-19  
8502.5  1.0908674e-18  1.3993446e-19  
8503.0  1.0740978e-18  1.3885501e-19  
8503.5  1.2849365e-18  1.3617871e-19  
8504.0  1.3481323e-18  1.3629954e-19  
8504.5  1.5992187e-18  1.3702949e-19  
8505.0  1.3600577e-18  1.3582551e-19  
8505.5  9.4001373e-19  1.3582204e-19  
8506.0  5.8887834e-19  1.3705517e-19  
8506.5  7.6756984e-19  1.3673055e-19  
8507.0  1.5019337e-18  1.3598078e-19  
8507.5  2.0225305e-18  1.3635741e-19  
8508.0  1.6688239e-18  1.3614628e-19  
8508.5  1.4120411e-18  1.355447e-19  
8509.0  1.5529427e-18  1.3590618e-19  
8509.5  1.3575327e-18  1.3668378e-19  
8510.0  8.1304399e-19  1.3630366e-19  
8510.5  6.7059429e-19  1.3603662e-19  
8511.0  8.5354463e-19  1.3649562e-19  
8511.5  1.1740127e-18  1.3631109e-19  
8512.0  1.2855599e-18  1.3575733e-19  
8512.5  1.1519047e-18  1.360269e-19  
8513.0  1.4805619e-18  1.3613863e-19  
8513.5  1.5096391e-18  1.3597718e-19  
8514.0  1.5984324e-18  1.3632277e-19  
8514.5  1.4131621e-18  1.4007763e-19  
8515.0  1.381564e-18  1.4748367e-19  
8515.5  1.4259606e-18  1.5625011e-19  
8516.0  1.3571276e-18  1.6032748e-19  
8516.5  1.2876596e-18  1.6124719e-19  
8517.0  1.2732927e-18  1.6054348e-19  
8517.5  1.3356248e-18  1.6083126e-19  
8518.0  1.3692783e-18  1.6150075e-19  
8518.5  1.4129992e-18  1.6170715e-19  
8519.0  1.2612812e-18  1.6181666e-19  
8519.5  1.146366e-18  1.6199123e-19  
8520.0  1.3676617e-18  1.6159034e-19  
8520.5  1.110612e-18  1.6076116e-19  
8521.0  1.0666058e-18  1.5996284e-19  
8521.5  1.0850637e-18  1.5464463e-19  
8522.0  9.5761215e-19  1.458822e-19  
8522.5  8.3603103e-19  1.4062898e-19  
8523.0  9.948572e-19  1.3994742e-19  
8523.5  1.2030112e-18  1.3923519e-19  
8524.0  1.4505592e-18  1.389848e-19  
8524.5  1.4317666e-18  1.4017857e-19  
8525.0  1.577637e-18  1.409436e-19  
8525.5  1.4587682e-18  1.4186532e-19  
8526.0  1.4653407e-18  1.4864741e-19  
8526.5  1.4696264e-18  1.6312416e-19  
8527.0  1.6362633e-18  1.7319292e-19  
8527.5  1.6599064e-18  1.7787135e-19  
8528.0  1.0807263e-18  1.79036e-19  
8528.5  8.2655568e-19  1.7909246e-19  
8529.0  5.6952222e-19  1.7861911e-19  
8529.5  5.6846784e-19  1.7868655e-19  
8530.0  9.0238906e-19  1.7870706e-19  
8530.5  1.3696813e-18  1.7803609e-19  
8531.0  1.5905261e-18  1.7746641e-19  
8531.5  2.0843626e-18  1.7769905e-19  
8532.0  2.236959e-18  1.7705439e-19  
8532.5  2.3544516e-18  1.7343026e-19  
8533.0  2.1367863e-18  1.6418118e-19  
8533.5  1.3758193e-18  1.5007861e-19  
8534.0  1.1924214e-18  1.3919776e-19  
8534.5  1.067861e-18  1.3674421e-19  
8535.0  9.4407361e-19  1.3679516e-19  
8535.5  8.9894344e-19  1.3577202e-19  
8536.0  9.5093109e-19  1.3554655e-19  
8536.5  8.3749058e-19  1.3688802e-19  
8537.0  9.889032e-19  1.3655131e-19  
8537.5  1.0172266e-18  1.3536772e-19  
8538.0  1.0836128e-18  1.365898e-19  
8538.5  1.2630237e-18  1.3715481e-19  
8539.0  1.5031261e-18  1.3599026e-19  
8539.5  1.7794623e-18  1.3554231e-19  
8540.0  2.0811973e-18  1.3679571e-19  
8540.5  1.8847172e-18  1.3684782e-19  
8541.0  1.8682143e-18  1.3596521e-19  
8541.5  1.5892657e-18  1.3702197e-19  
8542.0  1.5837072e-18  1.3774032e-19  
8542.5  1.4495773e-18  1.3769646e-19  
8543.0  1.7128983e-18  1.3882236e-19  
8543.5  1.5919453e-18  1.3993901e-19  
8544.0  1.5086421e-18  1.3894243e-19  
8544.5  1.2603008e-18  1.3873865e-19  
8545.0  1.3296408e-18  1.403584e-19  
8545.5  1.148575e-18  1.3987032e-19  
8546.0  1.1852642e-18  1.3971638e-19  
8546.5  9.3245872e-19  1.41214e-19  
8547.0  9.6981064e-19  1.4142756e-19  
8547.5  1.1201115e-18  1.4087986e-19  
8548.0  7.214817e-19  1.4119593e-19  
8548.5  1.1075006e-18  1.4150869e-19  
8549.0  1.1734144e-18  1.4097143e-19  
8549.5  1.325845e-18  1.3990615e-19  
8550.0  1.285319e-18  1.406775e-19  
8550.5  1.2291084e-18  1.4067938e-19  
8551.0  1.2892123e-18  1.3992702e-19  
8551.5  1.5887329e-18  1.4033437e-19  
8552.0  1.8757938e-18  1.4124856e-19  
8552.5  1.844882e-18  1.41098e-19  
8553.0  1.5895118e-18  1.4029521e-19  
8553.5  1.5415083e-18  1.404104e-19  
8554.0  1.9028535e-18  1.4040711e-19  
8554.5  1.8172462e-18  1.4024878e-19  
8555.0  1.8334566e-18  1.4132626e-19  
8555.5  1.601023e-18  1.4165794e-19  
8556.0  1.5589671e-18  1.4074205e-19  
8556.5  1.6159407e-18  1.4204467e-19  
8557.0  1.8254834e-18  1.4338135e-19  
8557.5  2.0622995e-18  1.6597878e-19  
8558.0  1.9850219e-18  1.6527791e-19  
8558.5  2.0632749e-18  1.4240145e-19  
8559.0  2.2928063e-18  1.4256137e-19  
8559.5  2.3701049e-18  1.4199667e-19  
8560.0  2.421431e-18  1.4530216e-19  
8560.5  2.2020193e-18  1.514272e-19  
8561.0  2.0359469e-18  1.537656e-19  
8561.5  1.6220829e-18  1.5466606e-19  
8562.0  1.44767e-18  1.5579899e-19  
8562.5  1.6600918e-18  1.5550145e-19  
8563.0  1.5668028e-18  1.5472251e-19  
8563.5  1.5380521e-18  1.5558995e-19  
8564.0  1.6053156e-18  1.5626934e-19  
8564.5  1.7164607e-18  1.5552833e-19  
8565.0  1.92043e-18  1.5564716e-19  
8565.5  1.9068456e-18  1.5554861e-19  
8566.0  1.6632408e-18  1.5467395e-19  
8566.5  1.2471778e-18  1.5175748e-19  
8567.0  9.5876905e-19  1.4758124e-19  
8567.5  1.022516e-18  1.4340369e-19  
8568.0  1.0709883e-18  1.4084859e-19  
8568.5  1.0665607e-18  1.4124579e-19  
8569.0  1.1405205e-18  1.4226551e-19  
8569.5  1.3068425e-18  1.4264352e-19  
8570.0  1.4927905e-18  1.4707825e-19  
8570.5  1.7603752e-18  1.5574105e-19  
8571.0  1.9131511e-18  1.6116135e-19  
8571.5  1.7495414e-18  1.6280816e-19  
8572.0  1.7944173e-18  1.636548e-19  
8572.5  1.8835243e-18  1.6401128e-19  
8573.0  2.0284398e-18  1.6316778e-19  
8573.5  1.7393095e-18  1.6379976e-19  
8574.0  1.9167855e-18  1.6437046e-19  
8574.5  1.9554023e-18  1.6363355e-19  
8575.0  2.119008e-18  1.6320627e-19  
8575.5  2.0706903e-18  1.634717e-19  
8576.0  2.201277e-18  1.6246666e-19  
8576.5  2.026174e-18  1.5894351e-19  
8577.0  1.9734764e-18  1.530418e-19  
8577.5  1.7930492e-18  1.4536024e-19  
8578.0  1.8967708e-18  1.4102056e-19  
8578.5  1.8381156e-18  1.3969472e-19  
8579.0  1.8745347e-18  1.3992176e-19  
8579.5  1.9277678e-18  1.3878261e-19  
8580.0  1.8783016e-18  1.3848733e-19  
8580.5  1.7221433e-18  1.384004e-19  
8581.0  1.4366411e-18  1.3779643e-19  
8581.5  1.2863349e-18  1.3719663e-19  
8582.0  1.1448913e-18  1.3730644e-19  
8582.5  1.450351e-18  1.3745846e-19  
8583.0  1.5658493e-18  1.3649249e-19  
8583.5  1.8438818e-18  1.3629549e-19  
8584.0  1.7299891e-18  1.3744345e-19  
8584.5  1.8938189e-18  1.3763196e-19  
8585.0  1.7042473e-18  1.3668576e-19  
8585.5  1.6846433e-18  1.3710017e-19  
8586.0  1.5021547e-18  1.3770859e-19  
8586.5  1.7555157e-18  1.3626973e-19  
8587.0  1.9937748e-18  1.3569986e-19  
8587.5  2.1760573e-18  1.3699571e-19  
8588.0  2.2505656e-18  1.3695416e-19  
8588.5  2.302957e-18  1.3678411e-19  
8589.0  2.1286584e-18  1.3688463e-19  
8589.5  2.2483532e-18  1.3702304e-19  
8590.0  2.2354992e-18  1.3701269e-19  
8590.5  2.3824699e-18  1.372777e-19  
8591.0  2.5052084e-18  1.3754852e-19  
8591.5  2.3617911e-18  1.3653841e-19  
8592.0  2.1890216e-18  1.3573319e-19  
8592.5  2.1460974e-18  1.370979e-19  
8593.0  2.1231749e-18  1.3769617e-19  
8593.5  2.0397734e-18  1.3700002e-19  
8594.0  1.7179035e-18  1.3809155e-19  
8594.5  2.0565392e-18  1.3951153e-19  
8595.0  1.8193642e-18  1.3880211e-19  
8595.5  1.5453027e-18  1.3938228e-19  
8596.0  1.4137203e-18  1.4117963e-19  
8596.5  1.2955977e-18  1.4061575e-19  
8597.0  1.3086812e-18  1.4016587e-19  
8597.5  1.0225316e-18  1.4192906e-19  
8598.0  1.4586531e-18  1.4286059e-19  
8598.5  1.3284286e-18  1.418164e-19  
8599.0  1.0244369e-18  1.4285493e-19  
8599.5  8.1034129e-19  1.4418393e-19  
8600.0  7.5232452e-19  1.4407394e-19  
8600.5  1.0465498e-18  1.4364711e-19  
8601.0  1.2455842e-18  1.4430873e-19  
8601.5  1.4829121e-18  1.4419743e-19  
8602.0  1.6475334e-18  1.4364488e-19  
8602.5  1.7861904e-18  1.4390006e-19  
8603.0  1.9999289e-18  1.4443233e-19  
8603.5  2.0758406e-18  1.4396426e-19  
8604.0  1.9566388e-18  1.4386415e-19  
8604.5  2.0143101e-18  1.4422124e-19  
8605.0  2.037499e-18  1.4334553e-19  
8605.5  2.3325977e-18  1.428991e-19  
8606.0  2.4398477e-18  1.4369054e-19  
8606.5  2.5978424e-18  1.4369968e-19  
8607.0  2.6110458e-18  1.4275803e-19  
8607.5  2.5659041e-18  1.4388704e-19  
8608.0  2.2924422e-18  1.4445231e-19  
8608.5  1.9853537e-18  1.4425128e-19  
8609.0  1.6451764e-18  1.4461916e-19  
8609.5  1.8221699e-18  1.4696001e-19  
8610.0  2.1530664e-18  1.4928124e-19  
8610.5  2.3625198e-18  1.5166e-19  
8611.0  2.4137732e-18  1.5319455e-19  
8611.5  2.3836717e-18  1.5364557e-19  
8612.0  2.2237527e-18  1.5322093e-19  
8612.5  2.1436838e-18  1.5409034e-19  
8613.0  2.0097095e-18  1.551533e-19  
8613.5  2.0718356e-18  1.5435442e-19  
8614.0  1.8854853e-18  1.5390586e-19  
8614.5  1.7985615e-18  1.5487872e-19  
8615.0  1.5756247e-18  1.5501204e-19  
8615.5  1.4915632e-18  1.544993e-19  
8616.0  1.3462236e-18  1.5481702e-19  
8616.5  1.8788466e-18  1.5295901e-19  
8617.0  2.4394981e-18  1.4860153e-19  
8617.5  2.5355973e-18  1.4691833e-19  
8618.0  2.5096442e-18  1.5026457e-19  
8618.5  2.3607228e-18  1.5311085e-19  
8619.0  1.6785094e-18  1.5555959e-19  
8619.5  1.5994805e-18  1.5897561e-19  
8620.0  1.950051e-18  1.599704e-19  
8620.5  2.0613898e-18  1.5856989e-19  
8621.0  1.9603502e-18  1.5888908e-19  
8621.5  1.7755156e-18  1.5975407e-19  
8622.0  1.3899649e-18  1.5918807e-19  
8622.5  1.1063161e-18  1.5831641e-19  
8623.0  8.8118856e-19  1.5937292e-19  
8623.5  1.1434654e-18  1.5884412e-19  
8624.0  1.3892879e-18  1.5779598e-19  
8624.5  1.7731115e-18  1.5774044e-19  
8625.0  1.7510571e-18  1.5550124e-19  
8625.5  1.2778843e-18  1.5147821e-19  
8626.0  6.8663248e-19  1.4898446e-19  
8626.5  5.8782574e-19  1.4876081e-19  
8627.0  8.0285229e-19  1.477955e-19  
8627.5  5.4202337e-19  1.4768008e-19  
8628.0  1.2355087e-18  1.4907033e-19  
8628.5  1.0528624e-18  1.4901933e-19  
8629.0  7.1626956e-19  1.4755219e-19  
8629.5  6.1353251e-19  1.4777606e-19  
8630.0  8.6981139e-19  1.4878797e-19  
8630.5  1.409649e-18  1.4857168e-19  
8631.0  1.3629442e-18  1.4812883e-19  
8631.5  1.0752078e-18  1.4887892e-19  
8632.0  1.3979693e-18  1.4917284e-19  
8632.5  1.1473925e-18  1.4988301e-19  
8633.0  5.4845566e-19  1.5094858e-19  
8633.5  1.3143315e-18  1.5128813e-19  
8634.0  1.0385846e-18  1.5088113e-19  
8634.5  8.8838613e-19  1.52172e-19  
8635.0  7.9408649e-19  1.5487212e-19  
8635.5  1.4921788e-18  1.5516521e-19  
8636.0  2.4983944e-18  1.5500502e-19  
8636.5  2.798401e-18  1.5691246e-19  
8637.0  2.853565e-18  1.5909932e-19  
8637.5  2.9456432e-18  1.6047474e-19  
8638.0  2.6933884e-18  1.6137727e-19  
8638.5  2.1293381e-18  1.6279402e-19  
8639.0  1.934386e-18  1.6381999e-19  
8639.5  2.3735878e-18  1.651879e-19  
8640.0  2.473604e-18  1.679381e-19  
8640.5  2.8033368e-18  1.6987499e-19  
8641.0  2.5238807e-18  1.7037035e-19  
8641.5  2.2331195e-18  1.7183357e-19  
8642.0  2.5775991e-18  1.7398799e-19  
8642.5  2.6388476e-18  1.7570257e-19  
8643.0  1.8800888e-18  1.7786081e-19  
8643.5  2.4156025e-18  1.8006586e-19  
8644.0  2.4418277e-18  1.801515e-19  
8644.5  2.1472651e-18  1.8154963e-19  
8645.0  1.8700058e-18  1.8393355e-19  
8645.5  2.2500264e-18  1.8485597e-19  
8646.0  2.2912674e-18  1.8609332e-19  
8646.5  2.4380227e-18  1.8825374e-19  
8647.0  2.1047731e-18  1.8940696e-19  
8647.5  1.5180322e-18  1.906306e-19  
8648.0  1.142617e-18  1.9253028e-19  
8648.5  1.1801438e-18  1.9305786e-19  
8649.0  1.554021e-18  1.9306902e-19  
8649.5  1.4589705e-18  1.9452136e-19  
8650.0  1.3190957e-18  1.963866e-19  
8650.5  1.3449527e-18  1.9726997e-19  
8651.0  1.8118594e-18  1.9799791e-19  
8651.5  1.6543775e-18  1.9902633e-19  
8652.0  1.5786199e-18  1.9992563e-19  
8652.5  1.3374102e-18  2.420325e-19  
8653.0  1.0873214e-18  1.9858949e-19  
8653.5  7.8528218e-19  2.003902e-19  
8654.0  1.3856702e-18  2.0115507e-19  
8654.5  1.453271e-18  2.0061963e-19  
8655.0  8.0995855e-19  2.0204265e-19  
8655.5  9.9892469e-19  2.0319793e-19  
8656.0  1.1870001e-18  2.0096331e-19  
8656.5  4.7031545e-19  1.9817161e-19  
8657.0  4.3172946e-19  1.9902605e-19  
8657.5  8.6198768e-19  1.9949243e-19  
8658.0  1.2847218e-19  1.9755191e-19  
8658.5  3.0526938e-19  1.9873441e-19  
8659.0  9.0679196e-19  2.0031005e-19  
8659.5  9.6841804e-19  1.9808633e-19  
8660.0  1.0970554e-18  1.9422432e-19  
8660.5  1.5379477e-18  1.9219769e-19  
8661.0  2.653905e-18  1.9176829e-19  
8661.5  2.6368791e-18  1.8970797e-19  
8662.0  2.7797877e-18  1.8892588e-19  
8662.5  2.5736832e-18  1.8946607e-19  
8663.0  2.3695776e-18  1.8879299e-19  
8663.5  2.0569825e-18  1.8594104e-19  
8664.0  2.3073127e-18  1.8253741e-19  
8664.5  2.7166745e-18  1.7955092e-19  
8665.0  2.611468e-18  1.760984e-19  
8665.5  2.6897614e-18  1.7287385e-19  
8666.0  3.1829751e-18  1.7164591e-19  
8666.5  3.3472849e-18  1.7123804e-19  
8667.0  2.7292688e-18  1.7044995e-19  
8667.5  2.4937237e-18  1.6716584e-19  
8668.0  2.5806551e-18  1.63645e-19  
8668.5  2.862979e-18  1.6548004e-19  
8669.0  2.8899852e-18  1.6787607e-19  
8669.5  3.0320928e-18  1.6730776e-19  
8670.0  2.6689751e-18  1.6591917e-19  
8670.5  1.9887907e-18  1.664442e-19  
8671.0  1.6698845e-18  1.6851488e-19  
8671.5  1.645246e-18  1.7407147e-19  
8672.0  1.9490142e-18  1.7899364e-19  
8672.5  1.8796452e-18  1.8341312e-19  
8673.0  2.5113948e-18  1.8874146e-19  
8673.5  3.1106624e-18  1.9311778e-19  
8674.0  2.9036762e-18  1.9543348e-19  
8674.5  2.8356926e-18  1.9547131e-19  
8675.0  2.9846776e-18  1.9389237e-19  
8675.5  2.9010812e-18  1.9348396e-19  
8676.0  2.8144787e-18  1.9663076e-19  
8676.5  2.1023076e-18  2.0093457e-19  
8677.0  1.6968927e-18  2.0439994e-19  
8677.5  1.2981288e-18  2.0858045e-19  
8678.0  1.0018467e-18  2.0989699e-19  
8678.5  1.0232803e-18  2.0796584e-19  
8679.0  1.1605935e-18  2.0601777e-19  
8679.5  1.0181755e-18  2.0272717e-19  
8680.0  1.4297469e-18  1.9821755e-19  
8680.5  1.824014e-18  1.9952945e-19  
8681.0  1.9330483e-18  2.0452575e-19  
8681.5  1.9492796e-18  2.0744513e-19  
8682.0  1.8097537e-18  2.0990391e-19  
8682.5  2.1103159e-18  2.1241176e-19  
8683.0  2.3814636e-18  2.116516e-19  
8683.5  2.0324141e-18  2.0932005e-19  
8684.0  2.1834069e-18  2.0530758e-19  
8684.5  2.3966826e-18  1.9958101e-19  
8685.0  2.1699639e-18  1.9645765e-19  
8685.5  1.7431175e-18  1.9873836e-19  
8686.0  2.0769173e-18  2.0403688e-19  
8686.5  2.4143582e-18  2.0677554e-19  
8687.0  2.3235007e-18  2.0810342e-19  
8687.5  2.4293398e-18  2.0861424e-19  
8688.0  2.2565253e-18  2.0742795e-19  
8688.5  1.9253741e-18  2.0390684e-19  
8689.0  1.4637491e-18  1.9846557e-19  
8689.5  1.2835536e-18  1.9319317e-19  
8690.0  1.4040252e-18  1.9134671e-19  
8690.5  1.7241307e-18  1.9243619e-19  
8691.0  1.7874456e-18  1.970486e-19  
8691.5  1.9952211e-18  2.0002559e-19  
8692.0  1.7508052e-18  2.0002037e-19  
8692.5  1.8179585e-18  1.9979914e-19  
8693.0  1.8637947e-18  1.9909474e-19  
8693.5  1.9499068e-18  1.9569094e-19  
8694.0  2.2365975e-18  1.9017072e-19  
8694.5  2.4376018e-18  1.852465e-19  
8695.0  2.5636697e-18  1.8299002e-19  
8695.5  2.3782974e-18  1.8238066e-19  
8696.0  2.2937445e-18  1.846551e-19  
8696.5  2.5525976e-18  1.8756062e-19  
8697.0  2.2628129e-18  1.886077e-19  
8697.5  2.1819923e-18  1.8739939e-19  
8698.0  2.0195148e-18  1.869021e-19  
8698.5  2.1352442e-18  1.8510279e-19  
8699.0  1.9945651e-18  1.8048547e-19  
8699.5  1.9338667e-18  1.7576471e-19  
8700.0  1.9344422e-18  1.7335774e-19  
8700.5  1.6530656e-18  1.724651e-19  
8701.0  1.6826576e-18  1.7306853e-19  
8701.5  1.7941653e-18  1.7398831e-19  
8702.0  1.8966099e-18  1.7561986e-19  
8702.5  1.7280644e-18  1.7583506e-19  
8703.0  1.8006329e-18  1.7412458e-19  
8703.5  2.0841018e-18  1.7289569e-19  
8704.0  1.6560026e-18  1.7129822e-19  
8704.5  1.5090608e-18  1.6734828e-19  
8705.0  1.3741285e-18  1.637634e-19  
8705.5  1.2714767e-18  1.6203282e-19  
8706.0  1.4474125e-18  1.6248016e-19  
8706.5  1.634161e-18  1.6251302e-19  
8707.0  1.6717929e-18  1.6222255e-19  
8707.5  1.5729218e-18  1.6396605e-19  
8708.0  1.6559445e-18  1.6497435e-19  
8708.5  1.8744123e-18  1.6260561e-19  
8709.0  2.0163466e-18  1.6141974e-19  
8709.5  2.1349213e-18  1.6130999e-19  
8710.0  2.2703852e-18  1.5824189e-19  
8710.5  2.2894535e-18  1.539281e-19  
8711.0  2.2851146e-18  1.5371361e-19  
8711.5  2.2092909e-18  1.5459981e-19  
8712.0  2.5385752e-18  1.5357242e-19  
8712.5  2.3359822e-18  1.5337759e-19  
8713.0  2.3882167e-18  1.545337e-19  
8713.5  2.3058363e-18  1.5457321e-19  
8714.0  2.2762308e-18  1.5348765e-19  
8714.5  2.107394e-18  1.5262389e-19  
8715.0  2.1944557e-18  1.5242519e-19  
8715.5  2.1908477e-18  1.509657e-19  
8716.0  2.3136959e-18  1.4943957e-19  
8716.5  2.3444343e-18  1.4900164e-19  
8717.0  2.2749986e-18  1.4791473e-19  
8717.5  2.1572969e-18  1.4753092e-19  
8718.0  2.0418104e-18  1.4842149e-19  
8718.5  2.1775302e-18  1.4872144e-19  
8719.0  2.0347622e-18  1.4864299e-19  
8719.5  2.1310027e-18  1.4940036e-19  
8720.0  2.1793426e-18  1.4958826e-19  
8720.5  2.2465078e-18  1.4764351e-19  
8721.0  2.0439032e-18  1.4698435e-19  
8721.5  2.0334033e-18  1.4798132e-19  
8722.0  2.0252942e-18  1.4714977e-19  
8722.5  1.8524487e-18  1.4686614e-19  
8723.0  1.8906596e-18  1.4775494e-19  
8723.5  1.9412125e-18  1.4832971e-19  
8724.0  2.187722e-18  1.4769873e-19  
8724.5  2.2387213e-18  1.4802079e-19  
8725.0  2.1570582e-18  1.4870754e-19  
8725.5  1.9656052e-18  1.47915e-19  
8726.0  1.7094955e-18  1.475116e-19  
8726.5  1.6444938e-18  1.4808915e-19  
8727.0  1.628869e-18  1.4803986e-19  
8727.5  1.6380507e-18  1.4667769e-19  
8728.0  1.5544528e-18  1.4678838e-19  
8728.5  1.728497e-18  1.7193041e-19  
8729.0  1.7880234e-18  1.4597098e-19  
8729.5  1.9796378e-18  1.4609118e-19  
8730.0  1.9206443e-18  1.4773413e-19  
8730.5  1.9174907e-18  1.4757076e-19  
8731.0  1.8519385e-18  1.4684016e-19  
8731.5  1.805974e-18  1.4763997e-19  
8732.0  2.0569179e-18  1.4817973e-19  
8732.5  2.0269362e-18  1.4751394e-19  
8733.0  1.9798038e-18  1.4782145e-19  
8733.5  1.9301651e-18  1.4815784e-19  
8734.0  1.9756939e-18  1.4706673e-19  
8734.5  1.9058754e-18  1.4671552e-19  
8735.0  1.999533e-18  1.4692399e-19  
8735.5  1.9686311e-18  1.4575141e-19  
8736.0  2.0653827e-18  1.4397931e-19  
8736.5  1.9384464e-18  1.4382123e-19  
8737.0  1.8675429e-18  1.4454206e-19  
8737.5  1.7222973e-18  1.4360049e-19  
8738.0  1.4876968e-18  1.4378598e-19  
8738.5  1.4107962e-18  1.4495468e-19  
8739.0  1.5286865e-18  1.4481949e-19  
8739.5  1.6503773e-18  1.4381432e-19  
8740.0  1.5418378e-18  1.4433022e-19  
8740.5  1.6450898e-18  1.4438313e-19  
8741.0  1.6388931e-18  1.4395807e-19  
8741.5  1.7796282e-18  1.4493222e-19  
8742.0  1.9617541e-18  1.4578731e-19  
8742.5  2.2072677e-18  1.4462889e-19  
8743.0  2.1790955e-18  1.4419466e-19  
8743.5  2.0996026e-18  1.4528849e-19  
8744.0  2.0370585e-18  1.4536398e-19  
8744.5  1.9433485e-18  1.4521424e-19  
8745.0  2.0139667e-18  1.463385e-19  
8745.5  2.3355476e-18  1.4666154e-19  
8746.0  2.4506696e-18  1.4525922e-19  
8746.5  2.2127761e-18  1.4605244e-19  
8747.0  2.1884523e-18  1.4714134e-19  
8747.5  2.0321749e-18  1.4618314e-19  
8748.0  1.8648296e-18  1.460629e-19  
8748.5  1.5250267e-18  1.4769106e-19  
8749.0  1.4638756e-18  1.4871505e-19  
8749.5  1.3441338e-18  1.4788438e-19  
8750.0  1.2697056e-18  1.4815046e-19  
8750.5  1.4649838e-18  1.4874003e-19  
8751.0  1.5722594e-18  1.4827454e-19  
8751.5  1.4956975e-18  1.4855699e-19  
8752.0  1.5853974e-18  1.4912456e-19  
8752.5  1.5164128e-18  1.4834932e-19  
8753.0  1.5504842e-18  1.4753217e-19  
8753.5  1.6335457e-18  1.4870654e-19  
8754.0  2.0387583e-18  1.490506e-19  
8754.5  2.0429117e-18  1.4780352e-19  
8755.0  1.5586786e-18  1.4780221e-19  
8755.5  2.1862956e-18  1.4828819e-19  
8756.0  2.7114894e-18  1.4727212e-19  
8756.5  1.9767306e-18  1.4657412e-19  
8757.0  1.7228592e-18  1.4762661e-19  
8757.5  2.0716394e-18  1.475784e-19  
8758.0  1.8591207e-18  1.4654518e-19  
8758.5  1.5968535e-18  1.4727937e-19  
8759.0  1.4398189e-18  1.4830145e-19  
8759.5  2.1060411e-18  1.4796142e-19  
8760.0  2.3931659e-18  1.4789543e-19  
8760.5  2.5273836e-18  1.4890695e-19  
8761.0  2.8194393e-18  1.4886337e-19  
8761.5  2.8657267e-18  1.4843221e-19  
8762.0  2.1553478e-18  1.4936244e-19  
8762.5  2.3824918e-18  1.4987606e-19  
8763.0  2.5579055e-18  1.4919559e-19  
8763.5  2.81637e-18  1.492905e-19  
8764.0  2.4271314e-18  1.5031843e-19  
8764.5  2.3760766e-18  1.5029098e-19  
8765.0  2.127837e-18  1.4940205e-19  
8765.5  2.2412822e-18  1.5003925e-19  
8766.0  3.3732269e-18  1.4971259e-19  
8766.5  3.7836002e-18  1.4882091e-19  
8767.0  3.6455674e-18  1.4904803e-19  
8767.5  3.3488794e-18  1.4965816e-19  
8768.0  2.9667845e-18  1.4885599e-19  
8768.5  2.8923489e-18  1.483316e-19  
8769.0  3.1537328e-18  1.4852685e-19  
8769.5  3.5600473e-18  1.4721511e-19  
8770.0  2.8816336e-18  1.4651536e-19  
8770.5  2.2724378e-18  1.4760969e-19  
8771.0  2.5024311e-18  1.4742577e-19  
8771.5  1.9560978e-18  1.4623179e-19  
8772.0  8.8854185e-19  1.4683896e-19  
8772.5  7.2236939e-19  1.4781498e-19  
8773.0  1.4513766e-18  1.4697236e-19  
8773.5  1.4289171e-18  1.4576932e-19  
8774.0  5.1242336e-20  1.4671535e-19  
8774.5  2.9795072e-19  1.4651206e-19  
8775.0  1.105017e-18  1.4521788e-19  
8775.5  1.3099222e-18  1.4596084e-19  
8776.0  5.4177592e-19  1.462757e-19  
8776.5  6.5638651e-19  1.4511191e-19  
8777.0  7.0092281e-19  1.4551241e-19  
8777.5  7.3662063e-19  1.4648873e-19  
8778.0  3.5512284e-19  1.4546474e-19  
8778.5  1.4636088e-18  1.4468261e-19  
8779.0  2.23247e-18  1.4533339e-19  
8779.5  1.2147223e-18  1.4618598e-19  
8780.0  1.0580714e-18  1.5033645e-19  
8780.5  1.6339095e-18  1.58851e-19  
8781.0  1.2581056e-18  1.6629235e-19  
8781.5  7.682467e-19  1.6842381e-19  
8782.0  1.2006092e-18  1.7213931e-19  
8782.5  1.6063311e-18  1.8071024e-19  
8783.0  1.2771162e-18  1.9138162e-19  
8783.5  1.399147e-18  2.0292624e-19  
8784.0  1.6459151e-18  2.0757541e-19  
8784.5  1.699585e-18  2.0852184e-19  
8785.0  1.7049868e-18  2.0871641e-19  
8785.5  1.7584804e-18  2.0904167e-19  
8786.0  1.7001362e-18  2.09039e-19  
8786.5  1.7247342e-18  2.076609e-19  
8787.0  1.7567282e-18  2.0443315e-19  
8787.5  1.7468171e-18  2.0388406e-19  
8788.0  1.3900056e-18  2.0615357e-19  
8788.5  7.8898365e-19  2.0904386e-19  
8789.0  6.036982e-19  2.1101843e-19  
8789.5  9.0142195e-19  2.1437577e-19  
8790.0  1.5071231e-18  2.1603594e-19  
8790.5  2.031806e-18  2.1591436e-19  
8791.0  2.0977052e-18  2.163322e-19  
8791.5  2.1992275e-18  2.1630497e-19  
8792.0  2.0487653e-18  2.1591585e-19  
8792.5  1.9883388e-18  2.1615921e-19  
8793.0  1.7091031e-18  2.1610906e-19  
8793.5  1.5581822e-18  2.1558636e-19  
8794.0  1.2114572e-18  2.1474389e-19  
8794.5  1.0240752e-18  2.1151386e-19  
8795.0  9.9297485e-19  2.0654821e-19  
8795.5  1.026378e-18  2.013179e-19  
8796.0  1.0512937e-18  1.8895465e-19  
8796.5  1.7263817e-18  1.7004118e-19  
8797.0  1.7085219e-18  1.5550501e-19  
8797.5  1.6786977e-18  1.5897607e-19  
8798.0  1.6607374e-18  1.7249018e-19  
8798.5  1.753283e-18  1.797627e-19  
8799.0  1.7134082e-18  2.1977269e-19  
8799.5  1.7720107e-18  1.9047221e-19  
8800.0  2.0957218e-18  2.0486616e-19  
8800.5  2.0443078e-18  2.1906673e-19  
8801.0  1.9296653e-18  2.2361685e-19  
8801.5  1.8513405e-18  2.2443005e-19  
8802.0  1.4765166e-18  2.2422902e-19  
8802.5  1.3415653e-18  2.2435243e-19  
8803.0  1.4991213e-18  2.2478616e-19  
8803.5  1.9933916e-18  2.2458095e-19  
8804.0  2.1383095e-18  2.224542e-19  
8804.5  2.1990251e-18  2.1723117e-19  
8805.0  2.0164119e-18  2.122615e-19  
8805.5  1.8880121e-18  2.0932076e-19  
8806.0  1.7241277e-18  2.0540524e-19  
8806.5  1.8867535e-18  1.893867e-19  
8807.0  1.8001176e-18  1.6491742e-19  
8807.5  1.7595337e-18  1.5005321e-19  
8808.0  1.8015072e-18  1.4796426e-19  
8808.5  1.8931768e-18  1.4718728e-19  
8809.0  1.8482981e-18  1.4639325e-19  
8809.5  1.7652672e-18  1.4723837e-19  
8810.0  1.8979757e-18  1.4755906e-19  
8810.5  1.9932366e-18  1.4594228e-19  
8811.0  2.0091325e-18  1.4707094e-19  
8811.5  2.2396337e-18  1.4943614e-19  
8812.0  2.3843705e-18  1.5131074e-19  
8812.5  2.4534348e-18  1.5974694e-19  
8813.0  2.4470545e-18  1.7317222e-19  
8813.5  2.2515426e-18  1.8043161e-19  
8814.0  2.0315056e-18  1.8180128e-19  
8814.5  1.8957182e-18  1.8235085e-19  
8815.0  1.80741e-18  1.8323328e-19  
8815.5  1.5091373e-18  1.8352277e-19  
8816.0  1.0538446e-18  1.8307539e-19  
8816.5  1.1645489e-18  1.8338273e-19  
8817.0  1.5328031e-18  1.8341174e-19  
8817.5  1.8954157e-18  1.8283942e-19  
8818.0  2.0086301e-18  1.8262714e-19  
8818.5  1.8838085e-18  1.8150175e-19  
8819.0  1.7244972e-18  1.756666e-19  
8819.5  1.5230356e-18  1.6486552e-19  
8820.0  1.4219044e-18  1.5279339e-19  
8820.5  1.4012559e-18  1.4758717e-19  
8821.0  1.6181582e-18  1.4634954e-19  
8821.5  2.0720957e-18  1.4769821e-19  
8822.0  1.8900505e-18  1.4745106e-19  
8822.5  1.6780977e-18  1.466285e-19  
8823.0  1.9697194e-18  1.47285e-19  
8823.5  1.9164537e-18  1.478924e-19  
8824.0  2.3955315e-18  1.4705607e-19  
8824.5  3.8593944e-19  1.47078e-19  
8825.0  1.0111158e-18  1.4823664e-19  
8825.5  2.2747319e-18  1.4735957e-19  
8826.0  2.2470943e-18  1.4672529e-19  
8826.5  3.1160156e-18  1.4789737e-19  
8827.0  4.7065841e-18  1.4758149e-19  
8827.5  5.7026142e-18  1.4612259e-19  
8828.0  6.565283e-18  1.4663398e-19  
8828.5  6.1074815e-18  1.4748677e-19  
8829.0  5.4914688e-18  1.4659262e-19  
8829.5  2.8794082e-18  1.4641348e-19  
8830.0  3.0642461e-18  1.4734243e-19  
8830.5  3.5092655e-18  1.4742557e-19  
8831.0  2.4038807e-18  1.4752642e-19  
8831.5  1.9562798e-18  1.4968846e-19  
8832.0  1.8985484e-18  1.5190639e-19  
8832.5  1.8132466e-18  1.521758e-19  
8833.0  2.004847e-18  1.5241476e-19  
8833.5  2.9470902e-18  1.537863e-19  
8834.0  2.4021929e-18  1.5325416e-19  
8834.5  2.6717941e-18  1.5259195e-19  
8835.0  2.6534269e-18  1.5347979e-19  
8835.5  3.1987374e-18  1.534516e-19  
8836.0  2.6077803e-18  1.527213e-19  
8836.5  2.2786882e-18  1.5330409e-19  
8837.0  1.6855973e-18  1.5394303e-19  
8837.5  1.860427e-18  1.521511e-19  
8838.0  1.0882334e-18  1.5028687e-19  
8838.5  1.4686893e-18  1.493732e-19  
8839.0  1.9748562e-18  1.4739131e-19  
8839.5  1.4675454e-18  1.4604797e-19  
8840.0  3.9748395e-19  1.4681519e-19  
8840.5  1.6721508e-18  1.4651274e-19  
8841.0  1.8784358e-18  1.4512083e-19  
8841.5  1.7176356e-18  1.4578999e-19  
8842.0  1.544758e-18  1.4740379e-19  
8842.5  1.5478592e-18  1.4744947e-19  
8843.0  1.476359e-18  1.4662581e-19  
8843.5  1.3439413e-18  1.4748883e-19  
8844.0  1.6471704e-18  1.4779851e-19  
8844.5  1.6640106e-18  1.4698399e-19  
8845.0  1.803675e-18  1.4765801e-19  
8845.5  2.1514527e-18  1.4909063e-19  
8846.0  2.3551625e-18  1.4959856e-19  
8846.5  2.2500064e-18  1.52831e-19  
8847.0  2.0208171e-18  1.6316932e-19  
8847.5  1.6448159e-18  1.7277713e-19  
8848.0  1.8758998e-18  1.8493917e-19  
8848.5  1.6070648e-18  2.1161928e-19  
8849.0  1.5208042e-18  2.4436879e-19  
8849.5  1.3793279e-18  2.5959846e-19  
8850.0  1.7722683e-18  2.6267373e-19  
8850.5  2.0326954e-18  2.633493e-19  
8851.0  2.0077815e-18  2.6325489e-19  
8851.5  1.9972086e-18  2.636285e-19  
8852.0  1.4939417e-18  2.6420526e-19  
8852.5  1.0201588e-18  2.6464222e-19  
8853.0  9.7575656e-19  2.6489995e-19  
8853.5  8.8710363e-19  2.6366241e-19  
8854.0  1.0229226e-18  2.6108805e-19  
8854.5  1.1008399e-18  2.5737839e-19  
8855.0  9.75339e-19  2.4718133e-19  
8855.5  1.3299558e-18  2.1540404e-19  
8856.0  1.5012099e-18  1.8550273e-19  
8856.5  1.6513747e-18  1.7311161e-19  
8857.0  1.5854851e-18  1.7369505e-19  
8857.5  1.4041033e-18  1.7912379e-19  
8858.0  1.3050548e-18  1.9568535e-19  
8858.5  1.2334221e-18  2.108079e-19  
8859.0  1.3791543e-18  2.1775072e-19  
8859.5  1.6001695e-18  2.184159e-19  
8860.0  1.7164354e-18  2.182127e-19  
8860.5  1.9131767e-18  2.1830791e-19  
8861.0  1.8086044e-18  2.1717834e-19  
8861.5  1.8498915e-18  2.1545551e-19  
8862.0  2.083453e-18  2.1413701e-19  
8862.5  2.074581e-18  2.1340098e-19  
8863.0  2.057521e-18  2.1272482e-19  
8863.5  1.8073305e-18  2.1207178e-19  
8864.0  1.8601827e-18  2.0911189e-19  
8864.5  1.5585314e-18  1.9653941e-19  
8865.0  4.5750167e-19  1.7201565e-19  
8865.5  -3.5546081e-19  1.5844111e-19  
8866.0  -1.9872823e-19  1.5278222e-19  
8866.5  1.6580922e-19  1.5010629e-19  
8867.0  6.4666747e-19  1.5100348e-19  
8867.5  1.3182584e-18  1.5289613e-19  
8868.0  1.2654923e-18  1.5257836e-19  
8868.5  8.5232598e-19  1.5238334e-19  
8869.0  6.1866692e-19  1.5380056e-19  
8869.5  9.0174668e-19  1.5365005e-19  
8870.0  9.0551819e-19  1.5311552e-19  
8870.5  8.0017952e-19  1.5564886e-19  
8871.0  1.0463487e-18  1.6082229e-19  
8871.5  1.3346824e-18  1.6858487e-19  
8872.0  1.4694248e-18  1.7572303e-19  
8872.5  1.6628081e-18  1.7983223e-19  
8873.0  2.0982243e-18  1.8007413e-19  
8873.5  1.9432287e-18  1.7863546e-19  
8874.0  1.9949316e-18  1.783367e-19  
8874.5  2.1827921e-18  1.7798518e-19  
8875.0  2.2108075e-18  1.7764186e-19  
8875.5  1.9322561e-18  1.7755643e-19  
8876.0  1.7093743e-18  1.7756325e-19  
8876.5  1.5794247e-18  1.770623e-19  
8877.0  1.4442707e-18  1.7617991e-19  
8877.5  1.3948737e-18  1.7358114e-19  
8878.0  1.390707e-18  1.6661746e-19  
8878.5  1.1488147e-18  1.552627e-19  
8879.0  1.218432e-18  1.5071686e-19  
8879.5  1.2347336e-18  1.4943144e-19  
8880.0  1.7505319e-18  1.4794235e-19  
8880.5  1.9310371e-18  1.4863671e-19  
8881.0  1.8506346e-18  1.4945996e-19  
8881.5  1.9753501e-18  1.4876838e-19  
8882.0  2.7431553e-18  1.4867674e-19  
8882.5  3.3579354e-18  1.4963319e-19  
8883.0  1.6151991e-18  1.4984597e-19  
8883.5  1.1656934e-18  1.4923567e-19  
8884.0  1.3491232e-18  1.5082575e-19  
8884.5  9.2743203e-19  1.5301994e-19  
8885.0  1.2352836e-18  1.5338325e-19  
8885.5  1.4834796e-18  1.5403648e-19  
8886.0  1.1338625e-18  1.5481675e-19  
8886.5  7.7677031e-19  1.5436875e-19  
8887.0  3.4464546e-19  1.5409851e-19  
8887.5  8.1093168e-19  1.5540018e-19  
8888.0  6.1297225e-20  1.5682545e-19  
8888.5  1.0381675e-19  1.6055833e-19  
8889.0  1.232822e-18  1.7220574e-19  
8889.5  1.1714752e-18  1.8934249e-19  
8890.0  1.2223166e-18  1.9626289e-19  
8890.5  6.6805712e-19  1.9686891e-19  
8891.0  1.1741741e-18  1.9690268e-19  
8891.5  1.7640758e-18  1.9653649e-19  
8892.0  2.0447913e-18  1.9602153e-19  
8892.5  2.2004713e-18  1.9621096e-19  
8893.0  2.1463019e-18  1.9634914e-19  
8893.5  1.8066149e-18  1.9563453e-19  
8894.0  1.6397812e-18  1.9515542e-19  
8894.5  1.774878e-18  1.9532663e-19  
8895.0  2.2699731e-18  1.9336201e-19  
8895.5  2.2621458e-18  1.8504998e-19  
8896.0  2.2198082e-18  1.6940768e-19  
8896.5  1.8241576e-18  1.5369731e-19  
8897.0  1.5796738e-18  1.4725808e-19  
8897.5  1.4820641e-18  1.4687171e-19  
8898.0  1.3506241e-18  1.4774192e-19  
8898.5  1.0908079e-18  1.4651557e-19  
8899.0  1.5377017e-18  1.4597179e-19  
8899.5  2.0924241e-18  1.468384e-19  
8900.0  2.6685035e-18  1.4668191e-19  
8900.5  2.2271265e-18  1.4564124e-19  
8901.0  2.1091543e-18  1.459205e-19  
8901.5  2.2262918e-18  1.4660974e-19  
8902.0  2.0502545e-18  1.4601322e-19  
8902.5  1.8742248e-18  1.4612744e-19  
8903.0  1.884533e-18  1.4757971e-19  
8903.5  1.4901195e-18  1.4684813e-19  
8904.0  1.3774434e-18  1.4637321e-19  
8904.5  9.9630962e-19  1.4771258e-19  
8905.0  1.4928128e-18  1.4854873e-19  
8905.5  1.2600437e-18  1.4799447e-19  
8906.0  1.2793513e-18  1.5064409e-19  
8906.5  1.4898748e-18  1.5697088e-19  
8907.0  1.7189561e-18  1.7521737e-19  
8907.5  1.7868781e-18  2.0839858e-19  
8908.0  1.7777212e-18  2.3416135e-19  
8908.5  1.9121143e-18  2.4140584e-19  
8909.0  1.4256118e-18  2.4204569e-19  
8909.5  1.348522e-18  2.4281763e-19  
8910.0  1.6669831e-18  2.4358353e-19  
8910.5  1.8965947e-18  2.4370911e-19  
8911.0  1.7881736e-18  2.439597e-19  
8911.5  1.4620834e-18  2.4431197e-19  
8912.0  1.4203699e-18  2.439129e-19  
8912.5  1.7755342e-18  2.4378888e-19  
8913.0  1.8478572e-18  2.4334547e-19  
8913.5  1.7055249e-18  2.3868434e-19  
8914.0  2.2285067e-18  2.1662713e-19  
8914.5  3.2611531e-18  1.8383639e-19  
8915.0  3.1078763e-18  1.6009028e-19  
8915.5  2.5434592e-18  1.5429031e-19  
8916.0  5.3954731e-18  1.5268769e-19  
8916.5  8.953978e-18  1.5293643e-19  
8917.0  5.0669289e-18  1.5300134e-19  
8917.5  3.6362428e-18  1.5239257e-19  
8918.0  4.2116292e-18  1.5256233e-19  
8918.5  6.0531796e-18  1.5299787e-19  
8919.0  5.6988164e-18  1.528151e-19  
8919.5  5.7756334e-18  1.5347058e-19  
8920.0  5.2886133e-18  1.5458746e-19  
8920.5  4.6281427e-18  1.5390916e-19  
8921.0  3.5398126e-18  1.5403929e-19  
8921.5  3.7472343e-18  1.5481196e-19  
8922.0  3.799265e-18  1.5487113e-19  
8922.5  2.8643859e-18  1.5433741e-19  
8923.0  2.6907861e-19  1.5533314e-19  
8923.5  2.0065664e-18  1.5640418e-19  
8924.0  2.9963718e-18  1.5982791e-19  
8924.5  1.8159616e-18  1.7321118e-19  
8925.0  1.7805966e-18  1.9514225e-19  
8925.5  1.8907753e-18  2.0514027e-19  
8926.0  2.1132499e-18  2.0754784e-19  
8926.5  1.90033e-18  2.0892152e-19  
8927.0  2.068521e-18  2.0970876e-19  
8927.5  1.757791e-18  2.0935821e-19  
8928.0  1.8835255e-18  2.0920942e-19  
8928.5  2.1566852e-18  2.0939484e-19  
8929.0  2.4627454e-18  2.0956587e-19  
8929.5  2.4859625e-18  2.0946003e-19  
8930.0  2.3800849e-18  2.0993282e-19  
8930.5  2.2268293e-18  2.0884974e-19  
8931.0  2.2043704e-18  2.0142362e-19  
8931.5  2.0249383e-18  1.8474557e-19  
8932.0  2.1404103e-18  1.6632597e-19  
8932.5  2.475535e-18  1.6071673e-19  
8933.0  2.5395828e-18  1.5930107e-19  
8933.5  3.0318175e-18  1.5875214e-19  
8934.0  3.1688693e-18  1.5723394e-19  
8934.5  3.2574019e-18  1.5680243e-19  
8935.0  2.9459929e-18  1.5809439e-19  
8935.5  2.5426719e-18  1.5874621e-19  
8936.0  2.5276261e-18  1.5756516e-19  
8936.5  2.6616863e-18  1.5660679e-19  
8937.0  2.6409126e-18  1.5629642e-19  
8937.5  2.5044125e-18  1.558015e-19  
8938.0  2.7167117e-18  1.5481417e-19  
8938.5  2.8373839e-18  1.5553223e-19  
8939.0  2.2720309e-18  1.5590744e-19  
8939.5  2.3620438e-18  1.5600052e-19  
8940.0  3.1092922e-18  1.5888782e-19  
8940.5  3.2047063e-18  1.7065427e-19  
8941.0  2.6827985e-18  2.0216427e-19  
8941.5  2.1746429e-18  2.7361689e-19  
8942.0  2.173599e-18  2.5587499e-19  
8942.5  2.0858101e-18  2.5961046e-19  
8943.0  1.9380511e-18  2.602626e-19  
8943.5  2.5730156e-18  2.6103284e-19  
8944.0  2.7534646e-18  2.6122885e-19  
8944.5  2.521075e-18  2.6112404e-19  
8945.0  1.8137948e-18  2.6127151e-19  
8945.5  1.3032634e-18  2.612204e-19  
8946.0  1.2885806e-18  2.6108024e-19  
8946.5  1.1018702e-18  2.6082422e-19  
8947.0  1.6119125e-18  2.5842224e-19  
8947.5  2.637182e-18  2.473766e-19  
8948.0  2.8182839e-18  2.1467203e-19  
8948.5  2.5972757e-18  1.8165181e-19  
8949.0  2.3460818e-18  1.6549439e-19  
8949.5  2.1212322e-18  1.6245855e-19  
8950.0  2.0376069e-18  1.6169258e-19  
8950.5  2.1346281e-18  1.6252563e-19  
8951.0  2.1532992e-18  1.62689e-19  
8951.5  2.0852002e-18  1.6247272e-19  
8952.0  2.1336674e-18  1.6277211e-19  
8952.5  1.9865507e-18  1.6178597e-19  
8953.0  1.9735144e-18  1.6128401e-19  
8953.5  2.2285581e-18  1.6209237e-19  
8954.0  2.6359403e-18  1.6220171e-19  
8954.5  2.7785177e-18  1.6105504e-19  
8955.0  3.6218709e-18  1.6042544e-19  
8955.5  4.6370845e-18  1.6113731e-19  
8956.0  4.9346854e-18  1.6029433e-19  
8956.5  3.7264674e-18  1.5817874e-19  
8957.0  2.4084716e-18  1.5889962e-19  
8957.5  1.513992e-18  1.5965063e-19  
8958.0  9.6005923e-19  1.5860803e-19  
8958.5  8.5997013e-19  1.5917724e-19  
8959.0  1.9563263e-18  1.5969376e-19  
8959.5  3.1217459e-18  1.5934183e-19  
8960.0  2.3168968e-18  1.5930702e-19  
8960.5  2.4453297e-18  1.5952775e-19  
8961.0  5.3247597e-18  1.597484e-19  
8961.5  3.5602407e-18  1.5961844e-19  
8962.0  1.348777e-18  1.6002037e-19  
8962.5  2.2644285e-18  1.6054969e-19  
8963.0  3.0848313e-18  1.5985645e-19  
8963.5  2.8421882e-18  1.6017451e-19  
8964.0  2.500946e-18  1.6234991e-19  
8964.5  2.5825776e-18  1.6912532e-19  
8965.0  2.4144461e-18  1.872089e-19  
8965.5  2.4546558e-18  2.0310227e-19  
8966.0  2.6260388e-18  2.0926551e-19  
8966.5  2.5189184e-18  2.091286e-19  
8967.0  2.453935e-18  2.0991189e-19  
8967.5  2.265573e-18  2.1050389e-19  
8968.0  2.3280936e-18  2.1003569e-19  
8968.5  2.2604672e-18  2.1049384e-19  
8969.0  2.4008953e-18  2.1088692e-19  
8969.5  2.770457e-18  2.1097315e-19  
8970.0  2.7359218e-18  2.1019489e-19  
8970.5  2.6570253e-18  2.0957784e-19  
8971.0  2.4115049e-18  2.0725964e-19  
8971.5  2.4293487e-18  1.9425375e-19  
8972.0  2.1650062e-18  1.7576002e-19  
8972.5  2.1457144e-18  1.6358231e-19  
8973.0  2.0182671e-18  1.6045976e-19  
8973.5  2.1173284e-18  1.5910818e-19  
8974.0  2.2514271e-18  1.5940668e-19  
8974.5  2.5285537e-18  1.596176e-19  
8975.0  3.2716787e-18  1.5892215e-19  
8975.5  3.1970041e-18  1.5884823e-19  
8976.0  2.8526413e-18  1.5943896e-19  
8976.5  2.5128883e-18  1.594202e-19  
8977.0  2.2344057e-18  1.599073e-19  
8977.5  2.0651776e-18  1.6128211e-19  
8978.0  1.6344434e-18  1.6201025e-19  
8978.5  1.4281042e-18  1.6419923e-19  
8979.0  1.3627688e-18  1.7581295e-19  
8979.5  1.4538157e-18  2.0547263e-19  
8980.0  1.5054901e-18  2.3535156e-19  
8980.5  1.5191398e-18  2.5047911e-19  
8981.0  1.5577204e-18  2.540679e-19  
8981.5  1.8600585e-18  2.5450956e-19  
8982.0  2.2725908e-18  2.5422273e-19  
8982.5  2.4136843e-18  2.5475686e-19  
8983.0  2.5436383e-18  2.5514398e-19  
8983.5  2.6488162e-18  2.5481447e-19  
8984.0  3.0486057e-18  2.5522281e-19  
8984.5  1.8118311e-18  2.5550493e-19  
8985.0  1.5652137e-18  2.5496126e-19  
8985.5  1.8361404e-18  2.5250225e-19  
8986.0  1.5530687e-18  2.3906567e-19  
8986.5  1.2027307e-18  2.1167039e-19  
8987.0  9.782452e-19  1.7924128e-19  
8987.5  1.0394419e-18  1.6771118e-19  
8988.0  1.22256e-18  1.6472507e-19  
8988.5  1.3523064e-18  1.6305714e-19  
8989.0  1.5676925e-18  1.6269347e-19  
8989.5  1.9982698e-18  1.6349688e-19  
8990.0  2.1374051e-18  1.6254119e-19  
8990.5  1.8683492e-18  1.6214595e-19  
8991.0  1.8459954e-18  1.6376874e-19  
8991.5  1.7340047e-18  1.6394461e-19  
8992.0  1.2813985e-18  1.6344991e-19  
8992.5  1.4235826e-18  1.6438816e-19  
8993.0  1.7919019e-18  1.6601311e-19  
8993.5  1.9524081e-18  1.656052e-19  
8994.0  1.6631854e-18  1.6602262e-19  
8994.5  1.7331225e-18  1.6782799e-19  
8995.0  2.0668929e-18  1.677595e-19  
8995.5  2.424579e-18  1.6653054e-19  
8996.0  3.4615759e-18  1.6701744e-19  
8996.5  4.7205789e-18  1.6824951e-19  
8997.0  4.8598729e-18  1.6738308e-19  
8997.5  1.6030139e-18  1.6662847e-19  
8998.0  3.1774816e-18  1.6730369e-19  
8998.5  2.5392975e-18  1.6760152e-19  
8999.0  5.5852137e-19  1.66957e-19  
8999.5  4.9381826e-19  1.671698e-19  
9000.0  1.8470496e-18  1.9517055e-19  
9000.5  2.7278339e-18  1.9394141e-19  
9001.0  2.9016787e-18  1.6833456e-19  
9001.5  3.1602699e-18  1.6877404e-19  
9002.0  3.2302473e-18  1.6723693e-19  
9002.5  2.1749682e-18  1.6787259e-19  
9003.0  1.785577e-18  1.7035768e-19  
9003.5  1.9269754e-18  1.70709e-19  
9004.0  1.8118721e-18  1.7098477e-19  
9004.5  1.3278077e-18  1.7254584e-19  
9005.0  7.1572252e-19  1.7324243e-19  
9005.5  1.6358493e-18  1.7252657e-19  
9006.0  1.945522e-18  1.7251594e-19  
9006.5  1.6001097e-18  1.7343769e-19  
9007.0  1.6859565e-18  1.7319393e-19  
9007.5  1.7598927e-18  1.7413877e-19  
9008.0  1.7958804e-18  1.7683958e-19  
9008.5  1.7725809e-18  1.7747526e-19  
9009.0  1.7700271e-18  1.7685391e-19  
9009.5  1.7268463e-18  1.813714e-19  
9010.0  1.9268198e-18  1.9541406e-19  
9010.5  2.0271861e-18  2.053593e-19  
9011.0  1.8287915e-18  2.0918489e-19  
9011.5  1.8050694e-18  2.1075869e-19  
9012.0  1.8169129e-18  2.1042435e-19  
9012.5  2.1153002e-18  2.1002742e-19  
9013.0  2.30468e-18  2.1097751e-19  
9013.5  2.2818753e-18  2.1120276e-19  
9014.0  2.152179e-18  2.1075542e-19  
9014.5  2.0181926e-18  2.1174143e-19  
9015.0  1.9406198e-18  2.1306466e-19  
9015.5  2.0144192e-18  2.1246481e-19  
9016.0  2.004285e-18  2.0976681e-19  
9016.5  2.0203433e-18  1.9946706e-19  
9017.0  2.1359862e-18  1.8619291e-19  
9017.5  2.166773e-18  1.7681879e-19  
9018.0  2.2422709e-18  1.7607366e-19  
9018.5  2.2537663e-18  1.7703204e-19  
9019.0  2.303689e-18  1.7629993e-19  
9019.5  1.965771e-18  1.7692157e-19  
9020.0  1.9379075e-18  1.7866314e-19  
9020.5  1.7585794e-18  1.7774091e-19  
9021.0  1.7320489e-18  1.7633059e-19  
9021.5  1.5420111e-18  1.7854463e-19  
9022.0  1.4716661e-18  1.829246e-19  
9022.5  1.3068171e-18  2.3397946e-19  
9023.0  1.1957324e-18  2.1967566e-19  
9023.5  1.3752882e-18  2.3893731e-19  
9024.0  1.6408293e-18  2.4515291e-19  
9024.5  1.7044153e-18  2.4742688e-19  
9025.0  1.9239801e-18  2.4852259e-19  
9025.5  1.8993922e-18  2.493447e-19  
9026.0  1.8131423e-18  2.4930519e-19  
9026.5  1.8676979e-18  2.4932954e-19  
9027.0  1.9640584e-18  2.4957093e-19  
9027.5  2.3681373e-18  2.4973201e-19  
9028.0  1.705274e-18  2.4984752e-19  
9028.5  1.860765e-18  2.49158e-19  
9029.0  2.0506996e-18  2.431439e-19  
9029.5  2.2532925e-18  2.2555522e-19  
9030.0  2.4062786e-18  2.0044605e-19  
9030.5  2.2586603e-18  1.8325851e-19  
9031.0  2.0518054e-18  1.7683895e-19  
9031.5  2.0063118e-18  1.7636157e-19  
9032.0  2.0405153e-18  1.7775383e-19  
9032.5  2.1833401e-18  1.7677942e-19  
9033.0  2.0160809e-18  1.760243e-19  
9033.5  2.0631505e-18  1.7655127e-19  
9034.0  2.1211149e-18  1.758063e-19  
9034.5  2.4328664e-18  1.7520482e-19  
9035.0  2.3084223e-18  1.7672101e-19  
9035.5  1.8364825e-18  1.7690828e-19  
9036.0  1.831416e-18  1.7508757e-19  
9036.5  2.1028466e-18  1.7563336e-19  
9037.0  1.8294277e-18  1.7688281e-19  
9037.5  1.8728763e-18  1.7577827e-19  
9038.0  1.9484194e-18  1.7506049e-19  
9038.5  2.235728e-18  1.7602994e-19  
9039.0  2.4235556e-18  1.7506253e-19  
9039.5  2.329175e-18  1.7356509e-19  
9040.0  2.0934278e-18  1.7402446e-19  
9040.5  1.9773393e-18  1.747633e-19  
9041.0  1.9598899e-18  1.7397745e-19  
9041.5  2.0185531e-18  1.7364784e-19  
9042.0  2.2203895e-18  1.7466555e-19  
9042.5  2.2634551e-18  1.7454667e-19  
9043.0  1.8355318e-18  1.752179e-19  
9043.5  1.6675012e-18  1.7686534e-19  
9044.0  1.6446302e-18  1.770997e-19  
9044.5  1.4355626e-18  1.7543018e-19  
9045.0  1.0605513e-18  1.7586247e-19  
9045.5  7.9490357e-19  1.7622313e-19  
9046.0  1.0427844e-18  1.7532649e-19  
9046.5  9.5823296e-19  1.7431158e-19  
9047.0  7.7640255e-19  1.7461157e-19  
9047.5  1.0379236e-18  1.7393622e-19  
9048.0  1.296599e-18  1.7172864e-19  
9048.5  1.5840137e-18  1.7169572e-19  
9049.0  1.6292799e-18  1.7210998e-19  
9049.5  2.1207644e-18  1.7006391e-19  
9050.0  2.3542636e-18  1.7022215e-19  
9050.5  2.4653953e-18  1.7179626e-19  
9051.0  2.0337111e-18  1.7077309e-19  
9051.5  1.7737177e-18  1.7032495e-19  
9052.0  1.7129327e-18  1.7161534e-19  
9052.5  1.5908525e-18  2.0011724e-19  
9053.0  1.6556174e-18  1.690201e-19  
9053.5  2.250016e-18  1.7016216e-19  
9054.0  2.2549113e-18  1.7164469e-19  
9054.5  2.1787829e-18  1.7024742e-19  
9055.0  2.1682902e-18  1.6951063e-19  
9055.5  2.2438924e-18  1.7037891e-19  
9056.0  2.3843754e-18  1.6926601e-19  
9056.5  2.1679589e-18  1.6706314e-19  
9057.0  2.0174722e-18  1.6644826e-19  
9057.5  1.8013172e-18  1.664205e-19  
9058.0  1.8024265e-18  1.6470549e-19  
9058.5  1.652598e-18  1.647925e-19  
9059.0  1.8928866e-18  1.6784406e-19  
9059.5  1.7122706e-18  1.7359885e-19  
9060.0  1.9491616e-18  1.8215033e-19  
9060.5  2.039599e-18  1.8699712e-19  
9061.0  2.325577e-18  1.8788527e-19  
9061.5  2.1793266e-18  1.8706139e-19  
9062.0  1.9845748e-18  1.8720575e-19  
9062.5  2.0624489e-18  1.8745357e-19  
9063.0  1.9947184e-18  1.8647063e-19  
9063.5  1.6227757e-18  1.8618322e-19  
9064.0  1.6656884e-18  1.8692601e-19  
9064.5  1.8174291e-18  1.8627796e-19  
9065.0  1.83301e-18  1.853292e-19  
9065.5  2.1106057e-18  1.8497791e-19  
9066.0  2.3225528e-18  1.8159672e-19  
9066.5  2.4071483e-18  1.7112995e-19  
9067.0  2.2509474e-18  1.646096e-19  
9067.5  2.0896795e-18  1.6421048e-19  
9068.0  2.0025244e-18  1.6278006e-19  
9068.5  1.7754501e-18  1.6157323e-19  
9069.0  1.819498e-18  1.6264238e-19  
9069.5  2.1859437e-18  1.6315754e-19  
9070.0  2.0449371e-18  1.6345527e-19  
9070.5  1.9299201e-18  1.6888442e-19  
9071.0  1.6481553e-18  1.8219636e-19  
9071.5  1.4985422e-18  1.9295001e-19  
9072.0  1.1258437e-18  1.9966356e-19  
9072.5  1.33537e-18  2.0277272e-19  
9073.0  1.803946e-18  2.0297851e-19  
9073.5  2.1934272e-18  2.0292267e-19  
9074.0  2.3876612e-18  2.0354579e-19  
9074.5  2.3447635e-18  2.0341219e-19  
9075.0  2.1032924e-18  2.0354795e-19  
9075.5  1.7479429e-18  2.0459905e-19  
9076.0  1.7390631e-18  2.0469558e-19  
9076.5  1.8482301e-18  2.037848e-19  
9077.0  1.9242224e-18  2.0200681e-19  
9077.5  1.8880021e-18  1.9488103e-19  
9078.0  1.5847671e-18  1.834117e-19  
9078.5  1.5307859e-18  1.71281e-19  
9079.0  1.4864311e-18  1.681434e-19  
9079.5  1.7697181e-18  1.6823194e-19  
9080.0  1.795149e-18  1.6720922e-19  
9080.5  1.5081978e-18  1.6734795e-19  
9081.0  1.6094849e-18  1.6905369e-19  
9081.5  1.70983e-18  1.6824549e-19  
9082.0  2.0174641e-18  1.6768777e-19  
9082.5  2.1927274e-18  1.6881853e-19  
9083.0  2.5702927e-18  1.6962024e-19  
9083.5  2.4427938e-18  1.6881815e-19  
9084.0  2.2200943e-18  1.6981803e-19  
9084.5  1.9531377e-18  1.7016505e-19  
9085.0  1.6277523e-18  1.6903399e-19  
9085.5  1.3697243e-18  1.6888449e-19  
9086.0  1.4979613e-18  1.7169644e-19  
9086.5  1.716198e-18  1.7210705e-19  
9087.0  1.8120691e-18  1.7172115e-19  
9087.5  1.7768095e-18  1.7451412e-19  
9088.0  1.8618708e-18  1.7570163e-19  
9088.5  2.0786515e-18  1.7427059e-19  
9089.0  2.0778957e-18  1.7554306e-19  
9089.5  1.8828191e-18  1.7724856e-19  
9090.0  1.7518066e-18  1.7701997e-19  
9090.5  1.6827792e-18  1.7857443e-19  
9091.0  1.7629389e-18  1.8071245e-19  
9091.5  1.9935737e-18  1.814448e-19  
9092.0  1.9812015e-18  1.8107916e-19  
9092.5  1.9271307e-18  1.8207936e-19  
9093.0  2.0127965e-18  1.826208e-19  
9093.5  1.8734473e-18  1.8082191e-19  
9094.0  1.8074239e-18  1.8034894e-19  
9094.5  1.5947897e-18  1.8212622e-19  
9095.0  1.6793096e-18  1.8123695e-19  
9095.5  2.0557904e-18  1.7994216e-19  
9096.0  1.9569033e-18  1.8104327e-19  
9096.5  1.9996787e-18  1.8061913e-19  
9097.0  1.7717717e-18  1.7787796e-19  
9097.5  1.8364608e-18  1.7817575e-19  
9098.0  1.9314621e-18  1.7995125e-19  
9098.5  2.1544497e-18  1.7964119e-19  
9099.0  2.1030098e-18  1.7852693e-19  
9099.5  2.0988873e-18  1.7911497e-19  
9100.0  1.7666527e-18  1.7832427e-19  
9100.5  1.6367665e-18  1.768483e-19  
9101.0  1.5150482e-18  1.7826015e-19  
9101.5  1.356085e-18  1.7900624e-19  
9102.0  1.205356e-18  1.7793401e-19  
9102.5  1.3519011e-18  1.7782807e-19  
9103.0  1.6022893e-18  1.787297e-19  
9103.5  1.750243e-18  1.7752712e-19  
9104.0  1.8010949e-18  1.763715e-19  
9104.5  1.9061126e-18  1.7873554e-19  
9105.0  2.0362248e-18  1.7922838e-19  
9105.5  2.0581441e-18  1.7740801e-19  
9106.0  1.8620826e-18  1.782137e-19  
9106.5  2.1928827e-18  1.7971612e-19  
9107.0  2.0102217e-18  1.7968308e-19  
9107.5  1.5958041e-18  1.7967344e-19  
9108.0  1.433483e-18  1.8146704e-19  
9108.5  1.7084063e-18  1.8147656e-19  
9109.0  1.9140222e-18  1.7969099e-19  
9109.5  2.6831722e-18  1.8020501e-19  
9110.0  2.551219e-18  1.8085221e-19  
9110.5  2.614769e-18  1.795012e-19  
9111.0  2.4424087e-18  1.7937024e-19  
9111.5  2.2360996e-18  1.8055496e-19  
9112.0  2.1262079e-18  1.7932923e-19  
9112.5  1.8123278e-18  1.7829818e-19  
9113.0  1.7553844e-18  1.7965495e-19  
9113.5  1.3882202e-18  1.8125989e-19  
9114.0  1.512938e-18  1.8374037e-19  
9114.5  1.3694547e-18  1.8846246e-19  
9115.0  1.5956051e-18  1.9267604e-19  
9115.5  1.881348e-18  1.9302964e-19  
9116.0  1.9563398e-18  1.9298009e-19  
9116.5  2.173431e-18  1.9418855e-19  
9117.0  1.8985777e-18  1.9383926e-19  
9117.5  1.6997074e-18  1.9286256e-19  
9118.0  1.3349631e-18  1.9361921e-19  
9118.5  1.2234524e-18  1.9366468e-19  
9119.0  1.3808688e-18  1.9257354e-19  
9119.5  1.5612014e-18  1.9232302e-19  
9120.0  1.6696675e-18  1.9288993e-19  
9120.5  1.8262718e-18  1.8952249e-19  
9121.0  1.6135665e-18  1.8308656e-19  
9121.5  1.7199309e-18  1.8056286e-19  
9122.0  1.9646559e-18  1.7785371e-19  
9122.5  2.1174996e-18  1.7536039e-19  
9123.0  2.1711912e-18  1.7684826e-19  
9123.5  2.6420687e-18  1.8006015e-19  
9124.0  2.1205413e-18  1.8392543e-19  
9124.5  2.1375325e-18  1.8996516e-19  
9125.0  1.943401e-18  1.970192e-19  
9125.5  2.1746627e-18  1.9986931e-19  
9126.0  2.3224348e-18  1.9959543e-19  
9126.5  2.0620309e-18  2.0011178e-19  
9127.0  2.0272368e-18  2.0009683e-19  
9127.5  1.7680265e-18  1.988797e-19  
9128.0  1.4968036e-18  1.9922652e-19  
9128.5  1.4132401e-18  1.9963858e-19  
9129.0  1.7116362e-18  1.9885705e-19  
9129.5  1.9980104e-18  1.9812136e-19  
9130.0  2.3102622e-18  1.9787135e-19  
9130.5  2.2795385e-18  1.9438955e-19  
9131.0  2.1986059e-18  1.8612089e-19  
9131.5  1.9559561e-18  1.8103302e-19  
9132.0  1.9260642e-18  1.7615831e-19  
9132.5  1.7606999e-18  1.7264474e-19  
9133.0  1.7332562e-18  1.720747e-19  
9133.5  1.844478e-18  1.7378419e-19  
9134.0  1.9483307e-18  1.731877e-19  
9134.5  1.9391287e-18  2.0238707e-19  
9135.0  2.0021895e-18  1.7437684e-19  
9135.5  2.1297975e-18  1.7499139e-19  
9136.0  2.4063935e-18  1.743146e-19  
9136.5  2.673071e-18  1.7486482e-19  
9137.0  2.8964725e-18  1.7545526e-19  
9137.5  2.5468422e-18  1.7449969e-19  
9138.0  2.341649e-18  1.747761e-19  
9138.5  2.3249764e-18  1.7497286e-19  
9139.0  2.2279775e-18  1.7464336e-19  
9139.5  2.450018e-18  1.7349291e-19  
9140.0  2.3877027e-18  1.7420135e-19  
9140.5  2.5491055e-18  1.747347e-19  
9141.0  2.3697119e-18  1.7400834e-19  
9141.5  2.1071242e-18  1.743895e-19  
9142.0  1.9849114e-18  1.7489625e-19  
9142.5  1.9460032e-18  1.7375608e-19  
9143.0  2.1752484e-18  1.7269807e-19  
9143.5  2.187503e-18  1.7348613e-19  
9144.0  2.0800763e-18  1.7425697e-19  
9144.5  1.855934e-18  1.7398351e-19  
9145.0  1.5869572e-18  1.7471503e-19  
9145.5  1.8406461e-18  1.7556899e-19  
9146.0  1.777809e-18  1.7425212e-19  
9146.5  1.8147163e-18  1.7483841e-19  
9147.0  1.5845626e-18  1.7674085e-19  
9147.5  1.4411743e-18  1.7665022e-19  
9148.0  1.2314894e-18  1.7606656e-19  
9148.5  1.4358303e-18  2.0769067e-19  
9149.0  1.808769e-18  1.7816566e-19  
9149.5  1.9527994e-18  1.765634e-19  
9150.0  2.1243911e-18  1.759865e-19  
9150.5  2.01848e-18  1.7696585e-19  
9151.0  2.1107961e-18  2.0640039e-19  
9151.5  1.8982932e-18  1.7604664e-19  
9152.0  1.8087235e-18  1.7730046e-19  
9152.5  2.8909865e-18  1.7681906e-19  
9153.0  2.4727008e-18  1.7487397e-19  
9153.5  2.4726416e-18  1.7604205e-19  
9154.0  2.0801917e-18  1.7737925e-19  
9154.5  1.7949194e-18  1.7584356e-19  
9155.0  2.1505926e-18  1.7642615e-19  
9155.5  2.1275762e-18  1.786089e-19  
9156.0  2.4673536e-18  1.7782042e-19  
9156.5  2.3141735e-18  1.7702078e-19  
9157.0  1.9667797e-18  1.7852606e-19  
9157.5  1.7054263e-18  1.7873992e-19  
9158.0  1.6635079e-18  1.7782999e-19  
9158.5  1.5550627e-18  1.7887654e-19  
9159.0  1.7930606e-18  1.7997336e-19  
9159.5  1.7671857e-18  1.7907012e-19  
9160.0  2.0731406e-18  1.7911322e-19  
9160.5  2.1112283e-18  1.8075486e-19  
9161.0  2.1910806e-18  1.8172949e-19  
9161.5  2.2059686e-18  1.8074788e-19  
9162.0  2.2674028e-18  2.1136356e-19  
9162.5  2.4169578e-18  1.8197995e-19  
9163.0  2.3258137e-18  1.8108734e-19  
9163.5  2.0722323e-18  1.8015778e-19  
9164.0  1.9949186e-18  1.8079046e-19  
9164.5  1.9682667e-18  1.8120566e-19  
9165.0  1.8741642e-18  1.8086598e-19  
9165.5  1.4020958e-18  1.8207552e-19  
9166.0  1.2962947e-18  1.8215852e-19  
9166.5  1.1677983e-18  1.8119255e-19  
9167.0  1.4436588e-18  1.8123765e-19  
9167.5  1.8154727e-18  1.8211896e-19  
9168.0  2.0478365e-18  1.8262717e-19  
9168.5  1.8923311e-18  1.8212344e-19  
9169.0  1.8441806e-18  1.8341552e-19  
9169.5  1.8418794e-18  1.8317004e-19  
9170.0  1.8440615e-18  1.824148e-19  
9170.5  1.9318914e-18  1.8373773e-19  
9171.0  2.1810084e-18  1.8433067e-19  
9171.5  2.3069324e-18  1.8343705e-19  
9172.0  2.5374414e-18  1.8335898e-19  
9172.5  2.3204538e-18  1.8452941e-19  
9173.0  2.2831987e-18  1.8474777e-19  
9173.5  1.9239709e-18  1.8764264e-19  
9174.0  2.1942918e-18  1.9284521e-19  
9174.5  2.147424e-18  1.9538337e-19  
9175.0  2.2064198e-18  1.9441956e-19  
9175.5  1.9270562e-18  1.9505759e-19  
9176.0  1.6734506e-18  1.9667426e-19  
9176.5  1.5968122e-18  1.9598021e-19  
9177.0  1.7093795e-18  1.9526176e-19  
9177.5  1.803881e-18  2.3087904e-19  
9178.0  1.6963393e-18  1.9662171e-19  
9178.5  1.9095457e-18  1.9581597e-19  
9179.0  2.0744201e-18  1.9744325e-19  
9179.5  2.5984016e-18  1.9703064e-19  
9180.0  2.6713563e-18  2.2528778e-19  
9180.5  2.4067797e-18  1.9061715e-19  
9181.0  2.1736321e-18  1.9066907e-19  
9181.5  2.1363455e-18  1.8955122e-19  
9182.0  2.0302281e-18  1.8994575e-19  
9182.5  2.1100592e-18  1.9366197e-19  
9183.0  2.1590178e-18  1.9681771e-19  
9183.5  2.0403799e-18  1.9911356e-19  
9184.0  2.0858351e-18  2.019408e-19  
9184.5  2.0552636e-18  2.0348536e-19  
9185.0  2.1026436e-18  2.0191386e-19  
9185.5  2.0800342e-18  2.0006915e-19  
9186.0  2.1818312e-18  1.994496e-19  
9186.5  2.2852752e-18  1.9910886e-19  
9187.0  2.3901233e-18  1.978674e-19  
9187.5  2.2205958e-18  1.9790797e-19  
9188.0  2.1014219e-18  1.9731897e-19  
9188.5  1.6911456e-18  1.9356557e-19  
9189.0  1.5861828e-18  1.9088909e-19  
9189.5  1.5186412e-18  1.8800744e-19  
9190.0  1.3449703e-18  1.8325968e-19  
9190.5  1.2468241e-18  1.7859065e-19  
9191.0  1.2657848e-18  1.7868453e-19  
9191.5  1.8632261e-18  1.7865599e-19  
9192.0  1.8880362e-18  1.7813882e-19  
9192.5  1.9707766e-18  1.7942161e-19  
9193.0  1.7591153e-18  1.803097e-19  
9193.5  1.9394198e-18  1.7863846e-19  
9194.0  1.7242663e-18  1.7849292e-19  
9194.5  1.7119958e-18  1.7953799e-19  
9195.0  1.7645139e-18  1.7832477e-19  
9195.5  1.9642199e-18  1.7751808e-19  
9196.0  2.3254351e-18  1.781921e-19  
9196.5  2.5915062e-18  1.7788279e-19  
9197.0  2.4784282e-18  1.7706094e-19  
9197.5  2.0217088e-18  1.7711458e-19  
9198.0  1.9285721e-18  1.7733298e-19  
9198.5  2.1634346e-18  1.7602534e-19  
9199.0  2.5467916e-18  1.7631808e-19  
9199.5  2.8437753e-18  1.7714819e-19  
9200.0  3.1390076e-18  1.7728427e-19  
9200.5  2.8957083e-18  1.756094e-19  
9201.0  2.8169685e-18  1.7575516e-19  
9201.5  2.3662074e-18  1.769841e-19  
9202.0  2.5177364e-18  1.761186e-19  
9202.5  2.5280509e-18  1.761677e-19  
9203.0  2.8303805e-18  1.7762163e-19  
9203.5  2.8294268e-18  1.7766723e-19  
9204.0  2.5321019e-18  1.7667257e-19  
9204.5  2.1437178e-18  1.7868894e-19  
9205.0  1.9860844e-18  1.7956146e-19  
9205.5  2.0193247e-18  1.7739723e-19  
9206.0  2.1044009e-18  1.7687151e-19  
9206.5  2.2313119e-18  1.7760576e-19  
9207.0  2.0803973e-18  1.7700279e-19  
9207.5  1.7456614e-18  1.7654555e-19  
9208.0  1.6730467e-18  1.7772429e-19  
9208.5  1.6530129e-18  1.7736943e-19  
9209.0  1.8079462e-18  1.7632813e-19  
9209.5  2.1220091e-18  1.7665004e-19  
9210.0  2.3406174e-18  1.7757358e-19  
9210.5  2.3261894e-18  1.769952e-19  
9211.0  2.1148806e-18  1.7699152e-19  
9211.5  2.0047983e-18  1.7871549e-19  
9212.0  2.0177221e-18  1.7869511e-19  
9212.5  1.9419794e-18  1.7839577e-19  
9213.0  1.9036026e-18  1.8007382e-19  
9213.5  1.8794651e-18  1.7965464e-19  
9214.0  2.1076484e-18  1.7847724e-19  
9214.5  2.221032e-18  1.8039052e-19  
9215.0  2.7830103e-18  1.8060066e-19  
9215.5  2.8645535e-18  1.7895199e-19  
9216.0  2.8294885e-18  1.7922698e-19  
9216.5  2.3153931e-18  1.8164497e-19  
9217.0  2.1041817e-18  1.8146235e-19  
9217.5  1.7741368e-18  1.7987028e-19  
9218.0  1.820428e-18  1.8077891e-19  
9218.5  1.5035262e-18  1.825121e-19  
9219.0  1.6296969e-18  1.8089762e-19  
9219.5  1.6014928e-18  1.8186254e-19  
9220.0  1.656107e-18  1.8423952e-19  
9220.5  1.7647526e-18  1.8318832e-19  
9221.0  1.7755909e-18  1.8351292e-19  
9221.5  1.7620658e-18  1.8638898e-19  
9222.0  1.9282891e-18  1.868899e-19  
9222.5  1.9386711e-18  1.8497789e-19  
9223.0  1.9402809e-18  1.8579076e-19  
9223.5  2.8380103e-18  1.882691e-19  
9224.0  2.403488e-18  1.8804246e-19  
9224.5  2.5322103e-18  1.8841763e-19  
9225.0  2.3306379e-18  1.9126262e-19  
9225.5  2.4663195e-18  1.9106936e-19  
9226.0  2.4123008e-18  1.8999076e-19  
9226.5  2.7376658e-18  1.9137204e-19  
9227.0  2.5589972e-18  1.924469e-19  
9227.5  2.4795162e-18  1.9158132e-19  
9228.0  2.0650367e-18  1.9257989e-19  
9228.5  2.3833127e-18  1.936726e-19  
9229.0  2.571012e-18  1.9306341e-19  
9229.5  2.8064834e-18  1.9231948e-19  
9230.0  2.895706e-18  1.9377799e-19  
9230.5  2.920285e-18  1.9476683e-19  
9231.0  2.266207e-18  1.9451705e-19  
9231.5  2.0203402e-18  1.9530315e-19  
9232.0  1.9817997e-18  1.9608192e-19  
9232.5  2.1567321e-18  1.9508874e-19  
9233.0  2.1343816e-18  1.9551058e-19  
9233.5  2.2176432e-18  1.9694161e-19  
9234.0  2.4268216e-18  1.9621346e-19  
9234.5  2.1398633e-18  1.9580573e-19  
9235.0  1.9977596e-18  1.9680795e-19  
9235.5  1.8637169e-18  1.9709211e-19  
9236.0  2.1397137e-18  1.9587956e-19  
9236.5  2.3327446e-18  1.9670453e-19  
9237.0  2.8169465e-18  1.9877708e-19  
9237.5  2.9597428e-18  1.9938519e-19  
9238.0  2.6529553e-18  2.0124554e-19  
9238.5  2.3922638e-18  2.0685314e-19  
9239.0  2.3364627e-18  2.0930676e-19  
9239.5  2.1779483e-18  2.0911831e-19  
9240.0  2.4141112e-18  2.1004175e-19  
9240.5  2.4182742e-18  2.1130942e-19  
9241.0  2.3371655e-18  2.1088999e-19  
9241.5  1.9921464e-18  2.1059461e-19  
9242.0  1.7049778e-18  2.1257767e-19  
9242.5  1.7284729e-18  2.1216566e-19  
9243.0  1.5494566e-18  2.1237758e-19  
9243.5  1.8601608e-18  2.1340529e-19  
9244.0  2.120609e-18  2.1255594e-19  
9244.5  2.5027569e-18  2.0875703e-19  
9245.0  2.5058043e-18  2.0620697e-19  
9245.5  2.6346585e-18  2.0688097e-19  
9246.0  2.3375538e-18  2.0793603e-19  
9246.5  1.973405e-18  2.1005945e-19  
9247.0  1.6743135e-18  2.1520047e-19  
9247.5  1.7159508e-18  2.1616391e-19  
9248.0  1.7179903e-18  2.1586078e-19  
9248.5  1.8276449e-18  2.5555671e-19  
9249.0  1.8609221e-18  2.1811776e-19  
9249.5  1.9577834e-18  2.1668963e-19  
9250.0  1.9066972e-18  2.1695928e-19  
9250.5  1.8542244e-18  2.1802652e-19  
9251.0  1.9402211e-18  2.1724454e-19  
9251.5  1.8390053e-18  2.1755248e-19  
9252.0  1.9564829e-18  2.1710972e-19  
9252.5  2.4061329e-18  2.142134e-19  
9253.0  2.7475052e-18  2.0959538e-19  
9253.5  2.7251517e-18  2.0678731e-19  
9254.0  2.6544962e-18  2.0477275e-19  
9254.5  2.3772405e-18  2.0298236e-19  
9255.0  1.8592781e-18  2.019359e-19  
9255.5  1.6984453e-18  2.0168494e-19  
9256.0  1.8564749e-18  2.0044343e-19  
9256.5  1.8518181e-18  1.997316e-19  
9257.0  1.9309462e-18  1.9992834e-19  
9257.5  1.8743741e-18  1.9993022e-19  
9258.0  1.8005894e-18  1.9743308e-19  
9258.5  1.6958261e-18  1.9794535e-19  
9259.0  1.9075115e-18  1.9999256e-19  
9259.5  2.0354244e-18  1.9787286e-19  
9260.0  2.1340688e-18  1.9611357e-19  
9260.5  2.2389624e-18  1.9728824e-19  
9261.0  2.289e-18  1.9693919e-19  
9261.5  2.1103234e-18  1.9544821e-19  
9262.0  1.8097254e-18  1.9644461e-19  
9262.5  1.6474256e-18  1.9744084e-19  
9263.0  1.6153266e-18  1.96198e-19  
9263.5  1.6245623e-18  1.9612872e-19  
9264.0  2.0447165e-18  1.973355e-19  
9264.5  2.2443842e-18  1.9564906e-19  
9265.0  2.1513565e-18  1.9664133e-19  
9265.5  2.3268093e-18  1.981921e-19  
9266.0  2.5681159e-18  1.9744807e-19  
9266.5  2.651303e-18  1.9538748e-19  
9267.0  2.8638738e-18  1.9537471e-19  
9267.5  2.8673444e-18  1.9641403e-19  
9268.0  2.9718362e-18  1.9464644e-19  
9268.5  2.7197267e-18  1.9439338e-19  
9269.0  2.4327299e-18  1.9716032e-19  
9269.5  2.3952985e-18  1.9771507e-19  
9270.0  2.1990469e-18  1.9727567e-19  
9270.5  1.6889765e-18  1.9856131e-19  
9271.0  1.5991071e-18  1.9918288e-19  
9271.5  1.6109465e-18  1.976516e-19  
9272.0  2.0788783e-18  1.9789565e-19  
9272.5  2.2175812e-18  1.9933197e-19  
9273.0  2.6614536e-18  1.995553e-19  
9273.5  2.5523651e-18  1.9987928e-19  
9274.0  2.5652482e-18  2.009832e-19  
9274.5  2.4071549e-18  2.0148587e-19  
9275.0  2.1668648e-18  2.0044226e-19  
9275.5  2.1092583e-18  2.0048486e-19  
9276.0  1.8184577e-18  2.0137327e-19  
9276.5  1.8947024e-18  1.9939103e-19  
9277.0  1.8058687e-18  1.9854806e-19  
9277.5  1.698019e-18  1.9926053e-19  
9278.0  1.3551548e-18  1.9830872e-19  
9278.5  1.1789907e-18  1.9727101e-19  
9279.0  1.0577806e-18  1.9722331e-19  
9279.5  1.3418548e-18  1.9617744e-19  
9280.0  1.5811549e-18  1.934229e-19  
9280.5  1.7407569e-18  1.9283078e-19  
9281.0  1.9555036e-18  1.9330336e-19  
9281.5  2.2267445e-18  1.9188442e-19  
9282.0  2.3369181e-18  1.9149065e-19  
9282.5  2.1795421e-18  1.9235161e-19  
9283.0  2.289303e-18  1.9166333e-19  
9283.5  2.2271044e-18  1.9002901e-19  
9284.0  2.3407267e-18  1.9197267e-19  
9284.5  2.5922572e-18  1.9421637e-19  
9285.0  2.4971716e-18  1.9360884e-19  
9285.5  2.1292799e-18  1.9376167e-19  
9286.0  1.7250578e-18  1.9499076e-19  
9286.5  1.5255927e-18  1.9407323e-19  
9287.0  1.462757e-18  1.9268171e-19  
9287.5  1.7964e-18  1.9380482e-19  
9288.0  1.8631333e-18  1.9444371e-19  
9288.5  2.0971175e-18  1.9350089e-19  
9289.0  2.1139915e-18  1.9509449e-19  
9289.5  2.4001994e-18  1.9617691e-19  
9290.0  2.525406e-18  1.9398776e-19  
9290.5  2.586992e-18  1.9361285e-19  
9291.0  2.7177746e-18  1.9478979e-19  
9291.5  3.0983156e-18  1.9358201e-19  
9292.0  2.9606155e-18  1.9163777e-19  
9292.5  2.9527707e-18  1.9249807e-19  
9293.0  3.1823783e-18  1.9373516e-19  
9293.5  3.0146644e-18  1.9212926e-19  
9294.0  2.8497176e-18  1.9162796e-19  
9294.5  2.6128483e-18  1.9284992e-19  
9295.0  2.5807393e-18  2.2336017e-19  
9295.5  2.6163029e-18  1.9050377e-19  
9296.0  2.3208645e-18  1.919699e-19  
9296.5  1.9252147e-18  1.9171083e-19  
9297.0  1.455028e-18  1.9120551e-19  
9297.5  1.0213525e-18  1.9203469e-19  
9298.0  1.202735e-18  1.9348808e-19  
9298.5  1.2267806e-18  1.926857e-19  
9299.0  1.4029215e-18  1.9325383e-19  
9299.5  1.2397497e-18  1.9480462e-19  
9300.0  1.3485234e-18  1.9362956e-19  
9300.5  1.5366455e-18  1.9294598e-19  
9301.0  1.9702449e-18  1.9411749e-19  
9301.5  2.3395031e-18  1.9437867e-19  
9302.0  1.7686669e-18  1.9321737e-19  
9302.5  9.654997e-19  1.940479e-19  
9303.0  6.6571201e-19  1.9486181e-19  
9303.5  3.8490263e-20  1.9401922e-19  
9304.0  9.3813822e-19  1.9352652e-19  
9304.5  8.450973e-19  1.9549119e-19  
9305.0  -6.2425686e-19  1.9645194e-19  
9305.5  -3.2939012e-19  1.9530938e-19  
9306.0  5.3344997e-19  1.9691751e-19  
9306.5  4.9560379e-19  1.9944274e-19  
9307.0  4.0346895e-19  1.9879186e-19  
9307.5  9.4241932e-19  1.9992375e-19  
9308.0  1.1565535e-18  2.0508482e-19  
9308.5  9.9857189e-19  2.0738555e-19  
9309.0  -1.4847851e-18  2.0794834e-19  
9309.5  -2.8662951e-18  2.0999957e-19  
9310.0  7.2310829e-19  2.1151954e-19  
9310.5  -7.2709136e-19  2.1164665e-19  
9311.0  -3.1344532e-18  2.126483e-19  
9311.5  2.8422802e-19  2.1445673e-19  
9312.0  2.8570125e-18  2.1367848e-19  
9312.5  9.0359365e-19  2.1452502e-19  
9313.0  8.0145785e-19  2.171528e-19  
9313.5  3.0808451e-18  2.1738185e-19  
9314.0  3.441078e-18  2.1530591e-19  
9314.5  2.783435e-18  2.1605455e-19  
9315.0  3.0165308e-18  2.1790632e-19  
9315.5  2.152383e-18  2.1843103e-19  
9316.0  4.0903448e-19  2.2082534e-19  
9316.5  5.7458234e-20  2.2470224e-19  
9317.0  1.0026114e-18  2.2423205e-19  
9317.5  2.1822932e-18  2.2404113e-19  
9318.0  2.3935595e-18  2.2633595e-19  
9318.5  2.5846514e-18  2.2680377e-19  
9319.0  3.0630483e-18  2.2565587e-19  
9319.5  2.0877857e-18  2.2725334e-19  
9320.0  4.7356927e-19  2.2866325e-19  
9320.5  1.2659498e-18  2.2828535e-19  
9321.0  2.2213871e-18  2.278779e-19  
9321.5  1.6001761e-18  2.2745856e-19  
9322.0  2.5453535e-18  2.2471866e-19  
9322.5  2.5406275e-18  2.2176124e-19  
9323.0  1.9136736e-18  2.2170998e-19  
9323.5  1.0277528e-19  2.216447e-19  
9324.0  -3.4905713e-19  2.2090326e-19  
9324.5  -8.4809807e-19  2.2142641e-19  
9325.0  -8.0841941e-19  2.2341749e-19  
9325.5  -2.2306147e-19  2.2420814e-19  
9326.0  1.7465735e-18  2.2682376e-19  
9326.5  2.6409581e-18  2.320603e-19  
9327.0  6.1235723e-19  2.3897849e-19  
9327.5  4.9242949e-20  2.5837768e-19  
9328.0  1.7755339e-18  2.795983e-19  
9328.5  2.6729761e-18  3.0037994e-19  
9329.0  2.6605925e-18  3.2259828e-19  
9329.5  2.946292e-18  3.404871e-19  
9330.0  2.6782974e-18  3.503619e-19  
9330.5  2.3790311e-18  3.5547788e-19  
9331.0  2.038208e-18  3.6073843e-19  
9331.5  2.0220658e-18  3.6525845e-19  
9332.0  2.3500062e-18  3.6896343e-19  
9332.5  2.2055234e-18  3.7263784e-19  
9333.0  2.236517e-18  3.7586156e-19  
9333.5  2.2496676e-18  3.7848353e-19  
9334.0  2.7660953e-18  3.7932147e-19  
9334.5  2.5537921e-18  3.8710663e-19  
9335.0  2.7453966e-18  4.0978527e-19  
9335.5  2.9415395e-18  4.2188953e-19  
9336.0  3.9962039e-18  4.2050731e-19  
9336.5  3.9429197e-18  4.1846589e-19  
9337.0  3.8523337e-18  4.1777075e-19  
9337.5  3.450005e-18  4.1577752e-19  
9338.0  3.0509682e-18  4.150555e-19  
9338.5  2.6857942e-18  4.1624671e-19  
9339.0  2.2588843e-18  4.1709635e-19  
9339.5  1.3614204e-18  4.1883741e-19  
9340.0  9.5075262e-19  4.213039e-19  
9340.5  1.0027419e-18  4.2024864e-19  
9341.0  1.5371229e-18  4.0724588e-19  
9341.5  2.1466094e-18  3.7495101e-19  
9342.0  2.1494418e-18  3.2748701e-19  
9342.5  1.5938641e-18  3.0285049e-19  
9343.0  1.2325176e-18  2.9613992e-19  
9343.5  1.2503117e-18  2.9997768e-19  
9344.0  1.3708983e-18  3.0681172e-19  
9344.5  1.6207406e-18  3.1932712e-19  
9345.0  1.5770369e-18  3.4737114e-19  
9345.5  1.8859722e-18  3.8502233e-19  
9346.0  1.6949467e-18  4.0682561e-19  
9346.5  1.5833854e-18  4.1266757e-19  
9347.0  1.4951438e-18  4.1447595e-19  
9347.5  2.1255479e-18  4.1476276e-19  
9348.0  2.1593902e-18  4.155475e-19  
9348.5  2.7500342e-18  4.1692412e-19  
9349.0  2.6590192e-18  4.1732988e-19  
9349.5  2.3573986e-18  4.1750275e-19  
9350.0  2.0870936e-18  4.1860945e-19  
9350.5  2.2146302e-18  4.1808417e-19  
9351.0  2.2759023e-18  4.1274485e-19  
9351.5  2.1698005e-18  3.996305e-19  
9352.0  2.083452e-18  4.2577796e-19  
9352.5  2.5683895e-18  3.1953955e-19  
9353.0  2.2549898e-18  2.9594937e-19  
9353.5  2.0302199e-18  2.9524055e-19  
9354.0  1.3434132e-18  2.9680209e-19  
9354.5  1.2255896e-18  2.9640125e-19  
9355.0  9.4253794e-19  2.9548037e-19  
9355.5  1.2623522e-18  2.9578795e-19  
9356.0  1.1214919e-18  2.9436426e-19  
9356.5  1.3029583e-18  2.9468931e-19  
9357.0  1.3026665e-18  2.9687648e-19  
9357.5  1.394931e-18  2.9618182e-19  
9358.0  1.5544257e-18  2.9507371e-19  
9358.5  1.8559003e-18  2.9695588e-19  
9359.0  2.2593502e-18  3.0506408e-19  
9359.5  2.4613226e-18  3.2021526e-19  
9360.0  2.5904465e-18  3.358028e-19  
9360.5  2.720784e-18  3.451543e-19  
9361.0  2.6679903e-18  3.4593718e-19  
9361.5  2.3860099e-18  3.4528137e-19  
9362.0  2.0787592e-18  3.473826e-19  
9362.5  2.0714422e-18  3.4845172e-19  
9363.0  2.1399281e-18  3.4798412e-19  
9363.5  2.1117526e-18  3.4894649e-19  
9364.0  2.0117709e-18  3.4950523e-19  
9364.5  1.9297207e-18  3.4710687e-19  
9365.0  1.7917852e-18  3.4636203e-19  
9365.5  1.9387198e-18  3.4178234e-19  
9366.0  2.1881387e-18  3.2495162e-19  
9366.5  2.571431e-18  2.9771034e-19  
9367.0  3.126515e-18  2.85845e-19  
9367.5  3.6334554e-18  2.8001471e-19  
9368.0  3.7691518e-18  2.7577445e-19  
9368.5  3.1971647e-18  2.7679657e-19  
9369.0  3.0144095e-18  2.8052084e-19  
9369.5  2.5735252e-18  2.8087249e-19  
9370.0  2.287409e-18  2.8335972e-19  
9370.5  2.8258641e-18  2.9172254e-19  
9371.0  4.8564517e-18  2.96888e-19  
9371.5  5.5708684e-18  3.0018011e-19  
9372.0  4.1962641e-18  3.0513052e-19  
9372.5  7.5730559e-18  3.0944267e-19  
9373.0  1.1271661e-17  3.0984709e-19  
9373.5  8.3900877e-18  3.1263044e-19  
9374.0  6.50768e-18  3.1594195e-19  
9374.5  8.7029785e-18  3.145814e-19  
9375.0  9.8676597e-18  3.1265085e-19  
9375.5  1.1492377e-17  3.1386579e-19  
9376.0  1.2184172e-17  3.1334332e-19  
9376.5  1.3348792e-17  3.0757548e-19  
9377.0  1.3820303e-17  3.0383831e-19  
9377.5  9.0696346e-18  3.0117808e-19  
9378.0  6.1908239e-18  2.9475299e-19  
9378.5  1.2006103e-17  2.890999e-19  
9379.0  1.0568758e-17  2.8651743e-19  
9379.5  3.0101644e-18  2.8398005e-19  
9380.0  3.3194134e-18  2.7976935e-19  
9380.5  5.1862998e-18  2.7888271e-19  
9381.0  3.5394599e-18  2.7841097e-19  
9381.5  2.7082167e-18  2.7735017e-19  
9382.0  2.4979099e-18  2.7779135e-19  
9382.5  2.551651e-18  2.8133183e-19  
9383.0  2.8006076e-18  2.8274542e-19  
9383.5  2.6257435e-18  2.8489465e-19  
9384.0  2.4706882e-18  2.8902507e-19  
9384.5  2.5348099e-18  2.9083807e-19  
9385.0  2.7355456e-18  2.8999008e-19  
9385.5  2.8936328e-18  2.9144826e-19  
9386.0  2.7673133e-18  2.9352736e-19  
9386.5  2.4537374e-18  2.9266765e-19  
9387.0  2.1488607e-18  2.920914e-19  
9387.5  2.0822724e-18  2.9336786e-19  
9388.0  2.4740462e-18  2.9217152e-19  
9388.5  2.8754107e-18  2.9046342e-19  
9389.0  3.404596e-18  2.9284677e-19  
9389.5  4.3895491e-18  2.9461191e-19  
9390.0  4.50978e-18  2.9336168e-19  
9390.5  4.4083081e-18  2.9323788e-19  
9391.0  4.0217467e-18  2.921914e-19  
9391.5  4.3739313e-18  2.885999e-19  
9392.0  4.2991638e-18  2.8879589e-19  
9392.5  4.1731179e-18  2.9189873e-19  
9393.0  4.7464828e-18  2.9198363e-19  
9393.5  4.8173433e-18  2.9077919e-19  
9394.0  3.8985586e-18  2.9473297e-19  
9394.5  3.8654392e-18  2.9851993e-19  
9395.0  3.6433013e-18  3.0342631e-19  
9395.5  3.4468304e-18  3.1462252e-19  
9396.0  3.475527e-18  3.3627509e-19  
9396.5  3.7806305e-18  3.5425441e-19  
9397.0  3.5796288e-18  3.8832654e-19  
9397.5  2.9926725e-18  4.5099681e-19  
9398.0  3.1630204e-18  5.048483e-19  
9398.5  3.1031003e-18  5.2578118e-19  
9399.0  3.606549e-18  5.2954161e-19  
9399.5  3.7348972e-18  5.2986505e-19  
9400.0  4.0990075e-18  5.2920147e-19  
9400.5  3.8595348e-18  5.2859202e-19  
9401.0  3.7866022e-18  5.2758317e-19  
9401.5  3.5524389e-18  5.2593216e-19  
9402.0  3.8729576e-18  5.2283579e-19  
9402.5  3.0908395e-18  5.1731631e-19  
9403.0  3.3475197e-18  5.1025105e-19  
9403.5  3.5262924e-18  4.9592821e-19  
9404.0  3.8211742e-18  4.6207656e-19  
9404.5  3.7547235e-18  3.8937484e-19  
9405.0  4.1376092e-18  3.3140803e-19  
9405.5  4.3038198e-18  3.0330787e-19  
9406.0  4.2378428e-18  2.9772593e-19  
9406.5  4.2585575e-18  2.9529253e-19  
9407.0  4.3063217e-18  2.923722e-19  
9407.5  4.4789995e-18  2.9116159e-19  
9408.0  4.467959e-18  2.9223125e-19  
9408.5  4.3014893e-18  2.9151243e-19  
9409.0  3.8607481e-18  2.9072756e-19  
9409.5  3.8493819e-18  2.9146054e-19  
9410.0  3.8462905e-18  2.9088115e-19  
9410.5  4.1062809e-18  2.8827512e-19  
9411.0  4.3088891e-18  2.8400109e-19  
9411.5  4.5490706e-18  2.7715462e-19  
9412.0  4.715603e-18  2.7075464e-19  
9412.5  4.7937618e-18  2.6923064e-19  
9413.0  4.6041131e-18  2.7021112e-19  
9413.5  4.4406965e-18  2.6829088e-19  
9414.0  4.6331297e-18  2.6704092e-19  
9414.5  5.7693221e-18  3.1294802e-19  
9415.0  5.7991636e-18  3.1008695e-19  
9415.5  4.997107e-18  3.0469582e-19  
9416.0  4.7823679e-18  2.6063203e-19  
9416.5  4.3830189e-18  2.6236381e-19  
9417.0  4.2062368e-18  2.6063332e-19  
9417.5  5.9578093e-18  2.5936968e-19  
9418.0  6.9568923e-18  3.0496653e-19  
9418.5  7.1710023e-18  3.0667539e-19  
9419.0  6.4023183e-18  2.6381675e-19  
9419.5  5.9331008e-18  2.6636178e-19  
9420.0  5.6557925e-18  2.6669211e-19  
9420.5  5.9751433e-18  2.6418421e-19  
9421.0  6.2684049e-18  2.6374157e-19  
9421.5  6.3679893e-18  2.6467371e-19  
9422.0  7.0245125e-18  2.633631e-19  
9422.5  6.855315e-18  2.6336344e-19  
9423.0  6.3234153e-18  2.7192261e-19  
9423.5  5.9877146e-18  2.8392216e-19  
9424.0  3.7909181e-18  3.0175802e-19  
9424.5  2.7247899e-18  3.1295726e-19  
9425.0  2.5323114e-18  3.1723676e-19  
9425.5  2.4835579e-18  3.1548881e-19  
9426.0  2.3089547e-18  3.1421587e-19  
9426.5  3.1996776e-18  3.1490665e-19  
9427.0  3.4309144e-18  3.6571477e-19  
9427.5  3.538409e-18  3.1349361e-19  
9428.0  3.4064472e-18  3.1463838e-19  
9428.5  3.2568058e-18  3.1429401e-19  
9429.0  3.2561237e-18  3.1230269e-19  
9429.5  3.4413879e-18  3.0959932e-19  
9430.0  4.0250941e-18  3.0057512e-19  
9430.5  4.3439725e-18  2.8235496e-19  
9431.0  4.4743291e-18  2.6466053e-19  
9431.5  4.7394851e-18  2.5695485e-19  
9432.0  5.4564e-18  2.533403e-19  
9432.5  5.992353e-18  2.5045517e-19  
9433.0  7.2780166e-18  2.5113974e-19  
9433.5  6.7016544e-18  2.515068e-19  
9434.0  6.1570045e-18  2.4936283e-19  
9434.5  4.7038338e-18  2.5002226e-19  
9435.0  6.5526354e-18  2.5211839e-19  
9435.5  6.5693635e-18  2.5226639e-19  
9436.0  4.7603029e-18  2.515944e-19  
9436.5  6.7903858e-18  2.5395193e-19  
9437.0  9.7746113e-18  2.5518737e-19  
9437.5  6.1788722e-18  2.5438691e-19  
9438.0  3.2839715e-18  2.5730108e-19  
9438.5  3.7626599e-18  2.6040848e-19  
9439.0  4.1748618e-18  2.6065066e-19  
9439.5  3.6682942e-18  3.0867002e-19  
9440.0  3.0273708e-18  3.1500457e-19  
9440.5  3.4046516e-18  2.7459307e-19  
9441.0  8.4446502e-19  2.9584096e-19  
9441.5  -1.177839e-19  3.2894018e-19  
9442.0  3.1125989e-18  3.5216598e-19  
9442.5  4.2391129e-18  3.6059241e-19  
9443.0  4.2711503e-19  3.6487862e-19  
9443.5  1.1418221e-18  3.6759086e-19  
9444.0  3.4360117e-18  3.6900642e-19  
9444.5  3.8096232e-18  3.7146842e-19  
9445.0  3.4437913e-18  3.7488733e-19  
9445.5  3.4799778e-18  3.7696058e-19  
9446.0  4.0726424e-18  3.7786416e-19  
9446.5  4.3248053e-18  3.7966227e-19  
9447.0  4.5319161e-18  3.8026216e-19  
9447.5  4.7395829e-18  3.6883834e-19  
9448.0  5.1778433e-18  3.4726006e-19  
9448.5  5.1340335e-18  3.1667643e-19  
9449.0  6.1774344e-18  2.9864849e-19  
9449.5  5.526605e-18  2.927336e-19  
9450.0  5.1416521e-18  2.9331948e-19  
9450.5  3.7849319e-18  2.9051573e-19  
9451.0  3.2341204e-18  2.8409843e-19  
9451.5  2.9341034e-18  2.8284084e-19  
9452.0  3.2035821e-18  2.8124284e-19  
9452.5  3.9371594e-18  2.7898809e-19  
9453.0  4.4480597e-18  2.7968224e-19  
9453.5  4.7529855e-18  2.820348e-19  
9454.0  4.5673144e-18  2.8157614e-19  
9454.5  3.7004569e-18  2.822568e-19  
9455.0  4.1755626e-18  2.8651484e-19  
9455.5  5.5660789e-18  2.9010246e-19  
9456.0  4.3856137e-18  2.904662e-19  
9456.5  2.4217127e-18  2.9333946e-19  
9457.0  3.5592646e-18  2.9879132e-19  
9457.5  3.0123309e-18  3.0163125e-19  
9458.0  3.0277991e-18  3.5711857e-19  
9458.5  3.3555284e-18  3.6186008e-19  
9459.0  3.6499186e-18  3.6395708e-19  
9459.5  2.5153462e-18  3.1273484e-19  
9460.0  1.4618181e-18  3.2038618e-19  
9460.5  2.5258577e-18  3.4316982e-19  
9461.0  3.21138e-18  3.9803271e-19  
9461.5  2.7603392e-18  4.5861899e-19  
9462.0  2.7714816e-18  4.9566221e-19  
9462.5  3.7456633e-18  5.0527003e-19  
9463.0  3.4365615e-18  5.0793485e-19  
9463.5  2.8662972e-18  5.0995153e-19  
9464.0  2.3776763e-18  5.1090622e-19  
9464.5  1.9546987e-18  5.1123041e-19  
9465.0  2.0028258e-18  5.1203666e-19  
9465.5  1.9744335e-18  5.1232514e-19  
9466.0  2.0480938e-18  5.117613e-19  
9466.5  2.1366969e-18  5.1193592e-19  
9467.0  2.4937741e-18  5.0795235e-19  
9467.5  3.0168323e-18  4.8722059e-19  
9468.0  3.1339836e-18  4.2932614e-19  
9468.5  3.1419798e-18  3.7187443e-19  
9469.0  3.4495829e-18  3.3704488e-19  
9469.5  4.2101518e-18  3.2865229e-19  
9470.0  4.0251894e-18  3.2927753e-19  
9470.5  3.4651496e-18  3.3301322e-19  
9471.0  3.0928797e-18  3.3183904e-19  
9471.5  3.0951288e-18  3.3067954e-19  
9472.0  3.1333907e-18  3.3246193e-19  
9472.5  1.138965e-18  3.3415757e-19  
9473.0  2.2017359e-18  3.3382484e-19  
9473.5  4.6238121e-18  3.3341557e-19  
9474.0  2.289464e-18  3.9088587e-19  
9474.5  9.9009627e-19  3.8838611e-19  
9475.0  1.8094221e-18  3.8722654e-19  
9475.5  3.7435261e-18  3.2965177e-19  
9476.0  3.5382636e-18  3.2557263e-19  
9476.5  2.0247162e-18  3.1942803e-19  
9477.0  -1.368116e-19  3.1788622e-19  
9477.5  5.3938009e-19  3.1856189e-19  
9478.0  -2.2900432e-18  3.1527303e-19  
9478.5  4.6568447e-19  3.1426884e-19  
9479.0  1.4474195e-18  3.1933663e-19  
9479.5  2.1919971e-18  3.3484481e-19  
9480.0  1.7775452e-18  3.7474516e-19  
9480.5  2.4055106e-18  4.1514854e-19  
9481.0  3.248614e-18  4.3307887e-19  
9481.5  2.2639153e-18  4.3668446e-19  
9482.0  1.7970375e-18  4.3894052e-19  
9482.5  2.5479787e-18  4.3853055e-19  
9483.0  3.2906025e-18  4.3712811e-19  
9483.5  3.4479557e-18  4.3732539e-19  
9484.0  3.8901346e-18  4.3796197e-19  
9484.5  3.8188677e-18  4.3616027e-19  
9485.0  3.864676e-18  4.350474e-19  
9485.5  4.4191129e-18  4.3449362e-19  
9486.0  4.5678077e-18  4.2896966e-19  
9486.5  3.9253795e-18  4.0352964e-19  
9487.0  3.987892e-18  3.6505482e-19  
9487.5  3.9344854e-18  3.2510196e-19  
9488.0  3.7864981e-18  3.0706498e-19  
9488.5  3.5431983e-18  3.0227664e-19  
9489.0  3.2351391e-18  3.0246206e-19  
9489.5  3.4891186e-18  2.9973055e-19  
9490.0  3.4079466e-18  2.9840258e-19  
9490.5  3.2906103e-18  2.9864506e-19  
9491.0  2.9703658e-18  2.977869e-19  
9491.5  2.6306755e-18  2.9525992e-19  
9492.0  2.5615291e-18  2.9568052e-19  
9492.5  2.8112307e-18  2.9757547e-19  
9493.0  3.1701462e-18  2.968249e-19  
9493.5  3.112056e-18  2.9596727e-19  
9494.0  2.9343699e-18  2.9862539e-19  
9494.5  2.706561e-18  3.5107842e-19  
9495.0  2.721097e-18  3.0046938e-19  
9495.5  2.7900501e-18  3.0099565e-19  
9496.0  3.1617338e-18  3.0309557e-19  
9496.5  3.077216e-18  3.034207e-19  
9497.0  2.9290702e-18  3.0709982e-19  
9497.5  2.6969555e-18  3.1956281e-19  
9498.0  2.6065896e-18  3.5308951e-19  
9498.5  3.0108877e-18  4.1695009e-19  
9499.0  2.6626181e-18  4.6431898e-19  
9499.5  3.3078269e-18  4.851864e-19  
9500.0  4.4208516e-18  4.8970689e-19  
9500.5  5.5780142e-18  4.9196048e-19  
9501.0  4.7929897e-18  4.9310548e-19  
9501.5  5.3794698e-18  4.9273415e-19  
9502.0  5.9267704e-18  4.9225397e-19  
9502.5  6.6001396e-18  5.7882356e-19  
9503.0  5.3939438e-18  4.9198294e-19  
9503.5  5.2562506e-18  4.9197064e-19  
9504.0  5.2477279e-18  4.9074686e-19  
9504.5  5.3528438e-18  4.8031638e-19  
9505.0  6.4011821e-18  4.4275044e-19  
9505.5  8.4756442e-18  3.9029066e-19  
9506.0  7.3663942e-18  3.3770901e-19  
9506.5  5.8899456e-18  3.1549324e-19  
9507.0  5.8065129e-18  3.0694772e-19  
9507.5  6.4613003e-18  3.0543184e-19  
9508.0  6.0107068e-18  3.0495211e-19  
9508.5  5.6269682e-18  3.0396746e-19  
9509.0  5.4311217e-18  3.0464527e-19  
9509.5  5.3155439e-18  3.043929e-19  
9510.0  5.5187793e-18  3.0452601e-19  
9510.5  5.8395218e-18  3.5692455e-19  
9511.0  5.6622887e-18  3.5771827e-19  
9511.5  5.167011e-18  3.0571253e-19  
9512.0  4.4242372e-18  3.0689768e-19  
9512.5  4.0068879e-18  3.0957095e-19  
9513.0  3.9657801e-18  3.122954e-19  
9513.5  4.2086202e-18  3.115794e-19  
9514.0  4.0126928e-18  3.109394e-19  
9514.5  4.6590035e-18  3.1351895e-19  
9515.0  5.2546764e-18  3.1309369e-19  
9515.5  5.9911899e-18  3.1094116e-19  
9516.0  6.5562107e-18  3.1137296e-19  
9516.5  6.2108117e-18  3.1098835e-19  
9517.0  5.827312e-18  3.0931415e-19  
9517.5  5.1603888e-18  3.1037773e-19  
9518.0  4.2509775e-18  3.1259692e-19  
9518.5  4.155412e-18  3.0922879e-19  
9519.0  3.9176715e-18  3.0478724e-19  
9519.5  3.2063221e-18  3.0297397e-19  
9520.0  3.5616006e-18  3.0177392e-19  
9520.5  4.2429466e-18  3.006612e-19  
9521.0  4.421089e-18  3.0299651e-19  
9521.5  3.9936464e-18  3.0486958e-19  
9522.0  4.6774142e-18  3.0545329e-19  
9522.5  5.0324502e-18  3.0573528e-19  
9523.0  3.542488e-18  3.083983e-19  
9523.5  2.6191214e-18  3.1538953e-19  
9524.0  3.1776342e-18  3.3839585e-19  
9524.5  3.6463619e-18  3.8223376e-19  
9525.0  4.8837336e-18  4.1233942e-19  
9525.5  4.4234059e-18  4.2668343e-19  
9526.0  5.4887073e-18  4.2981745e-19  
9526.5  4.5197487e-18  4.3200873e-19  
9527.0  4.335775e-18  4.3203113e-19  
9527.5  4.1663082e-18  4.3265747e-19  
9528.0  4.6871129e-18  4.3365564e-19  
9528.5  4.8822249e-18  4.3429e-19  
9529.0  4.4606487e-18  4.3362768e-19  
9529.5  3.841594e-18  4.3401204e-19  
9530.0  2.8463918e-18  4.351076e-19  
9530.5  2.5065972e-18  4.2573422e-19  
9531.0  2.1796419e-18  3.9868149e-19  
9531.5  3.0531918e-18  3.5753771e-19  
9532.0  3.5428503e-18  3.3258604e-19  
9532.5  3.6686429e-18  3.2313541e-19  
9533.0  3.5998465e-18  3.2219967e-19  
9533.5  3.1015083e-18  3.2197702e-19  
9534.0  3.4374861e-18  3.2034535e-19  
9534.5  2.8346031e-18  3.2022284e-19  
9535.0  2.6260434e-18  3.217282e-19  
9535.5  1.9914042e-18  3.20733e-19  
9536.0  1.8697072e-18  3.2113059e-19  
9536.5  1.9050515e-18  3.2291933e-19  
9537.0  2.4093923e-18  3.2156751e-19  
9537.5  2.0084189e-18  3.2024542e-19  
9538.0  2.1460913e-18  3.2164547e-19  
9538.5  2.6398062e-18  3.2278863e-19  
9539.0  3.3539363e-18  3.2198539e-19  
9539.5  3.9060876e-18  3.2471417e-19  
9540.0  4.8992742e-18  3.3361288e-19  
9540.5  4.9388557e-18  3.5801577e-19  
9541.0  4.1517045e-18  3.9689646e-19  
9541.5  3.6939399e-18  4.3499844e-19  
9542.0  3.5767399e-18  4.4891295e-19  
9542.5  2.8937417e-18  4.5156877e-19  
9543.0  2.9906959e-18  4.5345003e-19  
9543.5  3.5987181e-18  4.5545729e-19  
9544.0  3.9218159e-18  4.5479341e-19  
9544.5  3.7954845e-18  4.5478209e-19  
9545.0  3.7270719e-18  4.5647308e-19  
9545.5  3.886683e-18  4.5604186e-19  
9546.0  3.7923459e-18  4.5523416e-19  
9546.5  4.0500273e-18  4.553494e-19  
9547.0  4.3950072e-18  4.4751585e-19  
9547.5  4.3553456e-18  4.1745599e-19  
9548.0  4.0612816e-18  3.7735191e-19  
9548.5  4.9218667e-18  3.4513617e-19  
9549.0  5.3548573e-18  3.313214e-19  
9549.5  5.7894291e-18  3.2756929e-19  
9550.0  5.1319627e-18  3.8551733e-19  
9550.5  4.5913848e-18  3.3096619e-19  
9551.0  4.2302936e-18  3.8867678e-19  
9551.5  3.5923709e-18  3.3514646e-19  
9552.0  3.7559102e-18  3.3784217e-19  
9552.5  3.233559e-18  3.3753004e-19  
9553.0  3.3816168e-18  3.4095883e-19  
9553.5  2.704137e-18  3.4353358e-19  
9554.0  2.9454276e-18  3.4202565e-19  
9554.5  2.5448068e-18  3.4036824e-19  
9555.0  2.3939354e-18  3.4140567e-19  
9555.5  2.4186121e-18  3.4146205e-19  
9556.0  3.060281e-18  3.4119354e-19  
9556.5  2.9931982e-18  3.4829665e-19  
9557.0  2.7564234e-18  3.5235904e-19  
9557.5  3.023251e-18  3.4915682e-19  
9558.0  3.217503e-18  3.4909411e-19  
9558.5  3.2564532e-18  3.5394972e-19  
9559.0  3.4343178e-18  3.5785539e-19  
9559.5  3.1094268e-18  3.5725114e-19  
9560.0  2.811949e-18  3.599843e-19  
9560.5  2.6217668e-18  3.6066142e-19  
9561.0  2.6513494e-18  3.586702e-19  
9561.5  2.9757659e-18  3.6003177e-19  
9562.0  3.1952161e-18  3.6200771e-19  
9562.5  3.7019124e-18  3.5864259e-19  
9563.0  5.0721815e-18  3.560281e-19  
9563.5  4.9605517e-18  3.5552381e-19  
9564.0  5.4793616e-18  3.5393517e-19  
9564.5  8.9624682e-18  3.5193291e-19  
9565.0  1.0580824e-17  3.5080989e-19  
9565.5  1.1166712e-17  3.4546318e-19  
9566.0  1.2153888e-17  3.3604095e-19  
9566.5  1.2672665e-17  3.3477911e-19  
9567.0  1.2029797e-17  3.3709337e-19  
9567.5  1.0714561e-17  3.3249242e-19  
9568.0  9.1369232e-18  3.3151842e-19  
9568.5  8.3642171e-18  3.3679468e-19  
9569.0  7.5195831e-18  3.3643142e-19  
9569.5  7.788183e-18  3.320023e-19  
9570.0  8.0677166e-18  3.3484654e-19  
9570.5  6.2891303e-18  3.3927089e-19  
9571.0  5.2389801e-18  3.3668033e-19  
9571.5  4.8157415e-18  3.3580521e-19  
9572.0  4.1003266e-18  3.4003297e-19  
9572.5  3.7448291e-18  3.4218488e-19  
9573.0  3.3078566e-18  3.4380152e-19  
9573.5  3.9560613e-18  3.5968669e-19  
9574.0  4.4403982e-18  3.8577189e-19  
9574.5  5.3037952e-18  4.2020671e-19  
9575.0  4.9191555e-18  4.3678582e-19  
9575.5  4.2403379e-18  4.4123407e-19  
9576.0  3.2823708e-18  4.4016069e-19  
9576.5  2.1891855e-18  4.3938989e-19  
9577.0  2.3488276e-18  4.4150435e-19  
9577.5  2.6553392e-18  4.4061335e-19  
9578.0  3.2179508e-18  4.3886163e-19  
9578.5  3.1798459e-18  4.3828799e-19  
9579.0  3.1440427e-18  4.3909825e-19  
9579.5  2.7053806e-18  4.3656632e-19  
9580.0  2.2030602e-18  4.3106512e-19  
9580.5  2.1964064e-18  4.1400079e-19  
9581.0  3.131768e-18  3.8003501e-19  
9581.5  3.1648224e-18  3.5073879e-19  
9582.0  3.4418274e-18  3.4467153e-19  
9582.5  3.470429e-18  3.4541942e-19  
9583.0  3.6636062e-18  3.4395207e-19  
9583.5  4.2097932e-18  3.4360426e-19  
9584.0  4.8148516e-18  3.4586696e-19  
9584.5  4.7958088e-18  3.4382627e-19  
9585.0  4.7983329e-18  3.4176087e-19  
9585.5  4.9605031e-18  3.4400055e-19  
9586.0  5.1071972e-18  3.4435594e-19  
9586.5  5.208519e-18  3.4376176e-19  
9587.0  4.7381218e-18  3.4541627e-19  
9587.5  3.991909e-18  3.4861045e-19  
9588.0  3.129222e-18  3.5780758e-19  
9588.5  2.9543612e-18  3.8354253e-19  
9589.0  3.5531671e-18  4.3030479e-19  
9589.5  3.8287577e-18  4.6352612e-19  
9590.0  3.3764157e-18  4.8046895e-19  
9590.5  2.9177123e-18  4.8633979e-19  
9591.0  2.6180183e-18  4.8778069e-19  
9591.5  2.8075252e-18  4.8680468e-19  
9592.0  3.1629495e-18  4.8632791e-19  
9592.5  3.7837384e-18  4.8643771e-19  
9593.0  4.0466963e-18  4.846429e-19  
9593.5  3.8271351e-18  4.8314334e-19  
9594.0  3.8346476e-18  4.8288252e-19  
9594.5  3.4329425e-18  4.798978e-19  
9595.0  2.9013268e-18  4.6595577e-19  
9595.5  2.7640068e-18  4.3527137e-19  
9596.0  2.4051908e-18  3.9663523e-19  
9596.5  2.9679897e-18  3.5317441e-19  
9597.0  3.3346221e-18  3.3741485e-19  
9597.5  3.7489162e-18  3.3284185e-19  
9598.0  3.6721448e-18  3.2891501e-19  
9598.5  3.4623983e-18  3.2780036e-19  
9599.0  3.2013191e-18  3.2914772e-19  
9599.5  2.5641266e-18  3.2965631e-19  
9600.0  2.6875499e-18  3.262202e-19  
9600.5  2.8745998e-18  3.2434145e-19  
9601.0  3.2549088e-18  3.2175827e-19  
9601.5  3.2383213e-18  3.1696914e-19  
9602.0  3.0344485e-18  3.182609e-19  
9602.5  2.9051214e-18  3.2036114e-19  
9603.0  2.9584234e-18  3.1825769e-19  
9603.5  2.8910044e-18  3.1594615e-19  
9604.0  2.9972755e-18  3.1760898e-19  
9604.5  3.3309288e-18  3.1588913e-19  
9605.0  3.5602274e-18  3.1068295e-19  
9605.5  3.8754952e-18  3.1211921e-19  
9606.0  2.5624563e-18  3.6763851e-19  
9606.5  2.4423477e-18  3.1309657e-19  
9607.0  1.7925458e-18  3.1245341e-19  
9607.5  2.2642594e-18  3.1096134e-19  
9608.0  2.1927899e-18  3.1247677e-19  
9608.5  2.1246649e-18  3.1446789e-19  
9609.0  1.9797806e-18  3.1754871e-19  
9609.5  2.1678205e-18  3.1738249e-19  
9610.0  2.8603136e-18  3.1495137e-19  
9610.5  3.4705825e-18  3.1603307e-19  
9611.0  3.5138622e-18  3.1796709e-19  
9611.5  3.4598984e-18  3.1725871e-19  
9612.0  4.1322876e-18  3.1628978e-19  
9612.5  4.0664317e-18  3.1593736e-19  
9613.0  4.1954506e-18  3.1163011e-19  
9613.5  4.5759367e-18  3.1218232e-19  
9614.0  4.493672e-18  3.1623972e-19  
9614.5  4.4054502e-18  3.179881e-19  
9615.0  4.2277913e-18  3.150043e-19  
9615.5  4.5796142e-18  3.1379041e-19  
9616.0  4.9112808e-18  3.1547503e-19  
9616.5  5.0143383e-18  3.1558994e-19  
9617.0  5.4173062e-18  3.1598697e-19  
9617.5  5.6685909e-18  3.1867889e-19  
9618.0  6.0709123e-18  3.2051498e-19  
9618.5  6.1428777e-18  3.1815265e-19  
9619.0  5.9678072e-18  3.1970635e-19  
9619.5  6.3933096e-18  3.1995705e-19  
9620.0  5.7400976e-18  3.1723289e-19  
9620.5  5.4156464e-18  3.1626632e-19  
9621.0  5.2352234e-18  3.1693631e-19  
9621.5  5.7678887e-18  3.1760111e-19  
9622.0  5.3983985e-18  3.1689543e-19  
9622.5  5.3324777e-18  3.1854283e-19  
9623.0  5.6519479e-18  3.1937832e-19  
9623.5  5.1588652e-18  3.1826212e-19  
9624.0  4.2789656e-18  3.1824775e-19  
9624.5  4.0188437e-18  3.1761699e-19  
9625.0  3.5464875e-18  3.1737181e-19  
9625.5  3.5266909e-18  3.1820503e-19  
9626.0  3.54165e-18  3.2074261e-19  
9626.5  3.9327075e-18  3.2016148e-19  
9627.0  3.3608226e-18  3.1820377e-19  
9627.5  3.2823219e-18  3.1976555e-19  
9628.0  3.4846727e-18  3.2100422e-19  
9628.5  3.6685181e-18  3.24953e-19  
9629.0  3.9203755e-18  3.3858428e-19  
9629.5  4.2634155e-18  3.5977112e-19  
9630.0  4.6136182e-18  3.7228315e-19  
9630.5  4.2641957e-18  4.4076016e-19  
9631.0  4.0577931e-18  3.8084093e-19  
9631.5  3.7586272e-18  3.8106685e-19  
9632.0  3.7226836e-18  3.7848255e-19  
9632.5  3.4586843e-18  3.8069171e-19  
9633.0  3.4114732e-18  3.8210579e-19  
9633.5  3.3519879e-18  3.7946813e-19  
9634.0  3.2314376e-18  3.7964618e-19  
9634.5  3.2961535e-18  3.8266631e-19  
9635.0  3.0223268e-18  3.8078686e-19  
9635.5  2.4871782e-18  3.7125416e-19  
9636.0  2.1255327e-18  3.5709324e-19  
9636.5  2.0632968e-18  3.4167222e-19  
9637.0  2.4151223e-18  3.3011047e-19  
9637.5  2.9705697e-18  3.2617393e-19  
9638.0  3.6363198e-18  3.2729465e-19  
9638.5  3.7790191e-18  3.2899464e-19  
9639.0  3.9046223e-18  3.2844358e-19  
9639.5  3.7751865e-18  3.2907014e-19  
9640.0  3.6595336e-18  3.2805453e-19  
9640.5  3.7510631e-18  3.2898223e-19  
9641.0  3.4711016e-18  3.3105207e-19  
9641.5  3.5477897e-18  3.3661212e-19  
9642.0  3.583596e-18  3.5062366e-19  
9642.5  3.896207e-18  3.6748239e-19  
9643.0  4.3312718e-18  3.8557234e-19  
9643.5  4.8512209e-18  3.9156195e-19  
9644.0  4.9107148e-18  3.9219152e-19  
9644.5  4.7158079e-18  3.9443908e-19  
9645.0  4.3128254e-18  3.9500299e-19  
9645.5  3.5251979e-18  3.9413624e-19  
9646.0  3.2391506e-18  3.9459328e-19  
9646.5  3.2648433e-18  3.9744641e-19  
9647.0  3.3158924e-18  3.9624292e-19  
9647.5  3.3636052e-18  3.9473733e-19  
9648.0  2.9187428e-18  3.933929e-19  
9648.5  3.1882188e-18  3.8554502e-19  
9649.0  2.5685899e-18  3.6805335e-19  
9649.5  2.8288701e-18  3.5250572e-19  
9650.0  3.1863901e-18  3.4034963e-19  
9650.5  3.4919196e-18  3.3576786e-19  
9651.0  3.6968985e-18  3.3561656e-19  
9651.5  4.2269627e-18  3.3667617e-19  
9652.0  4.3858597e-18  3.3443513e-19  
9652.5  4.4193432e-18  3.3382911e-19  
9653.0  4.2431307e-18  3.3728522e-19  
9653.5  3.9853113e-18  3.3816778e-19  
9654.0  4.0175714e-18  3.3710707e-19  
9654.5  3.9105809e-18  3.3865764e-19  
9655.0  3.9710037e-18  3.3965961e-19  
9655.5  4.0030949e-18  3.3661879e-19  
9656.0  3.9570732e-18  3.3548153e-19  
9656.5  4.1410636e-18  3.3514764e-19  
9657.0  4.0104888e-18  3.3327611e-19  
9657.5  3.7968616e-18  3.3042865e-19  
9658.0  3.4265933e-18  3.3045727e-19  
9658.5  3.4853876e-18  3.2921536e-19  
9659.0  2.9169002e-18  3.2531585e-19  
9659.5  2.6934388e-18  3.2537633e-19  
9660.0  2.3352791e-18  3.2499352e-19  
9660.5  2.2960381e-18  3.2248135e-19  
9661.0  2.2982332e-18  3.2172874e-19  
9661.5  2.4972748e-18  3.2220302e-19  
9662.0  2.8904632e-18  3.2135841e-19  
9662.5  3.1529297e-18  3.2026275e-19  
9663.0  3.1545801e-18  3.2280669e-19  
9663.5  3.2216678e-18  3.2414798e-19  
9664.0  2.7629475e-18  3.2235495e-19  
9664.5  2.2206999e-18  3.2125867e-19  
9665.0  1.987467e-18  3.2287653e-19  
9665.5  1.9157715e-18  3.2347818e-19  
9666.0  1.7152104e-18  3.2216113e-19  
9666.5  2.2120506e-18  3.2357254e-19  
9667.0  3.0323697e-18  3.2376069e-19  
9667.5  3.1484558e-18  3.2186649e-19  
9668.0  2.9208878e-18  3.2374991e-19  
9668.5  2.8886654e-18  3.2537401e-19  
9669.0  2.668637e-18  3.2330724e-19  
9669.5  2.2801782e-18  3.2304643e-19  
9670.0  2.4904333e-18  3.2415971e-19  
9670.5  2.5168363e-18  3.2112197e-19  
9671.0  1.8068639e-18  3.2160884e-19  
9671.5  1.8629381e-18  3.2329315e-19  
9672.0  2.6233099e-18  3.2270185e-19  
9672.5  3.1048517e-18  3.2229228e-19  
9673.0  3.0977138e-18  3.2298663e-19  
9673.5  3.4385719e-18  3.7969065e-19  
9674.0  3.2102133e-18  3.2583308e-19  
9674.5  2.8255565e-18  3.2824374e-19  
9675.0  2.5282436e-18  3.3245526e-19  
9675.5  2.9276598e-18  3.3381265e-19  
9676.0  2.5060396e-18  3.3475743e-19  
9676.5  2.4385336e-18  3.3806555e-19  
9677.0  2.2521973e-18  3.397618e-19  
9677.5  2.8009376e-18  3.3925155e-19  
9678.0  3.9217453e-18  3.4070399e-19  
9678.5  4.5232853e-18  3.4295299e-19  
9679.0  5.8260309e-18  3.4096458e-19  
9679.5  6.6575085e-18  3.4001824e-19  
9680.0  6.9607785e-18  3.4247068e-19  
9680.5  6.5183721e-18  3.4153734e-19  
9681.0  5.8687722e-18  3.4264173e-19  
9681.5  5.4238564e-18  3.4613474e-19  
9682.0  5.5709169e-18  3.4706206e-19  
9682.5  5.6847241e-18  3.449452e-19  
9683.0  6.6331247e-18  3.4453761e-19  
9683.5  6.4944752e-18  3.4509776e-19  
9684.0  6.4665343e-18  3.4246086e-19  
9684.5  5.6285859e-18  3.4172231e-19  
9685.0  4.892727e-18  3.44623e-19  
9685.5  4.5975624e-18  3.4502916e-19  
9686.0  3.7810351e-18  3.4281456e-19  
9686.5  4.0231222e-18  3.4421582e-19  
9687.0  4.8763972e-18  3.4598239e-19  
9687.5  4.9801031e-18  3.4244544e-19  
9688.0  4.889595e-18  3.3930014e-19  
9688.5  4.6818738e-18  3.4044434e-19  
9689.0  4.5242746e-18  3.387896e-19  
9689.5  4.2103669e-18  3.4066201e-19  
9690.0  4.2506248e-18  3.5715176e-19  
9690.5  4.985498e-18  3.7627679e-19  
9691.0  4.8342667e-18  3.849732e-19  
9691.5  4.1707279e-18  3.9171009e-19  
9692.0  3.9023857e-18  3.9787298e-19  
9692.5  3.6854774e-18  3.977735e-19  
9693.0  3.5038536e-18  3.9767413e-19  
9693.5  3.216458e-18  4.0011651e-19  
9694.0  2.8341982e-18  4.0027456e-19  
9694.5  2.5903086e-18  3.9862631e-19  
9695.0  2.6755354e-18  4.0145624e-19  
9695.5  1.8012629e-18  4.044973e-19  
9696.0  1.1012841e-18  4.0142847e-19  
9696.5  1.5061243e-18  3.9661106e-19  
9697.0  1.5028147e-18  3.8604114e-19  
9697.5  1.4455883e-18  3.7245438e-19  
9698.0  1.6223638e-18  3.6118219e-19  
9698.5  2.0503905e-18  3.6029336e-19  
9699.0  2.0547311e-18  3.5897064e-19  
9699.5  1.7663754e-18  3.5479672e-19  
9700.0  1.8617926e-18  3.5540108e-19  
9700.5  1.3103451e-18  3.6052421e-19  
9701.0  1.0906316e-18  3.6219211e-19  
9701.5  -2.5373237e-19  3.6973708e-19  
9702.0  1.383677e-18  3.826541e-19  
9702.5  3.4312272e-18  3.9068889e-19  
9703.0  2.5192554e-18  3.9736877e-19  
9703.5  2.3377025e-18  4.0895069e-19  
9704.0  2.990534e-18  4.2664855e-19  
9704.5  3.1047797e-18  4.3583979e-19  
9705.0  3.1366508e-18  4.4142724e-19  
9705.5  2.7736609e-18  4.4475347e-19  
9706.0  2.8630381e-18  4.4303688e-19  
9706.5  2.6471232e-18  4.4310344e-19  
9707.0  2.4799792e-18  4.4442099e-19  
9707.5  2.1674242e-18  4.4326898e-19  
9708.0  1.7279761e-18  4.3853221e-19  
9708.5  1.5672435e-18  4.3217872e-19  
9709.0  1.8045785e-18  4.2429826e-19  
9709.5  1.90695e-18  4.139973e-19  
9710.0  2.1656472e-18  4.0428871e-19  
9710.5  2.4807639e-18  3.876121e-19  
9711.0  2.7034953e-18  3.6968321e-19  
9711.5  2.3174258e-18  3.5943328e-19  
9712.0  2.2830792e-18  3.6650243e-19  
9712.5  2.3393524e-18  3.7479576e-19  
9713.0  1.8992516e-18  3.8032903e-19  
9713.5  2.1860393e-18  3.8292362e-19  
9714.0  3.0006452e-18  3.8379165e-19  
9714.5  3.8769318e-18  3.8095658e-19  
9715.0  2.8158965e-18  3.8172635e-19  
9715.5  2.9706158e-18  3.854199e-19  
9716.0  3.8825235e-18  3.8483487e-19  
9716.5  3.9282924e-18  3.8349049e-19  
9717.0  3.1701809e-18  3.8516255e-19  
9717.5  3.2336016e-18  3.8592215e-19  
9718.0  3.7827784e-18  3.8162123e-19  
9718.5  3.5786366e-18  3.7746921e-19  
9719.0  3.4166464e-18  3.7072028e-19  
9719.5  3.787232e-18  3.6190962e-19  
9720.0  3.1761985e-18  3.6434788e-19  
9720.5  2.5224888e-18  3.8760772e-19  
9721.0  2.3105617e-18  4.1672079e-19  
9721.5  1.031893e-18  4.4387992e-19  
9722.0  2.5721834e-18  4.5767867e-19  
9722.5  2.3987176e-18  4.6283852e-19  
9723.0  2.8599427e-18  4.6263547e-19  
9723.5  3.0695173e-18  4.6414324e-19  
9724.0  2.631139e-18  4.6562895e-19  
9724.5  2.1233828e-18  4.6499316e-19  
9725.0  2.2839598e-18  4.6471731e-19  
9725.5  2.3097725e-18  4.6553498e-19  
9726.0  2.4200197e-18  4.6500874e-19  
9726.5  2.6051266e-18  4.6001309e-19  
9727.0  2.7068071e-18  4.539043e-19  
9727.5  2.8458936e-18  4.3327717e-19  
9728.0  3.2087331e-18  3.9895198e-19  
9728.5  3.4454283e-18  3.7046876e-19  
9729.0  3.7354773e-18  3.6431952e-19  
9729.5  3.497686e-18  3.6155452e-19  
9730.0  3.0529719e-18  3.5927721e-19  
9730.5  2.6840529e-18  3.5928825e-19  
9731.0  2.435618e-18  3.6011908e-19  
9731.5  2.4994537e-18  3.5870654e-19  
9732.0  1.985561e-18  3.5890442e-19  
9732.5  2.2346793e-18  3.6418732e-19  
9733.0  2.1145582e-18  3.7358033e-19  
9733.5  2.3458858e-18  3.9144992e-19  
9734.0  2.7093695e-18  4.0450043e-19  
9734.5  2.702443e-18  4.1225295e-19  
9735.0  1.5748489e-18  4.146697e-19  
9735.5  9.2944168e-19  4.1556117e-19  
9736.0  6.4314643e-19  4.1784211e-19  
9736.5  3.9564064e-19  4.1687332e-19  
9737.0  4.8279007e-19  4.1710679e-19  
9737.5  1.2453046e-18  4.1973015e-19  
9738.0  2.230752e-18  4.1819601e-19  
9738.5  2.0663271e-18  4.1718418e-19  
9739.0  1.607e-18  4.1877187e-19  
9739.5  1.5883773e-18  4.146274e-19  
9740.0  1.4797602e-18  3.9916744e-19  
9740.5  9.7930119e-19  3.9267859e-19  
9741.0  1.3895832e-18  4.1097791e-19  
9741.5  1.7231295e-18  4.4466886e-19  
9742.0  2.5080245e-19  4.8060201e-19  
9742.5  1.4036903e-18  4.9685137e-19  
9743.0  2.2904571e-18  5.0315881e-19  
9743.5  2.6225251e-18  5.0352742e-19  
9744.0  3.0278183e-18  5.0472437e-19  
9744.5  3.4020078e-18  5.0763466e-19  
9745.0  3.71277e-18  5.0699822e-19  
9745.5  3.072972e-18  5.0638346e-19  
9746.0  2.6351845e-18  5.0823359e-19  
9746.5  2.0617903e-18  5.9264715e-19  
9747.0  1.7337546e-18  5.0439326e-19  
9747.5  1.9459716e-18  4.9518054e-19  
9748.0  3.1581659e-18  4.7145062e-19  
9748.5  3.213907e-18  4.257421e-19  
9749.0  3.2905158e-18  3.9889079e-19  
9749.5  3.3676083e-18  3.885749e-19  
9750.0  3.7954591e-18  3.8366219e-19  
9750.5  4.2132402e-18  3.7980893e-19  
9751.0  3.6964714e-18  3.8314337e-19  
9751.5  3.490668e-18  3.840204e-19  
9752.0  3.5042403e-18  3.8094762e-19  
9752.5  3.4747216e-18  3.823526e-19  
9753.0  3.4860942e-18  3.8328848e-19  
9753.5  3.2823891e-18  3.8023533e-19  
9754.0  3.3820562e-18  3.8258099e-19  
9754.5  3.4467448e-18  3.8559955e-19  
9755.0  3.9228486e-18  3.8224041e-19  
9755.5  3.224155e-18  3.8214058e-19  
9756.0  2.9879336e-18  3.8855081e-19  
9756.5  2.8137226e-18  3.9221963e-19  
9757.0  2.2801956e-18  3.930592e-19  
9757.5  2.1669446e-18  3.9964621e-19  
9758.0  2.741157e-18  4.0366762e-19  
9758.5  3.056876e-18  4.0176425e-19  
9759.0  3.1496495e-18  4.0671304e-19  
9759.5  3.2286349e-18  4.2486132e-19  
9760.0  2.7795751e-18  4.3700556e-19  
9760.5  2.1993415e-18  4.4871335e-19  
9761.0  1.704726e-18  4.5517859e-19  
9761.5  1.5839863e-18  4.5511625e-19  
9762.0  1.5247636e-18  4.526338e-19  
9762.5  1.444044e-18  4.5393783e-19  
9763.0  1.9422775e-18  4.5509837e-19  
9763.5  2.4069658e-18  4.4785005e-19  
9764.0  2.8854997e-18  4.4231292e-19  
9764.5  3.4558006e-18  4.4434246e-19  
9765.0  3.7940773e-18  4.4333483e-19  
9765.5  3.7270611e-18  4.3751209e-19  
9766.0  3.3183774e-18  4.3116109e-19  
9766.5  3.0153636e-18  4.173427e-19  
9767.0  2.4314631e-18  4.8189789e-19  
9767.5  1.7632433e-18  4.0087723e-19  
9768.0  1.8727218e-18  4.1147985e-19  
9768.5  1.5870768e-18  4.1527812e-19  
9769.0  1.627686e-18  4.1660905e-19  
9769.5  1.2350418e-18  4.2081158e-19  
9770.0  1.4120844e-18  4.2205282e-19  
9770.5  1.1788826e-18  4.1761572e-19  
9771.0  1.2105186e-18  4.1877663e-19  
9771.5  1.6489499e-18  4.2102525e-19  
9772.0  1.5644217e-18  4.1769185e-19  
9772.5  1.2135555e-18  4.1684388e-19  
9773.0  1.3161208e-18  4.2001728e-19  
9773.5  1.9735323e-18  4.1346449e-19  
9774.0  2.228758e-18  4.0186154e-19  
9774.5  2.5160309e-18  3.9675246e-19  
9775.0  2.508533e-18  3.9219389e-19  
9775.5  2.3577593e-18  4.4732485e-19  
9776.0  1.7805186e-18  3.8337024e-19  
9776.5  2.4160222e-18  3.8575874e-19  
9777.0  2.4805212e-18  3.8139501e-19  
9777.5  2.8051184e-18  3.8136533e-19  
9778.0  2.7246511e-18  3.8672486e-19  
9778.5  2.8050134e-18  3.8591055e-19  
9779.0  2.301172e-18  3.8236861e-19  
9779.5  1.6783467e-18  3.8595148e-19  
9780.0  1.7697396e-18  3.8881389e-19  
9780.5  1.7685747e-18  3.8294205e-19  
9781.0  2.0841329e-18  3.8351077e-19  
9781.5  2.3775084e-18  3.8896037e-19  
9782.0  3.2958044e-18  3.8474272e-19  
9782.5  3.5931448e-18  3.8229602e-19  
9783.0  4.096971e-18  3.8808601e-19  
9783.5  4.5157969e-18  3.8948134e-19  
9784.0  4.5394071e-18  3.8509511e-19  
9784.5  4.1530226e-18  3.8596882e-19  
9785.0  3.92764e-18  3.8815491e-19  
9785.5  3.8306827e-18  3.840249e-19  
9786.0  4.4934892e-18  3.8203308e-19  
9786.5  5.2065632e-18  3.8619986e-19  
9787.0  6.7436771e-18  3.8427344e-19  
9787.5  5.3895382e-18  3.8218218e-19  
9788.0  5.6867266e-18  3.8797279e-19  
9788.5  8.4398483e-18  3.8947952e-19  
9789.0  8.6225044e-18  3.8533389e-19  
9789.5  7.1866887e-18  3.882132e-19  
9790.0  8.8931589e-18  3.9120201e-19  
9790.5  9.6648725e-18  3.8874542e-19  
9791.0  1.0785587e-17  3.8864074e-19  
9791.5  1.2053115e-17  3.9183818e-19  
9792.0  1.3059633e-17  3.8916911e-19  
9792.5  1.1721664e-17  3.8514043e-19  
9793.0  1.0243254e-17  3.9012319e-19  
9793.5  8.4720041e-18  3.9226519e-19  
9794.0  7.2241734e-18  3.8832732e-19  
9794.5  5.6922387e-18  3.8796123e-19  
9795.0  2.976932e-18  3.9293615e-19  
9795.5  2.801811e-18  3.8912859e-19  
9796.0  3.9510204e-18  3.8736078e-19  
9796.5  3.8192012e-18  3.9319515e-19  
9797.0  2.9028611e-18  3.9287594e-19  
9797.5  3.131771e-18  3.8677334e-19  
9798.0  3.6644363e-18  3.9025376e-19  
9798.5  3.759497e-18  3.9561468e-19  
9799.0  3.169026e-18  3.9198019e-19  
9799.5  2.6738465e-18  3.9186344e-19  
9800.0  1.8376425e-18  3.9676827e-19  
9800.5  1.2656722e-18  3.9424258e-19  
9801.0  7.0882765e-19  3.8978284e-19  
9801.5  1.0601244e-18  3.9636124e-19  
9802.0  1.4078988e-18  3.9868634e-19  
9802.5  1.6992243e-18  3.9598474e-19  
9803.0  1.7645037e-18  3.9728722e-19  
9803.5  1.8274436e-18  4.0084546e-19  
9804.0  1.5809706e-18  3.9761824e-19  
9804.5  1.6035656e-18  3.9404627e-19  
9805.0  2.2183841e-18  3.9944518e-19  
9805.5  3.3710032e-18  3.9999214e-19  
9806.0  2.6148653e-18  3.9557389e-19  
9806.5  2.2235382e-18  3.9862612e-19  
9807.0  1.3101615e-18  4.0461561e-19  
9807.5  7.8680232e-19  4.0348162e-19  
9808.0  -8.2351625e-20  4.034701e-19  
9808.5  2.605653e-19  4.0670092e-19  
9809.0  3.7942086e-19  4.074345e-19  
9809.5  5.4333063e-19  4.0580135e-19  
9810.0  1.2363948e-18  4.1157142e-19  
9810.5  1.477875e-18  4.2277974e-19  
9811.0  1.836e-18  4.3997764e-19  
9811.5  1.5456621e-18  4.6030948e-19  
9812.0  2.0737417e-18  4.9273611e-19  
9812.5  2.489974e-18  5.3392963e-19  
9813.0  2.5843226e-18  5.8056207e-19  
9813.5  3.2940244e-18  6.1837899e-19  
9814.0  4.0514444e-18  6.3088829e-19  
9814.5  3.6145649e-18  6.3387673e-19  
9815.0  4.2834019e-18  6.3603461e-19  
9815.5  4.4238757e-18  6.3704666e-19  
9816.0  3.78056e-18  6.3704694e-19  
9816.5  2.833219e-18  6.3717121e-19  
9817.0  1.9247103e-18  6.359257e-19  
9817.5  1.2919421e-18  6.309327e-19  
9818.0  5.3795883e-19  6.2404605e-19  
9818.5  4.8956949e-19  6.1434282e-19  
9819.0  1.2591979e-18  5.9398003e-19  
9819.5  8.9433448e-19  5.4604768e-19  
9820.0  1.6048357e-18  4.9606685e-19  
9820.5  1.4349301e-18  4.6207035e-19  
9821.0  1.4851738e-18  4.6551865e-19  
9821.5  1.0601607e-18  4.8368162e-19  
9822.0  1.3621424e-18  5.0813411e-19  
9822.5  1.8474065e-18  5.1566371e-19  
9823.0  2.0273098e-18  5.1894451e-19  
9823.5  2.2159962e-18  5.2218756e-19  
9824.0  2.893384e-18  5.2043787e-19  
9824.5  2.7798709e-18  5.1605844e-19  
9825.0  2.610698e-18  5.1434553e-19  
9825.5  2.3405729e-18  5.1250228e-19  
9826.0  2.4081349e-18  5.095541e-19  
9826.5  2.4510505e-18  5.0875075e-19  
9827.0  2.7691985e-18  5.0711984e-19  
9827.5  2.7119847e-18  4.9682456e-19  
9828.0  2.41041e-18  4.7293727e-19  
9828.5  1.781575e-18  4.514132e-19  
9829.0  2.3087303e-18  4.3362685e-19  
9829.5  2.1073227e-18  4.2664535e-19  
9830.0  1.6409969e-18  4.3238654e-19  
9830.5  1.7581574e-18  4.4172852e-19  
9831.0  1.4747651e-18  4.3841035e-19  
9831.5  1.9276045e-18  4.3629282e-19  
9832.0  2.1849091e-18  4.4108944e-19  
9832.5  2.1805369e-18  4.4184202e-19  
9833.0  1.1871078e-18  4.4208111e-19  
9833.5  1.0049612e-18  4.5394809e-19  
9834.0  1.3254285e-18  4.6792809e-19  
9834.5  1.7482587e-18  4.7100135e-19  
9835.0  1.5925697e-18  4.7488583e-19  
9835.5  2.1083076e-18  4.7795634e-19  
9836.0  2.2443832e-18  4.7190065e-19  
9836.5  2.0949415e-18  4.6445105e-19  
9837.0  1.6650756e-18  4.6508976e-19  
9837.5  1.6960401e-18  4.6513765e-19  
9838.0  1.39113e-18  4.635883e-19  
9838.5  1.3160813e-18  4.6930292e-19  
9839.0  2.1391056e-18  4.7498842e-19  
9839.5  2.0806868e-18  4.7117535e-19  
9840.0  1.1209054e-18  4.6833967e-19  
9840.5  1.0250717e-18  4.618106e-19  
9841.0  3.5359956e-19  4.5187304e-19  
9841.5  -2.1191994e-19  4.4272743e-19  
9842.0  -6.6150842e-19  4.4237088e-19  
9842.5  8.0214557e-20  4.4289232e-19  
9843.0  -1.1334711e-19  4.3838407e-19  
9843.5  -8.1092697e-20  4.3956434e-19  
9844.0  1.1724221e-19  4.4472951e-19  
9844.5  5.8859396e-21  4.3919525e-19  
9845.0  -7.4109601e-19  4.3458703e-19  
9845.5  -2.2116921e-19  4.3359293e-19  
9846.0  3.4131434e-19  4.2917073e-19  
9846.5  -9.0130035e-19  4.1972094e-19  
9847.0  -1.6207941e-18  4.1937757e-19  
9847.5  -1.9430984e-18  4.2148097e-19  
9848.0  -1.5077825e-18  4.1870581e-19  
9848.5  -2.3043697e-18  4.1945622e-19  
9849.0  -5.4394835e-19  4.2695689e-19  
9849.5  2.404264e-19  4.2742544e-19  
9850.0  3.2206228e-19  4.2678629e-19  
9850.5  -1.6500885e-19  4.3289674e-19  
9851.0  -7.1480212e-20  4.3748633e-19  
9851.5  -5.6639124e-19  4.3614741e-19  
9852.0  -1.2358397e-18  4.3892737e-19  
9852.5  -9.1302686e-19  4.430221e-19  
9853.0  -5.5441329e-19  4.3990591e-19  
9853.5  8.3573545e-20  4.358698e-19  
9854.0  1.3636416e-19  4.4266018e-19  
9854.5  1.9648778e-19  4.4262695e-19  
9855.0  6.2115804e-20  4.3831686e-19  
9855.5  3.4359606e-19  4.4005468e-19  
9856.0  8.532229e-19  4.3754555e-19  
9856.5  1.5049166e-18  4.3214219e-19  
9857.0  1.2602665e-18  4.3257039e-19  
9857.5  1.8632858e-18  4.3406133e-19  
9858.0  1.7238096e-18  4.2786145e-19  
9858.5  1.5722787e-18  4.2362044e-19  
9859.0  1.5256841e-18  4.2912419e-19  
9859.5  2.286845e-18  4.3031901e-19  
9860.0  2.1270516e-18  4.2483262e-19  
9860.5  1.8380099e-18  4.272348e-19  
9861.0  1.3028714e-18  4.3133756e-19  
9861.5  8.7142783e-19  4.2663896e-19  
9862.0  7.8179286e-19  4.238979e-19  
9862.5  2.8413574e-19  4.2926771e-19  
9863.0  3.6461514e-19  4.2710397e-19  
9863.5  6.4724961e-19  4.2210295e-19  
9864.0  5.719908e-19  4.2781531e-19  
9864.5  7.1515509e-19  4.2798517e-19  
9865.0  1.2237881e-18  4.2002385e-19  
9865.5  1.7290157e-18  4.2381442e-19  
9866.0  2.2031352e-18  4.2859034e-19  
9866.5  2.490219e-18  4.2272194e-19  
9867.0  3.19224e-18  4.2109619e-19  
9867.5  3.9170486e-18  4.298102e-19  
9868.0  4.5871251e-18  4.3057108e-19  
9868.5  4.6086115e-18  4.2873858e-19  
9869.0  5.9024528e-18  4.3730971e-19  
9869.5  7.5019972e-18  4.5233229e-19  
9870.0  5.4438353e-18  4.7837911e-19  
9870.5  4.0264275e-18  5.0558566e-19  
9871.0  5.9253311e-18  5.3073865e-19  
9871.5  6.9447409e-18  5.3604606e-19  
9872.0  3.59531e-18  5.361957e-19  
9872.5  3.9781224e-18  5.4025383e-19  
9873.0  4.8686415e-18  5.4088931e-19  
9873.5  2.7299762e-18  5.3819735e-19  
9874.0  -2.0645308e-19  5.4328013e-19  
9874.5  2.3809321e-19  5.4512604e-19  
9875.0  -7.5394983e-19  5.4102963e-19  
9875.5  -2.8730708e-18  5.3897892e-19  
9876.0  -1.6434867e-18  5.3464516e-19  
9876.5  2.9794926e-19  5.1698964e-19  
9877.0  5.1734702e-19  4.8493047e-19  
9877.5  4.0010918e-19  4.6145107e-19  
9878.0  3.2664897e-19  4.4577786e-19  
9878.5  5.8067901e-19  4.3642182e-19  
9879.0  5.5701147e-19  4.3731743e-19  
9879.5  8.039549e-19  4.4136024e-19  
9880.0  7.7487518e-19  4.3698465e-19  
9880.5  3.4022945e-19  4.3380187e-19  
9881.0  1.0679273e-18  4.4070894e-19  
9881.5  1.3877555e-18  4.4234245e-19  
9882.0  1.5149751e-18  4.3756354e-19  
9882.5  9.9197843e-19  4.4261884e-19  
9883.0  4.3844862e-19  4.4591812e-19  
9883.5  -9.4250289e-20  4.4012246e-19  
9884.0  -9.8788794e-20  4.4053185e-19  
9884.5  7.5129837e-21  4.4691498e-19  
9885.0  -6.3628791e-19  4.4502049e-19  
9885.5  -1.3132899e-18  4.4221777e-19  
9886.0  -1.2430595e-18  4.4635827e-19  
9886.5  -1.7059886e-19  4.4665942e-19  
9887.0  -6.0488711e-19  4.4504409e-19  
9887.5  -8.5447861e-20  5.3688608e-19  
9888.0  5.1891974e-19  5.4267527e-19  
9888.5  7.9161533e-19  4.5041587e-19  
9889.0  8.6567339e-19  4.5050042e-19  
9889.5  -5.8145639e-20  4.5642873e-19  
9890.0  3.5834054e-19  4.5811806e-19  
9890.5  1.0542335e-19  4.5904483e-19  
9891.0  7.440019e-19  4.6650456e-19  
9891.5  1.7850758e-18  4.7119958e-19  
9892.0  3.4630191e-18  4.7234178e-19  
9892.5  3.6084794e-18  4.8484327e-19  
9893.0  3.1515806e-18  5.176535e-19  
9893.5  2.4129963e-18  5.7161289e-19  
9894.0  1.8335433e-18  6.3642298e-19  
9894.5  1.0318402e-18  6.860854e-19  
9895.0  6.458683e-19  7.0336197e-19  
9895.5  9.7220707e-19  7.0907173e-19  
9896.0  1.0287833e-18  7.1269014e-19  
9896.5  1.0103014e-18  7.1484428e-19  
9897.0  2.0660506e-18  7.1276846e-19  
9897.5  2.9982813e-18  7.1363773e-19  
9898.0  2.2100354e-18  7.1638038e-19  
9898.5  1.4301924e-18  7.1550194e-19  
9899.0  1.5025012e-18  7.1239692e-19  
9899.5  1.4145368e-18  7.04342e-19  
9900.0  8.6379593e-19  6.8049681e-19  
9900.5  -1.4397047e-19  6.222434e-19  
9901.0  -3.8510095e-19  5.5972714e-19  
9901.5  2.2720857e-19  5.0466722e-19  
9902.0  9.2224476e-19  4.8133058e-19  
9902.5  1.7010029e-18  4.7368004e-19  
9903.0  2.5202214e-18  4.7571087e-19  
9903.5  2.7304025e-18  4.7295411e-19  
9904.0  2.8788225e-18  4.68313e-19  
9904.5  2.5427577e-18  4.7300974e-19  
9905.0  3.4508056e-18  4.7449252e-19  
9905.5  2.4572783e-18  4.6978046e-19  
9906.0  2.1932905e-18  4.7298975e-19  
9906.5  1.2562811e-18  4.7858946e-19  
9907.0  1.3455283e-18  4.7775745e-19  
9907.5  1.4520855e-18  4.769209e-19  
9908.0  1.8737816e-18  4.8591491e-19  
9908.5  1.2384663e-18  4.8863906e-19  
9909.0  5.4621758e-19  4.8772721e-19  
9909.5  4.9351747e-19  4.9359912e-19  
9910.0  -6.5448238e-19  4.9506525e-19  
9910.5  6.0482757e-19  4.8872008e-19  
9911.0  7.0984162e-19  4.9013767e-19  
9911.5  1.3825114e-19  4.9830643e-19  
9912.0  -1.4588425e-18  4.9139523e-19  
9912.5  -2.655828e-18  4.9042786e-19  
9913.0  -2.6201522e-18  4.9629522e-19  
9913.5  -2.3762413e-18  4.9711554e-19  
9914.0  -2.5519511e-18  4.9018565e-19  
9914.5  -1.6131413e-18  5.7368964e-19  
9915.0  -1.2825272e-18  4.9259247e-19  
9915.5  -1.5964727e-18  4.9968877e-19  
9916.0  -2.9115441e-18  5.2203779e-19  
9916.5  -3.2067697e-18  5.6549154e-19  
9917.0  -7.4188281e-19  5.9628778e-19  
9917.5  -4.5149787e-19  6.1395795e-19  
9918.0  8.6335184e-19  6.2110192e-19  
9918.5  2.2535658e-18  6.2289733e-19  
9919.0  1.5416695e-19  6.2301539e-19  
9919.5  -4.9185172e-19  6.2657552e-19  
9920.0  -3.2939052e-21  6.2777669e-19  
9920.5  -2.0218295e-19  6.2566613e-19  
9921.0  -8.9374083e-19  6.2514979e-19  
9921.5  3.1479773e-19  6.274819e-19  
9922.0  -2.2771898e-19  6.2470499e-19  
9922.5  1.4277236e-18  6.1247913e-19  
9923.0  1.3577315e-18  5.8779065e-19  
9923.5  5.4253177e-19  5.5287573e-19  
9924.0  -1.0701225e-19  5.2241291e-19  
9924.5  -5.3159867e-19  5.1179786e-19  
9925.0  -2.9818022e-19  5.1157269e-19  
9925.5  4.1133966e-20  5.0453593e-19  
9926.0  1.7427046e-19  4.9982344e-19  
9926.5  5.8594146e-19  5.0271222e-19  
9927.0  1.5756284e-18  5.051359e-19  
9927.5  1.1167066e-18  5.0291834e-19  
9928.0  1.367801e-18  5.0629365e-19  
9928.5  8.8211584e-19  5.0858854e-19  
9929.0  1.0313132e-18  5.0186732e-19  
9929.5  1.2866249e-18  4.9863401e-19  
9930.0  1.4635692e-18  5.0380026e-19  
9930.5  1.5530514e-18  4.9957521e-19  
9931.0  6.4112511e-19  4.9620242e-19  
9931.5  8.48563e-19  5.0061931e-19  
9932.0  1.0203524e-18  5.0236732e-19  
9932.5  1.6346061e-18  5.0074397e-19  
9933.0  1.4447239e-18  5.0741056e-19  
9933.5  1.3360916e-18  5.1243122e-19  
9934.0  1.3129751e-18  5.1071581e-19  
9934.5  6.4511988e-19  5.1535651e-19  
9935.0  8.5184897e-19  5.3388415e-19  
9935.5  4.8799327e-19  5.6276609e-19  
9936.0  1.893136e-19  6.1851825e-19  
9936.5  -8.603779e-20  6.8438873e-19  
9937.0  7.2360176e-20  7.3397352e-19  
9937.5  -7.6731216e-19  7.5485284e-19  
9938.0  -9.3621236e-19  7.6411394e-19  
9938.5  1.1566564e-18  7.69018e-19  
9939.0  2.7898961e-18  7.6832381e-19  
9939.5  2.8119255e-18  7.6943431e-19  
9940.0  3.117272e-18  7.7222288e-19  
9940.5  3.7805792e-18  7.7263921e-19  
9941.0  3.7338488e-18  7.6927162e-19  
9941.5  1.5914047e-18  7.6846111e-19  
9942.0  3.8293922e-18  7.6301809e-19  
9942.5  2.2443293e-18  7.3205459e-19  
9943.0  1.871069e-18  6.8818305e-19  
9943.5  1.8740838e-18  6.1531787e-19  
9944.0  3.060827e-18  5.5555279e-19  
9944.5  -5.8066087e-19  5.2495959e-19  
9945.0  -2.0794295e-18  5.2417368e-19  
9945.5  -3.2023797e-18  5.1806074e-19  
9946.0  -1.4997774e-18  5.1071548e-19  
9946.5  -6.0091044e-19  5.1727348e-19  
9947.0  -8.7460425e-19  6.1988668e-19  
9947.5  3.93898e-19  5.1337879e-19  
9948.0  -6.557599e-19  5.1336784e-19  
9948.5  -1.0976813e-18  5.1680607e-19  
9949.0  -1.622086e-18  5.1363705e-19  
9949.5  -1.7591602e-18  5.0985644e-19  
9950.0  -1.2719836e-18  5.1489792e-19  
9950.5  -1.3231579e-18  5.1798774e-19  
9951.0  -1.0957708e-18  5.115441e-19  
9951.5  -6.9546291e-19  5.1344025e-19  
9952.0  1.1529488e-19  5.2287524e-19  
9952.5  6.264708e-19  5.1757132e-19  
9953.0  -3.5146374e-19  5.1540191e-19  
9953.5  2.5830333e-19  5.2197133e-19  
9954.0  4.8737119e-19  5.2175051e-19  
9954.5  -7.6784886e-19  5.1766815e-19  
9955.0  -3.983111e-19  5.2338526e-19  
9955.5  1.2304167e-18  5.2707869e-19  
9956.0  2.5147188e-18  5.2155238e-19  
9956.5  2.1680384e-18  5.2408722e-19  
9957.0  1.1913422e-18  5.3085388e-19  
9957.5  8.6865403e-19  5.3153981e-19  
9958.0  1.0234569e-18  5.2886201e-19  
9958.5  2.874519e-20  5.3436561e-19  
9959.0  7.4980148e-19  5.3800191e-19  
9959.5  9.9868568e-19  5.3143357e-19  
9960.0  1.3658034e-18  5.3620755e-19  
9960.5  -1.0017094e-18  5.4481957e-19  
9961.0  5.2607249e-20  5.4413506e-19  
9961.5  1.5928773e-18  5.4577242e-19  
9962.0  9.934767e-19  5.5768971e-19  
9962.5  -8.4253449e-19  5.6949082e-19  
9963.0  -8.2408927e-19  5.9698269e-19  
9963.5  -1.993057e-18  6.443791e-19  
9964.0  -1.6654379e-18  6.8495998e-19  
9964.5  -9.7213017e-19  7.108614e-19  
9965.0  8.3672648e-19  7.2327822e-19  
9965.5  1.3010702e-18  7.3120727e-19  
9966.0  1.27608e-18  7.3546158e-19  
9966.5  1.5029792e-18  8.7922579e-19  
9967.0  1.9309091e-18  7.7201518e-19  
9967.5  1.7206258e-18  7.9465246e-19  
9968.0  9.6613311e-19  8.2323428e-19  
9968.5  -1.0835682e-19  8.5111128e-19  
9969.0  -1.0630575e-18  8.7184004e-19  
9969.5  -2.1398218e-18  8.7627707e-19  
9970.0  -1.5617793e-18  8.7371838e-19  
9970.5  -1.1894529e-18  8.6310202e-19  
9971.0  -1.0756109e-18  8.5286988e-19  
9971.5  -1.3135482e-18  8.487288e-19  
9972.0  -5.1976865e-19  8.4974047e-19  
9972.5  6.0340934e-20  8.4850098e-19  
9973.0  2.4388424e-19  9.870432e-19  
9973.5  1.9071257e-19  8.3076437e-19  
9974.0  9.3710192e-19  8.0754107e-19  
9974.5  -1.811274e-19  7.7650967e-19  
9975.0  -4.1880243e-19  7.4410161e-19  
9975.5  -2.6869466e-19  7.0366016e-19  
9976.0  -8.8417269e-20  6.7171948e-19  
9976.5  -4.6325377e-19  6.4477893e-19  
9977.0  -1.2490151e-19  6.3512554e-19  
9977.5  7.1724348e-19  6.415493e-19  
9978.0  -3.3910755e-19  7.9406467e-19  
9978.5  -5.3614058e-19  7.255572e-19  
9979.0  -2.7057285e-19  7.7023159e-19  
9979.5  1.537795e-19  7.8685537e-19  
9980.0  -2.0559154e-19  7.9313724e-19  
9980.5  1.0555092e-19  7.9821442e-19  
9981.0  -7.031587e-20  8.0044538e-19  
9981.5  -6.7552748e-19  8.0123092e-19  
9982.0  -3.8445004e-19  8.0724199e-19  
9982.5  6.6732553e-19  8.1562921e-19  
9983.0  1.0248151e-18  8.2883971e-19  
9983.5  1.242856e-18  8.4732643e-19  
9984.0  1.1866526e-18  8.6939836e-19  
9984.5  9.3270422e-19  8.6683361e-19  
9985.0  1.8580225e-19  8.4606923e-19  
9985.5  2.2500949e-19  8.1677629e-19  
9986.0  1.2859082e-19  7.9781711e-19  
9986.5  -1.3560475e-19  7.8788675e-19  
9987.0  2.97907e-19  7.8724285e-19  
9987.5  1.0321862e-18  7.8665064e-19  
9988.0  1.8055609e-18  7.8215701e-19  
9988.5  9.5456412e-19  7.7859463e-19  
9989.0  1.9243575e-18  7.7285134e-19  
9989.5  1.5081122e-18  7.556134e-19  
9990.0  1.7111893e-18  7.2281417e-19  
9990.5  1.5012793e-18  6.8055442e-19  
9991.0  2.1398533e-18  6.35034e-19  
9991.5  1.7648515e-18  5.9355388e-19  
9992.0  1.1787705e-18  5.883079e-19  
9992.5  1.2783531e-18  5.9368906e-19  
9993.0  8.6149164e-19  5.9315783e-19  
9993.5  4.6911038e-19  6.0133073e-19  
9994.0  -3.5851937e-19  6.3056196e-19  
9994.5  -6.1999418e-19  6.482217e-19  
9995.0  -2.1738664e-18  6.6189652e-19  
9995.5  -2.347908e-18  6.7184977e-19  
9996.0  -1.2290732e-18  6.7645997e-19  
9996.5  -9.6967485e-19  6.7483194e-19  
9997.0  1.4984101e-19  6.7802331e-19  
9997.5  6.4854502e-19  6.8340628e-19  
9998.0  1.3213746e-18  6.8202581e-19  
9998.5  9.3001641e-19  6.8029509e-19  
9999.0  1.3285249e-18  6.8481311e-19  
9999.5  1.5554827e-18  6.818885e-19  


==> anc/LBTSpectra/2015I_LBT_20160208.txt <==
3500.0  1.06064340625e-17
3500.5  1.05819433121e-17
3501.0  1.07960364081e-17
3501.5  1.07345361627e-17
3502.0  9.77293522258e-18
3502.5  9.00505601803e-18
3503.0  9.20737826772e-18
3503.5  1.01925549872e-17
3504.0  1.15705324711e-17
3504.5  1.22963952344e-17
3505.0  1.13931428139e-17
3505.5  9.95855833118e-18
3506.0  9.76692500419e-18
3506.5  1.03943055575e-17
3507.0  1.0513142505e-17
3507.5  1.03655733149e-17
3508.0  1.04219588377e-17
3508.5  1.06658118041e-17
3509.0  1.10638811631e-17
3509.5  1.1202386869e-17
3510.0  1.15982641173e-17
3510.5  1.13660820029e-17
3511.0  1.01032750542e-17
3511.5  1.01443731991e-17
3512.0  1.07411785075e-17
3512.5  1.00634150279e-17
3513.0  9.51834510072e-18
3513.5  9.94604294316e-18
3514.0  1.05054478814e-17
3514.5  1.16371548177e-17
3515.0  1.2170553344e-17
3515.5  1.18382017049e-17
3516.0  1.12792197616e-17
3516.5  9.51570734675e-18
3517.0  9.60373008339e-18
3517.5  1.16688714665e-17
3518.0  1.23389669678e-17
3518.5  1.09717567284e-17
3519.0  1.11746669366e-17
3519.5  1.26575556093e-17
3520.0  1.18521460331e-17
3520.5  1.03936154533e-17
3521.0  9.61189906302e-18
3521.5  9.67793439799e-18
3522.0  9.35293897318e-18
3522.5  9.43110132394e-18
3523.0  1.00866169033e-17
3523.5  9.78300993224e-18
3524.0  1.14939264736e-17
3524.5  1.38175189943e-17
3525.0  1.32958015267e-17
3525.5  1.15664358523e-17
3526.0  1.08387273375e-17
3526.5  1.1373660059e-17
3527.0  1.26583905042e-17
3527.5  1.24586674963e-17
3528.0  1.16823213482e-17
3528.5  1.17235482437e-17
3529.0  1.17201102679e-17
3529.5  1.10579731353e-17
3530.0  1.08867351193e-17
3530.5  1.19471963092e-17
3531.0  1.34732314536e-17
3531.5  1.39472084542e-17
3532.0  1.30016120802e-17
3532.5  1.25887173126e-17
3533.0  1.29296578131e-17
3533.5  1.18279227255e-17
3534.0  1.01619112404e-17
3534.5  9.86271788409e-18
3535.0  1.03108841215e-17
3535.5  1.05766652699e-17
3536.0  1.02717719902e-17
3536.5  1.0922755254e-17
3537.0  1.24951836192e-17
3537.5  1.32747706837e-17
3538.0  1.31446976103e-17
3538.5  1.32657178635e-17
3539.0  1.34481992308e-17
3539.5  1.27564892357e-17
3540.0  1.19824518203e-17
3540.5  1.29602279744e-17
3541.0  1.4033744668e-17
3541.5  1.24766059609e-17
3542.0  1.06638639741e-17
3542.5  1.14973500468e-17
3543.0  1.36581761679e-17
3543.5  1.44284620518e-17
3544.0  1.50172677391e-17
3544.5  1.47623620932e-17
3545.0  1.28899883175e-17
3545.5  1.23171601631e-17
3546.0  1.35714257547e-17
3546.5  1.58983158732e-17
3547.0  1.58576634399e-17
3547.5  1.50312489593e-17
3548.0  1.4693890058e-17
3548.5  1.44861710075e-17
3549.0  1.37873818965e-17
3549.5  1.28715844504e-17
3550.0  1.30897461117e-17
3550.5  1.40999922023e-17
3551.0  1.40331654338e-17
3551.5  1.32081965373e-17
3552.0  1.24116160747e-17
3552.5  1.28729275799e-17
3553.0  1.46227491937e-17
3553.5  1.5488154533e-17
3554.0  1.56383564489e-17
3554.5  1.63234566139e-17
3555.0  1.55014039415e-17
3555.5  1.40153289976e-17
3556.0  1.43660083809e-17
3556.5  1.57819577653e-17
3557.0  1.66382812756e-17
3557.5  1.60375532587e-17
3558.0  1.5100892716e-17
3558.5  1.52239017041e-17
3559.0  1.55942822941e-17
3559.5  1.58655325292e-17
3560.0  1.59089319133e-17
3560.5  1.45765236333e-17
3561.0  1.2298323342e-17
3561.5  1.12252904601e-17
3562.0  1.26777104122e-17
3562.5  1.3487222845e-17
3563.0  1.30744238203e-17
3563.5  1.35861288815e-17
3564.0  1.54421596846e-17
3564.5  1.54460493461e-17
3565.0  1.41222165394e-17
3565.5  1.30277979057e-17
3566.0  1.27582612889e-17
3566.5  1.28337160812e-17
3567.0  1.16401340475e-17
3567.5  1.09441061712e-17
3568.0  1.12857679971e-17
3568.5  1.16823196273e-17
3569.0  1.13658827041e-17
3569.5  1.06519634645e-17
3570.0  1.02423103962e-17
3570.5  1.05793218284e-17
3571.0  1.12363585326e-17
3571.5  1.21035983863e-17
3572.0  1.31372830774e-17
3572.5  1.30660116816e-17
3573.0  1.23350133566e-17
3573.5  1.2188781023e-17
3574.0  1.20829028653e-17
3574.5  1.14604315387e-17
3575.0  1.09700325693e-17
3575.5  1.17176224943e-17
3576.0  1.2422957383e-17
3576.5  1.20536353323e-17
3577.0  1.18634747654e-17
3577.5  1.23581610935e-17
3578.0  1.26693107024e-17
3578.5  1.27774986115e-17
3579.0  1.28964526554e-17
3579.5  1.30048874131e-17
3580.0  1.28845953787e-17
3580.5  1.21867385215e-17
3581.0  1.18134874427e-17
3581.5  1.18945551291e-17
3582.0  1.10236879462e-17
3582.5  9.64154712216e-18
3583.0  9.16181990025e-18
3583.5  9.94530080577e-18
3584.0  1.11281467385e-17
3584.5  1.19417483419e-17
3585.0  1.24032497928e-17
3585.5  1.26183710975e-17
3586.0  1.22652638854e-17
3586.5  1.14919424553e-17
3587.0  1.17843802192e-17
3587.5  1.21982078297e-17
3588.0  1.22570844708e-17
3588.5  1.12560707531e-17
3589.0  1.00766263816e-17
3589.5  1.10511653306e-17
3590.0  1.16058220819e-17
3590.5  9.6306894305e-18
3591.0  8.17309231242e-18
3591.5  7.40486831711e-18
3592.0  7.44200586786e-18
3592.5  1.00689059571e-17
3593.0  1.23187812942e-17
3593.5  1.13479950366e-17
3594.0  1.0257880165e-17
3594.5  1.00517861899e-17
3595.0  1.03686371533e-17
3595.5  1.05610536154e-17
3596.0  1.09981534185e-17
3596.5  1.1689192491e-17
3597.0  1.10223050232e-17
3597.5  1.05157440795e-17
3598.0  1.08037477616e-17
3598.5  1.09812181524e-17
3599.0  1.13636763041e-17
3599.5  1.20541795106e-17
3600.0  1.26520083968e-17
3600.5  1.21086233032e-17
3601.0  1.11686015477e-17
3601.5  1.14233681282e-17
3602.0  1.19548526389e-17
3602.5  1.17813833777e-17
3603.0  1.10465952912e-17
3603.5  1.01528447655e-17
3604.0  9.59457626004e-18
3604.5  9.96416312794e-18
3605.0  1.05425940268e-17
3605.5  1.04699548901e-17
3606.0  1.0342549673e-17
3606.5  1.00546448476e-17
3607.0  9.95668444425e-18
3607.5  1.06355294964e-17
3608.0  1.15487825997e-17
3608.5  1.17572116226e-17
3609.0  1.18212908429e-17
3609.5  1.30552974073e-17
3610.0  1.36340096411e-17
3610.5  1.24397133662e-17
3611.0  1.13432491264e-17
3611.5  1.13730295713e-17
3612.0  1.18256715924e-17
3612.5  1.16261725793e-17
3613.0  1.1206588381e-17
3613.5  1.08597264939e-17
3614.0  1.17803351425e-17
3614.5  1.20432883692e-17
3615.0  1.21240031497e-17
3615.5  1.24507278849e-17
3616.0  1.30609649791e-17
3616.5  1.42132097388e-17
3617.0  1.50999834205e-17
3617.5  1.41243480809e-17
3618.0  1.23018186435e-17
3618.5  1.14621478481e-17
3619.0  1.26711946054e-17
3619.5  1.21406624725e-17
3620.0  9.76458309617e-18
3620.5  8.92233890275e-18
3621.0  1.10525803473e-17
3621.5  1.3415289659e-17
3622.0  1.37972612511e-17
3622.5  1.34056869866e-17
3623.0  1.27702160808e-17
3623.5  1.24469030667e-17
3624.0  1.33045362364e-17
3624.5  1.32250460207e-17
3625.0  1.14628570974e-17
3625.5  1.05957881382e-17
3626.0  1.14095197353e-17
3626.5  1.18188971817e-17
3627.0  1.11978422275e-17
3627.5  1.07328512518e-17
3628.0  1.07828484234e-17
3628.5  1.03717797761e-17
3629.0  9.56412244432e-18
3629.5  9.36438139471e-18
3630.0  8.94408312748e-18
3630.5  8.50720666815e-18
3631.0  9.60910738159e-18
3631.5  1.1913309918e-17
3632.0  1.25862533751e-17
3632.5  1.19414157358e-17
3633.0  1.2105971885e-17
3633.5  1.25757730043e-17
3634.0  1.15628626356e-17
3634.5  1.01859391707e-17
3635.0  9.63077211352e-18
3635.5  9.40704925968e-18
3636.0  8.32573991372e-18
3636.5  6.87299942629e-18
3637.0  7.19323193371e-18
3637.5  9.51046613777e-18
3638.0  1.06603390213e-17
3638.5  9.0953337778e-18
3639.0  7.67423511125e-18
3639.5  9.13996707908e-18
3640.0  1.00537103798e-17
3640.5  8.72375993307e-18
3641.0  7.251356493e-18
3641.5  6.66128117085e-18
3642.0  7.95523023537e-18
3642.5  9.52743611981e-18
3643.0  9.96087105197e-18
3643.5  1.00293781548e-17
3644.0  1.03369312756e-17
3644.5  1.04973740099e-17
3645.0  1.01386646954e-17
3645.5  9.31262106993e-18
3646.0  9.21987475258e-18
3646.5  9.79996592212e-18
3647.0  9.46718138954e-18
3647.5  8.86284379478e-18
3648.0  8.72319229438e-18
3648.5  8.97026073053e-18
3649.0  8.60427680567e-18
3649.5  7.30341720856e-18
3650.0  6.85124257087e-18
3650.5  7.69306471792e-18
3651.0  8.60225459348e-18
3651.5  8.66341542969e-18
3652.0  7.54180339609e-18
3652.5  7.1224541769e-18
3653.0  8.67243036005e-18
3653.5  9.98110376025e-18
3654.0  9.39296683456e-18
3654.5  8.35894481049e-18
3655.0  8.79503741118e-18
3655.5  9.38881010273e-18
3656.0  9.09540350958e-18
3656.5  8.62552681332e-18
3657.0  8.85536329312e-18
3657.5  9.26102068897e-18
3658.0  8.92767946763e-18
3658.5  8.41964817639e-18
3659.0  7.91080950129e-18
3659.5  8.60042930731e-18
3660.0  1.01757003648e-17
3660.5  1.00188621835e-17
3661.0  1.00847201397e-17
3661.5  1.04481176439e-17
3662.0  1.07670965189e-17
3662.5  1.13809181463e-17
3663.0  1.15006740756e-17
3663.5  1.03309724821e-17
3664.0  9.78864934238e-18
3664.5  1.0659028972e-17
3665.0  1.08662209503e-17
3665.5  9.49432620659e-18
3666.0  1.02243776672e-17
3666.5  1.10400382151e-17
3667.0  1.07729795544e-17
3667.5  1.01724245198e-17
3668.0  9.54574047885e-18
3668.5  8.71321147033e-18
3669.0  8.23380427696e-18
3669.5  8.51192075884e-18
3670.0  9.21308915106e-18
3670.5  9.96114023188e-18
3671.0  1.00918009469e-17
3671.5  1.00659466297e-17
3672.0  1.04022195086e-17
3672.5  1.02502935088e-17
3673.0  9.5766694933e-18
3673.5  9.36531312046e-18
3674.0  9.79893325982e-18
3674.5  9.93495307844e-18
3675.0  9.3594992648e-18
3675.5  8.92901279158e-18
3676.0  8.28606246944e-18
3676.5  7.81342893007e-18
3677.0  8.54206877737e-18
3677.5  9.92487993474e-18
3678.0  1.08531891488e-17
3678.5  1.05701200794e-17
3679.0  1.00820923735e-17
3679.5  9.46550767704e-18
3680.0  8.77070343147e-18
3680.5  8.82014917421e-18
3681.0  9.89928129488e-18
3681.5  1.08795191566e-17
3682.0  1.13084872052e-17
3682.5  1.07158499823e-17
3683.0  1.06010954371e-17
3683.5  9.92779906291e-18
3684.0  8.9930317812e-18
3684.5  8.82447984836e-18
3685.0  8.82112062622e-18
3685.5  9.87394081961e-18
3686.0  1.06151152131e-17
3686.5  9.84441729418e-18
3687.0  8.51806885025e-18
3687.5  7.71026638855e-18
3688.0  8.80774457993e-18
3688.5  1.02491606911e-17
3689.0  1.01951579031e-17
3689.5  9.66421288885e-18
3690.0  9.48532692641e-18
3690.5  9.82571608534e-18
3691.0  9.96976147394e-18
3691.5  9.26152175627e-18
3692.0  7.94657024958e-18
3692.5  7.66474203537e-18
3693.0  8.76234281795e-18
3693.5  9.86036561206e-18
3694.0  9.7812828322e-18
3694.5  9.75180770385e-18
3695.0  1.08088886662e-17
3695.5  1.12841413188e-17
3696.0  1.0492679897e-17
3696.5  1.00262121504e-17
3697.0  1.04601638501e-17
3697.5  1.07526352615e-17
3698.0  1.06408572077e-17
3698.5  1.00760117664e-17
3699.0  8.92146931912e-18
3699.5  9.19698732132e-18
3700.0  1.09063880369e-17
3700.5  1.17837683842e-17
3701.0  1.01315204006e-17
3701.5  8.5556752541e-18
3702.0  8.85996432458e-18
3702.5  9.14954507708e-18
3703.0  9.34346253646e-18
3703.5  9.96229623587e-18
3704.0  1.11005672013e-17
3704.5  1.09965186435e-17
3705.0  9.86338126835e-18
3705.5  8.99871195794e-18
3706.0  9.81838227363e-18
3706.5  1.00157457008e-17
3707.0  1.01821160345e-17
3707.5  1.00644534703e-17
3708.0  1.07862346536e-17
3708.5  1.12548782862e-17
3709.0  1.15007785726e-17
3709.5  1.12260511935e-17
3710.0  1.10716012709e-17
3710.5  1.12932496419e-17
3711.0  1.13593768334e-17
3711.5  1.0872304021e-17
3712.0  9.6840543108e-18
3712.5  8.07508131992e-18
3713.0  7.52999993747e-18
3713.5  8.36293420579e-18
3714.0  9.78832514135e-18
3714.5  1.06838173083e-17
3715.0  1.00548724385e-17
3715.5  9.04702507159e-18
3716.0  9.2002678249e-18
3716.5  9.72583598307e-18
3717.0  9.87579792386e-18
3717.5  1.00522808258e-17
3718.0  1.00506269923e-17
3718.5  1.00195775518e-17
3719.0  1.03556094894e-17
3719.5  1.04102517593e-17
3720.0  9.98348564428e-18
3720.5  8.97856209394e-18
3721.0  8.01863373649e-18
3721.5  7.53228214795e-18
3722.0  7.79129661651e-18
3722.5  8.76677626668e-18
3723.0  8.44731842166e-18
3723.5  7.94440223213e-18
3724.0  9.14151048102e-18
3724.5  9.62918000755e-18
3725.0  9.37164822007e-18
3725.5  1.03371149403e-17
3726.0  1.04088715954e-17
3726.5  1.06918759049e-17
3727.0  1.03554055541e-17
3727.5  8.89560609131e-18
3728.0  9.45200018653e-18
3728.5  1.04449999693e-17
3729.0  1.07089931106e-17
3729.5  1.05578070036e-17
3730.0  8.67613883428e-18
3730.5  7.12478793731e-18
3731.0  8.09425386664e-18
3731.5  9.49767624476e-18
3732.0  1.0568812327e-17
3732.5  1.14894656226e-17
3733.0  1.10014505102e-17
3733.5  1.04246835283e-17
3734.0  1.06488033291e-17
3734.5  1.17044315017e-17
3735.0  1.21933694366e-17
3735.5  1.12156249335e-17
3736.0  9.88602722657e-18
3736.5  1.02152352612e-17
3737.0  1.20559688301e-17
3737.5  1.26363186726e-17
3738.0  1.17329984681e-17
3738.5  1.16213897863e-17
3739.0  1.18078885447e-17
3739.5  1.13714071544e-17
3740.0  1.10601365702e-17
3740.5  1.0596534353e-17
3741.0  1.0444142664e-17
3741.5  1.11439874103e-17
3742.0  1.19596067707e-17
3742.5  1.19167236688e-17
3743.0  1.15371823523e-17
3743.5  1.09253674634e-17
3744.0  1.13417515007e-17
3744.5  1.09328714894e-17
3745.0  1.01518293512e-17
3745.5  9.58540784295e-18
3746.0  9.82867220934e-18
3746.5  1.05070678699e-17
3747.0  1.13697447023e-17
3747.5  1.25996594783e-17
3748.0  1.25414560485e-17
3748.5  1.15616516185e-17
3749.0  1.2555551558e-17
3749.5  1.64585915316e-17
3750.0  2.56299680946e-17
3750.5  3.7255856102e-17
3751.0  4.51628378282e-17
3751.5  4.91379489814e-17
3752.0  5.32465516542e-17
3752.5  6.28305903556e-17
3753.0  7.87706877016e-17
3753.5  9.38292061561e-17
3754.0  1.00063847374e-16
3754.5  9.6154671203e-17
3755.0  8.53257999193e-17
3755.5  7.37919551575e-17
3756.0  6.55607003929e-17
3756.5  5.88068689525e-17
3757.0  5.11208296256e-17
3757.5  4.13198438797e-17
3758.0  2.97586193474e-17
3758.5  1.9931396052e-17
3759.0  1.48523062073e-17
3759.5  1.30172407076e-17
3760.0  1.16291904589e-17
3760.5  1.05449432002e-17
3761.0  1.03956435029e-17
3761.5  1.02458252023e-17
3762.0  9.61443732843e-18
3762.5  9.82016372798e-18
3763.0  1.06404197642e-17
3763.5  1.05169865644e-17
3764.0  9.77762922311e-18
3764.5  9.15911978608e-18
3765.0  8.82135875456e-18
3765.5  9.66849555035e-18
3766.0  1.09531306952e-17
3766.5  1.18015086849e-17
3767.0  1.20779362669e-17
3767.5  1.14550717559e-17
3768.0  1.05787509092e-17
3768.5  9.99972302582e-18
3769.0  1.00593018837e-17
3769.5  1.07349620431e-17
3770.0  1.12562139026e-17
3770.5  1.14219345845e-17
3771.0  1.21719237828e-17
3771.5  1.18657499068e-17
3772.0  1.04745883854e-17
3772.5  9.77005431873e-18
3773.0  9.20991466925e-18
3773.5  9.17689735776e-18
3774.0  9.30262701608e-18
3774.5  9.29051705664e-18
3775.0  8.70552573785e-18
3775.5  8.20922760166e-18
3776.0  8.08271540833e-18
3776.5  8.66282249871e-18
3777.0  9.0375153506e-18
3777.5  8.50511518287e-18
3778.0  7.8512778293e-18
3778.5  7.57896259906e-18
3779.0  8.00961379207e-18
3779.5  9.53116703939e-18
3780.0  1.09113236851e-17
3780.5  1.09637128486e-17
3781.0  1.05921106838e-17
3781.5  1.08498188473e-17
3782.0  1.0928431792e-17
3782.5  9.91860300253e-18
3783.0  9.34328085028e-18
3783.5  9.93265080356e-18
3784.0  1.0644529393e-17
3784.5  1.06507507671e-17
3785.0  9.88712218834e-18
3785.5  9.57106115226e-18
3786.0  9.31848564777e-18
3786.5  9.15767895143e-18
3787.0  9.91954634873e-18
3787.5  1.09257839851e-17
3788.0  1.10489731162e-17
3788.5  1.07739623648e-17
3789.0  1.10393561241e-17
3789.5  1.06727191042e-17
3790.0  1.0376516671e-17
3790.5  1.08072051106e-17
3791.0  9.68860598336e-18
3791.5  8.44960620791e-18
3792.0  9.02593245582e-18
3792.5  1.05692626788e-17
3793.0  1.17401516971e-17
3793.5  1.19107028883e-17
3794.0  1.08914003994e-17
3794.5  9.10557871415e-18
3795.0  8.41086749125e-18
3795.5  8.77169959357e-18
3796.0  9.11520532215e-18
3796.5  9.6004178676e-18
3797.0  1.03951273933e-17
3797.5  1.11992959246e-17
3798.0  1.11985419392e-17
3798.5  1.01530800743e-17
3799.0  9.45444422293e-18
3799.5  9.86274372232e-18
3800.0  1.03460543722e-17
3800.5  9.90764062314e-18
3801.0  9.22992471407e-18
3801.5  9.00787430013e-18
3802.0  8.94774802232e-18
3802.5  9.32653486912e-18
3803.0  9.74678777957e-18
3803.5  9.53739054213e-18
3804.0  9.94375992923e-18
3804.5  1.06336037631e-17
3805.0  1.06781151926e-17
3805.5  1.05613924946e-17
3806.0  1.01621350518e-17
3806.5  9.80255494106e-18
3807.0  9.84810537615e-18
3807.5  9.95459984114e-18
3808.0  1.00360801728e-17
3808.5  1.11948048097e-17
3809.0  1.22708038942e-17
3809.5  1.23321293109e-17
3810.0  1.27732397242e-17
3810.5  1.2293822468e-17
3811.0  1.18536663287e-17
3811.5  1.17554545414e-17
3812.0  1.15965837301e-17
3812.5  1.08914119334e-17
3813.0  9.82345320046e-18
3813.5  1.0367713692e-17
3814.0  1.08917757764e-17
3814.5  1.08039856902e-17
3815.0  1.06951227413e-17
3815.5  1.06339184365e-17
3816.0  1.04465711552e-17
3816.5  1.06028346805e-17
3817.0  1.04466108355e-17
3817.5  9.3956871094e-18
3818.0  8.64305119526e-18
3818.5  9.29195415259e-18
3819.0  9.80374647807e-18
3819.5  9.35191889092e-18
3820.0  8.9548700741e-18
3820.5  8.90186671119e-18
3821.0  8.15619167578e-18
3821.5  7.36483462318e-18
3822.0  7.96731941354e-18
3822.5  9.01969930803e-18
3823.0  8.94128662226e-18
3823.5  8.30332108055e-18
3824.0  8.26686156005e-18
3824.5  7.3418967105e-18
3825.0  6.70687610256e-18
3825.5  7.84461986694e-18
3826.0  8.38160653171e-18
3826.5  8.07376583785e-18
3827.0  8.59713833348e-18
3827.5  9.45018523773e-18
3828.0  9.41198976979e-18
3828.5  9.69725804442e-18
3829.0  1.0257760921e-17
3829.5  1.00523070621e-17
3830.0  1.02416666725e-17
3830.5  1.09244170783e-17
3831.0  1.20457278801e-17
3831.5  1.05029150105e-17
3832.0  1.11915855468e-17
3832.5  1.25403017455e-17
3833.0  1.2379826108e-17
3833.5  1.1462777282e-17
3834.0  1.04409351364e-17
3834.5  9.70955766743e-18
3835.0  9.64843711816e-18
3835.5  9.97237597446e-18
3836.0  1.05725072023e-17
3836.5  1.0509658133e-17
3837.0  1.02585283758e-17
3837.5  9.84504553919e-18
3838.0  1.00108200117e-17
3838.5  1.11915835688e-17
3839.0  1.26093780249e-17
3839.5  1.24807869242e-17
3840.0  1.17251036659e-17
3840.5  1.11446700911e-17
3841.0  1.05493320526e-17
3841.5  1.01463572865e-17
3842.0  9.97458174849e-18
3842.5  1.0276697629e-17
3843.0  1.09752159766e-17
3843.5  1.11611438667e-17
3844.0  1.04426688977e-17
3844.5  1.01531283016e-17
3845.0  1.08410414632e-17
3845.5  1.19009385727e-17
3846.0  1.2363685997e-17
3846.5  1.27608218032e-17
3847.0  1.36669994434e-17
3847.5  1.38380579095e-17
3848.0  1.24450186175e-17
3848.5  1.11485158799e-17
3849.0  1.08474677263e-17
3849.5  1.05997589513e-17
3850.0  1.01978799637e-17
3850.5  1.00415794495e-17
3851.0  9.56208363288e-18
3851.5  1.029171226e-17
3852.0  1.08203175398e-17
3852.5  1.06763978916e-17
3853.0  9.74224945965e-18
3853.5  8.65972848922e-18
3854.0  8.02952992338e-18
3854.5  7.89756985167e-18
3855.0  7.53006197231e-18
3855.5  6.59617792363e-18
3856.0  6.95175923334e-18
3856.5  8.42038654562e-18
3857.0  8.99828881553e-18
3857.5  9.49113430236e-18
3858.0  9.8347390065e-18
3858.5  9.07664533869e-18
3859.0  7.92458509242e-18
3859.5  7.42058580903e-18
3860.0  7.29619266228e-18
3860.5  7.65124186469e-18
3861.0  8.41224300171e-18
3861.5  9.03528402474e-18
3862.0  9.08308560562e-18
3862.5  8.58635064083e-18
3863.0  8.2469558617e-18
3863.5  7.85984423903e-18
3864.0  7.05320401971e-18
3864.5  6.62351374462e-18
3865.0  7.38687385546e-18
3865.5  8.63220426882e-18
3866.0  9.47199903123e-18
3866.5  9.13065771184e-18
3867.0  8.50002813414e-18
3867.5  8.00272998394e-18
3868.0  8.59183718523e-18
3868.5  8.65416732945e-18
3869.0  8.99295812017e-18
3869.5  9.13656034995e-18
3870.0  8.19563318871e-18
3870.5  8.26130050474e-18
3871.0  1.01368131634e-17
3871.5  1.15586939126e-17
3872.0  1.09003409484e-17
3872.5  9.57512198542e-18
3873.0  9.39829004391e-18
3873.5  9.26734388217e-18
3874.0  1.00045925597e-17
3874.5  1.05413131475e-17
3875.0  9.59161567684e-18
3875.5  8.48375108782e-18
3876.0  8.42324601313e-18
3876.5  8.49173541963e-18
3877.0  9.16432283203e-18
3877.5  1.00509448879e-17
3878.0  1.06992334299e-17
3878.5  1.11364832294e-17
3879.0  1.08044969016e-17
3879.5  1.00982955001e-17
3880.0  1.04287929467e-17
3880.5  1.16154926996e-17
3881.0  1.2359575179e-17
3881.5  1.2520054855e-17
3882.0  1.21413833171e-17
3882.5  1.09656841066e-17
3883.0  1.00976825277e-17
3883.5  1.01242802086e-17
3884.0  1.02278768506e-17
3884.5  1.07325406729e-17
3885.0  1.10081176674e-17
3885.5  1.12921088881e-17
3886.0  1.14658227135e-17
3886.5  1.06748887071e-17
3887.0  9.61256533266e-18
3887.5  9.18055269238e-18
3888.0  8.71093427511e-18
3888.5  8.81016747478e-18
3889.0  9.55529704439e-18
3889.5  9.59774873264e-18
3890.0  1.00697038798e-17
3890.5  1.05505891843e-17
3891.0  1.13594252626e-17
3891.5  1.25551745427e-17
3892.0  1.28510680434e-17
3892.5  1.17579867491e-17
3893.0  1.13820239756e-17
3893.5  1.18111344585e-17
3894.0  1.35010222268e-17
3894.5  1.44055922947e-17
3895.0  1.46046117863e-17
3895.5  1.52702956478e-17
3896.0  1.5571662371e-17
3896.5  1.5330005837e-17
3897.0  1.5081672864e-17
3897.5  1.48310041339e-17
3898.0  1.44779594764e-17
3898.5  1.35939420936e-17
3899.0  1.21455476211e-17
3899.5  1.01789127455e-17
3900.0  8.54194947641e-18
3900.5  8.6774857294e-18
3901.0  9.78714353332e-18
3901.5  1.04239190869e-17
3902.0  1.07597204191e-17
3902.5  1.10912052504e-17
3903.0  1.1923713447e-17
3903.5  1.26723970274e-17
3904.0  1.1696847376e-17
3904.5  9.95047880458e-18
3905.0  9.33022318375e-18
3905.5  1.00838034414e-17
3906.0  1.11383783129e-17
3906.5  1.13035246062e-17
3907.0  1.06803972306e-17
3907.5  1.0295951045e-17
3908.0  1.01073539158e-17
3908.5  9.24197449433e-18
3909.0  9.00191122572e-18
3909.5  8.77228241254e-18
3910.0  9.81728735943e-18
3910.5  1.04278066664e-17
3911.0  1.08291350458e-17
3911.5  1.1528760341e-17
3912.0  1.0687786517e-17
3912.5  7.84899365702e-18
3913.0  7.4751242386e-18
3913.5  9.02345966728e-18
3914.0  1.11060391299e-17
3914.5  1.21439253885e-17
3915.0  1.25401659386e-17
3915.5  1.30902227911e-17
3916.0  1.35901810759e-17
3916.5  1.27311937478e-17
3917.0  1.11959060524e-17
3917.5  1.0796958389e-17
3918.0  1.15968440661e-17
3918.5  1.19070451573e-17
3919.0  1.13387663265e-17
3919.5  1.06340052629e-17
3920.0  1.00259935025e-17
3920.5  9.58916533387e-18
3921.0  9.46401049586e-18
3921.5  9.59151710831e-18
3922.0  1.02082335907e-17
3922.5  1.10397212495e-17
3923.0  1.09565576968e-17
3923.5  1.07768253906e-17
3924.0  1.13275716539e-17
3924.5  1.239098386e-17
3925.0  1.27570676746e-17
3925.5  1.26411498393e-17
3926.0  1.22195367724e-17
3926.5  1.22483394939e-17
3927.0  1.32677261603e-17
3927.5  1.40696621751e-17
3928.0  1.35203979877e-17
3928.5  1.27149858179e-17
3929.0  1.25756346154e-17
3929.5  1.30924363077e-17
3930.0  1.4011578322e-17
3930.5  1.37340676332e-17
3931.0  1.30145774734e-17
3931.5  1.28511586955e-17
3932.0  1.19936578462e-17
3932.5  1.18755932155e-17
3933.0  1.2974618783e-17
3933.5  1.37084499253e-17
3934.0  1.32449274678e-17
3934.5  1.28497137503e-17
3935.0  1.25889147408e-17
3935.5  1.29020923358e-17
3936.0  1.34967693128e-17
3936.5  1.3907649432e-17
3937.0  1.42300199376e-17
3937.5  1.45494179275e-17
3938.0  1.45684525862e-17
3938.5  1.46414805159e-17
3939.0  1.45558742749e-17
3939.5  1.38893231708e-17
3940.0  1.33611085054e-17
3940.5  1.33478155576e-17
3941.0  1.34505770243e-17
3941.5  1.37667841492e-17
3942.0  1.44140685108e-17
3942.5  1.46583984776e-17
3943.0  1.45716555778e-17
3943.5  1.45049879959e-17
3944.0  1.51023713881e-17
3944.5  1.57908622799e-17
3945.0  1.64128940996e-17
3945.5  1.61178117573e-17
3946.0  1.46628550886e-17
3946.5  1.43403483278e-17
3947.0  1.46204289326e-17
3947.5  1.45357890478e-17
3948.0  1.42703685051e-17
3948.5  1.3322617041e-17
3949.0  1.19719529773e-17
3949.5  1.30457345375e-17
3950.0  1.46587518861e-17
3950.5  1.54510597058e-17
3951.0  1.54499368641e-17
3951.5  1.51173734289e-17
3952.0  1.45854526936e-17
3952.5  1.3462150174e-17
3953.0  1.28463090574e-17
3953.5  1.34617020148e-17
3954.0  1.38860889436e-17
3954.5  1.3563218738e-17
3955.0  1.35657468631e-17
3955.5  1.41053297747e-17
3956.0  1.47040674281e-17
3956.5  1.48376276478e-17
3957.0  1.43466008447e-17
3957.5  1.32611814134e-17
3958.0  1.25180774429e-17
3958.5  1.27138706422e-17
3959.0  1.28113435497e-17
3959.5  1.24925288459e-17
3960.0  1.24791929891e-17
3960.5  1.23137258541e-17
3961.0  1.18053452456e-17
3961.5  1.20449129306e-17
3962.0  1.24444843604e-17
3962.5  1.18163974907e-17
3963.0  1.13209699791e-17
3963.5  1.20312135449e-17
3964.0  1.30953579545e-17
3964.5  1.38561618886e-17
3965.0  1.42271588587e-17
3965.5  1.46727892134e-17
3966.0  1.47615047288e-17
3966.5  1.40252789768e-17
3967.0  1.31666999977e-17
3967.5  1.41074450886e-17
3968.0  1.40859363076e-17
3968.5  1.4371674787e-17
3969.0  1.55433621815e-17
3969.5  1.58259897775e-17
3970.0  1.5692710641e-17
3970.5  1.62092975598e-17
3971.0  1.61005632799e-17
3971.5  1.60071156526e-17
3972.0  1.63548707083e-17
3972.5  1.62318679289e-17
3973.0  1.53335898167e-17
3973.5  1.48718606519e-17
3974.0  1.49435790145e-17
3974.5  1.54305614687e-17
3975.0  1.55392133824e-17
3975.5  1.54846602155e-17
3976.0  1.5579649437e-17
3976.5  1.58734138813e-17
3977.0  1.6002523183e-17
3977.5  1.62618597921e-17
3978.0  1.65207983118e-17
3978.5  1.62122512997e-17
3979.0  1.62569010326e-17
3979.5  1.66031602528e-17
3980.0  1.68708465588e-17
3980.5  1.71770108973e-17
3981.0  1.73705012308e-17
3981.5  1.70190288565e-17
3982.0  1.67184374444e-17
3982.5  1.64407051569e-17
3983.0  1.59784276247e-17
3983.5  1.57426647749e-17
3984.0  1.57327496499e-17
3984.5  1.60849707822e-17
3985.0  1.58715691423e-17
3985.5  1.56291923165e-17
3986.0  1.45878096589e-17
3986.5  1.32274371688e-17
3987.0  1.34147199519e-17
3987.5  1.37808045649e-17
3988.0  1.40715933011e-17
3988.5  1.46826312064e-17
3989.0  1.46953044329e-17
3989.5  1.46967536308e-17
3990.0  1.47694433327e-17
3990.5  1.4789257995e-17
3991.0  1.42613478666e-17
3991.5  1.35172839345e-17
3992.0  1.32106023272e-17
3992.5  1.31628183129e-17
3993.0  1.30957661329e-17
3993.5  1.31666263971e-17
3994.0  1.34706176091e-17
3994.5  1.33743098989e-17
3995.0  1.26751032076e-17
3995.5  1.22936077302e-17
3996.0  1.28894736633e-17
3996.5  1.41742807642e-17
3997.0  1.54395653249e-17
3997.5  1.57083625659e-17
3998.0  1.47136151035e-17
3998.5  1.36707506605e-17
3999.0  1.34289511188e-17
3999.5  1.36301887683e-17
4000.0  1.37153754094e-17
4000.5  1.34460579192e-17
4001.0  1.26345542405e-17
4001.5  1.19926896976e-17
4002.0  1.24121943607e-17
4002.5  1.35320842792e-17
4003.0  1.35370724803e-17
4003.5  1.36391201122e-17
4004.0  1.39909698256e-17
4004.5  1.4190187492e-17
4005.0  1.39547034908e-17
4005.5  1.36458500471e-17
4006.0  1.31652463061e-17
4006.5  1.28418218822e-17
4007.0  1.25261246365e-17
4007.5  1.33056449183e-17
4008.0  1.39801555387e-17
4008.5  1.45421551849e-17
4009.0  1.48029374495e-17
4009.5  1.4209537694e-17
4010.0  1.35867646728e-17
4010.5  1.32554795633e-17
4011.0  1.32321018518e-17
4011.5  1.42809973555e-17
4012.0  1.50324685915e-17
4012.5  1.50445542296e-17
4013.0  1.54525995093e-17
4013.5  1.58892152359e-17
4014.0  1.55235467324e-17
4014.5  1.51877818031e-17
4015.0  1.50084989498e-17
4015.5  1.43599411168e-17
4016.0  1.38652071452e-17
4016.5  1.39765259685e-17
4017.0  1.42172798489e-17
4017.5  1.40032167656e-17
4018.0  1.3726269276e-17
4018.5  1.36041682676e-17
4019.0  1.43157002152e-17
4019.5  1.50408910036e-17
4020.0  1.47427524977e-17
4020.5  1.46575233915e-17
4021.0  1.4751714816e-17
4021.5  1.44257267373e-17
4022.0  1.40372772329e-17
4022.5  1.3492067897e-17
4023.0  1.38821039861e-17
4023.5  1.41227037607e-17
4024.0  1.29710808184e-17
4024.5  1.24338994633e-17
4025.0  1.31348139177e-17
4025.5  1.32264292267e-17
4026.0  1.25183883019e-17
4026.5  1.27926092558e-17
4027.0  1.41778202882e-17
4027.5  1.46619027962e-17
4028.0  1.42915854994e-17
4028.5  1.41427333869e-17
4029.0  1.41415746453e-17
4029.5  1.40068900099e-17
4030.0  1.43170690967e-17
4030.5  1.44223034886e-17
4031.0  1.42396532832e-17
4031.5  1.45883625598e-17
4032.0  1.48647549323e-17
4032.5  1.43042568385e-17
4033.0  1.3535720583e-17
4033.5  1.3497565237e-17
4034.0  1.44499304446e-17
4034.5  1.53996452022e-17
4035.0  1.5532334212e-17
4035.5  1.53537998265e-17
4036.0  1.49004689184e-17
4036.5  1.48810855691e-17
4037.0  1.50840467801e-17
4037.5  1.47513864796e-17
4038.0  1.42809448321e-17
4038.5  1.45476920145e-17
4039.0  1.45695995261e-17
4039.5  1.46878024106e-17
4040.0  1.50676052161e-17
4040.5  1.56608068814e-17
4041.0  1.49049927156e-17
4041.5  1.41341848573e-17
4042.0  1.42923772694e-17
4042.5  1.57048810596e-17
4043.0  1.56859463558e-17
4043.5  1.47885393202e-17
4044.0  1.50761842231e-17
4044.5  1.62362571617e-17
4045.0  1.61503351879e-17
4045.5  1.5965895848e-17
4046.0  1.62291362818e-17
4046.5  1.65529810825e-17
4047.0  1.59607778156e-17
4047.5  1.55490567365e-17
4048.0  1.58626110971e-17
4048.5  1.63368288735e-17
4049.0  1.56884451008e-17
4049.5  1.46416463032e-17
4050.0  1.43875712444e-17
4050.5  1.44513703764e-17
4051.0  1.43969238586e-17
4051.5  1.39489222053e-17
4052.0  1.38912948998e-17
4052.5  1.49931915452e-17
4053.0  1.57934044117e-17
4053.5  1.59544378427e-17
4054.0  1.61823264922e-17
4054.5  1.62318454748e-17
4055.0  1.65444886689e-17
4055.5  1.68311463353e-17
4056.0  1.70244741118e-17
4056.5  1.70235868898e-17
4057.0  1.71649786554e-17
4057.5  1.68939945309e-17
4058.0  1.60044645453e-17
4058.5  1.54451296765e-17
4059.0  1.57199690052e-17
4059.5  1.57185294208e-17
4060.0  1.51871535285e-17
4060.5  1.52671925143e-17
4061.0  1.61223314204e-17
4061.5  1.61463607917e-17
4062.0  1.65065787447e-17
4062.5  1.68829615554e-17
4063.0  1.61783678762e-17
4063.5  1.63082121546e-17
4064.0  1.6733454511e-17
4064.5  1.63041797452e-17
4065.0  1.61147141526e-17
4065.5  1.63995514422e-17
4066.0  1.58997749219e-17
4066.5  1.47350786454e-17
4067.0  1.49215557229e-17
4067.5  1.61467326129e-17
4068.0  1.6836993199e-17
4068.5  1.71156923223e-17
4069.0  1.75673408594e-17
4069.5  1.77603107986e-17
4070.0  1.78191982249e-17
4070.5  1.80932256173e-17
4071.0  1.76055118482e-17
4071.5  1.62381773414e-17
4072.0  1.56001326936e-17
4072.5  1.61699741126e-17
4073.0  1.68259560416e-17
4073.5  1.64523906877e-17
4074.0  1.5541208556e-17
4074.5  1.58223973388e-17
4075.0  1.64435190711e-17
4075.5  1.65626518725e-17
4076.0  1.60774951283e-17
4076.5  1.60745010277e-17
4077.0  1.63355631158e-17
4077.5  1.63748690608e-17
4078.0  1.61585745238e-17
4078.5  1.69874471628e-17
4079.0  1.67663798145e-17
4079.5  1.65544426815e-17
4080.0  1.69405252071e-17
4080.5  1.63321448236e-17
4081.0  1.55138530012e-17
4081.5  1.6041646523e-17
4082.0  1.67776997595e-17
4082.5  1.70820470972e-17
4083.0  1.63469461872e-17
4083.5  1.5108005869e-17
4084.0  1.49665019919e-17
4084.5  1.580887101e-17
4085.0  1.62316907046e-17
4085.5  1.61323818032e-17
4086.0  1.58986582768e-17
4086.5  1.61026464027e-17
4087.0  1.63003045922e-17
4087.5  1.61627037447e-17
4088.0  1.60559655558e-17
4088.5  1.59436180367e-17
4089.0  1.58625315564e-17
4089.5  1.57546849655e-17
4090.0  1.5088896461e-17
4090.5  1.41857025805e-17
4091.0  1.40347012935e-17
4091.5  1.41228670541e-17
4092.0  1.48140885399e-17
4092.5  1.56702116237e-17
4093.0  1.57579903273e-17
4093.5  1.55363780294e-17
4094.0  1.56235129372e-17
4094.5  1.59669493786e-17
4095.0  1.67190704462e-17
4095.5  1.70587166802e-17
4096.0  1.72984639599e-17
4096.5  1.67572015952e-17
4097.0  1.60579960265e-17
4097.5  1.49454457123e-17
4098.0  1.42230741462e-17
4098.5  1.31174924428e-17
4099.0  1.34718763091e-17
4099.5  1.48238558698e-17
4100.0  1.52313358437e-17
4100.5  1.46986950087e-17
4101.0  1.40882273258e-17
4101.5  1.3657524859e-17
4102.0  1.37086774769e-17
4102.5  1.3861390391e-17
4103.0  1.42567628432e-17
4103.5  1.45302460072e-17
4104.0  1.4306817566e-17
4104.5  1.36246249927e-17
4105.0  1.35446524284e-17
4105.5  1.42290310988e-17
4106.0  1.45324730723e-17
4106.5  1.42784199683e-17
4107.0  1.3937416503e-17
4107.5  1.37724394277e-17
4108.0  1.40679651255e-17
4108.5  1.46110415969e-17
4109.0  1.50165673301e-17
4109.5  1.47402859879e-17
4110.0  1.3474133772e-17
4110.5  1.25078070084e-17
4111.0  1.24993512632e-17
4111.5  1.31157598804e-17
4112.0  1.35141292757e-17
4112.5  1.32181378185e-17
4113.0  1.31682915351e-17
4113.5  1.4084803582e-17
4114.0  1.36962803665e-17
4114.5  1.38410075798e-17
4115.0  1.36050724011e-17
4115.5  1.3464968982e-17
4116.0  1.37661571585e-17
4116.5  1.39701211631e-17
4117.0  1.4259874028e-17
4117.5  1.46340158395e-17
4118.0  1.44874579244e-17
4118.5  1.41210364177e-17
4119.0  1.3552984398e-17
4119.5  1.30440636023e-17
4120.0  1.24341212188e-17
4120.5  1.22043296659e-17
4121.0  1.26717122795e-17
4121.5  1.33692500418e-17
4122.0  1.32971857477e-17
4122.5  1.24910716731e-17
4123.0  1.16606848663e-17
4123.5  1.13375443213e-17
4124.0  1.13574608797e-17
4124.5  1.14155000444e-17
4125.0  1.16279967698e-17
4125.5  1.17407242109e-17
4126.0  1.12780914519e-17
4126.5  1.04149466134e-17
4127.0  1.01940290781e-17
4127.5  1.01261899275e-17
4128.0  1.04835200246e-17
4128.5  1.18323524752e-17
4129.0  1.37057214493e-17
4129.5  1.45682970684e-17
4130.0  1.51390286639e-17
4130.5  1.50147921533e-17
4131.0  1.41798959066e-17
4131.5  1.31905404664e-17
4132.0  1.27699808624e-17
4132.5  1.28912063432e-17
4133.0  1.37308518053e-17
4133.5  1.30243169552e-17
4134.0  1.23599907031e-17
4134.5  1.19984778977e-17
4135.0  1.15628538667e-17
4135.5  1.19286126774e-17
4136.0  1.26068627612e-17
4136.5  1.26815871077e-17
4137.0  1.3399773266e-17
4137.5  1.40086287218e-17
4138.0  1.34106510628e-17
4138.5  1.28207195492e-17
4139.0  1.29381082924e-17
4139.5  1.32892494073e-17
4140.0  1.32448768487e-17
4140.5  1.26447909433e-17
4141.0  1.25332661128e-17
4141.5  1.32393890982e-17
4142.0  1.3928484896e-17
4142.5  1.4068934713e-17
4143.0  1.38834331126e-17
4143.5  1.38553691975e-17
4144.0  1.3657632608e-17
4144.5  1.39237434549e-17
4145.0  1.46170048554e-17
4145.5  1.45670493245e-17
4146.0  1.4448191539e-17
4146.5  1.47329794575e-17
4147.0  1.48914424091e-17
4147.5  1.51770146365e-17
4148.0  1.5188298663e-17
4148.5  1.48690576686e-17
4149.0  1.45196356246e-17
4149.5  1.40001815036e-17
4150.0  1.37230067913e-17
4150.5  1.40908753404e-17
4151.0  1.43110724971e-17
4151.5  1.44977641039e-17
4152.0  1.48815541681e-17
4152.5  1.57502848172e-17
4153.0  1.59667364842e-17
4153.5  1.62201575734e-17
4154.0  1.60700875016e-17
4154.5  1.54874012834e-17
4155.0  1.53816227041e-17
4155.5  1.54187960459e-17
4156.0  1.52525902666e-17
4156.5  1.54418009445e-17
4157.0  1.56975385285e-17
4157.5  1.57988235163e-17
4158.0  1.59235408964e-17
4158.5  1.58240437309e-17
4159.0  1.5145524966e-17
4159.5  1.4226377869e-17
4160.0  1.41092640915e-17
4160.5  1.53184526421e-17
4161.0  1.64782107108e-17
4161.5  1.61152320017e-17
4162.0  1.54090549606e-17
4162.5  1.53908685127e-17
4163.0  1.55032909033e-17
4163.5  1.62191389919e-17
4164.0  1.68842503268e-17
4164.5  1.57993232509e-17
4165.0  1.53121706802e-17
4165.5  1.5607823994e-17
4166.0  1.5615134974e-17
4166.5  1.54429578784e-17
4167.0  1.54534299047e-17
4167.5  1.5995066561e-17
4168.0  1.65128689891e-17
4168.5  1.58124592808e-17
4169.0  1.64521933518e-17
4169.5  1.70270586604e-17
4170.0  1.7247936578e-17
4170.5  1.71242983965e-17
4171.0  1.62737418135e-17
4171.5  1.48222525019e-17
4172.0  1.41430338011e-17
4172.5  1.40145490092e-17
4173.0  1.46206846537e-17
4173.5  1.56647348813e-17
4174.0  1.62735888703e-17
4174.5  1.62875764369e-17
4175.0  1.59832929971e-17
4175.5  1.58090426336e-17
4176.0  1.61005096198e-17
4176.5  1.63341258246e-17
4177.0  1.61817372923e-17
4177.5  1.60275681557e-17
4178.0  1.62216624085e-17
4178.5  1.70960030881e-17
4179.0  1.80065876363e-17
4179.5  1.78445962794e-17
4180.0  1.74877295387e-17
4180.5  1.77682771105e-17
4181.0  1.76778117183e-17
4181.5  1.70211279417e-17
4182.0  1.66005041543e-17
4182.5  1.75972776841e-17
4183.0  1.78396093306e-17
4183.5  1.73037606874e-17
4184.0  1.6463411497e-17
4184.5  1.60540772201e-17
4185.0  1.60250917362e-17
4185.5  1.62402484327e-17
4186.0  1.59854637085e-17
4186.5  1.64182112141e-17
4187.0  1.71753153371e-17
4187.5  1.76834221286e-17
4188.0  1.77869132175e-17
4188.5  1.75186250525e-17
4189.0  1.72466499623e-17
4189.5  1.74145606905e-17
4190.0  1.76513113457e-17
4190.5  1.72629880033e-17
4191.0  1.67431037559e-17
4191.5  1.69585300049e-17
4192.0  1.72821425509e-17
4192.5  1.77224206322e-17
4193.0  1.74044345176e-17
4193.5  1.65849208652e-17
4194.0  1.65618729736e-17
4194.5  1.70308626322e-17
4195.0  1.71863522502e-17
4195.5  1.70801800517e-17
4196.0  1.71686350186e-17
4196.5  1.74464639613e-17
4197.0  1.73273684917e-17
4197.5  1.68514769593e-17
4198.0  1.7324800916e-17
4198.5  1.79576714251e-17
4199.0  1.79736678904e-17
4199.5  1.71114117591e-17
4200.0  1.69847490392e-17
4200.5  1.74604792728e-17
4201.0  1.71680311023e-17
4201.5  1.68354801192e-17
4202.0  1.69163463062e-17
4202.5  1.63061072547e-17
4203.0  1.63569497076e-17
4203.5  1.71265878595e-17
4204.0  1.74664914874e-17
4204.5  1.75876277216e-17
4205.0  1.72045706538e-17
4205.5  1.71767913714e-17
4206.0  1.70285935981e-17
4206.5  1.69032729667e-17
4207.0  1.76508651501e-17
4207.5  1.8130591368e-17
4208.0  1.86213556735e-17
4208.5  1.92536925707e-17
4209.0  1.93774152918e-17
4209.5  1.86954454702e-17
4210.0  1.77173191572e-17
4210.5  1.6709686105e-17
4211.0  1.63958305208e-17
4211.5  1.70971330741e-17
4212.0  1.80837351853e-17
4212.5  1.86174192434e-17
4213.0  1.82976495514e-17
4213.5  1.78273464574e-17
4214.0  1.82134493953e-17
4214.5  1.85355476907e-17
4215.0  1.78642760379e-17
4215.5  1.7740822467e-17
4216.0  1.8818211544e-17
4216.5  1.9358254856e-17
4217.0  1.8861979296e-17
4217.5  1.87534212747e-17
4218.0  1.8487114524e-17
4218.5  1.80634631138e-17
4219.0  1.81972321648e-17
4219.5  1.7969292112e-17
4220.0  1.76731755864e-17
4220.5  1.79961504121e-17
4221.0  1.83621245737e-17
4221.5  1.89619321656e-17
4222.0  1.91464030546e-17
4222.5  1.92958565242e-17
4223.0  1.86843791738e-17
4223.5  1.86287437102e-17
4224.0  1.85941086401e-17
4224.5  1.80822339758e-17
4225.0  1.72773509677e-17
4225.5  1.7337060587e-17
4226.0  1.8091610207e-17
4226.5  1.87832461106e-17
4227.0  1.91934023294e-17
4227.5  1.93703438807e-17
4228.0  1.91895573521e-17
4228.5  1.89955650201e-17
4229.0  1.89093260944e-17
4229.5  1.91334316799e-17
4230.0  1.93775738285e-17
4230.5  1.90231457803e-17
4231.0  1.93214192515e-17
4231.5  2.01503004748e-17
4232.0  2.00811663456e-17
4232.5  1.98457895131e-17
4233.0  1.97424216439e-17
4233.5  1.92995107676e-17
4234.0  1.94432405243e-17
4234.5  1.97079805951e-17
4235.0  2.03037645537e-17
4235.5  2.08502658292e-17
4236.0  2.12105073881e-17
4236.5  2.08367552465e-17
4237.0  2.09523146695e-17
4237.5  2.07737102479e-17
4238.0  2.03405280338e-17
4238.5  1.96353307317e-17
4239.0  1.90375756434e-17
4239.5  1.92346870743e-17
4240.0  1.99623669918e-17
4240.5  2.02195026539e-17
4241.0  2.05406254968e-17
4241.5  2.09852820608e-17
4242.0  2.08547586729e-17
4242.5  2.04785461623e-17
4243.0  2.06738911798e-17
4243.5  2.09535290519e-17
4244.0  2.12744282589e-17
4244.5  2.14992198609e-17
4245.0  2.14361874853e-17
4245.5  2.14031717235e-17
4246.0  2.1348326308e-17
4246.5  2.0556535186e-17
4247.0  1.96636806372e-17
4247.5  2.00000231285e-17
4248.0  2.10341688726e-17
4248.5  2.16928701921e-17
4249.0  2.1684779548e-17
4249.5  2.1513260516e-17
4250.0  2.13433767818e-17
4250.5  2.17626048307e-17
4251.0  2.21375808828e-17
4251.5  2.27378053886e-17
4252.0  2.26069627454e-17
4252.5  2.20095741578e-17
4253.0  2.1547418084e-17
4253.5  2.17489521156e-17
4254.0  2.19993505953e-17
4254.5  2.12290893413e-17
4255.0  2.11624370445e-17
4255.5  2.1984870948e-17
4256.0  2.1475579677e-17
4256.5  2.124145952e-17
4257.0  2.0879159738e-17
4257.5  2.10007052452e-17
4258.0  2.12600433532e-17
4258.5  2.1729861982e-17
4259.0  2.1885287218e-17
4259.5  2.2147528126e-17
4260.0  2.25775909189e-17
4260.5  2.28131056994e-17
4261.0  2.23415447273e-17
4261.5  2.18477892788e-17
4262.0  2.22923099965e-17
4262.5  2.26253764055e-17
4263.0  2.21717268398e-17
4263.5  2.16822570212e-17
4264.0  2.1785121758e-17
4264.5  2.2275283549e-17
4265.0  2.23014267148e-17
4265.5  2.18596041832e-17
4266.0  2.15334893689e-17
4266.5  2.17374427165e-17
4267.0  2.26497650709e-17
4267.5  2.31341447643e-17
4268.0  2.31303113335e-17
4268.5  2.33844077288e-17
4269.0  2.2778664876e-17
4269.5  2.24416176863e-17
4270.0  2.26706968867e-17
4270.5  2.23670435716e-17
4271.0  2.26860588574e-17
4271.5  2.36016054634e-17
4272.0  2.35694143225e-17
4272.5  2.3352009294e-17
4273.0  2.37757038223e-17
4273.5  2.36748701689e-17
4274.0  2.32758218394e-17
4274.5  2.31264710944e-17
4275.0  2.29949808513e-17
4275.5  2.30571947197e-17
4276.0  2.3663619759e-17
4276.5  2.42469030777e-17
4277.0  2.45853073714e-17
4277.5  2.44779717724e-17
4278.0  2.37738826601e-17
4278.5  2.28113258332e-17
4279.0  2.27013017526e-17
4279.5  2.30868328904e-17
4280.0  2.31456821694e-17
4280.5  2.3337738198e-17
4281.0  2.37364025454e-17
4281.5  2.36253713432e-17
4282.0  2.33214301485e-17
4282.5  2.33493001464e-17
4283.0  2.33274024048e-17
4283.5  2.34772023241e-17
4284.0  2.33366933178e-17
4284.5  2.32430547963e-17
4285.0  2.37404531894e-17
4285.5  2.41684540991e-17
4286.0  2.49272075145e-17
4286.5  2.53836344674e-17
4287.0  2.45803289023e-17
4287.5  2.3720922662e-17
4288.0  2.39668364685e-17
4288.5  2.45210706532e-17
4289.0  2.39594183254e-17
4289.5  2.44693308483e-17
4290.0  2.51359772107e-17
4290.5  2.45981713099e-17
4291.0  2.39874306652e-17
4291.5  2.40271588577e-17
4292.0  2.40403346418e-17
4292.5  2.44579210458e-17
4293.0  2.52995502473e-17
4293.5  2.53861190661e-17
4294.0  2.53104815424e-17
4294.5  2.51411993602e-17
4295.0  2.39361123694e-17
4295.5  2.28010169498e-17
4296.0  2.25232530214e-17
4296.5  2.27819198939e-17
4297.0  2.34127382822e-17
4297.5  2.39385454508e-17
4298.0  2.40096118485e-17
4298.5  2.39879810545e-17
4299.0  2.41559138195e-17
4299.5  2.43009697613e-17
4300.0  2.41685952883e-17
4300.5  2.39948951961e-17
4301.0  2.34028066763e-17
4301.5  2.27174101063e-17
4302.0  2.26220855374e-17
4302.5  2.22787312241e-17
4303.0  2.24980911326e-17
4303.5  2.33929767056e-17
4304.0  2.35146911316e-17
4304.5  2.36346993848e-17
4305.0  2.43879672824e-17
4305.5  2.51360412965e-17
4306.0  2.51715138557e-17
4306.5  2.45621196318e-17
4307.0  2.42419077079e-17
4307.5  2.40710503835e-17
4308.0  2.51147383256e-17
4308.5  2.5645003255e-17
4309.0  2.52146667498e-17
4309.5  2.46082738616e-17
4310.0  2.44976124063e-17
4310.5  2.45710312955e-17
4311.0  2.50341379653e-17
4311.5  2.53250909964e-17
4312.0  2.5083298166e-17
4312.5  2.45722556494e-17
4313.0  2.4710675407e-17
4313.5  2.54798408908e-17
4314.0  2.57182081647e-17
4314.5  2.50149581106e-17
4315.0  2.43259574655e-17
4315.5  2.45078746214e-17
4316.0  2.53057572503e-17
4316.5  2.58423246807e-17
4317.0  2.56431578363e-17
4317.5  2.52298927454e-17
4318.0  2.51791916761e-17
4318.5  2.57656833068e-17
4319.0  2.49346011865e-17
4319.5  2.37720395612e-17
4320.0  2.38690112746e-17
4320.5  2.48869264815e-17
4321.0  2.58964090753e-17
4321.5  2.60904723726e-17
4322.0  2.66812591026e-17
4322.5  2.5875512803e-17
4323.0  2.47429843998e-17
4323.5  2.56496464121e-17
4324.0  2.55666593929e-17
4324.5  2.49372968209e-17
4325.0  2.51293828497e-17
4325.5  2.58782864813e-17
4326.0  2.62961499642e-17
4326.5  2.60529671399e-17
4327.0  2.55937978117e-17
4327.5  2.49730486906e-17
4328.0  2.43798290129e-17
4328.5  2.43933879974e-17
4329.0  2.46860468101e-17
4329.5  2.50090071683e-17
4330.0  2.48975149549e-17
4330.5  2.44675981533e-17
4331.0  2.43490097593e-17
4331.5  2.47058888742e-17
4332.0  2.49711495788e-17
4332.5  2.48848487799e-17
4333.0  2.49400659832e-17
4333.5  2.52540080061e-17
4334.0  2.54145070022e-17
4334.5  2.47935431282e-17
4335.0  2.45134210684e-17
4335.5  2.4846834096e-17
4336.0  2.4952562677e-17
4336.5  2.48225931246e-17
4337.0  2.40398185854e-17
4337.5  2.37778572651e-17
4338.0  2.42368709627e-17
4338.5  2.5157709905e-17
4339.0  2.58733313387e-17
4339.5  2.54055269094e-17
4340.0  2.49964795848e-17
4340.5  2.48459205532e-17
4341.0  2.49852697883e-17
4341.5  2.60078415661e-17
4342.0  2.64823913872e-17
4342.5  2.64703525773e-17
4343.0  2.56675506011e-17
4343.5  2.4903760041e-17
4344.0  2.47353482995e-17
4344.5  2.45560757258e-17
4345.0  2.45064585313e-17
4345.5  2.46145759448e-17
4346.0  2.4729494631e-17
4346.5  2.50444283102e-17
4347.0  2.52918695343e-17
4347.5  2.54454791097e-17
4348.0  2.56499833471e-17
4348.5  2.59144548445e-17
4349.0  2.59997877305e-17
4349.5  2.55795181446e-17
4350.0  2.51847436579e-17
4350.5  2.52908418917e-17
4351.0  2.55224008172e-17
4351.5  2.56417754241e-17
4352.0  2.5603301245e-17
4352.5  2.55380186259e-17
4353.0  2.51685448327e-17
4353.5  2.48512851302e-17
4354.0  2.44119004655e-17
4354.5  2.44063567165e-17
4355.0  2.58471433223e-17
4355.5  2.63405448216e-17
4356.0  2.64859266625e-17
4356.5  2.85271582276e-17
4357.0  2.85818391537e-17
4357.5  2.83445344006e-17
4358.0  2.85886593899e-17
4358.5  2.79971607166e-17
4359.0  2.73794059837e-17
4359.5  2.66426351315e-17
4360.0  2.63636400892e-17
4360.5  2.62675360529e-17
4361.0  2.48698743465e-17
4361.5  2.37750036431e-17
4362.0  2.40731734751e-17
4362.5  2.43570492345e-17
4363.0  2.40607518139e-17
4363.5  2.38828023951e-17
4364.0  2.41270598666e-17
4364.5  2.42240782206e-17
4365.0  2.36932194711e-17
4365.5  2.32935545023e-17
4366.0  2.35527139561e-17
4366.5  2.39106140073e-17
4367.0  2.42262708975e-17
4367.5  2.45305561962e-17
4368.0  2.49749120745e-17
4368.5  2.596864527e-17
4369.0  2.87478087398e-17
4369.5  3.17148331767e-17
4370.0  3.28993938332e-17
4370.5  3.2705272791e-17
4371.0  3.19208911813e-17
4371.5  3.09226642706e-17
4372.0  3.13262370479e-17
4372.5  3.11398656873e-17
4373.0  2.99064867778e-17
4373.5  2.79463571482e-17
4374.0  2.59317415404e-17
4374.5  2.47690223643e-17
4375.0  2.46896840603e-17
4375.5  2.48152436491e-17
4376.0  2.46469219367e-17
4376.5  2.44954945561e-17
4377.0  2.42031349545e-17
4377.5  2.38924027525e-17
4378.0  2.41953276672e-17
4378.5  2.47604380659e-17
4379.0  2.48774589393e-17
4379.5  2.42782347898e-17
4380.0  2.42950582327e-17
4380.5  2.50092184331e-17
4381.0  2.51965068452e-17
4381.5  2.46179361521e-17
4382.0  2.38162442254e-17
4382.5  2.32583669066e-17
4383.0  2.32293617194e-17
4383.5  2.35797477126e-17
4384.0  2.40436179967e-17
4384.5  2.46968216246e-17
4385.0  2.54272518578e-17
4385.5  2.60121476822e-17
4386.0  2.59643446467e-17
4386.5  2.59043365854e-17
4387.0  2.60721597374e-17
4387.5  2.6143926264e-17
4388.0  2.59291074358e-17
4388.5  2.55616507923e-17
4389.0  2.51512489932e-17
4389.5  2.55211606847e-17
4390.0  2.56730038712e-17
4390.5  2.56935518302e-17
4391.0  2.55840537399e-17
4391.5  2.5867142222e-17
4392.0  2.6006708421e-17
4392.5  2.58843239921e-17
4393.0  2.53869205643e-17
4393.5  2.54191339104e-17
4394.0  2.61469216565e-17
4394.5  2.65334077086e-17
4395.0  2.62068536358e-17
4395.5  2.60842597612e-17
4396.0  2.57962736976e-17
4396.5  2.57965859601e-17
4397.0  2.64684423214e-17
4397.5  2.72061307012e-17
4398.0  2.75327080371e-17
4398.5  2.72189867024e-17
4399.0  2.65426653917e-17
4399.5  2.60693421236e-17
4400.0  2.576490075e-17
4400.5  2.56291898676e-17
4401.0  2.56649762914e-17
4401.5  2.53573250041e-17
4402.0  2.49813040594e-17
4402.5  2.51048903663e-17
4403.0  2.48924565894e-17
4403.5  2.49760924704e-17
4404.0  2.56355600346e-17
4404.5  2.56409171869e-17
4405.0  2.58814346742e-17
4405.5  2.57620770795e-17
4406.0  2.54918275626e-17
4406.5  2.59174868975e-17
4407.0  2.64774240347e-17
4407.5  2.67567323967e-17
4408.0  2.72083828761e-17
4408.5  2.67786972612e-17
4409.0  2.64245047734e-17
4409.5  2.70204264489e-17
4410.0  2.7604747629e-17
4410.5  2.74980755009e-17
4411.0  2.69271256701e-17
4411.5  2.61959475972e-17
4412.0  2.5337505569e-17
4412.5  2.47900648514e-17
4413.0  2.49414255408e-17
4413.5  2.54543613894e-17
4414.0  2.50110109192e-17
4414.5  2.38386848774e-17
4415.0  2.34011824583e-17
4415.5  2.37409420708e-17
4416.0  2.4136638864e-17
4416.5  2.40500870621e-17
4417.0  2.35402330306e-17
4417.5  2.39405033497e-17
4418.0  2.50338996225e-17
4418.5  2.52672876882e-17
4419.0  2.5012498852e-17
4419.5  2.50134646691e-17
4420.0  2.49780015311e-17
4420.5  2.48532121892e-17
4421.0  2.49629254233e-17
4421.5  2.53867800531e-17
4422.0  2.62335836392e-17
4422.5  2.61667526807e-17
4423.0  2.52042798858e-17
4423.5  2.45014220502e-17
4424.0  2.43288121447e-17
4424.5  2.42059940251e-17
4425.0  2.47459678128e-17
4425.5  2.48580184256e-17
4426.0  2.4274522086e-17
4426.5  2.40203136085e-17
4427.0  2.43440220509e-17
4427.5  2.48349020132e-17
4428.0  2.50756576989e-17
4428.5  2.44552093568e-17
4429.0  2.39981730531e-17
4429.5  2.43596573996e-17
4430.0  2.53354436193e-17
4430.5  2.56766152084e-17
4431.0  2.53245346548e-17
4431.5  2.48471847046e-17
4432.0  2.43213694566e-17
4432.5  2.40970791183e-17
4433.0  2.44236827943e-17
4433.5  2.46782917713e-17
4434.0  2.41999827361e-17
4434.5  2.40192836354e-17
4435.0  2.45516345766e-17
4435.5  2.46701028634e-17
4436.0  2.42161085561e-17
4436.5  2.47912827584e-17
4437.0  2.53900503262e-17
4437.5  2.54087594485e-17
4438.0  2.56200086513e-17
4438.5  2.57667642159e-17
4439.0  2.41859706675e-17
4439.5  2.39439321268e-17
4440.0  2.56313920757e-17
4440.5  2.60425751915e-17
4441.0  2.50728994303e-17
4441.5  2.49599059629e-17
4442.0  2.51799583387e-17
4442.5  2.5875057092e-17
4443.0  2.62376232174e-17
4443.5  2.62870606921e-17
4444.0  2.59042008824e-17
4444.5  2.58756861391e-17
4445.0  2.56305934599e-17
4445.5  2.48529458292e-17
4446.0  2.41939795069e-17
4446.5  2.34494195673e-17
4447.0  2.27090012797e-17
4447.5  2.25291672372e-17
4448.0  2.28969622941e-17
4448.5  2.38306682158e-17
4449.0  2.47459912243e-17
4449.5  2.51436542377e-17
4450.0  2.54060505424e-17
4450.5  2.51527372437e-17
4451.0  2.4836278516e-17
4451.5  2.48505283189e-17
4452.0  2.5312809988e-17
4452.5  2.53751867923e-17
4453.0  2.49322084376e-17
4453.5  2.46118144283e-17
4454.0  2.45070578927e-17
4454.5  2.37899522675e-17
4455.0  2.36371662086e-17
4455.5  2.32269614737e-17
4456.0  2.30667225472e-17
4456.5  2.25874580986e-17
4457.0  2.24187430449e-17
4457.5  2.21341189011e-17
4458.0  2.21000929913e-17
4458.5  2.21328734135e-17
4459.0  2.31870240571e-17
4459.5  2.36307651651e-17
4460.0  2.34038838509e-17
4460.5  2.30310631219e-17
4461.0  2.31762269153e-17
4461.5  2.28776306573e-17
4462.0  2.23128158016e-17
4462.5  2.21893950349e-17
4463.0  2.27390558032e-17
4463.5  2.29548989547e-17
4464.0  2.31574995923e-17
4464.5  2.36397057096e-17
4465.0  2.3663582891e-17
4465.5  2.31618667935e-17
4466.0  2.24732674792e-17
4466.5  2.21826208792e-17
4467.0  2.25361694293e-17
4467.5  2.25613249342e-17
4468.0  2.19807011771e-17
4468.5  2.17630683269e-17
4469.0  2.14693649964e-17
4469.5  2.12739649588e-17
4470.0  2.1858137447e-17
4470.5  2.28194692697e-17
4471.0  2.22677230729e-17
4471.5  2.11953646573e-17
4472.0  2.12173457595e-17
4472.5  2.13859329783e-17
4473.0  2.14586341147e-17
4473.5  2.15785019975e-17
4474.0  2.10003333502e-17
4474.5  2.09178874336e-17
4475.0  2.10421503966e-17
4475.5  2.13494605329e-17
4476.0  2.21331695719e-17
4476.5  2.29996507325e-17
4477.0  2.25439122314e-17
4477.5  2.1687584002e-17
4478.0  2.14797755646e-17
4478.5  2.19057330108e-17
4479.0  2.19850684881e-17
4479.5  2.15806654889e-17
4480.0  2.10927811283e-17
4480.5  2.10596636413e-17
4481.0  2.15333594182e-17
4481.5  2.19522979734e-17
4482.0  2.18668502127e-17
4482.5  2.16690295654e-17
4483.0  2.18700132933e-17
4483.5  2.18572631009e-17
4484.0  2.1474634985e-17
4484.5  2.11111261561e-17
4485.0  2.08049338766e-17
4485.5  2.05755123403e-17
4486.0  2.08788381495e-17
4486.5  2.09213289378e-17
4487.0  2.11831724013e-17
4487.5  2.06598587056e-17
4488.0  2.07832758399e-17
4488.5  2.14897428177e-17
4489.0  2.13819193507e-17
4489.5  2.01701929487e-17
4490.0  1.96591215263e-17
4490.5  1.95937347313e-17
4491.0  1.97821142663e-17
4491.5  1.99111158921e-17
4492.0  2.03869457613e-17
4492.5  2.0993307915e-17
4493.0  2.11058661927e-17
4493.5  2.08976846017e-17
4494.0  2.0507645999e-17
4494.5  2.00476570971e-17
4495.0  2.01762924874e-17
4495.5  2.01370165654e-17
4496.0  1.97980085776e-17
4496.5  1.96184055884e-17
4497.0  2.00148960479e-17
4497.5  2.08351496145e-17
4498.0  2.15378409664e-17
4498.5  2.15326262183e-17
4499.0  2.10488616493e-17
4499.5  2.11280921786e-17
4500.0  2.12961742876e-17
4500.5  2.1075459963e-17
4501.0  2.09084337299e-17
4501.5  2.03491073574e-17
4502.0  1.96660806075e-17
4502.5  1.97979976247e-17
4503.0  2.0451515657e-17
4503.5  2.07485034305e-17
4504.0  2.07644842533e-17
4504.5  2.18665114027e-17
4505.0  2.19809978832e-17
4505.5  2.0287222847e-17
4506.0  1.97217310887e-17
4506.5  2.04441720793e-17
4507.0  2.08920079051e-17
4507.5  2.17715581369e-17
4508.0  2.19848196855e-17
4508.5  2.12685696288e-17
4509.0  2.01813435252e-17
4509.5  2.01399370334e-17
4510.0  2.04746627532e-17
4510.5  2.07953262255e-17
4511.0  2.07389033772e-17
4511.5  2.08151288348e-17
4512.0  2.13463749606e-17
4512.5  2.18173235398e-17
4513.0  2.17886703007e-17
4513.5  2.15769548781e-17
4514.0  2.12475980311e-17
4514.5  2.08977520533e-17
4515.0  2.09218923805e-17
4515.5  2.08452286051e-17
4516.0  2.0223684209e-17
4516.5  1.99907286747e-17
4517.0  2.09525941035e-17
4517.5  2.20127307489e-17
4518.0  2.20469023869e-17
4518.5  2.1518424621e-17
4519.0  2.13207081961e-17
4519.5  2.19469575085e-17
4520.0  2.2075248599e-17
4520.5  2.1844533309e-17
4521.0  2.10154504232e-17
4521.5  2.03523815101e-17
4522.0  2.11059532557e-17
4522.5  2.12138809416e-17
4523.0  2.09750808215e-17
4523.5  2.07982058594e-17
4524.0  2.12957876653e-17
4524.5  2.10711843902e-17
4525.0  2.09198574328e-17
4525.5  2.07539690324e-17
4526.0  2.05672100015e-17
4526.5  2.03365609512e-17
4527.0  2.07582223371e-17
4527.5  2.07885065096e-17
4528.0  2.05730209067e-17
4528.5  2.09035925551e-17
4529.0  2.14554149653e-17
4529.5  2.08887757537e-17
4530.0  1.97157248847e-17
4530.5  1.92502697701e-17
4531.0  1.98094312263e-17
4531.5  2.06842452885e-17
4532.0  2.11746542452e-17
4532.5  2.17279324319e-17
4533.0  2.19146716512e-17
4533.5  2.18622557168e-17
4534.0  2.20003589344e-17
4534.5  2.17187344318e-17
4535.0  2.11748880048e-17
4535.5  2.17308171079e-17
4536.0  2.20790071761e-17
4536.5  2.13520536119e-17
4537.0  2.07117672358e-17
4537.5  2.18408914275e-17
4538.0  2.22872717937e-17
4538.5  2.16118067614e-17
4539.0  2.08518019207e-17
4539.5  2.03065109917e-17
4540.0  1.97148635144e-17
4540.5  2.01676856741e-17
4541.0  2.06205814303e-17
4541.5  2.15540757109e-17
4542.0  2.21093302946e-17
4542.5  2.16007978455e-17
4543.0  2.06135222827e-17
4543.5  2.1002975974e-17
4544.0  2.14925041594e-17
4544.5  2.08409743822e-17
4545.0  2.05504425881e-17
4545.5  2.12387431759e-17
4546.0  2.17568056914e-17
4546.5  2.16028690963e-17
4547.0  2.12632053551e-17
4547.5  2.11961418914e-17
4548.0  2.133476144e-17
4548.5  2.11673321032e-17
4549.0  2.08044073726e-17
4549.5  2.09153700628e-17
4550.0  2.09015221385e-17
4550.5  2.04745729056e-17
4551.0  2.06741059666e-17
4551.5  2.06950286721e-17
4552.0  2.01792976419e-17
4552.5  1.98199046232e-17
4553.0  2.04550855994e-17
4553.5  2.06644788336e-17
4554.0  2.08843545321e-17
4554.5  2.16520642296e-17
4555.0  2.18299878382e-17
4555.5  2.12813446725e-17
4556.0  2.10439701503e-17
4556.5  2.08290319298e-17
4557.0  2.06365888989e-17
4557.5  2.04678707307e-17
4558.0  2.14645722891e-17
4558.5  2.23368991872e-17
4559.0  2.23315536128e-17
4559.5  2.26164733766e-17
4560.0  2.32939556104e-17
4560.5  2.32613654417e-17
4561.0  2.23685995939e-17
4561.5  2.1533524916e-17
4562.0  2.16610972192e-17
4562.5  2.20005133397e-17
4563.0  2.18801304678e-17
4563.5  2.15767788712e-17
4564.0  2.15637696445e-17
4564.5  2.18375103625e-17
4565.0  2.17209645906e-17
4565.5  2.16609779622e-17
4566.0  2.19069330505e-17
4566.5  2.19480134753e-17
4567.0  2.21331800541e-17
4567.5  2.30579161473e-17
4568.0  2.31204015233e-17
4568.5  2.28730139708e-17
4569.0  2.31294338193e-17
4569.5  2.37208634944e-17
4570.0  2.45633476132e-17
4570.5  2.44269423359e-17
4571.0  2.41149311591e-17
4571.5  2.47922165544e-17
4572.0  2.54647971154e-17
4572.5  2.55995601548e-17
4573.0  2.4806869447e-17
4573.5  2.43733214219e-17
4574.0  2.42622191209e-17
4574.5  2.44318091254e-17
4575.0  2.48789497583e-17
4575.5  2.55472481734e-17
4576.0  2.56751011384e-17
4576.5  2.51426598028e-17
4577.0  2.46008117642e-17
4577.5  2.49996645043e-17
4578.0  2.61488977266e-17
4578.5  2.65267780254e-17
4579.0  2.57587649842e-17
4579.5  2.49996650928e-17
4580.0  2.484489656e-17
4580.5  2.50145388771e-17
4581.0  2.52747092119e-17
4581.5  2.57430869333e-17
4582.0  2.6426621379e-17
4582.5  2.67453102773e-17
4583.0  2.69740249869e-17
4583.5  2.70190762728e-17
4584.0  2.69372367314e-17
4584.5  2.65274822106e-17
4585.0  2.69783255974e-17
4585.5  2.77691529387e-17
4586.0  2.86825530205e-17
4586.5  2.90167205409e-17
4587.0  2.88008473197e-17
4587.5  2.8064120803e-17
4588.0  2.81570822296e-17
4588.5  2.80554393715e-17
4589.0  2.73594559656e-17
4589.5  2.74524704956e-17
4590.0  2.85395253648e-17
4590.5  2.99323134285e-17
4591.0  3.04602420938e-17
4591.5  3.00391376365e-17
4592.0  3.0490221993e-17
4592.5  3.08855795957e-17
4593.0  3.08176369619e-17
4593.5  3.05438289569e-17
4594.0  3.05500520827e-17
4594.5  3.07205519761e-17
4595.0  3.08845576079e-17
4595.5  3.11755134165e-17
4596.0  3.16854739186e-17
4596.5  3.21342025824e-17
4597.0  3.21408490378e-17
4597.5  3.1714763913e-17
4598.0  3.09261316753e-17
4598.5  3.03114564363e-17
4599.0  3.05094545281e-17
4599.5  3.11960012399e-17
4600.0  3.16644585763e-17
4600.5  3.18611609187e-17
4601.0  3.18241572568e-17
4601.5  3.2418932389e-17
4602.0  3.27415710698e-17
4602.5  3.382722378e-17
4603.0  3.37846746933e-17
4603.5  3.35660578681e-17
4604.0  3.34103505459e-17
4604.5  3.38676417402e-17
4605.0  3.44901650185e-17
4605.5  3.43527298197e-17
4606.0  3.39701142982e-17
4606.5  3.36234858692e-17
4607.0  3.33273218668e-17
4607.5  3.36313789611e-17
4608.0  3.48756061917e-17
4608.5  3.61189945989e-17
4609.0  3.58758044375e-17
4609.5  3.53368588711e-17
4610.0  3.51810604869e-17
4610.5  3.52490545252e-17
4611.0  3.52551273783e-17
4611.5  3.54934511152e-17
4612.0  3.63762660527e-17
4612.5  3.74818317283e-17
4613.0  3.79870156225e-17
4613.5  3.77786348857e-17
4614.0  3.71270498989e-17
4614.5  3.64994442498e-17
4615.0  3.72738769221e-17
4615.5  3.76344054943e-17
4616.0  3.73172142684e-17
4616.5  3.72217264693e-17
4617.0  3.72339186503e-17
4617.5  3.72734715618e-17
4618.0  3.78090953681e-17
4618.5  3.85357657599e-17
4619.0  3.8648899227e-17
4619.5  3.75755920234e-17
4620.0  3.72406233323e-17
4620.5  3.76586704678e-17
4621.0  3.82973575266e-17
4621.5  3.82465003815e-17
4622.0  3.85527755698e-17
4622.5  3.8601784914e-17
4623.0  3.84719159579e-17
4623.5  3.78971778124e-17
4624.0  3.80794996512e-17
4624.5  3.86790631504e-17
4625.0  3.94027695711e-17
4625.5  3.97085025503e-17
4626.0  3.93381485861e-17
4626.5  3.93247510571e-17
4627.0  3.96212665632e-17
4627.5  3.97682606401e-17
4628.0  4.01559960543e-17
4628.5  4.05711634877e-17
4629.0  4.05857856423e-17
4629.5  4.08170952485e-17
4630.0  4.15480021452e-17
4630.5  4.17409552831e-17
4631.0  4.09318083938e-17
4631.5  4.05701162951e-17
4632.0  4.08775819132e-17
4632.5  4.10688899694e-17
4633.0  4.11917080789e-17
4633.5  4.18801080637e-17
4634.0  4.21917389404e-17
4634.5  4.20484927472e-17
4635.0  4.18152954122e-17
4635.5  4.29957857476e-17
4636.0  4.43993091066e-17
4636.5  4.38144435873e-17
4637.0  4.29200258162e-17
4637.5  4.33882269537e-17
4638.0  4.34738143e-17
4638.5  4.32738030095e-17
4639.0  4.32061082951e-17
4639.5  4.37804851244e-17
4640.0  4.43482414958e-17
4640.5  4.45312344947e-17
4641.0  4.41219547032e-17
4641.5  4.40292999546e-17
4642.0  4.48514290886e-17
4642.5  4.59164766056e-17
4643.0  4.60171530929e-17
4643.5  4.52733477813e-17
4644.0  4.50047362814e-17
4644.5  4.5368210956e-17
4645.0  4.54730425035e-17
4645.5  4.52766770756e-17
4646.0  4.53807760352e-17
4646.5  4.61022626434e-17
4647.0  4.67154979615e-17
4647.5  4.59576678869e-17
4648.0  4.50180076647e-17
4648.5  4.49646817807e-17
4649.0  4.54757579386e-17
4649.5  4.65228622088e-17
4650.0  4.73291407911e-17
4650.5  4.72666279876e-17
4651.0  4.75004888184e-17
4651.5  4.7681291294e-17
4652.0  4.74908829048e-17
4652.5  4.6649967023e-17
4653.0  4.69411206782e-17
4653.5  4.73126831092e-17
4654.0  4.7596623699e-17
4654.5  4.77608084303e-17
4655.0  4.72307040759e-17
4655.5  4.68536321473e-17
4656.0  4.71572509587e-17
4656.5  4.71323435689e-17
4657.0  4.70105922128e-17
4657.5  4.78992368996e-17
4658.0  4.93512315773e-17
4658.5  4.98298665519e-17
4659.0  4.99228080564e-17
4659.5  4.97216929599e-17
4660.0  4.92271161578e-17
4660.5  4.84293485314e-17
4661.0  4.76684576804e-17
4661.5  4.79362478342e-17
4662.0  4.8596565512e-17
4662.5  4.87531587453e-17
4663.0  4.9224837191e-17
4663.5  5.02214664418e-17
4664.0  5.03396391332e-17
4664.5  4.95067070574e-17
4665.0  4.92211382059e-17
4665.5  5.09052877625e-17
4666.0  5.21016966645e-17
4666.5  5.16216894526e-17
4667.0  5.05386815731e-17
4667.5  5.06865902364e-17
4668.0  5.11205063055e-17
4668.5  5.24526987627e-17
4669.0  5.24385552048e-17
4669.5  5.17388344555e-17
4670.0  5.09439636361e-17
4670.5  5.08475976137e-17
4671.0  5.12579998819e-17
4671.5  5.14158388148e-17
4672.0  5.06696131007e-17
4672.5  5.07275736272e-17
4673.0  5.19705680425e-17
4673.5  5.32251601505e-17
4674.0  5.26514547602e-17
4674.5  5.19667061042e-17
4675.0  5.24270843702e-17
4675.5  5.27849676816e-17
4676.0  5.26043199545e-17
4676.5  5.22099846092e-17
4677.0  5.1733816454e-17
4677.5  5.19062844264e-17
4678.0  5.22060723939e-17
4678.5  5.1434823012e-17
4679.0  5.08606732508e-17
4679.5  5.12537596782e-17
4680.0  5.1912448334e-17
4680.5  5.23139468519e-17
4681.0  5.33854858763e-17
4681.5  5.4303432166e-17
4682.0  5.32869435143e-17
4682.5  5.24470286542e-17
4683.0  5.29258352241e-17
4683.5  5.24152082422e-17
4684.0  5.31517912512e-17
4684.5  5.42011705237e-17
4685.0  5.39450591467e-17
4685.5  5.31979359913e-17
4686.0  5.36837065477e-17
4686.5  5.39645693323e-17
4687.0  5.38389367477e-17
4687.5  5.3462624068e-17
4688.0  5.37884569999e-17
4688.5  5.41301308633e-17
4689.0  5.47786692868e-17
4689.5  5.55569142341e-17
4690.0  5.58560064056e-17
4690.5  5.56474421745e-17
4691.0  5.53875153041e-17
4691.5  5.52210475699e-17
4692.0  5.49943343261e-17
4692.5  5.46046273836e-17
4693.0  5.46503204312e-17
4693.5  5.49463443019e-17
4694.0  5.50446759293e-17
4694.5  5.5392041595e-17
4695.0  5.55748530169e-17
4695.5  5.54407287272e-17
4696.0  5.5122216147e-17
4696.5  5.4965080424e-17
4697.0  5.53500682475e-17
4697.5  5.59978525587e-17
4698.0  5.54576664376e-17
4698.5  5.47296739677e-17
4699.0  5.5275292181e-17
4699.5  5.61976860211e-17
4700.0  5.53729393799e-17
4700.5  5.46837661183e-17
4701.0  5.46232858751e-17
4701.5  5.52078518609e-17
4702.0  5.60128107047e-17
4702.5  5.6144537393e-17
4703.0  5.50418839009e-17
4703.5  5.4629722771e-17
4704.0  5.51473930741e-17
4704.5  5.53775334115e-17
4705.0  5.51325062619e-17
4705.5  5.56136374344e-17
4706.0  5.60449283355e-17
4706.5  5.57302480994e-17
4707.0  5.5644050744e-17
4707.5  5.62781851486e-17
4708.0  5.67100900398e-17
4708.5  5.69930103074e-17
4709.0  5.72804300251e-17
4709.5  5.74752623069e-17
4710.0  5.76495065026e-17
4710.5  5.73021784157e-17
4711.0  5.65868919362e-17
4711.5  5.6330231425e-17
4712.0  5.64233035293e-17
4712.5  5.6134980894e-17
4713.0  5.62284322763e-17
4713.5  5.62247604363e-17
4714.0  5.6412417382e-17
4714.5  5.67107706233e-17
4715.0  5.68006048192e-17
4715.5  5.63633427161e-17
4716.0  5.63389251781e-17
4716.5  5.67385226274e-17
4717.0  5.71366044564e-17
4717.5  5.6806467752e-17
4718.0  5.61945671925e-17
4718.5  5.62636780405e-17
4719.0  5.64890002159e-17
4719.5  5.64714512925e-17
4720.0  5.70891841717e-17
4720.5  5.7249165957e-17
4721.0  5.73330128503e-17
4721.5  5.68297435227e-17
4722.0  5.62194922988e-17
4722.5  5.59987189402e-17
4723.0  5.58354520784e-17
4723.5  5.53221348245e-17
4724.0  5.45025131234e-17
4724.5  5.41821339748e-17
4725.0  5.46742173756e-17
4725.5  5.53320681055e-17
4726.0  5.57656580879e-17
4726.5  5.61279434822e-17
4727.0  5.6206002855e-17
4727.5  5.57855892001e-17
4728.0  5.568320777e-17
4728.5  5.60551960357e-17
4729.0  5.6586402152e-17
4729.5  5.78660207181e-17
4730.0  5.79441553545e-17
4730.5  5.69344435923e-17
4731.0  5.67895235842e-17
4731.5  5.68977392874e-17
4732.0  5.67221411317e-17
4732.5  5.68400209351e-17
4733.0  5.65562163543e-17
4733.5  5.62927058829e-17
4734.0  5.61309300244e-17
4734.5  5.64083213288e-17
4735.0  5.65397204917e-17
4735.5  5.69380299748e-17
4736.0  5.73783256073e-17
4736.5  5.74831235637e-17
4737.0  5.69731512437e-17
4737.5  5.63066830842e-17
4738.0  5.64676955923e-17
4738.5  5.71072308636e-17
4739.0  5.71687249322e-17
4739.5  5.67092830849e-17
4740.0  5.61871743098e-17
4740.5  5.58882338786e-17
4741.0  5.57920870995e-17
4741.5  5.56401877588e-17
4742.0  5.50593602171e-17
4742.5  5.43306472895e-17
4743.0  5.44462226588e-17
4743.5  5.53274824863e-17
4744.0  5.58368717386e-17
4744.5  5.59192188588e-17
4745.0  5.64684956182e-17
4745.5  5.63280494197e-17
4746.0  5.65057015858e-17
4746.5  5.6527719953e-17
4747.0  5.68529399757e-17
4747.5  5.61447366669e-17
4748.0  5.46909899986e-17
4748.5  5.4213156443e-17
4749.0  5.4455441156e-17
4749.5  5.54923675653e-17
4750.0  5.67679008545e-17
4750.5  5.70346056622e-17
4751.0  5.58892422377e-17
4751.5  5.49415313586e-17
4752.0  5.45852594479e-17
4752.5  5.43770395939e-17
4753.0  5.50521627366e-17
4753.5  5.5074151541e-17
4754.0  5.45234488207e-17
4754.5  5.39847547231e-17
4755.0  5.43143649764e-17
4755.5  5.49283048878e-17
4756.0  5.52140345901e-17
4756.5  5.53349412255e-17
4757.0  5.57308224869e-17
4757.5  5.62052030321e-17
4758.0  5.5819707627e-17
4758.5  5.49673307634e-17
4759.0  5.49291652663e-17
4759.5  5.51736669257e-17
4760.0  5.47485567586e-17
4760.5  5.38160237701e-17
4761.0  5.28965203149e-17
4761.5  5.26747362661e-17
4762.0  5.28481759214e-17
4762.5  5.27900711782e-17
4763.0  5.2649198696e-17
4763.5  5.24358078364e-17
4764.0  5.26737056099e-17
4764.5  5.33737318145e-17
4765.0  5.29019628706e-17
4765.5  5.23445059148e-17
4766.0  5.20917063372e-17
4766.5  5.23212453485e-17
4767.0  5.28749156442e-17
4767.5  5.32897046513e-17
4768.0  5.28009229846e-17
4768.5  5.30774141313e-17
4769.0  5.29997666012e-17
4769.5  5.2529370721e-17
4770.0  5.27448698351e-17
4770.5  5.28129833468e-17
4771.0  5.16455327701e-17
4771.5  5.0382529621e-17
4772.0  5.00068175904e-17
4772.5  5.06282489603e-17
4773.0  5.12938251899e-17
4773.5  5.09018054158e-17
4774.0  5.02905134456e-17
4774.5  5.06479299871e-17
4775.0  5.13976906611e-17
4775.5  5.17433103808e-17
4776.0  5.17523102777e-17
4776.5  5.172926432e-17
4777.0  5.14341542642e-17
4777.5  5.08223363094e-17
4778.0  5.09642196396e-17
4778.5  5.13557773754e-17
4779.0  5.09007280696e-17
4779.5  4.96906031727e-17
4780.0  5.00775289226e-17
4780.5  5.03731327382e-17
4781.0  5.05116494708e-17
4781.5  5.11886143865e-17
4782.0  5.12829572025e-17
4782.5  4.9967743912e-17
4783.0  4.90013028271e-17
4783.5  4.83558414515e-17
4784.0  4.73609707051e-17
4784.5  4.73134828701e-17
4785.0  4.8209856993e-17
4785.5  4.84016340517e-17
4786.0  4.74842085465e-17
4786.5  4.7153013409e-17
4787.0  4.80246228858e-17
4787.5  4.84232732028e-17
4788.0  4.79856245344e-17
4788.5  4.68929187642e-17
4789.0  4.60854312021e-17
4789.5  4.62153297481e-17
4790.0  4.7054105316e-17
4790.5  4.77361633859e-17
4791.0  4.78691176955e-17
4791.5  4.81429085159e-17
4792.0  4.84050216903e-17
4792.5  4.8517282973e-17
4793.0  4.87098951177e-17
4793.5  4.83002562522e-17
4794.0  4.74062960311e-17
4794.5  4.69047482984e-17
4795.0  4.69846880495e-17
4795.5  4.65528117119e-17
4796.0  4.5610857071e-17
4796.5  4.54363944047e-17
4797.0  4.49397700236e-17
4797.5  4.49059867754e-17
4798.0  4.5631355706e-17
4798.5  4.58295386202e-17
4799.0  4.51168425881e-17
4799.5  4.42777942594e-17
4800.0  4.39156743901e-17
4800.5  4.44273167016e-17
4801.0  4.41287265799e-17
4801.5  4.31047622939e-17
4802.0  4.26762590597e-17
4802.5  4.34512531549e-17
4803.0  4.4124701338e-17
4803.5  4.47719914278e-17
4804.0  4.4897899223e-17
4804.5  4.41793950127e-17
4805.0  4.32953120179e-17
4805.5  4.27449319929e-17
4806.0  4.22697036717e-17
4806.5  4.19941443774e-17
4807.0  4.17365994179e-17
4807.5  4.08859960243e-17
4808.0  4.04908396335e-17
4808.5  4.12498995242e-17
4809.0  4.18223940952e-17
4809.5  4.15158827761e-17
4810.0  4.07235300533e-17
4810.5  4.00636705019e-17
4811.0  3.98917567125e-17
4811.5  3.98999241203e-17
4812.0  3.99188626175e-17
4812.5  3.9979616731e-17
4813.0  4.02336097084e-17
4813.5  3.9523942795e-17
4814.0  3.9767745273e-17
4814.5  3.9681867061e-17
4815.0  3.90915744774e-17
4815.5  3.87078805516e-17
4816.0  3.86234096988e-17
4816.5  3.812212268e-17
4817.0  3.89496500557e-17
4817.5  4.01966560074e-17
4818.0  4.00544116079e-17
4818.5  3.9241973664e-17
4819.0  3.89761229183e-17
4819.5  3.92508487943e-17
4820.0  3.91398304719e-17
4820.5  3.87448420784e-17
4821.0  3.84197673257e-17
4821.5  3.81824310128e-17
4822.0  3.80858233832e-17
4822.5  3.78272112658e-17
4823.0  3.71121970297e-17
4823.5  3.64669927178e-17
4824.0  3.6730849043e-17
4824.5  3.78139403804e-17
4825.0  3.85876259649e-17
4825.5  3.83112072617e-17
4826.0  3.66462443636e-17
4826.5  3.55915096922e-17
4827.0  3.61228886982e-17
4827.5  3.70737111862e-17
4828.0  3.71962032549e-17
4828.5  3.7279539608e-17
4829.0  3.6894914345e-17
4829.5  3.61425963746e-17
4830.0  3.54324571399e-17
4830.5  3.56714224203e-17
4831.0  3.57758332798e-17
4831.5  3.54462849102e-17
4832.0  3.45251532017e-17
4832.5  3.46136591207e-17
4833.0  3.50952094886e-17
4833.5  3.48652496226e-17
4834.0  3.39976672747e-17
4834.5  3.38253361115e-17
4835.0  3.37143164171e-17
4835.5  3.34210264187e-17
4836.0  3.36579595061e-17
4836.5  3.40709509571e-17
4837.0  3.37208334552e-17
4837.5  3.30156391946e-17
4838.0  3.30842064024e-17
4838.5  3.35859608046e-17
4839.0  3.31298305659e-17
4839.5  3.22965680079e-17
4840.0  3.2587857128e-17
4840.5  3.32601614254e-17
4841.0  3.33248606104e-17
4841.5  3.30598483589e-17
4842.0  3.31974364504e-17
4842.5  3.24995784486e-17
4843.0  3.16811677766e-17
4843.5  3.15575687274e-17
4844.0  3.15762905814e-17
4844.5  3.15176933359e-17
4845.0  3.10669458233e-17
4845.5  3.16436641403e-17
4846.0  3.15376388474e-17
4846.5  3.09567351137e-17
4847.0  3.14108875465e-17
4847.5  3.13335093215e-17
4848.0  3.1406719544e-17
4848.5  3.15550609492e-17
4849.0  3.17019996094e-17
4849.5  3.20073928127e-17
4850.0  3.23342155928e-17
4850.5  3.2616022982e-17
4851.0  3.31266664511e-17
4851.5  3.26699790386e-17
4852.0  3.14420671897e-17
4852.5  3.03126944689e-17
4853.0  2.93863421085e-17
4853.5  2.93311592978e-17
4854.0  3.02886771129e-17
4854.5  3.06884393805e-17
4855.0  3.00643935666e-17
4855.5  2.94980004689e-17
4856.0  2.97054241427e-17
4856.5  3.05735961335e-17
4857.0  3.05668462071e-17
4857.5  2.91921896506e-17
4858.0  2.80445567296e-17
4858.5  2.78185910174e-17
4859.0  2.79669965253e-17
4859.5  2.81552404938e-17
4860.0  2.74357190732e-17
4860.5  2.7950840611e-17
4861.0  2.87170733498e-17
4861.5  2.85465751703e-17
4862.0  2.80989873166e-17
4862.5  2.70592023466e-17
4863.0  2.55463076875e-17
4863.5  2.61020105143e-17
4864.0  2.77312563654e-17
4864.5  2.858954018e-17
4865.0  2.81533125609e-17
4865.5  2.72655457005e-17
4866.0  2.63641742366e-17
4866.5  2.64114753355e-17
4867.0  2.6890640805e-17
4867.5  2.72412295775e-17
4868.0  2.70952629224e-17
4868.5  2.70734455811e-17
4869.0  2.67116204825e-17
4869.5  2.60621571309e-17
4870.0  2.5778448285e-17
4870.5  2.61473163357e-17
4871.0  2.64098588514e-17
4871.5  2.63242203544e-17
4872.0  2.64340470987e-17
4872.5  2.64303165584e-17
4873.0  2.62808409832e-17
4873.5  2.59643669794e-17
4874.0  2.58302466513e-17
4874.5  2.61544856224e-17
4875.0  2.61010777523e-17
4875.5  2.54468555563e-17
4876.0  2.53405368453e-17
4876.5  2.56405979811e-17
4877.0  2.61161795273e-17
4877.5  2.61743867579e-17
4878.0  2.66613094063e-17
4878.5  2.68136781178e-17
4879.0  2.57007226141e-17
4879.5  2.38345297614e-17
4880.0  2.34128632309e-17
4880.5  2.39595090293e-17
4881.0  2.45639205591e-17
4881.5  2.45791791431e-17
4882.0  2.49650175314e-17
4882.5  2.50805153851e-17
4883.0  2.48782074043e-17
4883.5  2.43077417773e-17
4884.0  2.42521787108e-17
4884.5  2.51352204446e-17
4885.0  2.53318570081e-17
4885.5  2.45567538375e-17
4886.0  2.45589295738e-17
4886.5  2.54367162472e-17
4887.0  2.54077422688e-17
4887.5  2.42145405694e-17
4888.0  2.33483980672e-17
4888.5  2.33280479521e-17
4889.0  2.34909191613e-17
4889.5  2.3415703484e-17
4890.0  2.29312875737e-17
4890.5  2.23521041211e-17
4891.0  2.23082755057e-17
4891.5  2.37863773135e-17
4892.0  2.44229119807e-17
4892.5  2.55926070142e-17
4893.0  3.11732358888e-17
4893.5  4.05889887821e-17
4894.0  4.82662911722e-17
4894.5  5.10309683936e-17
4895.0  5.0815004806e-17
4895.5  4.96018521356e-17
4896.0  4.78215859887e-17
4896.5  4.56907463802e-17
4897.0  4.36382009747e-17
4897.5  4.09609557278e-17
4898.0  3.62422534874e-17
4898.5  3.00104562864e-17
4899.0  2.48284019513e-17
4899.5  2.22902297383e-17
4900.0  2.17390164317e-17
4900.5  2.24868045541e-17
4901.0  2.31496513803e-17
4901.5  2.30951533959e-17
4902.0  2.29318515794e-17
4902.5  2.31150655042e-17
4903.0  2.37284758686e-17
4903.5  2.4260809685e-17
4904.0  2.39613230141e-17
4904.5  2.33092900116e-17
4905.0  2.30419131353e-17
4905.5  2.28303832795e-17
4906.0  2.25945951961e-17
4906.5  2.23992597125e-17
4907.0  2.24209709957e-17
4907.5  2.18548054745e-17
4908.0  2.18078976867e-17
4908.5  2.26157820093e-17
4909.0  2.3659881587e-17
4909.5  2.48940104048e-17
4910.0  2.51585164368e-17
4910.5  2.39785461202e-17
4911.0  2.32230735704e-17
4911.5  2.27688395163e-17
4912.0  2.31846276857e-17
4912.5  2.26052142945e-17
4913.0  2.24993250976e-17
4913.5  2.29813071573e-17
4914.0  2.33377009798e-17
4914.5  2.34587493116e-17
4915.0  2.37485107759e-17
4915.5  2.39454652166e-17
4916.0  2.45454375043e-17
4916.5  2.50742702524e-17
4917.0  2.48544524201e-17
4917.5  2.42157854675e-17
4918.0  2.38591973154e-17
4918.5  2.41526542574e-17
4919.0  2.45301146638e-17
4919.5  2.41239717911e-17
4920.0  2.33880517899e-17
4920.5  2.32607289961e-17
4921.0  2.3640183422e-17
4921.5  2.40073285341e-17
4922.0  2.42458162585e-17
4922.5  2.45916970503e-17
4923.0  2.424080813e-17
4923.5  2.36533732739e-17
4924.0  2.34676708702e-17
4924.5  2.40997791509e-17
4925.0  2.43126901012e-17
4925.5  2.40595776809e-17
4926.0  2.41949223085e-17
4926.5  2.39386267301e-17
4927.0  2.33674285116e-17
4927.5  2.38201834988e-17
4928.0  2.43378376305e-17
4928.5  2.518265857e-17
4929.0  2.52663798434e-17
4929.5  2.47231950167e-17
4930.0  2.50723672814e-17
4930.5  2.51512255573e-17
4931.0  2.46824464815e-17
4931.5  2.49624404335e-17
4932.0  2.56740664851e-17
4932.5  2.56858724787e-17
4933.0  2.49331649324e-17
4933.5  2.47508758557e-17
4934.0  2.51911379566e-17
4934.5  2.50429399355e-17
4935.0  2.43627097299e-17
4935.5  2.41860232909e-17
4936.0  2.43717146758e-17
4936.5  2.47737725438e-17
4937.0  2.55979056125e-17
4937.5  2.58845847296e-17
4938.0  2.54615972448e-17
4938.5  2.54576142327e-17
4939.0  2.61166834329e-17
4939.5  2.59803744754e-17
4940.0  2.50448408105e-17
4940.5  2.46586466015e-17
4941.0  2.50381291816e-17
4941.5  2.50969986452e-17
4942.0  2.44033986929e-17
4942.5  2.35928273518e-17
4943.0  2.21983290674e-17
4943.5  1.8674091424e-17
4944.0  2.17212015844e-17
4944.5  2.41138570063e-17
4945.0  2.41293305613e-17
4945.5  2.39078781253e-17
4946.0  2.38754871743e-17
4946.5  2.4348553344e-17
4947.0  2.44638098976e-17
4947.5  2.47980019067e-17
4948.0  2.53514371788e-17
4948.5  2.5181839831e-17
4949.0  2.50032041388e-17
4949.5  2.52446618899e-17
4950.0  2.56187650815e-17
4950.5  2.5756349841e-17
4951.0  2.6171170327e-17
4951.5  2.63479062747e-17
4952.0  2.54913886801e-17
4952.5  2.45161944977e-17
4953.0  2.44408399119e-17
4953.5  2.47468357246e-17
4954.0  2.4750481589e-17
4954.5  2.48959657395e-17
4955.0  2.51189035506e-17
4955.5  2.51824686037e-17
4956.0  2.50187690519e-17
4956.5  2.47969048018e-17
4957.0  2.47994947207e-17
4957.5  2.5527292144e-17
4958.0  2.59249062285e-17
4958.5  2.60240498995e-17
4959.0  2.56764246584e-17
4959.5  2.57024599612e-17
4960.0  2.51253670344e-17
4960.5  2.5217158786e-17
4961.0  2.48024199533e-17
4961.5  2.4709740176e-17
4962.0  2.4356928856e-17
4962.5  2.47495959198e-17
4963.0  2.46814907822e-17
4963.5  2.47337195185e-17
4964.0  2.51081858968e-17
4964.5  2.56040060855e-17
4965.0  2.55516745149e-17
4965.5  2.54528646544e-17
4966.0  2.5438343482e-17
4966.5  2.49222367362e-17
4967.0  2.44468317015e-17
4967.5  2.45661203069e-17
4968.0  2.43590247827e-17
4968.5  2.42423416882e-17
4969.0  2.47345930171e-17
4969.5  2.4897137682e-17
4970.0  2.51989831675e-17
4970.5  2.59097940279e-17
4971.0  2.61066391504e-17
4971.5  2.57997373168e-17
4972.0  2.57547606681e-17
4972.5  2.5648163738e-17
4973.0  2.58059588503e-17
4973.5  2.57918634361e-17
4974.0  2.58663350815e-17
4974.5  2.55922570075e-17
4975.0  2.5902508496e-17
4975.5  2.59381223514e-17
4976.0  2.5788465662e-17
4976.5  2.63751935962e-17
4977.0  2.71061047513e-17
4977.5  2.70730443043e-17
4978.0  2.69357795725e-17
4978.5  2.68967922427e-17
4979.0  2.71539236646e-17
4979.5  2.63846792101e-17
4980.0  2.64215871753e-17
4980.5  2.67296918297e-17
4981.0  2.66677091659e-17
4981.5  2.64243780155e-17
4982.0  2.63491552173e-17
4982.5  2.67281113187e-17
4983.0  2.79128707886e-17
4983.5  2.82577258117e-17
4984.0  2.74384272972e-17
4984.5  2.6708187387e-17
4985.0  2.62521804662e-17
4985.5  2.62445905148e-17
4986.0  2.66021617382e-17
4986.5  2.62317032381e-17
4987.0  2.56096301146e-17
4987.5  2.61978929784e-17
4988.0  2.70665243474e-17
4988.5  2.74036983599e-17
4989.0  2.76868966901e-17
4989.5  2.81917744213e-17
4990.0  2.7574899156e-17
4990.5  2.64055323868e-17
4991.0  2.67310044875e-17
4991.5  2.98333187252e-17
4992.0  3.50476705233e-17
4992.5  3.99681272408e-17
4993.0  4.07381683296e-17
4993.5  3.97870366782e-17
4994.0  3.90963232609e-17
4994.5  3.90416173185e-17
4995.0  3.81507465863e-17
4995.5  3.65290255118e-17
4996.0  3.44698958608e-17
4996.5  3.1845754536e-17
4997.0  2.89275812674e-17
4997.5  2.69093095937e-17
4998.0  2.62705507295e-17
4998.5  2.67695023749e-17
4999.0  2.69258967234e-17
4999.5  2.67231439356e-17
5000.0  2.70637603131e-17
5000.5  2.75136765324e-17
5001.0  2.73685828415e-17
5001.5  2.68393125849e-17
5002.0  2.64110436396e-17
5002.5  2.62230251805e-17
5003.0  2.58397210159e-17
5003.5  2.54491393529e-17
5004.0  2.59753154448e-17
5004.5  2.63596199726e-17
5005.0  2.68645818714e-17
5005.5  2.69833929262e-17
5006.0  2.70188591259e-17
5006.5  2.68481910142e-17
5007.0  2.6675398642e-17
5007.5  2.67705266446e-17
5008.0  2.79996829638e-17
5008.5  2.85991243232e-17
5009.0  2.84331011211e-17
5009.5  2.76995112269e-17
5010.0  2.68161214431e-17
5010.5  2.63152946839e-17
5011.0  2.68970729664e-17
5011.5  2.71585194064e-17
5012.0  2.75001002891e-17
5012.5  2.732080738e-17
5013.0  2.68516721471e-17
5013.5  2.6586426073e-17
5014.0  2.65775779545e-17
5014.5  2.66663721259e-17
5015.0  2.71464274127e-17
5015.5  2.75534778979e-17
5016.0  2.78077647634e-17
5016.5  2.76497594859e-17
5017.0  2.70542125881e-17
5017.5  2.66416893778e-17
5018.0  2.71184029688e-17
5018.5  2.78937551818e-17
5019.0  2.76524680855e-17
5019.5  2.67677507519e-17
5020.0  2.59590602231e-17
5020.5  2.59036008522e-17
5021.0  2.61673861615e-17
5021.5  2.71142609542e-17
5022.0  2.71923809491e-17
5022.5  2.62189440861e-17
5023.0  2.58234288527e-17
5023.5  2.67068549083e-17
5024.0  2.7351008332e-17
5024.5  2.69083076054e-17
5025.0  2.70226569544e-17
5025.5  2.78098311047e-17
5026.0  2.74814794353e-17
5026.5  2.71443155894e-17
5027.0  2.71855365798e-17
5027.5  2.73002799611e-17
5028.0  2.72630528395e-17
5028.5  2.71603732686e-17
5029.0  2.72667488866e-17
5029.5  2.78988068313e-17
5030.0  2.83087147357e-17
5030.5  2.76627136602e-17
5031.0  2.63636952952e-17
5031.5  2.62534436416e-17
5032.0  2.70165481648e-17
5032.5  2.76810617123e-17
5033.0  2.75706308946e-17
5033.5  2.70338478784e-17
5034.0  2.64718451172e-17
5034.5  2.61652582932e-17
5035.0  2.6832288836e-17
5035.5  2.75372190927e-17
5036.0  2.69856891908e-17
5036.5  2.62900030827e-17
5037.0  2.65642326056e-17
5037.5  2.63663645545e-17
5038.0  2.62142217365e-17
5038.5  2.67290601712e-17
5039.0  2.94515638592e-17
5039.5  3.69041082443e-17
5040.0  4.89274485312e-17
5040.5  6.10129390239e-17
5041.0  6.72528652476e-17
5041.5  6.77914867101e-17
5042.0  6.72544028863e-17
5042.5  6.54169247277e-17
5043.0  6.17237689633e-17
5043.5  5.84580819184e-17
5044.0  5.5364689598e-17
5044.5  4.87005631435e-17
5045.0  3.99944625461e-17
5045.5  3.29483786465e-17
5046.0  2.96012443651e-17
5046.5  2.8210932853e-17
5047.0  2.73431079474e-17
5047.5  2.65781035491e-17
5048.0  2.59979064737e-17
5048.5  2.5529852167e-17
5049.0  2.57150617934e-17
5049.5  2.66551413955e-17
5050.0  2.73039839835e-17
5050.5  2.69586540327e-17
5051.0  2.64012766094e-17
5051.5  2.61573637014e-17
5052.0  2.55503326649e-17
5052.5  2.48788596923e-17
5053.0  2.48320412217e-17
5053.5  2.50418487221e-17
5054.0  2.49800481853e-17
5054.5  2.50130313054e-17
5055.0  2.44650998874e-17
5055.5  2.39013574449e-17
5056.0  2.38889123047e-17
5056.5  2.48076267224e-17
5057.0  2.55290756602e-17
5057.5  2.56919450801e-17
5058.0  2.55548218079e-17
5058.5  2.56437974291e-17
5059.0  2.57698498594e-17
5059.5  2.6524497358e-17
5060.0  2.62027735762e-17
5060.5  2.56025810678e-17
5061.0  2.52470984082e-17
5061.5  2.49266075477e-17
5062.0  2.44556844681e-17
5062.5  2.487151133e-17
5063.0  2.54909387179e-17
5063.5  2.53256320518e-17
5064.0  2.42529808281e-17
5064.5  2.37992706852e-17
5065.0  2.40665677528e-17
5065.5  2.4984496944e-17
5066.0  2.57561147624e-17
5066.5  2.57460365994e-17
5067.0  2.58077247406e-17
5067.5  2.60377358857e-17
5068.0  2.56405634427e-17
5068.5  2.48811847255e-17
5069.0  2.45619351209e-17
5069.5  2.47674686993e-17
5070.0  2.48175554657e-17
5070.5  2.44562762465e-17
5071.0  2.47394466605e-17
5071.5  2.53517168978e-17
5072.0  2.61828682947e-17
5072.5  2.63486769529e-17
5073.0  2.58872257338e-17
5073.5  2.54737023062e-17
5074.0  2.55046486285e-17
5074.5  2.48064583805e-17
5075.0  2.49788725151e-17
5075.5  2.54840348941e-17
5076.0  2.59024608286e-17
5076.5  2.55630734339e-17
5077.0  2.46733548658e-17
5077.5  2.34636028945e-17
5078.0  2.37149688486e-17
5078.5  2.49513615707e-17
5079.0  2.59278445564e-17
5079.5  2.6100279273e-17
5080.0  2.55924562597e-17
5080.5  2.47308778904e-17
5081.0  2.40556790532e-17
5081.5  2.36818919154e-17
5082.0  2.37264644089e-17
5082.5  2.39996897112e-17
5083.0  2.43182092651e-17
5083.5  2.4084165081e-17
5084.0  2.33719325512e-17
5084.5  2.33388775189e-17
5085.0  2.39021295021e-17
5085.5  2.41326817771e-17
5086.0  2.35393284619e-17
5086.5  2.30561360629e-17
5087.0  2.27522619727e-17
5087.5  2.24496280066e-17
5088.0  2.2500825917e-17
5088.5  2.2945212169e-17
5089.0  2.31588319629e-17
5089.5  2.35736038626e-17
5090.0  2.42601029876e-17
5090.5  2.47020744939e-17
5091.0  2.46433143222e-17
5091.5  2.44509318955e-17
5092.0  2.36470680958e-17
5092.5  2.39937937194e-17
5093.0  2.41870627648e-17
5093.5  2.31665124617e-17
5094.0  2.25500300518e-17
5094.5  2.31536650695e-17
5095.0  2.34035058268e-17
5095.5  2.32032312235e-17
5096.0  2.27706519874e-17
5096.5  2.30850811028e-17
5097.0  2.30140513813e-17
5097.5  2.25391559487e-17
5098.0  2.23323045368e-17
5098.5  2.23772997621e-17
5099.0  2.27563894532e-17
5099.5  2.32256193682e-17
5100.0  2.29800440834e-17
5100.5  2.23971010149e-17
5101.0  2.20814179271e-17
5101.5  2.15526742795e-17
5102.0  2.15122188483e-17
5102.5  2.25772560995e-17
5103.0  2.30019315181e-17
5103.5  2.20026195051e-17
5104.0  2.19929099505e-17
5104.5  2.30253274478e-17
5105.0  2.37123917513e-17
5105.5  2.33670666177e-17
5106.0  2.28107888524e-17
5106.5  2.25204110356e-17
5107.0  2.30733809666e-17
5107.5  2.26901359766e-17
5108.0  2.25377514608e-17
5108.5  2.21479287792e-17
5109.0  2.17542284465e-17
5109.5  2.16337701346e-17
5110.0  2.23962531312e-17
5110.5  2.27876023268e-17
5111.0  2.21385579451e-17
5111.5  2.19267620394e-17
5112.0  2.17152687106e-17
5112.5  2.12763331046e-17
5113.0  2.1454759161e-17
5113.5  2.15993636631e-17
5114.0  2.16954847045e-17
5114.5  2.19724187121e-17
5115.0  2.23152374008e-17
5115.5  2.22003039933e-17
5116.0  2.17833338746e-17
5116.5  2.13495275322e-17
5117.0  2.11210131278e-17
5117.5  2.09385710763e-17
5118.0  2.04713901273e-17
5118.5  2.07223873959e-17
5119.0  2.17465766293e-17
5119.5  2.25622214358e-17
5120.0  2.17728025606e-17
5120.5  2.00291634613e-17
5121.0  1.96752972031e-17
5121.5  2.01595718404e-17
5122.0  1.99703560999e-17
5122.5  2.03976096362e-17
5123.0  2.09123854612e-17
5123.5  2.09500807332e-17
5124.0  2.06704474519e-17
5124.5  2.08376066458e-17
5125.0  2.06864829832e-17
5125.5  2.13804930597e-17
5126.0  2.16642437036e-17
5126.5  2.13460527561e-17
5127.0  2.06222744084e-17
5127.5  2.0763097085e-17
5128.0  2.12835605185e-17
5128.5  2.1287860897e-17
5129.0  2.09964984162e-17
5129.5  2.08989638002e-17
5130.0  2.09152865782e-17
5130.5  2.11194433669e-17
5131.0  2.12533986645e-17
5131.5  2.13791929347e-17
5132.0  2.13269891466e-17
5132.5  2.11652983723e-17
5133.0  2.09852473067e-17
5133.5  2.04510340817e-17
5134.0  1.96106907329e-17
5134.5  1.92110018099e-17
5135.0  1.98832843943e-17
5135.5  2.1109091454e-17
5136.0  2.17485730585e-17
5136.5  2.07680603442e-17
5137.0  1.87697243997e-17
5137.5  1.78874004476e-17
5138.0  1.8594672462e-17
5138.5  1.96706229614e-17
5139.0  2.01011998847e-17
5139.5  2.03238725983e-17
5140.0  2.03142536402e-17
5140.5  2.02140713471e-17
5141.0  2.05777355279e-17
5141.5  1.95831880832e-17
5142.0  1.91239145945e-17
5142.5  1.90822602207e-17
5143.0  2.01742878442e-17
5143.5  2.04354205815e-17
5144.0  2.02407088368e-17
5144.5  2.04669156568e-17
5145.0  2.11412914185e-17
5145.5  2.10726007342e-17
5146.0  2.0697616926e-17
5146.5  2.06796703646e-17
5147.0  2.06147703588e-17
5147.5  2.0210527131e-17
5148.0  2.00262131799e-17
5148.5  1.99475684227e-17
5149.0  2.02282734617e-17
5149.5  2.09829265242e-17
5150.0  2.13062911792e-17
5150.5  2.08241939103e-17
5151.0  2.02650361608e-17
5151.5  2.01557424047e-17
5152.0  2.04982740959e-17
5152.5  2.12181265369e-17
5153.0  2.13327296793e-17
5153.5  2.15098741684e-17
5154.0  2.22720462351e-17
5154.5  2.24528785439e-17
5155.0  2.19792357073e-17
5155.5  2.22267957655e-17
5156.0  2.23374320989e-17
5156.5  2.14571083666e-17
5157.0  2.08147280166e-17
5157.5  2.07574903655e-17
5158.0  2.04685788223e-17
5158.5  2.05239782763e-17
5159.0  2.0595903426e-17
5159.5  2.04985222281e-17
5160.0  2.0585995063e-17
5160.5  2.16029751419e-17
5161.0  2.28913377115e-17
5161.5  2.30277785491e-17
5162.0  2.24379934974e-17
5162.5  2.21510397707e-17
5163.0  2.20524283646e-17
5163.5  2.18152462274e-17
5164.0  2.15833989069e-17
5164.5  2.14142999687e-17
5165.0  2.12764858476e-17
5165.5  2.12405859441e-17
5166.0  2.12289090075e-17
5166.5  2.1662025356e-17
5167.0  2.22736838412e-17
5167.5  2.22212247919e-17
5168.0  2.21054255801e-17
5168.5  2.27679450167e-17
5169.0  2.37730076676e-17
5169.5  2.39788463706e-17
5170.0  2.39853250782e-17
5170.5  2.39100796737e-17
5171.0  2.37274171733e-17
5171.5  2.36366625884e-17
5172.0  2.47544631285e-17
5172.5  2.45260071605e-17
5173.0  2.39629936133e-17
5173.5  2.40490920369e-17
5174.0  2.44994748853e-17
5174.5  2.3550543332e-17
5175.0  2.31998350829e-17
5175.5  2.31043021616e-17
5176.0  2.36429321968e-17
5176.5  2.39268481891e-17
5177.0  2.37213704079e-17
5177.5  2.35805894368e-17
5178.0  2.38651577043e-17
5178.5  2.43674957024e-17
5179.0  2.51818656841e-17
5179.5  2.45897283113e-17
5180.0  2.38835526534e-17
5180.5  2.43222144562e-17
5181.0  2.52600248046e-17
5181.5  2.58007799771e-17
5182.0  2.57348273464e-17
5182.5  2.53751127305e-17
5183.0  2.54826446161e-17
5183.5  2.58739296873e-17
5184.0  2.60160884908e-17
5184.5  2.59541061248e-17
5185.0  2.57137073048e-17
5185.5  2.56196427054e-17
5186.0  2.55049315746e-17
5186.5  2.55672022896e-17
5187.0  2.55653018318e-17
5187.5  2.58327634564e-17
5188.0  2.57428228691e-17
5188.5  2.59217750504e-17
5189.0  2.60797442873e-17
5189.5  2.68231188363e-17
5190.0  2.68828761901e-17
5190.5  2.68710375661e-17
5191.0  2.74436618571e-17
5191.5  2.71415003162e-17
5192.0  2.66824570717e-17
5192.5  2.73030936577e-17
5193.0  2.79161282312e-17
5193.5  2.86764035886e-17
5194.0  2.81825450486e-17
5194.5  2.76017135801e-17
5195.0  2.75907108126e-17
5195.5  2.78312238583e-17
5196.0  2.78373967617e-17
5196.5  2.80802278765e-17
5197.0  2.82934768369e-17
5197.5  2.83283305935e-17
5198.0  2.82344820108e-17
5198.5  2.8328444592e-17
5199.0  2.82817334423e-17
5199.5  2.79448827611e-17
5200.0  2.80395857404e-17
5200.5  2.85946023192e-17
5201.0  2.88189846905e-17
5201.5  2.86763526046e-17
5202.0  2.87937577363e-17
5202.5  2.92057988099e-17
5203.0  2.91625789028e-17
5203.5  2.85386721459e-17
5204.0  2.8241309151e-17
5204.5  2.81054772683e-17
5205.0  2.85461909058e-17
5205.5  2.87573212549e-17
5206.0  2.86432672978e-17
5206.5  2.87768846427e-17
5207.0  2.90560804982e-17
5207.5  2.95855820449e-17
5208.0  3.06606566995e-17
5208.5  3.06711126975e-17
5209.0  3.01364263948e-17
5209.5  3.01270292497e-17
5210.0  3.02703532749e-17
5210.5  3.03404708437e-17
5211.0  3.04765239496e-17
5211.5  3.08860060476e-17
5212.0  3.18379808191e-17
5212.5  3.20889717522e-17
5213.0  3.15998523794e-17
5213.5  3.08809997793e-17
5214.0  3.07625115748e-17
5214.5  3.12086804513e-17
5215.0  3.19971450453e-17
5215.5  3.26771428339e-17
5216.0  3.32379334085e-17
5216.5  3.33176309682e-17
5217.0  3.24352880307e-17
5217.5  3.14431156572e-17
5218.0  3.1298192525e-17
5218.5  3.15660937061e-17
5219.0  3.15740793364e-17
5219.5  3.14696164101e-17
5220.0  3.16955489937e-17
5220.5  3.20974168541e-17
5221.0  3.17248222251e-17
5221.5  3.17104157939e-17
5222.0  3.22035223142e-17
5222.5  3.21816647691e-17
5223.0  3.1631704176e-17
5223.5  3.12188354008e-17
5224.0  3.16270508824e-17
5224.5  3.25275339918e-17
5225.0  3.22626651607e-17
5225.5  3.29759471984e-17
5226.0  3.37573743905e-17
5226.5  3.35057823798e-17
5227.0  3.24489852206e-17
5227.5  3.26951569411e-17
5228.0  3.38097477939e-17
5228.5  3.41799405342e-17
5229.0  3.35441757336e-17
5229.5  3.31387054215e-17
5230.0  3.25718290296e-17
5230.5  3.2847542038e-17
5231.0  3.38322995407e-17
5231.5  3.41492295749e-17
5232.0  3.42845283284e-17
5232.5  3.46929288925e-17
5233.0  3.4439406611e-17
5233.5  3.37725513939e-17
5234.0  3.32839667645e-17
5234.5  3.33662031337e-17
5235.0  3.42725042164e-17
5235.5  3.50484308276e-17
5236.0  3.51609827395e-17
5236.5  3.51249747131e-17
5237.0  3.54369802113e-17
5237.5  3.54668021689e-17
5238.0  3.51559205635e-17
5238.5  3.43601930614e-17
5239.0  3.4712832532e-17
5239.5  3.54241072413e-17
5240.0  3.50702978259e-17
5240.5  3.43334921525e-17
5241.0  3.4579377173e-17
5241.5  3.44344095137e-17
5242.0  3.37812810921e-17
5242.5  3.39533494184e-17
5243.0  3.46002115515e-17
5243.5  3.41097106607e-17
5244.0  3.29832005444e-17
5244.5  3.31330881298e-17
5245.0  3.43479171281e-17
5245.5  3.54794730829e-17
5246.0  3.6175804396e-17
5246.5  3.6037098592e-17
5247.0  3.56979662633e-17
5247.5  3.55927766753e-17
5248.0  3.52823115236e-17
5248.5  3.4864351791e-17
5249.0  3.53009067442e-17
5249.5  3.57060627012e-17
5250.0  3.55850943347e-17
5250.5  3.51785686958e-17
5251.0  3.51797821401e-17
5251.5  3.56143587545e-17
5252.0  3.56987713448e-17
5252.5  3.54844551233e-17
5253.0  3.52450735861e-17
5253.5  3.55243282958e-17
5254.0  3.63703342123e-17
5254.5  3.72885984981e-17
5255.0  3.69226755573e-17
5255.5  3.61042423209e-17
5256.0  3.58468136373e-17
5256.5  3.58195340786e-17
5257.0  3.59277441513e-17
5257.5  3.56457383089e-17
5258.0  3.5910157837e-17
5258.5  3.6362965133e-17
5259.0  3.62904980043e-17
5259.5  3.68698753225e-17
5260.0  3.73968106666e-17
5260.5  3.70304956074e-17
5261.0  3.68244711224e-17
5261.5  3.69894889988e-17
5262.0  3.62691244281e-17
5262.5  3.56561249063e-17
5263.0  3.57172512565e-17
5263.5  3.66434884425e-17
5264.0  3.7052278777e-17
5264.5  3.70370896815e-17
5265.0  3.6494906638e-17
5265.5  3.59572591342e-17
5266.0  3.5887562673e-17
5266.5  3.63461575343e-17
5267.0  3.64809722721e-17
5267.5  3.64614542181e-17
5268.0  3.66914173923e-17
5268.5  3.68647083223e-17
5269.0  3.69782354164e-17
5269.5  3.66715946626e-17
5270.0  3.58643588641e-17
5270.5  3.53998044386e-17
5271.0  3.52662562125e-17
5271.5  3.53841754118e-17
5272.0  3.58345972442e-17
5272.5  3.61373597658e-17
5273.0  3.61011354271e-17
5273.5  3.52363884938e-17
5274.0  3.51543930263e-17
5274.5  3.67732088479e-17
5275.0  3.83826546208e-17
5275.5  3.89688930206e-17
5276.0  3.78357856073e-17
5276.5  3.57874578727e-17
5277.0  3.52841819352e-17
5277.5  3.55528472686e-17
5278.0  3.68263878503e-17
5278.5  3.71213829072e-17
5279.0  3.6763567118e-17
5279.5  3.68684834146e-17
5280.0  3.71980356549e-17
5280.5  3.67303803075e-17
5281.0  3.58596579487e-17
5281.5  3.60331081721e-17
5282.0  3.67513210129e-17
5282.5  3.66119534642e-17
5283.0  3.62393750802e-17
5283.5  3.59635692222e-17
5284.0  3.57822513024e-17
5284.5  3.57968884569e-17
5285.0  3.6311364856e-17
5285.5  3.70181316775e-17
5286.0  3.72071527253e-17
5286.5  3.69582296236e-17
5287.0  3.6782360437e-17
5287.5  3.68763913827e-17
5288.0  3.69497456614e-17
5288.5  3.7090691665e-17
5289.0  3.69035914777e-17
5289.5  3.68143556642e-17
5290.0  3.64250099489e-17
5290.5  3.62225424639e-17
5291.0  3.59076830263e-17
5291.5  3.59432515618e-17
5292.0  3.64147488138e-17
5292.5  3.65965266584e-17
5293.0  3.68742186581e-17
5293.5  3.80951529686e-17
5294.0  3.77970760299e-17
5294.5  3.76077033654e-17
5295.0  3.74386289269e-17
5295.5  3.7681855493e-17
5296.0  3.74582875235e-17
5296.5  3.67574856788e-17
5297.0  3.65682841912e-17
5297.5  3.64993246621e-17
5298.0  3.5438025176e-17
5298.5  3.49911756104e-17
5299.0  3.53640473922e-17
5299.5  3.53984357637e-17
5300.0  3.51221755625e-17
5300.5  3.4854997435e-17
5301.0  3.4916083194e-17
5301.5  3.5816233503e-17
5302.0  3.66769154362e-17
5302.5  3.6911247707e-17
5303.0  3.67085534824e-17
5303.5  3.65485531682e-17
5304.0  3.67929782626e-17
5304.5  3.66858531554e-17
5305.0  3.6376324866e-17
5305.5  3.62276098893e-17
5306.0  3.65282115502e-17
5306.5  3.67201608804e-17
5307.0  3.63425305432e-17
5307.5  3.54332225027e-17
5308.0  3.49019111183e-17
5308.5  3.460695924e-17
5309.0  3.48390157618e-17
5309.5  3.534070667e-17
5310.0  3.6052340025e-17
5310.5  3.63252736266e-17
5311.0  3.74217234833e-17
5311.5  3.80642873603e-17
5312.0  3.73442475156e-17
5312.5  3.58570245144e-17
5313.0  3.567904301e-17
5313.5  3.61112024969e-17
5314.0  3.61779429705e-17
5314.5  3.58901889521e-17
5315.0  3.56963144553e-17
5315.5  3.6163458086e-17
5316.0  3.66059013381e-17
5316.5  3.65214186698e-17
5317.0  3.67102294914e-17
5317.5  3.70378852855e-17
5318.0  3.71987759913e-17
5318.5  3.7134274052e-17
5319.0  3.69304263762e-17
5319.5  3.69303284669e-17
5320.0  3.66854341235e-17
5320.5  3.58816892274e-17
5321.0  3.54435991955e-17
5321.5  3.56082632333e-17
5322.0  3.59205119695e-17
5322.5  3.60542917139e-17
5323.0  3.56701270792e-17
5323.5  3.62939839784e-17
5324.0  3.65159444333e-17
5324.5  3.58498360694e-17
5325.0  3.58169354236e-17
5325.5  3.63968080995e-17
5326.0  3.63988582314e-17
5326.5  3.68223021359e-17
5327.0  3.73323457019e-17
5327.5  3.77154812435e-17
5328.0  3.66866519521e-17
5328.5  3.56792019301e-17
5329.0  3.57179057813e-17
5329.5  3.58895634879e-17
5330.0  3.5422469578e-17
5330.5  3.60579547625e-17
5331.0  3.7059155857e-17
5331.5  3.74222593162e-17
5332.0  3.75692939598e-17
5332.5  3.78419082327e-17
5333.0  3.78433565756e-17
5333.5  3.75739851944e-17
5334.0  3.72156800197e-17
5334.5  3.6751504367e-17
5335.0  3.58588704118e-17
5335.5  3.52621863287e-17
5336.0  3.53835805094e-17
5336.5  3.59366057756e-17
5337.0  3.56746078356e-17
5337.5  3.46991906116e-17
5338.0  3.44254557739e-17
5338.5  3.45135341058e-17
5339.0  3.43041749511e-17
5339.5  3.45179548821e-17
5340.0  3.51181512962e-17
5340.5  3.46727721134e-17
5341.0  3.40350428056e-17
5341.5  3.39851911344e-17
5342.0  3.41874013553e-17
5342.5  3.46905420241e-17
5343.0  3.4904126209e-17
5343.5  3.46588356184e-17
5344.0  3.43167680432e-17
5344.5  3.40595201008e-17
5345.0  3.50681961279e-17
5345.5  3.58680176497e-17
5346.0  3.56751042674e-17
5346.5  3.58272195257e-17
5347.0  3.61257290047e-17
5347.5  3.50051283578e-17
5348.0  3.32452501794e-17
5348.5  3.28069134442e-17
5349.0  3.35150209591e-17
5349.5  3.32094866506e-17
5350.0  3.33480036611e-17
5350.5  3.30748374019e-17
5351.0  3.30076762936e-17
5351.5  3.40925675508e-17
5352.0  3.49260998702e-17
5352.5  3.41928555561e-17
5353.0  3.3006932258e-17
5353.5  3.26121669121e-17
5354.0  3.3330050407e-17
5354.5  3.41826485932e-17
5355.0  3.42314693554e-17
5355.5  3.35977328778e-17
5356.0  3.28180028587e-17
5356.5  3.27094610215e-17
5357.0  3.30414889152e-17
5357.5  3.30088448221e-17
5358.0  3.32527561868e-17
5358.5  3.35027293186e-17
5359.0  3.29203295979e-17
5359.5  3.29197925162e-17
5360.0  3.28765325773e-17
5360.5  3.28736497487e-17
5361.0  3.38351897687e-17
5361.5  3.44507180983e-17
5362.0  3.36490240628e-17
5362.5  3.26433062721e-17
5363.0  3.15764253352e-17
5363.5  3.13831445706e-17
5364.0  3.17240146854e-17
5364.5  3.24469771184e-17
5365.0  3.23397920926e-17
5365.5  3.19696294957e-17
5366.0  3.13025053396e-17
5366.5  3.14390213594e-17
5367.0  3.13257147095e-17
5367.5  3.13746266472e-17
5368.0  3.12191128215e-17
5368.5  3.07932117483e-17
5369.0  3.04332607744e-17
5369.5  3.01764553966e-17
5370.0  2.99392387227e-17
5370.5  3.0278950323e-17
5371.0  3.067692311e-17
5371.5  3.10327105777e-17
5372.0  3.11024233796e-17
5372.5  3.04818692571e-17
5373.0  2.99765572056e-17
5373.5  3.01380814108e-17
5374.0  3.05533468218e-17
5374.5  3.08116086974e-17
5375.0  3.07342973439e-17
5375.5  3.06676774988e-17
5376.0  3.09361954262e-17
5376.5  3.01402395972e-17
5377.0  2.92743373777e-17
5377.5  2.93079699609e-17
5378.0  3.00456403681e-17
5378.5  2.98797028366e-17
5379.0  2.92909631182e-17
5379.5  2.91011611924e-17
5380.0  2.96785880175e-17
5380.5  2.93555893056e-17
5381.0  2.81047709951e-17
5381.5  2.69077039992e-17
5382.0  2.75012101985e-17
5382.5  2.84297426499e-17
5383.0  2.91492216561e-17
5383.5  2.8846473185e-17
5384.0  2.82537995596e-17
5384.5  2.73523456384e-17
5385.0  2.7544548039e-17
5385.5  2.84552746903e-17
5386.0  2.89885476343e-17
5386.5  2.89326691576e-17
5387.0  2.88255472094e-17
5387.5  2.91614886305e-17
5388.0  2.91400837524e-17
5388.5  2.84367568232e-17
5389.0  2.80229776804e-17
5389.5  2.80893825003e-17
5390.0  2.81470194939e-17
5390.5  2.79715309524e-17
5391.0  2.73809239039e-17
5391.5  2.66348821536e-17
5392.0  2.66521011837e-17
5392.5  2.74954590098e-17
5393.0  2.81167039144e-17
5393.5  2.85616248771e-17
5394.0  2.82305360735e-17
5394.5  2.80239447641e-17
5395.0  2.77728239772e-17
5395.5  2.71093414179e-17
5396.0  2.57310224338e-17
5396.5  2.5572515041e-17
5397.0  2.64603784744e-17
5397.5  2.73614888225e-17
5398.0  2.71483500265e-17
5398.5  2.66421011212e-17
5399.0  2.55828513326e-17
5399.5  2.51390103469e-17
5400.0  2.5069950649e-17
5400.5  2.45218261234e-17
5401.0  2.38904110786e-17
5401.5  2.38287375452e-17
5402.0  2.42866220275e-17
5402.5  2.48704253089e-17
5403.0  2.47262200315e-17
5403.5  2.45680734991e-17
5404.0  2.40891345368e-17
5404.5  2.41365673767e-17
5405.0  2.49643291068e-17
5405.5  2.56104913241e-17
5406.0  2.53917180165e-17
5406.5  2.48042335367e-17
5407.0  2.4798975101e-17
5407.5  2.48102541696e-17
5408.0  2.39864007043e-17
5408.5  2.32835309824e-17
5409.0  2.31586603408e-17
5409.5  2.32085323664e-17
5410.0  2.34834818623e-17
5410.5  2.3220995019e-17
5411.0  2.28588755539e-17
5411.5  2.23952181099e-17
5412.0  2.19493399729e-17
5412.5  2.23211280012e-17
5413.0  2.31036334168e-17
5413.5  2.27363693012e-17
5414.0  2.29145080893e-17
5414.5  2.3301613723e-17
5415.0  2.36388316854e-17
5415.5  2.33803527831e-17
5416.0  2.29758483485e-17
5416.5  2.25621993881e-17
5417.0  2.23689579301e-17
5417.5  2.17853948876e-17
5418.0  2.21067672099e-17
5418.5  2.28422986677e-17
5419.0  2.31900909375e-17
5419.5  2.25951107765e-17
5420.0  2.22605412081e-17
5420.5  2.27047716082e-17
5421.0  2.31113753605e-17
5421.5  2.25799279318e-17
5422.0  2.23016831347e-17
5422.5  2.1935442086e-17
5423.0  2.18152152015e-17
5423.5  2.16819297557e-17
5424.0  2.15409048553e-17
5424.5  2.13463483285e-17
5425.0  2.12649771072e-17
5425.5  2.14632216589e-17
5426.0  2.16325423297e-17
5426.5  2.1785077873e-17
5427.0  2.21088790573e-17
5427.5  2.21451021892e-17
5428.0  2.15551675652e-17
5428.5  2.08575296446e-17
5429.0  2.01807084452e-17
5429.5  1.97446834816e-17
5430.0  1.97977455649e-17
5430.5  1.99289585635e-17
5431.0  1.92327625356e-17
5431.5  1.94236762188e-17
5432.0  2.0339503172e-17
5432.5  2.0349464547e-17
5433.0  1.98209781234e-17
5433.5  1.97819394593e-17
5434.0  1.9373842823e-17
5434.5  2.01559384121e-17
5435.0  2.14108796234e-17
5435.5  2.13894737321e-17
5436.0  2.01297290526e-17
5436.5  1.8921680776e-17
5437.0  1.79937270642e-17
5437.5  1.7730194464e-17
5438.0  1.72432608725e-17
5438.5  1.75493043093e-17
5439.0  1.8452602794e-17
5439.5  1.89260284008e-17
5440.0  1.89890646829e-17
5440.5  1.96000867742e-17
5441.0  1.94988301423e-17
5441.5  1.84700408168e-17
5442.0  1.74308285515e-17
5442.5  1.7437377127e-17
5443.0  1.79070860506e-17
5443.5  1.87997615052e-17
5444.0  1.99776542635e-17
5444.5  1.99537281315e-17
5445.0  1.90241199629e-17
5445.5  1.87158191598e-17
5446.0  1.86900209357e-17
5446.5  1.77756775365e-17
5447.0  1.702630958e-17
5447.5  1.69186560824e-17
5448.0  1.74514989792e-17
5448.5  1.79785869409e-17
5449.0  1.81167632043e-17
5449.5  1.79749244549e-17
5450.0  1.77361517425e-17
5450.5  1.75740188796e-17
5451.0  1.8037993168e-17
5451.5  1.76747070308e-17
5452.0  1.69944318485e-17
5452.5  1.58965836524e-17
5453.0  1.63162186765e-17
5453.5  1.70100520006e-17
5454.0  1.73705121851e-17
5454.5  1.64417131089e-17
5455.0  1.57846140011e-17
5455.5  1.57455796865e-17
5456.0  1.6359187939e-17
5456.5  1.65242461348e-17
5457.0  1.67034183658e-17
5457.5  1.69676984878e-17
5458.0  1.75765629495e-17
5458.5  1.83045037075e-17
5459.0  1.83389196972e-17
5459.5  1.85310394334e-17
5460.0  1.90188408685e-17
5460.5  1.81487393853e-17
5461.0  1.73625749541e-17
5461.5  1.76552363648e-17
5462.0  1.7234106119e-17
5462.5  1.6569822335e-17
5463.0  1.6777515857e-17
5463.5  1.67156910611e-17
5464.0  1.64448757354e-17
5464.5  1.65906992535e-17
5465.0  1.65779982774e-17
5465.5  1.72000681242e-17
5466.0  1.75326745296e-17
5466.5  1.72468708228e-17
5467.0  1.5375460089e-17
5467.5  1.40710607038e-17
5468.0  1.41851566036e-17
5468.5  1.53234883842e-17
5469.0  1.59437352827e-17
5469.5  1.63656338265e-17
5470.0  1.57927101672e-17
5470.5  1.53784615635e-17
5471.0  1.50160826602e-17
5471.5  1.47611499155e-17
5472.0  1.48150305359e-17
5472.5  1.47660875722e-17
5473.0  1.43042165643e-17
5473.5  1.4619382545e-17
5474.0  1.50061316841e-17
5474.5  1.51460329445e-17
5475.0  1.53859570089e-17
5475.5  1.593562334e-17
5476.0  1.6065332094e-17
5476.5  1.57630722784e-17
5477.0  1.49326500592e-17
5477.5  1.430225721e-17
5478.0  1.41079306731e-17
5478.5  1.49730209578e-17
5479.0  1.59867271921e-17
5479.5  1.58617959636e-17
5480.0  1.50933613309e-17
5480.5  1.47967725894e-17
5481.0  1.50415473989e-17
5481.5  1.53840770108e-17
5482.0  1.5729462599e-17
5482.5  1.5273981013e-17
5483.0  1.41566254766e-17
5483.5  1.41395153048e-17
5484.0  1.49356131109e-17
5484.5  1.53784771519e-17
5485.0  1.51492407327e-17
5485.5  1.48415520198e-17
5486.0  1.52774306456e-17
5486.5  1.49597528814e-17
5487.0  1.43984944429e-17
5487.5  1.44435534012e-17
5488.0  1.4905705634e-17
5488.5  1.48452551391e-17
5489.0  1.46188454279e-17
5489.5  1.43714120697e-17
5490.0  1.43011395623e-17
5490.5  1.42042729951e-17
5491.0  1.47103106176e-17
5491.5  1.52875653566e-17
5492.0  1.62860855535e-17
5492.5  1.67251992224e-17
5493.0  1.63445838554e-17
5493.5  1.5907046033e-17
5494.0  1.55890740495e-17
5494.5  1.43921961831e-17
5495.0  1.32102596643e-17
5495.5  1.27463957787e-17
5496.0  1.27592137726e-17
5496.5  1.31730075105e-17
5497.0  1.38752798126e-17
5497.5  1.46534057048e-17
5498.0  1.55020340736e-17
5498.5  1.57934717492e-17
5499.0  1.56314806567e-17
5499.5  1.52975392052e-17
5500.0  1.46111938136e-17
5500.5  1.43486498666e-17
5501.0  1.42628119455e-17
5501.5  1.41681531233e-17
5502.0  1.40499751026e-17
5502.5  1.47930816871e-17
5503.0  1.50168419292e-17
5503.5  1.48901567466e-17
5504.0  1.4822018384e-17
5504.5  1.52030873703e-17
5505.0  1.51360775209e-17
5505.5  1.4756552849e-17
5506.0  1.48096799814e-17
5506.5  1.58721278871e-17
5507.0  1.6513195339e-17
5507.5  1.71665424185e-17
5508.0  1.65552295807e-17
5508.5  1.53358701365e-17
5509.0  1.44419960864e-17
5509.5  1.48417636392e-17
5510.0  1.55709717521e-17
5510.5  1.58312103883e-17
5511.0  1.54214845459e-17
5511.5  1.5083105472e-17
5512.0  1.43481415168e-17
5512.5  1.39046105859e-17
5513.0  1.35798553548e-17
5513.5  1.40275545852e-17
5514.0  1.43648180724e-17
5514.5  1.44316476795e-17
5515.0  1.4662558492e-17
5515.5  1.51325306226e-17
5516.0  1.49728588376e-17
5516.5  1.43050060966e-17
5517.0  1.40804830022e-17
5517.5  1.43690105208e-17
5518.0  1.44640551463e-17
5518.5  1.41612816528e-17
5519.0  1.43037489986e-17
5519.5  1.49023378243e-17
5520.0  1.51148280507e-17
5520.5  1.46954717123e-17
5521.0  1.50358446845e-17
5521.5  1.53384728868e-17
5522.0  1.51567453771e-17
5522.5  1.48999679394e-17
5523.0  1.49372635391e-17
5523.5  1.43421325664e-17
5524.0  1.33678909356e-17
5524.5  1.28359777975e-17
5525.0  1.37566691572e-17
5525.5  1.4840940171e-17
5526.0  1.51198812629e-17
5526.5  1.57746123663e-17
5527.0  1.56274250315e-17
5527.5  1.42345733293e-17
5528.0  1.36494226482e-17
5528.5  1.37950477514e-17
5529.0  1.44786486756e-17
5529.5  1.45817653648e-17
5530.0  1.40967544693e-17
5530.5  1.33494581442e-17
5531.0  1.24403492755e-17
5531.5  1.2053253743e-17
5532.0  1.2774881619e-17
5532.5  1.34724573048e-17
5533.0  1.35613468492e-17
5533.5  1.33144610598e-17
5534.0  1.30815462648e-17
5534.5  1.25236291352e-17
5535.0  1.20749338655e-17
5535.5  1.2454474284e-17
5536.0  1.33005825632e-17
5536.5  1.38355474392e-17
5537.0  1.40465544996e-17
5537.5  1.43765309015e-17
5538.0  1.42771782398e-17
5538.5  1.36332780657e-17
5539.0  1.35300780762e-17
5539.5  1.43538656691e-17
5540.0  1.40625734666e-17
5540.5  1.27796958987e-17
5541.0  1.18266413349e-17
5541.5  1.20461407705e-17
5542.0  1.33468885382e-17
5542.5  1.5178859104e-17
5543.0  1.52760541986e-17
5543.5  1.45262213788e-17
5544.0  1.36680109222e-17
5544.5  1.35147334668e-17
5545.0  1.40547193036e-17
5545.5  1.38498189203e-17
5546.0  1.27893001794e-17
5546.5  1.34257241304e-17
5547.0  1.38664260722e-17
5547.5  1.37277724998e-17
5548.0  1.30824655999e-17
5548.5  1.29777255327e-17
5549.0  1.31669110284e-17
5549.5  1.32870407005e-17
5550.0  1.30342691889e-17
5550.5  1.27487835507e-17
5551.0  1.29212754875e-17
5551.5  1.30885210288e-17
5552.0  1.3176785701e-17
5552.5  1.32300413621e-17
5553.0  1.34122382288e-17
5553.5  1.38171576233e-17
5554.0  1.38663951234e-17
5554.5  1.36286126443e-17
5555.0  1.37347270654e-17
5555.5  1.40651697473e-17
5556.0  1.43737384274e-17
5556.5  1.47526640582e-17
5557.0  1.48051626222e-17
5557.5  1.3759653796e-17
5558.0  1.26128346896e-17
5558.5  1.20875404096e-17
5559.0  1.22057757451e-17
5559.5  1.21629737679e-17
5560.0  1.28188812981e-17
5560.5  1.28090353186e-17
5561.0  1.26002670977e-17
5561.5  1.30270237926e-17
5562.0  1.38652790915e-17
5562.5  1.34279196099e-17
5563.0  1.2793241418e-17
5563.5  1.16979861621e-17
5564.0  1.24333754207e-17
5564.5  1.32903212813e-17
5565.0  1.32579885305e-17
5565.5  1.34468550957e-17
5566.0  1.43506404405e-17
5566.5  1.41293298219e-17
5567.0  1.35629417406e-17
5567.5  1.32762001764e-17
5568.0  1.36379503883e-17
5568.5  1.35002646564e-17
5569.0  1.3346317016e-17
5569.5  1.29134849467e-17
5570.0  1.24661798552e-17
5570.5  1.2716848232e-17
5571.0  1.3044884085e-17
5571.5  1.18158894479e-17
5572.0  1.06762547568e-17
5572.5  1.42526748174e-17
5573.0  1.26704657793e-17
5573.5  5.69412479617e-18
5574.0  6.58943798513e-18
5574.5  3.36028637884e-19
5575.0  -3.31576076378e-18
5575.5  2.04653937835e-17
5576.0  1.92909922441e-17
5576.5  -4.43583595435e-18
5577.0  -1.34479117088e-18
5577.5  1.15104345378e-18
5578.0  1.09573457094e-18
5578.5  1.46667257261e-17
5579.0  4.23098590126e-18
5579.5  -1.93671309657e-18
5580.0  1.30200172415e-17
5580.5  -1.4079895708e-17
5581.0  -1.03935490624e-18
5581.5  2.32215067261e-17
5582.0  1.00100110292e-17
5582.5  9.65041153834e-18
5583.0  1.23384571016e-17
5583.5  1.30786909343e-17
5584.0  1.19538559868e-17
5584.5  1.23009762876e-17
5585.0  1.62002175059e-17
5585.5  1.67496989851e-17
5586.0  1.58499399036e-17
5586.5  1.59877288223e-17
5587.0  1.93882781122e-17
5587.5  2.00078362631e-17
5588.0  2.07591488845e-17
5588.5  2.01571630486e-17
5589.0  1.97598219671e-17
5589.5  1.902730754e-17
5590.0  2.00939820507e-17
5590.5  2.13097171387e-17
5591.0  1.98866669427e-17
5591.5  1.93360670652e-17
5592.0  1.88475735853e-17
5592.5  1.80966538903e-17
5593.0  1.73064738959e-17
5593.5  1.77108798034e-17
5594.0  1.79911862591e-17
5594.5  1.9707260657e-17
5595.0  2.07315391465e-17
5595.5  2.18110353106e-17
5596.0  2.07273066775e-17
5596.5  2.03690912168e-17
5597.0  2.04001940685e-17
5597.5  2.0288127026e-17
5598.0  2.01800278561e-17
5598.5  2.07838778439e-17
5599.0  2.06735085652e-17
5599.5  2.01543189045e-17
5600.0  2.01326937171e-17
5600.5  2.01098600332e-17
5601.0  1.88404263805e-17
5601.5  1.85018905005e-17
5602.0  1.86001235555e-17
5602.5  1.83147487748e-17
5603.0  1.80370153773e-17
5603.5  1.83140152325e-17
5604.0  1.81941363573e-17
5604.5  1.79221316198e-17
5605.0  1.76591101149e-17
5605.5  1.74053405105e-17
5606.0  1.61965345677e-17
5606.5  1.59349934933e-17
5607.0  1.61097193158e-17
5607.5  1.62148193856e-17
5608.0  1.62942124233e-17
5608.5  1.70737687124e-17
5609.0  1.66776396477e-17
5609.5  1.4940404438e-17
5610.0  1.39788102198e-17
5610.5  1.31270686319e-17
5611.0  1.27083461512e-17
5611.5  1.30122951507e-17
5612.0  1.47304971545e-17
5612.5  1.55455138862e-17
5613.0  1.62142792152e-17
5613.5  1.6479150886e-17
5614.0  1.59710893057e-17
5614.5  1.42571643578e-17
5615.0  1.4230277052e-17
5615.5  1.41868747655e-17
5616.0  1.51467456081e-17
5616.5  1.55079950238e-17
5617.0  1.6633251934e-17
5617.5  1.6611563833e-17
5618.0  1.65667703127e-17
5618.5  1.70745142415e-17
5619.0  1.68507097943e-17
5619.5  1.61546270139e-17
5620.0  1.64927297965e-17
5620.5  1.67274807238e-17
5621.0  1.6119458068e-17
5621.5  1.62097890591e-17
5622.0  1.70229503498e-17
5622.5  1.72114746068e-17
5623.0  1.73223858426e-17
5623.5  1.66664346452e-17
5624.0  1.60792474146e-17
5624.5  1.46751275719e-17
5625.0  1.42346927512e-17
5625.5  1.38786179412e-17
5626.0  1.33733467103e-17
5626.5  1.33060796131e-17
5627.0  1.34552331491e-17
5627.5  1.34077803385e-17
5628.0  1.33453155379e-17
5628.5  1.36784871569e-17
5629.0  1.36605563e-17
5629.5  1.36957085105e-17
5630.0  1.39947325844e-17
5630.5  1.41767203759e-17
5631.0  1.34158345203e-17
5631.5  1.34265616145e-17
5632.0  1.38323245598e-17
5632.5  1.38054425039e-17
5633.0  1.37562314392e-17
5633.5  1.48050733497e-17
5634.0  1.45922997706e-17
5634.5  1.39102699154e-17
5635.0  1.34128413851e-17
5635.5  1.30449177816e-17
5636.0  1.25127505555e-17
5636.5  1.29848507743e-17
5637.0  1.45558785016e-17
5637.5  1.53043754108e-17
5638.0  1.57668425348e-17
5638.5  1.55503589973e-17
5639.0  1.51150355559e-17
5639.5  1.41401965259e-17
5640.0  1.46824838371e-17
5640.5  1.5001733411e-17
5641.0  1.50598408309e-17
5641.5  1.49593214525e-17
5642.0  1.48323004933e-17
5642.5  1.4654154003e-17
5643.0  1.45066073981e-17
5643.5  1.51038866634e-17
5644.0  1.51010753281e-17
5644.5  1.51403795568e-17
5645.0  1.49965148022e-17
5645.5  1.4871832953e-17
5646.0  1.4594829998e-17
5646.5  1.46990145734e-17
5647.0  1.51284939473e-17
5647.5  1.49496866003e-17
5648.0  1.48054517878e-17
5648.5  1.55486126325e-17
5649.0  1.55927186654e-17
5649.5  1.57356681926e-17
5650.0  1.65929464364e-17
5650.5  1.70725132922e-17
5651.0  1.64542322573e-17
5651.5  1.60092607045e-17
5652.0  1.51254333764e-17
5652.5  1.48041125646e-17
5653.0  1.45801072269e-17
5653.5  1.46082217312e-17
5654.0  1.42522566104e-17
5654.5  1.35078859889e-17
5655.0  1.33074190855e-17
5655.5  1.31608547494e-17
5656.0  1.27821111043e-17
5656.5  1.29966181114e-17
5657.0  1.36169717049e-17
5657.5  1.36528267472e-17
5658.0  1.36435383397e-17
5658.5  1.37840705178e-17
5659.0  1.4023439887e-17
5659.5  1.4649391113e-17
5660.0  1.43233302063e-17
5660.5  1.41082150705e-17
5661.0  1.39140353629e-17
5661.5  1.34816214693e-17
5662.0  1.26010762426e-17
5662.5  1.23588709089e-17
5663.0  1.21979524727e-17
5663.5  1.46736471554e-17
5664.0  1.47644495276e-17
5664.5  1.49045240423e-17
5665.0  1.38902010526e-17
5665.5  1.33043072947e-17
5666.0  1.31931843708e-17
5666.5  1.37004298368e-17
5667.0  1.48864946678e-17
5667.5  1.52948349293e-17
5668.0  1.54858177863e-17
5668.5  1.45480476018e-17
5669.0  1.44447639489e-17
5669.5  1.43328254662e-17
5670.0  1.54441127332e-17
5670.5  1.60094627289e-17
5671.0  1.54044453118e-17
5671.5  1.52603866475e-17
5672.0  1.50455943006e-17
5672.5  1.49145009357e-17
5673.0  1.48171613988e-17
5673.5  1.50200074611e-17
5674.0  1.51755807011e-17
5674.5  1.55627436198e-17
5675.0  1.63970172329e-17
5675.5  1.68040975892e-17
5676.0  1.58534396505e-17
5676.5  1.59388145065e-17
5677.0  1.62036459389e-17
5677.5  1.5025340882e-17
5678.0  1.4388614876e-17
5678.5  1.3481172032e-17
5679.0  1.39392154065e-17
5679.5  1.49526129999e-17
5680.0  1.62937405119e-17
5680.5  1.69546542261e-17
5681.0  1.71055125777e-17
5681.5  1.6726124752e-17
5682.0  1.60095726957e-17
5682.5  1.58048885663e-17
5683.0  1.56753688904e-17
5683.5  1.5225731283e-17
5684.0  1.45984726578e-17
5684.5  1.33823306087e-17
5685.0  1.34336896676e-17
5685.5  1.34389479615e-17
5686.0  1.32196350755e-17
5686.5  1.37771397343e-17
5687.0  1.49411369186e-17
5687.5  1.50179185192e-17
5688.0  1.50343488142e-17
5688.5  1.42499103944e-17
5689.0  1.39304153357e-17
5689.5  1.33360482026e-17
5690.0  1.2948387301e-17
5690.5  1.2737526013e-17
5691.0  1.28802016572e-17
5691.5  1.27971169722e-17
5692.0  1.26676222758e-17
5692.5  1.33940031445e-17
5693.0  1.37372351625e-17
5693.5  1.47238900019e-17
5694.0  1.45613845236e-17
5694.5  1.42783365439e-17
5695.0  1.37650735746e-17
5695.5  1.34923714986e-17
5696.0  1.24170434341e-17
5696.5  1.21907925701e-17
5697.0  1.17758961019e-17
5697.5  1.2140606454e-17
5698.0  1.23084497278e-17
5698.5  1.31972410054e-17
5699.0  1.31167293394e-17
5699.5  1.29884909259e-17
5700.0  1.25970387721e-17
5700.5  1.23917357054e-17
5701.0  1.23160701412e-17
5701.5  1.25540189516e-17
5702.0  1.30438143038e-17
5702.5  1.315380162e-17
5703.0  1.31954207198e-17
5703.5  1.35150464324e-17
5704.0  1.31758646404e-17
5704.5  1.2541763072e-17
5705.0  1.20884379095e-17
5705.5  1.18595289069e-17
5706.0  1.23940030939e-17
5706.5  1.24771553953e-17
5707.0  1.26611723937e-17
5707.5  1.23559494731e-17
5708.0  1.21944737529e-17
5708.5  1.18384910288e-17
5709.0  1.19043191485e-17
5709.5  1.20522019976e-17
5710.0  1.21583717802e-17
5710.5  1.21952417923e-17
5711.0  1.1507594925e-17
5711.5  1.19093241113e-17
5712.0  1.27076581204e-17
5712.5  1.26413913648e-17
5713.0  1.26013010434e-17
5713.5  1.29742375689e-17
5714.0  1.28592048336e-17
5714.5  1.2655160458e-17
5715.0  1.23787729865e-17
5715.5  1.2237225237e-17
5716.0  1.25915902228e-17
5716.5  1.27408604268e-17
5717.0  1.30491821629e-17
5717.5  1.26509736594e-17
5718.0  1.24495256696e-17
5718.5  1.26933897374e-17
5719.0  1.25128880607e-17
5719.5  1.21780452824e-17
5720.0  1.17101836327e-17
5720.5  1.14710731546e-17
5721.0  1.08430811984e-17
5721.5  1.09235477536e-17
5722.0  1.10948931344e-17
5722.5  1.11500554426e-17
5723.0  1.11764161042e-17
5723.5  1.28105725598e-17
5724.0  1.25883050729e-17
5724.5  1.21678696747e-17
5725.0  1.13579033113e-17
5725.5  1.09530232607e-17
5726.0  1.09300183793e-17
5726.5  1.11674491742e-17
5727.0  1.16486535965e-17
5727.5  1.0830041506e-17
5728.0  1.0419693075e-17
5728.5  1.04182493149e-17
5729.0  1.08925755011e-17
5729.5  1.18447361057e-17
5730.0  1.21996864242e-17
5730.5  1.23685409004e-17
5731.0  1.19214802249e-17
5731.5  1.19636250999e-17
5732.0  1.20610254002e-17
5732.5  1.21885779525e-17
5733.0  1.22456903104e-17
5733.5  1.20008245059e-17
5734.0  1.21292798827e-17
5734.5  1.24004940066e-17
5735.0  1.25788270448e-17
5735.5  1.26620593154e-17
5736.0  1.17970630814e-17
5736.5  1.16060221575e-17
5737.0  1.1235953216e-17
5737.5  1.08225258607e-17
5738.0  1.06077912776e-17
5738.5  1.15388937994e-17
5739.0  1.17072735451e-17
5739.5  1.20547320291e-17
5740.0  1.23168886107e-17
5740.5  1.24452260213e-17
5741.0  1.16519462139e-17
5741.5  1.14989744354e-17
5742.0  1.12053351382e-17
5742.5  1.13422214924e-17
5743.0  1.14079294898e-17
5743.5  1.12842707974e-17
5744.0  1.14491476392e-17
5744.5  1.1804692136e-17
5745.0  1.22859839531e-17
5745.5  1.25317254612e-17
5746.0  1.22556428357e-17
5746.5  1.22417039615e-17
5747.0  1.22297209902e-17
5747.5  1.1986066313e-17
5748.0  1.18531910351e-17
5748.5  1.13225426039e-17
5749.0  1.13865303357e-17
5749.5  1.15472074276e-17
5750.0  1.1196529204e-17
5750.5  1.10057533495e-17
5751.0  1.00790522493e-17
5751.5  1.01916902444e-17
5752.0  1.04739619557e-17
5752.5  1.09600702079e-17
5753.0  1.12184507086e-17
5753.5  1.16165731883e-17
5754.0  1.16510757273e-17
5754.5  1.17198704751e-17
5755.0  1.15802268755e-17
5755.5  1.15003603065e-17
5756.0  1.10596304699e-17
5756.5  1.1096198229e-17
5757.0  1.12070107979e-17
5757.5  1.15745395416e-17
5758.0  1.17745622866e-17
5758.5  1.22859334689e-17
5759.0  1.20052915273e-17
5759.5  1.13562358381e-17
5760.0  1.10838678137e-17
5760.5  1.09279707369e-17
5761.0  1.0839506648e-17
5761.5  1.10255806364e-17
5762.0  1.14638935958e-17
5762.5  1.12469602604e-17
5763.0  1.11205246084e-17
5763.5  1.06024657697e-17
5764.0  1.09569246993e-17
5764.5  1.18252803652e-17
5765.0  1.17281518041e-17
5765.5  1.16691829583e-17
5766.0  1.14157660284e-17
5766.5  1.17218533712e-17
5767.0  1.24740432888e-17
5767.5  1.26395774603e-17
5768.0  1.27341227612e-17
5768.5  1.15415079974e-17
5769.0  1.10562544173e-17
5769.5  1.00121094165e-17
5770.0  1.09363950854e-17
5770.5  1.14868114537e-17
5771.0  1.12281651072e-17
5771.5  1.12027435503e-17
5772.0  1.11762310069e-17
5772.5  1.10379158615e-17
5773.0  1.09516399502e-17
5773.5  1.13971206101e-17
5774.0  1.17018373241e-17
5774.5  1.24178249326e-17
5775.0  1.22744519438e-17
5775.5  1.21834268063e-17
5776.0  1.24238250805e-17
5776.5  1.22618728205e-17
5777.0  1.18231200699e-17
5777.5  1.17249621138e-17
5778.0  1.16610444725e-17
5778.5  1.19531096434e-17
5779.0  1.18110160991e-17
5779.5  1.14025685403e-17
5780.0  1.10125730308e-17
5780.5  1.07598932732e-17
5781.0  1.14423943359e-17
5781.5  1.18658109633e-17
5782.0  1.28907584494e-17
5782.5  1.26241409335e-17
5783.0  1.24472908742e-17
5783.5  1.13538398224e-17
5784.0  1.1136244059e-17
5784.5  1.07541987067e-17
5785.0  1.11411233121e-17
5785.5  1.13988963755e-17
5786.0  1.2061229388e-17
5786.5  1.22128005597e-17
5787.0  1.25078801214e-17
5787.5  1.24857028424e-17
5788.0  1.24689629915e-17
5788.5  1.24712519903e-17
5789.0  1.26078250348e-17
5789.5  1.30108323255e-17
5790.0  1.31400996931e-17
5790.5  1.32289863876e-17
5791.0  1.22808239224e-17
5791.5  1.23048435934e-17
5792.0  1.26306122167e-17
5792.5  1.2969181248e-17
5793.0  1.32099383814e-17
5793.5  1.28018300774e-17
5794.0  1.25959559527e-17
5794.5  1.2090438577e-17
5795.0  1.2341807258e-17
5795.5  1.25245311761e-17
5796.0  1.23870295345e-17
5796.5  1.23447689217e-17
5797.0  1.22633451322e-17
5797.5  1.21822521281e-17
5798.0  1.21203646433e-17
5798.5  1.21645879895e-17
5799.0  1.22149806919e-17
5799.5  1.23727642695e-17
5800.0  1.22806838716e-17
5800.5  1.22089587886e-17
5801.0  1.15558822723e-17
5801.5  1.15828729049e-17
5802.0  1.19362257073e-17
5802.5  1.20052529731e-17
5803.0  1.20586199759e-17
5803.5  1.15228292488e-17
5804.0  1.16401293564e-17
5804.5  1.22897925284e-17
5805.0  1.26954728114e-17
5805.5  1.30219200506e-17
5806.0  1.27273654744e-17
5806.5  1.27871157172e-17
5807.0  1.31542973162e-17
5807.5  1.33404418175e-17
5808.0  1.34937302655e-17
5808.5  1.31479488926e-17
5809.0  1.28856209493e-17
5809.5  1.20866149861e-17
5810.0  1.21497285234e-17
5810.5  1.22027082924e-17
5811.0  1.23394361698e-17
5811.5  1.23553049e-17
5812.0  1.23493038744e-17
5812.5  1.22023494623e-17
5813.0  1.20733765548e-17
5813.5  1.16816927945e-17
5814.0  1.15473610538e-17
5814.5  1.1258030415e-17
5815.0  1.18457661115e-17
5815.5  1.23733088932e-17
5816.0  1.29983828428e-17
5816.5  1.30862771004e-17
5817.0  1.30305358563e-17
5817.5  1.28583012821e-17
5818.0  1.26988042454e-17
5818.5  1.29850582444e-17
5819.0  1.29818265221e-17
5819.5  1.27528938192e-17
5820.0  1.3043045905e-17
5820.5  1.33189168283e-17
5821.0  1.34061009622e-17
5821.5  1.34038469777e-17
5822.0  1.33292731989e-17
5822.5  1.30750969221e-17
5823.0  1.2825969855e-17
5823.5  1.23275250084e-17
5824.0  1.22474892774e-17
5824.5  1.23488328735e-17
5825.0  1.23694444328e-17
5825.5  1.23903738051e-17
5826.0  1.28596428854e-17
5826.5  1.30971877927e-17
5827.0  1.38511286635e-17
5827.5  1.35845124364e-17
5828.0  1.33069426116e-17
5828.5  1.25911771148e-17
5829.0  1.25205793376e-17
5829.5  1.30156780973e-17
5830.0  1.31617390305e-17
5830.5  1.33191777767e-17
5831.0  1.2977722973e-17
5831.5  1.28261587883e-17
5832.0  1.24006550268e-17
5832.5  1.23089768448e-17
5833.0  1.22075084032e-17
5833.5  1.23946322086e-17
5834.0  1.24872199738e-17
5834.5  1.27974853322e-17
5835.0  1.30484978604e-17
5835.5  1.33371863885e-17
5836.0  1.33595979725e-17
5836.5  1.3468198722e-17
5837.0  1.41854647065e-17
5837.5  1.43295372618e-17
5838.0  1.45011259226e-17
5838.5  1.37007709699e-17
5839.0  1.34786290735e-17
5839.5  1.34368012051e-17
5840.0  1.37043375334e-17
5840.5  1.40336522617e-17
5841.0  1.39440606242e-17
5841.5  1.38551614804e-17
5842.0  1.33401822049e-17
5842.5  1.3095436797e-17
5843.0  1.278377487e-17
5843.5  1.25693772192e-17
5844.0  1.25387836976e-17
5844.5  1.28374958312e-17
5845.0  1.3003746447e-17
5845.5  1.32233790786e-17
5846.0  1.41040434906e-17
5846.5  1.44299832685e-17
5847.0  1.49203616937e-17
5847.5  1.45255836961e-17
5848.0  1.3984269687e-17
5848.5  1.35136631845e-17
5849.0  1.33256017987e-17
5849.5  1.29546666559e-17
5850.0  1.29194404885e-17
5850.5  1.28690356722e-17
5851.0  1.30324622983e-17
5851.5  1.32089418864e-17
5852.0  1.47253806092e-17
5852.5  1.49529789272e-17
5853.0  1.52894511392e-17
5853.5  1.48273907327e-17
5854.0  1.46133502852e-17
5854.5  1.39281384393e-17
5855.0  1.35761016896e-17
5855.5  1.30335318959e-17
5856.0  1.33652985991e-17
5856.5  1.35311736397e-17
5857.0  1.42147028413e-17
5857.5  1.43448506966e-17
5858.0  1.45532567965e-17
5858.5  1.47859195762e-17
5859.0  1.48504490022e-17
5859.5  1.42261675747e-17
5860.0  1.40485190743e-17
5860.5  1.37511407396e-17
5861.0  1.35943902836e-17
5861.5  1.35184366439e-17
5862.0  1.32341430966e-17
5862.5  1.32793963916e-17
5863.0  1.33584659418e-17
5863.5  1.33053640363e-17
5864.0  1.32627765503e-17
5864.5  1.24965636793e-17
5865.0  1.27416126755e-17
5865.5  1.31892732247e-17
5866.0  1.28504257084e-17
5866.5  1.2697876861e-17
5867.0  1.30329192453e-17
5867.5  1.3132711054e-17
5868.0  1.33243715184e-17
5868.5  1.34968376084e-17
5869.0  1.35781660575e-17
5869.5  1.31583110946e-17
5870.0  1.32509927191e-17
5870.5  1.34381793016e-17
5871.0  1.34519164433e-17
5871.5  1.34578886262e-17
5872.0  1.38348173434e-17
5872.5  1.3926597142e-17
5873.0  1.41158715418e-17
5873.5  1.39052332931e-17
5874.0  1.37918594096e-17
5874.5  1.32511835901e-17
5875.0  1.34383080539e-17
5875.5  1.38761122384e-17
5876.0  1.39959468064e-17
5876.5  1.40619065238e-17
5877.0  1.46252541158e-17
5877.5  1.47439837284e-17
5878.0  1.49840690679e-17
5878.5  1.48845642111e-17
5879.0  1.48252342627e-17
5879.5  1.41827271189e-17
5880.0  1.43284450046e-17
5880.5  1.47549035599e-17
5881.0  1.53378154291e-17
5881.5  1.56955760399e-17
5882.0  1.60841304524e-17
5882.5  1.56475729397e-17
5883.0  1.4463669264e-17
5883.5  1.48308610919e-17
5884.0  1.50672940649e-17
5884.5  1.5754257946e-17
5885.0  1.59834792856e-17
5885.5  1.64897002847e-17
5886.0  1.66256608218e-17
5886.5  1.67174374741e-17
5887.0  1.46585348212e-17
5887.5  1.42713959705e-17
5888.0  1.36252754266e-17
5888.5  1.25992714993e-17
5889.0  1.18700032172e-17
5889.5  1.1499919883e-17
5890.0  1.13352167315e-17
5890.5  1.09314389533e-17
5891.0  1.12282293226e-17
5891.5  1.14499479245e-17
5892.0  1.44776438573e-17
5892.5  1.44633725674e-17
5893.0  1.33210850145e-17
5893.5  1.36911017429e-17
5894.0  1.39816261921e-17
5894.5  1.22550980051e-17
5895.0  1.24972966305e-17
5895.5  1.41169362329e-17
5896.0  1.41859603242e-17
5896.5  1.42434256956e-17
5897.0  1.33229023398e-17
5897.5  1.29960711159e-17
5898.0  1.22285592016e-17
5898.5  1.17140789269e-17
5899.0  1.12692924119e-17
5899.5  1.19392628888e-17
5900.0  1.21331745784e-17
5900.5  1.24965883041e-17
5901.0  1.3941704424e-17
5901.5  1.52572643538e-17
5902.0  1.57477694623e-17
5902.5  1.56400047726e-17
5903.0  1.47616452574e-17
5903.5  1.41834842833e-17
5904.0  1.36302189104e-17
5904.5  1.38531781295e-17
5905.0  1.38580664008e-17
5905.5  1.36605189219e-17
5906.0  1.37542024733e-17
5906.5  1.38485807293e-17
5907.0  1.47817710369e-17
5907.5  1.50334617401e-17
5908.0  1.53244562965e-17
5908.5  1.52950231804e-17
5909.0  1.52634518963e-17
5909.5  1.46923562675e-17
5910.0  1.45981450229e-17
5910.5  1.47981110368e-17
5911.0  1.4937102064e-17
5911.5  1.50919628832e-17
5912.0  1.51361714455e-17
5912.5  1.5227219997e-17
5913.0  1.57463711341e-17
5913.5  1.62430106002e-17
5914.0  1.68280348615e-17
5914.5  1.56490799079e-17
5915.0  1.53777972136e-17
5915.5  1.57138622139e-17
5916.0  1.60090384533e-17
5916.5  1.63756436056e-17
5917.0  1.69731982703e-17
5917.5  1.71674618109e-17
5918.0  1.73269173776e-17
5918.5  1.70969134152e-17
5919.0  1.67932137032e-17
5919.5  1.6828500734e-17
5920.0  1.6895207436e-17
5920.5  1.74530397071e-17
5921.0  1.70204622544e-17
5921.5  1.64176544687e-17
5922.0  1.53512356317e-17
5922.5  1.49478747895e-17
5923.0  1.4436883183e-17
5923.5  1.46155941185e-17
5924.0  1.48790010009e-17
5924.5  1.40698780785e-17
5925.0  1.37929612956e-17
5925.5  1.40798290023e-17
5926.0  1.40884924e-17
5926.5  1.41027942428e-17
5927.0  1.41508191882e-17
5927.5  1.41530045029e-17
5928.0  1.38475398519e-17
5928.5  1.39443683303e-17
5929.0  1.41067236424e-17
5929.5  1.37918670895e-17
5930.0  1.36627783513e-17
5930.5  1.38044234649e-17
5931.0  1.38658076286e-17
5931.5  1.39768203547e-17
5932.0  1.35853460857e-17
5932.5  1.33994835053e-17
5933.0  1.29821608584e-17
5933.5  1.32263400257e-17
5934.0  1.36892289829e-17
5934.5  1.38694316137e-17
5935.0  1.39516030544e-17
5935.5  1.34754500499e-17
5936.0  1.37536983452e-17
5936.5  1.43174058221e-17
5937.0  1.52881635295e-17
5937.5  1.57835135881e-17
5938.0  1.55633078099e-17
5938.5  1.52235633588e-17
5939.0  1.45054076813e-17
5939.5  1.41417685963e-17
5940.0  1.39398062981e-17
5940.5  1.38293537921e-17
5941.0  1.40735123689e-17
5941.5  1.46503219029e-17
5942.0  1.48905561395e-17
5942.5  1.50284952098e-17
5943.0  1.52964541864e-17
5943.5  1.52737424099e-17
5944.0  1.51978968492e-17
5944.5  1.4940605924e-17
5945.0  1.4777605764e-17
5945.5  1.53339508771e-17
5946.0  1.51022607965e-17
5946.5  1.44032105369e-17
5947.0  1.48996833248e-17
5947.5  1.52282331926e-17
5948.0  1.54546884406e-17
5948.5  1.55473125408e-17
5949.0  1.57757524434e-17
5949.5  1.57903694535e-17
5950.0  1.57989846694e-17
5950.5  1.54832235219e-17
5951.0  1.534655304e-17
5951.5  1.50221178022e-17
5952.0  1.55995290421e-17
5952.5  1.60354871335e-17
5953.0  1.59741816064e-17
5953.5  1.58685695617e-17
5954.0  1.55410934804e-17
5954.5  1.50249885689e-17
5955.0  1.46071359808e-17
5955.5  1.43763315865e-17
5956.0  1.43113024873e-17
5956.5  1.41944267713e-17
5957.0  1.46133531046e-17
5957.5  1.49736867216e-17
5958.0  1.50843130326e-17
5958.5  1.50028973533e-17
5959.0  1.46027048288e-17
5959.5  1.46271887135e-17
5960.0  1.46493619907e-17
5960.5  1.55013731143e-17
5961.0  1.57221584482e-17
5961.5  1.60575645984e-17
5962.0  1.56851628869e-17
5962.5  1.53195984542e-17
5963.0  1.55620951903e-17
5963.5  1.54895194285e-17
5964.0  1.48685065499e-17
5964.5  1.48100969827e-17
5965.0  1.47491013356e-17
5965.5  1.54582007773e-17
5966.0  1.56662854871e-17
5966.5  1.59695358602e-17
5967.0  1.59797895665e-17
5967.5  1.5991861047e-17
5968.0  1.50086302166e-17
5968.5  1.48182662186e-17
5969.0  1.5225505134e-17
5969.5  1.52997389525e-17
5970.0  1.53896216692e-17
5970.5  1.55997738876e-17
5971.0  1.5575280923e-17
5971.5  1.49265112626e-17
5972.0  1.48935591496e-17
5972.5  1.48524712508e-17
5973.0  1.50112135573e-17
5973.5  1.50174109226e-17
5974.0  1.46286757686e-17
5974.5  1.45780272125e-17
5975.0  1.45098925244e-17
5975.5  1.47215942807e-17
5976.0  1.47415692625e-17
5976.5  1.41479235978e-17
5977.0  1.41854320872e-17
5977.5  1.42428846974e-17
5978.0  1.44120646559e-17
5978.5  1.4525797377e-17
5979.0  1.53952701596e-17
5979.5  1.50338657026e-17
5980.0  1.44619302437e-17
5980.5  1.44600227552e-17
5981.0  1.44637270512e-17
5981.5  1.46274164416e-17
5982.0  1.4665959776e-17
5982.5  1.4735277921e-17
5983.0  1.43774431094e-17
5983.5  1.41950763781e-17
5984.0  1.32065585611e-17
5984.5  1.34299128406e-17
5985.0  1.38468707166e-17
5985.5  1.42315810177e-17
5986.0  1.44142743537e-17
5986.5  1.48878217847e-17
5987.0  1.49040258227e-17
5987.5  1.49413996657e-17
5988.0  1.48277535812e-17
5988.5  1.47668847447e-17
5989.0  1.54018766284e-17
5989.5  1.52531617664e-17
5990.0  1.49180573663e-17
5990.5  1.46735798302e-17
5991.0  1.4535195694e-17
5991.5  1.39706388111e-17
5992.0  1.39829110841e-17
5992.5  1.40603938977e-17
5993.0  1.39866160382e-17
5993.5  1.3940257521e-17
5994.0  1.41356259163e-17
5994.5  1.40467593957e-17
5995.0  1.37974802759e-17
5995.5  1.38657327324e-17
5996.0  1.39084957589e-17
5996.5  1.42886316463e-17
5997.0  1.44592233163e-17
5997.5  1.48749932087e-17
5998.0  1.48461489693e-17
5998.5  1.48243308415e-17
5999.0  1.4355092788e-17
5999.5  1.43730835881e-17
6000.0  1.45774975085e-17
6000.5  1.51667280035e-17
6001.0  1.56127711351e-17
6001.5  1.51257891332e-17
6002.0  1.49888083606e-17
6002.5  1.47199175292e-17
6003.0  1.44494573742e-17
6003.5  1.42269219845e-17
6004.0  1.43750334967e-17
6004.5  1.45084416066e-17
6005.0  1.4960679334e-17
6005.5  1.48004328624e-17
6006.0  1.46580965433e-17
6006.5  1.46764924755e-17
6007.0  1.46500721335e-17
6007.5  1.45335371931e-17
6008.0  1.43441286282e-17
6008.5  1.41631610566e-17
6009.0  1.41767136354e-17
6009.5  1.40089109417e-17
6010.0  1.31640537473e-17
6010.5  1.35142991902e-17
6011.0  1.38755189585e-17
6011.5  1.43955245161e-17
6012.0  1.4589601624e-17
6012.5  1.5070848482e-17
6013.0  1.49775811466e-17
6013.5  1.48742489216e-17
6014.0  1.46348124827e-17
6014.5  1.44149311263e-17
6015.0  1.33303436684e-17
6015.5  1.27673988278e-17
6016.0  1.20894690336e-17
6016.5  1.25292846236e-17
6017.0  1.27432143636e-17
6017.5  1.3515790181e-17
6018.0  1.36871433118e-17
6018.5  1.39123513724e-17
6019.0  1.3804901823e-17
6019.5  1.37477973177e-17
6020.0  1.35298194371e-17
6020.5  1.36083631891e-17
6021.0  1.3721441663e-17
6021.5  1.36189838818e-17
6022.0  1.36186247976e-17
6022.5  1.414691511e-17
6023.0  1.41299799963e-17
6023.5  1.41061056206e-17
6024.0  1.36702261867e-17
6024.5  1.34916456276e-17
6025.0  1.33453056804e-17
6025.5  1.33814040896e-17
6026.0  1.34444276748e-17
6026.5  1.28166911784e-17
6027.0  1.25512419597e-17
6027.5  1.27498198138e-17
6028.0  1.28492614395e-17
6028.5  1.30341456661e-17
6029.0  1.29003031566e-17
6029.5  1.28363601183e-17
6030.0  1.29488268935e-17
6030.5  1.33849842576e-17
6031.0  1.42635718218e-17
6031.5  1.44144539495e-17
6032.0  1.44912005591e-17
6032.5  1.39017690135e-17
6033.0  1.3713734989e-17
6033.5  1.33212424356e-17
6034.0  1.29092882972e-17
6034.5  1.2674879956e-17
6035.0  1.19900236308e-17
6035.5  1.20376768515e-17
6036.0  1.22177177272e-17
6036.5  1.25948014812e-17
6037.0  1.2827883843e-17
6037.5  1.3267589818e-17
6038.0  1.33027223324e-17
6038.5  1.33294439139e-17
6039.0  1.2471151e-17
6039.5  1.18897517776e-17
6040.0  1.11629047088e-17
6040.5  1.13667063957e-17
6041.0  1.21679416603e-17
6041.5  1.26119540843e-17
6042.0  1.29396371699e-17
6042.5  1.2779155964e-17
6043.0  1.27723833711e-17
6043.5  1.281124208e-17
6044.0  1.27504601628e-17
6044.5  1.27013405442e-17
6045.0  1.30808349244e-17
6045.5  1.31571480761e-17
6046.0  1.32539005081e-17
6046.5  1.25473528742e-17
6047.0  1.19266805179e-17
6047.5  1.13583749349e-17
6048.0  1.14080178779e-17
6048.5  1.20426533191e-17
6049.0  1.24300104512e-17
6049.5  1.28010371538e-17
6050.0  1.2231090642e-17
6050.5  1.21346186308e-17
6051.0  1.22117612966e-17
6051.5  1.23901868789e-17
6052.0  1.2576681693e-17
6052.5  1.20881809515e-17
6053.0  1.18819504145e-17
6053.5  1.13031921434e-17
6054.0  1.17386444766e-17
6054.5  1.22355480549e-17
6055.0  1.21941593638e-17
6055.5  1.21924381622e-17
6056.0  1.22619575296e-17
6056.5  1.26059896663e-17
6057.0  1.30351571216e-17
6057.5  1.28350212947e-17
6058.0  1.26804805516e-17
6058.5  1.17973717194e-17
6059.0  1.22249439998e-17
6059.5  1.28088288926e-17
6060.0  1.27720602808e-17
6060.5  1.28289441214e-17
6061.0  1.36929221758e-17
6061.5  1.36675712481e-17
6062.0  1.36299663595e-17
6062.5  1.28450771081e-17
6063.0  1.25247062452e-17
6063.5  1.20857794042e-17
6064.0  1.22640375258e-17
6064.5  1.25579221402e-17
6065.0  1.19870364419e-17
6065.5  1.17652919538e-17
6066.0  1.23925042517e-17
6066.5  1.23438573405e-17
6067.0  1.22563279645e-17
6067.5  1.17394104002e-17
6068.0  1.14932137048e-17
6068.5  1.09618771467e-17
6069.0  1.11973901308e-17
6069.5  1.16711227762e-17
6070.0  1.18662566113e-17
6070.5  1.19670995706e-17
6071.0  1.26222253613e-17
6071.5  1.25827591329e-17
6072.0  1.24720131224e-17
6072.5  1.25647761447e-17
6073.0  1.261757586e-17
6073.5  1.20235837266e-17
6074.0  1.18285005072e-17
6074.5  1.14043644868e-17
6075.0  1.19352003583e-17
6075.5  1.22713021126e-17
6076.0  1.26129918747e-17
6076.5  1.25315443598e-17
6077.0  1.22416283787e-17
6077.5  1.22883346669e-17
6078.0  1.23206418051e-17
6078.5  1.19165855991e-17
6079.0  1.16354771935e-17
6079.5  1.08662601354e-17
6080.0  1.0648224082e-17
6080.5  1.04803546119e-17
6081.0  1.15642949895e-17
6081.5  1.18268333509e-17
6082.0  1.22986297255e-17
6082.5  1.27821593776e-17
6083.0  1.31911339084e-17
6083.5  1.29974050541e-17
6084.0  1.29267719866e-17
6084.5  1.27574981006e-17
6085.0  1.26723304081e-17
6085.5  1.25930244417e-17
6086.0  1.22762181649e-17
6086.5  1.22166987848e-17
6087.0  1.22158338762e-17
6087.5  1.1729813798e-17
6088.0  1.12321105549e-17
6088.5  1.12250251628e-17
6089.0  1.12845315307e-17
6089.5  1.16476360365e-17
6090.0  1.18792388932e-17
6090.5  1.21405203349e-17
6091.0  1.2360440815e-17
6091.5  1.23019997889e-17
6092.0  1.14644523525e-17
6092.5  1.18565341452e-17
6093.0  1.23440803699e-17
6093.5  1.26027596157e-17
6094.0  1.2620595487e-17
6094.5  1.20682833433e-17
6095.0  1.18839521276e-17
6095.5  1.16310240245e-17
6096.0  1.14860832665e-17
6096.5  1.14070821593e-17
6097.0  1.10224917432e-17
6097.5  1.11159143759e-17
6098.0  1.12578903393e-17
6098.5  1.13208826609e-17
6099.0  1.13437160687e-17
6099.5  1.13152348909e-17
6100.0  1.13904745179e-17
6100.5  1.15173016159e-17
6101.0  1.15458224476e-17
6101.5  1.1549432301e-17
6102.0  1.11663787499e-17
6102.5  1.12304972169e-17
6103.0  1.13507694318e-17
6103.5  1.16136487543e-17
6104.0  1.17416997537e-17
6104.5  1.21011478918e-17
6105.0  1.21627981434e-17
6105.5  1.22902323101e-17
6106.0  1.19192999966e-17
6106.5  1.17175888982e-17
6107.0  1.14864031205e-17
6107.5  1.16161644303e-17
6108.0  1.19375364382e-17
6108.5  1.18507847359e-17
6109.0  1.17982834516e-17
6109.5  1.16181662747e-17
6110.0  1.16699952564e-17
6110.5  1.18347557912e-17
6111.0  1.15102935674e-17
6111.5  1.12915826909e-17
6112.0  1.09095696163e-17
6112.5  1.10775536217e-17
6113.0  1.16875469895e-17
6113.5  1.14599393834e-17
6114.0  1.12895838574e-17
6114.5  1.05366292287e-17
6115.0  1.06077971882e-17
6115.5  1.11623818041e-17
6116.0  1.13701221402e-17
6116.5  1.15426835893e-17
6117.0  1.17099618269e-17
6117.5  1.19189569343e-17
6118.0  1.26749241209e-17
6118.5  1.22067578363e-17
6119.0  1.17756391039e-17
6119.5  1.06153785463e-17
6120.0  1.02843142718e-17
6120.5  9.70423318738e-18
6121.0  1.02055152019e-17
6121.5  1.0717408611e-17
6122.0  1.19625446665e-17
6122.5  1.22559619058e-17
6123.0  1.23689277197e-17
6123.5  1.18953543282e-17
6124.0  1.13586618012e-17
6124.5  1.16809416517e-17
6125.0  1.16669140565e-17
6125.5  1.09350028066e-17
6126.0  1.09117206897e-17
6126.5  1.08823960405e-17
6127.0  1.16878314428e-17
6127.5  1.19646248917e-17
6128.0  1.22857703454e-17
6128.5  1.21462276824e-17
6129.0  1.19506396362e-17
6129.5  1.15292451451e-17
6130.0  1.13018176226e-17
6130.5  1.01590524788e-17
6131.0  1.04209473809e-17
6131.5  1.08307336463e-17
6132.0  1.10976919155e-17
6132.5  1.12092814977e-17
6133.0  1.13321261798e-17
6133.5  1.13915991018e-17
6134.0  1.14959169655e-17
6134.5  1.15822649115e-17
6135.0  1.16229777271e-17
6135.5  1.17552404379e-17
6136.0  1.20050839979e-17
6136.5  1.2497577182e-17
6137.0  1.25450207091e-17
6137.5  1.25692012434e-17
6138.0  1.21115541795e-17
6138.5  1.1942634708e-17
6139.0  1.15817249656e-17
6139.5  1.17737392888e-17
6140.0  1.18843721866e-17
6140.5  1.22005499374e-17
6141.0  1.21431337652e-17
6141.5  1.19632777074e-17
6142.0  1.18361189968e-17
6142.5  1.17536947069e-17
6143.0  1.22725658517e-17
6143.5  1.20134618616e-17
6144.0  1.11484755406e-17
6144.5  1.09193161409e-17
6145.0  1.07532093853e-17
6145.5  1.13820196829e-17
6146.0  1.15085205642e-17
6146.5  1.17115236302e-17
6147.0  1.22373534122e-17
6147.5  1.26630038705e-17
6148.0  1.27485071069e-17
6148.5  1.26945646356e-17
6149.0  1.24334740481e-17
6149.5  1.19051155123e-17
6150.0  1.14272342593e-17
6150.5  1.06363272585e-17
6151.0  1.0509464504e-17
6151.5  1.05753405724e-17
6152.0  1.07620117962e-17
6152.5  1.09505698238e-17
6153.0  1.17913490716e-17
6153.5  1.19279531422e-17
6154.0  1.16599929888e-17
6154.5  1.17308685503e-17
6155.0  1.18109463468e-17
6155.5  1.1973963845e-17
6156.0  1.1979476894e-17
6156.5  1.17059381359e-17
6157.0  1.17220333501e-17
6157.5  1.17425055513e-17
6158.0  1.1242054576e-17
6158.5  1.1116824007e-17
6159.0  1.14018651859e-17
6159.5  1.15129581507e-17
6160.0  1.16705769914e-17
6160.5  1.13191200228e-17
6161.0  1.11821523889e-17
6161.5  1.10036722985e-17
6162.0  1.11393529661e-17
6162.5  1.13558616944e-17
6163.0  1.12972492855e-17
6163.5  1.12740897526e-17
6164.0  1.13060832126e-17
6164.5  1.16012387745e-17
6165.0  1.21327153836e-17
6165.5  1.15042709719e-17
6166.0  1.12057522376e-17
6166.5  1.0391492143e-17
6167.0  1.0403436433e-17
6167.5  1.04282396873e-17
6168.0  1.10964924208e-17
6168.5  1.14521256938e-17
6169.0  1.13629594476e-17
6169.5  1.11727005102e-17
6170.0  1.07345395356e-17
6170.5  1.04446919836e-17
6171.0  1.02698285368e-17
6171.5  1.11476577699e-17
6172.0  1.12539211885e-17
6172.5  1.14094560781e-17
6173.0  1.10436979133e-17
6173.5  1.07947231506e-17
6174.0  1.1504354766e-17
6174.5  1.17201110161e-17
6175.0  1.21987066172e-17
6175.5  1.15661276113e-17
6176.0  1.10812531411e-17
6176.5  1.08797452758e-17
6177.0  1.09223597819e-17
6177.5  1.11718845956e-17
6178.0  1.12390270546e-17
6178.5  1.12969151184e-17
6179.0  1.08330539934e-17
6179.5  1.07460056947e-17
6180.0  1.0693429491e-17
6180.5  1.04406961257e-17
6181.0  1.01957178252e-17
6181.5  1.07422716814e-17
6182.0  1.09187558055e-17
6182.5  1.12765456046e-17
6183.0  1.14506435974e-17
6183.5  1.16404943059e-17
6184.0  1.18056452409e-17
6184.5  1.1835528753e-17
6185.0  1.17585140337e-17
6185.5  1.14442654188e-17
6186.0  1.10583847379e-17
6186.5  1.08732296036e-17
6187.0  1.07946687749e-17
6187.5  1.05662727776e-17
6188.0  1.0660787272e-17
6188.5  1.07916187117e-17
6189.0  1.12311105558e-17
6189.5  1.14171177558e-17
6190.0  1.18888540208e-17
6190.5  1.20193329427e-17
6191.0  1.22236061235e-17
6191.5  1.21819367601e-17
6192.0  1.21408144012e-17
6192.5  1.14789154702e-17
6193.0  1.1486073299e-17
6193.5  1.14981935719e-17
6194.0  1.15736784129e-17
6194.5  1.16077679622e-17
6195.0  1.13545732704e-17
6195.5  1.16919788622e-17
6196.0  1.23779245573e-17
6196.5  1.19691947937e-17
6197.0  1.1752283801e-17
6197.5  1.07430093152e-17
6198.0  1.1041365294e-17
6198.5  1.17971653595e-17
6199.0  1.23737445131e-17
6199.5  1.27243572611e-17
6200.0  1.2067760004e-17
6200.5  1.20035840987e-17
6201.0  1.19290309636e-17
6201.5  1.20112435498e-17
6202.0  1.2068584966e-17
6202.5  1.14987572332e-17
6203.0  1.14141471476e-17
6203.5  1.13088132979e-17
6204.0  1.09924994196e-17
6204.5  1.07458258383e-17
6205.0  1.03752729366e-17
6205.5  1.04949402305e-17
6206.0  1.11314589458e-17
6206.5  1.12174524659e-17
6207.0  1.1293846015e-17
6207.5  1.07118614821e-17
6208.0  1.06267463647e-17
6208.5  1.06876212035e-17
6209.0  1.07492529408e-17
6209.5  1.08109749609e-17
6210.0  1.09605359242e-17
6210.5  1.08808056018e-17
6211.0  1.02159624994e-17
6211.5  1.0075070293e-17
6212.0  9.91512919171e-18
6212.5  1.03023344806e-17
6213.0  1.05194396649e-17
6213.5  1.13954600269e-17
6214.0  1.12732883945e-17
6214.5  1.11155128011e-17
6215.0  1.06531254185e-17
6215.5  1.05083050525e-17
6216.0  1.04964839759e-17
6216.5  1.06501849871e-17
6217.0  1.08732922672e-17
6217.5  1.10326049251e-17
6218.0  1.1080070632e-17
6218.5  1.08369509255e-17
6219.0  1.10276795588e-17
6219.5  1.13433969333e-17
6220.0  1.18076467098e-17
6220.5  1.20090966755e-17
6221.0  1.19474599216e-17
6221.5  1.16575782562e-17
6222.0  1.11006704332e-17
6222.5  1.06697042431e-17
6223.0  1.04554185657e-17
6223.5  1.08448228939e-17
6224.0  1.06567298324e-17
6224.5  1.02288716135e-17
6225.0  1.00972260787e-17
6225.5  1.00226217378e-17
6226.0  1.07311831446e-17
6226.5  1.12029524605e-17
6227.0  1.23300676428e-17
6227.5  1.21587949636e-17
6228.0  1.20470346931e-17
6228.5  1.1464014285e-17
6229.0  1.12229137722e-17
6229.5  1.06292162212e-17
6230.0  1.10134310885e-17
6230.5  1.1303004393e-17
6231.0  1.17807141595e-17
6231.5  1.19827453329e-17
6232.0  1.25025063811e-17
6232.5  1.22773590312e-17
6233.0  1.20849489514e-17
6233.5  1.12853400088e-17
6234.0  1.10179340895e-17
6234.5  1.03953017415e-17
6235.0  1.05603844182e-17
6235.5  1.07213291843e-17
6236.0  9.76870752583e-18
6236.5  9.49024924579e-18
6237.0  9.02349332886e-18
6237.5  9.03725992712e-18
6238.0  9.05231068251e-18
6238.5  9.27098807552e-18
6239.0  9.29572706548e-18
6239.5  9.05584993289e-18
6240.0  9.48664351018e-18
6240.5  1.00310495009e-17
6241.0  1.04302710104e-17
6241.5  1.05929293264e-17
6242.0  1.09921253788e-17
6242.5  1.0882173588e-17
6243.0  1.07219861823e-17
6243.5  1.08921138911e-17
6244.0  1.09699241742e-17
6244.5  1.12097594676e-17
6245.0  1.07163013884e-17
6245.5  9.89545447967e-18
6246.0  1.009592242e-17
6246.5  1.02042525464e-17
6247.0  1.11503500171e-17
6247.5  1.10206936391e-17
6248.0  1.07694069051e-17
6248.5  1.06302668823e-17
6249.0  1.05620280818e-17
6249.5  1.11823286417e-17
6250.0  1.12961235109e-17
6250.5  1.15279187232e-17
6251.0  1.0911096996e-17
6251.5  1.05539414319e-17
6252.0  1.11035882664e-17
6252.5  1.11069279853e-17
6253.0  1.10410827083e-17
6253.5  1.10479246817e-17
6254.0  1.10540927263e-17
6254.5  1.06351354162e-17
6255.0  1.07085177096e-17
6255.5  1.10395452073e-17
6256.0  1.14680290419e-17
6256.5  1.17986756054e-17
6257.0  1.17026706201e-17
6257.5  1.14587160753e-17
6258.0  1.05728993624e-17
6258.5  1.05517235947e-17
6259.0  1.05338898219e-17
6259.5  1.06539260425e-17
6260.0  1.0597465426e-17
6260.5  1.02206112798e-17
6261.0  9.64756284644e-18
6261.5  9.07035295148e-18
6262.0  9.56080597999e-18
6262.5  9.72154535144e-18
6263.0  1.00205998555e-17
6263.5  1.03146146332e-17
6264.0  1.0652884942e-17
6264.5  1.10121634481e-17
6265.0  1.11289503559e-17
6265.5  1.12507268359e-17
6266.0  1.11036465067e-17
6266.5  1.09066184189e-17
6267.0  1.08653438313e-17
6267.5  1.08305565086e-17
6268.0  1.05137043061e-17
6268.5  1.08753756053e-17
6269.0  1.14225240097e-17
6269.5  1.1165679569e-17
6270.0  1.10442557498e-17
6270.5  1.0452902037e-17
6271.0  1.03705521245e-17
6271.5  1.02201649772e-17
6272.0  1.04139479175e-17
6272.5  1.05031574722e-17
6273.0  9.87437486777e-18
6273.5  9.69211668066e-18
6274.0  9.31172486389e-18
6274.5  9.53106971179e-18
6275.0  9.65200915338e-18
6275.5  1.02400677924e-17
6276.0  1.01872280029e-17
6276.5  1.00105214538e-17
6277.0  1.02739674115e-17
6277.5  1.04408500965e-17
6278.0  1.1023873983e-17
6278.5  1.10281878961e-17
6279.0  1.09187422994e-17
6279.5  1.06626202734e-17
6280.0  1.04787171534e-17
6280.5  1.04295216117e-17
6281.0  1.04581054877e-17
6281.5  1.05661179055e-17
6282.0  1.03473639554e-17
6282.5  1.0165666674e-17
6283.0  1.01132268377e-17
6283.5  1.01821671658e-17
6284.0  1.05034489761e-17
6284.5  1.08354629191e-17
6285.0  1.11533022344e-17
6285.5  1.12720282286e-17
6286.0  1.12745106674e-17
6286.5  1.11499672797e-17
6287.0  1.09144736429e-17
6287.5  1.0654527924e-17
6288.0  1.01664933398e-17
6288.5  1.00268192535e-17
6289.0  9.90910598157e-18
6289.5  9.85718610721e-18
6290.0  9.79104543611e-18
6290.5  1.03214198077e-17
6291.0  1.04258348935e-17
6291.5  9.76553637855e-18
6292.0  9.76580668855e-18
6292.5  9.76666090409e-18
6293.0  9.88463005699e-18
6293.5  9.91270485761e-18
6294.0  9.6198374775e-18
6294.5  9.33794887166e-18
6295.0  8.85943516473e-18
6295.5  9.29640925313e-18
6296.0  9.52641088969e-18
6296.5  1.23785141175e-17
6297.0  1.19070175707e-17
6297.5  1.09726584151e-17
6298.0  9.57252198613e-18
6298.5  8.83555552021e-18
6299.0  1.10283629393e-17
6299.5  1.07458955707e-17
6300.0  9.96795798482e-18
6300.5  1.00603608979e-17
6301.0  1.01148148013e-17
6301.5  1.09797885302e-17
6302.0  1.03550187475e-17
6302.5  8.45986833406e-18
6303.0  9.4417836751e-18
6303.5  1.01389878217e-17
6304.0  4.38721467738e-18
6304.5  4.92096539713e-18
6305.0  8.80000091929e-18
6305.5  9.31698898705e-18
6306.0  9.7419849313e-18
6306.5  1.00786181559e-17
6307.0  1.02430707148e-17
6307.5  1.07445458008e-17
6308.0  1.04805602494e-17
6308.5  1.02285168565e-17
6309.0  1.02705585086e-17
6309.5  1.02848435341e-17
6310.0  1.03420053983e-17
6310.5  1.00170229624e-17
6311.0  9.65950681421e-18
6311.5  9.43133652701e-18
6312.0  9.32488397008e-18
6312.5  8.99569407658e-18
6313.0  9.19723590247e-18
6313.5  9.45645305683e-18
6314.0  1.00213790484e-17
6314.5  1.019226983e-17
6315.0  1.01613082444e-17
6315.5  1.00962848138e-17
6316.0  1.00035123608e-17
6316.5  1.01677890617e-17
6317.0  1.02200228565e-17
6317.5  1.00883748324e-17
6318.0  1.00692563128e-17
6318.5  1.00416824489e-17
6319.0  1.03016074245e-17
6319.5  1.04171850135e-17
6320.0  1.05723657019e-17
6320.5  1.06153667861e-17
6321.0  1.07112432013e-17
6321.5  1.04842892278e-17
6322.0  1.035860914e-17
6322.5  9.62570400788e-18
6323.0  9.82179755127e-18
6323.5  1.03604988034e-17
6324.0  1.07192381269e-17
6324.5  1.09429874431e-17
6325.0  1.02582452354e-17
6325.5  1.02132552824e-17
6326.0  1.02361308034e-17
6326.5  1.01197908005e-17
6327.0  1.00323517444e-17
6327.5  1.04438519075e-17
6328.0  1.04818290045e-17
6328.5  1.04626194949e-17
6329.0  1.03878861462e-17
6329.5  1.03229727276e-17
6330.0  9.76816120767e-18
6330.5  9.61653331715e-18
6331.0  9.35701814874e-18
6331.5  9.29172651054e-18
6332.0  9.22677786292e-18
6332.5  9.29547884506e-18
6333.0  9.34226357491e-18
6333.5  9.55386773958e-18
6334.0  9.86605934597e-18
6334.5  1.02284192758e-17
6335.0  9.88303689873e-18
6335.5  9.75157141129e-18
6336.0  9.46719820701e-18
6336.5  9.37486689434e-18
6337.0  9.25207060468e-18
6337.5  9.28493548318e-18
6338.0  9.3315191257e-18
6338.5  9.85922110408e-18
6339.0  1.01389946377e-17
6339.5  1.05831687759e-17
6340.0  1.09006180152e-17
6340.5  1.10525379571e-17
6341.0  1.18432676183e-17
6341.5  1.19949357942e-17
6342.0  1.22806701724e-17
6342.5  1.27553080034e-17
6343.0  1.29865377023e-17
6343.5  1.36230651547e-17
6344.0  1.35996332101e-17
6344.5  1.35400759681e-17
6345.0  1.35668032483e-17
6345.5  1.35810675287e-17
6346.0  1.35534706607e-17
6346.5  1.35797863341e-17
6347.0  1.3657946029e-17
6347.5  1.34729139233e-17
6348.0  1.33458444199e-17
6348.5  1.27975622768e-17
6349.0  1.26095139893e-17
6349.5  1.21683152197e-17
6350.0  1.083654733e-17
6350.5  9.77145077045e-18
6351.0  9.98344621929e-18
6351.5  1.00455696426e-17
6352.0  1.01795632821e-17
6352.5  1.02599121317e-17
6353.0  1.03349607519e-17
6353.5  9.82097252485e-18
6354.0  9.68587375773e-18
6354.5  9.49919832604e-18
6355.0  9.38098366283e-18
6355.5  9.25222202832e-18
6356.0  9.51633755712e-18
6356.5  9.69878608378e-18
6357.0  1.05565428524e-17
6357.5  1.05180018931e-17
6358.0  1.04689988148e-17
6358.5  9.40980129539e-18
6359.0  9.12443970001e-18
6359.5  9.68665963166e-18
6360.0  9.41655450592e-18
6360.5  9.01274104678e-18
6361.0  8.86603021481e-18
6361.5  8.81289909145e-18
6362.0  8.8981717306e-18
6362.5  9.22683263192e-18
6363.0  9.80689604602e-18
6363.5  1.02137163145e-17
6364.0  1.04053957379e-17
6364.5  1.1328443543e-17
6365.0  1.13085724337e-17
6365.5  1.12670961491e-17
6366.0  1.12586317167e-17
6366.5  1.12537236937e-17
6367.0  9.6202568821e-18
6367.5  9.34006597069e-18
6368.0  8.79036924279e-18
6368.5  8.59486093269e-18
6369.0  8.46616867447e-18
6369.5  8.42574566219e-18
6370.0  8.26409099943e-18
6370.5  7.77427205049e-18
6371.0  8.20083327037e-18
6371.5  8.5303242481e-18
6372.0  8.83539417112e-18
6372.5  9.09091215078e-18
6373.0  9.93305485629e-18
6373.5  9.83628428695e-18
6374.0  9.74831832245e-18
6374.5  9.3226964679e-18
6375.0  9.22772597637e-18
6375.5  9.14827469566e-18
6376.0  9.26534072094e-18
6376.5  9.38982464201e-18
6377.0  9.09937596605e-18
6377.5  9.06333657063e-18
6378.0  9.31278699084e-18
6378.5  9.49387494835e-18
6379.0  9.72028320922e-18
6379.5  9.84375054733e-18
6380.0  9.80818805644e-18
6380.5  9.02966015632e-18
6381.0  8.78386893061e-18
6381.5  8.42356999104e-18
6382.0  8.28361403519e-18
6382.5  8.25480054656e-18
6383.0  8.79968829469e-18
6383.5  8.98124435416e-18
6384.0  9.29908233607e-18
6384.5  8.54535546425e-18
6385.0  8.19779086972e-18
6385.5  8.35642133528e-18
6386.0  8.75603402609e-18
6386.5  9.59026923891e-18
6387.0  9.72743778195e-18
6387.5  9.80192075208e-18
6388.0  9.62019874296e-18
6388.5  9.49167911238e-18
6389.0  9.18863653859e-18
6389.5  9.22534736081e-18
6390.0  9.24854552366e-18
6390.5  8.22002064503e-18
6391.0  8.07575270573e-18
6391.5  7.89550876985e-18
6392.0  8.37036095233e-18
6392.5  8.73771523591e-18
6393.0  9.58896806133e-18
6393.5  9.60233648335e-18
6394.0  9.21884902792e-18
6394.5  9.22939065948e-18
6395.0  9.23883607083e-18
6395.5  8.92994463176e-18
6396.0  8.93087435783e-18
6396.5  9.24096668981e-18
6397.0  9.16162775201e-18
6397.5  9.0765725554e-18
6398.0  8.96144740778e-18
6398.5  8.95699175428e-18
6399.0  9.13985000753e-18
6399.5  9.41255251742e-18
6400.0  9.7587176728e-18
6400.5  9.39795591773e-18
6401.0  9.2918613799e-18
6401.5  9.38877213658e-18
6402.0  9.38684690822e-18
6402.5  9.38485849152e-18
6403.0  9.52489042735e-18
6403.5  9.57012360774e-18
6404.0  9.36210335618e-18
6404.5  9.51579728058e-18
6405.0  9.791635324e-18
6405.5  1.0152117964e-17
6406.0  1.03223413707e-17
6406.5  1.06138358515e-17
6407.0  1.07678701594e-17
6407.5  1.1099259177e-17
6408.0  1.08900159448e-17
6408.5  1.07703046438e-17
6409.0  1.00684725553e-17
6409.5  1.02078919843e-17
6410.0  1.065886226e-17
6410.5  1.0357053044e-17
6411.0  1.01518146681e-17
6411.5  1.02718634111e-17
6412.0  1.0238092952e-17
6412.5  1.00929992956e-17
6413.0  1.01797222515e-17
6413.5  1.02494609836e-17
6414.0  9.85401290084e-18
6414.5  9.74595645364e-18
6415.0  9.53514544786e-18
6415.5  9.38131087364e-18
6416.0  9.2348018304e-18
6416.5  8.79945546808e-18
6417.0  8.83847377622e-18
6417.5  9.5552935669e-18
6418.0  9.91507784654e-18
6418.5  1.03203427267e-17
6419.0  1.0267450663e-17
6419.5  1.02278640475e-17
6420.0  1.00209262825e-17
6420.5  1.00136239014e-17
6421.0  1.00039845692e-17
6421.5  9.72759374547e-18
6422.0  9.60446235124e-18
6422.5  9.18994318423e-18
6423.0  9.43479381579e-18
6423.5  9.82400311265e-18
6424.0  1.01015912492e-17
6424.5  1.02210062409e-17
6425.0  1.03624764774e-17
6425.5  1.02567236542e-17
6426.0  1.00551316811e-17
6426.5  1.02277603162e-17
6427.0  1.03154025649e-17
6427.5  1.05708623727e-17
6428.0  1.04707932251e-17
6428.5  1.02285693226e-17
6429.0  9.6791421311e-18
6429.5  9.34355738841e-18
6430.0  9.39879958318e-18
6430.5  9.47527942073e-18
6431.0  9.68385198395e-18
6431.5  9.5721752585e-18
6432.0  9.49074016905e-18
6432.5  8.96989364308e-18
6433.0  9.07251346179e-18
6433.5  9.65919646449e-18
6434.0  9.92060088434e-18
6434.5  1.01472219803e-17
6435.0  1.00547640287e-17
6435.5  9.98317126203e-18
6436.0  9.71750937438e-18
6436.5  9.78989039486e-18
6437.0  9.86436581616e-18
6437.5  9.15413500841e-18
6438.0  8.8716283431e-18
6438.5  8.08864039617e-18
6439.0  7.9673085269e-18
6439.5  7.8189908069e-18
6440.0  8.3942189645e-18
6440.5  8.60553755882e-18
6441.0  9.00476372486e-18
6441.5  9.18359478621e-18
6442.0  9.44421612804e-18
6442.5  9.52946612802e-18
6443.0  9.58124219783e-18
6443.5  9.99879945781e-18
6444.0  9.85328871584e-18
6444.5  9.59885189181e-18
6445.0  9.6655217051e-18
6445.5  9.69651133455e-18
6446.0  9.72702389254e-18
6446.5  9.75701487828e-18
6447.0  9.82068576144e-18
6447.5  9.3423469314e-18
6448.0  9.07253325778e-18
6448.5  9.11343258024e-18
6449.0  9.19325723628e-18
6449.5  9.39702009047e-18
6450.0  9.87224981733e-18
6450.5  1.01943522039e-17
6451.0  1.00762354922e-17
6451.5  9.93726157533e-18
6452.0  9.51784558599e-18
6452.5  9.45356295681e-18
6453.0  9.4014212888e-18
6453.5  1.00640784853e-17
6454.0  1.0146476703e-17
6454.5  1.00808206438e-17
6455.0  9.84769096935e-18
6455.5  9.62253781546e-18
6456.0  9.07210482772e-18
6456.5  9.09361781382e-18
6457.0  9.89074573064e-18
6457.5  1.01018539808e-17
6458.0  1.03448614168e-17
6458.5  1.07145087192e-17
6459.0  1.08999579675e-17
6459.5  1.16341738525e-17
6460.0  1.14772863657e-17
6460.5  1.12617091633e-17
6461.0  1.05851080166e-17
6461.5  1.03490889753e-17
6462.0  1.0388154258e-17
6462.5  1.03385040549e-17
6463.0  1.02567462942e-17
6463.5  1.04558190305e-17
6464.0  1.05407374876e-17
6464.5  1.04028626944e-17
6465.0  1.03543400118e-17
6465.5  1.02574695298e-17
6466.0  1.04747079705e-17
6466.5  1.05908456272e-17
6467.0  1.03394208491e-17
6467.5  1.03053531509e-17
6468.0  1.02410117858e-17
6468.5  9.88340707302e-18
6469.0  9.651813353e-18
6469.5  9.25669558759e-18
6470.0  9.44388936035e-18
6470.5  1.01226308526e-17
6471.0  1.05427308727e-17
6471.5  1.08694930826e-17
6472.0  1.05394907927e-17
6472.5  1.04597750037e-17
6473.0  1.03185697503e-17
6473.5  1.0064909786e-17
6474.0  9.82885748516e-18
6474.5  1.00585577595e-17
6475.0  1.02423919022e-17
6475.5  1.09996513239e-17
6476.0  1.1220226791e-17
6476.5  1.14658149559e-17
6477.0  1.10370462449e-17
6477.5  1.092881597e-17
6478.0  1.09628550642e-17
6478.5  1.0985936851e-17
6479.0  1.10165326852e-17
6479.5  1.12027118804e-17
6480.0  1.12608060022e-17
6480.5  1.11781721034e-17
6481.0  1.09332297894e-17
6481.5  1.05385555751e-17
6482.0  1.05707224662e-17
6482.5  1.0585318532e-17
6483.0  1.05878574868e-17
6483.5  1.04871769251e-17
6484.0  1.02887159393e-17
6484.5  9.97073878741e-18
6485.0  9.80533737728e-18
6485.5  1.01720807699e-17
6486.0  1.02126949924e-17
6486.5  1.0285117444e-17
6487.0  1.05878859414e-17
6487.5  1.07813627109e-17
6488.0  1.08819183007e-17
6488.5  1.10070142284e-17
6489.0  1.13589501177e-17
6489.5  1.14036860979e-17
6490.0  1.14387541965e-17
6490.5  1.16543191671e-17
6491.0  1.15737146034e-17
6491.5  1.11368658403e-17
6492.0  1.12362501577e-17
6492.5  1.13281386449e-17
6493.0  1.12294640125e-17
6493.5  1.1211430442e-17
6494.0  1.12055429223e-17
6494.5  1.12035136111e-17
6495.0  1.12009380548e-17
6495.5  1.17307572958e-17
6496.0  1.1883426597e-17
6496.5  1.19804562042e-17
6497.0  1.1873373778e-17
6497.5  1.17296838649e-17
6498.0  1.13707764327e-17
6498.5  1.12445037075e-17
6499.0  1.11460329967e-17
6499.5  1.11206153482e-17
6500.0  1.10776282507e-17
6500.5  1.05888104257e-17
6501.0  1.03749447529e-17
6501.5  1.00020309368e-17
6502.0  1.03315333735e-17
6502.5  1.09760538421e-17
6503.0  1.06285319135e-17
6503.5  1.04470893248e-17
6504.0  1.10434806022e-17
6504.5  1.10883065812e-17
6505.0  1.11534725551e-17
6505.5  1.08161053303e-17
6506.0  1.06005748848e-17
6506.5  1.08625000226e-17
6507.0  1.10768151718e-17
6507.5  1.16687747252e-17
6508.0  1.17457569522e-17
6508.5  1.18060473004e-17
6509.0  1.11609439599e-17
6509.5  1.1006887206e-17
6510.0  1.07318227173e-17
6510.5  1.06679605291e-17
6511.0  1.06082164011e-17
6511.5  1.01811968306e-17
6512.0  1.02095141207e-17
6512.5  1.08331331041e-17
6513.0  1.08580480108e-17
6513.5  1.08858302933e-17
6514.0  1.14320444628e-17
6514.5  1.15632624431e-17
6515.0  1.14236450724e-17
6515.5  1.13186558659e-17
6516.0  1.11752870016e-17
6516.5  1.14981655454e-17
6517.0  1.16499417443e-17
6517.5  1.22668396826e-17
6518.0  1.17118303442e-17
6518.5  1.0793458719e-17
6519.0  1.07579499448e-17
6519.5  1.0745025356e-17
6520.0  1.09549732416e-17
6520.5  1.12131595268e-17
6521.0  1.17372885313e-17
6521.5  1.20959918098e-17
6522.0  1.22910395299e-17
6522.5  1.22135714417e-17
6523.0  1.20527961023e-17
6523.5  1.16528324548e-17
6524.0  1.16182377032e-17
6524.5  1.15950795354e-17
6525.0  1.13271672132e-17
6525.5  1.13779563811e-17
6526.0  1.16205070483e-17
6526.5  1.14810818957e-17
6527.0  1.13685031354e-17
6527.5  1.13319991683e-17
6528.0  1.13518041784e-17
6528.5  1.1461721759e-17
6529.0  1.12517692937e-17
6529.5  1.10470237977e-17
6530.0  1.12113602369e-17
6530.5  1.13622648317e-17
6531.0  1.20676460181e-17
6531.5  1.214270119e-17
6532.0  1.22313121971e-17
6532.5  1.18092168574e-17
6533.0  1.16299688097e-17
6533.5  1.10768897551e-17
6534.0  1.1073969404e-17
6534.5  1.10700517672e-17
6535.0  1.1110020872e-17
6535.5  1.11622516848e-17
6536.0  1.19357776621e-17
6536.5  1.17381635721e-17
6537.0  1.139301101e-17
6537.5  1.10901152514e-17
6538.0  1.09483078671e-17
6538.5  1.07754329814e-17
6539.0  1.0711186804e-17
6539.5  1.05729013915e-17
6540.0  1.06451901716e-17
6540.5  1.06870643173e-17
6541.0  1.09244765478e-17
6541.5  1.09585544342e-17
6542.0  1.10178370236e-17
6542.5  1.12060122587e-17
6543.0  1.13393237479e-17
6543.5  1.0934456483e-17
6544.0  1.09138731556e-17
6544.5  1.09939004026e-17
6545.0  1.0825822957e-17
6545.5  1.0681415866e-17
6546.0  1.08213899309e-17
6546.5  1.09202842647e-17
6547.0  1.12789973966e-17
6547.5  1.1400562535e-17
6548.0  1.1527366635e-17
6548.5  1.11588091564e-17
6549.0  1.11651487303e-17
6549.5  1.18282336484e-17
6550.0  1.1705137976e-17
6550.5  1.1548972506e-17
6551.0  1.20676202863e-17
6551.5  1.22695745752e-17
6552.0  1.27074719646e-17
6552.5  1.24684327749e-17
6553.0  1.20981955205e-17
6553.5  1.15326846382e-17
6554.0  1.13123981287e-17
6554.5  1.165455038e-17
6555.0  1.17409962032e-17
6555.5  1.1903919061e-17
6556.0  1.1947806106e-17
6556.5  1.19712706299e-17
6557.0  1.23666737456e-17
6557.5  1.22746673963e-17
6558.0  1.20324138117e-17
6558.5  1.16741097836e-17
6559.0  1.14486798207e-17
6559.5  1.10739405608e-17
6560.0  1.08838504027e-17
6560.5  1.03867242109e-17
6561.0  1.13071475343e-17
6561.5  1.20187018129e-17
6562.0  1.35200619016e-17
6562.5  1.35671807958e-17
6563.0  1.29332962815e-17
6563.5  1.29369181788e-17
6564.0  1.29405299926e-17
6564.5  1.26954698222e-17
6565.0  1.25008909228e-17
6565.5  1.16640177106e-17
6566.0  1.17321631529e-17
6566.5  1.18097826974e-17
6567.0  1.20285858411e-17
6567.5  1.20804955721e-17
6568.0  1.19877095052e-17
6568.5  1.15536086247e-17
6569.0  1.09462452779e-17
6569.5  1.0910433236e-17
6570.0  1.09057490036e-17
6570.5  1.10296804027e-17
6571.0  1.12262741325e-17
6571.5  1.15618234959e-17
6572.0  1.19044543194e-17
6572.5  1.20640602222e-17
6573.0  1.22653454404e-17
6573.5  1.18928313007e-17
6574.0  1.10931998885e-17
6574.5  1.11261540628e-17
6575.0  1.11462390258e-17
6575.5  1.11475474414e-17
6576.0  1.12497590419e-17
6576.5  1.15224470771e-17
6577.0  1.14926662022e-17
6577.5  1.14724492948e-17
6578.0  1.1213628764e-17
6578.5  1.12273082417e-17
6579.0  1.13686591121e-17
6579.5  1.14576890358e-17
6580.0  1.153492776e-17
6580.5  1.19132625043e-17
6581.0  1.19579620725e-17
6581.5  1.18507664035e-17
6582.0  1.18033813611e-17
6582.5  1.17532457816e-17
6583.0  1.09124913755e-17
6583.5  1.07055599436e-17
6584.0  1.06847203716e-17
6584.5  1.12448995761e-17
6585.0  1.19658267035e-17
6585.5  1.19858881063e-17
6586.0  1.19891782295e-17
6586.5  1.19296530818e-17
6587.0  1.19759104814e-17
6587.5  1.20479201972e-17
6588.0  1.2098810468e-17
6588.5  1.21207225204e-17
6589.0  1.20993555133e-17
6589.5  1.23339268675e-17
6590.0  1.27936180205e-17
6590.5  1.32612423976e-17
6591.0  1.35095606173e-17
6591.5  1.43083729044e-17
6592.0  1.41993306375e-17
6592.5  1.3865834126e-17
6593.0  1.39358786683e-17
6593.5  1.39820969333e-17
6594.0  1.47887225756e-17
6594.5  1.5236055034e-17
6595.0  1.64516330304e-17
6595.5  1.65264796541e-17
6596.0  1.6586814815e-17
6596.5  1.65142085048e-17
6597.0  1.63219151282e-17
6597.5  1.5529951972e-17
6598.0  1.52452588328e-17
6598.5  1.49635888237e-17
6599.0  1.37653948922e-17
6599.5  1.3303262146e-17
6600.0  1.20473870069e-17
6600.5  1.17981580584e-17
6601.0  1.14964520519e-17
6601.5  1.19262591175e-17
6602.0  1.20791932477e-17
6602.5  1.2341626725e-17
6603.0  1.25193256123e-17
6603.5  1.27847152812e-17
6604.0  1.4183830043e-17
6604.5  1.49431304472e-17
6605.0  2.08662611708e-17
6605.5  2.47063102348e-17
6606.0  3.18134612777e-17
6606.5  3.92248915542e-17
6607.0  4.29173428632e-17
6607.5  4.89307537954e-17
6608.0  4.79246055656e-17
6608.5  4.53528898487e-17
6609.0  4.51470494733e-17
6609.5  4.50157602156e-17
6610.0  4.78894795885e-17
6610.5  4.92086855845e-17
6611.0  5.25779043653e-17
6611.5  5.61491851519e-17
6612.0  5.88928297782e-17
6612.5  5.8833422173e-17
6613.0  5.69613203252e-17
6613.5  4.94303834217e-17
6614.0  4.00344556438e-17
6614.5  3.11554831367e-17
6615.0  2.09886814616e-17
6615.5  1.82296064066e-17
6616.0  1.42723928068e-17
6616.5  1.3695197547e-17
6617.0  1.30258532082e-17
6617.5  1.26313161252e-17
6618.0  1.25084617707e-17
6618.5  1.24163592178e-17
6619.0  1.25093335372e-17
6619.5  1.26432166022e-17
6620.0  1.25867393603e-17
6620.5  1.25358126515e-17
6621.0  1.1906945482e-17
6621.5  1.18636703149e-17
6622.0  1.17879975773e-17
6622.5  1.18504603977e-17
6623.0  1.18797646675e-17
6623.5  1.1964862989e-17
6624.0  1.18444217128e-17
6624.5  1.15741716051e-17
6625.0  1.19925982296e-17
6625.5  1.22440124803e-17
6626.0  1.43552699485e-17
6626.5  1.52985836193e-17
6627.0  1.76459007589e-17
6627.5  1.89292849383e-17
6628.0  1.9886960544e-17
6628.5  2.0887777213e-17
6629.0  2.08677173871e-17
6629.5  2.03036769264e-17
6630.0  2.10623363668e-17
6630.5  2.17605493381e-17
6631.0  2.16896818756e-17
6631.5  2.16938431204e-17
6632.0  2.17927508652e-17
6632.5  2.23758966157e-17
6633.0  2.30366985652e-17
6633.5  2.26296142205e-17
6634.0  2.20664553092e-17
6634.5  1.80333937029e-17
6635.0  1.67641505999e-17
6635.5  1.49872115431e-17
6636.0  1.28500816457e-17
6636.5  1.20219504647e-17
6637.0  1.10748517587e-17
6637.5  1.09390387291e-17
6638.0  1.07020809987e-17
6638.5  1.06305150632e-17
6639.0  1.05969095935e-17
6639.5  1.07467958614e-17
6640.0  1.08408455378e-17
6640.5  1.10468321415e-17
6641.0  1.06468968268e-17
6641.5  1.04099118806e-17
6642.0  1.03429728277e-17
6642.5  1.03493150931e-17
6643.0  1.03792601809e-17
6643.5  1.07189730539e-17
6644.0  1.09692196472e-17
6644.5  1.10498859742e-17
6645.0  1.11795836174e-17
6645.5  1.16401539666e-17
6646.0  1.19950647855e-17
6646.5  1.23184704895e-17
6647.0  1.22725275643e-17
6647.5  1.21774147909e-17
6648.0  1.17110189311e-17
6648.5  1.179842967e-17
6649.0  1.18969254019e-17
6649.5  1.19815943976e-17
6650.0  1.20164981651e-17
6650.5  1.21344204007e-17
6651.0  1.16721958637e-17
6651.5  1.10284654821e-17
6652.0  1.05642924013e-17
6652.5  1.0398220774e-17
6653.0  1.04861853885e-17
6653.5  1.08041986509e-17
6654.0  1.13604292075e-17
6654.5  1.14882390553e-17
6655.0  1.15459634333e-17
6655.5  1.18563157356e-17
6656.0  1.17701000658e-17
6656.5  1.15823432027e-17
6657.0  1.1340062124e-17
6657.5  1.11940812955e-17
6658.0  1.08652736172e-17
6658.5  1.09684015739e-17
6659.0  1.13296603547e-17
6659.5  1.11906630137e-17
6660.0  1.10861206607e-17
6660.5  1.13081020217e-17
6661.0  1.13608196301e-17
6661.5  1.14719928284e-17
6662.0  1.1428241096e-17
6662.5  1.13874706143e-17
6663.0  1.14483968886e-17
6663.5  1.15635770637e-17
6664.0  1.21615631357e-17
6664.5  1.18458637945e-17
6665.0  1.14872974831e-17
6665.5  1.13099259482e-17
6666.0  1.1189635099e-17
6666.5  1.05728127224e-17
6667.0  1.06139026641e-17
6667.5  1.06744729947e-17
6668.0  1.10841739278e-17
6668.5  1.12397986038e-17
6669.0  1.13942934857e-17
6669.5  1.10258087271e-17
6670.0  1.03767368306e-17
6670.5  1.05704792933e-17
6671.0  1.06605126782e-17
6671.5  1.06009888818e-17
6672.0  1.06902595568e-17
6672.5  1.09001404951e-17
6673.0  1.10668604067e-17
6673.5  1.11660541445e-17
6674.0  1.10136971485e-17
6674.5  1.09120076619e-17
6675.0  1.0650726457e-17
6675.5  1.05708616274e-17
6676.0  1.05091759656e-17
6676.5  1.06435214349e-17
6677.0  1.07449810408e-17
6677.5  1.10933972542e-17
6678.0  1.08508956815e-17
6678.5  1.06217690739e-17
6679.0  1.00708304596e-17
6679.5  9.94535633973e-18
6680.0  9.88555340211e-18
6680.5  1.02524482075e-17
6681.0  1.06836749937e-17
6681.5  1.09374876887e-17
6682.0  1.10260615981e-17
6682.5  1.11925499838e-17
6683.0  1.10217838449e-17
6683.5  1.0773029341e-17
6684.0  1.07893049122e-17
6684.5  1.07920157862e-17
6685.0  1.0719300522e-17
6685.5  1.07036123474e-17
6686.0  1.0675874013e-17
6686.5  1.04199634678e-17
6687.0  1.02917504359e-17
6687.5  1.08856581249e-17
6688.0  1.07723101207e-17
6688.5  1.047887575e-17
6689.0  1.01900229676e-17
6689.5  1.00071389017e-17
6690.0  9.87438779621e-18
6690.5  1.00941372917e-17
6691.0  1.08126554128e-17
6691.5  1.11769437459e-17
6692.0  1.14661224657e-17
6692.5  1.10184552799e-17
6693.0  1.08709953691e-17
6693.5  1.05136630055e-17
6694.0  1.06301656647e-17
6694.5  1.07453871558e-17
6695.0  1.01632232636e-17
6695.5  1.00443129702e-17
6696.0  1.01087332103e-17
6696.5  1.03673404639e-17
6697.0  1.06855405721e-17
6697.5  1.10108187314e-17
6698.0  1.11126486427e-17
6698.5  1.11132471544e-17
6699.0  1.11924922431e-17
6699.5  1.13139501807e-17
6700.0  1.14205618234e-17
6700.5  1.14653527454e-17
6701.0  1.1464041917e-17
6701.5  1.10710359785e-17
6702.0  1.03007708721e-17
6702.5  1.04106203954e-17
6703.0  1.04696065791e-17
6703.5  1.03861693511e-17
6704.0  1.04424750013e-17
6704.5  1.05898152616e-17
6705.0  1.0698219121e-17
6705.5  1.07714759875e-17
6706.0  1.11567884523e-17
6706.5  1.11141277666e-17
6707.0  1.08427680276e-17
6707.5  1.0680542871e-17
6708.0  1.05440721367e-17
6708.5  9.72100876465e-18
6709.0  9.59167460352e-18
6709.5  9.62298769353e-18
6710.0  9.75364000561e-18
6710.5  9.89084689416e-18
6711.0  1.07651448155e-17
6711.5  1.10234981298e-17
6712.0  1.13453553269e-17
6712.5  1.12757621111e-17
6713.0  1.11840992341e-17
6713.5  1.02863211883e-17
6714.0  9.96640789762e-18
6714.5  9.72554056839e-18
6715.0  9.67187124232e-18
6715.5  9.58293795937e-18
6716.0  9.78327107891e-18
6716.5  9.87117590629e-18
6717.0  9.64079768102e-18
6717.5  9.83556163122e-18
6718.0  1.02479191132e-17
6718.5  1.05684330126e-17
6719.0  1.07519137612e-17
6719.5  1.0462701626e-17
6720.0  1.03574233368e-17
6720.5  1.0108290483e-17
6721.0  1.0218268715e-17
6721.5  1.02977381494e-17
6722.0  1.06207705731e-17
6722.5  1.07205098001e-17
6723.0  1.09552849073e-17
6723.5  1.07150995725e-17
6724.0  1.04967711022e-17
6724.5  1.09124928727e-17
6725.0  1.10568111647e-17
6725.5  1.14155062793e-17
6726.0  1.10677643745e-17
6726.5  1.06724964443e-17
6727.0  1.05470616862e-17
6727.5  1.05882666633e-17
6728.0  1.13012043183e-17
6728.5  1.13087494457e-17
6729.0  1.1320023273e-17
6729.5  1.07694922981e-17
6730.0  1.05477397342e-17
6730.5  1.02270957368e-17
6731.0  1.01952538335e-17
6731.5  1.01384905561e-17
6732.0  9.62274426853e-18
6732.5  9.36830239339e-18
6733.0  9.7938744366e-18
6733.5  9.83705226472e-18
6734.0  9.92415654334e-18
6734.5  9.87827856196e-18
6735.0  9.84896866178e-18
6735.5  1.0160462253e-17
6736.0  1.03130729106e-17
6736.5  1.07162818661e-17
6737.0  1.05109990664e-17
6737.5  1.03476709898e-17
6738.0  1.00911778319e-17
6738.5  9.98597899676e-18
6739.0  9.6943547025e-18
6739.5  9.76398301126e-18
6740.0  9.83342510809e-18
6740.5  9.424088291e-18
6741.0  9.307535997e-18
6741.5  9.15264608766e-18
6742.0  9.21425480876e-18
6742.5  9.29167186434e-18
6743.0  9.68345706982e-18
6743.5  9.82036943811e-18
6744.0  9.98242592135e-18
6744.5  9.84474238953e-18
6745.0  9.62743936639e-18
6745.5  9.69884835477e-18
6746.0  9.73531404315e-18
6746.5  1.0146340936e-17
6747.0  9.90739021403e-18
6747.5  9.42387353843e-18
6748.0  9.61581873572e-18
6748.5  9.72123262555e-18
6749.0  1.00214021866e-17
6749.5  1.02972512484e-17
6750.0  1.0998173825e-17
6750.5  1.07877196681e-17
6751.0  1.06397192465e-17
6751.5  1.00613966794e-17
6752.0  9.87255953138e-18
6752.5  9.41793953068e-18
6753.0  9.2746226417e-18
6753.5  9.14766586329e-18
6754.0  9.1894502732e-18
6754.5  9.2980419073e-18
6755.0  9.83463662514e-18
6755.5  1.00035423271e-17
6756.0  1.01917110975e-17
6756.5  1.03464988551e-17
6757.0  1.03305617579e-17
6757.5  9.82401301255e-18
6758.0  9.8240908892e-18
6758.5  9.82449710868e-18
6759.0  1.0449477151e-17
6759.5  1.0820205547e-17
6760.0  1.38511066093e-17
6760.5  1.4933164391e-17
6761.0  1.68716035946e-17
6761.5  1.88776108443e-17
6762.0  1.98540261556e-17
6762.5  2.11718777713e-17
6763.0  2.13952591868e-17
6763.5  2.18745881397e-17
6764.0  2.22082796519e-17
6764.5  2.24168763531e-17
6765.0  2.28357713829e-17
6765.5  2.2840476018e-17
6766.0  2.27574877791e-17
6766.5  2.27729415182e-17
6767.0  2.27850503354e-17
6767.5  2.20833214581e-17
6768.0  2.12574337114e-17
6768.5  1.80846781541e-17
6769.0  1.54905744538e-17
6769.5  1.28898418739e-17
6770.0  1.10433269395e-17
6770.5  1.06035855831e-17
6771.0  1.04948096374e-17
6771.5  1.04636471086e-17
6772.0  1.04243161372e-17
6772.5  1.01271141086e-17
6773.0  1.00490378905e-17
6773.5  1.02943313659e-17
6774.0  1.07157170567e-17
6774.5  1.13935123775e-17
6775.0  1.34324331231e-17
6775.5  1.43495919306e-17
6776.0  1.71923880558e-17
6776.5  1.76355704479e-17
6777.0  1.85551744166e-17
6777.5  1.88216053169e-17
6778.0  1.89718142014e-17
6778.5  1.87731160655e-17
6779.0  1.85736130877e-17
6779.5  1.80534970509e-17
6780.0  1.86127711976e-17
6780.5  1.90160457695e-17
6781.0  1.99403541784e-17
6781.5  1.98769971754e-17
6782.0  1.92260260107e-17
6782.5  1.77857576466e-17
6783.0  1.64701767646e-17
6783.5  1.39180933213e-17
6784.0  1.29502348574e-17
6784.5  1.03002808769e-17
6785.0  9.88288328392e-18
6785.5  9.40105886332e-18
6786.0  9.19076470706e-18
6786.5  9.09274368997e-18
6787.0  8.71751874531e-18
6787.5  8.61126974604e-18
6788.0  8.45562381012e-18
6788.5  8.62456848823e-18
6789.0  8.70038658157e-18
6789.5  8.99188229543e-18
6790.0  9.17323591512e-18
6790.5  9.51474247083e-18
6791.0  9.44897851213e-18
6791.5  9.41511917144e-18
6792.0  9.10869294166e-18
6792.5  8.80543129915e-18
6793.0  8.07641612075e-18
6793.5  8.08655914684e-18
6794.0  8.09320266439e-18
6794.5  8.42327346699e-18
6795.0  8.39022724155e-18
6795.5  8.1772921189e-18
6796.0  8.41501404162e-18
6796.5  8.61505092859e-18
6797.0  9.80222078248e-18
6797.5  1.0001353592e-17
6798.0  1.00045972724e-17
6798.5  9.59689891751e-18
6799.0  9.16223782105e-18
6799.5  8.71333720457e-18
6800.0  8.60184267282e-18
6800.5  8.62243071733e-18
6801.0  8.76439987932e-18
6801.5  8.95666506269e-18
6802.0  8.92720716899e-18
6802.5  8.88422280477e-18
6803.0  8.29517410535e-18
6803.5  8.35389970674e-18
6804.0  8.45599309171e-18
6804.5  8.99621249266e-18
6805.0  9.25111847549e-18
6805.5  9.55880330861e-18
6806.0  9.51780285258e-18
6806.5  9.4204013807e-18
6807.0  9.73546760744e-18
6807.5  9.92848080408e-18
6808.0  1.01277178032e-17
6808.5  1.00957125452e-17
6809.0  9.95559493366e-18
6809.5  9.53658295741e-18
6810.0  9.20788896126e-18
6810.5  8.88922607665e-18
6811.0  8.77587620771e-18
6811.5  8.48485664268e-18
6812.0  8.58054502685e-18
6812.5  8.67587327071e-18
6813.0  9.30027600133e-18
6813.5  9.473099948e-18
6814.0  9.6831828343e-18
6814.5  9.2144751514e-18
6815.0  8.62115166277e-18
6815.5  8.61186462977e-18
6816.0  8.62307552442e-18
6816.5  8.8213954759e-18
6817.0  8.93243988174e-18
6817.5  9.1127243005e-18
6818.0  8.889130701e-18
6818.5  8.78862513439e-18
6819.0  8.53892833188e-18
6819.5  8.56795796685e-18
6820.0  8.629674914e-18
6820.5  8.72663029528e-18
6821.0  8.78214504604e-18
6821.5  8.38149875991e-18
6822.0  8.58798160538e-18
6822.5  9.2326690618e-18
6823.0  9.01834418201e-18
6823.5  8.85984929071e-18
6824.0  8.599678914e-18
6824.5  8.54986556069e-18
6825.0  8.48324923568e-18
6825.5  9.33088216679e-18
6826.0  1.01291229222e-17
6826.5  9.4843142194e-18
6827.0  9.27741061457e-18
6827.5  8.83526627549e-18
6828.0  8.83659293147e-18
6828.5  8.83828143631e-18
6829.0  8.63460474578e-18
6829.5  8.46287358752e-18
6830.0  7.21994293671e-18
6830.5  7.38499853338e-18
6831.0  7.63848961289e-18
6831.5  7.44559420425e-18
6832.0  7.3761492422e-18
6832.5  7.86139981313e-18
6833.0  7.76147346117e-18
6833.5  7.56266044753e-18
6834.0  7.62404670217e-18
6834.5  7.65738654304e-18
6835.0  7.69213961333e-18
6835.5  7.93460716813e-18
6836.0  8.57469851863e-18
6836.5  8.40327479852e-18
6837.0  8.28253880575e-18
6837.5  8.23261921574e-18
6838.0  8.13868901814e-18
6838.5  7.8125991521e-18
6839.0  8.05097823847e-18
6839.5  8.26563181697e-18
6840.0  8.30169241702e-18
6840.5  8.29315816699e-18
6841.0  8.20731447928e-18
6841.5  8.35464337686e-18
6842.0  8.52384091817e-18
6842.5  8.74263698617e-18
6843.0  8.73748835809e-18
6843.5  8.06858395901e-18
6844.0  8.12912921102e-18
6844.5  8.21813959792e-18
6845.0  8.50279327541e-18
6845.5  8.62648516713e-18
6846.0  8.9903139887e-18
6846.5  9.02991626261e-18
6847.0  9.10519423222e-18
6847.5  9.46851121963e-18
6848.0  9.65867093032e-18
6848.5  9.36499889306e-18
6849.0  9.19225717427e-18
6849.5  8.77641014115e-18
6850.0  8.36847482365e-18
6850.5  8.09187126332e-18
6851.0  9.19787352942e-18
6851.5  9.40168245067e-18
6852.0  9.72538748567e-18
6852.5  9.88315044573e-18
6853.0  1.00206837245e-17
6853.5  9.45838437662e-18
6854.0  9.26001383813e-18
6854.5  8.74785839913e-18
6855.0  8.56347194917e-18
6855.5  8.35821361641e-18
6856.0  8.53267497607e-18
6856.5  8.63697916717e-18
6857.0  9.14731333727e-18
6857.5  9.34116278353e-18
6858.0  9.61731876152e-18
6858.5  9.26136777893e-18
6859.0  9.13775865047e-18
6859.5  9.41053913619e-18
6860.0  9.58693750186e-18
6860.5  9.91253017741e-18
6861.0  9.22230078435e-18
6861.5  8.87278658446e-18
6862.0  9.11079921662e-18
6862.5  9.14506220782e-18
6863.0  9.21309159011e-18
6863.5  8.92475009044e-18
6864.0  8.73447330456e-18
6864.5  7.7453752755e-18
6865.0  7.42138422963e-18
6865.5  6.63163315206e-18
6866.0  6.68818169226e-18
6866.5  6.73648654843e-18
6867.0  6.25621764483e-18
6867.5  6.131103306e-18
6868.0  5.91476583085e-18
6868.5  6.00776883081e-18
6869.0  6.10907524537e-18
6869.5  6.82129390521e-18
6870.0  7.03622995639e-18
6870.5  7.26263410031e-18
6871.0  7.33394919095e-18
6871.5  7.4333530997e-18
6872.0  7.42052773977e-18
6872.5  7.40788567849e-18
6873.0  7.21291369307e-18
6873.5  7.05304679209e-18
6874.0  6.76121543525e-18
6874.5  7.22792586083e-18
6875.0  7.46114248958e-18
6875.5  7.70086782106e-18
6876.0  7.85487619679e-18
6876.5  8.21388556179e-18
6877.0  8.22971964932e-18
6877.5  8.24040212737e-18
6878.0  8.34912116746e-18
6878.5  8.40311500483e-18
6879.0  8.54879869798e-18
6879.5  8.72710086889e-18
6880.0  8.87726515382e-18
6880.5  8.87349737324e-18
6881.0  8.83391712467e-18
6881.5  8.63845914525e-18
6882.0  8.68378093547e-18
6882.5  8.73263193007e-18
6883.0  9.00417531259e-18
6883.5  9.00132981243e-18
6884.0  8.37602699827e-18
6884.5  8.52205392061e-18
6885.0  8.72470321548e-18
6885.5  8.76867417531e-18
6886.0  8.80276243727e-18
6886.5  9.18731760993e-18
6887.0  9.18754338661e-18
6887.5  9.1873587647e-18
6888.0  9.06384246105e-18
6888.5  9.00291156859e-18
6889.0  8.15634627291e-18
6889.5  8.03718279748e-18
6890.0  7.78897454036e-18
6890.5  7.84180260541e-18
6891.0  7.8763467127e-18
6891.5  8.2153620183e-18
6892.0  8.29950539687e-18
6892.5  8.47839423206e-18
6893.0  8.6335036168e-18
6893.5  8.76402712244e-18
6894.0  8.7851224622e-18
6894.5  8.7533402868e-18
6895.0  8.57662641028e-18
6895.5  8.35798779498e-18
6896.0  8.12148585063e-18
6896.5  8.18337477186e-18
6897.0  8.22591627585e-18
6897.5  8.44738852374e-18
6898.0  8.62664533206e-18
6898.5  8.87648213077e-18
6899.0  8.43821804239e-18
6899.5  8.28718874125e-18
6900.0  8.53205983375e-18
6900.5  8.50341044264e-18
6901.0  8.45078030719e-18
6901.5  7.86881206685e-18
6902.0  7.57842666825e-18
6902.5  7.78987731009e-18
6903.0  7.89564281111e-18
6903.5  8.14097104185e-18
6904.0  8.44681059485e-18
6904.5  8.64775402973e-18
6905.0  8.76530926203e-18
6905.5  8.89689325292e-18
6906.0  9.30356710937e-18
6906.5  9.26837405937e-18
6907.0  9.23861584042e-18
6907.5  9.73838350493e-18
6908.0  9.76037601884e-18
6908.5  9.43257309052e-18
6909.0  9.18671740938e-18
6909.5  8.91740297929e-18
6910.0  8.91182460957e-18
6910.5  8.90747133848e-18
6911.0  8.87711022644e-18
6911.5  9.03221243407e-18
6912.0  9.25142897107e-18
6912.5  9.64919574944e-18
6913.0  9.80514503193e-18
6913.5  9.93926189559e-18
6914.0  9.83145308634e-18
6914.5  9.63078235002e-18
6915.0  9.54077836164e-18
6915.5  9.49538489648e-18
6916.0  9.13734946303e-18
6916.5  9.00528809841e-18
6917.0  8.69887343448e-18
6917.5  9.12914720458e-18
6918.0  9.41739694926e-18
6918.5  9.61627602286e-18
6919.0  9.58676082096e-18
6919.5  9.41506941709e-18
6920.0  9.19277453094e-18
6920.5  8.99985815958e-18
6921.0  9.35689680783e-18
6921.5  9.46705015493e-18
6922.0  9.70721099215e-18
6922.5  9.51737840915e-18
6923.0  9.3045440292e-18
6923.5  9.07148759152e-18
6924.0  8.95692636014e-18
6924.5  8.4813060413e-18
6925.0  8.62715110666e-18
6925.5  8.83895007824e-18
6926.0  8.69085095192e-18
6926.5  8.64919147149e-18
6927.0  9.14111389892e-18
6927.5  8.88666329209e-18
6928.0  8.4010433828e-18
6928.5  8.78077976996e-18
6929.0  8.97986404078e-18
6929.5  9.47569620585e-18
6930.0  9.68758891011e-18
6930.5  1.01916888761e-17
6931.0  1.00569958409e-17
6931.5  9.96363129635e-18
6932.0  9.72267447709e-18
6932.5  9.5115480777e-18
6933.0  8.83940621099e-18
6933.5  8.8780928093e-18
6934.0  8.91250449918e-18
6934.5  9.02554963033e-18
6935.0  9.10630239928e-18
6935.5  9.44395552929e-18
6936.0  9.50797994735e-18
6936.5  9.58238254166e-18
6937.0  9.78735947251e-18
6937.5  9.83859640864e-18
6938.0  9.76718496837e-18
6938.5  9.82271110044e-18
6939.0  9.90758030853e-18
6939.5  1.00732688392e-17
6940.0  1.01377962998e-17
6940.5  1.00805030812e-17
6941.0  9.81694412425e-18
6941.5  9.29510731319e-18
6942.0  9.52530388923e-18
6942.5  9.65001885697e-18
6943.0  1.02266106453e-17
6943.5  1.01833344843e-17
6944.0  1.00025841703e-17
6944.5  9.62308328713e-18
6945.0  9.34931946882e-18
6945.5  1.0101954354e-17
6946.0  1.00566173467e-17
6946.5  9.54021284325e-18
6947.0  9.72184637169e-18
6947.5  9.89137551004e-18
6948.0  9.45638137939e-18
6948.5  9.45542629238e-18
6949.0  1.00110960118e-17
6949.5  9.98006301941e-18
6950.0  9.94312148806e-18
6950.5  9.00200429039e-18
6951.0  8.6549955772e-18
6951.5  7.98608997838e-18
6952.0  8.01349620425e-18
6952.5  8.05809833774e-18
6953.0  8.14238217455e-18
6953.5  8.18700794635e-18
6954.0  9.06174961838e-18
6954.5  8.95651145433e-18
6955.0  8.73740185142e-18
6955.5  8.80627639377e-18
6956.0  8.84545081336e-18
6956.5  8.97227132504e-18
6957.0  9.12011447288e-18
6957.5  9.52838485972e-18
6958.0  9.68158425897e-18
6958.5  9.79754987552e-18
6959.0  1.00285614594e-17
6959.5  1.00679381324e-17
6960.0  1.01037074988e-17
6960.5  1.02357973763e-17
6961.0  1.03661458127e-17
6961.5  1.03173063022e-17
6962.0  1.02808569002e-17
6962.5  1.01054653616e-17
6963.0  9.84192530186e-18
6963.5  9.50429053371e-18
6964.0  9.71741093317e-18
6964.5  9.792301907e-18
6965.0  9.84032693927e-18
6965.5  9.79163792651e-18
6966.0  9.70899810045e-18
6966.5  9.23234960415e-18
6967.0  9.01360649739e-18
6967.5  8.984659295e-18
6968.0  9.03461743499e-18
6968.5  9.14510498183e-18
6969.0  9.36523481973e-18
6969.5  9.50172974562e-18
6970.0  9.66856466142e-18
6970.5  9.7437252769e-18
6971.0  9.93522493258e-18
6971.5  1.01578416041e-17
6972.0  1.03381939713e-17
6972.5  9.92362363619e-18
6973.0  9.67180634768e-18
6973.5  8.78890048854e-18
6974.0  9.14503939215e-18
6974.5  9.51908093366e-18
6975.0  9.82704313665e-18
6975.5  9.8195418258e-18
6976.0  9.12011360999e-18
6976.5  9.11664139187e-18
6977.0  9.11072020258e-18
6977.5  9.32797794967e-18
6978.0  9.38417421657e-18
6978.5  8.85675442242e-18
6979.0  9.08309559319e-18
6979.5  9.4897400532e-18
6980.0  1.01045368013e-17
6980.5  1.04126261111e-17
6981.0  1.04615365393e-17
6981.5  1.01645267493e-17
6982.0  9.43046110672e-18
6982.5  9.303796462e-18
6983.0  9.22091297172e-18
6983.5  9.32233619676e-18
6984.0  9.46676293702e-18
6984.5  9.92642768659e-18
6985.0  1.00040338375e-17
6985.5  1.00716947436e-17
6986.0  1.02687499051e-17
6986.5  1.02515400003e-17
6987.0  9.96034504776e-18
6987.5  9.90731062365e-18
6988.0  9.84689771267e-18
6988.5  9.98798667502e-18
6989.0  1.00299125039e-17
6989.5  1.0038551499e-17
6990.0  9.87423944155e-18
6990.5  9.62987960294e-18
6991.0  9.79512726182e-18
6991.5  9.87001753938e-18
6992.0  1.01720127224e-17
6992.5  1.02664359013e-17
6993.0  1.04508139217e-17
6993.5  9.98854775372e-18
6994.0  9.73794526112e-18
6994.5  9.7792376932e-18
6995.0  9.80562916302e-18
6995.5  9.87078464412e-18
6996.0  9.95494870071e-18
6996.5  1.00155482893e-17
6997.0  1.0504897867e-17
6997.5  1.0752109187e-17
6998.0  1.14865674698e-17
6998.5  1.13925671526e-17
6999.0  1.1304051863e-17
6999.5  1.07234658288e-17
7000.0  1.04299953226e-17
7000.5  9.35412089429e-18
7001.0  9.18331017904e-18
7001.5  8.9733274959e-18
7002.0  9.09512264606e-18
7002.5  9.18824331354e-18
7003.0  9.90594799291e-18
7003.5  1.00486995692e-17
7004.0  1.02798499581e-17
7004.5  1.01909653828e-17
7005.0  1.01500889362e-17
7005.5  9.80564793329e-18
7006.0  9.58069732448e-18
7006.5  9.09194696163e-18
7007.0  8.93056367314e-18
7007.5  8.83419725663e-18
7008.0  9.54177347628e-18
7008.5  9.67401431742e-18
7009.0  9.93094245159e-18
7009.5  1.03238033833e-17
7010.0  1.06335205683e-17
7010.5  1.01676172303e-17
7011.0  1.00965568244e-17
7011.5  1.00885244034e-17
7012.0  1.02170739915e-17
7012.5  1.03497582152e-17
7013.0  1.04809632101e-17
7013.5  1.05471662076e-17
7014.0  1.08075770903e-17
7014.5  1.0924208934e-17
7015.0  1.1081692449e-17
7015.5  1.07017641141e-17
7016.0  1.0550196252e-17
7016.5  1.02221378635e-17
7017.0  1.00494724897e-17
7017.5  9.7386324228e-18
7018.0  9.9935026399e-18
7018.5  1.01207776719e-17
7019.0  9.91480238538e-18
7019.5  9.92129566214e-18
7020.0  9.94444919051e-18
7020.5  9.64358299733e-18
7021.0  9.44524203571e-18
7021.5  9.21906831521e-18
7022.0  9.26881717975e-18
7022.5  9.51143549062e-18
7023.0  1.00556803399e-17
7023.5  1.05309402021e-17
7024.0  1.05981890483e-17
7024.5  1.05556353932e-17
7025.0  1.02458155161e-17
7025.5  9.96876949862e-18
7026.0  9.65163701315e-18
7026.5  9.48687225725e-18
7027.0  9.38560596441e-18
7027.5  8.8044121797e-18
7028.0  9.08715185161e-18
7028.5  9.51113776203e-18
7029.0  9.85087037162e-18
7029.5  9.99502767864e-18
7030.0  1.01391236218e-17
7030.5  1.00453336412e-17
7031.0  9.85204622869e-18
7031.5  9.92324813203e-18
7032.0  9.96466670863e-18
7032.5  9.94219601758e-18
7033.0  9.97870450835e-18
7033.5  1.00771520865e-17
7034.0  1.00348182791e-17
7034.5  1.00044187842e-17
7035.0  9.94668799456e-18
7035.5  9.91170585596e-18
7036.0  9.78939064652e-18
7036.5  9.74073836274e-18
7037.0  9.69337237193e-18
7037.5  9.66555725629e-18
7038.0  9.6935647099e-18
7038.5  9.91273462427e-18
7039.0  9.88548355751e-18
7039.5  9.84965812837e-18
7040.0  1.02115087677e-17
7040.5  1.03208445746e-17
7041.0  1.0113903535e-17
7041.5  9.97070846017e-18
7042.0  9.72585567912e-18
7042.5  9.41922199577e-18
7043.0  9.27678712737e-18
7043.5  9.4813036113e-18
7044.0  9.57927768633e-18
7044.5  9.79906533015e-18
7045.0  1.00427787998e-17
7045.5  1.01966717404e-17
7046.0  1.01789866251e-17
7046.5  1.01322195558e-17
7047.0  9.98296299752e-18
7047.5  9.73903891117e-18
7048.0  9.5353749085e-18
7048.5  9.71560193271e-18
7049.0  9.74889547102e-18
7049.5  9.76489372296e-18
7050.0  9.72500547151e-18
7050.5  9.68116288067e-18
7051.0  9.13318511593e-18
7051.5  8.9929594362e-18
7052.0  9.07069322231e-18
7052.5  9.05119146503e-18
7053.0  9.02351280555e-18
7053.5  9.12144168738e-18
7054.0  9.17010115366e-18
7054.5  9.55004536798e-18
7055.0  9.60675409347e-18
7055.5  9.71878172383e-18
7056.0  9.46412515538e-18
7056.5  9.32616873968e-18
7057.0  1.00714103543e-17
7057.5  1.01691676332e-17
7058.0  1.03548825671e-17
7058.5  1.03494982603e-17
7059.0  1.03446634426e-17
7059.5  9.83626815834e-18
7060.0  9.775438744e-18
7060.5  9.78492297455e-18
7061.0  9.82187810351e-18
7061.5  9.85667974594e-18
7062.0  9.67980206247e-18
7062.5  9.68932990799e-18
7063.0  1.00084724456e-17
7063.5  1.00724894816e-17
7064.0  1.01532830695e-17
7064.5  1.0012209159e-17
7065.0  9.97317315038e-18
7065.5  1.0099624618e-17
7066.0  1.01761634829e-17
7066.5  1.03056012741e-17
7067.0  1.07618683521e-17
7067.5  1.09685042486e-17
7068.0  1.05925164561e-17
7068.5  1.04675340467e-17
7069.0  1.01927299292e-17
7069.5  1.0487713122e-17
7070.0  1.06693880518e-17
7070.5  1.09367920623e-17
7071.0  1.08135637879e-17
7071.5  1.03582272288e-17
7072.0  1.0514650811e-17
7072.5  1.06431265524e-17
7073.0  1.06276508342e-17
7073.5  1.06309416895e-17
7074.0  1.06677749866e-17
7074.5  1.0567513232e-17
7075.0  1.04588634437e-17
7075.5  1.04029461062e-17
7076.0  1.03247602986e-17
7076.5  9.7629155419e-18
7077.0  1.01370826467e-17
7077.5  1.06765289766e-17
7078.0  1.11001707631e-17
7078.5  1.12664075964e-17
7079.0  1.13391659617e-17
7079.5  1.12425126396e-17
7080.0  1.1056460368e-17
7080.5  1.10700325286e-17
7081.0  1.10770730788e-17
7081.5  1.04831151798e-17
7082.0  1.04765537497e-17
7082.5  1.05244464506e-17
7083.0  1.09540036102e-17
7083.5  1.12633068019e-17
7084.0  1.15001042571e-17
7084.5  1.13250590077e-17
7085.0  1.05184938897e-17
7085.5  1.05047014746e-17
7086.0  1.04916266117e-17
7086.5  1.1103468643e-17
7087.0  1.12863469783e-17
7087.5  1.16158183468e-17
7088.0  1.13473191143e-17
7088.5  1.10087341968e-17
7089.0  1.12457353119e-17
7089.5  1.1346394402e-17
7090.0  1.16801269338e-17
7090.5  1.15841287732e-17
7091.0  1.14220636967e-17
7091.5  1.14995377674e-17
7092.0  1.15359887517e-17
7092.5  1.1954368161e-17
7093.0  1.21077885779e-17
7093.5  1.24527273145e-17
7094.0  1.28029046046e-17
7094.5  1.30243161894e-17
7095.0  1.23382753259e-17
7095.5  1.22806651563e-17
7096.0  1.2277154044e-17
7096.5  1.24720900334e-17
7097.0  1.26361487578e-17
7097.5  1.24235916141e-17
7098.0  1.23588928596e-17
7098.5  1.22118599211e-17
7099.0  1.24649627955e-17
7099.5  1.27464940122e-17
7100.0  1.29074583835e-17
7100.5  1.29308176163e-17
7101.0  1.27211274493e-17
7101.5  1.23647816413e-17
7102.0  1.18372477945e-17
7102.5  1.20317640318e-17
7103.0  1.21144387748e-17
7103.5  1.22959394494e-17
7104.0  1.24513332197e-17
7104.5  1.2761976145e-17
7105.0  1.28639607443e-17
7105.5  1.29204723108e-17
7106.0  1.34014689015e-17
7106.5  1.33001760629e-17
7107.0  1.295051429e-17
7107.5  1.26510304603e-17
7108.0  1.24277294934e-17
7108.5  1.23145770366e-17
7109.0  1.24303698687e-17
7109.5  1.29791218064e-17
7110.0  1.28177977205e-17
7110.5  1.26581832228e-17
7111.0  1.25413886961e-17
7111.5  1.25859839481e-17
7112.0  1.31020799236e-17
7112.5  1.34063976959e-17
7113.0  1.3806068623e-17
7113.5  1.37162186853e-17
7114.0  1.36999493931e-17
7114.5  1.39855614624e-17
7115.0  1.38039510391e-17
7115.5  1.34849131086e-17
7116.0  1.4027156636e-17
7116.5  1.42911382962e-17
7117.0  1.40389958615e-17
7117.5  1.40576928989e-17
7118.0  1.41169577117e-17
7118.5  1.41293001485e-17
7119.0  1.41368008388e-17
7119.5  1.3885981922e-17
7120.0  1.3765231063e-17
7120.5  1.34299796456e-17
7121.0  1.34061669783e-17
7121.5  1.33848299162e-17
7122.0  1.32674986858e-17
7122.5  1.3342864117e-17
7123.0  1.39028819809e-17
7123.5  1.40978234359e-17
7124.0  1.43270103824e-17
7124.5  1.45513341049e-17
7125.0  1.45974938784e-17
7125.5  1.43732034728e-17
7126.0  1.44687540763e-17
7126.5  1.46201376955e-17
7127.0  1.41140594145e-17
7127.5  1.38947204774e-17
7128.0  1.39114333671e-17
7128.5  1.41136810618e-17
7129.0  1.45497750091e-17
7129.5  1.48730328163e-17
7130.0  1.50632075646e-17
7130.5  1.44737153559e-17
7131.0  1.44964200846e-17
7131.5  1.46900865758e-17
7132.0  1.45181348822e-17
7132.5  1.43807976406e-17
7133.0  1.44272759967e-17
7133.5  1.44942223443e-17
7134.0  1.47825969077e-17
7134.5  1.48651051961e-17
7135.0  1.49525043946e-17
7135.5  1.47360919672e-17
7136.0  1.46988508918e-17
7136.5  1.48720322298e-17
7137.0  1.48348138963e-17
7137.5  1.4783679195e-17
7138.0  1.53057086918e-17
7138.5  1.54731599121e-17
7139.0  1.46502523111e-17
7139.5  1.446520791e-17
7140.0  1.41148808729e-17
7140.5  1.38274828559e-17
7141.0  1.36734974433e-17
7141.5  1.41717051112e-17
7142.0  1.42720268002e-17
7142.5  1.44936069787e-17
7143.0  1.45786891515e-17
7143.5  1.46388680686e-17
7144.0  1.4861371022e-17
7144.5  1.49100366595e-17
7145.0  1.50041701558e-17
7145.5  1.48915498046e-17
7146.0  1.47834821745e-17
7146.5  1.50852312427e-17
7147.0  1.51264474031e-17
7147.5  1.49727916014e-17
7148.0  1.47461563793e-17
7148.5  1.44576109582e-17
7149.0  1.43918565031e-17
7149.5  1.44274145365e-17
7150.0  1.53937948011e-17
7150.5  1.56916633488e-17
7151.0  1.62066123422e-17
7151.5  1.62897042483e-17
7152.0  1.63275828902e-17
7152.5  1.58374806805e-17
7153.0  1.57644909185e-17
7153.5  1.56112888291e-17
7154.0  1.53870907543e-17
7154.5  1.52399027844e-17
7155.0  1.58176463219e-17
7155.5  1.58280017466e-17
7156.0  1.56840066668e-17
7156.5  1.57086109376e-17
7157.0  1.57297857091e-17
7157.5  1.54885403328e-17
7158.0  1.54232444335e-17
7158.5  1.53197646817e-17
7159.0  1.53673843621e-17
7159.5  1.54233719922e-17
7160.0  1.58011212837e-17
7160.5  1.59230210818e-17
7161.0  1.60530555355e-17
7161.5  1.60239183755e-17
7162.0  1.5979798387e-17
7162.5  1.58712732398e-17
7163.0  1.58279398162e-17
7163.5  1.63679474529e-17
7164.0  1.62943572373e-17
7164.5  1.61391639208e-17
7165.0  1.62450774496e-17
7165.5  1.63071731374e-17
7166.0  1.64857280871e-17
7166.5  1.651426065e-17
7167.0  1.65685820482e-17
7167.5  1.63553528357e-17
7168.0  1.61841510561e-17
7168.5  1.58841386467e-17
7169.0  1.57437211501e-17
7169.5  1.53049772585e-17
7170.0  1.56049042881e-17
7170.5  1.5926101542e-17
7171.0  1.60083056146e-17
7171.5  1.59582544157e-17
7172.0  1.53329436009e-17
7172.5  1.50065706643e-17
7173.0  1.453904077e-17
7173.5  1.46720957623e-17
7174.0  1.47353567377e-17
7174.5  1.51423500109e-17
7175.0  1.51851767437e-17
7175.5  1.52701021688e-17
7176.0  1.52758899672e-17
7176.5  1.52785449897e-17
7177.0  1.59913023131e-17
7177.5  1.59887078346e-17
7178.0  1.58946748797e-17
7178.5  1.56448284443e-17
7179.0  1.5460112399e-17
7179.5  1.58497535319e-17
7180.0  1.58348799433e-17
7180.5  1.55631489474e-17
7181.0  1.51386431762e-17
7181.5  1.47187961481e-17
7182.0  1.50239997239e-17
7182.5  1.51821218213e-17
7183.0  1.58201821424e-17
7183.5  1.60208096684e-17
7184.0  1.62868274216e-17
7184.5  1.61757420292e-17
7185.0  1.61522372439e-17
7185.5  1.64671036583e-17
7186.0  1.64202805134e-17
7186.5  1.63366046559e-17
7187.0  1.64778839041e-17
7187.5  1.65483252254e-17
7188.0  1.672874817e-17
7188.5  1.69165485302e-17
7189.0  1.73774969254e-17
7189.5  1.7416176097e-17
7190.0  1.74425416219e-17
7190.5  1.69941824639e-17
7191.0  1.66602161441e-17
7191.5  1.55986292247e-17
7192.0  1.5488879219e-17
7192.5  1.53880030788e-17
7193.0  1.55487313239e-17
7193.5  1.56371306021e-17
7194.0  1.59811260484e-17
7194.5  1.59108306884e-17
7195.0  1.58243106133e-17
7195.5  1.59103217074e-17
7196.0  1.59533951067e-17
7196.5  1.61723925917e-17
7197.0  1.63588786031e-17
7197.5  1.66694941332e-17
7198.0  1.63043075132e-17
7198.5  1.61357347437e-17
7199.0  1.58614066057e-17
7199.5  1.58805345627e-17
7200.0  1.59290583852e-17
7200.5  1.59605172227e-17
7201.0  1.59805661188e-17
7201.5  1.55324505497e-17
7202.0  1.54370564198e-17
7202.5  1.52468475106e-17
7203.0  1.52215848953e-17
7203.5  1.51999002988e-17
7204.0  1.58701840741e-17
7204.5  1.607660438e-17
7205.0  1.65380597674e-17
7205.5  1.66840389422e-17
7206.0  1.68521777197e-17
7206.5  1.68991096128e-17
7207.0  1.69253709895e-17
7207.5  1.7064000537e-17
7208.0  1.66709148214e-17
7208.5  1.60596518537e-17
7209.0  1.64763002731e-17
7209.5  1.66581325566e-17
7210.0  1.70335778307e-17
7210.5  1.70971486826e-17
7211.0  1.7233386081e-17
7211.5  1.73958018112e-17
7212.0  1.74924767473e-17
7212.5  1.7710026098e-17
7213.0  1.7495468175e-17
7213.5  1.6786586115e-17
7214.0  1.69793942006e-17
7214.5  1.71349685344e-17
7215.0  1.74170095545e-17
7215.5  1.7469000401e-17
7216.0  1.7502748979e-17
7216.5  1.70614670254e-17
7217.0  1.658313896e-17
7217.5  1.65260450421e-17
7218.0  1.65649480082e-17
7218.5  1.7067763023e-17
7219.0  1.70768371569e-17
7219.5  1.70901636827e-17
7220.0  1.6700233541e-17
7220.5  1.65444373834e-17
7221.0  1.65340021453e-17
7221.5  1.6632836957e-17
7222.0  1.68314360094e-17
7222.5  1.71549498125e-17
7223.0  1.73357837044e-17
7223.5  1.68283631923e-17
7224.0  1.68480975939e-17
7224.5  1.69815841858e-17
7225.0  1.66504888565e-17
7225.5  1.63980637577e-17
7226.0  1.65066604006e-17
7226.5  1.64880784129e-17
7227.0  1.63394488189e-17
7227.5  1.61645727706e-17
7228.0  1.5985177048e-17
7228.5  1.53715678971e-17
7229.0  1.52078992357e-17
7229.5  1.51097346504e-17
7230.0  1.51894463376e-17
7230.5  1.52998024268e-17
7231.0  1.50909152226e-17
7231.5  1.50007817969e-17
7232.0  1.46880939817e-17
7232.5  1.48263450387e-17
7233.0  1.50883850094e-17
7233.5  1.48998113607e-17
7234.0  1.48000021844e-17
7234.5  1.5364134985e-17
7235.0  1.54565432798e-17
7235.5  1.56467509883e-17
7236.0  1.60423749855e-17
7236.5  1.63285507715e-17
7237.0  1.5237701681e-17
7237.5  1.51163382722e-17
7238.0  1.51789112982e-17
7238.5  1.51884366306e-17
7239.0  1.51977313989e-17
7239.5  1.41267380741e-17
7240.0  1.40230897533e-17
7240.5  1.50228556835e-17
7241.0  1.55597387646e-17
7241.5  1.62665962536e-17
7242.0  1.46589628383e-17
7242.5  1.41056126885e-17
7243.0  1.43181097614e-17
7243.5  1.45488464249e-17
7244.0  1.49640253154e-17
7244.5  1.39009183255e-17
7245.0  1.33673975271e-17
7245.5  1.26831473852e-17
7246.0  1.31716498869e-17
7246.5  1.44554912081e-17
7247.0  1.53044382258e-17
7247.5  1.58907293015e-17
7248.0  1.49045729567e-17
7248.5  1.48656397306e-17
7249.0  1.51346655301e-17
7249.5  1.50490486607e-17
7250.0  1.49690374796e-17
7250.5  1.53905824433e-17
7251.0  1.54761881361e-17
7251.5  1.54543006865e-17
7252.0  1.50211308017e-17
7252.5  1.44751710781e-17
7253.0  1.47142410492e-17
7253.5  1.48243550612e-17
7254.0  1.53148295485e-17
7254.5  1.52456734738e-17
7255.0  1.51269192912e-17
7255.5  1.50828706852e-17
7256.0  1.50616730069e-17
7256.5  1.5072778532e-17
7257.0  1.48122030582e-17
7257.5  1.41832430009e-17
7258.0  1.41884794835e-17
7258.5  1.41918988349e-17
7259.0  1.40713120027e-17
7259.5  1.39863256815e-17
7260.0  1.3724979467e-17
7260.5  1.3781999518e-17
7261.0  1.38332552034e-17
7261.5  1.43616970036e-17
7262.0  1.44856328028e-17
7262.5  1.46025309332e-17
7263.0  1.46123940869e-17
7263.5  1.46243984293e-17
7264.0  1.44423693154e-17
7264.5  1.43814107925e-17
7265.0  1.43348338334e-17
7265.5  1.42709311854e-17
7266.0  1.41652733302e-17
7266.5  1.42311925991e-17
7267.0  1.42614547181e-17
7267.5  1.4483346357e-17
7268.0  1.45671838586e-17
7268.5  1.47579306813e-17
7269.0  1.48544218006e-17
7269.5  1.49160945945e-17
7270.0  1.45301476395e-17
7270.5  1.47669046548e-17
7271.0  1.56925579405e-17
7271.5  2.01447001382e-17
7272.0  2.40167680192e-17
7272.5  1.99595656138e-17
7273.0  1.76796197968e-17
7273.5  9.13087792682e-18
7274.0  1.56245600466e-17
7274.5  2.32587270769e-17
7275.0  2.69828929653e-17
7275.5  2.75108596206e-17
7276.0  2.02570110647e-17
7276.5  1.84312969306e-17
7277.0  1.55070489549e-17
7277.5  1.40398300727e-17
7278.0  1.33875299921e-17
7278.5  1.20998019186e-17
7279.0  1.20032954722e-17
7279.5  1.17875412978e-17
7280.0  1.15586059496e-17
7280.5  1.14166102409e-17
7281.0  1.24911613028e-17
7281.5  1.29892505822e-17
7282.0  1.43393515657e-17
7282.5  1.40817781783e-17
7283.0  1.38639157647e-17
7283.5  1.34355276569e-17
7284.0  1.32986141672e-17
7284.5  1.2972539923e-17
7285.0  1.3050390994e-17
7285.5  1.31395120967e-17
7286.0  1.32621120585e-17
7286.5  1.33274685628e-17
7287.0  1.36576010998e-17
7287.5  1.32701849562e-17
7288.0  1.2666033352e-17
7288.5  1.27239736402e-17
7289.0  1.27459563047e-17
7289.5  1.23281720323e-17
7290.0  1.23367766048e-17
7290.5  1.23556428404e-17
7291.0  1.25020339222e-17
7291.5  1.25904958752e-17
7292.0  1.3502167729e-17
7292.5  1.34346672235e-17
7293.0  1.30064903329e-17
7293.5  1.31944180073e-17
7294.0  1.33497533445e-17
7294.5  1.3396248033e-17
7295.0  1.34645759401e-17
7295.5  1.37747483964e-17
7296.0  1.38378512937e-17
7296.5  1.39085801215e-17
7297.0  1.33468569182e-17
7297.5  1.30998161712e-17
7298.0  1.21833284563e-17
7298.5  1.23058367862e-17
7299.0  1.24930815617e-17
7299.5  1.32194115338e-17
7300.0  1.3516251866e-17
7300.5  1.27815790276e-17
7301.0  1.27451141372e-17
7301.5  1.26679836031e-17
7302.0  1.31752222217e-17
7302.5  1.3475815746e-17
7303.0  1.30762866616e-17
7303.5  1.28893640465e-17
7304.0  1.23953621144e-17
7304.5  1.21674492476e-17
7305.0  1.19821731495e-17
7305.5  1.20910506966e-17
7306.0  1.21566583704e-17
7306.5  1.23955814486e-17
7307.0  1.26823991863e-17
7307.5  1.29987013207e-17
7308.0  1.26372645665e-17
7308.5  1.2579299215e-17
7309.0  1.2998113006e-17
7309.5  1.29227032133e-17
7310.0  1.28095411534e-17
7310.5  1.21866480675e-17
7311.0  1.19430910148e-17
7311.5  1.28729621208e-17
7312.0  1.28077254084e-17
7312.5  1.26715092932e-17
7313.0  1.27994108015e-17
7313.5  1.28740690529e-17
7314.0  1.11830647296e-17
7314.5  1.06996486974e-17
7315.0  9.5605625032e-18
7315.5  9.95718056796e-18
7316.0  1.02755508607e-17
7316.5  1.14338957503e-17
7317.0  1.1660540191e-17
7317.5  1.18658237556e-17
7318.0  1.16108055315e-17
7318.5  1.13326739901e-17
7319.0  1.14082779299e-17
7319.5  1.1602692041e-17
7320.0  1.32785619938e-17
7320.5  1.27228039068e-17
7321.0  1.189539579e-17
7321.5  1.25255919749e-17
7322.0  1.27828087672e-17
7322.5  1.2738058933e-17
7323.0  1.26223801576e-17
7323.5  1.23821125321e-17
7324.0  1.25162057661e-17
7324.5  1.25941493676e-17
7325.0  1.14059308255e-17
7325.5  1.13653926283e-17
7326.0  1.14677473229e-17
7326.5  1.13461192374e-17
7327.0  1.12493163697e-17
7327.5  1.20055857522e-17
7328.0  1.20857826957e-17
7328.5  1.18972431004e-17
7329.0  1.18996755205e-17
7329.5  1.19022901278e-17
7330.0  1.17613656035e-17
7330.5  1.1684292114e-17
7331.0  1.13071672564e-17
7331.5  1.13960453916e-17
7332.0  1.1527284919e-17
7332.5  1.18619373116e-17
7333.0  1.19878165631e-17
7333.5  1.13943861329e-17
7334.0  1.16230216064e-17
7334.5  1.20942622151e-17
7335.0  1.20278785588e-17
7335.5  1.19901326396e-17
7336.0  1.22599819083e-17
7336.5  1.17963514591e-17
7337.0  1.03460065778e-17
7337.5  1.09746884503e-17
7338.0  1.14753682838e-17
7338.5  1.04103871754e-17
7339.0  1.04047629878e-17
7339.5  1.11758378102e-17
7340.0  1.08763778405e-17
7340.5  1.05516119157e-17
7341.0  9.81473096942e-18
7341.5  9.68986929405e-18
7342.0  1.03855176043e-17
7342.5  9.78354327012e-18
7343.0  8.8902448393e-18
7343.5  9.44841480036e-18
7344.0  9.68766854407e-18
7344.5  1.0284835142e-17
7345.0  1.02559723813e-17
7345.5  1.01947487726e-17
7346.0  1.16520397187e-17
7346.5  1.24966990554e-17
7347.0  1.19597400757e-17
7347.5  1.18169109297e-17
7348.0  1.14841784722e-17
7348.5  1.15275818331e-17
7349.0  1.15624952895e-17
7349.5  1.2418546232e-17
7350.0  1.26162899799e-17
7350.5  1.29148457148e-17
7351.0  1.28885903429e-17
7351.5  1.2859841238e-17
7352.0  1.26530562836e-17
7352.5  1.25865859976e-17
7353.0  1.24799464871e-17
7353.5  1.25660692364e-17
7354.0  1.26938908862e-17
7354.5  1.23572274739e-17
7355.0  1.22250813969e-17
7355.5  1.25546184125e-17
7356.0  1.25374091946e-17
7356.5  1.25004845786e-17
7357.0  1.26275623785e-17
7357.5  1.27019772636e-17
7358.0  1.27691969764e-17
7358.5  1.2516098054e-17
7359.0  1.17280399835e-17
7359.5  1.18483443092e-17
7360.0  1.19452370704e-17
7360.5  1.19254529548e-17
7361.0  1.19566771038e-17
7361.5  1.21247692682e-17
7362.0  1.20781494171e-17
7362.5  1.20268569772e-17
7363.0  1.22423809573e-17
7363.5  1.2352737241e-17
7364.0  1.2858350503e-17
7364.5  1.31156031059e-17
7365.0  1.35032865091e-17
7365.5  1.30462103997e-17
7366.0  1.28580289225e-17
7366.5  1.29950827175e-17
7367.0  1.26939484452e-17
7367.5  1.20573376668e-17
7368.0  1.22540030447e-17
7368.5  1.23701908143e-17
7369.0  1.22229346174e-17
7369.5  1.22697732724e-17
7370.0  1.24468823767e-17
7370.5  1.21639857944e-17
7371.0  1.19332140698e-17
7371.5  1.11706580417e-17
7372.0  1.12887505014e-17
7372.5  1.2519821883e-17
7373.0  1.22200295626e-17
7373.5  1.1885909349e-17
7374.0  1.2253176051e-17
7374.5  1.24650036042e-17
7375.0  1.35942311116e-17
7375.5  1.33916414184e-17
7376.0  1.30813966743e-17
7376.5  1.28646271635e-17
7377.0  1.27679769187e-17
7377.5  1.228014346e-17
7378.0  1.22179977135e-17
7378.5  1.20841255192e-17
7379.0  1.19203450178e-17
7379.5  1.18218403877e-17
7380.0  1.26026908288e-17
7380.5  1.27203690488e-17
7381.0  1.29124781277e-17
7381.5  1.30957080196e-17
7382.0  1.32479779297e-17
7382.5  1.35024962472e-17
7383.0  1.34836585413e-17
7383.5  1.31564722799e-17
7384.0  1.30827632404e-17
7384.5  1.29990051332e-17
7385.0  1.34398152352e-17
7385.5  1.35302634783e-17
7386.0  1.31131085237e-17
7386.5  1.2933551839e-17
7387.0  1.26522937193e-17
7387.5  1.27534986051e-17
7388.0  1.27985214137e-17
7388.5  1.29390921304e-17
7389.0  1.28555991639e-17
7389.5  1.2670226395e-17
7390.0  1.30172934443e-17
7390.5  1.32314042422e-17
7391.0  1.37686322922e-17
7391.5  1.36088458059e-17
7392.0  1.29409563651e-17
7392.5  1.23413147327e-17
7393.0  1.18317774194e-17
7393.5  1.21748439388e-17
7394.0  1.22999853852e-17
7394.5  1.26427464854e-17
7395.0  1.31530415945e-17
7395.5  1.37468181265e-17
7396.0  1.32656360968e-17
7396.5  1.29949581341e-17
7397.0  1.14600960335e-17
7397.5  1.18692545345e-17
7398.0  1.25258954929e-17
7398.5  1.23765543041e-17
7399.0  1.2310405468e-17
7399.5  1.24351231519e-17
7400.0  1.22590887265e-17
7400.5  1.18560453362e-17
7401.0  1.16542267793e-17
7401.5  1.15268574449e-17
7402.0  1.18842354687e-17
7402.5  1.19150777154e-17
7403.0  1.19108542495e-17
7403.5  1.23761171444e-17
7404.0  1.27828857875e-17
7404.5  1.29627058972e-17
7405.0  1.28436209765e-17
7405.5  1.19564010457e-17
7406.0  1.22749816934e-17
7406.5  1.26563877688e-17
7407.0  1.27550344782e-17
7407.5  1.27834142854e-17
7408.0  1.27404385646e-17
7408.5  1.25895010785e-17
7409.0  1.23384263375e-17
7409.5  1.22025692117e-17
7410.0  1.21402027894e-17
7410.5  1.31149019203e-17
7411.0  1.30565374577e-17
7411.5  1.28947565092e-17
7412.0  1.2790271736e-17
7412.5  1.27222636848e-17
7413.0  1.2581158457e-17
7413.5  1.26488071906e-17
7414.0  1.29373227198e-17
7414.5  1.31648448262e-17
7415.0  1.33702918716e-17
7415.5  1.40899601663e-17
7416.0  1.42562331169e-17
7416.5  1.43853672023e-17
7417.0  1.43485184858e-17
7417.5  1.43026082143e-17
7418.0  1.3820605887e-17
7418.5  1.3621946419e-17
7419.0  1.29769952981e-17
7419.5  1.28221775139e-17
7420.0  1.25552775826e-17
7420.5  1.28412285861e-17
7421.0  1.29795471653e-17
7421.5  1.31414974789e-17
7422.0  1.32380563401e-17
7422.5  1.34675085633e-17
7423.0  1.32545277175e-17
7423.5  1.31101176663e-17
7424.0  1.30896914882e-17
7424.5  1.30720741382e-17
7425.0  1.3012125263e-17
7425.5  1.31721904717e-17
7426.0  1.3322152754e-17
7426.5  1.27983328496e-17
7427.0  1.27580301088e-17
7427.5  1.32364218991e-17
7428.0  1.37507449154e-17
7428.5  1.44127223433e-17
7429.0  1.45005625362e-17
7429.5  1.45096716038e-17
7430.0  1.41074825893e-17
7430.5  1.40257388162e-17
7431.0  1.38784165044e-17
7431.5  1.34349847334e-17
7432.0  1.32117901984e-17
7432.5  1.21268140739e-17
7433.0  1.18700618616e-17
7433.5  1.12858031613e-17
7434.0  1.18706342197e-17
7434.5  1.22850558625e-17
7435.0  1.24030622831e-17
7435.5  1.25150879573e-17
7436.0  1.29061220746e-17
7436.5  1.27846181042e-17
7437.0  1.26660289174e-17
7437.5  1.22367332766e-17
7438.0  1.20333063984e-17
7438.5  1.12597695517e-17
7439.0  1.14582826687e-17
7439.5  1.17249163139e-17
7440.0  1.18111039975e-17
7440.5  1.18188666514e-17
7441.0  1.12410500426e-17
7441.5  1.16156765289e-17
7442.0  1.23198819492e-17
7442.5  1.25037010133e-17
7443.0  1.26016288912e-17
7443.5  1.23008371272e-17
7444.0  1.21790984754e-17
7444.5  1.18773598481e-17
7445.0  1.19307139463e-17
7445.5  1.1970619974e-17
7446.0  1.31116990502e-17
7446.5  1.32032932758e-17
7447.0  1.29285830908e-17
7447.5  1.27071668058e-17
7448.0  1.24807641157e-17
7448.5  1.24531463753e-17
7449.0  1.24673064742e-17
7449.5  1.26337116003e-17
7450.0  1.25416207464e-17
7450.5  1.24110858991e-17
7451.0  1.2539693976e-17
7451.5  1.25756510557e-17
7452.0  1.2076364486e-17
7452.5  1.22334807959e-17
7453.0  1.25441425916e-17
7453.5  1.27315590851e-17
7454.0  1.2836848911e-17
7454.5  1.2875551877e-17
7455.0  1.28619214315e-17
7455.5  1.28134909633e-17
7456.0  1.28512310546e-17
7456.5  1.28809660132e-17
7457.0  1.22109029992e-17
7457.5  1.22110901038e-17
7458.0  1.2685941445e-17
7458.5  1.28525641283e-17
7459.0  1.30316432604e-17
7459.5  1.291238417e-17
7460.0  1.28008107228e-17
7460.5  1.20369749202e-17
7461.0  1.20345114029e-17
7461.5  1.20302713011e-17
7462.0  1.21387147666e-17
7462.5  1.21816391735e-17
7463.0  1.2032514019e-17
7463.5  1.20333141514e-17
7464.0  1.20338578837e-17
7464.5  1.25681433143e-17
7465.0  1.2884439745e-17
7465.5  1.24742906857e-17
7466.0  1.23249403641e-17
7466.5  1.19439701677e-17
7467.0  1.21097169571e-17
7467.5  1.22463709128e-17
7468.0  1.20987146113e-17
7468.5  1.20228891343e-17
7469.0  1.17571248416e-17
7469.5  1.158408441e-17
7470.0  1.13873444146e-17
7470.5  1.17426855436e-17
7471.0  1.18604431828e-17
7471.5  1.20201918693e-17
7472.0  1.21212595132e-17
7472.5  1.22805052984e-17
7473.0  1.25174893904e-17
7473.5  1.26214878893e-17
7474.0  1.21637262428e-17
7474.5  1.21216150806e-17
7475.0  1.20264298957e-17
7475.5  1.15848426021e-17
7476.0  1.1307416578e-17
7476.5  1.13753876022e-17
7477.0  1.16123582506e-17
7477.5  1.23981424381e-17
7478.0  1.20999697884e-17
7478.5  1.18394795249e-17
7479.0  1.14884563341e-17
7479.5  1.14675227204e-17
7480.0  1.17333323823e-17
7480.5  1.16562479606e-17
7481.0  1.15632408239e-17
7481.5  1.15244424091e-17
7482.0  1.15278375861e-17
7482.5  1.17473051051e-17
7483.0  1.17093322275e-17
7483.5  1.16453417401e-17
7484.0  1.11280314648e-17
7484.5  1.08838472494e-17
7485.0  1.1250914211e-17
7485.5  1.12678490225e-17
7486.0  1.1295744862e-17
7486.5  1.11942641995e-17
7487.0  1.11263287194e-17
7487.5  1.1300934208e-17
7488.0  1.1408464042e-17
7488.5  1.17402726186e-17
7489.0  1.18683770115e-17
7489.5  1.19876217772e-17
7490.0  1.19717025739e-17
7490.5  1.18657560251e-17
7491.0  1.11829379894e-17
7491.5  1.10796062855e-17
7492.0  1.09465488748e-17
7492.5  1.08477087258e-17
7493.0  1.08470163008e-17
7493.5  1.14715961261e-17
7494.0  1.1518845262e-17
7494.5  1.16035830737e-17
7495.0  1.13854039686e-17
7495.5  1.12749212164e-17
7496.0  1.10901097658e-17
7496.5  1.11594616917e-17
7497.0  1.13555719139e-17
7497.5  1.12891159431e-17
7498.0  1.12417531527e-17
7498.5  1.17444546606e-17
7499.0  1.17657899e-17
7499.5  1.15902015379e-17
7500.0  1.16637646031e-17
7500.5  1.17370217288e-17
7501.0  1.15681128551e-17
7501.5  1.15379426838e-17
7502.0  1.16090694352e-17
7502.5  1.14760491602e-17
7503.0  1.12920286327e-17
7503.5  1.14510544193e-17
7504.0  1.15220958389e-17
7504.5  1.18221296747e-17
7505.0  1.19287229922e-17
7505.5  1.21346695698e-17
7506.0  1.22353618858e-17
7506.5  1.22915157772e-17
7507.0  1.22378118226e-17
7507.5  1.21346883228e-17
7508.0  1.18429008225e-17
7508.5  1.19364301345e-17
7509.0  1.20090573733e-17
7509.5  1.18137660087e-17
7510.0  1.17723058871e-17
7510.5  1.17082794082e-17
7511.0  1.17257719885e-17
7511.5  1.17443442907e-17
7512.0  1.189632106e-17
7512.5  1.18958156645e-17
7513.0  1.14973571415e-17
7513.5  1.15381166719e-17
7514.0  1.15976987089e-17
7514.5  1.12503373536e-17
7515.0  1.11114119531e-17
7515.5  1.13000352335e-17
7516.0  1.13735262529e-17
7516.5  1.15266805131e-17
7517.0  1.14553663678e-17
7517.5  1.14138340574e-17
7518.0  1.12567406452e-17
7518.5  1.10580212397e-17
7519.0  1.04591814398e-17
7519.5  1.04873946387e-17
7520.0  1.05111843005e-17
7520.5  1.0836116401e-17
7521.0  1.07206607211e-17
7521.5  9.8007872881e-18
7522.0  9.62959404417e-18
7522.5  9.43196819932e-18
7523.0  9.41163275285e-18
7523.5  9.50827900346e-18
7524.0  1.07273963226e-17
7524.5  1.07210897195e-17
7525.0  1.07097838798e-17
7525.5  1.03578291389e-17
7526.0  1.02001242724e-17
7526.5  1.07988069353e-17
7527.0  1.0633102934e-17
7527.5  1.02409170207e-17
7528.0  1.03010530996e-17
7528.5  1.0340440933e-17
7529.0  1.10159614482e-17
7529.5  1.10738499918e-17
7530.0  1.10498640534e-17
7530.5  1.13015119702e-17
7531.0  1.15282406737e-17
7531.5  1.16322080291e-17
7532.0  1.16492054978e-17
7532.5  1.16176050895e-17
7533.0  1.15017408165e-17
7533.5  1.13565723325e-17
7534.0  1.09091820953e-17
7534.5  1.07427792142e-17
7535.0  1.04297621767e-17
7535.5  1.04206392698e-17
7536.0  1.04034285369e-17
7536.5  1.06305670509e-17
7537.0  1.07437342851e-17
7537.5  1.12137341696e-17
7538.0  1.11522648425e-17
7538.5  1.0962135164e-17
7539.0  1.06541879796e-17
7539.5  1.04383190394e-17
7540.0  1.03537077333e-17
7540.5  1.03093013196e-17
7541.0  1.01675103817e-17
7541.5  1.01898884132e-17
7542.0  1.02118225491e-17
7542.5  1.00325584025e-17
7543.0  9.99354511701e-18
7543.5  1.00051973418e-17
7544.0  1.01324460585e-17
7544.5  1.03049365722e-17
7545.0  9.85435211271e-18
7545.5  9.68992327993e-18
7546.0  9.72846303837e-18
7546.5  9.7486120064e-18
7547.0  9.78586175761e-18
7547.5  9.83868339149e-18
7548.0  9.86821715404e-18
7548.5  9.73962399897e-18
7549.0  9.85271235981e-18
7549.5  1.01894056466e-17
7550.0  1.0301135063e-17
7550.5  1.03873396333e-17
7551.0  1.03441002047e-17
7551.5  1.02627324367e-17
7552.0  9.91009235358e-18
7552.5  9.91714740583e-18
7553.0  9.92456959876e-18
7553.5  9.49525410397e-18
7554.0  9.38195507961e-18
7554.5  9.37879912632e-18
7555.0  9.41807514028e-18
7555.5  9.47558550111e-18
7556.0  9.69317680174e-18
7556.5  9.78573650965e-18
7557.0  9.88911710182e-18
7557.5  9.92807631303e-18
7558.0  1.00084688911e-17
7558.5  9.94747485464e-18
7559.0  9.91190543793e-18
7559.5  9.62745699656e-18
7560.0  9.6278098592e-18
7560.5  9.6915409602e-18
7561.0  9.47423033168e-18
7561.5  9.29196712317e-18
7562.0  9.12074447695e-18
7562.5  9.17174857973e-18
7563.0  9.60687270963e-18
7563.5  9.65829207061e-18
7564.0  9.71799491363e-18
7564.5  9.74127358158e-18
7565.0  9.77730216636e-18
7565.5  1.01268406136e-17
7566.0  9.99221853453e-18
7566.5  9.76995005975e-18
7567.0  9.39636419146e-18
7567.5  9.22551520408e-18
7568.0  1.02379319634e-17
7568.5  1.02127348211e-17
7569.0  1.01272069611e-17
7569.5  1.0009460265e-17
7570.0  9.93247097165e-18
7570.5  8.32729012285e-18
7571.0  8.21798434939e-18
7571.5  8.40752902239e-18
7572.0  8.81041222284e-18
7572.5  9.18254451743e-18
7573.0  9.67778495354e-18
7573.5  9.82739995654e-18
7574.0  1.01168547253e-17
7574.5  1.01099182208e-17
7575.0  1.01003907245e-17
7575.5  9.99338863059e-18
7576.0  9.93205308144e-18
7576.5  9.4393634646e-18
7577.0  9.21555181506e-18
7577.5  8.80742891636e-18
7578.0  8.59837548362e-18
7578.5  8.49171058401e-18
7579.0  8.89028194668e-18
7579.5  9.08465755365e-18
7580.0  9.56489316987e-18
7580.5  9.55169048062e-18
7581.0  9.54237420103e-18
7581.5  9.36895959845e-18
7582.0  9.34937026329e-18
7582.5  9.35966216206e-18
7583.0  9.46011263523e-18
7583.5  9.56230384808e-18
7584.0  8.75503082647e-18
7584.5  8.51198991542e-18
7585.0  8.1497802817e-18
7585.5  8.11147931945e-18
7586.0  8.05666204089e-18
7586.5  8.75308214666e-18
7587.0  9.02768321395e-18
7587.5  9.08829634816e-18
7588.0  8.93153770545e-18
7588.5  8.61273416108e-18
7589.0  8.81263470594e-18
7589.5  8.92734920088e-18
7590.0  8.91791555913e-18
7590.5  8.88564674732e-18
7591.0  8.78820112831e-18
7591.5  8.40279236524e-18
7592.0  8.09139705982e-18
7592.5  6.96299446165e-18
7593.0  6.67287796715e-18
7593.5  6.14057780415e-18
7594.0  5.69717598502e-18
7594.5  5.19749080605e-18
7595.0  5.6691061519e-18
7595.5  5.75858005692e-18
7596.0  5.23029559878e-18
7596.5  5.14268925494e-18
7597.0  5.00392044441e-18
7597.5  4.63177943314e-18
7598.0  4.46702760235e-18
7598.5  4.13005433769e-18
7599.0  3.89438572415e-18
7599.5  3.35633708426e-18
7600.0  3.15863491761e-18
7600.5  3.03229088636e-18
7601.0  3.48751351464e-18
7601.5  3.59101706488e-18
7602.0  3.80712674842e-18
7602.5  3.28916295641e-18
7603.0  2.82415014724e-18
7603.5  3.34444435317e-18
7604.0  3.43194424017e-18
7604.5  3.32400962309e-18
7605.0  3.375100834e-18
7605.5  3.43906014196e-18
7606.0  3.33382134841e-18
7606.5  3.31859719442e-18
7607.0  3.65692036704e-18
7607.5  3.72524257664e-18
7608.0  3.84602672236e-18
7608.5  4.04950173272e-18
7609.0  4.15169857894e-18
7609.5  4.04664828906e-18
7610.0  4.15162571064e-18
7610.5  4.43193799349e-18
7611.0  4.39056685374e-18
7611.5  4.36120763195e-18
7612.0  4.33715039698e-18
7612.5  4.27310370083e-18
7613.0  4.01799688102e-18
7613.5  4.49614841222e-18
7614.0  4.97469943698e-18
7614.5  5.19783143318e-18
7615.0  5.19293195024e-18
7615.5  4.71673168527e-18
7616.0  4.90272793867e-18
7616.5  5.16291870818e-18
7617.0  5.86185781633e-18
7617.5  6.12569055895e-18
7618.0  5.91685149416e-18
7618.5  6.03069074762e-18
7619.0  6.25723010561e-18
7619.5  6.16408774389e-18
7620.0  6.11201889692e-18
7620.5  6.10664693346e-18
7621.0  5.84813108429e-18
7621.5  5.07007599991e-18
7622.0  4.95730751706e-18
7622.5  4.86722463543e-18
7623.0  5.26775221031e-18
7623.5  5.29161235955e-18
7624.0  5.08268215347e-18
7624.5  4.83817299001e-18
7625.0  4.56428891693e-18
7625.5  4.08651995388e-18
7626.0  3.91343073639e-18
7626.5  3.50571326447e-18
7627.0  3.94183850901e-18
7627.5  4.62836202665e-18
7628.0  4.71688769384e-18
7628.5  4.75658673286e-18
7629.0  4.50096274077e-18
7629.5  4.45234520069e-18
7630.0  4.34044385132e-18
7630.5  4.36033292858e-18
7631.0  4.37339559552e-18
7631.5  4.72052850804e-18
7632.0  4.80371203118e-18
7632.5  4.98179885151e-18
7633.0  4.65938803114e-18
7633.5  4.36961764239e-18
7634.0  4.19709681616e-18
7634.5  4.21571967942e-18
7635.0  4.547226302e-18
7635.5  4.88612885098e-18
7636.0  5.31210526542e-18
7636.5  5.32753558726e-18
7637.0  5.32553318644e-18
7637.5  5.18850330086e-18
7638.0  4.88053650318e-18
7638.5  4.33046150226e-18
7639.0  4.39462045446e-18
7639.5  4.42735105785e-18
7640.0  4.65285525084e-18
7640.5  4.87826289462e-18
7641.0  5.4516182522e-18
7641.5  5.52976396383e-18
7642.0  5.58636954031e-18
7642.5  5.73615501959e-18
7643.0  5.73017390457e-18
7643.5  5.62172088401e-18
7644.0  5.87511164297e-18
7644.5  6.13149898025e-18
7645.0  6.08796868368e-18
7645.5  6.09114418535e-18
7646.0  6.20190704149e-18
7646.5  6.12089841072e-18
7647.0  6.00550211947e-18
7647.5  5.9851180416e-18
7648.0  5.97261685419e-18
7648.5  5.77117408244e-18
7649.0  6.02382475559e-18
7649.5  6.53776573241e-18
7650.0  6.21275495629e-18
7650.5  6.02592429265e-18
7651.0  6.00044086849e-18
7651.5  5.90503542306e-18
7652.0  5.61518466488e-18
7652.5  5.82977136832e-18
7653.0  6.00504147416e-18
7653.5  6.37568847669e-18
7654.0  6.53415223097e-18
7654.5  7.03127965372e-18
7655.0  6.99467806865e-18
7655.5  6.95271780051e-18
7656.0  6.83102473296e-18
7656.5  6.77991633837e-18
7657.0  6.59251011343e-18
7657.5  6.70297907827e-18
7658.0  6.88080380804e-18
7658.5  7.1124829918e-18
7659.0  7.21819024415e-18
7659.5  7.63926685719e-18
7660.0  7.41920218719e-18
7660.5  6.89346686065e-18
7661.0  6.98033625265e-18
7661.5  7.03775644411e-18
7662.0  6.82758996332e-18
7662.5  6.85709781378e-18
7663.0  7.04007068892e-18
7663.5  7.4214221857e-18
7664.0  7.77436250759e-18
7664.5  8.50178935264e-18
7665.0  8.65045365819e-18
7665.5  8.60424700162e-18
7666.0  8.44593220906e-18
7666.5  8.24002699455e-18
7667.0  8.12331569974e-18
7667.5  8.06428176493e-18
7668.0  7.66539024932e-18
7668.5  7.49905982477e-18
7669.0  7.19006937332e-18
7669.5  7.63097968377e-18
7670.0  7.86287294406e-18
7670.5  7.45100882098e-18
7671.0  7.30239765616e-18
7671.5  6.93626796089e-18
7672.0  6.9643844538e-18
7672.5  6.98586963137e-18
7673.0  7.4248869056e-18
7673.5  7.54868175476e-18
7674.0  7.82288091453e-18
7674.5  7.88976274953e-18
7675.0  7.96001922242e-18
7675.5  7.60488437027e-18
7676.0  7.56699331737e-18
7676.5  8.06320453141e-18
7677.0  7.86053944446e-18
7677.5  7.55931097689e-18
7678.0  7.47790496595e-18
7678.5  7.4470168074e-18
7679.0  7.56304381548e-18
7679.5  7.60098180221e-18
7680.0  7.67997823865e-18
7680.5  7.16293586468e-18
7681.0  6.8516194263e-18
7681.5  7.46873179924e-18
7682.0  7.63715582421e-18
7682.5  8.03005230078e-18
7683.0  8.08881152026e-18
7683.5  8.13932170547e-18
7684.0  7.93649354673e-18
7684.5  7.91270431956e-18
7685.0  7.98321408376e-18
7685.5  7.81665119434e-18
7686.0  7.61637184661e-18
7686.5  7.82113000166e-18
7687.0  7.85311505671e-18
7687.5  7.3649246391e-18
7688.0  7.35750080694e-18
7688.5  7.3436874295e-18
7689.0  7.57420202359e-18
7689.5  7.68598152482e-18
7690.0  8.27025770078e-18
7690.5  8.23088943196e-18
7691.0  8.10028795518e-18
7691.5  8.13333884541e-18
7692.0  8.15671187493e-18
7692.5  8.24691764893e-18
7693.0  8.21908050348e-18
7693.5  8.06249210349e-18
7694.0  7.91030509623e-18
7694.5  7.76149296297e-18
7695.0  7.56535673686e-18
7695.5  7.49080562455e-18
7696.0  7.26584505857e-18
7696.5  7.27202733554e-18
7697.0  7.28011628541e-18
7697.5  7.21959418245e-18
7698.0  7.20067758606e-18
7698.5  7.30809068989e-18
7699.0  7.4144886259e-18
7699.5  7.62387280852e-18
7700.0  8.19774125452e-18
7700.5  8.51922880515e-18
7701.0  8.60769352133e-18
7701.5  8.51616711453e-18
7702.0  8.22727077296e-18
7702.5  7.79378504528e-18
7703.0  7.44803157695e-18
7703.5  7.0559135216e-18
7704.0  7.02704101565e-18
7704.5  7.19796833163e-18
7705.0  7.16817628956e-18
7705.5  7.1346930429e-18
7706.0  7.36317759671e-18
7706.5  7.44020273682e-18
7707.0  7.56723877974e-18
7707.5  6.87377181664e-18
7708.0  5.77270987599e-18
7708.5  6.77704868212e-18
7709.0  7.22504842752e-18
7709.5  5.97454836606e-18
7710.0  6.19230533966e-18
7710.5  6.70783511171e-18
7711.0  6.17371243972e-18
7711.5  5.82684868786e-18
7712.0  4.62585075769e-18
7712.5  4.48999178789e-18
7713.0  4.42194490705e-18
7713.5  5.02692432749e-18
7714.0  5.58214503934e-18
7714.5  5.37035284621e-18
7715.0  5.17426068715e-18
7715.5  4.17482523182e-18
7716.0  3.76254242277e-18
7716.5  3.23006119382e-18
7717.0  3.50026437988e-18
7717.5  3.62616330228e-18
7718.0  4.28821466003e-18
7718.5  4.77605852129e-18
7719.0  5.67822681501e-18
7719.5  6.37664857205e-18
7720.0  6.74186442959e-18
7720.5  5.46526837261e-18
7721.0  5.27110077161e-18
7721.5  4.88076836538e-18
7722.0  5.68203361328e-18
7722.5  6.283643057e-18
7723.0  6.91582251086e-18
7723.5  7.05476634166e-18
7724.0  7.28483298211e-18
7724.5  7.11392682312e-18
7725.0  6.93307520267e-18
7725.5  7.11714095943e-18
7726.0  7.16958940546e-18
7726.5  7.22045505562e-18
7727.0  6.9439519008e-18
7727.5  6.5312784968e-18
7728.0  6.4315126956e-18
7728.5  6.38820994788e-18
7729.0  6.3733760519e-18
7729.5  6.45371287799e-18
7730.0  6.63136652617e-18
7730.5  6.46990784855e-18
7731.0  6.36992525186e-18
7731.5  7.23450089139e-18
7732.0  7.51279974842e-18
7732.5  8.21646042501e-18
7733.0  8.27535919922e-18
7733.5  8.32620304088e-18
7734.0  7.96269722701e-18
7734.5  7.93262939971e-18
7735.0  8.17910397254e-18
7735.5  8.10641259798e-18
7736.0  8.01804090185e-18
7736.5  8.08790641848e-18
7737.0  8.09457850669e-18
7737.5  7.86602326157e-18
7738.0  7.96038203486e-18
7738.5  8.12771341736e-18
7739.0  7.85525650699e-18
7739.5  7.71883416179e-18
7740.0  7.8634812244e-18
7740.5  7.97036868709e-18
7741.0  8.24145597612e-18
7741.5  8.79667310017e-18
7742.0  9.19316180317e-18
7742.5  8.83364914622e-18
7743.0  8.96224857417e-18
7743.5  9.69878801579e-18
7744.0  9.73144943161e-18
7744.5  9.7646161588e-18
7745.0  7.97070715311e-18
7745.5  7.5333184406e-18
7746.0  7.58432111902e-18
7746.5  7.09220170063e-18
7747.0  6.38973304883e-18
7747.5  7.58318181843e-18
7748.0  8.03841132711e-18
7748.5  7.27683013875e-18
7749.0  7.36157348843e-18
7749.5  7.53748975495e-18
7750.0  7.43139841601e-18
7750.5  7.36934641169e-18
7751.0  6.69557621819e-18
7751.5  6.76138920521e-18
7752.0  7.11592465218e-18
7752.5  6.3565538408e-18
7753.0  5.72289684862e-18
7753.5  7.35265134429e-18
7754.0  7.57236071951e-18
7754.5  7.19593611629e-18
7755.0  6.84724158296e-18
7755.5  6.4366255229e-18
7756.0  8.32128514567e-18
7756.5  8.7867214433e-18
7757.0  7.19510791671e-18
7757.5  7.35268125079e-18
7758.0  7.61608018342e-18
7758.5  7.67929225743e-18
7759.0  7.71029031794e-18
7759.5  8.6811468068e-18
7760.0  8.80385538786e-18
7760.5  9.06303342442e-18
7761.0  8.79661626613e-18
7761.5  8.61405369322e-18
7762.0  8.54532470989e-18
7762.5  8.42361371417e-18
7763.0  7.96723622679e-18
7763.5  8.10288691398e-18
7764.0  8.23518342999e-18
7764.5  8.56887399196e-18
7765.0  8.66938961465e-18
7765.5  8.83083745113e-18
7766.0  9.13927696721e-18
7766.5  9.56325813142e-18
7767.0  9.8675220653e-18
7767.5  9.96931947354e-18
7768.0  9.47609416707e-18
7768.5  9.42065068384e-18
7769.0  9.30753306811e-18
7769.5  9.18882943381e-18
7770.0  9.12298185133e-18
7770.5  8.74442248422e-18
7771.0  8.67554036709e-18
7771.5  8.53066006494e-18
7772.0  8.2649656884e-18
7772.5  8.0507715765e-18
7773.0  8.29272257102e-18
7773.5  8.52011593693e-18
7774.0  9.4780251471e-18
7774.5  8.79241648681e-18
7775.0  8.01022488725e-18
7775.5  7.59740485216e-18
7776.0  7.43813700277e-18
7776.5  6.97828607231e-18
7777.0  7.54864492882e-18
7777.5  8.47377532335e-18
7778.0  8.03546246259e-18
7778.5  7.83511042684e-18
7779.0  8.42707514792e-18
7779.5  8.4234239294e-18
7780.0  8.40002243836e-18
7780.5  8.51200999495e-18
7781.0  8.58680710851e-18
7781.5  7.77991117079e-18
7782.0  7.653299924e-18
7782.5  7.49671533807e-18
7783.0  7.55523697675e-18
7783.5  7.61058140478e-18
7784.0  8.16134771518e-18
7784.5  8.23012315415e-18
7785.0  7.84832823862e-18
7785.5  8.10758400845e-18
7786.0  8.45504560916e-18
7786.5  8.20562684499e-18
7787.0  8.10488086603e-18
7787.5  7.86795891732e-18
7788.0  8.13855350938e-18
7788.5  8.66187330739e-18
7789.0  7.40530176821e-18
7789.5  6.71543586827e-18
7790.0  7.61300970675e-18
7790.5  7.65036380932e-18
7791.0  7.62384855457e-18
7791.5  6.46987109148e-18
7792.0  5.56084619905e-18
7792.5  6.59662824872e-18
7793.0  7.0819486324e-18
7793.5  8.67506724469e-18
7794.0  8.9194480032e-18
7794.5  9.19176918906e-18
7795.0  8.43084575701e-18
7795.5  8.14423221035e-18
7796.0  7.38196949209e-18
7796.5  8.01978171011e-18
7797.0  9.03202823132e-18
7797.5  8.28429659419e-18
7798.0  7.94961753036e-18
7798.5  9.0826374805e-18
7799.0  9.2789265108e-18
7799.5  9.72670124381e-18
7800.0  9.93658571946e-18
7800.5  1.00732996437e-17
7801.0  9.45146402879e-18
7801.5  9.36308260375e-18
7802.0  9.26896151612e-18
7802.5  9.11288897227e-18
7803.0  8.96783892304e-18
7803.5  8.71725600621e-18
7804.0  8.67882747207e-18
7804.5  8.78883246164e-18
7805.0  8.10900229191e-18
7805.5  7.21470342012e-18
7806.0  7.78895237506e-18
7806.5  7.97873145203e-18
7807.0  7.60917019398e-18
7807.5  7.63586484673e-18
7808.0  7.68676762932e-18
7808.5  7.4107387591e-18
7809.0  7.26193885332e-18
7809.5  7.12167784075e-18
7810.0  7.2547367308e-18
7810.5  7.65532575117e-18
7811.0  7.88223353986e-18
7811.5  8.05838878988e-18
7812.0  8.75689245062e-18
7812.5  8.79989167919e-18
7813.0  8.4924178841e-18
7813.5  8.33303443679e-18
7814.0  8.15790032695e-18
7814.5  8.14658800798e-18
7815.0  8.05947850494e-18
7815.5  7.15611204275e-18
7816.0  7.30355770845e-18
7816.5  7.53406416847e-18
7817.0  7.10764942147e-18
7817.5  6.92023173084e-18
7818.0  6.36233177611e-18
7818.5  6.23816759508e-18
7819.0  5.95351188831e-18
7819.5  5.84787000026e-18
7820.0  5.77985699946e-18
7820.5  6.3640096824e-18
7821.0  6.51449231509e-18
7821.5  6.85359180544e-18
7822.0  6.64433504039e-18
7822.5  6.45182389748e-18
7823.0  7.18557636322e-18
7823.5  7.23425848226e-18
7824.0  6.51356135158e-18
7824.5  8.11010437612e-18
7825.0  1.01922182084e-17
7825.5  7.59397107784e-18
7826.0  6.74571195032e-18
7826.5  8.35121854768e-18
7827.0  8.40397205746e-18
7827.5  8.50230097537e-18
7828.0  8.02532404885e-18
7828.5  7.77063015864e-18
7829.0  7.71441479445e-18
7829.5  7.88382109681e-18
7830.0  8.37110660999e-18
7830.5  8.78468014276e-18
7831.0  9.10367812757e-18
7831.5  9.16259464396e-18
7832.0  9.01750863511e-18
7832.5  8.28137357549e-18
7833.0  8.33324893797e-18
7833.5  8.38984560045e-18
7834.0  8.81240334376e-18
7834.5  8.90592285941e-18
7835.0  8.64729120036e-18
7835.5  8.52212593129e-18
7836.0  8.32677674768e-18
7836.5  8.05391748683e-18
7837.0  7.93444369992e-18
7837.5  9.10908994698e-18
7838.0  8.8664303895e-18
7838.5  8.30913823636e-18
7839.0  7.90905474283e-18
7839.5  7.6513956379e-18
7840.0  8.31457347761e-18
7840.5  8.13038034271e-18
7841.0  7.23585841146e-18
7841.5  7.04787581683e-18
7842.0  6.87519333863e-18
7842.5  6.26224830897e-18
7843.0  6.23973630419e-18
7843.5  6.9567623084e-18
7844.0  7.27835029589e-18
7844.5  7.69743884364e-18
7845.0  7.91850357903e-18
7845.5  8.03674998141e-18
7846.0  8.93157173901e-18
7846.5  8.54912027041e-18
7847.0  7.82977998054e-18
7847.5  8.57501858052e-18
7848.0  8.97381895353e-18
7848.5  6.25027656152e-18
7849.0  6.57439270847e-18
7849.5  7.85658252711e-18
7850.0  7.76486283774e-18
7850.5  7.69404102312e-18
7851.0  6.86911980531e-18
7851.5  6.78022900212e-18
7852.0  6.95234380611e-18
7852.5  6.56703582202e-18
7853.0  6.14472876693e-18
7853.5  5.78656879707e-18
7854.0  5.62377523919e-18
7854.5  4.95488737127e-18
7855.0  4.69601817922e-18
7855.5  4.2908629209e-18
7856.0  5.18376347624e-18
7856.5  5.5773376984e-18
7857.0  5.15593929486e-18
7857.5  5.9100999645e-18
7858.0  7.6491587341e-18
7858.5  8.16415089645e-18
7859.0  8.49797507525e-18
7859.5  7.62881414221e-18
7860.0  7.61925195574e-18
7860.5  7.89194779636e-18
7861.0  8.04747603385e-18
7861.5  8.19139592946e-18
7862.0  7.06553289152e-18
7862.5  6.84310423321e-18
7863.0  6.96448369868e-18
7863.5  6.54789199434e-18
7864.0  6.00048469167e-18
7864.5  6.69976818025e-18
7865.0  7.03795871494e-18
7865.5  9.09498181045e-18
7866.0  8.99741619818e-18
7866.5  8.81084682853e-18
7867.0  8.5225729091e-18
7867.5  8.36744920884e-18
7868.0  6.30658814686e-18
7868.5  6.46415102131e-18
7869.0  7.20698830894e-18
7869.5  7.38842162859e-18
7870.0  7.53035688751e-18
7870.5  7.38622150609e-18
7871.0  7.50849503901e-18
7871.5  8.20893773057e-18
7872.0  8.19557461407e-18
7872.5  8.18059318518e-18
7873.0  8.34219102933e-18
7873.5  8.31056202429e-18
7874.0  7.4367120295e-18
7874.5  7.29742697122e-18
7875.0  7.0756485408e-18
7875.5  7.8685263479e-18
7876.0  8.22413994296e-18
7876.5  9.25287947835e-18
7877.0  9.08469590729e-18
7877.5  8.67664924058e-18
7878.0  8.86508065374e-18
7878.5  8.98961684457e-18
7879.0  8.13634774534e-18
7879.5  7.75997588435e-18
7880.0  6.67799818525e-18
7880.5  6.73955671885e-18
7881.0  6.79740354244e-18
7881.5  7.00800038363e-18
7882.0  7.25425287352e-18
7882.5  8.65631282321e-18
7883.0  8.5123070411e-18
7883.5  8.31948097841e-18
7884.0  8.16783841995e-18
7884.5  8.0861930185e-18
7885.0  7.36974520159e-18
7885.5  7.67980444139e-18
7886.0  8.27801863279e-18
7886.5  7.63610725989e-18
7887.0  7.28335661202e-18
7887.5  6.95916364749e-18
7888.0  7.06941945397e-18
7888.5  7.44343417535e-18
7889.0  7.29893918114e-18
7889.5  7.18438498222e-18
7890.0  6.67019487288e-18
7890.5  6.4716124186e-18
7891.0  5.88404412614e-18
7891.5  5.92401934189e-18
7892.0  5.96901396794e-18
7892.5  7.11723043657e-18
7893.0  7.46970075444e-18
7893.5  7.660944783e-18
7894.0  8.11582758927e-18
7894.5  8.85123463066e-18
7895.0  8.05462534291e-18
7895.5  7.69054905928e-18
7896.0  8.22995381466e-18
7896.5  8.45489836894e-18
7897.0  8.98041808243e-18
7897.5  9.08643793728e-18
7898.0  9.15786982756e-18
7898.5  8.51958638393e-18
7899.0  8.48839098698e-18
7899.5  8.63195982825e-18
7900.0  8.59453483126e-18
7900.5  8.55866160793e-18
7901.0  8.84437460712e-18
7901.5  8.82453765403e-18
7902.0  8.19156129942e-18
7902.5  8.32875058752e-18
7903.0  8.5158619689e-18
7903.5  8.90107123425e-18
7904.0  9.04302187167e-18
7904.5  8.94334947086e-18
7905.0  8.98777707498e-18
7905.5  9.07544453067e-18
7906.0  8.69930485168e-18
7906.5  8.48699864349e-18
7907.0  8.52433178138e-18
7907.5  8.45370337836e-18
7908.0  8.2306143297e-18
7908.5  6.26253287078e-18
7909.0  4.6593794084e-18
7909.5  7.0183384956e-18
7910.0  7.28441951054e-18
7910.5  6.57737893389e-18
7911.0  6.45369496173e-18
7911.5  6.31028337776e-18
7912.0  5.6005169514e-18
7912.5  5.37837965965e-18
7913.0  5.28680527985e-18
7913.5  5.14914293281e-18
7914.0  4.91968133784e-18
7914.5  5.2006182373e-18
7915.0  5.33352395251e-18
7915.5  4.67820771173e-18
7916.0  4.81869553421e-18
7916.5  5.1942729519e-18
7917.0  4.62854069307e-18
7917.5  4.23760154172e-18
7918.0  6.4777933065e-18
7918.5  6.68105628047e-18
7919.0  6.44318878873e-18
7919.5  6.95960302515e-18
7920.0  7.46941524205e-18
7920.5  7.29848502152e-18
7921.0  7.23168433653e-18
7921.5  7.01913005582e-18
7922.0  6.78274944808e-18
7922.5  6.44943582901e-18
7923.0  7.07112115209e-18
7923.5  7.30659978431e-18
7924.0  6.97366846823e-18
7924.5  7.42526006294e-18
7925.0  8.35292402467e-18
7925.5  7.88143473452e-18
7926.0  7.60639426881e-18
7926.5  9.2093109343e-18
7927.0  9.39947832767e-18
7927.5  9.64759856862e-18
7928.0  8.9766039141e-18
7928.5  8.41210060969e-18
7929.0  8.55133885436e-18
7929.5  8.54536046618e-18
7930.0  8.36429789267e-18
7930.5  8.383875844e-18
7931.0  8.40703537786e-18
7931.5  7.90219809741e-18
7932.0  7.69199283868e-18
7932.5  6.93493696741e-18
7933.0  6.93553382643e-18
7933.5  6.93552452023e-18
7934.0  6.80072699809e-18
7934.5  6.73526873328e-18
7935.0  7.97877152614e-18
7935.5  8.10024878796e-18
7936.0  8.32844266623e-18
7936.5  8.49892436185e-18
7937.0  8.62171575759e-18
7937.5  9.21674257463e-18
7938.0  9.2551500217e-18
7938.5  9.08842746991e-18
7939.0  8.60707543716e-18
7939.5  8.11430320235e-18
7940.0  8.2056139538e-18
7940.5  8.152791432e-18
7941.0  7.47439982968e-18
7941.5  7.22973013139e-18
7942.0  6.87084317871e-18
7942.5  7.58110188832e-18
7943.0  7.88445434085e-18
7943.5  8.73874521366e-18
7944.0  8.33076929204e-18
7944.5  7.45203939162e-18
7945.0  7.82378288413e-18
7945.5  8.05088545839e-18
7946.0  8.70260703784e-18
7946.5  8.9472234309e-18
7947.0  9.58856784311e-18
7947.5  8.96415350223e-18
7948.0  8.41772174959e-18
7948.5  8.28591459106e-18
7949.0  8.28079346475e-18
7949.5  8.39824136047e-18
7950.0  8.32646531873e-18
7950.5  8.23640411387e-18
7951.0  8.0894997403e-18
7951.5  8.07575179818e-18
7952.0  8.69445630792e-18
7952.5  8.45198159337e-18
7953.0  8.01265632676e-18
7953.5  8.32742955906e-18
7954.0  8.49027430849e-18
7954.5  8.23053895861e-18
7955.0  8.42372821772e-18
7955.5  8.97431317012e-18
7956.0  8.83163503317e-18
7956.5  8.72533965291e-18
7957.0  8.35833035371e-18
7957.5  8.24072387825e-18
7958.0  7.9358126758e-18
7958.5  7.66374468979e-18
7959.0  7.37294213026e-18
7959.5  7.36588538131e-18
7960.0  7.2493962967e-18
7960.5  6.09777311592e-18
7961.0  7.43596611097e-18
7961.5  9.48474493407e-18
7962.0  8.28960184306e-18
7962.5  7.77235357992e-18
7963.0  6.59474566261e-18
7963.5  6.64266016116e-18
7964.0  6.74919453572e-18
7964.5  6.16949738308e-18
7965.0  5.79987571825e-18
7965.5  6.5686989974e-18
7966.0  6.40227233692e-18
7966.5  5.54342716522e-18
7967.0  6.21424027467e-18
7967.5  6.82913942271e-18
7968.0  6.9407154445e-18
7968.5  6.86595090433e-18
7969.0  6.19847185375e-18
7969.5  7.09615288032e-18
7970.0  8.27004651734e-18
7970.5  7.93225149152e-18
7971.0  7.80996203642e-18
7971.5  7.74387601406e-18
7972.0  7.70580931014e-18
7972.5  7.63191814771e-18
7973.0  7.58370487525e-18
7973.5  7.55831392235e-18
7974.0  7.59623217639e-18
7974.5  7.56658366208e-18
7975.0  7.47206715519e-18
7975.5  7.9816699625e-18
7976.0  8.38272157169e-18
7976.5  7.89907921299e-18
7977.0  7.70728284396e-18
7977.5  7.12795283186e-18
7978.0  6.80131378415e-18
7978.5  6.4345301753e-18
7979.0  6.90757377367e-18
7979.5  7.07177150704e-18
7980.0  7.37500369115e-18
7980.5  7.66257700148e-18
7981.0  8.12582240417e-18
7981.5  8.15419257685e-18
7982.0  8.16808425246e-18
7982.5  6.45014883208e-18
7983.0  6.64616846031e-18
7983.5  7.15648905202e-18
7984.0  7.561519984e-18
7984.5  7.83479649957e-18
7985.0  8.25416138615e-18
7985.5  8.27529451624e-18
7986.0  8.17524904943e-18
7986.5  7.78231122501e-18
7987.0  7.40306545446e-18
7987.5  6.28386733322e-18
7988.0  6.08872432525e-18
7988.5  6.56011078815e-18
7989.0  6.02000841652e-18
7989.5  5.27391728092e-18
7990.0  7.04508475473e-18
7990.5  7.68646911195e-18
7991.0  6.44839822927e-18
7991.5  6.02892102288e-18
7992.0  5.18100882174e-18
7992.5  4.37039802924e-18
7993.0  3.90488942265e-18
7993.5  3.48036378231e-18
7994.0  4.01605182521e-18
7994.5  5.77413634137e-18
7995.0  6.22446912341e-18
7995.5  6.59881610334e-18
7996.0  8.8845405863e-18
7996.5  9.43425166428e-18
7997.0  1.02334434612e-17
7997.5  8.87629521462e-18
7998.0  7.26579714317e-18
7998.5  8.40647878096e-18
7999.0  8.75658752865e-18
7999.5  8.62778778773e-18
8000.0  8.48882990991e-18
8000.5  8.24951875008e-18
8001.0  8.82987363487e-18
8001.5  9.11374033851e-18
8002.0  9.66183087291e-18
8002.5  9.55542835117e-18
8003.0  9.2438012615e-18
8003.5  8.97340561559e-18
8004.0  8.78073441496e-18
8004.5  8.7494272814e-18
8005.0  8.540202987e-18
8005.5  7.66499073905e-18
8006.0  7.64140151126e-18
8006.5  7.61723639764e-18
8007.0  7.59863063629e-18
8007.5  7.64140195891e-18
8008.0  8.05232417603e-18
8008.5  7.78148568189e-18
8009.0  7.38364035127e-18
8009.5  7.86559974015e-18
8010.0  8.06066722728e-18
8010.5  7.79872200694e-18
8011.0  7.36177286885e-18
8011.5  6.41657900327e-18
8012.0  6.32914743597e-18
8012.5  6.27599314038e-18
8013.0  7.06269714862e-18
8013.5  7.18107904504e-18
8014.0  7.36049541972e-18
8014.5  7.20165831649e-18
8015.0  7.06155989899e-18
8015.5  7.39794565508e-18
8016.0  7.64002041197e-18
8016.5  8.72734415415e-18
8017.0  8.31719871968e-18
8017.5  7.79934449057e-18
8018.0  8.16005829493e-18
8018.5  8.26337298893e-18
8019.0  7.87414579417e-18
8019.5  7.99755488205e-18
8020.0  8.22281779687e-18
8020.5  6.89431239114e-18
8021.0  6.20027446498e-18
8021.5  7.92396490327e-18
8022.0  7.91504241973e-18
8022.5  7.69083445e-18
8023.0  6.47460763828e-18
8023.5  5.54842466966e-18
8024.0  5.32906002524e-18
8024.5  5.35936742373e-18
8025.0  5.65381769648e-18
8025.5  5.83501157866e-18
8026.0  6.03236815733e-18
8026.5  5.81953185354e-18
8027.0  5.77658985013e-18
8027.5  5.94849905251e-18
8028.0  6.3884893276e-18
8028.5  7.07808159978e-18
8029.0  6.40725410724e-18
8029.5  6.11024271394e-18
8030.0  7.90105425637e-18
8030.5  7.92083249806e-18
8031.0  7.95300488776e-18
8031.5  8.22102283327e-18
8032.0  8.39671919978e-18
8032.5  7.67527115285e-18
8033.0  7.60837014525e-18
8033.5  7.63343398906e-18
8034.0  8.23507630821e-18
8034.5  8.80213651709e-18
8035.0  9.13654995188e-18
8035.5  9.06021862676e-18
8036.0  7.97835868561e-18
8036.5  8.36523387886e-18
8037.0  8.88755769396e-18
8037.5  8.79146912553e-18
8038.0  8.7587476006e-18
8038.5  8.85640155371e-18
8039.0  8.8798135546e-18
8039.5  8.9265704275e-18
8040.0  8.6382635861e-18
8040.5  8.47578617481e-18
8041.0  7.71141210626e-18
8041.5  7.82513921649e-18
8042.0  8.31214080793e-18
8042.5  8.26526390989e-18
8043.0  8.22692494924e-18
8043.5  8.55620109676e-18
8044.0  8.71116092389e-18
8044.5  9.24012990223e-18
8045.0  9.35116300539e-18
8045.5  9.48088851703e-18
8046.0  8.50115806629e-18
8046.5  8.15773880449e-18
8047.0  7.58466593217e-18
8047.5  7.5558417431e-18
8048.0  7.50744017921e-18
8048.5  7.89341072406e-18
8049.0  8.07861811715e-18
8049.5  7.71599196374e-18
8050.0  7.57052742161e-18
8050.5  7.22126442734e-18
8051.0  7.1248349006e-18
8051.5  7.05685195978e-18
8052.0  7.39513954735e-18
8052.5  7.4318040883e-18
8053.0  7.40964796521e-18
8053.5  7.95469663011e-18
8054.0  8.50651476206e-18
8054.5  8.25994086603e-18
8055.0  8.21387567258e-18
8055.5  8.34313597628e-18
8056.0  7.79040624134e-18
8056.5  6.98668311257e-18
8057.0  6.90770142365e-18
8057.5  6.88438267086e-18
8058.0  7.43806202969e-18
8058.5  7.44733034458e-18
8059.0  7.46603227094e-18
8059.5  7.98265860886e-18
8060.0  8.29772473937e-18
8060.5  7.74894604481e-18
8061.0  7.43701982511e-18
8061.5  6.53144254595e-18
8062.0  6.72432251632e-18
8062.5  6.89412415793e-18
8063.0  6.98733550481e-18
8063.5  7.05363394602e-18
8064.0  7.34267124977e-18
8064.5  7.89940712661e-18
8065.0  8.59963340479e-18
8065.5  8.90692155959e-18
8066.0  8.97847143718e-18
8066.5  8.31938115369e-18
8067.0  8.13010994816e-18
8067.5  7.78148471728e-18
8068.0  7.97497911928e-18
8068.5  8.07742850293e-18
8069.0  8.4890882859e-18
8069.5  8.51778035792e-18
8070.0  8.54549976494e-18
8070.5  8.43725634794e-18
8071.0  8.3554443185e-18
8071.5  7.59804131529e-18
8072.0  7.41685409791e-18
8072.5  7.08211608525e-18
8073.0  7.48795708319e-18
8073.5  7.931342113e-18
8074.0  8.73369260145e-18
8074.5  8.92558582729e-18
8075.0  8.55075830609e-18
8075.5  8.40889885202e-18
8076.0  8.18351218072e-18
8076.5  7.70478179633e-18
8077.0  7.49306647397e-18
8077.5  8.00159219595e-18
8078.0  7.99434084734e-18
8078.5  7.96775202335e-18
8079.0  8.11288072607e-18
8079.5  8.20975207973e-18
8080.0  8.26296047936e-18
8080.5  8.29288455143e-18
8081.0  8.37794831251e-18
8081.5  8.30215243878e-18
8082.0  8.23018391495e-18
8082.5  8.72221003982e-18
8083.0  8.78014167995e-18
8083.5  8.37748594747e-18
8084.0  8.24446400785e-18
8084.5  8.06202503259e-18
8085.0  7.99202590263e-18
8085.5  7.9760986799e-18
8086.0  8.26750147579e-18
8086.5  8.06664241017e-18
8087.0  7.66285157415e-18
8087.5  7.73853740512e-18
8088.0  7.78245672302e-18
8088.5  7.60534320295e-18
8089.0  7.59838789019e-18
8089.5  7.60823713062e-18
8090.0  7.63602015025e-18
8090.5  7.65921327709e-18
8091.0  7.47230311853e-18
8091.5  7.36402261425e-18
8092.0  6.94523562056e-18
8092.5  6.92929813557e-18
8093.0  6.91014989048e-18
8093.5  6.88876892524e-18
8094.0  6.9659482194e-18
8094.5  8.17065729285e-18
8095.0  8.29378752546e-18
8095.5  8.50433982197e-18
8096.0  8.75387124112e-18
8096.5  8.87655798099e-18
8097.0  9.34706503871e-18
8097.5  9.2173970013e-18
8098.0  8.84800967142e-18
8098.5  8.73820370863e-18
8099.0  8.659567484e-18
8099.5  7.57016247195e-18
8100.0  7.23650651354e-18
8100.5  6.40638544999e-18
8101.0  6.51791721686e-18
8101.5  6.63303818599e-18
8102.0  6.51782211003e-18
8102.5  6.52756985552e-18
8103.0  6.88109369852e-18
8103.5  6.8553161373e-18
8104.0  6.81658240407e-18
8104.5  7.1722662203e-18
8105.0  7.31808183192e-18
8105.5  6.98172686413e-18
8106.0  6.9902517684e-18
8106.5  7.00769801439e-18
8107.0  7.61408991989e-18
8107.5  7.99272099242e-18
8108.0  8.74315518946e-18
8108.5  8.73962598364e-18
8109.0  8.49426596308e-18
8109.5  8.6402505775e-18
8110.0  8.77197764314e-18
8110.5  9.12533059787e-18
8111.0  9.21825057535e-18
8111.5  9.34176206358e-18
8112.0  8.93478457996e-18
8112.5  8.40847821399e-18
8113.0  8.21946303883e-18
8113.5  8.18045751939e-18
8114.0  8.75587942943e-18
8114.5  9.05240156052e-18
8115.0  9.60919441631e-18
8115.5  9.04863137716e-18
8116.0  8.74820621911e-18
8116.5  7.9272599346e-18
8117.0  7.93556194273e-18
8117.5  8.07047413623e-18
8118.0  8.39083344593e-18
8118.5  8.6433709095e-18
8119.0  8.3155465114e-18
8119.5  8.34230341813e-18
8120.0  8.72263926974e-18
8120.5  8.66994892833e-18
8121.0  8.61014026867e-18
8121.5  8.58601432015e-18
8122.0  8.55547134646e-18
8122.5  8.24233400069e-18
8123.0  7.99187010714e-18
8123.5  7.58115240654e-18
8124.0  7.21547771306e-18
8124.5  7.0483684722e-18
8125.0  7.77784120968e-18
8125.5  7.87968933447e-18
8126.0  8.09946693321e-18
8126.5  8.8090475336e-18
8127.0  9.29622589337e-18
8127.5  9.20699941281e-18
8128.0  8.94985744218e-18
8128.5  7.95249075019e-18
8129.0  7.35865710588e-18
8129.5  6.77385180338e-18
8130.0  6.95513308601e-18
8130.5  7.07182668995e-18
8131.0  7.6402915117e-18
8131.5  7.72689949321e-18
8132.0  7.84765044057e-18
8132.5  7.58343347321e-18
8133.0  7.47899910729e-18
8133.5  7.34086057773e-18
8134.0  7.2695436915e-18
8134.5  7.11600228842e-18
8135.0  7.23049342856e-18
8135.5  7.30025377023e-18
8136.0  6.05326386079e-18
8136.5  6.0236246205e-18
8137.0  6.22239309426e-18
8137.5  6.60329401988e-18
8138.0  6.93178406087e-18
8138.5  7.23551685846e-18
8139.0  7.22156276788e-18
8139.5  6.78184386387e-18
8140.0  6.86468402834e-18
8140.5  6.96607421898e-18
8141.0  7.38778439265e-18
8141.5  7.55518985729e-18
8142.0  7.99052690475e-18
8142.5  7.93235798361e-18
8143.0  7.82438142191e-18
8143.5  7.66557578351e-18
8144.0  7.58588620961e-18
8144.5  7.00282482186e-18
8145.0  7.10806901161e-18
8145.5  7.44973367621e-18
8146.0  7.80003962347e-18
8146.5  8.06434142211e-18
8147.0  8.19051195672e-18
8147.5  8.22396240463e-18
8148.0  8.28402211567e-18
8148.5  8.08850741383e-18
8149.0  7.87698746767e-18
8149.5  7.4894217182e-18
8150.0  7.42927118513e-18
8150.5  7.89449504563e-18
8151.0  7.77205571423e-18
8151.5  7.57938150764e-18
8152.0  7.93492620042e-18
8152.5  8.09325438808e-18
8153.0  8.20575113366e-18
8153.5  8.11735725102e-18
8154.0  7.90729814007e-18
8154.5  7.8737545263e-18
8155.0  7.85263875655e-18
8155.5  7.870907366e-18
8156.0  7.71031453503e-18
8156.5  7.09577480018e-18
8157.0  6.85650692343e-18
8157.5  6.63029236099e-18
8158.0  6.71640536252e-18
8158.5  6.85235586905e-18
8159.0  7.69367150353e-18
8159.5  7.55876546338e-18
8160.0  7.37459035365e-18
8160.5  7.04118825196e-18
8161.0  6.89917333027e-18
8161.5  6.32753318033e-18
8162.0  6.56757178543e-18
8162.5  7.04496868475e-18
8163.0  7.80331618069e-18
8163.5  8.2361060064e-18
8164.0  8.41196612744e-18
8164.5  8.38071286467e-18
8165.0  8.24543292041e-18
8165.5  8.41084266403e-18
8166.0  8.54813863021e-18
8166.5  8.46084239088e-18
8167.0  8.27590825499e-18
8167.5  7.3352956059e-18
8168.0  7.2151271152e-18
8168.5  7.07194558664e-18
8169.0  7.22256343526e-18
8169.5  7.32453306521e-18
8170.0  8.11495261079e-18
8170.5  8.24295629171e-18
8171.0  8.46287348396e-18
8171.5  7.69461712636e-18
8172.0  7.31688483623e-18
8172.5  7.92746918591e-18
8173.0  8.00533558113e-18
8173.5  8.16311275848e-18
8174.0  8.29352991692e-18
8174.5  8.3884046872e-18
8175.0  7.66849205609e-18
8175.5  7.51423479206e-18
8176.0  7.25330812368e-18
8176.5  6.84543402699e-18
8177.0  6.42023391352e-18
8177.5  5.58471754165e-18
8178.0  5.3152471591e-18
8178.5  4.82870519477e-18
8179.0  5.35311266529e-18
8179.5  6.14112703933e-18
8180.0  6.36639835584e-18
8180.5  6.46193478601e-18
8181.0  6.42097769456e-18
8181.5  6.43855676394e-18
8182.0  6.47675947312e-18
8182.5  6.50488387948e-18
8183.0  6.52296703109e-18
8183.5  6.93601832448e-18
8184.0  6.977104213e-18
8184.5  6.98632465799e-18
8185.0  6.36970846197e-18
8185.5  5.80577095552e-18
8186.0  6.03855545832e-18
8186.5  6.06236897092e-18
8187.0  5.88793642675e-18
8187.5  5.95015459949e-18
8188.0  6.03172936683e-18
8188.5  6.49907957975e-18
8189.0  6.68176679355e-18
8189.5  7.03218982896e-18
8190.0  6.8394134341e-18
8190.5  6.46757604107e-18
8191.0  6.08813374328e-18
8191.5  5.87959835672e-18
8192.0  6.49103910057e-18
8192.5  6.68745253609e-18
8193.0  7.17163427721e-18
8193.5  7.03964670851e-18
8194.0  6.93383999112e-18
8194.5  6.49674180284e-18
8195.0  6.44033722498e-18
8195.5  6.52122861665e-18
8196.0  6.75427031212e-18
8196.5  7.02282106341e-18
8197.0  6.77509212789e-18
8197.5  6.68901218493e-18
8198.0  6.53912230225e-18
8198.5  6.54502334345e-18
8199.0  6.55456646586e-18
8199.5  7.21038443378e-18
8200.0  7.52285840103e-18
8200.5  7.0077767532e-18
8201.0  6.84625800754e-18
8201.5  6.46377394318e-18
8202.0  6.49516450723e-18
8202.5  6.51735498588e-18
8203.0  6.93262130949e-18
8203.5  6.8731379394e-18
8204.0  6.41144422143e-18
8204.5  6.59558853374e-18
8205.0  6.78206726112e-18
8205.5  6.83705067773e-18
8206.0  6.87640244995e-18
8206.5  7.09631767671e-18
8207.0  7.03087849147e-18
8207.5  6.93513946458e-18
8208.0  7.21390762932e-18
8208.5  7.32130229323e-18
8209.0  6.79716267498e-18
8209.5  6.68500011936e-18
8210.0  6.44188218397e-18
8210.5  6.69179796117e-18
8211.0  6.84557083175e-18
8211.5  7.10036574209e-18
8212.0  7.01921880991e-18
8212.5  6.6666147506e-18
8213.0  6.97601602051e-18
8213.5  7.25155042068e-18
8214.0  8.14172008125e-18
8214.5  8.35265190086e-18
8215.0  8.55071427026e-18
8215.5  8.44481736712e-18
8216.0  8.30909599141e-18
8216.5  8.57786970209e-18
8217.0  8.66247244435e-18
8217.5  8.46178231802e-18
8218.0  8.40003211732e-18
8218.5  8.28367368552e-18
8219.0  8.04518913359e-18
8219.5  7.9180919552e-18
8220.0  6.82698326636e-18
8220.5  6.75508795386e-18
8221.0  6.69553827466e-18
8221.5  7.03829555941e-18
8222.0  7.30670339076e-18
8222.5  7.7300480182e-18
8223.0  7.9371457608e-18
8223.5  8.6321479596e-18
8224.0  8.59168042721e-18
8224.5  8.54602998776e-18
8225.0  7.50365986388e-18
8225.5  7.12636498757e-18
8226.0  6.24560167485e-18
8226.5  6.51956551268e-18
8227.0  6.96535676935e-18
8227.5  7.86997520434e-18
8228.0  8.28997309268e-18
8228.5  8.9963155533e-18
8229.0  8.88497450567e-18
8229.5  8.5859141461e-18
8230.0  8.45859504985e-18
8230.5  8.37189244626e-18
8231.0  7.64470701475e-18
8231.5  7.49560541572e-18
8232.0  7.22997867917e-18
8232.5  7.20035066662e-18
8233.0  7.1710647486e-18
8233.5  6.88927233913e-18
8234.0  6.81588220215e-18
8234.5  6.76130832224e-18
8235.0  6.89251966416e-18
8235.5  7.07891399543e-18
8236.0  6.96183686361e-18
8236.5  6.91833584879e-18
8237.0  7.021100663e-18
8237.5  6.99137037839e-18
8238.0  6.9264462856e-18
8238.5  7.27682034996e-18
8239.0  7.48804786715e-18
8239.5  7.18539243336e-18
8240.0  7.28939118977e-18
8240.5  7.70897218592e-18
8241.0  7.73906544952e-18
8241.5  7.76554493225e-18
8242.0  7.56849845162e-18
8242.5  7.41630557246e-18
8243.0  6.71273013219e-18
8243.5  6.89660053881e-18
8244.0  7.12650027147e-18
8244.5  7.13944083851e-18
8245.0  7.18188891685e-18
8245.5  7.88062798045e-18
8246.0  7.81368752617e-18
8246.5  7.68966250626e-18
8247.0  8.02862063462e-18
8247.5  8.20668758996e-18
8248.0  8.26552299515e-18
8248.5  8.19815271012e-18
8249.0  7.9996562452e-18
8249.5  7.79413646214e-18
8250.0  7.63685507992e-18
8250.5  7.80216714234e-18
8251.0  7.84783809957e-18
8251.5  7.94414249019e-18
8252.0  7.9179002637e-18
8252.5  7.88877617706e-18
8253.0  7.40343744426e-18
8253.5  7.25589421341e-18
8254.0  7.14274476887e-18
8254.5  7.05205385887e-18
8255.0  6.90688466959e-18
8255.5  7.39912944469e-18
8256.0  7.62211097302e-18
8256.5  7.63479084035e-18
8257.0  7.74876331314e-18
8257.5  8.02125480946e-18
8258.0  7.9533108857e-18
8258.5  7.90742783148e-18
8259.0  7.62727944446e-18
8259.5  7.53296896314e-18
8260.0  7.28647907485e-18
8260.5  7.43519630009e-18
8261.0  7.57953479702e-18
8261.5  7.37722112476e-18
8262.0  7.27872950119e-18
8262.5  6.88370105456e-18
8263.0  6.57873663239e-18
8263.5  6.15229143843e-18
8264.0  6.63874635716e-18
8264.5  6.84008746369e-18
8265.0  7.38043956018e-18
8265.5  7.47657513033e-18
8266.0  7.6764349385e-18
8266.5  7.55147841265e-18
8267.0  7.47729345197e-18
8267.5  7.861935603e-18
8268.0  7.77611364962e-18
8268.5  7.41054175756e-18
8269.0  7.40936971857e-18
8269.5  7.40812489503e-18
8270.0  7.21262102865e-18
8270.5  7.20114505205e-18
8271.0  7.35560408374e-18
8271.5  7.28410180853e-18
8272.0  7.19646571627e-18
8272.5  6.96476677587e-18
8273.0  6.82119974389e-18
8273.5  5.67613594032e-18
8274.0  5.57998681375e-18
8274.5  5.40831733821e-18
8275.0  6.25011967281e-18
8275.5  6.6814936639e-18
8276.0  6.21854168122e-18
8276.5  6.1201096737e-18
8277.0  5.89967807558e-18
8277.5  6.51325697438e-18
8278.0  6.97533163001e-18
8278.5  5.11409594438e-18
8279.0  4.83225338895e-18
8279.5  4.77933460218e-18
8280.0  4.52966360813e-18
8280.5  4.25892652305e-18
8281.0  4.85849596365e-18
8281.5  5.01272311032e-18
8282.0  4.88802706671e-18
8282.5  4.27901796661e-18
8283.0  3.32302327471e-18
8283.5  3.73301427126e-18
8284.0  3.91515135815e-18
8284.5  5.93733659731e-18
8285.0  5.42411451705e-18
8285.5  4.19556060324e-18
8286.0  4.12594295338e-18
8286.5  4.07978412785e-18
8287.0  4.04272915538e-18
8287.5  4.21446899551e-18
8288.0  4.88448347285e-18
8288.5  4.71136947506e-18
8289.0  4.54569059239e-18
8289.5  4.12705438181e-18
8290.0  3.95414613303e-18
8290.5  3.37168712782e-18
8291.0  3.33557576839e-18
8291.5  3.28575819757e-18
8292.0  4.70481794451e-18
8292.5  5.26741910727e-18
8293.0  5.99661603366e-18
8293.5  5.6009453404e-18
8294.0  4.79602408975e-18
8294.5  6.50808945191e-18
8295.0  7.50194270604e-18
8295.5  6.65201695131e-18
8296.0  6.33281954163e-18
8296.5  5.500805948e-18
8297.0  4.81985089639e-18
8297.5  4.24479562361e-18
8298.0  3.07350973279e-18
8298.5  3.05229667486e-18
8299.0  4.15989371228e-18
8299.5  5.06947909076e-18
8300.0  6.1744839047e-18
8300.5  5.55444178033e-18
8301.0  5.43810391653e-18
8301.5  6.82285951931e-18
8302.0  6.32448568264e-18
8302.5  5.44110571014e-18
8303.0  6.48457082915e-18
8303.5  7.01310028229e-18
8304.0  5.75514734667e-18
8304.5  6.17050666767e-18
8305.0  7.40668501658e-18
8305.5  6.77032141018e-18
8306.0  6.2968934168e-18
8306.5  6.55757048507e-18
8307.0  6.46593571032e-18
8307.5  5.87703716002e-18
8308.0  5.8859171671e-18
8308.5  5.89537430592e-18
8309.0  6.42030430694e-18
8309.5  6.65587796761e-18
8310.0  7.59862391925e-18
8310.5  7.86764005439e-18
8311.0  8.28440349512e-18
8311.5  8.33634621817e-18
8312.0  8.35956990619e-18
8312.5  6.73212793655e-18
8313.0  6.53060811585e-18
8313.5  6.06913581227e-18
8314.0  6.10197975634e-18
8314.5  6.12361792044e-18
8315.0  7.13277677121e-18
8315.5  7.12391323636e-18
8316.0  6.70465962018e-18
8316.5  6.64473943667e-18
8317.0  6.58803584157e-18
8317.5  6.26140115882e-18
8318.0  6.29005341927e-18
8318.5  7.03519251184e-18
8319.0  7.10087366441e-18
8319.5  7.19028023172e-18
8320.0  7.39003291905e-18
8320.5  7.47040196624e-18
8321.0  7.63330776003e-18
8321.5  7.7095052327e-18
8322.0  7.86224808262e-18
8322.5  7.3264874609e-18
8323.0  7.01934842996e-18
8323.5  7.0296478794e-18
8324.0  6.98401838378e-18
8324.5  6.83860138299e-18
8325.0  7.20009850213e-18
8325.5  7.50201831628e-18
8326.0  7.56802449708e-18
8326.5  7.56115809539e-18
8327.0  7.45601371892e-18
8327.5  7.29149410581e-18
8328.0  7.09379540894e-18
8328.5  7.10524367348e-18
8329.0  7.09706544715e-18
8329.5  6.91329604439e-18
8330.0  7.09648307107e-18
8330.5  7.4172413144e-18
8331.0  7.56791111014e-18
8331.5  7.64320028572e-18
8332.0  7.14204631751e-18
8332.5  6.93838861596e-18
8333.0  6.43746994081e-18
8333.5  6.58198754322e-18
8334.0  6.68835322448e-18
8334.5  6.95705606764e-18
8335.0  7.01817280988e-18
8335.5  7.12700366594e-18
8336.0  6.93184729625e-18
8336.5  6.72483243565e-18
8337.0  6.0852057245e-18
8337.5  5.80248800639e-18
8338.0  4.70061415773e-18
8338.5  4.31154163177e-18
8339.0  3.71455720434e-18
8339.5  2.61613877581e-18
8340.0  2.14099950923e-18
8340.5  3.41332544437e-18
8341.0  4.57769508432e-18
8341.5  7.24557924246e-18
8342.0  5.00338866487e-18
8342.5  3.55131752106e-18
8343.0  3.65832788424e-18
8343.5  3.92709517687e-18
8344.0  4.88050766987e-18
8344.5  3.73642690759e-18
8345.0  2.66431929838e-18
8345.5  2.42604012816e-18
8346.0  2.43165390799e-18
8346.5  2.8487978972e-18
8347.0  3.88325485121e-18
8347.5  5.27982486563e-18
8348.0  2.70597669292e-18
8348.5  1.78737505028e-18
8349.0  3.01092641426e-18
8349.5  3.29726419656e-18
8350.0  3.86620410434e-18
8350.5  4.12114504504e-18
8351.0  4.26582908015e-18
8351.5  5.26062892417e-18
8352.0  5.41417556023e-18
8352.5  5.69665546614e-18
8353.0  5.60333293176e-18
8353.5  5.52610290392e-18
8354.0  5.66892670974e-18
8354.5  5.69012126674e-18
8355.0  5.6684609853e-18
8355.5  5.44107036858e-18
8356.0  5.17032691879e-18
8356.5  6.36912084717e-18
8357.0  6.80602533841e-18
8357.5  7.66525493119e-18
8358.0  7.5227903974e-18
8358.5  7.27574306496e-18
8359.0  6.71399828996e-18
8359.5  6.4358974987e-18
8360.0  5.97340398342e-18
8360.5  6.31656571173e-18
8361.0  7.25624434279e-18
8361.5  7.02995049534e-18
8362.0  6.86485314267e-18
8362.5  7.05318604563e-18
8363.0  6.96534210869e-18
8363.5  6.46380535345e-18
8364.0  7.17590763471e-18
8364.5  7.92486408414e-18
8365.0  7.72178848783e-18
8365.5  7.6495898897e-18
8366.0  7.47010716114e-18
8366.5  7.32658142629e-18
8367.0  7.10815257496e-18
8367.5  7.04022327621e-18
8368.0  7.01397431293e-18
8368.5  7.95955694727e-18
8369.0  8.05379740088e-18
8369.5  8.26712057653e-18
8370.0  7.76036244661e-18
8370.5  7.43520580256e-18
8371.0  7.18899413996e-18
8371.5  7.12633094907e-18
8372.0  6.98330059683e-18
8372.5  7.02417941924e-18
8373.0  7.06222960776e-18
8373.5  6.96421857483e-18
8374.0  6.94245423894e-18
8374.5  6.93682083361e-18
8375.0  6.68435972111e-18
8375.5  6.34617339896e-18
8376.0  6.85404251681e-18
8376.5  7.02981146532e-18
8377.0  6.69087841631e-18
8377.5  6.62378015957e-18
8378.0  6.49104218037e-18
8378.5  6.66372470549e-18
8379.0  6.76123736581e-18
8379.5  5.818073401e-18
8380.0  5.65288191796e-18
8380.5  5.32008013518e-18
8381.0  4.779833169e-18
8381.5  4.33645307393e-18
8382.0  4.04200640771e-18
8382.5  4.23263862918e-18
8383.0  5.54419090075e-18
8383.5  5.72588277021e-18
8384.0  5.94039631801e-18
8384.5  6.2259446394e-18
8385.0  6.31343764011e-18
8385.5  6.27670931432e-18
8386.0  6.82100733045e-18
8386.5  7.75619836315e-18
8387.0  7.64951773384e-18
8387.5  7.59788244518e-18
8388.0  7.55322051501e-18
8388.5  7.51975081735e-18
8389.0  7.43332992865e-18
8389.5  7.46339753843e-18
8390.0  7.48561207982e-18
8390.5  6.95751940222e-18
8391.0  7.02079166439e-18
8391.5  7.59813293409e-18
8392.0  7.15859284396e-18
8392.5  6.69979802516e-18
8393.0  7.80840282676e-18
8393.5  7.84765847723e-18
8394.0  5.46002421602e-18
8394.5  4.10953881876e-18
8395.0  2.07118465857e-18
8395.5  3.50646373091e-18
8396.0  4.11005297121e-18
8396.5  2.64237099177e-18
8397.0  3.37550764651e-18
8397.5  5.02274863555e-18
8398.0  5.44522088677e-18
8398.5  5.71487179734e-18
8399.0  4.30537872364e-18
8399.5  4.31423356383e-18
8400.0  4.82067257166e-18
8400.5  4.07510935697e-18
8401.0  3.38749453576e-18
8401.5  6.28328691619e-18
8402.0  6.89010275726e-18
8402.5  6.78115453445e-18
8403.0  6.238672552e-18
8403.5  5.517327182e-18
8404.0  5.8040498701e-18
8404.5  5.92820063097e-18
8405.0  6.42390396953e-18
8405.5  6.42132456098e-18
8406.0  6.41436944706e-18
8406.5  6.37364148805e-18
8407.0  6.35177911065e-18
8407.5  6.05952631342e-18
8408.0  6.40259776205e-18
8408.5  7.49045548304e-18
8409.0  7.48617583036e-18
8409.5  7.4830785575e-18
8410.0  8.58568073185e-18
8410.5  8.5008942512e-18
8411.0  7.03175831653e-18
8411.5  7.83883822918e-18
8412.0  8.78433154615e-18
8412.5  8.5130050336e-18
8413.0  8.4102656037e-18
8413.5  8.12950172023e-18
8414.0  7.9812302657e-18
8414.5  7.72701087785e-18
8415.0  8.02481073954e-18
8415.5  8.17051738034e-18
8416.0  7.93652261278e-18
8416.5  7.63687280291e-18
8417.0  6.87501635518e-18
8417.5  7.18899826759e-18
8418.0  7.41470933985e-18
8418.5  9.89223978625e-18
8419.0  9.58739270555e-18
8419.5  6.88603136619e-18
8420.0  7.57668603778e-18
8420.5  8.29131729663e-18
8421.0  7.82207095066e-18
8421.5  7.71918022036e-18
8422.0  7.88514261022e-18
8422.5  7.49619759565e-18
8423.0  6.91422426123e-18
8423.5  8.0172663807e-18
8424.0  8.45740068454e-18
8424.5  5.03372464127e-18
8425.0  3.79409671958e-18
8425.5  1.03583586378e-18
8426.0  4.50797111791e-18
8426.5  6.69815733271e-18
8427.0  8.78629936923e-19
8427.5  1.05188977747e-18
8428.0  3.56053577137e-18
8428.5  3.09072634164e-18
8429.0  2.66134916742e-18
8429.5  1.6195462395e-18
8430.0  1.44980990596e-18
8430.5  1.79150750523e-18
8431.0  2.47763305364e-18
8431.5  3.38045041574e-18
8432.0  5.69310560425e-18
8432.5  6.36997388349e-18
8433.0  2.40017839036e-18
8433.5  3.46995568057e-18
8434.0  5.5365418963e-18
8434.5  5.09134833884e-18
8435.0  4.84509738204e-18
8435.5  5.33757262898e-18
8436.0  5.84357589487e-18
8436.5  7.27795535373e-18
8437.0  7.91405106884e-18
8437.5  8.42675180973e-18
8438.0  7.86312987787e-18
8438.5  7.82219000656e-18
8439.0  8.10802183761e-18
8439.5  7.93799581786e-18
8440.0  7.74095209126e-18
8440.5  8.15859808907e-18
8441.0  8.26307018835e-18
8441.5  7.96201699956e-18
8442.0  7.94510946884e-18
8442.5  7.9174864361e-18
8443.0  8.05843512141e-18
8443.5  8.12569348521e-18
8444.0  7.97796182881e-18
8444.5  7.76718004722e-18
8445.0  7.23884548487e-18
8445.5  7.15896107921e-18
8446.0  7.10207651344e-18
8446.5  7.80377362012e-18
8447.0  7.59398670094e-18
8447.5  6.32840821845e-18
8448.0  6.81250959924e-18
8448.5  7.30875545818e-18
8449.0  7.25062725566e-18
8449.5  7.19225697838e-18
8450.0  6.79972836416e-18
8450.5  6.82748743157e-18
8451.0  6.86854747262e-18
8451.5  7.0665401676e-18
8452.0  7.14916416966e-18
8452.5  7.12757420886e-18
8453.0  7.14891438464e-18
8453.5  7.19479258107e-18
8454.0  7.11272330589e-18
8454.5  7.06209740963e-18
8455.0  7.33000769961e-18
8455.5  6.95002825264e-18
8456.0  5.52967402024e-18
8456.5  6.65274382895e-18
8457.0  7.66991894208e-18
8457.5  7.672851085e-18
8458.0  7.48046524419e-18
8458.5  6.19105212073e-18
8459.0  6.66817720181e-18
8459.5  7.28949537368e-18
8460.0  5.11754347833e-18
8460.5  4.37686651108e-18
8461.0  5.13763543952e-18
8461.5  4.6550530885e-18
8462.0  3.73083793595e-18
8462.5  3.36388795377e-18
8463.0  3.16397746175e-18
8463.5  4.02400848703e-18
8464.0  3.89432072214e-18
8464.5  3.37370774456e-18
8465.0  3.46585911084e-18
8465.5  3.5398239166e-18
8466.0  4.65268134599e-18
8466.5  5.05722900656e-18
8467.0  6.19632028062e-18
8467.5  7.67188870755e-18
8468.0  9.36749193121e-18
8468.5  7.93736399451e-18
8469.0  7.49946297605e-18
8469.5  7.37921838491e-18
8470.0  6.67821445439e-18
8470.5  5.50575646737e-18
8471.0  6.89583744782e-18
8471.5  7.55847702224e-18
8472.0  8.29689818424e-18
8472.5  8.47068326915e-18
8473.0  8.86707829432e-18
8473.5  8.46386898574e-18
8474.0  8.18137100201e-18
8474.5  8.60940211661e-18
8475.0  8.60227966749e-18
8475.5  8.34319329293e-18
8476.0  8.14422529522e-18
8476.5  7.9423207967e-18
8477.0  7.6460142872e-18
8477.5  7.64076525645e-18
8478.0  8.22628767857e-18
8478.5  8.15011547316e-18
8479.0  8.03722046823e-18
8479.5  8.21728495833e-18
8480.0  8.29209588908e-18
8480.5  8.25740043105e-18
8481.0  7.99755276902e-18
8481.5  7.43079589036e-18
8482.0  7.12862866251e-18
8482.5  6.94275283379e-18
8483.0  7.35199582293e-18
8483.5  7.43390627477e-18
8484.0  7.59352698067e-18
8484.5  7.51701425998e-18
8485.0  7.44860682521e-18
8485.5  7.3771250607e-18
8486.0  7.27168934161e-18
8486.5  6.68220513079e-18
8487.0  6.60790013364e-18
8487.5  6.51207800433e-18
8488.0  6.87151463165e-18
8488.5  6.93688020354e-18
8489.0  5.60640874947e-18
8489.5  6.06008219247e-18
8490.0  6.91436912606e-18
8490.5  6.63251635748e-18
8491.0  6.4806894981e-18
8491.5  6.98379246948e-18
8492.0  6.96227358684e-18
8492.5  6.82805862044e-18
8493.0  7.0378439331e-18
8493.5  7.20301030026e-18
8494.0  7.44111016353e-18
8494.5  7.44126365174e-18
8495.0  7.25188393488e-18
8495.5  7.32015784568e-18
8496.0  7.39753908395e-18
8496.5  8.13405287183e-18
8497.0  8.24417532219e-18
8497.5  6.92415610706e-18
8498.0  7.15145149363e-18
8498.5  7.52532653728e-18
8499.0  7.12311703746e-18
8499.5  6.93484146899e-18
8500.0  5.18365469648e-18
8500.5  5.04388834618e-18
8501.0  4.76640281358e-18
8501.5  5.84467022031e-18
8502.0  6.59130955389e-18
8502.5  6.41109385044e-18
8503.0  6.42679545319e-18
8503.5  6.57843614298e-18
8504.0  6.51316808618e-18
8504.5  6.44801178156e-18
8505.0  5.99911016676e-18
8505.5  5.87846977836e-18
8506.0  5.78805473558e-18
8506.5  5.77785782672e-18
8507.0  5.76319417891e-18
8507.5  6.82109934115e-18
8508.0  7.23659384464e-18
8508.5  6.57450393008e-18
8509.0  6.99631159345e-18
8509.5  7.89572525677e-18
8510.0  7.6726080835e-18
8510.5  7.53752815546e-18
8511.0  6.41950640053e-18
8511.5  6.54977789156e-18
8512.0  7.2914303039e-18
8512.5  7.47335681527e-18
8513.0  7.63376159052e-18
8513.5  8.04980236774e-18
8514.0  8.04466706862e-18
8514.5  7.49387283279e-18
8515.0  7.46826861031e-18
8515.5  7.43553682098e-18
8516.0  7.50543159278e-18
8516.5  7.5736952052e-18
8517.0  8.43805723581e-18
8517.5  8.44327390125e-18
8518.0  8.451266899e-18
8518.5  9.15001879303e-18
8519.0  9.52116164716e-18
8519.5  9.63309175595e-18
8520.0  9.40443788683e-18
8520.5  8.73543656949e-18
8521.0  8.08346946186e-18
8521.5  7.57870517053e-18
8522.0  7.66774981957e-18
8522.5  7.80361887359e-18
8523.0  8.39302016781e-18
8523.5  8.38844812317e-18
8524.0  8.38308112475e-18
8524.5  8.54649635541e-18
8525.0  8.59022364166e-18
8525.5  8.5267936212e-18
8526.0  8.58697757855e-18
8526.5  8.68220100706e-18
8527.0  8.78382382096e-18
8527.5  8.83245191497e-18
8528.0  8.55152913863e-18
8528.5  8.56734827195e-18
8529.0  8.60831675752e-18
8529.5  8.49031822022e-18
8530.0  8.41126429561e-18
8530.5  9.07021602387e-18
8531.0  9.11334166802e-18
8531.5  8.97812462087e-18
8532.0  8.83771518149e-18
8532.5  8.69995650221e-18
8533.0  8.32299873303e-18
8533.5  8.29827112819e-18
8534.0  8.79705443332e-18
8534.5  8.73337261694e-18
8535.0  8.6414749846e-18
8535.5  9.46257028689e-18
8536.0  9.77965249898e-18
8536.5  9.33222436822e-18
8537.0  9.0770447027e-18
8537.5  8.53854107867e-18
8538.0  8.05697926091e-18
8538.5  7.77208377647e-18
8539.0  7.78783455959e-18
8539.5  7.83479666646e-18
8540.0  7.97641979618e-18
8540.5  8.07498902099e-18
8541.0  8.16082841917e-18
8541.5  7.56756569983e-18
8542.0  7.6070645026e-18
8542.5  8.50630773853e-18
8543.0  7.91740544933e-18
8543.5  7.18466788871e-18
8544.0  7.26486487544e-18
8544.5  7.35774904626e-18
8545.0  8.50190314193e-18
8545.5  8.31424880753e-18
8546.0  7.97031127326e-18
8546.5  7.93225859841e-18
8547.0  7.91467637388e-18
8547.5  7.73599435061e-18
8548.0  7.82063057827e-18
8548.5  8.06734619833e-18
8549.0  7.96415539479e-18
8549.5  7.88679722097e-18
8550.0  8.08179344636e-18
8550.5  8.20583195355e-18
8551.0  8.64253562115e-18
8551.5  8.69338757396e-18
8552.0  8.74844893645e-18
8552.5  9.92910610316e-18
8553.0  1.02075033803e-17
8553.5  9.61122022284e-18
8554.0  9.36950167116e-18
8554.5  8.98503239427e-18
8555.0  8.95649409934e-18
8555.5  8.94590629684e-18
8556.0  9.30099045073e-18
8556.5  9.20900640935e-18
8557.0  8.98145682707e-18
8557.5  9.26860791568e-18
8558.0  9.46073970372e-18
8558.5  9.22105463677e-18
8559.0  9.13538189538e-18
8559.5  8.89668272071e-18
8560.0  8.95805054311e-18
8560.5  9.01695169817e-18
8561.0  9.21022863353e-18
8561.5  9.23146828387e-18
8562.0  9.04408474921e-18
8562.5  8.98737407244e-18
8563.0  8.90799129456e-18
8563.5  8.77531240952e-18
8564.0  8.7382014892e-18
8564.5  9.20096382081e-18
8565.0  9.33721866798e-18
8565.5  9.61235655286e-18
8566.0  9.53485770746e-18
8566.5  9.49030472971e-18
8567.0  9.19526646568e-18
8567.5  9.42535482254e-18
8568.0  1.02183931139e-17
8568.5  1.04082085276e-17
8569.0  1.05681156688e-17
8569.5  1.05356059455e-17
8570.0  1.04269817093e-17
8570.5  9.84062716073e-18
8571.0  9.86676592321e-18
8571.5  9.89831479304e-18
8572.0  1.01083704928e-17
8572.5  1.01691449389e-17
8573.0  1.00600066494e-17
8573.5  9.99652274773e-18
8574.0  9.88512960481e-18
8574.5  1.00407452762e-17
8575.0  1.01185004499e-17
8575.5  9.71114731667e-18
8576.0  9.69200917211e-18
8576.5  9.67771254914e-18
8577.0  1.00329764181e-17
8577.5  1.0295058014e-17
8578.0  1.04751216661e-17
8578.5  1.0467772381e-17
8579.0  1.03261553306e-17
8579.5  1.04887340324e-17
8580.0  1.06615130707e-17
8580.5  1.06250053141e-17
8581.0  1.06032543915e-17
8581.5  1.04935697115e-17
8582.0  1.0461184604e-17
8582.5  1.04122777275e-17
8583.0  1.01153077009e-17
8583.5  9.98446363379e-18
8584.0  8.55396906e-18
8584.5  8.67656624909e-18
8585.0  8.95806906811e-18
8585.5  8.99929817862e-18
8586.0  9.02562699441e-18
8586.5  9.48529655161e-18
8587.0  9.57217269159e-18
8587.5  9.72793512947e-18
8588.0  9.87667961632e-18
8588.5  1.00154391877e-17
8589.0  1.01957790798e-17
8589.5  1.02264871444e-17
8590.0  1.01668839166e-17
8590.5  9.96859773653e-18
8591.0  9.70294230539e-18
8591.5  9.5156363615e-18
8592.0  9.43171207438e-18
8592.5  9.00286356772e-18
8593.0  9.07590084775e-18
8593.5  9.21928010886e-18
8594.0  9.30723728555e-18
8594.5  9.35714682317e-18
8595.0  9.40933358889e-18
8595.5  9.20772597886e-18
8596.0  8.58083093862e-18
8596.5  8.6102649292e-18
8597.0  8.63471279262e-18
8597.5  8.07450553229e-18
8598.0  7.9088208131e-18
8598.5  7.52948752827e-18
8599.0  7.83059173423e-18
8599.5  8.18402199924e-18
8600.0  8.77294088839e-18
8600.5  8.95557708127e-18
8601.0  8.93427252987e-18
8601.5  8.86463873495e-18
8602.0  8.7442841616e-18
8602.5  8.77972392928e-18
8603.0  8.79833858915e-18
8603.5  9.37404533804e-18
8604.0  9.61772709131e-18
8604.5  1.02052282771e-17
8605.0  1.01182882081e-17
8605.5  1.00570676657e-17
8606.0  8.76360696041e-18
8606.5  8.53927257601e-18
8607.0  8.2816737079e-18
8607.5  8.06928662991e-18
8608.0  7.85058222888e-18
8608.5  8.57527156842e-18
8609.0  8.84561562048e-18
8609.5  9.59506717869e-18
8610.0  9.9294587484e-18
8610.5  1.0423818013e-17
8611.0  9.89743540871e-18
8611.5  9.6770585735e-18
8612.0  9.34107718015e-18
8612.5  8.99477733075e-18
8613.0  8.22937662824e-18
8613.5  8.80076585758e-18
8614.0  9.15826356197e-18
8614.5  1.03347908859e-17
8615.0  1.05376720375e-17
8615.5  1.08778558408e-17
8616.0  1.01360690861e-17
8616.5  9.46745260456e-18
8617.0  7.27362998455e-18
8617.5  6.48389465136e-18
8618.0  4.26347742699e-18
8618.5  4.9548898846e-18
8619.0  5.84949179527e-18
8619.5  6.6919326915e-18
8620.0  7.01008588868e-18
8620.5  7.45513927062e-18
8621.0  6.85818849235e-18
8621.5  5.72730215049e-18
8622.0  6.000451814e-18
8622.5  6.14865766525e-18
8623.0  6.77292553464e-18
8623.5  7.1795321443e-18
8624.0  8.26918920578e-18
8624.5  7.6044825885e-18
8625.0  7.08065044143e-18
8625.5  6.14771622734e-18
8626.0  6.12459542806e-18
8626.5  6.75283429931e-18
8627.0  6.61117745782e-18
8627.5  6.45074566115e-18
8628.0  5.03163749802e-18
8628.5  4.69916772343e-18
8629.0  5.7335425913e-18
8629.5  5.04181628806e-18
8630.0  3.90926016198e-18
8630.5  3.91827221062e-18
8631.0  3.92257853446e-18
8631.5  5.63729170406e-18
8632.0  5.59947724641e-18
8632.5  5.44623855056e-18
8633.0  6.63663678983e-18
8633.5  7.45484170582e-18
8634.0  9.8977516257e-18
8634.5  1.02566765802e-17
8635.0  1.05592288312e-17
8635.5  9.90904725242e-18
8636.0  9.26587574169e-18
8636.5  1.03350489076e-17
8637.0  1.06220405541e-17
8637.5  1.08654085681e-17
8638.0  1.09608966873e-17
8638.5  1.1096781979e-17
8639.0  9.59904130004e-18
8639.5  9.00817032375e-18
8640.0  9.15381454911e-18
8640.5  9.33225178051e-18
8641.0  9.70683938382e-18
8641.5  9.47662149985e-18
8642.0  9.33901054847e-18
8642.5  8.89569319057e-18
8643.0  8.90965713228e-18
8643.5  9.06718872117e-18
8644.0  9.07953571159e-18
8644.5  9.09009985962e-18
8645.0  8.85944470117e-18
8645.5  8.91079397093e-18
8646.0  9.48416302581e-18
8646.5  9.10332369049e-18
8647.0  8.63148035876e-18
8647.5  8.47514484258e-18
8648.0  8.38461246186e-18
8648.5  7.70989919562e-18
8649.0  6.87660455074e-18
8649.5  5.37423521057e-18
8650.0  5.42131097865e-18
8650.5  5.44533483627e-18
8651.0  5.4523559906e-18
8651.5  6.02254475316e-18
8652.0  7.58911042635e-18
8652.5  7.33998251752e-18
8653.0  7.15209840113e-18
8653.5  8.15510552638e-18
8654.0  8.36320286936e-18
8654.5  8.65808459221e-18
8655.0  8.65639151407e-18
8655.5  8.65462296565e-18
8656.0  8.29305837818e-18
8656.5  8.55730135984e-18
8657.0  1.23705444761e-17
8657.5  1.24993839195e-17
8658.0  1.27008847585e-17
8658.5  1.03136657047e-17
8659.0  9.26093000545e-18
8659.5  7.59074916714e-18
8660.0  8.14628067814e-18
8660.5  9.44795671296e-18
8661.0  8.85863574225e-18
8661.5  8.4725264108e-18
8662.0  9.80518119458e-18
8662.5  9.99292139727e-18
8663.0  1.01893009178e-17
8663.5  9.83926328034e-18
8664.0  9.50897020488e-18
8664.5  7.95027484819e-18
8665.0  7.76049847297e-18
8665.5  8.900594021e-18
8666.0  9.43670425758e-18
8666.5  1.01628582484e-17
8667.0  1.28906439244e-17
8667.5  1.38463352138e-17
8668.0  1.19412409351e-17
8668.5  1.15597071477e-17
8669.0  1.08029152895e-17
8669.5  1.01248581841e-17
8670.0  9.74084291523e-18
8670.5  9.94427041197e-18
8671.0  9.87245025383e-18
8671.5  9.61332013764e-18
8672.0  1.00196309888e-17
8672.5  1.03537145027e-17
8673.0  1.077433394e-17
8673.5  1.07443595773e-17
8674.0  1.01862484404e-17
8674.5  9.41341010577e-18
8675.0  8.50289622676e-18
8675.5  9.22795266184e-18
8676.0  9.4506368989e-18
8676.5  9.40554212383e-18
8677.0  9.04214480521e-18
8677.5  8.42178348712e-18
8678.0  8.7553840722e-18
8678.5  8.91772396726e-18
8679.0  9.18995990403e-18
8679.5  9.21022155327e-18
8680.0  9.24487521734e-18
8680.5  9.28095918204e-18
8681.0  9.3068909694e-18
8681.5  1.02429036077e-17
8682.0  1.01914116408e-17
8682.5  9.46145798609e-18
8683.0  9.65188879346e-18
8683.5  9.84723943856e-18
8684.0  9.00306240707e-18
8684.5  8.79013947663e-18
8685.0  8.80444901956e-18
8685.5  8.50658641279e-18
8686.0  8.06696351537e-18
8686.5  8.82487851732e-18
8687.0  9.14636745884e-18
8687.5  9.84943290811e-18
8688.0  9.68173907934e-18
8688.5  9.31541002668e-18
8689.0  9.24678069717e-18
8689.5  9.20456135487e-18
8690.0  1.00284621024e-17
8690.5  1.020423858e-17
8691.0  1.05666108958e-17
8691.5  1.07567959602e-17
8692.0  1.09265847006e-17
8692.5  1.09488296974e-17
8693.0  1.09829618784e-17
8693.5  1.11700556019e-17
8694.0  1.09983487772e-17
8694.5  1.07786409018e-17
8695.0  1.02986870475e-17
8695.5  1.00901398767e-17
8696.0  9.21308099456e-18
8696.5  9.36421597183e-18
8697.0  9.64543896245e-18
8697.5  9.69500687849e-18
8698.0  9.72138040835e-18
8698.5  1.03069500599e-17
8699.0  1.03075125128e-17
8699.5  1.02330328642e-17
8700.0  1.02860431201e-17
8700.5  1.03270316602e-17
8701.0  9.78472292069e-18
8701.5  9.78340209332e-18
8702.0  1.01831284471e-17
8702.5  9.8224129394e-18
8703.0  9.42204415951e-18
8703.5  9.31972909717e-18
8704.0  9.29360497365e-18
8704.5  9.33405252097e-18
8705.0  9.79586645829e-18
8705.5  1.05354117508e-17
8706.0  1.0655499881e-17
8706.5  1.07092677341e-17
8707.0  1.06667238713e-17
8707.5  1.07273976738e-17
8708.0  1.08749311416e-17
8708.5  1.08499573849e-17
8709.0  1.08326389669e-17
8709.5  9.73189587308e-18
8710.0  9.57192525885e-18
8710.5  9.41893351436e-18
8711.0  9.37862680151e-18
8711.5  9.33968888324e-18
8712.0  9.88824334467e-18
8712.5  1.00447289527e-17
8713.0  1.02826594665e-17
8713.5  1.02595539689e-17
8714.0  1.02283581298e-17
8714.5  1.00937246183e-17
8715.0  1.00527036992e-17
8715.5  1.0472465612e-17
8716.0  1.0368469021e-17
8716.5  1.01599970174e-17
8717.0  1.02146591192e-17
8717.5  1.02453326576e-17
8718.0  9.26391291345e-18
8718.5  9.29370793885e-18
8719.0  9.59639880285e-18
8719.5  9.87387796801e-18
8720.0  1.01054124718e-17
8720.5  1.07618805677e-17
8721.0  1.08219003124e-17
8721.5  1.05088497033e-17
8722.0  1.0484030381e-17
8722.5  1.04547761458e-17
8723.0  1.02801369132e-17
8723.5  1.02252669923e-17
8724.0  1.02489897679e-17
8724.5  1.02238143193e-17
8725.0  1.01814384245e-17
8725.5  1.04803444162e-17
8726.0  1.06270674876e-17
8726.5  1.01858750672e-17
8727.0  1.00498479023e-17
8727.5  9.72809610915e-18
8728.0  9.62374255324e-18
8728.5  9.54817710421e-18
8729.0  1.00964713946e-17
8729.5  1.01580387159e-17
8730.0  1.01151503506e-17
8730.5  1.02361077315e-17
8731.0  1.03615057246e-17
8731.5  1.01674537812e-17
8732.0  1.0130144042e-17
8732.5  1.02472654653e-17
8733.0  1.02808957682e-17
8733.5  1.03309505332e-17
8734.0  1.0724837918e-17
8734.5  1.08886835062e-17
8735.0  1.07862953997e-17
8735.5  1.07124523391e-17
8736.0  1.05491591243e-17
8736.5  1.03189936723e-17
8737.0  1.01763668758e-17
8737.5  1.03918602079e-17
8738.0  1.03507628874e-17
8738.5  1.01395894438e-17
8739.0  1.02310611268e-17
8739.5  1.03133841394e-17
8740.0  9.85726398431e-18
8740.5  9.79501983118e-18
8741.0  9.98333619212e-18
8741.5  9.85850353847e-18
8742.0  9.6978137999e-18
8742.5  9.61230667444e-18
8743.0  9.55702044915e-18
8743.5  8.99045967105e-18
8744.0  9.02149527943e-18
8744.5  9.07743502155e-18
8745.0  9.25617390962e-18
8745.5  9.35251073623e-18
8746.0  1.00965371191e-17
8746.5  1.01909413846e-17
8747.0  1.03582620794e-17
8747.5  1.05051230407e-17
8748.0  1.06195523771e-17
8748.5  1.01159173726e-17
8749.0  1.01205400207e-17
8749.5  1.05084523906e-17
8750.0  1.05202720973e-17
8750.5  1.05330325557e-17
8751.0  1.04048544736e-17
8751.5  1.03003173388e-17
8752.0  9.51835291836e-18
8752.5  9.28134285147e-18
8753.0  8.90194334472e-18
8753.5  8.94995856382e-18
8754.0  8.97278206434e-18
8754.5  9.39329868747e-18
8755.0  9.86136004175e-18
8755.5  1.09619620515e-17
8756.0  9.56269259687e-18
8756.5  8.6308296704e-18
8757.0  7.53258062015e-18
8757.5  8.20601264064e-18
8758.0  1.1220688206e-17
8758.5  1.07696788032e-17
8759.0  1.03382909515e-17
8759.5  9.84307034461e-18
8760.0  9.59278876025e-18
8760.5  8.56291418571e-18
8761.0  8.14418973109e-18
8761.5  7.57080136822e-18
8762.0  8.02626448035e-18
8762.5  8.09820738347e-18
8763.0  4.81846641105e-18
8763.5  6.80209894002e-18
8764.0  1.07690229836e-17
8764.5  8.37487815752e-18
8765.0  7.01068847444e-18
8765.5  6.48951893704e-18
8766.0  6.42757479935e-18
8766.5  6.33812522215e-18
8767.0  6.43120598311e-18
8767.5  6.50776648713e-18
8768.0  5.47951022104e-18
8768.5  5.32146200381e-18
8769.0  5.43609595349e-18
8769.5  5.69288146449e-18
8770.0  5.99520414591e-18
8770.5  4.0835103063e-18
8771.0  3.61270063536e-18
8771.5  5.33676792925e-18
8772.0  5.90101119295e-18
8772.5  6.86030954224e-18
8773.0  7.24278830555e-18
8773.5  7.42688365381e-18
8774.0  4.16948890117e-18
8774.5  4.97099693647e-18
8775.0  7.20419594609e-18
8775.5  6.07879914444e-18
8776.0  5.28150123145e-18
8776.5  9.28266583386e-18
8777.0  9.86634026532e-18
8777.5  1.02257352693e-17
8778.0  9.58610793096e-18
8778.5  8.93789015593e-18
8779.0  9.50349246272e-18
8779.5  9.52904215299e-18
8780.0  8.54520433045e-18
8780.5  9.71140347157e-18
8781.0  1.14052576161e-17
8781.5  1.29940534453e-17
8782.0  1.35378754774e-17
8782.5  7.19382540019e-18
8783.0  7.72085229471e-18
8783.5  8.84697667427e-18
8784.0  8.41905133374e-18
8784.5  8.1594247124e-18
8785.0  9.72308380691e-18
8785.5  9.56092311982e-18
8786.0  8.6086716482e-18
8786.5  7.97115738367e-18
8787.0  7.41513590363e-18
8787.5  8.62045128844e-18
8788.0  8.79169997218e-18
8788.5  8.42065031896e-18
8789.0  8.58052285393e-18
8789.5  8.77983755076e-18
8790.0  8.72782222066e-18
8790.5  8.75770945559e-18
8791.0  9.60892231194e-18
8791.5  9.70071788881e-18
8792.0  9.86665966529e-18
8792.5  9.60756365443e-18
8793.0  9.4744434604e-18
8793.5  1.08562603793e-17
8794.0  1.0705050486e-17
8794.5  1.01528219604e-17
8795.0  9.68075326836e-18
8795.5  9.32760533953e-18
8796.0  9.03855661145e-18
8796.5  9.02569439884e-18
8797.0  9.15268846245e-18
8797.5  9.30650832758e-18
8798.0  9.47098059585e-18
8798.5  1.00729005893e-17
8799.0  1.02223728347e-17
8799.5  1.0082363896e-17
8800.0  1.00002324828e-17
8800.5  9.87370728806e-18
8801.0  9.86420487741e-18
8801.5  9.8617587428e-18
8802.0  1.01913346362e-17
8802.5  9.87547329881e-18
8803.0  9.1577880142e-18
8803.5  9.05322486127e-18
8804.0  8.98699259468e-18
8804.5  9.06194076147e-18
8805.0  9.29371413622e-18
8805.5  1.0097340229e-17
8806.0  1.0201841237e-17
8806.5  1.02979515789e-17
8807.0  1.03542050676e-17
8807.5  1.02991882502e-17
8808.0  9.83871902014e-18
8808.5  9.60067897287e-18
8809.0  9.28834334525e-18
8809.5  9.03471034916e-18
8810.0  8.97198388095e-18
8810.5  9.59710630604e-18
8811.0  9.820471968e-18
8811.5  1.0243322985e-17
8812.0  1.08897928307e-17
8812.5  1.12415548149e-17
8813.0  1.04976084258e-17
8813.5  1.02884275199e-17
8814.0  9.7846175745e-18
8814.5  9.24166758038e-18
8815.0  8.81552096006e-18
8815.5  9.04194120015e-18
8816.0  9.02519634472e-18
8816.5  8.75819401204e-18
8817.0  8.78794364978e-18
8817.5  8.82101081187e-18
8818.0  8.86301029974e-18
8818.5  8.90924122624e-18
8819.0  9.28850897728e-18
8819.5  8.80982443569e-18
8820.0  8.03819930536e-18
8820.5  7.51252490773e-18
8821.0  7.27413987082e-18
8821.5  2.07728682228e-18
8822.0  -4.86109925708e-19
8822.5  -6.50276487222e-18
8823.0  5.37806412387e-18
8823.5  1.33379643121e-17
8824.0  4.41980854374e-18
8824.5  4.03181329629e-18
8825.0  6.22575045134e-18
8825.5  5.84401834783e-18
8826.0  5.47807615469e-18
8826.5  5.24135867505e-18
8827.0  5.08727118918e-18
8827.5  4.33640801404e-18
8828.0  5.08416792738e-18
8828.5  6.1067965522e-18
8829.0  1.04989143995e-17
8829.5  1.20159361212e-17
8830.0  7.52003929227e-18
8830.5  5.49464593746e-18
8831.0  1.45588804115e-18
8831.5  3.34019558326e-18
8832.0  4.40970795488e-18
8832.5  5.62081960023e-18
8833.0  6.74669736036e-18
8833.5  9.96884613167e-18
8834.0  8.77741307752e-18
8834.5  7.80202567683e-18
8835.0  6.3624498568e-18
8835.5  6.39916321716e-18
8836.0  7.90791891419e-18
8836.5  7.33650986673e-18
8837.0  6.66986095017e-18
8837.5  6.97484540718e-18
8838.0  6.97664374279e-18
8838.5  5.74286865032e-18
8839.0  7.3394609688e-18
8839.5  1.00168088641e-17
8840.0  8.59985769328e-18
8840.5  7.92593699866e-18
8841.0  9.69857143231e-18
8841.5  9.71255499426e-18
8842.0  9.66169463116e-18
8842.5  9.27273652499e-18
8843.0  9.00211728934e-18
8843.5  8.92088241669e-18
8844.0  8.86295234512e-18
8844.5  8.66353300571e-18
8845.0  7.81900709565e-18
8845.5  6.97881945577e-18
8846.0  9.02657916255e-18
8846.5  9.46680706343e-18
8847.0  9.01386266095e-18
8847.5  9.67354607513e-18
8848.0  1.06096373842e-17
8848.5  1.10023846165e-17
8849.0  1.11418509147e-17
8849.5  1.04023459703e-17
8850.0  1.00384694723e-17
8850.5  9.28236584994e-18
8851.0  9.32067973456e-18
8851.5  9.34366248309e-18
8852.0  9.76089875995e-18
8852.5  1.00833276709e-17
8853.0  1.1021738928e-17
8853.5  1.07321983835e-17
8854.0  1.04869856262e-17
8854.5  1.131329442e-17
8855.0  1.13765508836e-17
8855.5  1.08715685732e-17
8856.0  1.11011955182e-17
8856.5  1.13778495275e-17
8857.0  1.09395942049e-17
8857.5  1.07564349614e-17
8858.0  1.00929941896e-17
8858.5  9.96582540849e-18
8859.0  9.74428567503e-18
8859.5  1.00235651956e-17
8860.0  1.01619457789e-17
8860.5  1.0801628199e-17
8861.0  1.06160611648e-17
8861.5  1.00862477193e-17
8862.0  9.42948534477e-18
8862.5  8.95728849054e-18
8863.0  5.27429800399e-18
8863.5  5.44759747305e-18
8864.0  8.21632004711e-18
8864.5  6.81014699356e-18
8865.0  5.36841020411e-18
8865.5  5.63919718052e-18
8866.0  5.8503773802e-18
8866.5  7.10316386618e-18
8867.0  6.79178349763e-18
8867.5  6.33577701466e-18
8868.0  6.3876078255e-18
8868.5  6.41872159308e-18
8869.0  7.0816522781e-18
8869.5  7.99562100605e-18
8870.0  9.95315179203e-18
8870.5  1.03486305926e-17
8871.0  1.05892559131e-17
8871.5  8.41516438058e-18
8872.0  8.67003166187e-18
8872.5  1.00958972087e-17
8873.0  1.00155038234e-17
8873.5  9.9456947489e-18
8874.0  9.8395681302e-18
8874.5  9.855364707e-18
8875.0  1.00673043489e-17
8875.5  9.99808395382e-18
8876.0  9.91203982089e-18
8876.5  1.02937028577e-17
8877.0  1.04127000856e-17
8877.5  1.02643908606e-17
8878.0  1.02513223482e-17
8878.5  1.02266698664e-17
8879.0  9.66170374236e-18
8879.5  9.37567934809e-18
8880.0  1.08754789956e-17
8880.5  8.74267194573e-18
8881.0  2.88089527675e-18
8881.5  6.92248568508e-18
8882.0  9.90307160963e-18
8882.5  3.41102152428e-18
8883.0  2.05732390404e-18
8883.5  -1.44921605565e-20
8884.0  5.19232925122e-19
8884.5  1.07927517601e-18
8885.0  2.90682601331e-19
8885.5  -1.67982890182e-20
8886.0  -9.60457361751e-19
8886.5  -2.94422392537e-19
8887.0  7.03004489643e-19
8887.5  1.0726665305e-18
8888.0  1.24629601178e-18
8888.5  3.32790193095e-18
8889.0  3.28111332128e-18
8889.5  3.17749755327e-18
8890.0  6.57840947499e-18
8890.5  8.68990309013e-18
8891.0  6.22906851095e-18
8891.5  6.7702641757e-18
8892.0  9.34973962393e-18
8892.5  9.61551825518e-18
8893.0  9.85192506564e-18
8893.5  1.09495505189e-17
8894.0  1.1154057499e-17
8894.5  1.10540754984e-17
8895.0  1.08532307847e-17
8895.5  1.05990729462e-17
8896.0  1.01993630513e-17
8896.5  1.00868976166e-17
8897.0  1.04994331619e-17
8897.5  9.72411979013e-18
8898.0  8.31129111689e-18
8898.5  4.61002857209e-18
8899.0  2.69392071078e-18
8899.5  7.38836479081e-18
8900.0  7.26571397197e-18
8900.5  6.43389685866e-18
8901.0  6.61220116393e-18
8901.5  6.74632742704e-18
8902.0  7.20996951429e-18
8902.5  7.58104812235e-18
8903.0  8.96721539103e-18
8903.5  9.35032178051e-18
8904.0  9.75847127794e-18
8904.5  8.85270454912e-18
8905.0  8.89973590758e-18
8905.5  1.17289979575e-17
8906.0  1.21670625964e-17
8906.5  1.28315330269e-17
8907.0  9.40650569103e-18
8907.5  7.94691709927e-18
8908.0  7.91847321931e-18
8908.5  8.01740699346e-18
8909.0  8.23570752653e-18
8909.5  9.12619145074e-18
8910.0  9.68748741919e-18
8910.5  9.78604348574e-18
8911.0  9.85513454618e-18
8911.5  1.00607290953e-17
8912.0  9.81560840904e-18
8912.5  9.59540811966e-18
8913.0  7.61704752882e-18
8913.5  7.01121573377e-18
8914.0  5.70406002222e-18
8914.5  4.29067293021e-18
8915.0  2.48621851091e-18
8915.5  7.39562197939e-18
8916.0  9.37759008533e-18
8916.5  1.50929462395e-17
8917.0  1.44245512715e-17
8917.5  1.3191476615e-17
8918.0  1.41566912479e-17
8918.5  1.46638160687e-17
8919.0  1.28727339438e-17
8919.5  1.20475733819e-17
8920.0  9.95599574655e-18
8920.5  1.05526458123e-17
8921.0  1.10048768551e-17
8921.5  7.47995643488e-18
8922.0  7.65900514147e-18
8922.5  1.08354322606e-17
8923.0  8.08716388758e-18
8923.5  5.13523696192e-18
8924.0  9.74213316587e-18
8924.5  1.10284002974e-17
8925.0  1.13677192494e-17
8925.5  1.0201279535e-17
8926.0  8.41375170842e-18
8926.5  8.76303063441e-18
8927.0  8.91690304034e-18
8927.5  9.47891477863e-18
8928.0  9.42415671743e-18
8928.5  9.29741729558e-18
8929.0  9.78254848274e-18
8929.5  1.00908252991e-17
8930.0  1.00573515173e-17
8930.5  9.85867297193e-18
8931.0  9.16215662415e-18
8931.5  9.25665035879e-18
8932.0  9.34235485808e-18
8932.5  9.85380045278e-18
8933.0  1.00128741127e-17
8933.5  1.03478490166e-17
8934.0  1.02400541838e-17
8934.5  1.01009821462e-17
8935.0  1.03214325799e-17
8935.5  1.0403840305e-17
8936.0  1.04791763177e-17
8936.5  1.05234227346e-17
8937.0  1.06016784279e-17
8937.5  1.01967117082e-17
8938.0  9.98619015736e-18
8938.5  7.08025682864e-18
8939.0  7.26240184881e-18
8939.5  8.0959509232e-18
8940.0  8.4135161954e-18
8940.5  8.65487255088e-18
8941.0  7.1614107337e-18
8941.5  7.10183791546e-18
8942.0  7.81672720865e-18
8942.5  7.9622522136e-18
8943.0  8.11829627144e-18
8943.5  8.08321330744e-18
8944.0  8.10353606169e-18
8944.5  8.37942334786e-18
8945.0  7.94590899235e-18
8945.5  7.28129741983e-18
8946.0  8.70799682189e-18
8946.5  9.31914238428e-18
8947.0  8.67465734955e-18
8947.5  9.31436394681e-18
8948.0  1.07419727405e-17
8948.5  1.05335253092e-17
8949.0  1.0403721229e-17
8949.5  9.84532853546e-18
8950.0  9.78140800389e-18
8950.5  9.72331858221e-18
8951.0  9.7325562706e-18
8951.5  9.74132755334e-18
8952.0  9.57905061357e-18
8952.5  9.22536503578e-18
8953.0  7.160077426e-18
8953.5  1.00849619317e-17
8954.0  1.38108820196e-17
8954.5  1.09257568659e-17
8955.0  1.02193879748e-17
8955.5  1.57195090091e-17
8956.0  1.55176517413e-17
8956.5  1.51417958649e-17
8957.0  1.34053250017e-17
8957.5  1.25039827809e-17
8958.0  1.00113433198e-17
8958.5  9.66939635294e-18
8959.0  8.99027513176e-18
8959.5  9.15459927031e-18
8960.0  9.27917515314e-18
8960.5  1.11558147257e-17
8961.0  1.2627939911e-17
8961.5  1.810185301e-17
8962.0  1.45091466417e-17
8962.5  1.06844272351e-17
8963.0  7.0581235303e-18
8963.5  6.41541846961e-18
8964.0  9.56472054094e-18
8964.5  9.57336831972e-18
8965.0  9.58408709416e-18
8965.5  9.21327655091e-18
8966.0  9.05509083396e-18
8966.5  8.5430763414e-18
8967.0  8.48714365677e-18
8967.5  8.35840742192e-18
8968.0  8.6402720096e-18
8968.5  8.81768369906e-18
8969.0  9.04948121271e-18
8969.5  9.17649147263e-18
8970.0  9.53508345538e-18
8970.5  9.6352711308e-18
8971.0  9.72488175179e-18
8971.5  8.92132401445e-18
8972.0  8.72566839838e-18
8972.5  8.48440888879e-18
8973.0  9.12289021944e-18
8973.5  9.92416064188e-18
8974.0  1.00226528453e-17
8974.5  1.00934461025e-17
8975.0  1.07127951287e-17
8975.5  1.05511057086e-17
8976.0  1.02549914142e-17
8976.5  1.05164354032e-17
8977.0  1.06532174567e-17
8977.5  1.03743108401e-17
8978.0  1.01485790156e-17
8978.5  9.55696250753e-18
8979.0  9.12144839925e-18
8979.5  8.80094860218e-18
8980.0  9.01663979222e-18
8980.5  9.03482955638e-18
8981.0  8.96986800936e-18
8981.5  9.51673811871e-18
8982.0  1.00886544631e-17
8982.5  9.11395095416e-18
8983.0  8.85956492235e-18
8983.5  8.8215073795e-18
8984.0  9.40846415423e-18
8984.5  1.0277016474e-17
8985.0  8.58123608024e-18
8985.5  7.89792882159e-18
8986.0  9.20207249235e-18
8986.5  9.13567804043e-18
8987.0  8.9853033472e-18
8987.5  7.90871108122e-18
8988.0  7.25351877262e-18
8988.5  7.7022203499e-18
8989.0  8.06101063977e-18
8989.5  9.1289465824e-18
8990.0  9.48139747344e-18
8990.5  9.78892252164e-18
8991.0  7.49176826037e-18
8991.5  7.62034482223e-18
8992.0  1.09671467794e-17
8992.5  1.02334642738e-17
8993.0  9.3302343148e-18
8993.5  1.0048632261e-17
8994.0  1.02944503027e-17
8994.5  1.03976945876e-17
8995.0  9.69737306729e-18
8995.5  8.46135806356e-18
8996.0  8.41479115462e-18
8996.5  8.39444274e-18
8997.0  4.86912270881e-18
8997.5  5.27116479433e-18
8998.0  6.57977338787e-18
8998.5  6.46264677312e-18
8999.0  6.37942710483e-18
8999.5  3.88987756275e-18
9000.0  3.66807199206e-18
9000.5  4.07679593698e-18
9001.0  5.42779599581e-18
9001.5  6.80408318586e-18
9002.0  7.07798836987e-18
9002.5  6.96053578166e-18
9003.0  5.35355154779e-18
9003.5  4.53384709373e-18
9004.0  3.35045464106e-18
9004.5  9.2027031196e-18
9005.0  1.14577491705e-17
9005.5  6.87479136726e-18
9006.0  7.89785978883e-18
9006.5  1.00316576497e-17
9007.0  1.04560311214e-17
9007.5  1.07087775877e-17
9008.0  1.00660115542e-17
9008.5  1.00627755854e-17
9009.0  1.01916774666e-17
9009.5  9.7933939709e-18
9010.0  9.45793788982e-18
9010.5  9.72871151532e-18
9011.0  9.81978746243e-18
9011.5  1.00453968846e-17
9012.0  1.00340803939e-17
9012.5  1.00199190902e-17
9013.0  9.27132815379e-18
9013.5  9.0825320364e-18
9014.0  9.70898369472e-18
9014.5  9.92997463565e-18
9015.0  1.03033211152e-17
9015.5  1.08085798358e-17
9016.0  1.10508898013e-17
9016.5  1.05184264005e-17
9017.0  1.03561648659e-17
9017.5  9.97627494749e-18
9018.0  9.58821143534e-18
9018.5  9.31846091901e-18
9019.0  9.49853272889e-18
9019.5  9.53147138543e-18
9020.0  9.58181334325e-18
9020.5  9.68329283682e-18
9021.0  9.78270055525e-18
9021.5  9.87748143587e-18
9022.0  9.97765659828e-18
9022.5  1.05918654455e-17
9023.0  1.06466544496e-17
9023.5  1.0723447231e-17
9024.0  1.08342874043e-17
9024.5  1.08621532692e-17
9025.0  1.0430119105e-17
9025.5  1.03493291346e-17
9026.0  1.01906586058e-17
9026.5  1.03314928667e-17
9027.0  1.04100202115e-17
9027.5  1.04630729135e-17
9028.0  1.02869906666e-17
9028.5  9.74861198634e-18
9029.0  9.77462362816e-18
9029.5  9.79520208018e-18
9030.0  9.67497908018e-18
9030.5  9.59897356558e-18
9031.0  9.31809906326e-18
9031.5  8.82992294815e-18
9032.0  8.2739282745e-18
9032.5  8.14782288724e-18
9033.0  7.96484521902e-18
9033.5  6.22819699856e-18
9034.0  7.19706598604e-18
9034.5  8.76619432844e-18
9035.0  9.24415953541e-18
9035.5  9.46173186046e-18
9036.0  8.99653163216e-18
9036.5  8.49442447396e-18
9037.0  7.31309101277e-18
9037.5  7.84502147835e-18
9038.0  8.19789431738e-18
9038.5  8.47070543937e-18
9039.0  8.49377080817e-18
9039.5  8.47330229839e-18
9040.0  8.37183324694e-18
9040.5  8.27694295569e-18
9041.0  9.64141067193e-18
9041.5  9.74738150068e-18
9042.0  8.40271719354e-18
9042.5  8.76949300385e-18
9043.0  9.25420137849e-18
9043.5  8.56375328113e-18
9044.0  8.33304228064e-18
9044.5  8.6997325575e-18
9045.0  8.47260640752e-18
9045.5  8.03826328787e-18
9046.0  1.01016985898e-17
9046.5  1.12155429462e-17
9047.0  9.60635896855e-18
9047.5  9.24623584986e-18
9048.0  8.4252536736e-18
9048.5  9.51299854562e-18
9049.0  1.03531753488e-17
9049.5  1.19605087094e-17
9050.0  1.16246359238e-17
9050.5  8.87623062352e-18
9051.0  8.83209319593e-18
9051.5  8.78373524496e-18
9052.0  1.06063865504e-17
9052.5  1.11558439549e-17
9053.0  1.1591697914e-17
9053.5  1.05881865646e-17
9054.0  9.04201512978e-18
9054.5  9.4282252336e-18
9055.0  9.59553068169e-18
9055.5  8.75940796457e-18
9056.0  8.78965275328e-18
9056.5  8.84627865187e-18
9057.0  8.84377144511e-18
9057.5  8.84562636196e-18
9058.0  9.47815239093e-18
9058.5  9.60253157776e-18
9059.0  9.82003481112e-18
9059.5  1.02601182627e-17
9060.0  1.06527350177e-17
9060.5  1.03776311369e-17
9061.0  1.02687293822e-17
9061.5  9.89189000644e-18
9062.0  9.66883867376e-18
9062.5  9.38731861276e-18
9063.0  9.40559396456e-18
9063.5  9.40724899358e-18
9064.0  9.23406105679e-18
9064.5  9.57687570878e-18
9065.0  1.01805632702e-17
9065.5  9.74315784773e-18
9066.0  9.52656443934e-18
9066.5  8.86176592784e-18
9067.0  8.73913566198e-18
9067.5  8.45785967922e-18
9068.0  8.56477944538e-18
9068.5  8.64401255298e-18
9069.0  8.12421466657e-18
9069.5  8.07386258823e-18
9070.0  8.13111713463e-18
9070.5  8.19724864516e-18
9071.0  8.26437067045e-18
9071.5  8.6487419823e-18
9072.0  8.77514660813e-18
9072.5  9.00720195157e-18
9073.0  9.2219627223e-18
9073.5  9.52845038297e-18
9074.0  9.12402794031e-18
9074.5  8.95859432383e-18
9075.0  8.65020090741e-18
9075.5  8.6515275329e-18
9076.0  8.65093597136e-18
9076.5  8.83046438147e-18
9077.0  8.93636332447e-18
9077.5  8.64164241892e-18
9078.0  8.62328518554e-18
9078.5  8.62566456254e-18
9079.0  8.67373683637e-18
9079.5  8.71371690284e-18
9080.0  8.89330524559e-18
9080.5  8.95649515528e-18
9081.0  9.12562628448e-18
9081.5  9.44203090891e-18
9082.0  9.81105369992e-18
9082.5  9.99517354418e-18
9083.0  9.97816652952e-18
9083.5  9.03420543096e-18
9084.0  8.80575222125e-18
9084.5  8.42819361134e-18
9085.0  8.56029650733e-18
9085.5  8.62147618557e-18
9086.0  8.59517298942e-18
9086.5  8.76462459421e-18
9087.0  9.17666085256e-18
9087.5  8.85664893997e-18
9088.0  8.64074466661e-18
9088.5  9.50099940592e-18
9089.0  9.5445640945e-18
9089.5  9.36014803382e-18
9090.0  9.54987330009e-18
9090.5  9.72983394925e-18
9091.0  9.38743890972e-18
9091.5  9.25227738164e-18
9092.0  8.83837542719e-18
9092.5  8.85767516424e-18
9093.0  8.88382755478e-18
9093.5  8.74087898805e-18
9094.0  8.67757252999e-18
9094.5  8.41086416048e-18
9095.0  8.50826506922e-18
9095.5  8.69474061986e-18
9096.0  8.13986344835e-18
9096.5  7.84007175021e-18
9097.0  9.01682323568e-18
9097.5  8.82340433309e-18
9098.0  8.11426128901e-18
9098.5  8.5009060543e-18
9099.0  8.79853465803e-18
9099.5  8.91719412848e-18
9100.0  8.69702951273e-18
9100.5  7.57972587067e-18
9101.0  7.16946962884e-18
9101.5  6.72646476234e-18
9102.0  6.65145678777e-18
9102.5  6.59308086885e-18
9103.0  6.21129650057e-18
9103.5  6.44977513248e-18
9104.0  6.81247312787e-18
9104.5  6.82781055886e-18
9105.0  6.84719422061e-18
9105.5  8.56085960957e-18
9106.0  8.39163112134e-18
9106.5  8.01715181219e-18
9107.0  8.0919211867e-18
9107.5  8.13896045828e-18
9108.0  8.10512702013e-18
9108.5  8.14694112009e-18
9109.0  8.29395083592e-18
9109.5  8.75268411785e-18
9110.0  9.15438853365e-18
9110.5  8.77092774143e-18
9111.0  8.61807260021e-18
9111.5  8.13853023193e-18
9112.0  8.14247610844e-18
9112.5  8.14682016068e-18
9113.0  8.56983922593e-18
9113.5  8.72282817844e-18
9114.0  8.93850272808e-18
9114.5  9.08896614847e-18
9115.0  9.34836007849e-18
9115.5  9.20860335209e-18
9116.0  9.14151645076e-18
9116.5  9.17099354464e-18
9117.0  9.10124521927e-18
9117.5  8.91655255341e-18
9118.0  8.46750682535e-18
9118.5  8.15184417051e-18
9119.0  8.08756812968e-18
9119.5  8.14111006751e-18
9120.0  8.38337595887e-18
9120.5  8.57419078666e-18
9121.0  8.76303767202e-18
9121.5  8.55863447092e-18
9122.0  8.47976190671e-18
9122.5  8.22873561629e-18
9123.0  8.44858082833e-18
9123.5  8.7526395053e-18
9124.0  9.2714667196e-18
9124.5  9.47017436122e-18
9125.0  9.44968121193e-18
9125.5  9.35808087189e-18
9126.0  9.17332357788e-18
9126.5  8.47738660721e-18
9127.0  8.08750984706e-18
9127.5  7.79407866732e-18
9128.0  7.96906760695e-18
9128.5  8.53688293901e-18
9129.0  9.27749759895e-18
9129.5  9.86796919428e-18
9130.0  1.03405944492e-17
9130.5  1.04656294592e-17
9131.0  1.07036372278e-17
9131.5  1.10503872242e-17
9132.0  1.14366003317e-17
9132.5  1.28190613239e-17
9133.0  1.31860853578e-17
9133.5  1.28771088315e-17
9134.0  1.23863293215e-17
9134.5  1.16147224075e-17
9135.0  1.14875212253e-17
9135.5  1.14328119817e-17
9136.0  1.19152090253e-17
9136.5  1.16865069426e-17
9137.0  1.11642697755e-17
9137.5  1.03971900309e-17
9138.0  9.9095054107e-18
9138.5  9.21907060244e-18
9139.0  9.15607444238e-18
9139.5  9.15238028682e-18
9140.0  9.12617536897e-18
9140.5  9.1028407182e-18
9141.0  9.36715211161e-18
9141.5  9.46391828539e-18
9142.0  9.73052268285e-18
9142.5  9.46410140489e-18
9143.0  9.13006804173e-18
9143.5  8.76037233993e-18
9144.0  8.60513138419e-18
9144.5  8.04701795697e-18
9145.0  7.98069388549e-18
9145.5  7.86206327083e-18
9146.0  8.05738801119e-18
9146.5  8.15603070941e-18
9147.0  7.22059414163e-18
9147.5  7.17713102227e-18
9148.0  7.13311571446e-18
9148.5  7.65157486375e-18
9149.0  8.02346671471e-18
9149.5  8.77704612921e-18
9150.0  8.89905905039e-18
9150.5  9.00742582627e-18
9151.0  8.93606970355e-18
9151.5  8.86454454373e-18
9152.0  7.68524321021e-18
9152.5  7.46766832057e-18
9153.0  8.00955091939e-18
9153.5  8.48365812845e-18
9154.0  9.14870975766e-18
9154.5  9.54329514786e-18
9155.0  9.68626446361e-18
9155.5  9.29574066326e-18
9156.0  9.30158664487e-18
9156.5  9.31066435344e-18
9157.0  9.30732993448e-18
9157.5  9.30678682087e-18
9158.0  9.10403749023e-18
9158.5  8.73089403991e-18
9159.0  7.63896925525e-18
9159.5  7.79099527394e-18
9160.0  7.91349814825e-18
9160.5  8.32390045482e-18
9161.0  8.49675508311e-18
9161.5  9.02019105821e-18
9162.0  8.72906858098e-18
9162.5  8.40283418935e-18
9163.0  8.53794123346e-18
9163.5  8.64888985915e-18
9164.0  9.42124870406e-18
9164.5  9.14947961396e-18
9165.0  8.72004492387e-18
9165.5  7.7556833022e-18
9166.0  7.33299326842e-18
9166.5  6.84493609998e-18
9167.0  6.86572666737e-18
9167.5  6.90928924137e-18
9168.0  7.38248733072e-18
9168.5  7.68443317576e-18
9169.0  7.31806516375e-18
9169.5  7.19636024405e-18
9170.0  6.88055037061e-18
9170.5  6.97369074711e-18
9171.0  7.05712770674e-18
9171.5  7.87246043522e-18
9172.0  7.98110312892e-18
9172.5  7.63983027374e-18
9173.0  7.90582480264e-18
9173.5  8.23613798949e-18
9174.0  8.97270679694e-18
9174.5  9.23353068989e-18
9175.0  9.47769849147e-18
9175.5  9.53915593906e-18
9176.0  9.64437813143e-18
9176.5  9.78127812131e-18
9177.0  9.85095859447e-18
9177.5  9.85244339401e-18
9178.0  9.93343769132e-18
9178.5  1.01365388303e-17
9179.0  9.79559473881e-18
9179.5  9.55512326196e-18
9180.0  9.18922152472e-18
9180.5  9.12288578157e-18
9181.0  9.02710916116e-18
9181.5  9.04496174297e-18
9182.0  9.06254451245e-18
9182.5  8.89286283783e-18
9183.0  8.83672456614e-18
9183.5  8.70240186826e-18
9184.0  8.6455776052e-18
9184.5  8.56630972692e-18
9185.0  8.37460958151e-18
9185.5  8.29164766906e-18
9186.0  7.94287636568e-18
9186.5  8.04378811387e-18
9187.0  8.24054684212e-18
9187.5  8.47366659321e-18
9188.0  8.60333012896e-18
9188.5  8.59253307142e-18
9189.0  8.57221398158e-18
9189.5  8.51290580793e-18
9190.0  8.39747677591e-18
9190.5  8.30713509956e-18
9191.0  8.24660014914e-18
9191.5  8.32183561971e-18
9192.0  8.72621763417e-18
9192.5  8.79030581281e-18
9193.0  8.86012961806e-18
9193.5  9.16678146877e-18
9194.0  9.28687809369e-18
9194.5  9.64656039038e-18
9195.0  9.75574777052e-18
9195.5  9.92234232062e-18
9196.0  1.03289203264e-17
9196.5  1.0500406737e-17
9197.0  1.03196439548e-17
9197.5  1.0083326654e-17
9198.0  9.56561009631e-18
9198.5  9.80232967733e-18
9199.0  9.94779683511e-18
9199.5  9.8540685971e-18
9200.0  9.70221839812e-18
9200.5  9.22241885506e-18
9201.0  9.37752206497e-18
9201.5  9.5112808546e-18
9202.0  9.74646955247e-18
9202.5  9.77521050362e-18
9203.0  9.68950570617e-18
9203.5  9.39693956456e-18
9204.0  9.04594540417e-18
9204.5  8.92209558066e-18
9205.0  8.87823340132e-18
9205.5  8.81161283094e-18
9206.0  8.9904329953e-18
9206.5  9.29205778684e-18
9207.0  9.42829114022e-18
9207.5  9.49291647383e-18
9208.0  8.8949510875e-18
9208.5  8.90833495107e-18
9209.0  8.9646565575e-18
9209.5  8.45630227241e-18
9210.0  8.11183673218e-18
9210.5  8.10844494236e-18
9211.0  7.87800238504e-18
9211.5  7.00095888482e-18
9212.0  7.15593610597e-18
9212.5  7.30261984175e-18
9213.0  7.02791287908e-18
9213.5  6.95917559845e-18
9214.0  6.89872819187e-18
9214.5  7.16128798425e-18
9215.0  7.50668100477e-18
9215.5  7.8391118e-18
9216.0  7.95438174689e-18
9216.5  7.87927841702e-18
9217.0  7.96487592321e-18
9217.5  8.12321436554e-18
9218.0  7.88666037825e-18
9218.5  7.76306472627e-18
9219.0  7.81758793812e-18
9219.5  7.79067986695e-18
9220.0  7.70910676513e-18
9220.5  7.94927061131e-18
9221.0  8.12812731736e-18
9221.5  8.5465006007e-18
9222.0  8.76314593542e-18
9222.5  9.45699131491e-18
9223.0  9.39503978561e-18
9223.5  9.33102863629e-18
9224.0  8.1125814609e-18
9224.5  7.71512948847e-18
9225.0  6.93900236905e-18
9225.5  7.33051796574e-18
9226.0  7.89323627393e-18
9226.5  8.94646234124e-18
9227.0  9.36639019295e-18
9227.5  9.40122505952e-18
9228.0  9.32494321599e-18
9228.5  9.16600630223e-18
9229.0  9.3053994387e-18
9229.5  9.38704867076e-18
9230.0  8.95612027532e-18
9230.5  8.79532469831e-18
9231.0  8.38182588162e-18
9231.5  8.19007641167e-18
9232.0  8.03533481047e-18
9232.5  8.8007826204e-18
9233.0  8.85462864608e-18
9233.5  8.47894787929e-18
9234.0  8.30578371454e-18
9234.5  8.11080999863e-18
9235.0  7.8586305183e-18
9235.5  7.83842399891e-18
9236.0  8.39240270837e-18
9236.5  8.55996669172e-18
9237.0  8.82106785341e-18
9237.5  9.03682542732e-18
9238.0  9.13469022022e-18
9238.5  9.85305899613e-18
9239.0  9.77189610883e-18
9239.5  9.58403207939e-18
9240.0  9.2654866519e-18
9240.5  9.06659094765e-18
9241.0  9.57631200971e-18
9241.5  9.60994466083e-18
9242.0  9.56425237469e-18
9242.5  9.54532902131e-18
9243.0  9.52929355971e-18
9243.5  9.04417634259e-18
9244.0  8.92192945823e-18
9244.5  8.73504634464e-18
9245.0  8.98296179877e-18
9245.5  9.28406676758e-18
9246.0  9.03998007334e-18
9246.5  8.98405860575e-18
9247.0  9.27318118148e-18
9247.5  9.31650123598e-18
9248.0  9.3870801172e-18
9248.5  9.44765708705e-18
9249.0  9.47936182286e-18
9249.5  9.43443554539e-18
9250.0  9.4828904303e-18
9250.5  9.59738875748e-18
9251.0  9.43208560351e-18
9251.5  9.32092495536e-18
9252.0  8.23444083396e-18
9252.5  8.19940557462e-18
9253.0  8.51285562005e-18
9253.5  9.09843249598e-18
9254.0  9.65449708974e-18
9254.5  9.9731521585e-18
9255.0  1.0016304527e-17
9255.5  9.80297594282e-18
9256.0  9.63225029916e-18
9256.5  9.40592189473e-18
9257.0  9.45882899468e-18
9257.5  9.51176475232e-18
9258.0  1.01709574035e-17
9258.5  1.03312025691e-17
9259.0  1.06226548783e-17
9259.5  1.05494121676e-17
9260.0  1.05142175195e-17
9260.5  1.04797543256e-17
9261.0  1.06337412561e-17
9261.5  1.10439682125e-17
9262.0  1.09782577924e-17
9262.5  1.0931658215e-17
9263.0  1.0103857619e-17
9263.5  9.86171434542e-18
9264.0  9.27817397519e-18
9264.5  9.32837140918e-18
9265.0  9.37949356738e-18
9265.5  9.81020402665e-18
9266.0  9.97835309137e-18
9266.5  1.04545957407e-17
9267.0  1.09146869843e-17
9267.5  1.15631454309e-17
9268.0  1.11167866681e-17
9268.5  1.09320017604e-17
9269.0  1.03701336048e-17
9269.5  1.02406194779e-17
9270.0  9.97497769831e-18
9270.5  9.84753516829e-18
9271.0  9.77841840758e-18
9271.5  1.02331050309e-17
9272.0  1.02929219587e-17
9272.5  1.03817271859e-17
9273.0  1.05658547864e-17
9273.5  1.07128412982e-17
9274.0  1.08927044725e-17
9274.5  1.08166365909e-17
9275.0  1.02919424843e-17
9275.5  9.94350560151e-18
9276.0  9.56225247942e-18
9276.5  9.58361271701e-18
9277.0  9.65862653939e-18
9277.5  1.03057183643e-17
9278.0  1.05862643159e-17
9278.5  1.10081734035e-17
9279.0  1.06989538926e-17
9279.5  1.05696992585e-17
9280.0  1.019641368e-17
9280.5  1.02501157705e-17
9281.0  1.03564240387e-17
9281.5  1.00911581635e-17
9282.0  9.93422671361e-18
9282.5  9.77945141753e-18
9283.0  9.72637189236e-18
9283.5  9.57456579288e-18
9284.0  9.83317139239e-18
9284.5  1.00531907842e-17
9285.0  1.05541727859e-17
9285.5  1.06356930605e-17
9286.0  1.05564315801e-17
9286.5  1.03074580861e-17
9287.0  1.00155825688e-17
9287.5  9.81475041553e-18
9288.0  9.79754097338e-18
9288.5  1.0242159298e-17
9289.0  1.03477070644e-17
9289.5  1.05114094229e-17
9290.0  1.0147663691e-17
9290.5  9.99004756595e-18
9291.0  1.07806442674e-17
9291.5  1.07464982945e-17
9292.0  1.06382924609e-17
9292.5  1.00898139326e-17
9293.0  9.7406467182e-18
9293.5  9.65197681097e-18
9294.0  9.76925812436e-18
9294.5  1.01795320415e-17
9295.0  1.04086435895e-17
9295.5  1.06166471482e-17
9296.0  1.04669910038e-17
9296.5  1.03955418239e-17
9297.0  1.00685431731e-17
9297.5  1.0021467514e-17
9298.0  9.95907222211e-18
9298.5  9.40843588989e-18
9299.0  9.23471320602e-18
9299.5  9.16076084891e-18
9300.0  8.73552050234e-18
9300.5  7.98680146554e-18
9301.0  7.62473799473e-18
9301.5  7.45721865239e-18
9302.0  7.68376683163e-18
9302.5  6.09250738848e-18
9303.0  2.09160733765e-18
9303.5  4.08925048236e-18
9304.0  5.46587967897e-18
9304.5  6.81873704842e-18
9305.0  7.22106629535e-18
9305.5  8.15107516676e-18
9306.0  8.02094112859e-18
9306.5  7.89819908585e-18
9307.0  1.03162635557e-17
9307.5  1.14611230358e-17
9308.0  1.55782500776e-17
9308.5  1.23101072878e-17
9309.0  8.01047316585e-18
9309.5  1.77109907344e-17
9310.0  2.12811134413e-17
9310.5  2.37998404184e-17
9311.0  1.92734907933e-17
9311.5  1.09192741694e-17
9312.0  1.09674954954e-17
9312.5  1.10055963715e-17
9313.0  1.37841861839e-17
9313.5  1.37572103712e-17
9314.0  1.33785343826e-17
9314.5  1.38528050477e-17
9315.0  1.42066282971e-17
9315.5  1.06625751738e-17
9316.0  1.24696383677e-17
9316.5  2.18231909144e-17
9317.0  1.22710002415e-17
9317.5  2.69709256251e-18
9318.0  1.85191520226e-18
9318.5  1.77461138148e-18
9319.0  2.72749181844e-18
9319.5  3.02562820505e-18
9320.0  3.4350009459e-18
9320.5  3.38220891099e-18
9321.0  3.26017503123e-18
9321.5  2.60618699758e-19
9322.0  -8.0729962228e-19
9322.5  -2.87666724396e-18
9323.0  -3.02091160077e-18
9323.5  -3.102510241e-18
9324.0  -3.82025839571e-18
9324.5  -3.94743284648e-18
9325.0  -4.19729771476e-18
9325.5  -2.08496088771e-18
9326.0  -4.75404930653e-19
9326.5  -2.51772934841e-18
9327.0  -1.00628164613e-18
9327.5  7.13243708076e-18
9328.0  6.82971437759e-18
9328.5  6.51117863416e-18
9329.0  1.10594299744e-17
9329.5  1.21480227471e-17
9330.0  1.13108455579e-17
9330.5  1.11796323041e-17
9331.0  1.098095829e-17
9331.5  1.13560969251e-17
9332.0  1.15458004628e-17
9332.5  1.28296624232e-17
9333.0  1.14343166119e-17
9333.5  8.57320980667e-18
9334.0  1.23976663876e-17
9334.5  1.45929549913e-17
9335.0  1.40167077526e-17
9335.5  1.40384015212e-17
9336.0  1.41710327487e-17
9336.5  1.45708187657e-17
9337.0  1.48926785884e-17
9337.5  1.56023393341e-17
9338.0  1.5816533449e-17
9338.5  1.62528033333e-17
9339.0  1.64120533766e-17
9339.5  1.65840376949e-17
9340.0  1.67843898796e-17
9340.5  1.68038177384e-17
9341.0  1.63348847583e-17
9341.5  1.36719173347e-17
9342.0  9.64290564204e-18
9342.5  1.01314603423e-17
9343.0  1.03250670991e-17
9343.5  9.06943604775e-18
9344.0  9.20981014208e-18
9344.5  9.49851053189e-18
9345.0  9.68854506869e-18
9345.5  9.80549184022e-18
9346.0  9.82060953992e-18
9346.5  9.78086603327e-18
9347.0  9.63474076346e-18
9347.5  1.02578839093e-17
9348.0  1.07748515723e-17
9348.5  1.17820853862e-17
9349.0  1.21753341327e-17
9349.5  1.32945436338e-17
9350.0  1.28186475715e-17
9350.5  1.22766372088e-17
9351.0  1.08736566678e-17
9351.5  1.04208308713e-17
9352.0  9.85037696604e-18
9352.5  9.61297934824e-18
9353.0  9.23660197568e-18
9353.5  8.98665079493e-18
9354.0  8.88217934399e-18
9354.5  9.18974727267e-18
9355.0  9.26791019739e-18
9355.5  9.43404280214e-18
9356.0  9.74912296154e-18
9356.5  9.9463930553e-18
9357.0  1.00190651968e-17
9357.5  1.02340292641e-17
9358.0  1.09151688518e-17
9358.5  1.09421425893e-17
9359.0  1.09658382718e-17
9359.5  1.11210797637e-17
9360.0  1.11642089049e-17
9360.5  1.12284099194e-17
9361.0  1.17753146926e-17
9361.5  1.2416074824e-17
9362.0  1.29120489801e-17
9362.5  1.30600891769e-17
9363.0  1.29973387127e-17
9363.5  1.29847732831e-17
9364.0  1.29617477872e-17
9364.5  1.30351364691e-17
9365.0  1.30695473774e-17
9365.5  1.31004322967e-17
9366.0  1.30209026053e-17
9366.5  1.28348963938e-17
9367.0  1.15312173485e-17
9367.5  1.06977810632e-17
9368.0  1.05327492458e-17
9368.5  1.01416555116e-17
9369.0  8.84181881271e-18
9369.5  8.6544292992e-18
9370.0  8.48887761847e-18
9370.5  1.14296188204e-18
9371.0  -4.53047875077e-19
9371.5  -1.52746172899e-18
9372.0  -1.9325816549e-18
9372.5  -2.42138974982e-18
9373.0  7.80027671274e-18
9373.5  1.05424338291e-17
9374.0  3.95108270636e-18
9374.5  2.52129559456e-18
9375.0  1.37942398979e-19
9375.5  6.62315831237e-19
9376.0  9.06438595888e-19
9376.5  5.08846638066e-18
9377.0  5.74553767778e-18
9377.5  7.19969656315e-18
9378.0  1.17553289697e-17
9378.5  1.47389526723e-17
9379.0  2.58228611687e-17
9379.5  2.32911494831e-17
9380.0  1.03937508235e-17
9380.5  5.24869802697e-18
9381.0  6.0794460626e-19
9381.5  1.0364840745e-17
9382.0  1.18332458937e-17
9382.5  8.87282941393e-18
9383.0  8.93503548049e-18
9383.5  9.01426014332e-18
9384.0  8.73811636231e-18
9384.5  8.63461966192e-18
9385.0  8.54682067528e-18
9385.5  9.11933324314e-18
9386.0  1.01055082299e-17
9386.5  1.05218027401e-17
9387.0  1.07114549298e-17
9387.5  1.11056008456e-17
9388.0  1.13357064353e-17
9388.5  1.19050349214e-17
9389.0  1.21863766686e-17
9389.5  1.23679976387e-17
9390.0  1.28342817371e-17
9390.5  1.29080978914e-17
9391.0  1.3051086898e-17
9391.5  1.24201090786e-17
9392.0  1.18384935251e-17
9392.5  1.17491780931e-17
9393.0  1.18398043705e-17
9393.5  1.26157396825e-17
9394.0  1.29310993846e-17
9394.5  1.33332400059e-17
9395.0  1.34088505771e-17
9395.5  1.34032276837e-17
9396.0  1.30869112208e-17
9396.5  1.27902850985e-17
9397.0  1.22878039154e-17
9397.5  1.02025159072e-17
9398.0  9.18005209214e-18
9398.5  1.36997107478e-17
9399.0  1.37632690687e-17
9399.5  1.37049664673e-17
9400.0  1.26016102967e-17
9400.5  1.18458727567e-17
9401.0  1.13962099234e-17
9401.5  1.14250458104e-17
9402.0  1.17406282258e-17
9402.5  1.13077226679e-17
9403.0  1.09031295138e-17
9403.5  1.19334885117e-17
9404.0  1.25334997898e-17
9404.5  1.50620634994e-17
9405.0  1.50619874284e-17
9405.5  1.50638829067e-17
9406.0  1.23184460498e-17
9406.5  1.14197410459e-17
9407.0  1.2017059585e-17
9407.5  1.19422386532e-17
9408.0  1.18068795904e-17
9408.5  1.20269776731e-17
9409.0  1.21421396541e-17
9409.5  1.23580512666e-17
9410.0  1.25092329997e-17
9410.5  1.2859878534e-17
9411.0  1.3396426166e-17
9411.5  1.37759392888e-17
9412.0  1.39446558418e-17
9412.5  1.38626932258e-17
9413.0  1.3415558934e-17
9413.5  1.38041347721e-17
9414.0  1.41762483715e-17
9414.5  1.38179392661e-17
9415.0  1.31832098599e-17
9415.5  9.27556043977e-18
9416.0  1.18000171314e-17
9416.5  1.50704615857e-17
9417.0  1.5754047332e-17
9417.5  1.61971595503e-17
9418.0  1.95641109123e-17
9418.5  1.99244000528e-17
9419.0  2.05299935412e-17
9419.5  1.89511990957e-17
9420.0  1.81840624689e-17
9420.5  1.73289752296e-17
9421.0  1.73642433823e-17
9421.5  1.74385265525e-17
9422.0  1.86601346794e-17
9422.5  1.9533381873e-17
9423.0  1.91667846407e-17
9423.5  1.76848499812e-17
9424.0  1.1925392711e-17
9424.5  1.0765596931e-17
9425.0  9.65582731539e-18
9425.5  9.28470420319e-18
9426.0  9.39644606349e-18
9426.5  1.06065057807e-17
9427.0  1.05364375381e-17
9427.5  1.04352953198e-17
9428.0  1.01595979038e-17
9428.5  1.00768819885e-17
9429.0  1.00013699213e-17
9429.5  1.02808084739e-17
9430.0  1.07612043401e-17
9430.5  1.09895971027e-17
9431.0  1.1118774264e-17
9431.5  1.13326590812e-17
9432.0  1.07287613407e-17
9432.5  9.12205215772e-18
9433.0  9.93435899932e-18
9433.5  1.05102123179e-17
9434.0  4.64858026303e-19
9434.5  -1.79188754966e-18
9435.0  -6.06492423447e-18
9435.5  2.2907404597e-18
9436.0  1.02828216704e-17
9436.5  2.67717306741e-18
9437.0  1.20549423156e-18
9437.5  2.59652949896e-18
9438.0  2.31038743709e-18
9438.5  1.93698642738e-18
9439.0  2.09967353358e-18
9439.5  2.11586948085e-18
9440.0  1.34200914949e-18
9440.5  1.10303747377e-18
9441.0  6.74101796204e-19
9441.5  3.6004696782e-18
9442.0  5.06817096214e-18
9442.5  -1.84679155944e-18
9443.0  3.32407174502e-18
9443.5  1.6970525683e-17
9444.0  1.18367655146e-17
9444.5  8.26351979953e-18
9445.0  1.08317853334e-17
9445.5  1.11324645245e-17
9446.0  1.11633359382e-17
9446.5  1.1287574667e-17
9447.0  1.1404562102e-17
9447.5  1.24101867943e-17
9448.0  1.27594465912e-17
9448.5  1.36612751216e-17
9449.0  1.40032787347e-17
9449.5  1.44455184662e-17
9450.0  1.42899558761e-17
9450.5  1.41808216036e-17
9451.0  1.32729435231e-17
9451.5  1.24752735698e-17
9452.0  1.10669769831e-17
9452.5  8.41641293695e-18
9453.0  7.09824309296e-18
9453.5  7.78993467422e-18
9454.0  7.57578756694e-18
9454.5  7.00238945569e-18
9455.0  8.84395351585e-18
9455.5  1.0109984164e-17
9456.0  1.01246721823e-17
9456.5  9.40726877785e-18
9457.0  6.68534005686e-18
9457.5  6.09799653858e-18
9458.0  5.54663418582e-18
9458.5  7.76349931726e-18
9459.0  8.28637742652e-18
9459.5  8.62970861383e-18
9460.0  9.3492287779e-18
9460.5  1.02684010656e-17
9461.0  1.10973877866e-17
9461.5  1.19424537931e-17
9462.0  2.16745412504e-17
9462.5  1.70106181522e-17
9463.0  8.84887154136e-18
9463.5  9.7140553703e-18
9464.0  1.01358997744e-17
9464.5  1.0601735977e-17
9465.0  1.04599281104e-17
9465.5  1.00882212234e-17
9466.0  1.03271853625e-17
9466.5  1.04898895385e-17
9467.0  1.06915884578e-17
9467.5  1.0558823788e-17
9468.0  9.98131514917e-18
9468.5  9.51885320948e-18
9469.0  9.09101676703e-18
9469.5  9.35322949513e-18
9470.0  9.20911919179e-18
9470.5  7.92394719002e-18
9471.0  5.73799726405e-18
9471.5  2.98964360795e-18
9472.0  -2.91517322289e-18
9472.5  -4.82984817523e-18
9473.0  -4.14961753602e-18
9473.5  -5.59951314803e-19
9474.0  5.62835193564e-18
9474.5  1.28819943596e-18
9475.0  -7.9920836106e-19
9475.5  -3.96340117867e-18
9476.0  -3.46706447624e-18
9476.5  -2.1273261063e-18
9477.0  -2.54478483631e-18
9477.5  -2.82469023866e-18
9478.0  -5.08295344523e-19
9478.5  -5.4546474488e-19
9479.0  -1.53496403723e-18
9479.5  3.54169726384e-18
9480.0  8.1610862533e-18
9480.5  4.41266266282e-18
9481.0  4.02578784104e-18
9481.5  6.27657975316e-18
9482.0  7.78144611641e-18
9482.5  9.63393546628e-18
9483.0  7.9349350964e-18
9483.5  7.46464036867e-18
9484.0  8.4996365319e-18
9484.5  8.63252528491e-18
9485.0  8.84960367096e-18
9485.5  9.35564077678e-18
9486.0  9.59885028909e-18
9486.5  1.14813921528e-17
9487.0  1.12874201e-17
9487.5  1.07628768606e-17
9488.0  1.07035259943e-17
9488.5  1.06690352456e-17
9489.0  1.10256183329e-17
9489.5  1.10995251883e-17
9490.0  1.12136018824e-17
9490.5  1.07969279064e-17
9491.0  1.0428389167e-17
9491.5  9.50347042448e-18
9492.0  9.20570006803e-18
9492.5  8.47420943487e-18
9493.0  8.9176372194e-18
9493.5  9.44759254822e-18
9494.0  9.30908579703e-18
9494.5  9.28601561615e-18
9495.0  9.47685861181e-18
9495.5  9.0108698576e-18
9496.0  8.24370520077e-18
9496.5  9.66823699974e-18
9497.0  1.03189111552e-17
9497.5  7.0181992312e-18
9498.0  7.0813760733e-18
9498.5  7.24550685592e-18
9499.0  1.12946216782e-17
9499.5  1.38566442063e-17


==> anc/LBTSpectra/2016bry_LBT_20161120.txt <==
3300.0  6.57408328321e-17
3300.5  6.89933273346e-17
3301.0  9.39774225273e-17
3301.5  9.51081365294e-17
3302.0  1.10154001922e-16
3302.5  9.42389921454e-17
3303.0  7.75715702114e-17
3303.5  7.64388880231e-17
3304.0  5.29600178405e-17
3304.5  -3.32601651277e-18
3305.0  -3.7979156243e-17
3305.5  -8.33439001387e-18
3306.0  3.99009695493e-17
3306.5  5.75975898833e-17
3307.0  7.56820635326e-17
3307.5  1.06492766026e-16
3308.0  1.47840973655e-16
3308.5  1.30555975833e-16
3309.0  1.07702539153e-16
3309.5  1.30525538217e-16
3310.0  1.50312889365e-16
3310.5  1.07377701703e-16
3311.0  5.99297433664e-17
3311.5  4.07450320461e-17
3312.0  8.84559980047e-17
3312.5  1.11830417084e-16
3313.0  9.07183808464e-17
3313.5  3.99127026487e-17
3314.0  -1.19532832832e-17
3314.5  -4.34019307475e-18
3315.0  6.17733263338e-17
3315.5  1.02211976291e-16
3316.0  9.06812082962e-17
3316.5  6.34690184747e-17
3317.0  6.01927997568e-17
3317.5  6.17981667988e-17
3318.0  6.23616379792e-17
3318.5  5.81380477153e-17
3319.0  7.33100100513e-17
3319.5  1.23648395738e-16
3320.0  1.36276475904e-16
3320.5  9.07571948686e-17
3321.0  6.05520702513e-17
3321.5  5.53678722198e-17
3322.0  6.11470099825e-17
3322.5  8.39594442112e-17
3323.0  1.0945412336e-16
3323.5  1.34744241508e-16
3324.0  1.2079794035e-16
3324.5  9.02006341617e-17
3325.0  1.02722918586e-16
3325.5  1.14025728251e-16
3326.0  7.08792341366e-17
3326.5  6.00764187279e-17
3327.0  8.12300791113e-17
3327.5  7.56324788318e-17
3328.0  5.70262634752e-17
3328.5  5.05519849412e-17
3329.0  4.93052374333e-17
3329.5  7.80259692682e-17
3330.0  7.92528123989e-17
3330.5  7.51095481229e-17
3331.0  7.74714045237e-17
3331.5  7.43153690104e-17
3332.0  5.60088456638e-17
3332.5  7.77923628041e-17
3333.0  9.7480548924e-17
3333.5  7.96026650825e-17
3334.0  3.08830780318e-17
3334.5  4.33897879007e-17
3335.0  6.88237004377e-17
3335.5  9.54813573842e-17
3336.0  8.98369363655e-17
3336.5  9.25395684468e-17
3337.0  1.07321723392e-16
3337.5  1.26170923149e-16
3338.0  9.39025917489e-17
3338.5  4.17404430169e-17
3339.0  3.07662352642e-17
3339.5  7.25228466162e-17
3340.0  9.09708967761e-17
3340.5  8.34395899969e-17
3341.0  9.44960052473e-17
3341.5  1.24048630726e-16
3342.0  1.29782136489e-16
3342.5  1.50485644905e-16
3343.0  1.66444488318e-16
3343.5  1.68552785729e-16
3344.0  1.38296068986e-16
3344.5  8.42472426799e-17
3345.0  5.09297029992e-17
3345.5  5.203531294e-17
3346.0  5.80751469786e-17
3346.5  5.75314832966e-17
3347.0  6.00536635218e-17
3347.5  8.19637971544e-17
3348.0  1.00663840457e-16
3348.5  9.13528514791e-17
3349.0  7.94379309126e-17
3349.5  7.80474493788e-17
3350.0  8.16144912655e-17
3350.5  8.02329514627e-17
3351.0  7.52806905113e-17
3351.5  8.89796350646e-17
3352.0  1.03075815469e-16
3352.5  1.08767566108e-16
3353.0  8.17570762475e-17
3353.5  1.12472522291e-17
3354.0  -1.57533324463e-17
3354.5  8.21127233749e-18
3355.0  6.96399159015e-17
3355.5  1.05408927452e-16
3356.0  1.40226790207e-16
3356.5  1.44529491714e-16
3357.0  1.06510021774e-16
3357.5  5.78161617103e-17
3358.0  5.63253730716e-17
3358.5  7.429760593e-17
3359.0  7.74385298565e-17
3359.5  6.85692173031e-17
3360.0  6.95654423746e-17
3360.5  7.24233663204e-17
3361.0  7.06394737114e-17
3361.5  8.90150897569e-17
3362.0  1.19319303935e-16
3362.5  8.75066196052e-17
3363.0  4.67005109322e-17
3363.5  3.40332233229e-17
3364.0  2.37783244907e-17
3364.5  -1.21337945683e-17
3365.0  -7.34329965278e-18
3365.5  1.0047659441e-17
3366.0  6.16593006817e-17
3366.5  8.10518711257e-17
3367.0  6.55224655933e-17
3367.5  4.76472349642e-17
3368.0  5.38863844782e-17
3368.5  7.74608177597e-17
3369.0  9.4753277225e-17
3369.5  9.84754974343e-17
3370.0  7.82769336428e-17
3370.5  2.55576905194e-17
3371.0  -2.34530088163e-17
3371.5  -3.26677950928e-17
3372.0  1.49827597469e-17
3372.5  4.91590176301e-17
3373.0  5.8320241026e-17
3373.5  6.39812380524e-17
3374.0  5.48752169748e-17
3374.5  5.16806643411e-17
3375.0  8.01755310889e-17
3375.5  8.83151881252e-17
3376.0  6.09110131391e-17
3376.5  4.64688352726e-17
3377.0  6.28910038712e-17
3377.5  7.7747151895e-17
3378.0  7.25736353325e-17
3378.5  8.22735998729e-17
3379.0  1.11422795379e-16
3379.5  1.10252709146e-16
3380.0  5.22379533226e-17
3380.5  2.24834153763e-17
3381.0  5.177977194e-17
3381.5  8.36943920593e-17
3382.0  7.72036174719e-17
3382.5  6.88003157627e-17
3383.0  6.68355266318e-17
3383.5  8.69970816247e-17
3384.0  1.02877672578e-16
3384.5  8.51216130556e-17
3385.0  6.29993106448e-17
3385.5  9.23453368219e-17
3386.0  1.1154072885e-16
3386.5  1.65926108797e-16
3387.0  1.79453634382e-16
3387.5  1.37071059963e-16
3388.0  1.17729585899e-16
3388.5  1.30487791448e-16
3389.0  1.26805035308e-16
3389.5  1.32080081691e-16
3390.0  8.75824873625e-17
3390.5  8.8090936075e-17
3391.0  1.22480239372e-16
3391.5  1.0478048355e-16
3392.0  5.57843870587e-17
3392.5  2.89509514558e-17
3393.0  2.31998185426e-17
3393.5  4.74137093139e-17
3394.0  6.99320711053e-17
3394.5  7.75441255822e-17
3395.0  8.24957112154e-17
3395.5  7.72007759961e-17
3396.0  8.01246443352e-17
3396.5  1.1487251512e-16
3397.0  1.38771333173e-16
3397.5  1.45165244743e-16
3398.0  1.36684348662e-16
3398.5  1.1208531741e-16
3399.0  8.88483366161e-17
3399.5  9.96462085417e-17
3400.0  1.06677454517e-16
3400.5  9.4914531577e-17
3401.0  7.79426473289e-17
3401.5  5.1413688251e-17
3402.0  2.98851811552e-17
3402.5  3.4507954306e-17
3403.0  5.83542883938e-17
3403.5  9.25947854714e-17
3404.0  1.07949072758e-16
3404.5  8.99380845125e-17
3405.0  7.27242215395e-17
3405.5  7.11328714988e-17
3406.0  7.86907435739e-17
3406.5  8.25288093758e-17
3407.0  9.311529675e-17
3407.5  1.00212039971e-16
3408.0  9.17632494908e-17
3408.5  8.82501367087e-17
3409.0  9.09037786194e-17
3409.5  8.33758362559e-17
3410.0  7.08133311809e-17
3410.5  6.98328649382e-17
3411.0  7.43328933157e-17
3411.5  6.12865498669e-17
3412.0  5.27116456909e-17
3412.5  5.43542187129e-17
3413.0  8.9530996922e-17
3413.5  9.85575981492e-17
3414.0  6.12882017501e-17
3414.5  4.62345422238e-17
3415.0  7.35850612696e-17
3415.5  7.96415468332e-17
3416.0  7.11294490708e-17
3416.5  4.77437295921e-17
3417.0  4.58764329855e-17
3417.5  5.44697991893e-17
3418.0  5.57093757803e-17
3418.5  4.33895421724e-17
3419.0  4.86551182209e-17
3419.5  7.47392164954e-17
3420.0  1.23017309832e-16
3420.5  1.05048355657e-16
3421.0  6.14606806489e-17
3421.5  5.48383722136e-17
3422.0  8.6544082587e-17
3422.5  1.08409041891e-16
3423.0  1.10976122263e-16
3423.5  9.40382279949e-17
3424.0  8.01506949171e-17
3424.5  6.08027405911e-17
3425.0  3.81171203321e-17
3425.5  4.98243567367e-17
3426.0  9.66418265683e-17
3426.5  1.20150869857e-16
3427.0  1.22034574282e-16
3427.5  1.08128107815e-16
3428.0  9.17176869832e-17
3428.5  8.85582396654e-17
3429.0  9.22301883522e-17
3429.5  1.02728559149e-16
3430.0  1.19393798992e-16
3430.5  1.35375600085e-16
3431.0  1.41352523424e-16
3431.5  1.20424540833e-16
3432.0  8.53768199068e-17
3432.5  7.88176363141e-17
3433.0  9.65756238204e-17
3433.5  1.16182610237e-16
3434.0  1.20240884795e-16
3434.5  1.16201814139e-16
3435.0  9.60663837065e-17
3435.5  9.28916731812e-17
3436.0  9.77296524366e-17
3436.5  8.6504553212e-17
3437.0  7.66016504702e-17
3437.5  8.37956096182e-17
3438.0  6.29315188125e-17
3438.5  7.18987613328e-17
3439.0  8.15512411051e-17
3439.5  6.17640179915e-17
3440.0  5.72548120629e-17
3440.5  6.11595828753e-17
3441.0  7.74514865965e-17
3441.5  9.7619118406e-17
3442.0  7.93882641175e-17
3442.5  1.01795812811e-16
3443.0  1.24105234861e-16
3443.5  1.52247736829e-16
3444.0  1.5824957745e-16
3444.5  1.23929779514e-16
3445.0  1.02699785775e-16
3445.5  1.20756815107e-16
3446.0  1.22623755565e-16
3446.5  1.00242884812e-16
3447.0  8.02491848918e-17
3447.5  7.45247936502e-17
3448.0  5.52922961978e-17
3448.5  4.76460409789e-17
3449.0  6.13968580488e-17
3449.5  9.28773179317e-17
3450.0  1.02701001667e-16
3450.5  8.30387395453e-17
3451.0  6.15114038269e-17
3451.5  7.55219283542e-17
3452.0  9.48839546416e-17
3452.5  1.115760812e-16
3453.0  1.059712596e-16
3453.5  7.01100916141e-17
3454.0  5.02446281125e-17
3454.5  5.72999228254e-17
3455.0  5.65485994313e-17
3455.5  5.90295344822e-17
3456.0  8.511509726e-17
3456.5  1.11832525963e-16
3457.0  1.20374761697e-16
3457.5  1.14140535046e-16
3458.0  1.08241563401e-16
3458.5  9.14560128085e-17
3459.0  7.4295107115e-17
3459.5  8.22912629503e-17
3460.0  1.02900550911e-16
3460.5  1.12468170412e-16
3461.0  1.35505571248e-16
3461.5  1.22679952768e-16
3462.0  7.15299112531e-17
3462.5  4.88069481121e-17
3463.0  9.26451842139e-17
3463.5  1.05954210803e-16
3464.0  9.35950799451e-17
3464.5  7.18017720314e-17
3465.0  5.74805065237e-17
3465.5  5.96211197637e-17
3466.0  9.77760752724e-17
3466.5  1.19538762813e-16
3467.0  1.15731497487e-16
3467.5  1.06913240667e-16
3468.0  1.22007839172e-16
3468.5  1.05778685027e-16
3469.0  7.09883623415e-17
3469.5  5.2986454416e-17
3470.0  8.12204418489e-17
3470.5  1.07230987405e-16
3471.0  1.22829532364e-16
3471.5  1.01213172276e-16
3472.0  7.7745624182e-17
3472.5  5.84841136759e-17
3473.0  6.51118446123e-17
3473.5  7.25137330829e-17
3474.0  8.4738870463e-17
3474.5  8.97303350974e-17
3475.0  6.85900470378e-17
3475.5  4.95822823594e-17
3476.0  6.27564581587e-17
3476.5  7.1398537443e-17
3477.0  7.98758595867e-17
3477.5  8.5992481389e-17
3478.0  1.00042921648e-16
3478.5  1.21023549115e-16
3479.0  1.25084255549e-16
3479.5  1.01517618397e-16
3480.0  8.08651431118e-17
3480.5  9.48675890105e-17
3481.0  1.22774596807e-16
3481.5  1.26420131401e-16
3482.0  9.65244985336e-17
3482.5  6.83396355502e-17
3483.0  7.99998137025e-17
3483.5  1.18421906385e-16
3484.0  1.30219292549e-16
3484.5  1.21845058391e-16
3485.0  1.11665557348e-16
3485.5  8.50448669399e-17
3486.0  7.05648085108e-17
3486.5  8.55838836399e-17
3487.0  1.05244497367e-16
3487.5  9.58997403819e-17
3488.0  6.3060325983e-17
3488.5  5.6208641776e-17
3489.0  5.75335214226e-17
3489.5  5.20775638908e-17
3490.0  5.97031160995e-17
3490.5  9.95767530406e-17
3491.0  9.97999949248e-17
3491.5  7.96843694518e-17
3492.0  5.6762124428e-17
3492.5  6.30608385831e-17
3493.0  8.1422558659e-17
3493.5  8.90017934335e-17
3494.0  1.0065060339e-16
3494.5  1.07896283163e-16
3495.0  7.99504664582e-17
3495.5  8.1454589944e-17
3496.0  9.39923671955e-17
3496.5  8.59359349243e-17
3497.0  6.36094753995e-17
3497.5  5.72584252759e-17
3498.0  3.60604314231e-17
3498.5  3.86357808768e-17
3499.0  6.33827464655e-17
3499.5  1.11421237684e-16
3500.0  1.27435607144e-16
3500.5  9.61876799533e-17
3501.0  6.80866766196e-17
3501.5  7.11178842129e-17
3502.0  8.10023617668e-17
3502.5  1.06794939728e-16
3503.0  1.34434002093e-16
3503.5  1.38296336427e-16
3504.0  1.24937693303e-16
3504.5  1.02231870785e-16
3505.0  7.97922611467e-17
3505.5  8.30977412012e-17
3506.0  1.05597524998e-16
3506.5  1.12048616196e-16
3507.0  1.07426200335e-16
3507.5  1.02101746815e-16
3508.0  1.02780841825e-16
3508.5  9.34179576638e-17
3509.0  7.14885553458e-17
3509.5  4.26722272168e-17
3510.0  4.61400805248e-17
3510.5  7.18918185455e-17
3511.0  6.76929258182e-17
3511.5  4.85469866453e-17
3512.0  5.96951630365e-17
3512.5  8.33754830319e-17
3513.0  1.21245134189e-16
3513.5  1.42920930404e-16
3514.0  1.39499740016e-16
3514.5  1.14193327269e-16
3515.0  9.97418568792e-17
3515.5  8.53758876065e-17
3516.0  8.96824767603e-17
3516.5  9.21980301639e-17
3517.0  1.13842243749e-16
3517.5  1.24115857461e-16
3518.0  1.16849855317e-16
3518.5  1.11065471738e-16
3519.0  1.13078843655e-16
3519.5  1.08769562894e-16
3520.0  1.25613202768e-16
3520.5  1.31789654506e-16
3521.0  1.17425483722e-16
3521.5  1.05105767512e-16
3522.0  1.08950703126e-16
3522.5  9.72474324272e-17
3523.0  1.0654547912e-16
3523.5  1.07135055229e-16
3524.0  9.69942422745e-17
3524.5  8.74032183049e-17
3525.0  7.93933390345e-17
3525.5  6.71138127267e-17
3526.0  5.87233592345e-17
3526.5  5.75834790122e-17
3527.0  7.43944646457e-17
3527.5  1.00031766965e-16
3528.0  1.14675599262e-16
3528.5  1.19247062302e-16
3529.0  1.05543952209e-16
3529.5  8.46037412971e-17
3530.0  7.91461978268e-17
3530.5  6.92803427587e-17
3531.0  5.66326932115e-17
3531.5  5.64647680048e-17
3532.0  5.80236222621e-17
3532.5  7.598800702e-17
3533.0  9.32750860382e-17
3533.5  9.60655742574e-17
3534.0  9.19231659001e-17
3534.5  9.13564951565e-17
3535.0  8.02542356867e-17
3535.5  9.05454790543e-17
3536.0  9.24733341053e-17
3536.5  8.45382138446e-17
3537.0  6.87986210381e-17
3537.5  7.42368115346e-17
3538.0  7.91528786718e-17
3538.5  9.51908196789e-17
3539.0  1.20047063305e-16
3539.5  1.13943299549e-16
3540.0  1.00856510832e-16
3540.5  1.15376958237e-16
3541.0  1.0419982841e-16
3541.5  9.15330733423e-17
3542.0  8.01162830972e-17
3542.5  6.18678359963e-17
3543.0  5.35842199873e-17
3543.5  7.05532020635e-17
3544.0  1.14230357694e-16
3544.5  1.36962674382e-16
3545.0  1.10757577738e-16
3545.5  1.08528035467e-16
3546.0  1.17923436953e-16
3546.5  1.22662019627e-16
3547.0  1.11958117276e-16
3547.5  9.6006792466e-17
3548.0  8.60487460348e-17
3548.5  8.49510007198e-17
3549.0  9.16827304054e-17
3549.5  1.01857680647e-16
3550.0  9.37676361854e-17
3550.5  8.02831612367e-17
3551.0  8.42409151846e-17
3551.5  9.83338814272e-17
3552.0  9.96045494895e-17
3552.5  8.87281387036e-17
3553.0  8.84330289063e-17
3553.5  9.62806677764e-17
3554.0  1.01459694333e-16
3554.5  9.8862387947e-17
3555.0  8.3544025115e-17
3555.5  8.11133164282e-17
3556.0  1.08002364314e-16
3556.5  1.37685080417e-16
3557.0  1.67750764341e-16
3557.5  1.81899948669e-16
3558.0  1.71225963767e-16
3558.5  1.60563808167e-16
3559.0  1.39668559067e-16
3559.5  1.18937651804e-16
3560.0  1.32070098962e-16
3560.5  1.43275884852e-16
3561.0  1.37271925235e-16
3561.5  1.16855132067e-16
3562.0  9.35383254507e-17
3562.5  6.74781243997e-17
3563.0  7.01812969009e-17
3563.5  8.84802307646e-17
3564.0  1.1821671511e-16
3564.5  1.03268286093e-16
3565.0  1.00805540375e-16
3565.5  1.12542429418e-16
3566.0  1.02058970774e-16
3566.5  1.00701527693e-16
3567.0  1.01653634081e-16
3567.5  1.06366412454e-16
3568.0  1.25570502597e-16
3568.5  1.18693021733e-16
3569.0  1.1634149289e-16
3569.5  1.19969336068e-16
3570.0  1.11025820167e-16
3570.5  9.68187075068e-17
3571.0  9.67288026181e-17
3571.5  1.00738394542e-16
3572.0  1.02009399211e-16
3572.5  9.82608496019e-17
3573.0  9.55703562699e-17
3573.5  9.57019196003e-17
3574.0  9.03212895711e-17
3574.5  7.9874991612e-17
3575.0  7.30443511077e-17
3575.5  8.72071264638e-17
3576.0  1.16884555176e-16
3576.5  1.17770249611e-16
3577.0  8.4945380377e-17
3577.5  7.25861486891e-17
3578.0  9.65083410411e-17
3578.5  1.03985913958e-16
3579.0  8.08883476496e-17
3579.5  7.00801150664e-17
3580.0  7.52591748198e-17
3580.5  7.94141629437e-17
3581.0  7.12787463491e-17
3581.5  6.82309687081e-17
3582.0  6.39280685491e-17
3582.5  7.11232300245e-17
3583.0  8.06854422817e-17
3583.5  8.42469236608e-17
3584.0  8.25224615249e-17
3584.5  9.99470097687e-17
3585.0  1.2862733115e-16
3585.5  1.39247682461e-16
3586.0  1.0798743713e-16
3586.5  9.91604385453e-17
3587.0  9.17170682891e-17
3587.5  8.55630697835e-17
3588.0  9.19946809058e-17
3588.5  9.45147846497e-17
3589.0  8.95012492804e-17
3589.5  9.19635353706e-17
3590.0  8.35256484183e-17
3590.5  8.57271826894e-17
3591.0  7.90882759437e-17
3591.5  6.92247387579e-17
3592.0  5.58125692278e-17
3592.5  6.89553148607e-17
3593.0  8.26067937162e-17
3593.5  8.82954116667e-17
3594.0  9.23113233583e-17
3594.5  1.00363910852e-16
3595.0  9.09377127788e-17
3595.5  8.74816793468e-17
3596.0  9.21009656225e-17
3596.5  8.58826134552e-17
3597.0  7.62944735643e-17
3597.5  7.44377048023e-17
3598.0  7.67225058259e-17
3598.5  7.54167955029e-17
3599.0  7.47956853983e-17
3599.5  7.99111868363e-17
3600.0  8.19438666295e-17
3600.5  7.97885325485e-17
3601.0  8.62354973648e-17
3601.5  1.03573458633e-16
3602.0  1.2322113657e-16
3602.5  1.21181971079e-16
3603.0  1.08644716789e-16
3603.5  7.82717691885e-17
3604.0  5.88221776672e-17
3604.5  6.322847867e-17
3605.0  8.06275818675e-17
3605.5  9.44212261025e-17
3606.0  9.47027627411e-17
3606.5  7.36412735007e-17
3607.0  7.47864783337e-17
3607.5  9.92116889868e-17
3608.0  1.14419553126e-16
3608.5  1.00516197434e-16
3609.0  1.07457873319e-16
3609.5  1.17976894422e-16
3610.0  1.14033150342e-16
3610.5  9.57686112429e-17
3611.0  9.99867009075e-17
3611.5  1.16828636074e-16
3612.0  1.29536390821e-16
3612.5  1.40729717261e-16
3613.0  1.34881207806e-16
3613.5  9.67200332284e-17
3614.0  9.24694821993e-17
3614.5  1.0067578344e-16
3615.0  1.06440498274e-16
3615.5  1.10933320491e-16
3616.0  1.01689758302e-16
3616.5  8.4084413379e-17
3617.0  7.33756441751e-17
3617.5  8.16591925715e-17
3618.0  9.85314947634e-17
3618.5  1.00773263289e-16
3619.0  9.22912305036e-17
3619.5  9.09380537551e-17
3620.0  1.01358961164e-16
3620.5  1.16874696418e-16
3621.0  1.28384109146e-16
3621.5  1.30533195505e-16
3622.0  1.25890717537e-16
3622.5  1.14153085555e-16
3623.0  9.23032014791e-17
3623.5  8.2295543926e-17
3624.0  9.21342570904e-17
3624.5  1.06084778052e-16
3625.0  1.22798723937e-16
3625.5  1.26421585342e-16
3626.0  9.77259299801e-17
3626.5  7.50889600747e-17
3627.0  6.82497245222e-17
3627.5  7.02331727379e-17
3628.0  7.94812700068e-17
3628.5  9.77069271612e-17
3629.0  9.91814024484e-17
3629.5  1.07066668337e-16
3630.0  9.67062399384e-17
3630.5  1.03174074923e-16
3631.0  1.15816328971e-16
3631.5  1.04651041646e-16
3632.0  9.1334135144e-17
3632.5  9.93326706796e-17
3633.0  8.91625847009e-17
3633.5  8.05908090361e-17
3634.0  9.95109547373e-17
3634.5  1.18971845088e-16
3635.0  1.21508201209e-16
3635.5  1.22749412537e-16
3636.0  1.19546616819e-16
3636.5  1.2196580692e-16
3637.0  1.14463024418e-16
3637.5  8.79619699934e-17
3638.0  6.03186429295e-17
3638.5  5.54224849402e-17
3639.0  8.17335138098e-17
3639.5  1.00884998337e-16
3640.0  9.27839843424e-17
3640.5  8.58182113208e-17
3641.0  8.45812511513e-17
3641.5  7.48740409208e-17
3642.0  6.68885239837e-17
3642.5  7.12228333446e-17
3643.0  8.48424442175e-17
3643.5  1.02922465766e-16
3644.0  1.12782749445e-16
3644.5  1.10436333632e-16
3645.0  1.03224932143e-16
3645.5  9.09256722601e-17
3646.0  8.52733792615e-17
3646.5  7.08132910421e-17
3647.0  5.88791665763e-17
3647.5  5.97899023854e-17
3648.0  7.84570789464e-17
3648.5  9.61126326683e-17
3649.0  1.03641949441e-16
3649.5  9.43265090993e-17
3650.0  9.09828268011e-17
3650.5  9.57015574054e-17
3651.0  9.95565871475e-17
3651.5  7.50640959445e-17
3652.0  5.73275290064e-17
3652.5  7.9595394122e-17
3653.0  1.12795274778e-16
3653.5  1.05114182794e-16
3654.0  8.15853180421e-17
3654.5  7.08688017095e-17
3655.0  8.86283261773e-17
3655.5  1.05225505748e-16
3656.0  1.25023794568e-16
3656.5  1.22914013404e-16
3657.0  1.20140140269e-16
3657.5  1.02717639527e-16
3658.0  9.96489082177e-17
3658.5  1.13558870455e-16
3659.0  1.27048046564e-16
3659.5  1.24444093963e-16
3660.0  1.15890954258e-16
3660.5  1.09819916895e-16
3661.0  1.14474948909e-16
3661.5  1.20332801342e-16
3662.0  1.16529407071e-16
3662.5  1.05560653965e-16
3663.0  1.00884268731e-16
3663.5  9.40134113943e-17
3664.0  9.21079058411e-17
3664.5  1.05702004027e-16
3665.0  1.18142350173e-16
3665.5  1.19021857605e-16
3666.0  1.09838709127e-16
3666.5  1.01089154447e-16
3667.0  8.62776908704e-17
3667.5  7.51861106046e-17
3668.0  7.50360691208e-17
3668.5  8.61837327962e-17
3669.0  8.95733766441e-17
3669.5  8.380947547e-17
3670.0  7.34778307665e-17
3670.5  9.43970218772e-17
3671.0  1.07816965503e-16
3671.5  1.02736776237e-16
3672.0  9.45524596104e-17
3672.5  9.09644963927e-17
3673.0  7.93803411748e-17
3673.5  7.51030484456e-17
3674.0  9.43907900841e-17
3674.5  1.0934679102e-16
3675.0  9.36902996632e-17
3675.5  8.87695239771e-17
3676.0  8.38126073279e-17
3676.5  7.25850140209e-17
3677.0  6.19815522778e-17
3677.5  8.12930602031e-17
3678.0  1.03276040309e-16
3678.5  1.03271167201e-16
3679.0  9.24719991527e-17
3679.5  9.14144304998e-17
3680.0  9.97431012378e-17
3680.5  1.17664488795e-16
3681.0  1.25916327199e-16
3681.5  1.13112008476e-16
3682.0  8.79582302182e-17
3682.5  6.73446580052e-17
3683.0  5.14859788644e-17
3683.5  4.44513116746e-17
3684.0  6.31904257395e-17
3684.5  9.45794542263e-17
3685.0  9.9868776931e-17
3685.5  8.48580784817e-17
3686.0  8.97581926614e-17
3686.5  1.10702324594e-16
3687.0  1.18077047999e-16
3687.5  1.14944321039e-16
3688.0  1.10981175916e-16
3688.5  1.02191796386e-16
3689.0  8.92138411941e-17
3689.5  8.04486565509e-17
3690.0  9.1757562441e-17
3690.5  9.61521962125e-17
3691.0  9.88972373838e-17
3691.5  1.1476485377e-16
3692.0  1.1990150902e-16
3692.5  9.0295542689e-17
3693.0  7.32230829453e-17
3693.5  9.22081822383e-17
3694.0  1.16280555579e-16
3694.5  1.04265178277e-16
3695.0  8.90300169511e-17
3695.5  7.65157846626e-17
3696.0  8.56106713255e-17
3696.5  7.09466767211e-17
3697.0  6.83861447228e-17
3697.5  8.94611383078e-17
3698.0  1.04345050226e-16
3698.5  1.11285832394e-16
3699.0  1.18304449456e-16
3699.5  1.18172112908e-16
3700.0  1.18133442967e-16
3700.5  1.28444350951e-16
3701.0  1.40389386467e-16
3701.5  1.37790120734e-16
3702.0  1.29740383048e-16
3702.5  1.21600844162e-16
3703.0  1.21461546171e-16
3703.5  1.16883112523e-16
3704.0  1.08922205923e-16
3704.5  9.98665253984e-17
3705.0  8.94431855396e-17
3705.5  8.90914009124e-17
3706.0  9.59216208387e-17
3706.5  8.49218827713e-17
3707.0  6.49253446965e-17
3707.5  5.91278533642e-17
3708.0  6.04752287431e-17
3708.5  7.0411080283e-17
3709.0  9.27755451284e-17
3709.5  1.05113967343e-16
3710.0  9.34251304568e-17
3710.5  8.24546703857e-17
3711.0  8.33472259501e-17
3711.5  9.65362501466e-17
3712.0  1.0940830465e-16
3712.5  1.10608397712e-16
3713.0  1.05840119552e-16
3713.5  1.08895769343e-16
3714.0  1.01769667024e-16
3714.5  9.17774422465e-17
3715.0  9.82613552904e-17
3715.5  1.24099281131e-16
3716.0  1.36375216243e-16
3716.5  1.23249702895e-16
3717.0  1.09099944919e-16
3717.5  1.12628555989e-16
3718.0  1.13191255084e-16
3718.5  1.14695164192e-16
3719.0  1.0360701858e-16
3719.5  1.05108353107e-16
3720.0  1.11480308085e-16
3720.5  1.17533283899e-16
3721.0  1.1227700966e-16
3721.5  1.07800418758e-16
3722.0  1.18818033593e-16
3722.5  1.19558387825e-16
3723.0  1.18096439085e-16
3723.5  1.26549859283e-16
3724.0  1.21900654158e-16
3724.5  1.06196246976e-16
3725.0  9.73501995096e-17
3725.5  1.0373357226e-16
3726.0  9.7681377786e-17
3726.5  7.77972532796e-17
3727.0  7.68550726636e-17
3727.5  9.54447386162e-17
3728.0  1.10868694405e-16
3728.5  1.16246562108e-16
3729.0  1.09379017129e-16
3729.5  9.46184487815e-17
3730.0  8.79495447725e-17
3730.5  9.03788906161e-17
3731.0  9.66686336745e-17
3731.5  9.09016599507e-17
3732.0  9.17818059895e-17
3732.5  1.04740398057e-16
3733.0  1.15413994915e-16
3733.5  1.18377156556e-16
3734.0  1.20684192158e-16
3734.5  1.18979214273e-16
3735.0  1.18785420619e-16
3735.5  1.09068620966e-16
3736.0  1.00029481353e-16
3736.5  9.47794253457e-17
3737.0  1.09874976507e-16
3737.5  1.07653961999e-16
3738.0  1.09092273053e-16
3738.5  9.38220028743e-17
3739.0  1.01544570522e-16
3739.5  1.2042679961e-16
3740.0  1.13440859308e-16
3740.5  8.4260783856e-17
3741.0  7.89927886163e-17
3741.5  9.56156107855e-17
3742.0  1.07944734169e-16
3742.5  1.09013589326e-16
3743.0  1.05762256093e-16
3743.5  9.62451832605e-17
3744.0  9.29427435352e-17
3744.5  1.00864013531e-16
3745.0  9.77754849574e-17
3745.5  8.60221715715e-17
3746.0  8.3171776414e-17
3746.5  8.48369297271e-17
3747.0  8.62324350144e-17
3747.5  8.7652087407e-17
3748.0  8.51456834722e-17
3748.5  8.50459293303e-17
3749.0  9.55509973756e-17
3749.5  1.00624259983e-16
3750.0  8.47469215684e-17
3750.5  6.68973477474e-17
3751.0  6.8898408523e-17
3751.5  8.38694807564e-17
3752.0  9.31805665279e-17
3752.5  8.97457228589e-17
3753.0  7.7161291224e-17
3753.5  7.84501774423e-17
3754.0  1.08259580286e-16
3754.5  1.3020851583e-16
3755.0  1.27151183175e-16
3755.5  1.20670918589e-16
3756.0  1.0905196263e-16
3756.5  1.13480043909e-16
3757.0  1.13130816883e-16
3757.5  1.11061493326e-16
3758.0  1.14297076021e-16
3758.5  1.25756185041e-16
3759.0  1.18372093587e-16
3759.5  1.10623426214e-16
3760.0  9.66551064455e-17
3760.5  9.57007985963e-17
3761.0  1.01829332046e-16
3761.5  9.73827882069e-17
3762.0  9.60456345105e-17
3762.5  9.71119262407e-17
3763.0  9.23193544886e-17
3763.5  8.69276052897e-17
3764.0  7.70794347186e-17
3764.5  7.23373171468e-17
3765.0  7.71694921836e-17
3765.5  8.70632063942e-17
3766.0  8.57498539498e-17
3766.5  8.31585666453e-17
3767.0  8.80679494474e-17
3767.5  9.85566547705e-17
3768.0  1.04809418953e-16
3768.5  1.08109053202e-16
3769.0  1.08246597071e-16
3769.5  1.02068067239e-16
3770.0  9.97023171375e-17
3770.5  1.06365277427e-16
3771.0  1.16112662834e-16
3771.5  1.13020542397e-16
3772.0  1.06836784431e-16
3772.5  1.06816721546e-16
3773.0  1.02989330735e-16
3773.5  9.84988650763e-17
3774.0  1.02371315185e-16
3774.5  9.60366641262e-17
3775.0  1.01416322018e-16
3775.5  1.11329665399e-16
3776.0  1.2458313067e-16
3776.5  1.32015213219e-16
3777.0  1.20443047387e-16
3777.5  1.13048225943e-16
3778.0  1.27846769641e-16
3778.5  1.23439857762e-16
3779.0  1.20646562174e-16
3779.5  1.27575947471e-16
3780.0  1.24727469799e-16
3780.5  1.04259845066e-16
3781.0  8.84216436012e-17
3781.5  8.78745874212e-17
3782.0  9.13530739926e-17
3782.5  8.70131469655e-17
3783.0  9.33355403393e-17
3783.5  1.00864905799e-16
3784.0  1.00544883726e-16
3784.5  1.20450588004e-16
3785.0  1.59442820607e-16
3785.5  1.82022423937e-16
3786.0  1.82645354201e-16
3786.5  1.83586551986e-16
3787.0  2.16125646131e-16
3787.5  2.62876803064e-16
3788.0  2.90580018653e-16
3788.5  2.99934256981e-16
3789.0  2.98111367224e-16
3789.5  2.82468165651e-16
3790.0  2.65557933495e-16
3790.5  2.57505013979e-16
3791.0  2.43152779412e-16
3791.5  2.20223295313e-16
3792.0  1.98245193873e-16
3792.5  1.79646873375e-16
3793.0  1.61657380791e-16
3793.5  1.48633363876e-16
3794.0  1.33266818088e-16
3794.5  1.22570454376e-16
3795.0  1.03418417921e-16
3795.5  8.46760747413e-17
3796.0  7.82001465967e-17
3796.5  8.12117398061e-17
3797.0  9.2218536153e-17
3797.5  1.04775721836e-16
3798.0  8.93140224926e-17
3798.5  7.79096770395e-17
3799.0  8.73826838108e-17
3799.5  1.10594601476e-16
3800.0  1.1527974284e-16
3800.5  1.03271799789e-16
3801.0  1.0028605134e-16
3801.5  1.11183675583e-16
3802.0  1.15985960862e-16
3802.5  1.20746433812e-16
3803.0  1.24351818032e-16
3803.5  1.29835925969e-16
3804.0  1.26497790702e-16
3804.5  1.16306248493e-16
3805.0  1.13407399672e-16
3805.5  1.11146175245e-16
3806.0  9.97429572475e-17
3806.5  9.61617620086e-17
3807.0  1.01250465829e-16
3807.5  1.05119839904e-16
3808.0  1.03905015187e-16
3808.5  9.54831140387e-17
3809.0  8.04628003085e-17
3809.5  6.86508203196e-17
3810.0  6.65338484527e-17
3810.5  7.30820642031e-17
3811.0  8.89066387697e-17
3811.5  1.03255790697e-16
3812.0  1.04217591389e-16
3812.5  9.29015520225e-17
3813.0  8.85983964561e-17
3813.5  9.97937283335e-17
3814.0  1.17860222437e-16
3814.5  1.24948765917e-16
3815.0  1.220041567e-16
3815.5  1.16880348437e-16
3816.0  1.24099216599e-16
3816.5  1.29045108036e-16
3817.0  1.2442286944e-16
3817.5  1.16005269775e-16
3818.0  1.2460919506e-16
3818.5  1.31848663123e-16
3819.0  1.17407112031e-16
3819.5  1.08658021732e-16
3820.0  1.20260843326e-16
3820.5  1.18177720913e-16
3821.0  1.15100530668e-16
3821.5  1.05882532409e-16
3822.0  1.05321728866e-16
3822.5  1.11440205704e-16
3823.0  1.23144123887e-16
3823.5  1.31690277201e-16
3824.0  1.24238699264e-16
3824.5  1.13735478709e-16
3825.0  1.1156441987e-16
3825.5  1.08253551115e-16
3826.0  1.02661019567e-16
3826.5  9.97037197698e-17
3827.0  9.85594679474e-17
3827.5  1.0387837914e-16
3828.0  1.16193722541e-16
3828.5  1.17302639823e-16
3829.0  1.07060160029e-16
3829.5  1.01806968525e-16
3830.0  1.01965156826e-16
3830.5  1.09232799329e-16
3831.0  1.17021895787e-16
3831.5  1.0941107346e-16
3832.0  1.00471463173e-16
3832.5  9.56621453645e-17
3833.0  8.4879475614e-17
3833.5  8.06206576082e-17
3834.0  8.46903022324e-17
3834.5  8.69491849587e-17
3835.0  8.39295420311e-17
3835.5  8.60661864365e-17
3836.0  9.47004006796e-17
3836.5  1.0614377122e-16
3837.0  1.0409265765e-16
3837.5  1.02004857409e-16
3838.0  1.09234190192e-16
3838.5  1.18619147748e-16
3839.0  1.28996430812e-16
3839.5  1.37552169209e-16
3840.0  1.40989040042e-16
3840.5  1.37789300119e-16
3841.0  1.28525842058e-16
3841.5  1.29466903855e-16
3842.0  1.3019147108e-16
3842.5  1.37061307201e-16
3843.0  1.46911510614e-16
3843.5  1.55959728536e-16
3844.0  1.57703551671e-16
3844.5  1.47321629511e-16
3845.0  1.38135523406e-16
3845.5  1.43134683809e-16
3846.0  1.53562123677e-16
3846.5  1.54821643393e-16
3847.0  1.4260879736e-16
3847.5  1.36969444982e-16
3848.0  1.55752516666e-16
3848.5  1.77920699943e-16
3849.0  1.75168555893e-16
3849.5  1.54102626653e-16
3850.0  1.31603296964e-16
3850.5  1.13642564115e-16
3851.0  1.09064361657e-16
3851.5  1.1796896532e-16
3852.0  1.26634437474e-16
3852.5  1.21550026407e-16
3853.0  1.22271642316e-16
3853.5  1.30860475351e-16
3854.0  1.30595749258e-16
3854.5  1.12749731788e-16
3855.0  9.6999696102e-17
3855.5  9.34722240067e-17
3856.0  9.58909603918e-17
3856.5  9.96382159286e-17
3857.0  1.12079018024e-16
3857.5  1.10969601788e-16
3858.0  1.06663192527e-16
3858.5  1.02049760551e-16
3859.0  1.02454932736e-16
3859.5  1.15965869913e-16
3860.0  1.33370461432e-16
3860.5  1.16489094816e-16
3861.0  9.62435909741e-17
3861.5  8.67275580068e-17
3862.0  8.70901379328e-17
3862.5  9.28567498439e-17
3863.0  9.96941700887e-17
3863.5  9.55034214539e-17
3864.0  9.94197003531e-17
3864.5  1.16068040065e-16
3865.0  1.28410775064e-16
3865.5  1.25008243373e-16
3866.0  1.19408298342e-16
3866.5  1.17392668846e-16
3867.0  1.12760682121e-16
3867.5  1.10751529003e-16
3868.0  1.15131517865e-16
3868.5  1.1972271441e-16
3869.0  1.30225993468e-16
3869.5  1.49735267642e-16
3870.0  1.59814320214e-16
3870.5  1.50869840944e-16
3871.0  1.37033455831e-16
3871.5  1.40442946562e-16
3872.0  1.43679304337e-16
3872.5  1.42956534184e-16
3873.0  1.42638034218e-16
3873.5  1.41334642019e-16
3874.0  1.43825786978e-16
3874.5  1.62463369436e-16
3875.0  1.65980542343e-16
3875.5  1.44004581417e-16
3876.0  1.31836022737e-16
3876.5  1.52486433478e-16
3877.0  1.59756753694e-16
3877.5  1.61827974522e-16
3878.0  1.62930875019e-16
3878.5  1.48783901169e-16
3879.0  1.41844589544e-16
3879.5  1.45972018667e-16
3880.0  1.3497064986e-16
3880.5  1.3312317148e-16
3881.0  1.32737771006e-16
3881.5  1.37341903962e-16
3882.0  1.38369737871e-16
3882.5  1.34698184408e-16
3883.0  1.34254334553e-16
3883.5  1.34392235725e-16
3884.0  1.31640797301e-16
3884.5  1.31920366582e-16
3885.0  1.32206437995e-16
3885.5  1.3833384062e-16
3886.0  1.45302675099e-16
3886.5  1.33318618705e-16
3887.0  1.16851186224e-16
3887.5  1.25687303121e-16
3888.0  1.43424373702e-16
3888.5  1.38893817458e-16
3889.0  1.23355294703e-16
3889.5  1.21824787874e-16
3890.0  1.30493109888e-16
3890.5  1.29518219719e-16
3891.0  1.13832441086e-16
3891.5  9.45200063399e-17
3892.0  1.00898854527e-16
3892.5  1.13833488147e-16
3893.0  1.0910007598e-16
3893.5  9.14785227614e-17
3894.0  8.30000798288e-17
3894.5  7.72585641853e-17
3895.0  8.29602397666e-17
3895.5  1.01491552172e-16
3896.0  1.01385406204e-16
3896.5  7.2483163697e-17
3897.0  6.56563352006e-17
3897.5  7.092128196e-17
3898.0  7.63356081112e-17
3898.5  9.79366853079e-17
3899.0  1.16158487846e-16
3899.5  1.06893160471e-16
3900.0  9.93519651628e-17
3900.5  8.54677988793e-17
3901.0  7.47947717672e-17
3901.5  8.3298019494e-17
3902.0  1.05423364446e-16
3902.5  1.11384479175e-16
3903.0  1.0876060403e-16
3903.5  1.09525085353e-16
3904.0  1.17867042462e-16
3904.5  1.24679331843e-16
3905.0  1.32848941537e-16
3905.5  1.31679912685e-16
3906.0  1.19777831253e-16
3906.5  1.16387449754e-16
3907.0  1.23785003657e-16
3907.5  1.27627244028e-16
3908.0  1.19808253705e-16
3908.5  1.12404215052e-16
3909.0  1.22189127195e-16
3909.5  1.47630335302e-16
3910.0  1.56034131092e-16
3910.5  1.46486725044e-16
3911.0  1.3177911734e-16
3911.5  1.26367735603e-16
3912.0  1.21788416503e-16
3912.5  1.2763269085e-16
3913.0  1.425276056e-16
3913.5  1.44511039431e-16
3914.0  1.40321255789e-16
3914.5  1.29233634894e-16
3915.0  1.15988801827e-16
3915.5  1.29181706849e-16
3916.0  1.53126479807e-16
3916.5  1.62893344922e-16
3917.0  1.58161007963e-16
3917.5  1.48136255829e-16
3918.0  1.38931333015e-16
3918.5  1.45468477708e-16
3919.0  1.4675541766e-16
3919.5  1.51341083101e-16
3920.0  1.51661836673e-16
3920.5  1.42867004807e-16
3921.0  1.39409812332e-16
3921.5  1.45206575228e-16
3922.0  1.38444475007e-16
3922.5  1.28322005112e-16
3923.0  1.3309889592e-16
3923.5  1.42496135609e-16
3924.0  1.398239938e-16
3924.5  1.37158027861e-16
3925.0  1.45434009684e-16
3925.5  1.60950740718e-16
3926.0  1.73079316659e-16
3926.5  1.69573193313e-16
3927.0  1.49185580947e-16
3927.5  1.26750665339e-16
3928.0  1.24218546552e-16
3928.5  1.30493324208e-16
3929.0  1.39707642898e-16
3929.5  1.4423120481e-16
3930.0  1.55885203974e-16
3930.5  1.68144811012e-16
3931.0  1.66256171013e-16
3931.5  1.58808327316e-16
3932.0  1.48612461354e-16
3932.5  1.36524552198e-16
3933.0  1.43635307106e-16
3933.5  1.45995535522e-16
3934.0  1.37338027664e-16
3934.5  1.35766352439e-16
3935.0  1.31879982006e-16
3935.5  1.326232657e-16
3936.0  1.37858254583e-16
3936.5  1.35092701793e-16
3937.0  1.26529034146e-16
3937.5  1.22718018222e-16
3938.0  1.33522039745e-16
3938.5  1.32438903151e-16
3939.0  1.28760858093e-16
3939.5  1.34842399018e-16
3940.0  1.53994071412e-16
3940.5  1.69974595744e-16
3941.0  1.73749489512e-16
3941.5  1.68856165429e-16
3942.0  1.58340650553e-16
3942.5  1.43328685602e-16
3943.0  1.3803503362e-16
3943.5  1.39301637433e-16
3944.0  1.35903565937e-16
3944.5  1.3254928313e-16
3945.0  1.33937739643e-16
3945.5  1.32767917553e-16
3946.0  1.2593217765e-16
3946.5  1.26868709268e-16
3947.0  1.34413105512e-16
3947.5  1.36958074773e-16
3948.0  1.28286567637e-16
3948.5  1.18753563721e-16
3949.0  1.10381066343e-16
3949.5  1.15921075729e-16
3950.0  1.17045863447e-16
3950.5  1.11052233404e-16
3951.0  1.06218268621e-16
3951.5  1.05493879226e-16
3952.0  9.86197367542e-17
3952.5  1.02166843359e-16
3953.0  1.11310017136e-16
3953.5  1.06195999239e-16
3954.0  1.1305011836e-16
3954.5  1.31657682385e-16
3955.0  1.23248445718e-16
3955.5  1.14938868698e-16
3956.0  1.30629068046e-16
3956.5  1.31424999173e-16
3957.0  1.14207191075e-16
3957.5  1.15071382797e-16
3958.0  1.18133992053e-16
3958.5  1.2697694987e-16
3959.0  1.30863168351e-16
3959.5  1.30887847182e-16
3960.0  1.30010070109e-16
3960.5  1.31724987454e-16
3961.0  1.39238132658e-16
3961.5  1.52390671962e-16
3962.0  1.59456893156e-16
3962.5  1.51155407239e-16
3963.0  1.39591006011e-16
3963.5  1.38384137743e-16
3964.0  1.41917853064e-16
3964.5  1.45287627743e-16
3965.0  1.52241576992e-16
3965.5  1.5210357212e-16
3966.0  1.3905737356e-16
3966.5  1.35329971527e-16
3967.0  1.41616807148e-16
3967.5  1.35194717445e-16
3968.0  1.34752264212e-16
3968.5  1.42627287622e-16
3969.0  1.50859236131e-16
3969.5  1.56781477879e-16
3970.0  1.61567933308e-16
3970.5  1.61128228759e-16
3971.0  1.62921043114e-16
3971.5  1.67593729142e-16
3972.0  1.63498416766e-16
3972.5  1.54105602717e-16
3973.0  1.56659974184e-16
3973.5  1.55806887949e-16
3974.0  1.58630800939e-16
3974.5  1.56696320532e-16
3975.0  1.62255243913e-16
3975.5  1.66973013086e-16
3976.0  1.68308771299e-16
3976.5  1.65167630144e-16
3977.0  1.60065957878e-16
3977.5  1.60838485844e-16
3978.0  1.62822626073e-16
3978.5  1.63174852395e-16
3979.0  1.66217265659e-16
3979.5  1.71597126135e-16
3980.0  1.74008625611e-16
3980.5  1.72589168379e-16
3981.0  1.79092985992e-16
3981.5  1.91618707806e-16
3982.0  1.93797598279e-16
3982.5  1.78916851179e-16
3983.0  1.63862330528e-16
3983.5  1.70091700705e-16
3984.0  1.79088151946e-16
3984.5  1.77073926367e-16
3985.0  1.71554655132e-16
3985.5  1.70791516454e-16
3986.0  1.61270996278e-16
3986.5  1.5685860015e-16
3987.0  1.66161953253e-16
3987.5  1.72301345421e-16
3988.0  1.66500859506e-16
3988.5  1.626590076e-16
3989.0  1.65431829175e-16
3989.5  1.69329189815e-16
3990.0  1.67373558789e-16
3990.5  1.61215990626e-16
3991.0  1.39619723192e-16
3991.5  1.25357956892e-16
3992.0  1.28803353374e-16
3992.5  1.32224513798e-16
3993.0  1.36736091202e-16
3993.5  1.43521188671e-16
3994.0  1.40706283251e-16
3994.5  1.32788170993e-16
3995.0  1.35816573673e-16
3995.5  1.4738534356e-16
3996.0  1.46143506432e-16
3996.5  1.34999787862e-16
3997.0  1.24705426807e-16
3997.5  1.22963020373e-16
3998.0  1.22545174169e-16
3998.5  1.24597996845e-16
3999.0  1.29304989405e-16
3999.5  1.3702279661e-16
4000.0  1.4826740486e-16
4000.5  1.48926447518e-16
4001.0  1.38316057281e-16
4001.5  1.40011187749e-16
4002.0  1.55460108491e-16
4002.5  1.61923228106e-16
4003.0  1.59170693205e-16
4003.5  1.56766966682e-16
4004.0  1.5246295488e-16
4004.5  1.43808103186e-16
4005.0  1.45261982364e-16
4005.5  1.46993320325e-16
4006.0  1.59050239017e-16
4006.5  1.63879609399e-16
4007.0  1.57890193238e-16
4007.5  1.51557150703e-16
4008.0  1.65347745304e-16
4008.5  1.75533209729e-16
4009.0  1.78150226775e-16
4009.5  1.83306016093e-16
4010.0  1.82432609273e-16
4010.5  1.77351229824e-16
4011.0  1.64464824028e-16
4011.5  1.44357666321e-16
4012.0  1.38569007984e-16
4012.5  1.44217940886e-16
4013.0  1.54012556281e-16
4013.5  1.56925496225e-16
4014.0  1.61156369696e-16
4014.5  1.63820753679e-16
4015.0  1.60168495879e-16
4015.5  1.57118946373e-16
4016.0  1.60838831572e-16
4016.5  1.63134909985e-16
4017.0  1.63455658919e-16
4017.5  1.66104058426e-16
4018.0  1.64892592253e-16
4018.5  1.56286278142e-16
4019.0  1.50816165807e-16
4019.5  1.54146611424e-16
4020.0  1.57957838109e-16
4020.5  1.58223066673e-16
4021.0  1.57690084001e-16
4021.5  1.58200266144e-16
4022.0  1.50395644421e-16
4022.5  1.43073063964e-16
4023.0  1.42123604093e-16
4023.5  1.44760804795e-16
4024.0  1.51549569103e-16
4024.5  1.5870236678e-16
4025.0  1.54850735739e-16
4025.5  1.4489087094e-16
4026.0  1.34451288926e-16
4026.5  1.39235311278e-16
4027.0  1.39150901701e-16
4027.5  1.31633746547e-16
4028.0  1.2382393519e-16
4028.5  1.29209234234e-16
4029.0  1.39460936447e-16
4029.5  1.46968459719e-16
4030.0  1.31509794734e-16
4030.5  1.22892212281e-16
4031.0  1.25402966337e-16
4031.5  1.27739700664e-16
4032.0  1.237552378e-16
4032.5  1.15437851404e-16
4033.0  1.00399446577e-16
4033.5  8.52499192173e-17
4034.0  7.87628528224e-17
4034.5  8.24821995655e-17
4035.0  8.67851693961e-17
4035.5  9.30076213175e-17
4036.0  9.84870029626e-17
4036.5  9.79773232964e-17
4037.0  1.04363976194e-16
4037.5  1.19931629367e-16
4038.0  1.26268767045e-16
4038.5  1.19284060329e-16
4039.0  1.17729895814e-16
4039.5  1.32690065319e-16
4040.0  1.45350508712e-16
4040.5  1.48720920734e-16
4041.0  1.5645570432e-16
4041.5  1.51166832511e-16
4042.0  1.40252865044e-16
4042.5  1.41838555076e-16
4043.0  1.51989553478e-16
4043.5  1.53446301129e-16
4044.0  1.55536661414e-16
4044.5  1.65278629163e-16
4045.0  1.80432178903e-16
4045.5  1.90072467354e-16
4046.0  1.93390072949e-16
4046.5  1.86066216433e-16
4047.0  1.85325833721e-16
4047.5  1.7514009622e-16
4048.0  1.65617701341e-16
4048.5  1.67293916936e-16
4049.0  1.72956148977e-16
4049.5  1.63774677752e-16
4050.0  1.61282961852e-16
4050.5  1.66757402651e-16
4051.0  1.71750689079e-16
4051.5  1.72693526834e-16
4052.0  1.66648161194e-16
4052.5  1.62776571295e-16
4053.0  1.63401972036e-16
4053.5  1.63617553806e-16
4054.0  1.61388300074e-16
4054.5  1.63897467785e-16
4055.0  1.69816297297e-16
4055.5  1.73204081694e-16
4056.0  1.80135991622e-16
4056.5  1.77755588328e-16
4057.0  1.55143069661e-16
4057.5  1.38602954861e-16
4058.0  1.41794563832e-16
4058.5  1.56096260264e-16
4059.0  1.68022654183e-16
4059.5  1.68247855029e-16
4060.0  1.67905516846e-16
4060.5  1.77747517874e-16
4061.0  1.80675306095e-16
4061.5  1.87157586328e-16
4062.0  2.00014572077e-16
4062.5  2.07055514221e-16
4063.0  1.89642599896e-16
4063.5  1.79520935348e-16
4064.0  1.82548684837e-16
4064.5  1.83163723148e-16
4065.0  1.81522541024e-16
4065.5  1.95794849864e-16
4066.0  2.02184316079e-16
4066.5  2.01347887038e-16
4067.0  2.10581147309e-16
4067.5  2.16029653239e-16
4068.0  1.99054223685e-16
4068.5  1.82094516804e-16
4069.0  1.7547744885e-16
4069.5  1.75132591376e-16
4070.0  1.77301815669e-16
4070.5  1.84620995033e-16
4071.0  1.9524152732e-16
4071.5  2.06690519984e-16
4072.0  2.03756661392e-16
4072.5  1.82174510728e-16
4073.0  1.65297444597e-16
4073.5  1.60062758656e-16
4074.0  1.63684801566e-16
4074.5  1.81561396004e-16
4075.0  1.96535926491e-16
4075.5  1.9710730828e-16
4076.0  1.92116398638e-16
4076.5  2.01733773071e-16
4077.0  2.03352513145e-16
4077.5  1.91869313115e-16
4078.0  1.90465402791e-16
4078.5  1.97991130537e-16
4079.0  2.0261566041e-16
4079.5  2.13185167762e-16
4080.0  2.12176091408e-16
4080.5  1.98222043636e-16
4081.0  1.92440278651e-16
4081.5  1.93647246236e-16
4082.0  2.04682298165e-16
4082.5  1.99427276876e-16
4083.0  1.7894166738e-16
4083.5  1.69525881022e-16
4084.0  1.76825842427e-16
4084.5  1.87417888276e-16
4085.0  2.03027913435e-16
4085.5  2.05525646149e-16
4086.0  1.91853955038e-16
4086.5  1.80284771825e-16
4087.0  1.80906447087e-16
4087.5  1.86967638043e-16
4088.0  1.87342695303e-16
4088.5  1.8526863372e-16
4089.0  1.845612866e-16
4089.5  1.85936362166e-16
4090.0  1.9090693584e-16
4090.5  1.94879715307e-16
4091.0  1.88398365852e-16
4091.5  1.7856385442e-16
4092.0  1.8195924089e-16
4092.5  1.90911608821e-16
4093.0  1.92754698704e-16
4093.5  1.91512202962e-16
4094.0  1.95152045489e-16
4094.5  2.03593605764e-16
4095.0  2.04332399568e-16
4095.5  1.98416644281e-16
4096.0  1.86913832877e-16
4096.5  1.73384971356e-16
4097.0  1.77388329707e-16
4097.5  1.83667236641e-16
4098.0  1.80738806673e-16
4098.5  1.6171323951e-16
4099.0  1.48657785992e-16
4099.5  1.62311087145e-16
4100.0  1.78006728753e-16
4100.5  1.82653800136e-16
4101.0  1.79086791743e-16
4101.5  1.82198304564e-16
4102.0  1.85057026726e-16
4102.5  1.77344905129e-16
4103.0  1.74046120974e-16
4103.5  1.85403946059e-16
4104.0  1.97530464095e-16
4104.5  2.05427472089e-16
4105.0  2.08453879595e-16
4105.5  2.09411501424e-16
4106.0  2.10702592783e-16
4106.5  2.10910439433e-16
4107.0  2.02274300738e-16
4107.5  1.90238949661e-16
4108.0  1.86969767011e-16
4108.5  1.86421096655e-16
4109.0  1.81583520855e-16
4109.5  1.80750850199e-16
4110.0  1.83037420035e-16
4110.5  1.77264557117e-16
4111.0  1.69896000999e-16
4111.5  1.70108548955e-16
4112.0  1.73289760109e-16
4112.5  1.78644505026e-16
4113.0  1.8410894163e-16
4113.5  1.88957864697e-16
4114.0  1.97847190107e-16
4114.5  1.99998779292e-16
4115.0  1.94961681916e-16
4115.5  1.84584158389e-16
4116.0  1.78513151871e-16
4116.5  1.63151419275e-16
4117.0  1.53218622645e-16
4117.5  1.61422868522e-16
4118.0  1.82315313737e-16
4118.5  1.91967815563e-16
4119.0  1.91775725195e-16
4119.5  1.85616313921e-16
4120.0  1.83088832641e-16
4120.5  1.78948704224e-16
4121.0  1.70595191733e-16
4121.5  1.68586939006e-16
4122.0  1.70412547066e-16
4122.5  1.66481612643e-16
4123.0  1.68984712316e-16
4123.5  1.75072523902e-16
4124.0  1.80135234427e-16
4124.5  1.84743379759e-16
4125.0  1.90229437406e-16
4125.5  1.89388580894e-16
4126.0  1.82867978967e-16
4126.5  1.8200117599e-16
4127.0  1.83177720735e-16
4127.5  1.7479892953e-16
4128.0  1.61556870689e-16
4128.5  1.63421086235e-16
4129.0  1.78872823302e-16
4129.5  1.92958833824e-16
4130.0  1.9312002076e-16
4130.5  1.88567548063e-16
4131.0  1.81722018568e-16
4131.5  1.77261022525e-16
4132.0  1.86658924448e-16
4132.5  1.95467431507e-16
4133.0  1.99668878498e-16
4133.5  2.09410620507e-16
4134.0  1.96592185556e-16
4134.5  1.87444122097e-16
4135.0  1.83180273092e-16
4135.5  1.77593372168e-16
4136.0  1.67368146079e-16
4136.5  1.64977408296e-16
4137.0  1.66356010069e-16
4137.5  1.67906569669e-16
4138.0  1.74400268519e-16
4138.5  1.81748100817e-16
4139.0  1.93433229006e-16
4139.5  1.96327428353e-16
4140.0  1.85840389868e-16
4140.5  1.78428949773e-16
4141.0  1.74566594099e-16
4141.5  1.74860366716e-16
4142.0  1.74014389172e-16
4142.5  1.69085719801e-16
4143.0  1.6265844077e-16
4143.5  1.57681322888e-16
4144.0  1.58932092368e-16
4144.5  1.61887323762e-16
4145.0  1.55819585415e-16
4145.5  1.48319902108e-16
4146.0  1.54654182095e-16
4146.5  1.63139251217e-16
4147.0  1.63261067074e-16
4147.5  1.6483350599e-16
4148.0  1.78446059155e-16
4148.5  1.85746271834e-16
4149.0  1.7301852982e-16
4149.5  1.66312610782e-16
4150.0  1.73577356159e-16
4150.5  1.77634938426e-16
4151.0  1.72905060278e-16
4151.5  1.56734427186e-16
4152.0  1.5833488045e-16
4152.5  1.6761741884e-16
4153.0  1.6872225961e-16
4153.5  1.68358773056e-16
4154.0  1.66896077037e-16
4154.5  1.68953176692e-16
4155.0  1.77730565296e-16
4155.5  1.78457408484e-16
4156.0  1.68339608945e-16
4156.5  1.58936450863e-16
4157.0  1.57171680389e-16
4157.5  1.60287159973e-16
4158.0  1.58447407746e-16
4158.5  1.53935136081e-16
4159.0  1.61923678774e-16
4159.5  1.73991532395e-16
4160.0  1.71533432872e-16
4160.5  1.56469141168e-16
4161.0  1.46207002304e-16
4161.5  1.50978751157e-16
4162.0  1.64571168061e-16
4162.5  1.72190719614e-16
4163.0  1.6324589931e-16
4163.5  1.41583535345e-16
4164.0  1.21356931074e-16
4164.5  1.1732071291e-16
4165.0  1.15516775082e-16
4165.5  1.11739644195e-16
4166.0  1.20344408897e-16
4166.5  1.39742475736e-16
4167.0  1.42001322662e-16
4167.5  1.41568205748e-16
4168.0  1.50225093387e-16
4168.5  1.59262732944e-16
4169.0  1.50349539412e-16
4169.5  1.4082452793e-16
4170.0  1.44434889723e-16
4170.5  1.54231088285e-16
4171.0  1.51745551776e-16
4171.5  1.34900339259e-16
4172.0  1.20456263724e-16
4172.5  1.28283981766e-16
4173.0  1.41428378807e-16
4173.5  1.47852718735e-16
4174.0  1.48241050643e-16
4174.5  1.48805631721e-16
4175.0  1.46797306842e-16
4175.5  1.50405460821e-16
4176.0  1.54472022957e-16
4176.5  1.51743544021e-16
4177.0  1.51011493874e-16
4177.5  1.55223773956e-16
4178.0  1.60797163179e-16
4178.5  1.68839468888e-16
4179.0  1.73009113872e-16
4179.5  1.71471134988e-16
4180.0  1.7383397386e-16
4180.5  1.75246781717e-16
4181.0  1.7283078707e-16
4181.5  1.74413931884e-16
4182.0  1.77904896381e-16
4182.5  1.82603604456e-16
4183.0  1.9061906952e-16
4183.5  1.82103112829e-16
4184.0  1.67319393604e-16
4184.5  1.6034088047e-16
4185.0  1.70698107846e-16
4185.5  1.82190377833e-16
4186.0  1.85588660527e-16
4186.5  1.82119982507e-16
4187.0  1.87824252994e-16
4187.5  1.89621851564e-16
4188.0  1.7529988754e-16
4188.5  1.63676221671e-16
4189.0  1.71701905481e-16
4189.5  1.75714463222e-16
4190.0  1.78478939861e-16
4190.5  1.7868617189e-16
4191.0  1.83065035129e-16
4191.5  1.91253785916e-16
4192.0  1.89154943498e-16
4192.5  1.81714458312e-16
4193.0  1.75070933977e-16
4193.5  1.74580733368e-16
4194.0  1.79995185096e-16
4194.5  1.82509823107e-16
4195.0  1.83489096006e-16
4195.5  1.85836874744e-16
4196.0  1.8565781798e-16
4196.5  1.81711529634e-16
4197.0  1.72641381461e-16
4197.5  1.57613552887e-16
4198.0  1.47530255241e-16
4198.5  1.58294300826e-16
4199.0  1.78527716826e-16
4199.5  1.83594462671e-16
4200.0  1.71922643943e-16
4200.5  1.67058991736e-16
4201.0  1.74203092586e-16
4201.5  1.76417053214e-16
4202.0  1.72844762829e-16
4202.5  1.76020769692e-16
4203.0  1.76897626851e-16
4203.5  1.75796003243e-16
4204.0  1.73961964227e-16
4204.5  1.70262792729e-16
4205.0  1.80419589903e-16
4205.5  1.90180539962e-16
4206.0  1.86873181651e-16
4206.5  1.83918582663e-16
4207.0  1.83831404669e-16
4207.5  1.88923146978e-16
4208.0  1.8659937127e-16
4208.5  1.83124543209e-16
4209.0  1.78532416366e-16
4209.5  1.72321614545e-16
4210.0  1.71164811845e-16
4210.5  1.81036270657e-16
4211.0  1.93678406719e-16
4211.5  1.95262871431e-16
4212.0  1.85322801641e-16
4212.5  1.736344169e-16
4213.0  1.70364783658e-16
4213.5  1.73977566368e-16
4214.0  1.74576421803e-16
4214.5  1.73215503813e-16
4215.0  1.75189067052e-16
4215.5  1.81401716168e-16
4216.0  1.8994069632e-16
4216.5  1.90797673202e-16
4217.0  1.91481133708e-16
4217.5  1.90644229363e-16
4218.0  1.93159769175e-16
4218.5  1.89786115936e-16
4219.0  1.70938254038e-16
4219.5  1.55796656316e-16
4220.0  1.64350052361e-16
4220.5  1.68081148879e-16
4221.0  1.8363645304e-16
4221.5  2.01451934833e-16
4222.0  2.11120617383e-16
4222.5  2.01163745164e-16
4223.0  1.86271365551e-16
4223.5  1.79803240461e-16
4224.0  1.74706061844e-16
4224.5  1.75126159438e-16
4225.0  1.84248467917e-16
4225.5  1.95097690488e-16
4226.0  2.04990007494e-16
4226.5  2.05798014354e-16
4227.0  1.94910974086e-16
4227.5  1.85835481598e-16
4228.0  1.9106729244e-16
4228.5  2.03452083767e-16
4229.0  2.05989388941e-16
4229.5  2.00279818044e-16
4230.0  1.96810311851e-16
4230.5  1.95446864014e-16
4231.0  1.95511519137e-16
4231.5  1.95606161033e-16
4232.0  1.90884908008e-16
4232.5  1.87174656352e-16
4233.0  1.89917942648e-16
4233.5  1.91145757268e-16
4234.0  1.83353633137e-16
4234.5  1.80945438383e-16
4235.0  1.87661369827e-16
4235.5  1.909897861e-16
4236.0  1.85982518774e-16
4236.5  1.8194052554e-16
4237.0  1.76216550083e-16
4237.5  1.7991218515e-16
4238.0  1.87709320991e-16
4238.5  1.8852872598e-16
4239.0  1.84624762196e-16
4239.5  1.94283011833e-16
4240.0  2.0319613155e-16
4240.5  1.96413862991e-16
4241.0  1.79503986968e-16
4241.5  1.76474980434e-16
4242.0  1.77370865185e-16
4242.5  1.78199530803e-16
4243.0  1.76473081515e-16
4243.5  1.76220184687e-16
4244.0  1.77336511474e-16
4244.5  1.83256378045e-16
4245.0  1.93752316753e-16
4245.5  1.99001850611e-16
4246.0  1.91358583131e-16
4246.5  1.7833157727e-16
4247.0  1.76839341652e-16
4247.5  1.9038836895e-16
4248.0  2.03563212432e-16
4248.5  2.05428467529e-16
4249.0  1.98888285483e-16
4249.5  1.94210388005e-16
4250.0  2.00907319993e-16
4250.5  2.05003571178e-16
4251.0  1.98486303579e-16
4251.5  1.90943445216e-16
4252.0  1.89613720978e-16
4252.5  1.90543667621e-16
4253.0  1.87143502601e-16
4253.5  1.84313308491e-16
4254.0  1.9033164196e-16
4254.5  1.96636606165e-16
4255.0  2.10651529747e-16
4255.5  2.11659639542e-16
4256.0  2.09767059589e-16
4256.5  2.104583394e-16
4257.0  2.10645383564e-16
4257.5  1.99181410719e-16
4258.0  1.96062757438e-16
4258.5  1.93421566122e-16
4259.0  1.94681906657e-16
4259.5  2.01278544006e-16
4260.0  2.0578231448e-16
4260.5  2.04230060859e-16
4261.0  2.02923812296e-16
4261.5  1.95819598786e-16
4262.0  1.88090727567e-16
4262.5  1.81749077041e-16
4263.0  1.78304808376e-16
4263.5  1.8455377829e-16
4264.0  1.97967747523e-16
4264.5  2.01811071951e-16
4265.0  1.92968650452e-16
4265.5  1.89273877329e-16
4266.0  1.94305426027e-16
4266.5  1.94006786811e-16
4267.0  1.89894045049e-16
4267.5  1.97185454259e-16
4268.0  2.04614044318e-16
4268.5  1.96159783232e-16
4269.0  1.82324767036e-16
4269.5  1.88331649648e-16
4270.0  2.01112438783e-16
4270.5  2.01103257683e-16
4271.0  1.97264995794e-16
4271.5  2.01065677402e-16
4272.0  2.02591199053e-16
4272.5  1.95611020311e-16
4273.0  1.87938537925e-16
4273.5  1.84725561842e-16
4274.0  1.828029645e-16
4274.5  1.86059374172e-16
4275.0  1.8891666654e-16
4275.5  1.97626828139e-16
4276.0  1.96352448152e-16
4276.5  1.96454209514e-16
4277.0  1.96832710197e-16
4277.5  1.91814362634e-16
4278.0  1.87716909087e-16
4278.5  1.91418007682e-16
4279.0  1.97811455046e-16
4279.5  2.0344300692e-16
4280.0  1.99887311931e-16
4280.5  1.92982004034e-16
4281.0  1.89434446756e-16
4281.5  1.89508094016e-16
4282.0  1.90975449353e-16
4282.5  1.92184767678e-16
4283.0  1.99439977512e-16
4283.5  2.0713904497e-16
4284.0  2.08329266002e-16
4284.5  2.05754189028e-16
4285.0  2.01014803198e-16
4285.5  1.96995050814e-16
4286.0  2.04781146212e-16
4286.5  2.18303800247e-16
4287.0  2.21259611697e-16
4287.5  2.16599946984e-16
4288.0  2.15236898238e-16
4288.5  2.15661887855e-16
4289.0  2.19783928195e-16
4289.5  2.10654479134e-16
4290.0  2.15218895632e-16
4290.5  2.14299407999e-16
4291.0  2.0058991561e-16
4291.5  1.92636099662e-16
4292.0  1.94857485936e-16
4292.5  1.86880437712e-16
4293.0  1.80097836303e-16
4293.5  1.83381833834e-16
4294.0  1.92157676243e-16
4294.5  1.9776330347e-16
4295.0  2.03029901742e-16
4295.5  2.09780317694e-16
4296.0  2.13064755694e-16
4296.5  2.10581252613e-16
4297.0  2.02575178255e-16
4297.5  1.92715516249e-16
4298.0  1.93498288775e-16
4298.5  2.04059880386e-16
4299.0  2.09566373059e-16
4299.5  2.10175986719e-16
4300.0  2.13308390607e-16
4300.5  2.16358495222e-16
4301.0  2.16745732311e-16
4301.5  2.18083472606e-16
4302.0  2.18186035713e-16
4302.5  2.1306195556e-16
4303.0  2.0862662742e-16
4303.5  2.10794233253e-16
4304.0  2.0558763795e-16
4304.5  2.00715227724e-16
4305.0  1.95104001933e-16
4305.5  2.0402581841e-16
4306.0  2.16456166295e-16
4306.5  2.30781780558e-16
4307.0  2.24077103561e-16
4307.5  2.1046184485e-16
4308.0  2.06042817812e-16
4308.5  2.0862505207e-16
4309.0  2.10098018119e-16
4309.5  2.11160614793e-16
4310.0  2.09351623766e-16
4310.5  2.1574313393e-16
4311.0  2.18120043791e-16
4311.5  2.14252634309e-16
4312.0  2.08772877564e-16
4312.5  2.08711219467e-16
4313.0  2.14616800211e-16
4313.5  2.23875635217e-16
4314.0  2.28152955766e-16
4314.5  2.28299697826e-16
4315.0  2.20076111045e-16
4315.5  2.08112561891e-16
4316.0  2.12054397016e-16
4316.5  2.25237633491e-16
4317.0  2.25060445052e-16
4317.5  2.10852297571e-16
4318.0  2.00135201018e-16
4318.5  1.96422030244e-16
4319.0  1.98740770661e-16
4319.5  2.01954133555e-16
4320.0  2.03553032505e-16
4320.5  2.08498686911e-16
4321.0  2.08435354749e-16
4321.5  2.03599637841e-16
4322.0  2.04303393547e-16
4322.5  1.93873512428e-16
4323.0  1.86261368164e-16
4323.5  1.94282608229e-16
4324.0  2.09442227327e-16
4324.5  2.19443146934e-16
4325.0  2.18946627124e-16
4325.5  2.18170604723e-16
4326.0  2.16487668369e-16
4326.5  2.09046363755e-16
4327.0  2.0888788785e-16
4327.5  2.1033293528e-16
4328.0  2.14997672471e-16
4328.5  2.21755522131e-16
4329.0  2.24589786856e-16
4329.5  2.16427799092e-16
4330.0  2.06878649453e-16
4330.5  2.04335214846e-16
4331.0  2.06619795469e-16
4331.5  2.0885923673e-16
4332.0  2.12975735109e-16
4332.5  2.20424056849e-16
4333.0  2.25318324104e-16
4333.5  2.24534875165e-16
4334.0  2.21342671285e-16
4334.5  2.1868853106e-16
4335.0  2.15539795091e-16
4335.5  2.14571546868e-16
4336.0  2.1294461454e-16
4336.5  2.19856659219e-16
4337.0  2.24558253492e-16
4337.5  2.158346702e-16
4338.0  2.08075643942e-16
4338.5  2.07937350956e-16
4339.0  2.06636169879e-16
4339.5  2.08060705959e-16
4340.0  2.03267609981e-16
4340.5  1.95088595439e-16
4341.0  1.90713928349e-16
4341.5  1.92813798152e-16
4342.0  1.8963404508e-16
4342.5  1.91157661482e-16
4343.0  2.03777249833e-16
4343.5  2.07044679169e-16
4344.0  1.92560706634e-16
4344.5  1.94979956032e-16
4345.0  2.11838740727e-16
4345.5  2.19701334282e-16
4346.0  2.25398009591e-16
4346.5  2.35552186786e-16
4347.0  2.35761189499e-16
4347.5  2.26338970116e-16
4348.0  2.20920067924e-16
4348.5  2.24599508725e-16
4349.0  2.29420506344e-16
4349.5  2.29756030616e-16
4350.0  2.30727891068e-16
4350.5  2.28534428224e-16
4351.0  2.17066533199e-16
4351.5  2.12482107601e-16
4352.0  2.20273754623e-16
4352.5  2.20868667924e-16
4353.0  2.18297773123e-16
4353.5  2.13923233696e-16
4354.0  2.10768641504e-16
4354.5  2.16898345742e-16
4355.0  2.22956625736e-16
4355.5  2.20722691913e-16
4356.0  2.2265473553e-16
4356.5  2.31576817648e-16
4357.0  2.27521541283e-16
4357.5  2.24958085582e-16
4358.0  2.27408018785e-16
4358.5  2.19154357772e-16
4359.0  2.16241515249e-16
4359.5  2.24575120871e-16
4360.0  2.15580646288e-16
4360.5  1.97373917238e-16
4361.0  1.93688168266e-16
4361.5  2.00211045605e-16
4362.0  2.12779306004e-16
4362.5  2.15320179077e-16
4363.0  2.13808499462e-16
4363.5  2.20272871172e-16
4364.0  2.26080746499e-16
4364.5  2.25947459369e-16
4365.0  2.23277858304e-16
4365.5  2.20107731875e-16
4366.0  2.14273005287e-16
4366.5  2.10605349257e-16
4367.0  2.13870084345e-16
4367.5  2.15127013126e-16
4368.0  2.15839149461e-16
4368.5  2.16641152783e-16
4369.0  2.12113067416e-16
4369.5  2.01267072547e-16
4370.0  1.97761255016e-16
4370.5  2.09832272346e-16
4371.0  2.14875127597e-16
4371.5  2.13779119971e-16
4372.0  2.08709798334e-16
4372.5  2.06151029047e-16
4373.0  2.03421557106e-16
4373.5  1.9767201731e-16
4374.0  1.96638808481e-16
4374.5  2.07187294868e-16
4375.0  2.00320377773e-16
4375.5  1.87277090055e-16
4376.0  1.84952892557e-16
4376.5  1.86058885261e-16
4377.0  1.88704970232e-16
4377.5  1.93390512375e-16
4378.0  1.89427584892e-16
4378.5  1.95304295211e-16
4379.0  2.02237179329e-16
4379.5  2.01128721159e-16
4380.0  2.00494461618e-16
4380.5  2.01770501576e-16
4381.0  2.03531771183e-16
4381.5  2.00683997602e-16
4382.0  1.95332652067e-16
4382.5  1.95117894734e-16
4383.0  1.9798284939e-16
4383.5  2.03657850158e-16
4384.0  2.11218411121e-16
4384.5  2.11084607494e-16
4385.0  2.10364206869e-16
4385.5  2.20871657145e-16
4386.0  2.31583737002e-16
4386.5  2.30779140834e-16
4387.0  2.21507330115e-16
4387.5  2.15120908646e-16
4388.0  2.15527206464e-16
4388.5  2.24295101819e-16
4389.0  2.32143113305e-16
4389.5  2.35419606375e-16
4390.0  2.28622982838e-16
4390.5  2.14754886466e-16
4391.0  2.15112047033e-16
4391.5  2.2386027202e-16
4392.0  2.23577332301e-16
4392.5  2.0958947599e-16
4393.0  2.10013794391e-16
4393.5  2.1648453088e-16
4394.0  2.15212069457e-16
4394.5  2.10242409453e-16
4395.0  2.10746783627e-16
4395.5  2.05054566922e-16
4396.0  1.96330959149e-16
4396.5  1.95852827347e-16
4397.0  1.99135568496e-16
4397.5  2.02680462243e-16
4398.0  2.04944037325e-16
4398.5  2.03712584935e-16
4399.0  2.08326919095e-16
4399.5  2.13941316099e-16
4400.0  2.04168023252e-16
4400.5  1.89178844519e-16
4401.0  1.91907975161e-16
4401.5  2.13270726518e-16
4402.0  2.17867155933e-16
4402.5  2.07924443281e-16
4403.0  2.05308391832e-16
4403.5  2.07741235896e-16
4404.0  2.06686028901e-16
4404.5  2.1192052729e-16
4405.0  2.12484238831e-16
4405.5  2.06834199405e-16
4406.0  1.99006887672e-16
4406.5  2.04629163068e-16
4407.0  1.98084476498e-16
4407.5  1.89327474911e-16
4408.0  1.80939805857e-16
4408.5  1.79571814714e-16
4409.0  1.97935690938e-16
4409.5  2.12244492335e-16
4410.0  2.1524397532e-16
4410.5  2.27061689554e-16
4411.0  2.28865430672e-16
4411.5  2.20466251319e-16
4412.0  2.09157916363e-16
4412.5  2.0198355057e-16
4413.0  2.03029745237e-16
4413.5  2.04285760895e-16
4414.0  1.9554021634e-16
4414.5  1.86577604934e-16
4415.0  1.84138960837e-16
4415.5  1.83076193049e-16
4416.0  1.81738009841e-16
4416.5  1.81932936122e-16
4417.0  1.81757351251e-16
4417.5  1.78645927493e-16
4418.0  1.80423340842e-16
4418.5  1.87951658233e-16
4419.0  1.9273305026e-16
4419.5  2.02273024972e-16
4420.0  2.13196638972e-16
4420.5  2.22713517042e-16
4421.0  2.20620183797e-16
4421.5  2.07794323025e-16
4422.0  1.97806529026e-16
4422.5  1.95370932455e-16
4423.0  1.96477129944e-16
4423.5  2.03806592514e-16
4424.0  1.98785789389e-16
4424.5  2.00731691666e-16
4425.0  2.04372942482e-16
4425.5  2.12221074525e-16
4426.0  2.19216376749e-16
4426.5  2.18790186316e-16
4427.0  2.13232076958e-16
4427.5  2.08385626143e-16
4428.0  2.15209808159e-16
4428.5  2.25818646276e-16
4429.0  2.24189420356e-16
4429.5  2.19876800765e-16
4430.0  2.16456869053e-16
4430.5  2.0973207011e-16
4431.0  2.05640558071e-16
4431.5  2.09455633479e-16
4432.0  2.18819656885e-16
4432.5  2.24080486861e-16
4433.0  2.2273015185e-16
4433.5  2.27204410886e-16
4434.0  2.37600487985e-16
4434.5  2.42198503265e-16
4435.0  2.39855327365e-16
4435.5  2.30524535148e-16
4436.0  2.20520107326e-16
4436.5  2.17151572358e-16
4437.0  2.22199436782e-16
4437.5  2.24582520173e-16
4438.0  2.21928359293e-16
4438.5  2.17320107132e-16
4439.0  2.13707638182e-16
4439.5  2.11442987213e-16
4440.0  2.17955843492e-16
4440.5  2.20805624451e-16
4441.0  2.26883277418e-16
4441.5  2.22858247566e-16
4442.0  2.27622235365e-16
4442.5  2.25175517344e-16
4443.0  2.13057570587e-16
4443.5  2.02203772224e-16
4444.0  2.08279652048e-16
4444.5  2.19599255619e-16
4445.0  2.25888082587e-16
4445.5  2.20012136618e-16
4446.0  2.1591433316e-16
4446.5  2.16679217771e-16
4447.0  2.1670209686e-16
4447.5  2.11165384324e-16
4448.0  2.04956249706e-16
4448.5  2.08115707744e-16
4449.0  2.19154326602e-16
4449.5  2.27711473315e-16
4450.0  2.33185050067e-16
4450.5  2.40223840753e-16
4451.0  2.39843700893e-16
4451.5  2.28315102184e-16
4452.0  2.18414640369e-16
4452.5  2.14303183693e-16
4453.0  2.17504096537e-16
4453.5  2.28600350784e-16
4454.0  2.25878469443e-16
4454.5  2.17726357705e-16
4455.0  2.12261624236e-16
4455.5  2.06196093352e-16
4456.0  1.98240770125e-16
4456.5  1.9607069061e-16
4457.0  2.03185349317e-16
4457.5  2.07822466928e-16
4458.0  2.0905137186e-16
4458.5  2.01770170882e-16
4459.0  2.04036127512e-16
4459.5  2.17589541137e-16
4460.0  2.19158792522e-16
4460.5  2.15592228401e-16
4461.0  2.2156004151e-16
4461.5  2.25914551996e-16
4462.0  2.19955003906e-16
4462.5  2.16043317776e-16
4463.0  2.17361562545e-16
4463.5  2.19076269431e-16
4464.0  2.17754624778e-16
4464.5  2.21227827397e-16
4465.0  2.2849352003e-16
4465.5  2.2920502887e-16
4466.0  2.25245749778e-16
4466.5  2.24314122496e-16
4467.0  2.3264011457e-16
4467.5  2.46766481892e-16
4468.0  2.44723651979e-16
4468.5  2.21107619546e-16
4469.0  2.16239662493e-16
4469.5  2.34961364554e-16
4470.0  2.42080209388e-16
4470.5  2.29158980568e-16
4471.0  2.19102002037e-16
4471.5  2.20555163523e-16
4472.0  2.27703485424e-16
4472.5  2.21924566135e-16
4473.0  2.24398182193e-16
4473.5  2.26067797978e-16
4474.0  2.35483583659e-16
4474.5  2.36907404289e-16
4475.0  2.31289812685e-16
4475.5  2.23036513402e-16
4476.0  2.26455391322e-16
4476.5  2.31833623179e-16
4477.0  2.32557467135e-16
4477.5  2.27530135422e-16
4478.0  2.19399084601e-16
4478.5  2.08265957209e-16
4479.0  1.96961138789e-16
4479.5  1.9282576798e-16
4480.0  2.07428508313e-16
4480.5  2.30935126324e-16
4481.0  2.42735315294e-16
4481.5  2.39438264069e-16
4482.0  2.32677233298e-16
4482.5  2.32618966207e-16
4483.0  2.39347887454e-16
4483.5  2.47488411495e-16
4484.0  2.47910134364e-16
4484.5  2.3570873386e-16
4485.0  2.31350031944e-16
4485.5  2.37529863134e-16
4486.0  2.36278595834e-16
4486.5  2.36152231346e-16
4487.0  2.34219375209e-16
4487.5  2.27387868276e-16
4488.0  2.23144593765e-16
4488.5  2.17525420816e-16
4489.0  2.13331709535e-16
4489.5  2.09016153329e-16
4490.0  2.09074828928e-16
4490.5  2.19146978861e-16
4491.0  2.33588646755e-16
4491.5  2.30080702047e-16
4492.0  2.1365055481e-16
4492.5  2.18009057663e-16
4493.0  2.33504585947e-16
4493.5  2.35446523859e-16
4494.0  2.3413035467e-16
4494.5  2.35485163781e-16
4495.0  2.30302604492e-16
4495.5  2.26810177866e-16
4496.0  2.19315546804e-16
4496.5  2.10838337143e-16
4497.0  2.1247203182e-16
4497.5  2.15775793536e-16
4498.0  2.14665855743e-16
4498.5  2.19185389527e-16
4499.0  2.29750561104e-16
4499.5  2.34199877608e-16
4500.0  2.27612599461e-16
4500.5  2.15916645881e-16
4501.0  2.08053171464e-16
4501.5  2.08699180425e-16
4502.0  2.18458734666e-16
4502.5  2.28645911586e-16
4503.0  2.3316520114e-16
4503.5  2.21024995256e-16
4504.0  2.18138233005e-16
4504.5  2.25411748978e-16
4505.0  2.25305379707e-16
4505.5  2.18553267847e-16
4506.0  2.1212923822e-16
4506.5  2.07867455349e-16
4507.0  2.16222762046e-16
4507.5  2.19772060599e-16
4508.0  2.13211955384e-16
4508.5  2.04539599693e-16
4509.0  2.02866253812e-16
4509.5  2.05345973721e-16
4510.0  2.12622068988e-16
4510.5  2.11008435344e-16
4511.0  2.1457674399e-16
4511.5  2.23500407193e-16
4512.0  2.3271246354e-16
4512.5  2.37963825804e-16
4513.0  2.33495050833e-16
4513.5  2.17863612076e-16
4514.0  2.03868414122e-16
4514.5  2.01340653139e-16
4515.0  2.03109039029e-16
4515.5  2.05389810079e-16
4516.0  2.13579433716e-16
4516.5  2.21184961469e-16
4517.0  2.21860861669e-16
4517.5  2.26444405999e-16
4518.0  2.26734264165e-16
4518.5  2.20222518674e-16
4519.0  2.11527447278e-16
4519.5  2.13003539223e-16
4520.0  2.16427885524e-16
4520.5  2.18706922789e-16
4521.0  2.21872808904e-16
4521.5  2.29138433108e-16
4522.0  2.25425442351e-16
4522.5  2.19056225363e-16
4523.0  2.1859492525e-16
4523.5  2.19204206963e-16
4524.0  2.22692067531e-16
4524.5  2.30000978297e-16
4525.0  2.29328865327e-16
4525.5  2.30241776784e-16
4526.0  2.25815755498e-16
4526.5  2.13494750799e-16
4527.0  2.11459215432e-16
4527.5  2.19465886474e-16
4528.0  2.17094603552e-16
4528.5  2.09953183113e-16
4529.0  2.04600653637e-16
4529.5  2.02041110312e-16
4530.0  2.0595816248e-16
4530.5  2.14008715182e-16
4531.0  2.17616363861e-16
4531.5  2.13389152524e-16
4532.0  2.08114986675e-16
4532.5  2.09070616397e-16
4533.0  2.12735999693e-16
4533.5  2.13330041544e-16
4534.0  2.10504712084e-16
4534.5  2.00843519375e-16
4535.0  1.91467443049e-16
4535.5  1.8983707889e-16
4536.0  2.06018225556e-16
4536.5  2.15782654387e-16
4537.0  2.14203306546e-16
4537.5  2.05029631526e-16
4538.0  2.05600433964e-16
4538.5  2.14423450309e-16
4539.0  2.22958667479e-16
4539.5  2.2616125996e-16
4540.0  2.25371476761e-16
4540.5  2.27202738799e-16
4541.0  2.22017604104e-16
4541.5  2.13622121834e-16
4542.0  2.10826802215e-16
4542.5  2.04533467306e-16
4543.0  1.99292962082e-16
4543.5  1.97449876699e-16
4544.0  2.00024422311e-16
4544.5  2.06109582842e-16
4545.0  2.10816154286e-16
4545.5  2.10680954391e-16
4546.0  2.16374467757e-16
4546.5  2.24348893946e-16
4547.0  2.25172039558e-16
4547.5  2.21885686614e-16
4548.0  2.19470365705e-16
4548.5  2.22992021378e-16
4549.0  2.32894405265e-16
4549.5  2.395967757e-16
4550.0  2.37486145661e-16
4550.5  2.34862759297e-16
4551.0  2.30752217446e-16
4551.5  2.2951783623e-16
4552.0  2.22657176067e-16
4552.5  2.17162860842e-16
4553.0  2.09008229682e-16
4553.5  2.09719948054e-16
4554.0  2.25711435992e-16
4554.5  2.27977226517e-16
4555.0  2.22965372405e-16
4555.5  2.13767942077e-16
4556.0  2.02503655956e-16
4556.5  2.07489789654e-16
4557.0  2.18134421594e-16
4557.5  2.2067414467e-16
4558.0  2.2561509264e-16
4558.5  2.28117535876e-16
4559.0  2.27188786583e-16
4559.5  2.27488757517e-16
4560.0  2.259169565e-16
4560.5  2.31002387292e-16
4561.0  2.24689677249e-16
4561.5  2.16820703095e-16
4562.0  2.18143545799e-16
4562.5  2.19012795703e-16
4563.0  2.18116933944e-16
4563.5  2.18488620075e-16
4564.0  2.15485131694e-16
4564.5  2.10879320268e-16
4565.0  2.11489083463e-16
4565.5  2.15276021377e-16
4566.0  2.19504963709e-16
4566.5  2.1950219197e-16
4567.0  2.08306570137e-16
4567.5  2.07459429859e-16
4568.0  2.11820882001e-16
4568.5  2.05691713171e-16
4569.0  1.95410119756e-16
4569.5  2.05753612666e-16
4570.0  2.21539132193e-16
4570.5  2.29284501608e-16
4571.0  2.32171189926e-16
4571.5  2.27139870957e-16
4572.0  2.24148368344e-16
4572.5  2.26479455961e-16
4573.0  2.20240519227e-16
4573.5  2.1611006595e-16
4574.0  2.18671410174e-16
4574.5  2.16088622424e-16
4575.0  2.11455187247e-16
4575.5  2.09388991216e-16
4576.0  2.11861113725e-16
4576.5  2.1949106515e-16
4577.0  2.29781493312e-16
4577.5  2.3880587366e-16
4578.0  2.4411438066e-16
4578.5  2.39636253386e-16
4579.0  2.25516062755e-16
4579.5  2.18578489718e-16
4580.0  2.27239124604e-16
4580.5  2.31781163018e-16
4581.0  2.2525679192e-16
4581.5  2.23624268716e-16
4582.0  2.24445327376e-16
4582.5  2.27389089512e-16
4583.0  2.35096472429e-16
4583.5  2.33537134247e-16
4584.0  2.24071116608e-16
4584.5  2.2536724973e-16
4585.0  2.31894107307e-16
4585.5  2.26633208907e-16
4586.0  2.21855229845e-16
4586.5  2.16689666817e-16
4587.0  2.04595209286e-16
4587.5  2.05797787078e-16
4588.0  2.01427255606e-16
4588.5  2.03635637615e-16
4589.0  2.1329890757e-16
4589.5  2.21918211614e-16
4590.0  2.14092563128e-16
4590.5  2.07860935887e-16
4591.0  2.22087506745e-16
4591.5  2.34313710231e-16
4592.0  2.3489003901e-16
4592.5  2.30400620879e-16
4593.0  2.29151400271e-16
4593.5  2.37023290943e-16
4594.0  2.40096797268e-16
4594.5  2.28800794241e-16
4595.0  2.13486465943e-16
4595.5  2.14384498195e-16
4596.0  2.28886329113e-16
4596.5  2.39392220852e-16
4597.0  2.36157541286e-16
4597.5  2.22150956063e-16
4598.0  2.11463333738e-16
4598.5  2.07337734331e-16
4599.0  2.0874747977e-16
4599.5  2.11477094926e-16
4600.0  2.13827476526e-16
4600.5  2.13379315713e-16
4601.0  2.09730126829e-16
4601.5  1.97805942368e-16
4602.0  2.02456662764e-16
4602.5  2.16438798898e-16
4603.0  2.16677653534e-16
4603.5  2.01370197343e-16
4604.0  1.97964693278e-16
4604.5  2.04154040756e-16
4605.0  2.1126031052e-16
4605.5  2.25902426267e-16
4606.0  2.20157485325e-16
4606.5  2.06467214558e-16
4607.0  2.07530108091e-16
4607.5  2.11045716606e-16
4608.0  2.1660375888e-16
4608.5  2.19404092012e-16
4609.0  2.19292264159e-16
4609.5  2.19708673319e-16
4610.0  2.22038923494e-16
4610.5  2.17166356892e-16
4611.0  2.16348178892e-16
4611.5  2.23683996068e-16
4612.0  2.26416081902e-16
4612.5  2.20562594108e-16
4613.0  2.12004353569e-16
4613.5  2.06290640331e-16
4614.0  2.05591531294e-16
4614.5  2.13141286056e-16
4615.0  2.28217724288e-16
4615.5  2.34642658907e-16
4616.0  2.27807788557e-16
4616.5  2.2382482219e-16
4617.0  2.21764244546e-16
4617.5  2.30341410115e-16
4618.0  2.44941847208e-16
4618.5  2.53671321581e-16
4619.0  2.46630207869e-16
4619.5  2.33648019028e-16
4620.0  2.31083564663e-16
4620.5  2.39048739019e-16
4621.0  2.40606171095e-16
4621.5  2.35669602038e-16
4622.0  2.33121949923e-16
4622.5  2.29817909581e-16
4623.0  2.27244258087e-16
4623.5  2.21408653109e-16
4624.0  2.17277328106e-16
4624.5  2.18920473197e-16
4625.0  2.23842425307e-16
4625.5  2.3021568807e-16
4626.0  2.33402439977e-16
4626.5  2.38342206595e-16
4627.0  2.36920987395e-16
4627.5  2.33379458272e-16
4628.0  2.34925386808e-16
4628.5  2.3351861622e-16
4629.0  2.28109130016e-16
4629.5  2.28129218079e-16
4630.0  2.31578960391e-16
4630.5  2.30247735812e-16
4631.0  2.25509445411e-16
4631.5  2.21743551683e-16
4632.0  2.29531874454e-16
4632.5  2.46883053073e-16
4633.0  2.62993901194e-16
4633.5  2.67550040742e-16
4634.0  2.57300333617e-16
4634.5  2.46837301364e-16
4635.0  2.5299931921e-16
4635.5  2.59597588257e-16
4636.0  2.47235893518e-16
4636.5  2.37603693748e-16
4637.0  2.37537066649e-16
4637.5  2.31257123548e-16
4638.0  2.34981022326e-16
4638.5  2.44622419529e-16
4639.0  2.56125379453e-16
4639.5  2.43978824108e-16
4640.0  2.38195280885e-16
4640.5  2.45945733306e-16
4641.0  2.58944973078e-16
4641.5  2.58096912687e-16
4642.0  2.51570295432e-16
4642.5  2.45071188821e-16
4643.0  2.34680670302e-16
4643.5  2.28945528788e-16
4644.0  2.34559640501e-16
4644.5  2.40901797534e-16
4645.0  2.4451875879e-16
4645.5  2.47439150311e-16
4646.0  2.54778393532e-16
4646.5  2.67932874963e-16
4647.0  2.68577284821e-16
4647.5  2.59384104214e-16
4648.0  2.51266418578e-16
4648.5  2.52800473018e-16
4649.0  2.59391789746e-16
4649.5  2.60480819383e-16
4650.0  2.57560499631e-16
4650.5  2.62465497649e-16
4651.0  2.64465344118e-16
4651.5  2.65133432825e-16
4652.0  2.6420459671e-16
4652.5  2.54161823752e-16
4653.0  2.50429578078e-16
4653.5  2.50754379076e-16
4654.0  2.53394029827e-16
4654.5  2.6293683331e-16
4655.0  2.5837695156e-16
4655.5  2.56690897525e-16
4656.0  2.52260429293e-16
4656.5  2.45277821506e-16
4657.0  2.47818833452e-16
4657.5  2.49804592108e-16
4658.0  2.5201312064e-16
4658.5  2.60064630236e-16
4659.0  2.6860515243e-16
4659.5  2.75056123011e-16
4660.0  2.7762246853e-16
4660.5  2.82103942153e-16
4661.0  2.82038867352e-16
4661.5  2.72768664755e-16
4662.0  2.64427305051e-16
4662.5  2.59183334419e-16
4663.0  2.60665040114e-16
4663.5  2.70517001561e-16
4664.0  2.73058571739e-16
4664.5  2.59884540551e-16
4665.0  2.55780413796e-16
4665.5  2.57645628012e-16
4666.0  2.56040718641e-16
4666.5  2.59809985432e-16
4667.0  2.76022438565e-16
4667.5  2.8345528158e-16
4668.0  2.82621830522e-16
4668.5  2.76668220477e-16
4669.0  2.71594843226e-16
4669.5  2.74222738766e-16
4670.0  2.69303330535e-16
4670.5  2.60784306734e-16
4671.0  2.55594648568e-16
4671.5  2.51227054916e-16
4672.0  2.54249574296e-16
4672.5  2.67975539346e-16
4673.0  2.7445240039e-16
4673.5  2.68552057678e-16
4674.0  2.62928236116e-16
4674.5  2.66834595175e-16
4675.0  2.85422105543e-16
4675.5  2.98314202786e-16
4676.0  2.99037884025e-16
4676.5  2.96965578379e-16
4677.0  2.93716652528e-16
4677.5  2.85736370812e-16
4678.0  2.836138279e-16
4678.5  2.90759003482e-16
4679.0  2.8812771957e-16
4679.5  2.77988508321e-16
4680.0  2.75313487574e-16
4680.5  2.77464403241e-16
4681.0  2.82055839509e-16
4681.5  2.8823760171e-16
4682.0  2.87957818613e-16
4682.5  2.81879233016e-16
4683.0  2.84128542025e-16
4683.5  2.93547881648e-16
4684.0  2.95354190833e-16
4684.5  2.97118321969e-16
4685.0  2.89745690142e-16
4685.5  2.8936069696e-16
4686.0  2.88458386382e-16
4686.5  2.86063877307e-16
4687.0  2.96903185077e-16
4687.5  3.05281811192e-16
4688.0  3.05208072978e-16
4688.5  3.00061793716e-16
4689.0  2.9154732167e-16
4689.5  2.92416202307e-16
4690.0  2.89679211005e-16
4690.5  2.80600204524e-16
4691.0  2.80155197819e-16
4691.5  2.86037808047e-16
4692.0  2.87911892184e-16
4692.5  2.80869234928e-16
4693.0  2.76381892441e-16
4693.5  2.84653088352e-16
4694.0  2.93557380905e-16
4694.5  2.88414501445e-16
4695.0  2.81404317099e-16
4695.5  2.94316847318e-16
4696.0  3.1209747578e-16
4696.5  3.05379947648e-16
4697.0  2.89514441989e-16
4697.5  2.85499671152e-16
4698.0  2.88506674512e-16
4698.5  2.92580791696e-16
4699.0  2.94359341853e-16
4699.5  2.87872414636e-16
4700.0  2.92381030275e-16
4700.5  2.93282310574e-16
4701.0  2.92900145082e-16
4701.5  2.97612550741e-16
4702.0  3.0900910206e-16
4702.5  3.11823161443e-16
4703.0  3.06209721725e-16
4703.5  3.04822493517e-16
4704.0  3.00074158011e-16
4704.5  3.01103686326e-16
4705.0  3.0865487365e-16
4705.5  3.09863442092e-16
4706.0  3.02171528265e-16
4706.5  2.93817933192e-16
4707.0  2.93175168619e-16
4707.5  3.00134300019e-16
4708.0  3.07346168784e-16
4708.5  3.04643835115e-16
4709.0  2.98352214784e-16
4709.5  2.99252624815e-16
4710.0  3.06376947546e-16
4710.5  3.1219412623e-16
4711.0  3.15104312915e-16
4711.5  3.1641875623e-16
4712.0  3.09495835007e-16
4712.5  2.97532187148e-16
4713.0  2.91983390039e-16
4713.5  2.92840427509e-16
4714.0  2.85539479102e-16
4714.5  2.80511801266e-16
4715.0  2.86879372124e-16
4715.5  2.99861991306e-16
4716.0  3.08845935409e-16
4716.5  3.21185010632e-16
4717.0  3.25941405484e-16
4717.5  3.25196731255e-16
4718.0  3.13485922703e-16
4718.5  3.04464845983e-16
4719.0  2.99697915995e-16
4719.5  3.04371262796e-16
4720.0  3.14172360386e-16
4720.5  3.16073632251e-16
4721.0  3.17383654036e-16
4721.5  3.15059300234e-16
4722.0  3.07509310573e-16
4722.5  2.9662159379e-16
4723.0  2.86451411574e-16
4723.5  2.81303997941e-16
4724.0  2.85288585062e-16
4724.5  2.9351900286e-16
4725.0  2.98193352529e-16
4725.5  3.01749721602e-16
4726.0  3.03439080708e-16
4726.5  3.0071648201e-16
4727.0  2.97387866279e-16
4727.5  2.94784493392e-16
4728.0  2.96205734373e-16
4728.5  3.02208552914e-16
4729.0  3.0616790693e-16
4729.5  3.13294057873e-16
4730.0  3.15688309182e-16
4730.5  3.04745316435e-16
4731.0  2.93395236747e-16
4731.5  2.94522434218e-16
4732.0  2.93157763498e-16
4732.5  2.92409936487e-16
4733.0  2.99449164934e-16
4733.5  3.09217301175e-16
4734.0  3.16041063346e-16
4734.5  3.12642486901e-16
4735.0  3.14175314581e-16
4735.5  3.07013292585e-16
4736.0  3.02886971606e-16
4736.5  3.07476067903e-16
4737.0  3.17128702374e-16
4737.5  3.18932263292e-16
4738.0  3.11082037615e-16
4738.5  3.10491189681e-16
4739.0  3.1717681017e-16
4739.5  3.11610816081e-16
4740.0  2.98783736692e-16
4740.5  2.91517823877e-16
4741.0  2.98515857976e-16
4741.5  3.1374283674e-16
4742.0  3.1955393565e-16
4742.5  3.136935913e-16
4743.0  3.00033162017e-16
4743.5  2.85009757732e-16
4744.0  2.89580547238e-16
4744.5  3.10766752676e-16
4745.0  3.22484355849e-16
4745.5  3.19890492779e-16
4746.0  3.0737721076e-16
4746.5  2.97345863524e-16
4747.0  2.94365900496e-16
4747.5  2.97991321074e-16
4748.0  3.00076301891e-16
4748.5  3.0773146501e-16
4749.0  3.08439529571e-16
4749.5  3.05907381647e-16
4750.0  3.0198434498e-16
4750.5  3.00731076292e-16
4751.0  3.04642346762e-16
4751.5  3.1163486899e-16
4752.0  3.12474258942e-16
4752.5  3.21578085807e-16
4753.0  3.23816843423e-16
4753.5  3.18661189319e-16
4754.0  3.12209385195e-16
4754.5  3.04578678339e-16
4755.0  2.92936010804e-16
4755.5  2.90412954838e-16
4756.0  3.03189136547e-16
4756.5  3.18161591918e-16
4757.0  3.14225007635e-16
4757.5  2.9991604272e-16
4758.0  2.92328581981e-16
4758.5  2.94144818956e-16
4759.0  3.00217519932e-16
4759.5  3.04277288583e-16
4760.0  3.09050641465e-16
4760.5  3.18351567963e-16
4761.0  3.22113219703e-16
4761.5  3.15537429731e-16
4762.0  3.13147928083e-16
4762.5  3.11087600319e-16
4763.0  3.06663805177e-16
4763.5  2.98851719115e-16
4764.0  3.02363813326e-16
4764.5  3.09068664137e-16
4765.0  3.06216977591e-16
4765.5  3.03822742295e-16
4766.0  3.11152780562e-16
4766.5  3.04376136845e-16
4767.0  2.99802082172e-16
4767.5  3.02847954118e-16
4768.0  3.09097950773e-16
4768.5  3.03135720895e-16
4769.0  2.92350362403e-16
4769.5  2.90584031572e-16
4770.0  3.00448567017e-16
4770.5  3.05304092866e-16
4771.0  3.09963133137e-16
4771.5  3.13009764366e-16
4772.0  3.10772356001e-16
4772.5  3.0192024362e-16
4773.0  2.95830507473e-16
4773.5  2.9883681722e-16
4774.0  3.04019033191e-16
4774.5  3.01637313302e-16
4775.0  2.94787750945e-16
4775.5  2.90945594962e-16
4776.0  2.8898060037e-16
4776.5  2.86202088923e-16
4777.0  2.86007673724e-16
4777.5  2.91777531321e-16
4778.0  2.93149523452e-16
4778.5  2.91928735755e-16
4779.0  2.87658779991e-16
4779.5  2.81226102843e-16
4780.0  2.82764708864e-16
4780.5  2.95210441448e-16
4781.0  2.95712993056e-16
4781.5  2.86127409644e-16
4782.0  2.78893423225e-16
4782.5  2.88639890743e-16
4783.0  2.95525391296e-16
4783.5  2.90160539168e-16
4784.0  2.83795131818e-16
4784.5  2.90979557666e-16
4785.0  2.97346501044e-16
4785.5  3.03091880806e-16
4786.0  2.99835439127e-16
4786.5  2.98282619528e-16
4787.0  2.96122386534e-16
4787.5  2.95286930624e-16
4788.0  3.02812315833e-16
4788.5  3.07860455801e-16
4789.0  3.06461047495e-16
4789.5  3.10101713113e-16
4790.0  3.20236279855e-16
4790.5  3.22702179128e-16
4791.0  3.12595057533e-16
4791.5  3.02855727063e-16
4792.0  3.00139645958e-16
4792.5  3.04647512901e-16
4793.0  3.14271059867e-16
4793.5  3.08758829725e-16
4794.0  2.89570503973e-16
4794.5  2.80346641358e-16
4795.0  2.88824085915e-16
4795.5  2.94609887561e-16
4796.0  2.92152589049e-16
4796.5  2.95841560991e-16
4797.0  3.06332487367e-16
4797.5  3.1031174688e-16
4798.0  3.1276886186e-16
4798.5  3.05619146285e-16
4799.0  2.98676907418e-16
4799.5  2.93863325757e-16
4800.0  2.92373517789e-16
4800.5  2.95400446201e-16
4801.0  2.9718123115e-16
4801.5  3.0107898754e-16
4802.0  3.05710861073e-16
4802.5  3.08410935609e-16
4803.0  3.07056322185e-16
4803.5  2.97786123782e-16
4804.0  2.90179942507e-16
4804.5  2.7694963136e-16
4805.0  2.7291036196e-16
4805.5  2.79676541852e-16
4806.0  2.85552537066e-16
4806.5  2.87692663363e-16
4807.0  2.87615567052e-16
4807.5  2.89045603255e-16
4808.0  2.89750408176e-16
4808.5  2.87383057077e-16
4809.0  2.90665030505e-16
4809.5  2.95556309492e-16
4810.0  2.92621823452e-16
4810.5  2.89538600383e-16
4811.0  2.87175937783e-16
4811.5  2.82786046773e-16
4812.0  2.74675344485e-16
4812.5  2.72694470575e-16
4813.0  2.69945723236e-16
4813.5  2.72816029198e-16
4814.0  2.84455695157e-16
4814.5  2.93136949457e-16
4815.0  2.84471643087e-16
4815.5  2.74572383578e-16
4816.0  2.75361587597e-16
4816.5  2.86559688041e-16
4817.0  2.87515297357e-16
4817.5  2.91295454189e-16
4818.0  2.86439242282e-16
4818.5  2.74585013942e-16
4819.0  2.73202750423e-16
4819.5  2.82039204734e-16
4820.0  2.90252774354e-16
4820.5  2.92783749135e-16
4821.0  2.91611337607e-16
4821.5  2.86681433612e-16
4822.0  2.77091310284e-16
4822.5  2.74475063508e-16
4823.0  2.79746001793e-16
4823.5  2.82893381624e-16
4824.0  2.84073294755e-16
4824.5  2.82883990609e-16
4825.0  2.76805390632e-16
4825.5  2.75211573712e-16
4826.0  2.81054476073e-16
4826.5  2.80911773687e-16
4827.0  2.75919448072e-16
4827.5  2.70527769392e-16
4828.0  2.68798195689e-16
4828.5  2.78109840132e-16
4829.0  2.8702993777e-16
4829.5  2.85677564101e-16
4830.0  2.8822643064e-16
4830.5  2.81797929696e-16
4831.0  2.70909497354e-16
4831.5  2.70679781804e-16
4832.0  2.73069608049e-16
4832.5  2.73593235709e-16
4833.0  2.84463346075e-16
4833.5  2.87968081722e-16
4834.0  2.74721441438e-16
4834.5  2.67653998136e-16
4835.0  2.76730593069e-16
4835.5  2.80665425047e-16
4836.0  2.80950464175e-16
4836.5  2.81668197819e-16
4837.0  2.81417446721e-16
4837.5  2.75505478664e-16
4838.0  2.68100519996e-16
4838.5  2.64811504528e-16
4839.0  2.66839821551e-16
4839.5  2.62864169476e-16
4840.0  2.58335864095e-16
4840.5  2.68613974088e-16
4841.0  2.82577182733e-16
4841.5  2.85749149003e-16
4842.0  2.78141819702e-16
4842.5  2.6915078072e-16
4843.0  2.63180637294e-16
4843.5  2.61671952376e-16
4844.0  2.55027752347e-16
4844.5  2.50379355999e-16
4845.0  2.48953909621e-16
4845.5  2.482848251e-16
4846.0  2.56319196862e-16
4846.5  2.64718072936e-16
4847.0  2.68271398565e-16
4847.5  2.67549423929e-16
4848.0  2.61089351411e-16
4848.5  2.62873723737e-16
4849.0  2.60094682546e-16
4849.5  2.59667389468e-16
4850.0  2.53752524113e-16
4850.5  2.54319389349e-16
4851.0  2.59495185676e-16
4851.5  2.60776597876e-16
4852.0  2.58174821176e-16
4852.5  2.52182142647e-16
4853.0  2.52647126484e-16
4853.5  2.65785196733e-16
4854.0  2.77752583701e-16
4854.5  2.77651132569e-16
4855.0  2.68023263493e-16
4855.5  2.58573128989e-16
4856.0  2.47583419077e-16
4856.5  2.36281307095e-16
4857.0  2.40393322515e-16
4857.5  2.56502057516e-16
4858.0  2.62319154999e-16
4858.5  2.54091372586e-16
4859.0  2.46524711586e-16
4859.5  2.44221748936e-16
4860.0  2.53041711059e-16
4860.5  2.61316275794e-16
4861.0  2.62753651424e-16
4861.5  2.5843089645e-16
4862.0  2.55937184189e-16
4862.5  2.58237235675e-16
4863.0  2.50685997083e-16
4863.5  2.34432871909e-16
4864.0  2.3439387016e-16
4864.5  2.3280172122e-16
4865.0  2.26726313031e-16
4865.5  2.16082790892e-16
4866.0  2.16288141594e-16
4866.5  2.26853462663e-16
4867.0  2.37963218511e-16
4867.5  2.42589952499e-16
4868.0  2.44547901411e-16
4868.5  2.42446256641e-16
4869.0  2.35995441445e-16
4869.5  2.30222094075e-16
4870.0  2.29855009063e-16
4870.5  2.31152260541e-16
4871.0  2.34182093221e-16
4871.5  2.41401248085e-16
4872.0  2.48050165515e-16
4872.5  2.52744800468e-16
4873.0  2.56625621039e-16
4873.5  2.55620100454e-16
4874.0  2.53477490437e-16
4874.5  2.5367250105e-16
4875.0  2.50094122622e-16
4875.5  2.48335599768e-16
4876.0  2.4004333158e-16
4876.5  2.31155979131e-16
4877.0  2.27049097115e-16
4877.5  2.19512870963e-16
4878.0  2.256114391e-16
4878.5  2.41945735008e-16
4879.0  2.41820181511e-16
4879.5  2.46375393773e-16
4880.0  2.50631572429e-16
4880.5  2.43758955327e-16
4881.0  2.43331030077e-16
4881.5  2.53166889793e-16
4882.0  2.49929867062e-16
4882.5  2.38531884438e-16
4883.0  2.34385003521e-16
4883.5  2.35093592901e-16
4884.0  2.36982040723e-16
4884.5  2.32222253118e-16
4885.0  2.27888896312e-16
4885.5  2.36646095572e-16
4886.0  2.43323271064e-16
4886.5  2.41947555352e-16
4887.0  2.39544123815e-16
4887.5  2.38989104301e-16
4888.0  2.38410484714e-16
4888.5  2.37345489716e-16
4889.0  2.42044889068e-16
4889.5  2.44763526828e-16
4890.0  2.36153762442e-16
4890.5  2.33324635057e-16
4891.0  2.35866239158e-16
4891.5  2.33864462204e-16
4892.0  2.37079976118e-16
4892.5  2.42469769782e-16
4893.0  2.42220797304e-16
4893.5  2.34932516382e-16
4894.0  2.31669434912e-16
4894.5  2.29324114946e-16
4895.0  2.31655094309e-16
4895.5  2.29877522407e-16
4896.0  2.37126867846e-16
4896.5  2.43856982466e-16
4897.0  2.48333149156e-16
4897.5  2.46844655817e-16
4898.0  2.44809543164e-16
4898.5  2.38712586048e-16
4899.0  2.32779567197e-16
4899.5  2.31580427033e-16
4900.0  2.35995652115e-16
4900.5  2.32635871029e-16
4901.0  2.29330905083e-16
4901.5  2.28011290462e-16
4902.0  2.29039412182e-16
4902.5  2.29593802847e-16
4903.0  2.21466855729e-16
4903.5  2.15999978562e-16
4904.0  2.17607731071e-16
4904.5  2.1583018966e-16
4905.0  2.19544677704e-16
4905.5  2.32197439456e-16
4906.0  2.42922767853e-16
4906.5  2.49581857894e-16
4907.0  2.45733596068e-16
4907.5  2.3942755006e-16
4908.0  2.37853292194e-16
4908.5  2.39054548777e-16
4909.0  2.40651133153e-16
4909.5  2.41359666879e-16
4910.0  2.31202940282e-16
4910.5  2.2367589184e-16
4911.0  2.18287435836e-16
4911.5  2.15680286358e-16
4912.0  2.21801341297e-16
4912.5  2.25073988197e-16
4913.0  2.33842047138e-16
4913.5  2.44475054078e-16
4914.0  2.34593971064e-16
4914.5  2.24174268856e-16
4915.0  2.28210310442e-16
4915.5  2.4224910978e-16
4916.0  2.4062003605e-16
4916.5  2.25519851236e-16
4917.0  2.23498415765e-16
4917.5  2.27248685688e-16
4918.0  2.26721211598e-16
4918.5  2.24947569404e-16
4919.0  2.15951386264e-16
4919.5  2.08049289653e-16
4920.0  2.04252486805e-16
4920.5  2.03161009432e-16
4921.0  2.1176556545e-16
4921.5  2.23958445754e-16
4922.0  2.26365325664e-16
4922.5  2.2311443422e-16
4923.0  2.23086681934e-16
4923.5  2.25452369275e-16
4924.0  2.25045488419e-16
4924.5  2.1997895453e-16
4925.0  2.19366598165e-16
4925.5  2.20609051628e-16
4926.0  2.23175670973e-16
4926.5  2.160858328e-16
4927.0  2.0999994125e-16
4927.5  2.07744514665e-16
4928.0  2.05155469388e-16
4928.5  2.0297563817e-16
4929.0  2.02514438918e-16
4929.5  1.99912129233e-16
4930.0  1.99770745132e-16
4930.5  1.92821238325e-16
4931.0  2.03765076213e-16
4931.5  2.08819894905e-16
4932.0  2.0453638345e-16
4932.5  2.00502826309e-16
4933.0  2.01146839976e-16
4933.5  1.97058637212e-16
4934.0  1.95921744273e-16
4934.5  1.90846487325e-16
4935.0  1.80389193158e-16
4935.5  1.78950597947e-16
4936.0  1.8551797265e-16
4936.5  1.8817921936e-16
4937.0  1.92678144668e-16
4937.5  2.10547616965e-16
4938.0  2.4501702928e-16
4938.5  2.89317919475e-16
4939.0  3.24789045299e-16
4939.5  3.36100493256e-16
4940.0  3.25109149493e-16
4940.5  3.0644439205e-16
4941.0  2.78773503896e-16
4941.5  2.37273520779e-16
4942.0  2.17612888012e-16
4942.5  2.48354170774e-16
4943.0  2.59262297284e-16
4943.5  2.28781339173e-16
4944.0  1.96211757602e-16
4944.5  1.76235783857e-16
4945.0  1.74293509516e-16
4945.5  1.80132621173e-16
4946.0  1.71011713832e-16
4946.5  1.7349681357e-16
4947.0  1.79471615001e-16
4947.5  1.75755149407e-16
4948.0  1.76925316351e-16
4948.5  1.90652832389e-16
4949.0  1.91994055314e-16
4949.5  1.95951607295e-16
4950.0  1.9594171209e-16
4950.5  1.8447088259e-16
4951.0  1.73663068936e-16
4951.5  1.81336881686e-16
4952.0  1.90905392567e-16
4952.5  1.86755430477e-16
4953.0  1.77594121474e-16
4953.5  1.73120255697e-16
4954.0  1.74036954797e-16
4954.5  1.80777881147e-16
4955.0  1.88299981386e-16
4955.5  1.93160601202e-16
4956.0  2.02767446265e-16
4956.5  2.10828852108e-16
4957.0  2.10976142274e-16
4957.5  2.09007970598e-16
4958.0  2.06877308318e-16
4958.5  2.06984354901e-16
4959.0  2.16169233242e-16
4959.5  2.18677949621e-16
4960.0  2.17062885941e-16
4960.5  2.14834755916e-16
4961.0  2.13106643767e-16
4961.5  2.11722090491e-16
4962.0  2.18791431349e-16
4962.5  2.19276038082e-16
4963.0  2.16247925835e-16
4963.5  2.1186638007e-16
4964.0  2.14555163441e-16
4964.5  2.14212395639e-16
4965.0  2.04562843856e-16
4965.5  1.94011855962e-16
4966.0  2.04579772841e-16
4966.5  2.1784223261e-16
4967.0  2.16546675659e-16
4967.5  2.11702532736e-16
4968.0  2.07259373162e-16
4968.5  1.9902334141e-16
4969.0  1.9533301911e-16
4969.5  1.99481311031e-16
4970.0  2.08003292412e-16
4970.5  2.17927955934e-16
4971.0  2.20484651935e-16
4971.5  2.08087192478e-16
4972.0  1.9334951628e-16
4972.5  1.96673879256e-16
4973.0  2.09656719528e-16
4973.5  2.15361882747e-16
4974.0  2.14214682352e-16
4974.5  2.18130176183e-16
4975.0  2.26779528853e-16
4975.5  2.35238912001e-16
4976.0  2.30462125678e-16
4976.5  2.15561677721e-16
4977.0  2.00049093528e-16
4977.5  1.91753127699e-16
4978.0  1.97222071246e-16
4978.5  2.2046198805e-16
4979.0  2.32464101721e-16
4979.5  2.21935648268e-16
4980.0  2.05380516643e-16
4980.5  2.0705186756e-16
4981.0  2.13246263076e-16
4981.5  2.13829089117e-16
4982.0  2.19068200645e-16
4982.5  2.26329763407e-16
4983.0  2.24345858578e-16
4983.5  2.21568364224e-16
4984.0  2.25880319543e-16
4984.5  2.22092436499e-16
4985.0  2.17172931363e-16
4985.5  2.28195098346e-16
4986.0  2.35136504902e-16
4986.5  2.25254559308e-16
4987.0  2.21866091487e-16
4987.5  2.3175594137e-16
4988.0  2.3425871847e-16
4988.5  2.21986256687e-16
4989.0  2.09906880479e-16
4989.5  2.14262493985e-16
4990.0  2.29840016249e-16
4990.5  2.3883575981e-16
4991.0  2.32164480727e-16
4991.5  2.15471113751e-16
4992.0  2.08578467707e-16
4992.5  2.08314096098e-16
4993.0  2.22629776969e-16
4993.5  2.40179788809e-16
4994.0  2.35293191002e-16
4994.5  2.33268407485e-16
4995.0  2.26578309612e-16
4995.5  2.20171362499e-16
4996.0  2.29266960227e-16
4996.5  2.34506427125e-16
4997.0  2.33948790238e-16
4997.5  2.32226851402e-16
4998.0  2.29705826042e-16
4998.5  2.16122001526e-16
4999.0  2.03989428098e-16
4999.5  1.99864192568e-16
5000.0  2.11374563753e-16
5000.5  2.23273961959e-16
5001.0  2.2275842992e-16
5001.5  2.1946188221e-16
5002.0  2.19763375765e-16
5002.5  2.17815506614e-16
5003.0  2.14994381669e-16
5003.5  2.10839112321e-16
5004.0  2.06675371664e-16
5004.5  2.10279766851e-16
5005.0  2.19139312426e-16
5005.5  2.28933688421e-16
5006.0  2.3361086816e-16
5006.5  2.37741827285e-16
5007.0  2.34131833003e-16
5007.5  2.28205854685e-16
5008.0  2.27518188315e-16
5008.5  2.29679092261e-16
5009.0  2.35611717613e-16
5009.5  2.34432731575e-16
5010.0  2.32389326052e-16
5010.5  2.39228305932e-16
5011.0  2.38038717369e-16
5011.5  2.24048944306e-16
5012.0  2.222140987e-16
5012.5  2.25055647885e-16
5013.0  2.18633799018e-16
5013.5  2.23997930155e-16
5014.0  2.33989276279e-16
5014.5  2.44203098516e-16
5015.0  2.46770557955e-16
5015.5  2.32623479277e-16
5016.0  2.19480205514e-16
5016.5  2.21706937463e-16
5017.0  2.1960580092e-16
5017.5  2.1673266827e-16
5018.0  2.12567668895e-16
5018.5  2.0802516545e-16
5019.0  2.0907343503e-16
5019.5  2.13053000068e-16
5020.0  2.15740021758e-16
5020.5  2.17330041885e-16
5021.0  2.18332612664e-16
5021.5  2.17909806832e-16
5022.0  2.18014213212e-16
5022.5  2.21255402962e-16
5023.0  2.24150187015e-16
5023.5  2.23453898957e-16
5024.0  2.30457888748e-16
5024.5  2.3832086303e-16
5025.0  2.42124868895e-16
5025.5  2.34761985092e-16
5026.0  2.33440319623e-16
5026.5  2.36727879272e-16
5027.0  2.36149600572e-16
5027.5  2.36316952618e-16
5028.0  2.39735481856e-16
5028.5  2.34728333487e-16
5029.0  2.40338892546e-16
5029.5  2.44329036546e-16
5030.0  2.42682102285e-16
5030.5  2.31247864397e-16
5031.0  2.27497376211e-16
5031.5  2.32233531147e-16
5032.0  2.40011640299e-16
5032.5  2.47823719839e-16
5033.0  2.44300882597e-16
5033.5  2.42520295868e-16
5034.0  2.49514406982e-16
5034.5  2.55334478901e-16
5035.0  2.53954596928e-16
5035.5  2.47412618134e-16
5036.0  2.4111867313e-16
5036.5  2.37263571772e-16
5037.0  2.39673466691e-16
5037.5  2.47180429285e-16
5038.0  2.49474060167e-16
5038.5  2.48759502638e-16
5039.0  2.45389994597e-16
5039.5  2.3793681268e-16
5040.0  2.3019865511e-16
5040.5  2.34048905477e-16
5041.0  2.44155061905e-16
5041.5  2.52028745913e-16
5042.0  2.51376740313e-16
5042.5  2.53247021598e-16
5043.0  2.50560398078e-16
5043.5  2.43783146142e-16
5044.0  2.35889122736e-16
5044.5  2.38750493975e-16
5045.0  2.42503547506e-16
5045.5  2.35045982568e-16
5046.0  2.34659296507e-16
5046.5  2.39244419862e-16
5047.0  2.40095178818e-16
5047.5  2.31227959614e-16
5048.0  2.22817798633e-16
5048.5  2.22168218253e-16
5049.0  2.28091429238e-16
5049.5  2.33336974984e-16
5050.0  2.36481780509e-16
5050.5  2.42592183777e-16
5051.0  2.43231771346e-16
5051.5  2.36432278452e-16
5052.0  2.30276028798e-16
5052.5  2.31986831792e-16
5053.0  2.37674187727e-16
5053.5  2.37092498342e-16
5054.0  2.31109550527e-16
5054.5  2.31299661217e-16
5055.0  2.37877428105e-16
5055.5  2.35273510315e-16
5056.0  2.3503438149e-16
5056.5  2.44547329303e-16
5057.0  2.47863334777e-16
5057.5  2.36699770815e-16
5058.0  2.24441481998e-16
5058.5  2.25381200849e-16
5059.0  2.35178577415e-16
5059.5  2.40948634665e-16
5060.0  2.39387587201e-16
5060.5  2.34471416279e-16
5061.0  2.31896281639e-16
5061.5  2.22057801667e-16
5062.0  2.20083506381e-16
5062.5  2.22825933031e-16
5063.0  2.26358981629e-16
5063.5  2.20962501569e-16
5064.0  2.13484086023e-16
5064.5  2.14503084414e-16
5065.0  2.21776900183e-16
5065.5  2.25600148683e-16
5066.0  2.26025361084e-16
5066.5  2.24386447751e-16
5067.0  2.23688049939e-16
5067.5  2.35872659825e-16
5068.0  2.49297232437e-16
5068.5  2.47132780999e-16
5069.0  2.39133394572e-16
5069.5  2.32965833569e-16
5070.0  2.2524959353e-16
5070.5  2.19867296311e-16
5071.0  2.22016729014e-16
5071.5  2.31154630757e-16
5072.0  2.38580499323e-16
5072.5  2.40882702137e-16
5073.0  2.38209177532e-16
5073.5  2.30683329633e-16
5074.0  2.22786929067e-16
5074.5  2.21966620393e-16
5075.0  2.28745835596e-16
5075.5  2.35556424045e-16
5076.0  2.30087992735e-16
5076.5  2.32264658987e-16
5077.0  2.39555345969e-16
5077.5  2.44898617963e-16
5078.0  2.443133405e-16
5078.5  2.40983583662e-16
5079.0  2.32717668631e-16
5079.5  2.35479270061e-16
5080.0  2.3320288985e-16
5080.5  2.19191693698e-16
5081.0  2.14217418189e-16
5081.5  2.18130478505e-16
5082.0  2.24912606649e-16
5082.5  2.27788994704e-16
5083.0  2.24043464096e-16
5083.5  2.21569289664e-16
5084.0  2.22545259863e-16
5084.5  2.26049915495e-16
5085.0  2.32049591538e-16
5085.5  2.39602904798e-16
5086.0  2.49727878743e-16
5086.5  2.63530300083e-16
5087.0  2.77303175835e-16
5087.5  2.89503944525e-16
5088.0  2.97026821832e-16
5088.5  2.90611866455e-16
5089.0  2.7902886178e-16
5089.5  2.65349001793e-16
5090.0  2.44400035842e-16
5090.5  2.33025343472e-16
5091.0  2.40962495949e-16
5091.5  2.42472328607e-16
5092.0  2.32020113402e-16
5092.5  2.28526743393e-16
5093.0  2.36586657862e-16
5093.5  2.3223923844e-16
5094.0  2.33685613066e-16
5094.5  2.24782529727e-16
5095.0  2.18081438011e-16
5095.5  2.16200435131e-16
5096.0  2.15306875861e-16
5096.5  2.29710062639e-16
5097.0  2.40336225852e-16
5097.5  2.41797442856e-16
5098.0  2.45584499463e-16
5098.5  2.45112420101e-16
5099.0  2.34441901036e-16
5099.5  2.2004576225e-16
5100.0  2.1748842546e-16
5100.5  2.22033648353e-16
5101.0  2.24551615195e-16
5101.5  2.27145929472e-16
5102.0  2.25877260727e-16
5102.5  2.15110160759e-16
5103.0  2.10917621797e-16
5103.5  2.20157827449e-16
5104.0  2.25813967044e-16
5104.5  2.25209812072e-16
5105.0  2.24190011392e-16
5105.5  2.25299786343e-16
5106.0  2.22955379925e-16
5106.5  2.18534884502e-16
5107.0  2.17766785068e-16
5107.5  2.21847482302e-16
5108.0  2.26234411307e-16
5108.5  2.30156279015e-16
5109.0  2.30682485575e-16
5109.5  2.26461801584e-16
5110.0  2.22782220833e-16
5110.5  2.24169760556e-16
5111.0  2.20555104313e-16
5111.5  2.18970567734e-16
5112.0  2.18356119636e-16
5112.5  2.30351766254e-16
5113.0  2.33218810342e-16
5113.5  2.20456925582e-16
5114.0  2.24753377311e-16
5114.5  2.40536405362e-16
5115.0  2.31588623022e-16
5115.5  2.19641921692e-16
5116.0  2.27404263079e-16
5116.5  2.40295453741e-16
5117.0  2.34533002773e-16
5117.5  2.19964473568e-16
5118.0  2.08378656442e-16
5118.5  2.02455093526e-16
5119.0  2.06672596699e-16
5119.5  2.17128065129e-16
5120.0  2.22963342631e-16
5120.5  2.24741932854e-16
5121.0  2.27851120939e-16
5121.5  2.2738549229e-16
5122.0  2.19062755171e-16
5122.5  2.06022016701e-16
5123.0  2.0412196127e-16
5123.5  2.09924478396e-16
5124.0  2.18655936527e-16
5124.5  2.27891568763e-16
5125.0  2.31165676388e-16
5125.5  2.20879369157e-16
5126.0  2.27836537715e-16
5126.5  2.40344298981e-16
5127.0  2.39189922442e-16
5127.5  2.35638485736e-16
5128.0  2.28459284191e-16
5128.5  2.2755735469e-16
5129.0  2.26716297477e-16
5129.5  2.22986861434e-16
5130.0  2.29672175337e-16
5130.5  2.32905801381e-16
5131.0  2.3137569652e-16
5131.5  2.25451180614e-16
5132.0  2.18772599615e-16
5132.5  2.19769312904e-16
5133.0  2.22371644065e-16
5133.5  2.1750102466e-16
5134.0  2.10495886947e-16
5134.5  2.05469549754e-16
5135.0  2.0664213063e-16
5135.5  2.14205790065e-16
5136.0  2.25687775899e-16
5136.5  2.36571632194e-16
5137.0  2.37482261926e-16
5137.5  2.32024101245e-16
5138.0  2.32004613276e-16
5138.5  2.35336122361e-16
5139.0  2.38006035262e-16
5139.5  2.33672927947e-16
5140.0  2.25925789139e-16
5140.5  2.2790118172e-16
5141.0  2.2873249733e-16
5141.5  2.25040032107e-16
5142.0  2.14650610283e-16
5142.5  2.1834332461e-16
5143.0  2.24708995117e-16
5143.5  2.28463729349e-16
5144.0  2.36364936433e-16
5144.5  2.41520328578e-16
5145.0  2.41483800227e-16
5145.5  2.33241655319e-16
5146.0  2.20368070879e-16
5146.5  2.15635435416e-16
5147.0  2.182370817e-16
5147.5  2.24513198818e-16
5148.0  2.22496766095e-16
5148.5  2.23358194499e-16
5149.0  2.2275729768e-16
5149.5  2.17727114243e-16
5150.0  2.11371843797e-16
5150.5  2.10885585271e-16
5151.0  2.16356807974e-16
5151.5  2.24918214975e-16
5152.0  2.26118190684e-16
5152.5  2.14613210816e-16
5153.0  2.04181652233e-16
5153.5  2.07426811608e-16
5154.0  2.14334429866e-16
5154.5  2.13502291307e-16
5155.0  2.14321453098e-16
5155.5  2.18864976415e-16
5156.0  2.15672057264e-16
5156.5  2.11264910188e-16
5157.0  2.15591799309e-16
5157.5  2.20264934692e-16
5158.0  2.19543358197e-16
5158.5  2.11035315549e-16
5159.0  2.10308066987e-16
5159.5  2.13494843749e-16
5160.0  2.19171821947e-16
5160.5  2.12865501191e-16
5161.0  2.09340447351e-16
5161.5  2.03539982617e-16
5162.0  2.00589791031e-16
5162.5  2.13754117857e-16
5163.0  2.26091551683e-16
5163.5  2.20396815134e-16
5164.0  2.20062738369e-16
5164.5  2.23049980388e-16
5165.0  2.27334724918e-16
5165.5  2.23489573698e-16
5166.0  2.18619657301e-16
5166.5  2.2244114984e-16
5167.0  2.2985652052e-16
5167.5  2.3045841991e-16
5168.0  2.25284893358e-16
5168.5  2.24057849443e-16
5169.0  2.25127377375e-16
5169.5  2.22738677468e-16
5170.0  2.21452709952e-16
5170.5  2.24066978668e-16
5171.0  2.31816344607e-16
5171.5  2.39744091728e-16
5172.0  2.32633957254e-16
5172.5  2.23088677924e-16
5173.0  2.26270770417e-16
5173.5  2.32903970691e-16
5174.0  2.3227171561e-16
5174.5  2.28132227004e-16
5175.0  2.17216350141e-16
5175.5  2.1822168829e-16
5176.0  2.24930173701e-16
5176.5  2.24443840482e-16
5177.0  2.18540040572e-16
5177.5  2.1007727179e-16
5178.0  2.02843079485e-16
5178.5  2.08691313975e-16
5179.0  2.12024537697e-16
5179.5  2.20707365683e-16
5180.0  2.19060233061e-16
5180.5  2.1280494638e-16
5181.0  2.12707014068e-16
5181.5  2.24812169553e-16
5182.0  2.31834317619e-16
5182.5  2.25252248836e-16
5183.0  2.09791368963e-16
5183.5  2.04508904577e-16
5184.0  2.09316827012e-16
5184.5  2.14871478047e-16
5185.0  2.14563121277e-16
5185.5  2.11014047809e-16
5186.0  2.11070575363e-16
5186.5  2.2142727632e-16
5187.0  2.32780074705e-16
5187.5  2.31716896439e-16
5188.0  2.23308415579e-16
5188.5  2.19027771027e-16
5189.0  2.23437713831e-16
5189.5  2.22786542003e-16
5190.0  2.16757135641e-16
5190.5  2.19481710495e-16
5191.0  2.20674904253e-16
5191.5  2.14999977406e-16
5192.0  2.1443355519e-16
5192.5  2.04448626448e-16
5193.0  1.88454891451e-16
5193.5  1.86618227285e-16
5194.0  1.91063910839e-16
5194.5  1.95696334905e-16
5195.0  2.03769892057e-16
5195.5  2.02857104792e-16
5196.0  2.15658370068e-16
5196.5  2.26108334271e-16
5197.0  2.2299659516e-16
5197.5  2.10156228288e-16
5198.0  2.0496431083e-16
5198.5  2.08320511083e-16
5199.0  2.13979517225e-16
5199.5  2.1857080504e-16
5200.0  2.23226302684e-16
5200.5  2.25863615551e-16
5201.0  2.22672355141e-16
5201.5  2.20667626843e-16
5202.0  2.17107958393e-16
5202.5  2.09130586415e-16
5203.0  2.0757672272e-16
5203.5  2.170457161e-16
5204.0  2.24546582804e-16
5204.5  2.19298145118e-16
5205.0  2.08394328716e-16
5205.5  2.06067948463e-16
5206.0  2.14272496347e-16
5206.5  2.20199447098e-16
5207.0  2.15339154998e-16
5207.5  2.04329999715e-16
5208.0  2.03479972745e-16
5208.5  2.11874202185e-16
5209.0  2.11016506022e-16
5209.5  2.07191345757e-16
5210.0  2.07120448603e-16
5210.5  2.11048492201e-16
5211.0  2.12577865474e-16
5211.5  2.16313520659e-16
5212.0  2.0319374138e-16
5212.5  1.91651599016e-16
5213.0  1.99342752228e-16
5213.5  2.10722229409e-16
5214.0  2.12424782399e-16
5214.5  2.12399575834e-16
5215.0  2.14284804178e-16
5215.5  2.15609241596e-16
5216.0  2.13476962291e-16
5216.5  2.14755566515e-16
5217.0  2.13779772234e-16
5217.5  2.14465254361e-16
5218.0  2.12348674109e-16
5218.5  2.14980365749e-16
5219.0  2.27415182786e-16
5219.5  2.36495836297e-16
5220.0  2.28704740032e-16
5220.5  2.10371164921e-16
5221.0  2.03450133685e-16
5221.5  2.12376082375e-16
5222.0  2.15912617994e-16
5222.5  2.09484311973e-16
5223.0  2.08365200077e-16
5223.5  2.08731179989e-16
5224.0  2.04626124121e-16
5224.5  2.01411404253e-16
5225.0  2.0812562419e-16
5225.5  2.19122977631e-16
5226.0  2.18521679528e-16
5226.5  2.17802850323e-16
5227.0  2.23791983399e-16
5227.5  2.21782439632e-16
5228.0  2.28198515731e-16
5228.5  2.32659995662e-16
5229.0  2.4022155087e-16
5229.5  2.41216146256e-16
5230.0  2.32692839178e-16
5230.5  2.11532077968e-16
5231.0  2.11267779728e-16
5231.5  2.13102572818e-16
5232.0  2.14148197835e-16
5232.5  2.294267944e-16
5233.0  2.46967678132e-16
5233.5  2.43598006655e-16
5234.0  2.25436100124e-16
5234.5  2.17507471799e-16
5235.0  2.24241072233e-16
5235.5  2.31684436142e-16
5236.0  2.30208171782e-16
5236.5  2.21655027366e-16
5237.0  2.1502826364e-16
5237.5  2.08167715911e-16
5238.0  1.98729162238e-16
5238.5  1.98021054865e-16
5239.0  2.09547884861e-16
5239.5  2.20618726969e-16
5240.0  2.22618848574e-16
5240.5  2.23233891478e-16
5241.0  2.29081825724e-16
5241.5  2.32887206345e-16
5242.0  2.25488507803e-16
5242.5  2.23061866504e-16
5243.0  2.26956032292e-16
5243.5  2.30815567567e-16
5244.0  2.28264012524e-16
5244.5  2.33215008174e-16
5245.0  2.34600318298e-16
5245.5  2.27421544187e-16
5246.0  2.2404262817e-16
5246.5  2.27135978542e-16
5247.0  2.22321393834e-16
5247.5  2.28480742378e-16
5248.0  2.3019016986e-16
5248.5  2.26615082369e-16
5249.0  2.29250567677e-16
5249.5  2.28447092346e-16
5250.0  2.22553357003e-16
5250.5  2.22409029627e-16
5251.0  2.2058664409e-16
5251.5  2.10763674613e-16
5252.0  2.03324928735e-16
5252.5  2.00916048395e-16
5253.0  1.969310368e-16
5253.5  1.9302917603e-16
5254.0  1.91103709596e-16
5254.5  1.93977807689e-16
5255.0  2.0388345286e-16
5255.5  2.15960247179e-16
5256.0  2.22625612414e-16
5256.5  2.22637520241e-16
5257.0  2.24102790245e-16
5257.5  2.27968381244e-16
5258.0  2.2585954551e-16
5258.5  2.20438480562e-16
5259.0  2.22932182762e-16
5259.5  2.25202235899e-16
5260.0  2.23870127224e-16
5260.5  2.27360471115e-16
5261.0  2.45237352498e-16
5261.5  2.48495152707e-16
5262.0  2.40628110001e-16
5262.5  2.35157470142e-16
5263.0  2.29774447701e-16
5263.5  2.18608537767e-16
5264.0  2.24806276568e-16
5264.5  2.24064781898e-16
5265.0  2.12943757354e-16
5265.5  2.0792551634e-16
5266.0  2.05732045165e-16
5266.5  2.04086311909e-16
5267.0  2.06658021619e-16
5267.5  2.1114928544e-16
5268.0  2.17939852624e-16
5268.5  2.19730340881e-16
5269.0  2.20514101963e-16
5269.5  2.1775287672e-16
5270.0  2.14322042502e-16
5270.5  2.15225105656e-16
5271.0  2.18156424527e-16
5271.5  2.18285365556e-16
5272.0  2.21425216598e-16
5272.5  2.29898897447e-16
5273.0  2.38761859396e-16
5273.5  2.46333357564e-16
5274.0  2.44768117e-16
5274.5  2.3530686406e-16
5275.0  2.35717536008e-16
5275.5  2.45514998394e-16
5276.0  2.46587222709e-16
5276.5  2.43465716945e-16
5277.0  2.46421421794e-16
5277.5  2.52920729461e-16
5278.0  2.50776915867e-16
5278.5  2.47939342387e-16
5279.0  2.45642448383e-16
5279.5  2.37091762871e-16
5280.0  2.23047086036e-16
5280.5  2.25250833323e-16
5281.0  2.30592488735e-16
5281.5  2.43107029977e-16
5282.0  2.55788341179e-16
5282.5  2.60994479848e-16
5283.0  2.56714032661e-16
5283.5  2.47597941728e-16
5284.0  2.47915014001e-16
5284.5  2.53175333247e-16
5285.0  2.50352268115e-16
5285.5  2.46441856418e-16
5286.0  2.41553592791e-16
5286.5  2.42817162019e-16
5287.0  2.50005968017e-16
5287.5  2.54102476123e-16
5288.0  2.48855341344e-16
5288.5  2.47636958465e-16
5289.0  2.50052747219e-16
5289.5  2.45690710518e-16
5290.0  2.47430652946e-16
5290.5  2.60383897019e-16
5291.0  2.6263160253e-16
5291.5  2.46812800457e-16
5292.0  2.28714980941e-16
5292.5  2.17857281304e-16
5293.0  2.19303763771e-16
5293.5  2.28747198661e-16
5294.0  2.47859484683e-16
5294.5  2.48790297141e-16
5295.0  2.37016364171e-16
5295.5  2.42382486375e-16
5296.0  2.54951794698e-16
5296.5  2.53650453285e-16
5297.0  2.56131211452e-16
5297.5  2.55751723614e-16
5298.0  2.49069862531e-16
5298.5  2.45909949607e-16
5299.0  2.4912773486e-16
5299.5  2.48465652565e-16
5300.0  2.48937102251e-16
5300.5  2.5396462471e-16
5301.0  2.60492393417e-16
5301.5  2.56712468657e-16
5302.0  2.56120446902e-16
5302.5  2.56416744826e-16
5303.0  2.59208581574e-16
5303.5  2.52404178021e-16
5304.0  2.46692552828e-16
5304.5  2.4729977818e-16
5305.0  2.413452797e-16
5305.5  2.39190994227e-16
5306.0  2.44931905416e-16
5306.5  2.47591568478e-16
5307.0  2.51748528232e-16
5307.5  2.60949497354e-16
5308.0  2.63318479019e-16
5308.5  2.55136126941e-16
5309.0  2.47014800906e-16
5309.5  2.42609396524e-16
5310.0  2.35082980208e-16
5310.5  2.30232823919e-16
5311.0  2.35733019301e-16
5311.5  2.45530202645e-16
5312.0  2.49097421244e-16
5312.5  2.51411685836e-16
5313.0  2.48951804187e-16
5313.5  2.4070417044e-16
5314.0  2.42532224885e-16
5314.5  2.64054710732e-16
5315.0  2.71136685603e-16
5315.5  2.59107144901e-16
5316.0  2.51214051176e-16
5316.5  2.60714489204e-16
5317.0  2.68613872149e-16
5317.5  2.56627989535e-16
5318.0  2.44212514256e-16
5318.5  2.51012592609e-16
5319.0  2.47523359009e-16
5319.5  2.31965482133e-16
5320.0  2.36430355605e-16
5320.5  2.55178081592e-16
5321.0  2.67255748852e-16
5321.5  2.6606485359e-16
5322.0  2.58448550483e-16
5322.5  2.6061896871e-16
5323.0  2.68558410961e-16
5323.5  2.65456829052e-16
5324.0  2.56459840416e-16
5324.5  2.5528936705e-16
5325.0  2.62205794724e-16
5325.5  2.70692945438e-16
5326.0  2.7247217168e-16
5326.5  2.6657284612e-16
5327.0  2.59206476286e-16
5327.5  2.50520318587e-16
5328.0  2.50007863511e-16
5328.5  2.58412275007e-16
5329.0  2.66488224732e-16
5329.5  2.62917812094e-16
5330.0  2.56664700523e-16
5330.5  2.60283644561e-16
5331.0  2.62548597846e-16
5331.5  2.58106106159e-16
5332.0  2.66696900725e-16
5332.5  2.66356043557e-16
5333.0  2.56887382012e-16
5333.5  2.42671936041e-16
5334.0  2.40631546455e-16
5334.5  2.46381264696e-16
5335.0  2.54152645725e-16
5335.5  2.48190693293e-16
5336.0  2.39433288442e-16
5336.5  2.40153454966e-16
5337.0  2.48742315167e-16
5337.5  2.57793439363e-16
5338.0  2.60148945049e-16
5338.5  2.51413120368e-16
5339.0  2.43397215872e-16
5339.5  2.45141817459e-16
5340.0  2.53572574116e-16
5340.5  2.55731563726e-16
5341.0  2.53193855997e-16
5341.5  2.54043259699e-16
5342.0  2.57012573159e-16
5342.5  2.59510402028e-16
5343.0  2.60298536678e-16
5343.5  2.62792560007e-16
5344.0  2.69640342161e-16
5344.5  2.71144695123e-16
5345.0  2.66605197564e-16
5345.5  2.63454733512e-16
5346.0  2.57785126127e-16
5346.5  2.55996595691e-16
5347.0  2.48235190485e-16
5347.5  2.4606281279e-16
5348.0  2.47239053114e-16
5348.5  2.47894443465e-16
5349.0  2.42848955928e-16
5349.5  2.3541489925e-16
5350.0  2.26236392549e-16
5350.5  2.2070087818e-16
5351.0  2.24233745449e-16
5351.5  2.30722320773e-16
5352.0  2.34837595088e-16
5352.5  2.45087800601e-16
5353.0  2.39286139034e-16
5353.5  2.29131636775e-16
5354.0  2.25411919494e-16
5354.5  2.22610137665e-16
5355.0  2.21381258668e-16
5355.5  2.34882679108e-16
5356.0  2.52713504731e-16
5356.5  2.51355387542e-16
5357.0  2.43000191604e-16
5357.5  2.47363601097e-16
5358.0  2.55685746254e-16
5358.5  2.59358900108e-16
5359.0  2.55448496104e-16
5359.5  2.49084200053e-16
5360.0  2.46369286983e-16
5360.5  2.45584467961e-16
5361.0  2.43905319318e-16
5361.5  2.37792317848e-16
5362.0  2.36405087831e-16
5362.5  2.43457935384e-16
5363.0  2.52079826575e-16
5363.5  2.61084843319e-16
5364.0  2.75678562195e-16
5364.5  2.71383275954e-16
5365.0  2.6355540809e-16
5365.5  2.64200743768e-16
5366.0  2.66552144783e-16
5366.5  2.59178102141e-16
5367.0  2.48084577395e-16
5367.5  2.38164906569e-16
5368.0  2.48710875866e-16
5368.5  2.68640744469e-16
5369.0  2.79034159095e-16
5369.5  2.67325911749e-16
5370.0  2.60536492981e-16
5370.5  2.52634755482e-16
5371.0  2.4772170217e-16
5371.5  2.49634673311e-16
5372.0  2.5561657189e-16
5372.5  2.56689308661e-16
5373.0  2.56427045366e-16
5373.5  2.59078570185e-16
5374.0  2.67699219243e-16
5374.5  2.77252631953e-16
5375.0  2.80162139465e-16
5375.5  2.7010163205e-16
5376.0  2.60319869613e-16
5376.5  2.6078134949e-16
5377.0  2.63017638274e-16
5377.5  2.58324751988e-16
5378.0  2.54264602642e-16
5378.5  2.56030888416e-16
5379.0  2.52077073496e-16
5379.5  2.43648210916e-16
5380.0  2.40056733916e-16
5380.5  2.47540883264e-16
5381.0  2.63543069663e-16
5381.5  2.66658428167e-16
5382.0  2.57494490679e-16
5382.5  2.51556969974e-16
5383.0  2.52290192201e-16
5383.5  2.59841979065e-16
5384.0  2.61471410103e-16
5384.5  2.56446402712e-16
5385.0  2.48896264757e-16
5385.5  2.4538209541e-16
5386.0  2.41295674975e-16
5386.5  2.51771954513e-16
5387.0  2.53659172729e-16
5387.5  2.45805336108e-16
5388.0  2.42790559413e-16
5388.5  2.45016196358e-16
5389.0  2.51475462729e-16
5389.5  2.53345917582e-16
5390.0  2.44546430037e-16
5390.5  2.37826592514e-16
5391.0  2.40393364023e-16
5391.5  2.48566829513e-16
5392.0  2.4672573809e-16
5392.5  2.4341350404e-16
5393.0  2.46833033914e-16
5393.5  2.5153915435e-16
5394.0  2.51947503491e-16
5394.5  2.53780830082e-16
5395.0  2.57762037709e-16
5395.5  2.56677238486e-16
5396.0  2.58069641602e-16
5396.5  2.67115353649e-16
5397.0  2.69335934897e-16
5397.5  2.58878037008e-16
5398.0  2.42494562864e-16
5398.5  2.33540300139e-16
5399.0  2.41014205069e-16
5399.5  2.50243753792e-16
5400.0  2.51692897827e-16
5400.5  2.51691944209e-16
5401.0  2.60673975691e-16
5401.5  2.59021637973e-16
5402.0  2.59862447307e-16
5402.5  2.57828922505e-16
5403.0  2.63485488538e-16
5403.5  2.54043575315e-16
5404.0  2.47223984002e-16
5404.5  2.43335053441e-16
5405.0  2.51261511605e-16
5405.5  2.52365328035e-16
5406.0  2.5936111005e-16
5406.5  2.5877473157e-16
5407.0  2.59498090259e-16
5407.5  2.60701949871e-16
5408.0  2.62588275302e-16
5408.5  2.58423930809e-16
5409.0  2.51208629609e-16
5409.5  2.52884911893e-16
5410.0  2.59975271458e-16
5410.5  2.51303229311e-16
5411.0  2.36913512967e-16
5411.5  2.29090667722e-16
5412.0  2.25537377944e-16
5412.5  2.28536106238e-16
5413.0  2.35901029577e-16
5413.5  2.33829773328e-16
5414.0  2.25588845602e-16
5414.5  2.29362882089e-16
5415.0  2.40337405206e-16
5415.5  2.4112021062e-16
5416.0  2.33032264386e-16
5416.5  2.37240770277e-16
5417.0  2.47382256683e-16
5417.5  2.42996738675e-16
5418.0  2.28003791455e-16
5418.5  2.28709776961e-16
5419.0  2.28467305606e-16
5419.5  2.29567937982e-16
5420.0  2.42012093511e-16
5420.5  2.500113342e-16
5421.0  2.48898828884e-16
5421.5  2.45543839939e-16
5422.0  2.4659571792e-16
5422.5  2.47555966579e-16
5423.0  2.52988611192e-16
5423.5  2.55196051319e-16
5424.0  2.46918194838e-16
5424.5  2.41711941724e-16
5425.0  2.43002669566e-16
5425.5  2.32548933809e-16
5426.0  2.23867732962e-16
5426.5  2.28413928779e-16
5427.0  2.28554348239e-16
5427.5  2.28973200136e-16
5428.0  2.38952355343e-16
5428.5  2.44495690283e-16
5429.0  2.36871997821e-16
5429.5  2.29255466115e-16
5430.0  2.26258065686e-16
5430.5  2.26844958542e-16
5431.0  2.29015748281e-16
5431.5  2.3500214325e-16
5432.0  2.49149003866e-16
5432.5  2.60645600482e-16
5433.0  2.59325541287e-16
5433.5  2.50804497204e-16
5434.0  2.49554798116e-16
5434.5  2.48720228324e-16
5435.0  2.40032174597e-16
5435.5  2.38257631377e-16
5436.0  2.38146407187e-16
5436.5  2.32530477381e-16
5437.0  2.39129183531e-16
5437.5  2.49556771596e-16
5438.0  2.54440375624e-16
5438.5  2.46057606546e-16
5439.0  2.43779656521e-16
5439.5  2.49362448208e-16
5440.0  2.46063220706e-16
5440.5  2.40884420188e-16
5441.0  2.50927983581e-16
5441.5  2.48245501259e-16
5442.0  2.45917311981e-16
5442.5  2.47619045272e-16
5443.0  2.43657542859e-16
5443.5  2.40217856585e-16
5444.0  2.47209088293e-16
5444.5  2.50252385939e-16
5445.0  2.49742849765e-16
5445.5  2.47567425689e-16
5446.0  2.41296083043e-16
5446.5  2.35762239301e-16
5447.0  2.42352282167e-16
5447.5  2.48341215438e-16
5448.0  2.41337891545e-16
5448.5  2.33580656101e-16
5449.0  2.3017763643e-16
5449.5  2.27945604713e-16
5450.0  2.34635038429e-16
5450.5  2.42296876116e-16
5451.0  2.37665558714e-16
5451.5  2.31936600407e-16
5452.0  2.26925194036e-16
5452.5  2.26346087981e-16
5453.0  2.29045824653e-16
5453.5  2.35326546952e-16
5454.0  2.38195340366e-16
5454.5  2.42790606924e-16
5455.0  2.41882883943e-16
5455.5  2.35378406965e-16
5456.0  2.27795996239e-16
5456.5  2.23208664555e-16
5457.0  2.24574746803e-16
5457.5  2.21182272518e-16
5458.0  2.0471756312e-16
5458.5  2.07557842031e-16
5459.0  2.06840207405e-16
5459.5  2.08348896876e-16
5460.0  2.18482256279e-16
5460.5  2.21528364223e-16
5461.0  2.18002425615e-16
5461.5  2.20187188427e-16
5462.0  2.29571856257e-16
5462.5  2.4171242719e-16
5463.0  2.49610771864e-16
5463.5  2.47645093104e-16
5464.0  2.43531923152e-16
5464.5  2.46287286876e-16
5465.0  2.44411187333e-16
5465.5  2.34029697665e-16
5466.0  2.25267606874e-16
5466.5  2.27856200342e-16
5467.0  2.36515259377e-16
5467.5  2.39603444251e-16
5468.0  2.34083652074e-16
5468.5  2.24733257963e-16
5469.0  2.19808891883e-16
5469.5  2.24259934995e-16
5470.0  2.29703346288e-16
5470.5  2.24284681417e-16
5471.0  2.26989811881e-16
5471.5  2.32656108475e-16
5472.0  2.31889471164e-16
5472.5  2.23136763903e-16
5473.0  2.15077213065e-16
5473.5  2.13580885284e-16
5474.0  2.20941266276e-16
5474.5  2.20357421373e-16
5475.0  2.25454645259e-16
5475.5  2.24748724677e-16
5476.0  2.20532933038e-16
5476.5  2.18139383691e-16
5477.0  2.25220439766e-16
5477.5  2.34428800321e-16
5478.0  2.41901728851e-16
5478.5  2.31957919723e-16
5479.0  2.22418150749e-16
5479.5  2.205555766e-16
5480.0  2.20651733233e-16
5480.5  2.13855508432e-16
5481.0  2.07329238926e-16
5481.5  2.03604857377e-16
5482.0  2.12827439847e-16
5482.5  2.15496187036e-16
5483.0  2.06739556756e-16
5483.5  2.0832561561e-16
5484.0  2.19497473787e-16
5484.5  2.2073594391e-16
5485.0  2.15742740868e-16
5485.5  2.11971815365e-16
5486.0  2.09647597575e-16
5486.5  2.07261222944e-16
5487.0  2.04420525574e-16
5487.5  2.10237600438e-16
5488.0  2.2293533187e-16
5488.5  2.32881186872e-16
5489.0  2.32624858404e-16
5489.5  2.30898114944e-16
5490.0  2.25626630039e-16
5490.5  2.20799570047e-16
5491.0  2.09986539236e-16
5491.5  2.03318097954e-16
5492.0  1.92055599851e-16
5492.5  1.93708796597e-16
5493.0  2.01895895027e-16
5493.5  2.08638480223e-16
5494.0  2.08242855179e-16
5494.5  2.07522959358e-16
5495.0  2.11257226911e-16
5495.5  2.03940067974e-16
5496.0  2.00034015187e-16
5496.5  2.04612115878e-16
5497.0  2.00865051123e-16
5497.5  1.96570428755e-16
5498.0  2.03150464059e-16
5498.5  2.16855353629e-16
5499.0  2.20778364833e-16
5499.5  2.17251650664e-16
5500.0  2.07947532767e-16
5500.5  2.0585132366e-16
5501.0  2.06672707567e-16
5501.5  2.05468250859e-16
5502.0  2.03304044101e-16
5502.5  2.11391005082e-16
5503.0  2.2074181807e-16
5503.5  2.21731519975e-16
5504.0  2.24095588943e-16
5504.5  2.28154536991e-16
5505.0  2.25336260081e-16
5505.5  2.19321917922e-16
5506.0  2.17128243686e-16
5506.5  2.18410177761e-16
5507.0  2.17774138897e-16
5507.5  2.10997105619e-16
5508.0  2.11634564479e-16
5508.5  2.14632636704e-16
5509.0  2.15323339583e-16
5509.5  2.12528629988e-16
5510.0  2.11206793617e-16
5510.5  2.15942687468e-16
5511.0  2.15039787342e-16
5511.5  1.98295680124e-16
5512.0  1.94834397268e-16
5512.5  2.06026546606e-16
5513.0  2.22272178055e-16
5513.5  2.27071890432e-16
5514.0  2.21554545867e-16
5514.5  2.15960290957e-16
5515.0  2.233671652e-16
5515.5  2.24465137476e-16
5516.0  2.23691640078e-16
5516.5  2.16167683922e-16
5517.0  2.04360063866e-16
5517.5  2.02289124304e-16
5518.0  2.09639194369e-16
5518.5  2.08127644501e-16
5519.0  2.03320424701e-16
5519.5  2.02157130125e-16
5520.0  2.07532414581e-16
5520.5  2.14584102358e-16
5521.0  2.10526328273e-16
5521.5  1.97340132105e-16
5522.0  1.90743367922e-16
5522.5  1.95798080382e-16
5523.0  2.00661700615e-16
5523.5  1.95316796884e-16
5524.0  1.88268165818e-16
5524.5  1.86759442275e-16
5525.0  1.88208127162e-16
5525.5  1.99125312496e-16
5526.0  2.09423198534e-16
5526.5  2.07106316024e-16
5527.0  1.98839211608e-16
5527.5  1.9792784425e-16
5528.0  1.9617641273e-16
5528.5  2.02513034363e-16
5529.0  2.1557610528e-16
5529.5  2.23484600143e-16
5530.0  2.16849961715e-16
5530.5  2.09457429421e-16
5531.0  2.15025486855e-16
5531.5  2.26057182511e-16
5532.0  2.16356671084e-16
5532.5  2.01222941736e-16
5533.0  2.02193051695e-16
5533.5  2.07202741778e-16
5534.0  2.032000345e-16
5534.5  1.96706334927e-16
5535.0  2.04319309467e-16
5535.5  2.04703038876e-16
5536.0  1.94160430636e-16
5536.5  1.91793554569e-16
5537.0  1.87963832251e-16
5537.5  1.84526592582e-16
5538.0  1.84441365234e-16
5538.5  1.86636672541e-16
5539.0  1.87919088766e-16
5539.5  1.89456093718e-16
5540.0  1.91541646644e-16
5540.5  1.96133858663e-16
5541.0  2.0860559926e-16
5541.5  2.18921148952e-16
5542.0  2.17374947843e-16
5542.5  2.15665885551e-16
5543.0  2.15212427619e-16
5543.5  2.07397321036e-16
5544.0  1.97176239269e-16
5544.5  1.89105035377e-16
5545.0  1.95826040875e-16
5545.5  2.05817711675e-16
5546.0  2.08970327073e-16
5546.5  2.01606505078e-16
5547.0  2.01300452266e-16
5547.5  2.10212728255e-16
5548.0  2.1390813475e-16
5548.5  2.11787499397e-16
5549.0  2.22031341189e-16
5549.5  2.17608286942e-16
5550.0  2.04888319118e-16
5550.5  1.86837835248e-16
5551.0  1.81593125232e-16
5551.5  1.89867561374e-16
5552.0  2.06163435951e-16
5552.5  2.01808522043e-16
5553.0  1.89003190139e-16
5553.5  1.89763323127e-16
5554.0  1.9674842178e-16
5554.5  2.08420118495e-16
5555.0  2.13355439224e-16
5555.5  2.13852722872e-16
5556.0  2.04156327918e-16
5556.5  1.99334270709e-16
5557.0  2.04461341432e-16
5557.5  2.05563022471e-16
5558.0  2.05132538342e-16
5558.5  2.00393939475e-16
5559.0  1.91967566935e-16
5559.5  1.89720703769e-16
5560.0  1.95299886785e-16
5560.5  1.97497395831e-16
5561.0  1.96768767075e-16
5561.5  2.02983706395e-16
5562.0  2.13034647251e-16
5562.5  2.18267061373e-16
5563.0  2.10417262074e-16
5563.5  2.01717837799e-16
5564.0  2.07100576501e-16
5564.5  2.13350199358e-16
5565.0  2.00141771404e-16
5565.5  1.83728766934e-16
5566.0  1.76603809367e-16
5566.5  1.67525168478e-16
5567.0  1.68947035499e-16
5567.5  1.85026451291e-16
5568.0  1.77068558356e-16
5568.5  1.69628278417e-16
5569.0  1.84109904953e-16
5569.5  2.03035233296e-16
5570.0  2.00815126664e-16
5570.5  1.93211385505e-16
5571.0  1.97255837557e-16
5571.5  1.95122704443e-16
5572.0  2.02066164668e-16
5572.5  2.06102597617e-16
5573.0  1.83386825329e-16
5573.5  1.49473886669e-16
5574.0  1.80367696263e-16
5574.5  2.16421110917e-16
5575.0  2.24587648904e-16
5575.5  2.46566579427e-16
5576.0  2.33445698034e-16
5576.5  2.2305788267e-16
5577.0  2.36318740043e-16
5577.5  2.25724935929e-16
5578.0  2.23273627856e-16
5578.5  2.22524982372e-16
5579.0  1.96081099981e-16
5579.5  2.15844971946e-16
5580.0  2.26730297534e-16
5580.5  1.74069334868e-16
5581.0  1.85369541099e-16
5581.5  2.17629181664e-16
5582.0  1.92753802411e-16
5582.5  1.95133527829e-16
5583.0  2.14687721214e-16
5583.5  2.12667072861e-16
5584.0  2.04920890143e-16
5584.5  2.00464802047e-16
5585.0  1.90970507693e-16
5585.5  1.95749033187e-16
5586.0  1.97855177887e-16
5586.5  1.8434179005e-16
5587.0  1.78864518357e-16
5587.5  1.80739188294e-16
5588.0  1.92634452257e-16
5588.5  1.96896584197e-16
5589.0  2.04273783801e-16
5589.5  2.04815001106e-16
5590.0  1.99810690523e-16
5590.5  1.95647447032e-16
5591.0  2.03047698361e-16
5591.5  2.06248938772e-16
5592.0  1.93915425194e-16
5592.5  1.81323557705e-16
5593.0  1.91806859282e-16
5593.5  1.94595349459e-16
5594.0  1.85992783799e-16
5594.5  1.75403528217e-16
5595.0  1.71014869719e-16
5595.5  1.83717807516e-16
5596.0  1.97802933544e-16
5596.5  1.97531518951e-16
5597.0  2.0268505015e-16
5597.5  2.10527111469e-16
5598.0  2.11903270273e-16
5598.5  2.13461753225e-16
5599.0  2.15631595549e-16
5599.5  2.10570453018e-16
5600.0  2.01676736699e-16
5600.5  2.00011620514e-16
5601.0  1.96031754027e-16
5601.5  1.90280321105e-16
5602.0  1.85914159434e-16
5602.5  1.75987665663e-16
5603.0  1.61198713964e-16
5603.5  1.66364998539e-16
5604.0  1.72833756271e-16
5604.5  1.67660584316e-16
5605.0  1.65294405509e-16
5605.5  1.82721118209e-16
5606.0  1.9578035519e-16
5606.5  1.99698340538e-16
5607.0  2.03826022481e-16
5607.5  2.0216053185e-16
5608.0  1.89844541961e-16
5608.5  1.95509860113e-16
5609.0  2.03485702574e-16
5609.5  2.13646857883e-16
5610.0  2.18016922553e-16
5610.5  2.05705886881e-16
5611.0  1.96071422024e-16
5611.5  1.9654435825e-16
5612.0  1.78004378833e-16
5612.5  1.70614346838e-16
5613.0  1.79399205011e-16
5613.5  1.9640434081e-16
5614.0  2.00058512215e-16
5614.5  1.99381653937e-16
5615.0  2.06183044397e-16
5615.5  2.05930131779e-16
5616.0  1.95865183585e-16
5616.5  1.93323539517e-16
5617.0  1.86668209095e-16
5617.5  1.71451805451e-16
5618.0  1.71025649804e-16
5618.5  1.8233207216e-16
5619.0  1.89529611591e-16
5619.5  1.97212174136e-16
5620.0  2.02944705961e-16
5620.5  2.03215997045e-16
5621.0  2.04975049403e-16
5621.5  2.01001708876e-16
5622.0  2.01898998201e-16
5622.5  1.99294555921e-16
5623.0  1.97251489363e-16
5623.5  1.97241252408e-16
5624.0  1.94846397426e-16
5624.5  1.97083365881e-16
5625.0  1.99302744333e-16
5625.5  1.89605123103e-16
5626.0  1.94681790868e-16
5626.5  2.00974357966e-16
5627.0  1.93514036619e-16
5627.5  1.79283116148e-16
5628.0  1.64875752408e-16
5628.5  1.61188289058e-16
5629.0  1.77759245216e-16
5629.5  1.95841422537e-16
5630.0  1.90104256691e-16
5630.5  1.65071210759e-16
5631.0  1.69383657804e-16
5631.5  1.93107781576e-16
5632.0  2.18466583197e-16
5632.5  2.14978992737e-16
5633.0  1.89739115282e-16
5633.5  1.8039922387e-16
5634.0  1.85114701148e-16
5634.5  1.83158260703e-16
5635.0  1.85494284664e-16
5635.5  1.89568448152e-16
5636.0  1.84471675525e-16
5636.5  1.75922381321e-16
5637.0  1.77850551005e-16
5637.5  1.81041913552e-16
5638.0  1.70827601601e-16
5638.5  1.5695342731e-16
5639.0  1.51612339795e-16
5639.5  1.55471259953e-16
5640.0  1.64656599579e-16
5640.5  1.79221040924e-16
5641.0  1.92898434002e-16
5641.5  2.05244254999e-16
5642.0  2.14936013092e-16
5642.5  2.29022995588e-16
5643.0  2.34036548304e-16
5643.5  2.05453482622e-16
5644.0  1.70524925996e-16
5644.5  1.83358938101e-16
5645.0  1.97569166392e-16
5645.5  1.88788166053e-16
5646.0  1.6288960483e-16
5646.5  1.61067814567e-16
5647.0  1.81436357887e-16
5647.5  1.90593080399e-16
5648.0  1.67614769949e-16
5648.5  1.76447409267e-16
5649.0  2.10111690353e-16
5649.5  2.32054306509e-16
5650.0  2.32211527594e-16
5650.5  2.25112867969e-16
5651.0  2.07005026917e-16
5651.5  2.02775279855e-16
5652.0  2.02278276917e-16
5652.5  2.07892421678e-16
5653.0  2.05535500121e-16
5653.5  1.8297627644e-16
5654.0  1.62465076963e-16
5654.5  1.75521830735e-16
5655.0  2.19612605489e-16
5655.5  2.47188931713e-16
5656.0  2.27580287753e-16
5656.5  2.00768597195e-16
5657.0  2.05238633321e-16
5657.5  2.11091004474e-16
5658.0  1.90085442928e-16
5658.5  1.77819142631e-16
5659.0  1.94880693233e-16
5659.5  2.03864445125e-16
5660.0  1.98143928774e-16
5660.5  2.01073778826e-16
5661.0  2.09922319367e-16
5661.5  1.91025950156e-16
5662.0  1.64353181116e-16
5662.5  1.62752307093e-16
5663.0  1.58496258775e-16
5663.5  1.77653767717e-16
5664.0  1.95486492711e-16
5664.5  1.70303949493e-16
5665.0  1.87733373838e-16
5665.5  1.83680591908e-16
5666.0  1.54891945737e-16
5666.5  1.4507410055e-16
5667.0  1.52635939757e-16
5667.5  1.54041967579e-16
5668.0  1.60391278148e-16
5668.5  1.52720185764e-16
5669.0  1.71963148181e-16
5669.5  1.99435071822e-16
5670.0  1.99108859093e-16
5670.5  1.81214505697e-16
5671.0  1.73638164048e-16
5671.5  1.77449771222e-16
5672.0  1.85608672165e-16
5672.5  1.70716866711e-16
5673.0  1.67305474551e-16
5673.5  1.67706020944e-16
5674.0  1.72840838461e-16
5674.5  1.85863807277e-16
5675.0  2.06629289563e-16
5675.5  2.18994949895e-16
5676.0  2.23600828823e-16
5676.5  2.19248550538e-16
5677.0  1.91791578868e-16
5677.5  1.53823779217e-16
5678.0  1.35050775947e-16
5678.5  1.27462415096e-16
5679.0  1.14374614243e-16
5679.5  1.15550596673e-16
5680.0  1.23860619978e-16
5680.5  1.32110271366e-16
5681.0  1.39593513523e-16
5681.5  1.68378819464e-16
5682.0  2.05945063287e-16
5682.5  2.38205190104e-16
5683.0  2.4405846469e-16
5683.5  2.19760304178e-16
5684.0  1.91011685156e-16
5684.5  1.86003342568e-16
5685.0  1.4196508612e-16
5685.5  1.08407123769e-16
5686.0  1.04984578554e-16
5686.5  1.2547390317e-16
5687.0  1.36137256019e-16
5687.5  1.44286717507e-16
5688.0  1.20125822346e-16
5688.5  1.35324943903e-16
5689.0  2.06195752862e-16
5689.5  2.71942406897e-16
5690.0  2.67063787103e-16
5690.5  2.18645899569e-16
5691.0  1.70199197129e-16
5691.5  1.71668073534e-16
5692.0  1.89424669294e-16
5692.5  1.85115643506e-16
5693.0  1.57365143481e-16
5693.5  1.62245018497e-16
5694.0  1.7524735294e-16
5694.5  1.89277020341e-16
5695.0  1.99374623298e-16
5695.5  1.98815768319e-16
5696.0  1.91997315448e-16
5696.5  2.04984727073e-16
5697.0  2.23125522961e-16
5697.5  2.14589839868e-16
5698.0  1.76880142526e-16
5698.5  1.48505800247e-16
5699.0  1.66517706195e-16
5699.5  1.8877742869e-16


==> anc/LBTSpectra/2016coj_LBT_20161118.txt <==
3000.5  8.169128177491343E-16
3001.0  -5.901802435020741E-16
3001.5  -5.2929378260878455E-15
3002.0  -5.389373790419364E-15
3002.5  -5.619774742955145E-15
3003.0  -3.585568190316932E-15
3003.5  -8.418606240227764E-17
3004.0  3.735905401655507E-16
3004.5  -1.91247101710134E-15
3005.0  1.4978451659144304E-15
3005.5  4.717386907479082E-15
3006.0  5.198517577607004E-15
3006.5  3.0006901431835924E-15
3007.0  1.0927446027116976E-15
3007.5  -6.579397212928988E-15
3008.0  -7.150284017758628E-15
3008.5  -8.244831210926826E-16
3009.0  4.047735447387003E-15
3009.5  6.6540714922633045E-15
3010.0  9.701075689476567E-15
3010.5  7.193717448998297E-15
3011.0  1.934817748849466E-15
3011.5  7.770833918219795E-16
3012.0  6.242490114003797E-16
3012.5  -3.650935024400962E-15
3013.0  -2.7259493496793917E-15
3013.5  3.4118397169732045E-16
3014.0  4.484168852229519E-15
3014.5  6.7020182593834124E-15
3015.0  3.554272573523318E-15
3015.5  -3.5299358678255407E-15
3016.0  -4.079458892157667E-15
3016.5  -2.017217322607466E-15
3017.0  1.5505449971788786E-15
3017.5  5.980990165802156E-16
3018.0  -7.510908828683565E-16
3018.5  8.168506742670594E-17
3019.0  1.01962621336109E-15
3019.5  -3.8162399246407E-15
3020.0  -6.6494845015445385E-15
3020.5  -5.948579279250469E-15
3021.0  -2.9163129712677615E-15
3021.5  1.1456940146323894E-15
3022.0  1.39558943497976E-16
3022.5  -7.013749833406428E-15
3023.0  -9.701075689476568E-15
3023.5  -7.369608649377062E-15
3024.0  -4.850470857275875E-15
3024.5  -4.381995161804342E-15
3025.0  -4.266172755853638E-15
3025.5  -3.6280411899389724E-15
3026.0  -1.6983147886822397E-15
3026.5  4.285657423418947E-16
3027.0  6.367502629431269E-16
3027.5  4.1574208906432054E-16
3028.0  1.8769014460043374E-15
3028.5  3.843548650515438E-15
3029.0  3.4499932426447793E-15
3029.5  -3.9862278194471213E-16
3030.0  -1.9571000199931E-15
3030.5  3.091853507064389E-15
3031.0  7.429056808135023E-15
3031.5  5.340923826803236E-15
3032.0  1.8592670757825876E-15
3032.5  1.344267299380962E-15
3033.0  9.617646346143863E-16
3033.5  -6.132792113189842E-16
3034.0  -1.7988276354687874E-15
3034.5  -1.0884924732442213E-16
3035.0  1.4247573969209769E-15
3035.5  -1.270896549030653E-16
3036.0  -2.7236473603868752E-15
3036.5  -1.8171503213559587E-15
3037.0  -4.5967595799385647E-17
3037.5  2.3096756347456303E-16
3038.0  -5.456499288520838E-16
3038.5  -1.83731263512721E-15
3039.0  -2.082104374958433E-15
3039.5  1.7687052871972998E-16
3040.0  2.0307048215453136E-16
3040.5  2.670013093782865E-16
3041.0  1.590827777433611E-16
3041.5  5.728420567866499E-16
3042.0  4.599654552138546E-16
3042.5  1.498949915868281E-15
3043.0  1.9443629863602133E-15
3043.5  2.0764609211135624E-15
3044.0  4.1631536607986166E-16
3044.5  5.386366361016898E-16
3045.0  2.0764941242281682E-15
3045.5  2.3927210217908454E-15
3046.0  2.540517138317531E-17
3046.5  -1.993081844890716E-15
3047.0  -2.118576133553494E-15
3047.5  -6.004358629241291E-17
3048.0  3.5818618851013344E-16
3048.5  -9.628894379744163E-17
3049.0  -2.0060323160909003E-15
3049.5  -2.8697164504099393E-15
3050.0  -1.3959658379480961E-15
3050.5  -6.944279547167057E-18
3051.0  7.333027704104227E-17
3051.5  -6.072672392975618E-17
3052.0  -8.428268324942702E-16
3052.5  4.9442030799030284E-17
3053.0  -1.5887853533529877E-16
3053.5  3.8803861663841237E-16
3054.0  7.50286954668061E-16
3054.5  7.861627519894298E-16
3055.0  -1.7321128211309585E-16
3055.5  -7.422914875477633E-16
3056.0  -1.0802354363408198E-15
3056.5  -8.069767982735299E-16
3057.0  1.294031095159577E-16
3057.5  8.958164269668175E-16
3058.0  5.750764909592253E-16
3058.5  2.1695144338540517E-16
3059.0  -3.7798741987277885E-16
3059.5  -2.5122482256452334E-16
3060.0  2.953219121388804E-17
3060.5  9.447068049901022E-17
3061.0  4.292451273490274E-17
3061.5  2.297597079371681E-16
3062.0  6.08211767546369E-17
3062.5  -1.7505865321170183E-16
3063.0  -2.1006527445670979E-16
3063.5  1.4839221436066768E-16
3064.0  8.158034148646951E-17
3064.5  -3.621035644661583E-16
3065.0  -5.092289712290239E-16
3065.5  -2.9729027474227564E-16
3066.0  -2.0870109423418887E-16
3066.5  -4.237345519345997E-17
3067.0  1.0060378466521653E-16
3067.5  -5.376408392349393E-17
3068.0  -4.058216866493535E-16
3068.5  -5.471496624803181E-16
3069.0  -4.2815154924818606E-16
3069.5  -2.6910731776678757E-16
3070.0  -1.2938814797027894E-16
3070.5  -1.1618153124668656E-17
3071.0  -2.1573191685926886E-16
3071.5  -5.275354015032363E-16
3072.0  -5.629985670462828E-16
3072.5  -3.9434277621744717E-16
3073.0  -2.5053604050432154E-16
3073.5  -3.833303140659822E-16
3074.0  -5.113317875749816E-16
3074.5  -2.9016420751993224E-16
3075.0  -2.353082502587683E-17
3075.5  -7.058462182491778E-17
3076.0  -1.7590458646351146E-16
3076.5  -1.682729820717654E-16
3077.0  -8.927863894525984E-17
3077.5  -2.639313394386042E-17
3078.0  9.575018129943633E-18
3078.5  -1.6627543419440977E-16
3079.0  -1.9984976450324832E-16
3079.5  -1.3138406833264903E-16
3080.0  -6.924091738961437E-17
3080.5  -1.8272336587318236E-17
3081.0  7.705654052044262E-17
3081.5  1.7537601657993844E-16
3082.0  2.2324536858774766E-16
3082.5  8.678030762364338E-17
3083.0  -3.758140498152852E-17
3083.5  -1.4233079742593295E-16
3084.0  -1.1098728521137617E-16
3084.5  -8.782084145875456E-17
3085.0  2.4752164355621863E-17
3085.5  -2.3655721888681864E-17
3086.0  -1.501365142232795E-16
3086.5  -9.400601754864686E-17
3087.0  5.5641131057776024E-18
3087.5  -2.2891947438309353E-17
3088.0  1.1133747641949158E-16
3088.5  2.446029378567793E-16
3089.0  2.618423587918356E-16
3089.5  2.014787639472863E-16
3090.0  1.1841171524413154E-16
3090.5  1.4936649815493756E-17
3091.0  1.0058892755445287E-16
3091.5  2.441697014506393E-16
3092.0  3.4477166177568747E-16
3092.5  2.2928342250353047E-16
3093.0  1.1566454290539622E-16
3093.5  3.471090178981025E-18
3094.0  5.791272706198698E-17
3094.5  8.481860638877951E-17
3095.0  7.744658565042968E-17
3095.5  1.3074943562465155E-18
3096.0  4.54972056039276E-18
3096.5  3.453978588856629E-17
3097.0  7.069302976841268E-17
3097.5  -1.3000878684129908E-19
3098.0  -2.1066007287876816E-17
3098.5  -2.6124410297265864E-17
3099.0  2.1864990222312818E-17
3099.5  1.5331700555150077E-17
3100.0  8.737280827871838E-17
3100.5  1.2690030048486882E-16
3101.0  5.0659580913568026E-17
3101.5  -5.424654136631179E-17
3102.0  -7.418414359303337E-17
3102.5  -1.5333447464366312E-16
3103.0  -2.330220149468185E-16
3103.5  -2.6010876440074943E-16
3104.0  -1.89437709236822E-16
3104.5  -1.0129165025621328E-16
3105.0  -3.6253895666577326E-17
3105.5  -4.0170029810959877E-17
3106.0  -2.3159374634822416E-17
3106.5  1.994834148487284E-17
3107.0  1.0271568408343583E-17
3107.5  -3.833522474983591E-17
3108.0  -4.2111109608907254E-17
3108.5  -2.1227602790227833E-17
3109.0  -4.303374604970481E-18
3109.5  -3.2287480216368985E-17
3110.0  -9.177018860315781E-17
3110.5  -9.720039943932285E-17
3111.0  -1.9865391110867265E-17
3111.5  5.79704549824059E-17
3112.0  5.086321919831356E-17
3112.5  -3.628651412649667E-18
3113.0  -3.282813136912138E-17
3113.5  1.450601446641128E-17
3114.0  1.2967137890664598E-16
3114.5  1.7975320137392298E-16
3115.0  1.4649098179154937E-16
3115.5  9.87084702220706E-17
3116.0  -2.5231065354719017E-18
3116.5  -7.510968750756798E-17
3117.0  -1.0142110170409971E-16
3117.5  -1.2990615926389257E-16
3118.0  -1.1676169681152765E-16
3118.5  -1.0237029592979954E-17
3119.0  4.0995122323681937E-17
3119.5  7.237567775490378E-17
3120.0  1.349871107594054E-16
3120.5  1.3141927991510666E-16
3121.0  -5.213655657833842E-18
3121.5  -1.1301290664891952E-16
3122.0  -1.6954168595018977E-16
3122.5  -1.5479265467496131E-16
3123.0  -1.0799937678851257E-16
3123.5  -4.02480666000168E-17
3124.0  2.88211907234095E-17
3124.5  4.837702049348864E-17
3125.0  6.420848175144345E-17
3125.5  1.0614196517526611E-16
3126.0  3.342565573696386E-17
3126.5  5.519061277081282E-17
3127.0  6.937143842905032E-17
3127.5  6.206471285352033E-17
3128.0  7.656132888954007E-17
3128.5  1.889053974636146E-16
3129.0  1.6490966289055627E-16
3129.5  5.089043384150034E-17
3130.0  -6.167417412878088E-17
3130.5  -5.3714851840787075E-17
3131.0  -4.293862267105817E-17
3131.5  -5.39083131281628E-18
3132.0  8.033709737733169E-17
3132.5  1.5771056504496312E-16
3133.0  1.2040266866585705E-16
3133.5  1.9445632297186192E-17
3134.0  -9.865926064131212E-17
3134.5  -1.7932715465702817E-16
3135.0  -1.6325265692974944E-16
3135.5  -3.6098166422313397E-17
3136.0  7.500228730537916E-18
3136.5  1.1753983372332292E-17
3137.0  -3.610091025085791E-17
3137.5  -6.378006179326945E-17
3138.0  -4.681023576972045E-17
3138.5  -1.4108540404333077E-17
3139.0  -2.2949266579565534E-17
3139.5  -1.7149086286802134E-18
3140.0  1.1817653396091279E-17
3140.5  1.4251785189838902E-17
3141.0  1.7684253178782817E-20
3141.5  8.882478705291258E-18
3142.0  2.822286135641623E-17
3142.5  4.119625246497623E-17
3143.0  1.0502839955975999E-17
3143.5  -2.054158419028092E-18
3144.0  3.136310264474389E-17
3144.5  7.615782921959123E-17
3145.0  8.30255083495256E-17
3145.5  7.370544416962741E-17
3146.0  6.622546760412477E-17
3146.5  4.3321575263098517E-17
3147.0  -1.5116282799927248E-18
3147.5  -1.831352412900402E-17
3148.0  -1.1330157889822303E-17
3148.5  -1.3008315102214762E-17
3149.0  -1.5252633813412992E-17
3149.5  -7.486391415271946E-20
3150.0  9.367576215951619E-18
3150.5  1.922228412487621E-18
3151.0  1.5789357115345203E-17
3151.5  5.839466371291568E-17
3152.0  6.915759164143133E-17
3152.5  1.539554396569778E-17
3153.0  9.201782850742517E-18
3153.5  5.42729486573546E-17
3154.0  3.8661517510394827E-17
3154.5  -2.989382026094995E-17
3155.0  2.0594106510806926E-18
3155.5  5.983018542954669E-17
3156.0  4.079032818484647E-17
3156.5  2.003494674042636E-17
3157.0  1.6854008982030303E-17
3157.5  -6.944012227948849E-19
3158.0  5.047403867917532E-17
3158.5  1.0457870513083936E-16
3159.0  9.153225524908445E-17
3159.5  2.6357758963902354E-17
3160.0  2.920572043600025E-18
3160.5  -3.411566503253173E-17
3161.0  -3.686562732497156E-17
3161.5  1.501141997483801E-17
3162.0  7.440970022444793E-17
3162.5  4.313044237710671E-17
3163.0  -8.387674534782236E-18
3163.5  -1.2087352698899837E-17
3164.0  4.1744233532953874E-17
3164.5  6.654889762700248E-17
3165.0  5.696494103027779E-17
3165.5  4.8507133571542804E-17
3166.0  4.722751579997411E-17
3166.5  3.33083608576213E-19
3167.0  2.4994587928326232E-18
3167.5  2.2425186954227574E-17
3168.0  2.6912995366637123E-17
3168.5  2.7783799926218775E-17
3169.0  4.7267370542679493E-17
3169.5  4.3048741742184755E-17
3170.0  5.211204407702827E-17
3170.5  5.551932539253304E-17
3171.0  2.7066851798713368E-17
3171.5  6.590336472520551E-18
3172.0  4.556233435555607E-18
3172.5  -3.784724172182613E-17
3173.0  -6.378033694159297E-17
3173.5  -4.3844946456245235E-17
3174.0  9.511324895222952E-18
3174.5  4.431130972136811E-17
3175.0  9.187797027005654E-17
3175.5  9.974062571531501E-17
3176.0  1.472678483702635E-17
3176.5  -5.606712006639454E-17
3177.0  -2.6941504107136065E-17
3177.5  -1.0844828171583249E-18
3178.0  -2.801410714094808E-17
3178.5  -5.2279839742159156E-17
3179.0  -1.9900064884505732E-17
3179.5  4.986133538416796E-18
3180.0  3.803019922358599E-18
3180.5  1.517490500440892E-17
3181.0  3.643256913257565E-17
3181.5  3.664446678872068E-17
3182.0  3.300512148443488E-17
3182.5  2.797645137796874E-17
3183.0  2.90031968830935E-17
3183.5  4.1930500349045825E-17
3184.0  5.825090364968695E-17
3184.5  6.09004080916979E-17
3185.0  4.5901904512693224E-17
3185.5  2.997036836106542E-17
3186.0  1.3761291191695962E-17
3186.5  1.441067547642567E-17
3187.0  4.6210861392711325E-17
3187.5  6.863705127968165E-17
3188.0  6.29681273260326E-17
3188.5  6.711836417740924E-17
3189.0  6.958841524891282E-17
3189.5  5.1042536366961564E-17
3190.0  2.971365604730038E-17
3190.5  2.8290484877223475E-17
3191.0  7.458970409196622E-17
3191.5  1.2426809215273199E-16
3192.0  8.61848101388223E-17
3192.5  8.980341812710127E-18
3193.0  -2.1416854954171108E-17
3193.5  1.2703982084431776E-17
3194.0  4.0451148220984206E-17
3194.5  4.5982433164640424E-17
3195.0  5.2891574751497063E-17
3195.5  7.742225819378422E-17
3196.0  5.750551181012403E-17
3196.5  2.0572088433255778E-17
3197.0  1.2177124365602782E-17
3197.5  2.5314283137629618E-17
3198.0  5.080765111860397E-17
3198.5  8.644155314691215E-17
3199.0  1.0774843402058015E-16
3199.5  9.595884003061732E-17
3200.0  4.136050268065485E-17
3200.5  3.519169312823839E-17
3201.0  1.0760609770381279E-17
3201.5  3.764140238624953E-17
3202.0  6.331980608959105E-17
3202.5  7.987142725090238E-17
3203.0  1.1276118745511615E-16
3203.5  1.1722638325296245E-16
3204.0  7.981396299916979E-17
3204.5  3.418563929186273E-17
3205.0  -9.203471629480368E-18
3205.5  -5.234572661241339E-19
3206.0  -1.3391927054320635E-18
3206.5  3.2780281721909922E-18
3207.0  -2.6497277712317304E-18
3207.5  3.2692048349029248E-18
3208.0  4.3951590679911574E-17
3208.5  6.555836620746695E-17
3209.0  5.865552693819406E-17
3209.5  3.719209302455452E-17
3210.0  -3.4114234765413523E-18
3210.5  8.92783020486761E-19
3211.0  1.1266467809237541E-17
3211.5  -7.289896042405476E-18
3212.0  -1.8846130084001685E-17
3212.5  -1.0806061471220951E-17
3213.0  -2.299892684255657E-17
3213.5  -1.816198897005118E-17
3214.0  2.7526532321833716E-18
3214.5  9.169757834696141E-18
3215.0  1.844734157462476E-17
3215.5  2.858306806598994E-17
3216.0  1.9631006488432024E-17
3216.5  1.6314625630610874E-17
3217.0  1.8614282452004906E-17
3217.5  7.969886925269662E-18
3218.0  1.7110166442006273E-17
3218.5  4.3533537730304416E-17
3219.0  3.4595064915039605E-17
3219.5  5.6455169437166155E-18
3220.0  -1.5007609591394717E-17
3220.5  -3.194549074784295E-17
3221.0  -2.9760542281428537E-17
3221.5  -5.633332525342179E-19
3222.0  4.4228934651037894E-17
3222.5  4.975907551396888E-17
3223.0  2.4603936777106246E-17
3223.5  1.6186390406349377E-17
3224.0  1.4544460843447762E-17
3224.5  1.4322009362283513E-17
3225.0  2.2927848508914453E-17
3225.5  3.129296579235235E-17
3226.0  4.662390309348038E-17
3226.5  5.850686917572599E-17
3227.0  4.381134436999419E-17
3227.5  3.4574351481229546E-17
3228.0  4.846170248317682E-17
3228.5  7.18524783744922E-17
3229.0  1.0993389278147309E-16
3229.5  8.002135094200702E-17
3230.0  4.9786131310140935E-17
3230.5  5.845836080158411E-17
3231.0  5.805942487435955E-17
3231.5  5.630526143161456E-17
3232.0  6.511124481051791E-17
3232.5  4.4901346231887776E-17
3233.0  2.2850600385368694E-17
3233.5  3.1743325963066875E-17
3234.0  2.53489461520184E-17
3234.5  -5.7103032253474996E-18
3235.0  9.677860553487002E-18
3235.5  1.8516650867151537E-17
3236.0  -9.887144307500434E-18
3236.5  -2.3489900199560615E-17
3237.0  5.54626881176669E-18
3237.5  2.9069065416192295E-17
3238.0  5.4378088836932177E-17
3238.5  6.600892915344908E-17
3239.0  5.974356310985577E-17
3239.5  5.4944319902155207E-17
3240.0  8.585709409821921E-17
3240.5  9.068536466967438E-17
3241.0  7.440106922022429E-17
3241.5  4.186057582790966E-17
3242.0  3.422861950570885E-17
3242.5  4.015077981474811E-17
3243.0  1.966620736515019E-17
3243.5  2.7567643352116505E-17
3244.0  3.652748027949668E-17
3244.5  1.7963221080864696E-17
3245.0  2.040229266689074E-17
3245.5  3.662513236128098E-17
3246.0  3.255115106037109E-17
3246.5  2.862645233871303E-17
3247.0  3.2249844989694066E-17
3247.5  1.3353783732116365E-17
3248.0  -8.654094751396653E-18
3248.5  -1.208289021648376E-17
3249.0  3.158139492662925E-18
3249.5  2.063254128152241E-17
3250.0  3.988690347613958E-17
3250.5  5.754513022261405E-17
3251.0  5.769696588338598E-17
3251.5  5.984915721120067E-17
3252.0  7.21308095839419E-17
3252.5  7.22822443268933E-17
3253.0  5.639842116809301E-17
3253.5  3.798758131330872E-17
3254.0  2.754041982336759E-17
3254.5  3.059627387472513E-17
3255.0  3.030758847545994E-17
3255.5  2.385669626800143E-17
3256.0  3.301769108693501E-17
3256.5  5.056278841951261E-17
3257.0  5.112084489727576E-17
3257.5  5.485056408821053E-17
3258.0  5.997065616804403E-17
3258.5  5.1835383609298474E-17
3259.0  6.534415765524657E-17
3259.5  7.348118376287816E-17
3260.0  4.6072748915745476E-17
3260.5  3.496739952933158E-17
3261.0  4.241755022962082E-17
3261.5  2.7534978609678788E-17
3262.0  2.448049154260494E-17
3262.5  4.111970701723007E-17
3263.0  5.629129805343543E-17
3263.5  6.068324905852936E-17
3264.0  5.861648263797897E-17
3264.5  4.201991845389227E-17
3265.0  3.07412143396113E-17
3265.5  3.506043832850537E-17
3266.0  5.1971716393040194E-17
3266.5  9.760590549051006E-17
3267.0  1.13586041892923E-16
3267.5  1.011154952875225E-16
3268.0  8.0067870114526E-17
3268.5  6.343240861342276E-17
3269.0  2.8662862857677746E-17
3269.5  1.1280796679925588E-17
3270.0  8.732507110327845E-17
3270.5  1.4822451085996523E-16
3271.0  1.3903168264503383E-16
3271.5  1.3091020746766898E-16
3272.0  1.1181275404649631E-16
3272.5  7.049826489254116E-17
3273.0  5.3776827365367316E-17
3273.5  5.641269090247886E-17
3274.0  6.33083388020405E-17
3274.5  8.338219317697393E-17
3275.0  1.0676499133973514E-16
3275.5  9.049447131597229E-17
3276.0  4.682016589756215E-17
3276.5  4.173130576499119E-17
3277.0  5.233959366495471E-17
3277.5  4.584189536501904E-17
3278.0  2.6687037360621035E-17
3278.5  2.031764300874741E-17
3279.0  3.341120013731641E-17
3279.5  4.8769667031590584E-17
3280.0  5.729353520693262E-17
3280.5  5.47386638658894E-17
3281.0  3.7331361272147765E-17
3281.5  2.2627933840613592E-17
3282.0  2.2862272736507125E-17
3282.5  1.9449210934961394E-17
3283.0  1.4454042707444465E-17
3283.5  1.923629625243329E-17
3284.0  1.7476544652944724E-17
3284.5  1.3501455036794445E-17
3285.0  1.729544674757967E-17
3285.5  1.641877521275465E-17
3286.0  1.690314107653621E-18
3286.5  -9.281772064137506E-18
3287.0  3.5526340461594E-18
3287.5  2.401487661084169E-17
3288.0  2.8429558714203187E-17
3288.5  -4.80369491556433E-18
3289.0  -2.8543733073831496E-17
3289.5  -9.750788125531265E-18
3290.0  2.4436777782004086E-17
3290.5  3.73082895238501E-17
3291.0  3.599667437663788E-17
3291.5  3.59235225846312E-17
3292.0  3.0262302506646556E-17
3292.5  2.233248295898098E-17
3293.0  9.871255769655664E-18
3293.5  7.804465433773572E-18
3294.0  1.3014099900143112E-17
3294.5  3.862016080589018E-17
3295.0  7.031232224619769E-17
3295.5  4.228567502372696E-17
3296.0  2.874432205764821E-17
3296.5  3.703893464102123E-17
3297.0  3.124370588950318E-17
3297.5  1.9158799850977494E-17
3298.0  2.2682170608775174E-17
3298.5  4.1317705025049396E-17
3299.0  6.016271309423702E-17
3299.5  4.0307813004594775E-17
3300.0  -2.7452655665609896E-18
3300.5  -1.2715069698328924E-17
3301.0  1.3628060706008307E-17
3301.5  3.397842739452115E-17
3302.0  4.491012845199415E-17
3302.5  6.348259409351908E-17
3303.0  7.947858857974924E-17
3303.5  7.38345487649005E-17
3304.0  7.014009539343807E-17
3304.5  4.2763998603486946E-17
3305.0  2.280941631264709E-17
3305.5  3.4102430757382263E-17
3306.0  4.812311834860707E-17
3306.5  5.354382800347468E-17
3307.0  4.506524472565689E-17
3307.5  2.9189180598886694E-17
3308.0  1.1788497577497918E-17
3308.5  -5.579610020812981E-18
3309.0  -1.3989293598447412E-17
3309.5  7.444273365893376E-18
3310.0  2.982388079381596E-17
3310.5  1.7509245751849407E-17
3311.0  9.111738926275966E-18
3311.5  3.638690979662205E-17
3312.0  5.375871011034087E-17
3312.5  3.6718420272899986E-17
3313.0  3.7255832115170624E-17
3313.5  6.366150003612867E-17
3314.0  6.686848369966639E-17
3314.5  5.74697800818236E-17
3315.0  6.476368035962815E-17
3315.5  6.877891031506273E-17
3316.0  6.479586944641673E-17
3316.5  6.47147720918854E-17
3317.0  6.032265473928172E-17
3317.5  5.5054519528326144E-17
3318.0  5.616786283096964E-17
3318.5  5.0030307793359094E-17
3319.0  5.001175802768427E-17
3319.5  7.031758194120286E-17
3320.0  7.858648967384195E-17
3320.5  7.996142716058395E-17
3321.0  5.1486414766498896E-17
3321.5  1.645589230443192E-17
3322.0  1.8787557394831803E-18
3322.5  1.2564942670133182E-18
3323.0  1.8630991228750994E-17
3323.5  5.909628094263383E-17
3324.0  8.372875017993123E-17
3324.5  8.859202863744958E-17
3325.0  7.187192468229777E-17
3325.5  5.918161546699217E-17
3326.0  6.934656135587264E-17
3326.5  7.317963142912235E-17
3327.0  8.502094717770048E-17
3327.5  9.184630363701433E-17
3328.0  1.030081661169312E-16
3328.5  1.242997265689328E-16
3329.0  1.0244096148799547E-16
3329.5  5.953433987752288E-17
3330.0  6.512097595908648E-17
3330.5  8.771944694589068E-17
3331.0  8.69132827812556E-17
3331.5  9.019726779307735E-17
3332.0  6.76091527539169E-17
3332.5  3.0412053225923756E-17
3333.0  2.8638908633298063E-17
3333.5  4.5985146249893795E-17
3334.0  3.737176049641722E-17
3334.5  2.8202779579052055E-17
3335.0  2.9636223727153037E-17
3335.5  3.2882951924456E-17
3336.0  3.335356714517543E-17
3336.5  3.586569077123385E-17
3337.0  4.3503523819736455E-17
3337.5  5.85980959223569E-17
3338.0  7.586423912371597E-17
3338.5  8.494159854081731E-17
3339.0  7.684333198983147E-17
3339.5  7.406296826512684E-17
3340.0  8.383004269325358E-17
3340.5  7.608966031345055E-17
3341.0  5.3373414312598157E-17
3341.5  4.434634118617429E-17
3342.0  5.717260780020596E-17
3342.5  7.186779868706473E-17
3343.0  7.650463468988255E-17
3343.5  8.593934452393889E-17
3344.0  9.80311383686835E-17
3344.5  8.822138220619989E-17
3345.0  6.228262705892052E-17
3345.5  3.3874813102524606E-17
3346.0  1.382939553096719E-17
3346.5  -2.584684303595844E-18
3347.0  3.6877636156163354E-18
3347.5  1.9207828435794697E-17
3348.0  1.8236381059860354E-17
3348.5  1.736901932072114E-17
3349.0  1.7768286695066695E-17
3349.5  1.0180562596218488E-17
3350.0  -5.506327324299879E-18
3350.5  -1.1067928186762679E-17
3351.0  2.226451683522401E-17
3351.5  6.713152710100561E-17
3352.0  6.823859147075028E-17
3352.5  5.571864682097347E-17
3353.0  6.445129361194644E-17
3353.5  7.77173394455063E-17
3354.0  7.036002246106085E-17
3354.5  3.564997695657667E-17
3355.0  2.919208780496121E-17
3355.5  4.0239643778493044E-17
3356.0  4.5660336536686296E-17
3356.5  4.4041189506078396E-17
3357.0  3.0685013572443826E-17
3357.5  1.9553338022011437E-17
3358.0  2.1024612164354216E-17
3358.5  2.4462571342100404E-17
3359.0  3.6749866437485593E-17
3359.5  5.363486478765465E-17
3360.0  6.145071858411536E-17
3360.5  5.532621551839132E-17
3361.0  3.834531504482711E-17
3361.5  3.418944090187189E-17
3362.0  3.001634748392718E-17
3362.5  2.2113989050736445E-17
3363.0  3.6317296294221334E-17
3363.5  4.9373203858236114E-17
3364.0  5.0557841023954135E-17
3364.5  4.772280857481416E-17
3365.0  5.4921221509105367E-17
3365.5  7.658894410006595E-17
3366.0  9.575829504198529E-17
3366.5  9.34417285798879E-17
3367.0  6.511413165443202E-17
3367.5  2.5013388865452294E-17
3368.0  1.2587158996350086E-17
3368.5  3.5281198967558806E-17
3369.0  5.772088058978158E-17
3369.5  6.577688820091698E-17
3370.0  6.281477205526519E-17
3370.5  5.862317597018523E-17
3371.0  6.056795649732832E-17
3371.5  6.66300511218725E-17
3372.0  6.923337758536778E-17
3372.5  6.864855211363222E-17
3373.0  6.988592067412897E-17
3373.5  7.016200064236289E-17
3374.0  7.314610772003922E-17
3374.5  7.376993731745626E-17
3375.0  7.129193759200571E-17
3375.5  7.009938388142104E-17
3376.0  6.796783984687392E-17
3376.5  6.441088139702524E-17
3377.0  5.684412193145853E-17
3377.5  4.528288721595142E-17
3378.0  6.128837511216603E-17
3378.5  7.549030273365534E-17
3379.0  7.578096649471919E-17
3379.5  8.792978936882308E-17
3380.0  6.224797223693552E-17
3380.5  2.269255832451106E-17
3381.0  1.2738682693817578E-17
3381.5  3.9811460590491017E-17
3382.0  7.173394761797414E-17
3382.5  7.421957889723416E-17
3383.0  5.4595683885246125E-17
3383.5  5.927272639179355E-17
3384.0  6.137830182116871E-17
3384.5  5.998638670406909E-17
3385.0  5.5378616981688337E-17
3385.5  3.969615684564171E-17
3386.0  3.1317663507149526E-17
3386.5  3.496468222657528E-17
3387.0  6.165953698934673E-17
3387.5  8.427683548554524E-17
3388.0  7.24093107206191E-17
3388.5  5.442444224399729E-17
3389.0  3.4649544188511275E-17
3389.5  3.304516034711574E-17
3390.0  4.820706625933628E-17
3390.5  5.802466067479552E-17
3391.0  5.3319494881450256E-17
3391.5  3.833321452051633E-17
3392.0  2.0834946651450588E-17
3392.5  1.6338708437675022E-17
3393.0  3.0604268235513135E-17
3393.5  3.88628948821591E-17
3394.0  3.094152634560385E-17
3394.5  3.408601319175163E-17
3395.0  5.0022654656345036E-17
3395.5  5.932922718928687E-17
3396.0  6.667601328482193E-17
3396.5  8.3273306984138E-17
3397.0  9.94941405978403E-17
3397.5  9.161393876541304E-17
3398.0  7.691135432053976E-17
3398.5  9.134427579783791E-17
3399.0  1.1368260138990577E-16
3399.5  1.1127579453157767E-16
3400.0  9.087943311377709E-17
3400.5  6.061784379873349E-17
3401.0  2.5589367297467346E-17
3401.5  9.49352095428977E-18
3402.0  3.214924247962074E-17
3402.5  5.724002881596551E-17
3403.0  5.3229855521062435E-17
3403.5  5.609192721986397E-17
3404.0  6.369315350543965E-17
3404.5  6.558068955553011E-17
3405.0  5.279817194337081E-17
3405.5  2.9698384983025817E-17
3406.0  4.582131459700919E-17
3406.5  6.949959715409353E-17
3407.0  8.171558669263458E-17
3407.5  7.161215772188676E-17
3408.0  6.44481523423487E-17
3408.5  4.8921301684938443E-17
3409.0  1.837041748009198E-17
3409.5  1.629998979971109E-17
3410.0  4.362449660982517E-17
3410.5  5.997458866962066E-17
3411.0  5.5327226491971956E-17
3411.5  5.045281417620213E-17
3412.0  5.1781737840309395E-17
3412.5  4.033148833940552E-17
3413.0  3.512864437667064E-17
3413.5  4.540033276460481E-17
3414.0  6.400397603601887E-17
3414.5  8.803127896562134E-17
3415.0  9.056578893806024E-17
3415.5  7.934766391544727E-17
3416.0  6.711475999512434E-17
3416.5  6.982947101095646E-17
3417.0  9.318046929531356E-17
3417.5  1.0085277116096517E-16
3418.0  9.593776316607073E-17
3418.5  7.537069222454533E-17
3419.0  4.53344992924032E-17
3419.5  3.2822942172692313E-17
3420.0  4.518579088096663E-17
3420.5  6.467141442378904E-17
3421.0  7.344509977284236E-17
3421.5  6.625503118572381E-17
3422.0  5.893744771913997E-17
3422.5  6.463076412435197E-17
3423.0  7.003524918977039E-17
3423.5  7.344742385512649E-17
3424.0  8.824488253168231E-17
3424.5  1.1010830480820827E-16
3425.0  1.1382111788297027E-16
3425.5  8.556043930442997E-17
3426.0  5.1616954040749134E-17
3426.5  4.500307067653677E-17
3427.0  5.31499226700524E-17
3427.5  6.138426975418136E-17
3428.0  5.872471941012082E-17
3428.5  5.395201149198438E-17
3429.0  5.58146019231239E-17
3429.5  6.671576342332831E-17
3430.0  7.998817929656182E-17
3430.5  6.263193490409948E-17
3431.0  2.594170387773373E-17
3431.5  3.032262056539555E-17
3432.0  5.642318600549569E-17
3432.5  7.007101185164363E-17
3433.0  6.648540246031543E-17
3433.5  7.270884142874778E-17
3434.0  7.81782862885949E-17
3434.5  7.916992785600026E-17
3435.0  8.495309611989857E-17
3435.5  1.1283743347034308E-16
3436.0  1.323464918935845E-16
3436.5  1.2756041177706405E-16
3437.0  1.3481044543838382E-16
3437.5  1.3307860242400574E-16
3438.0  1.1787769801673412E-16
3438.5  1.095113015372788E-16
3439.0  1.01831931618391E-16
3439.5  8.197508994447657E-17
3440.0  6.866253777081957E-17
3440.5  6.640113277009837E-17
3441.0  7.085939099735321E-17
3441.5  7.16762685137455E-17
3442.0  8.587541032566837E-17
3442.5  1.0044269693983085E-16
3443.0  9.952600212007996E-17
3443.5  9.225966169217577E-17
3444.0  9.289304494362272E-17
3444.5  1.0672914104567886E-16
3445.0  1.1664127360930597E-16
3445.5  1.1519579181961008E-16
3446.0  1.0053263484194139E-16
3446.5  7.491123485422106E-17
3447.0  6.046346720291664E-17
3447.5  6.830520475840773E-17
3448.0  1.0001961748146721E-16
3448.5  1.460563009865387E-16
3449.0  1.678704738173065E-16
3449.5  1.5476725457824787E-16
3450.0  1.367114555339221E-16
3450.5  1.3115498565106679E-16
3451.0  1.256462626329993E-16
3451.5  1.0477733593275936E-16
3452.0  9.190299220312148E-17
3452.5  9.937910351049267E-17
3453.0  1.0613029645849538E-16
3453.5  1.0162236152017799E-16
3454.0  1.0357183308309293E-16
3454.5  1.0844027580256778E-16
3455.0  1.2584073497632703E-16
3455.5  1.5392341819953404E-16
3456.0  1.3921662073254407E-16
3456.5  8.486609287288532E-17
3457.0  7.562794491376732E-17
3457.5  1.0832956405774638E-16
3458.0  1.2101087446682206E-16
3458.5  1.1659102919655158E-16
3459.0  1.1329053893070194E-16
3459.5  1.0204109351228217E-16
3460.0  1.056844915335141E-16
3460.5  1.109754474103364E-16
3461.0  1.2786144240964072E-16
3461.5  1.2683068209771718E-16
3462.0  1.0425527553946862E-16
3462.5  9.320017937109329E-17
3463.0  9.931263867538722E-17
3463.5  1.1011290120181183E-16
3464.0  1.205284958246583E-16
3464.5  1.3483361646900076E-16
3465.0  1.3553975894931056E-16
3465.5  1.406056568690044E-16
3466.0  1.4318230401005862E-16
3466.5  1.2413289968531474E-16
3467.0  1.234921816925504E-16
3467.5  1.3291354082506324E-16
3468.0  1.2415322198861586E-16
3468.5  1.084072777656215E-16
3469.0  1.0386328209286641E-16
3469.5  9.393674906554223E-17
3470.0  7.424151768098961E-17
3470.5  6.135639180272229E-17
3471.0  6.231688554838809E-17
3471.5  7.106481314287482E-17
3472.0  9.076660910627696E-17
3472.5  1.1581620020647482E-16
3473.0  1.237234090292008E-16
3473.5  1.0948832239732364E-16
3474.0  8.986101189561456E-17
3474.5  8.415386107706391E-17
3475.0  9.33578286582059E-17
3475.5  1.0035389094381006E-16
3476.0  9.258239738822858E-17
3476.5  8.448486342196275E-17
3477.0  8.717812036144783E-17
3477.5  1.0083015016361465E-16
3478.0  1.189463543681272E-16
3478.5  1.1964570966656128E-16
3479.0  1.1216250953555205E-16
3479.5  9.910215778144412E-17
3480.0  1.0085994194732337E-16
3480.5  1.157571786568885E-16
3481.0  1.2291250538902508E-16
3481.5  1.1586874074403263E-16
3482.0  9.637869662501408E-17
3482.5  1.0715514471390764E-16
3483.0  1.278361940111379E-16
3483.5  1.3255768578905437E-16
3484.0  1.3125457458478334E-16
3484.5  1.558456730229563E-16
3485.0  1.2834031009637906E-16
3485.5  8.653317130218223E-17
3486.0  6.796132280464083E-17
3486.5  8.31622836878024E-17
3487.0  1.1808323605905513E-16
3487.5  1.3489381594198015E-16
3488.0  1.489582288643295E-16
3488.5  1.6747299567350863E-16
3489.0  1.551500183412839E-16
3489.5  1.219660498603692E-16
3490.0  8.593853742721617E-17
3490.5  7.758076025078848E-17
3491.0  1.034786737006183E-16
3491.5  1.1558431165005854E-16
3492.0  9.99496631594506E-17
3492.5  7.388907010984034E-17
3493.0  5.514826533162602E-17
3493.5  5.948518412087267E-17
3494.0  8.362865095066532E-17
3494.5  1.1146922388557776E-16
3495.0  1.2690313727434102E-16
3495.5  1.3992979404013375E-16
3496.0  1.5316725497698137E-16
3496.5  1.5128418168154838E-16
3497.0  1.3899288453362446E-16
3497.5  1.2690218536832692E-16
3498.0  1.071005708759497E-16
3498.5  8.760188895190508E-17
3499.0  9.07745614236189E-17
3499.5  1.0679797233555128E-16
3500.0  1.178464981548001E-16
3500.5  1.1794289780297383E-16
3501.0  1.2207918636597377E-16
3501.5  1.3244826372976355E-16
3502.0  1.2303657687114168E-16
3502.5  1.119362993811863E-16
3503.0  1.3063147247758932E-16
3503.5  1.4391041105636088E-16
3504.0  1.486374533334824E-16
3504.5  1.5518804325407682E-16
3505.0  1.490346271342428E-16
3505.5  1.316589305166047E-16
3506.0  1.1955733790339408E-16
3506.5  1.269559614502077E-16
3507.0  1.481101748926552E-16
3507.5  1.5307693681912994E-16
3508.0  1.4757751630174154E-16
3508.5  1.3809643953072212E-16
3509.0  1.150118333406647E-16
3509.5  9.776527696009403E-17
3510.0  1.1325824838006536E-16
3510.5  1.413143543330744E-16
3511.0  1.5562034731992134E-16
3511.5  1.433728582268817E-16
3512.0  1.3026179784742272E-16
3512.5  1.232703429391024E-16
3513.0  1.2569228375014906E-16
3513.5  1.2292665001339221E-16
3514.0  1.137484780568658E-16
3514.5  1.1212994054978812E-16
3515.0  1.192532978800818E-16
3515.5  1.0410806560749104E-16
3516.0  7.9385346297595E-17
3516.5  7.579306735699196E-17
3517.0  1.0256952686989599E-16
3517.5  1.306645621791333E-16
3518.0  1.3387781009442857E-16
3518.5  1.0866339865420276E-16
3519.0  7.86504786317725E-17
3519.5  7.472287133302986E-17
3520.0  9.779883694342013E-17
3520.5  1.1788598508274166E-16
3521.0  1.213739941252878E-16
3521.5  1.2476162960361163E-16
3522.0  1.2922513988152056E-16
3522.5  1.2010787415469147E-16
3523.0  1.0085707928328339E-16
3523.5  8.454628422711537E-17
3524.0  8.21831195989415E-17
3524.5  8.923419916894243E-17
3525.0  9.727326483805558E-17
3525.5  1.2366059072112111E-16
3526.0  1.5312035347916351E-16
3526.5  1.5837721134658658E-16
3527.0  1.4250725569550146E-16
3527.5  1.2035687799656313E-16
3528.0  1.055444410805324E-16
3528.5  1.0398378349519035E-16
3529.0  1.0789099064211735E-16
3529.5  1.1258339700841554E-16
3530.0  1.283361851857999E-16
3530.5  1.4059550438367695E-16
3531.0  1.2830832685860891E-16
3531.5  1.240117074341505E-16
3532.0  1.2064113697889504E-16
3532.5  1.3002171577533998E-16
3533.0  1.3829913096228116E-16
3533.5  1.2267082009613654E-16
3534.0  1.0520568571127836E-16
3534.5  1.1693329350201115E-16
3535.0  1.5946265165562224E-16
3535.5  1.6860378263701005E-16
3536.0  1.6308716223804633E-16
3536.5  1.6172142316354903E-16
3537.0  1.4506355563789157E-16
3537.5  1.2564753157090083E-16
3538.0  1.300254635836982E-16
3538.5  1.456186856421834E-16
3539.0  1.5402765525928314E-16
3539.5  1.489095216848835E-16
3540.0  1.4726135740061881E-16
3540.5  1.548695897619162E-16
3541.0  1.5512252307936874E-16
3541.5  1.485226116162261E-16
3542.0  1.3454393734863363E-16
3542.5  1.2214330044247306E-16
3543.0  1.1635752774919345E-16
3543.5  1.139250723321141E-16
3544.0  1.0980205083851164E-16
3544.5  1.0913278129633149E-16
3545.0  1.1148314116652648E-16
3545.5  9.887040921619675E-17
3546.0  8.142264712284875E-17
3546.5  8.672010556242373E-17
3547.0  1.0436873356160173E-16
3547.5  1.1164702673653023E-16
3548.0  1.2021334520862373E-16
3548.5  1.430420490443569E-16
3549.0  1.468655180764943E-16
3549.5  1.3149133693514391E-16
3550.0  1.2626262617889292E-16
3550.5  1.2030663480579755E-16
3551.0  1.1322748413359981E-16
3551.5  1.0550605089780667E-16
3552.0  9.005840463455921E-17
3552.5  8.649363486790968E-17
3553.0  1.0474357401533092E-16
3553.5  1.3050943580258107E-16
3554.0  1.3413555961451122E-16
3554.5  1.1521567639881922E-16
3555.0  1.1333654727984984E-16
3555.5  1.0551018629621585E-16
3556.0  9.71934516526541E-17
3556.5  8.971435435840158E-17
3557.0  9.574316443474453E-17
3557.5  1.0849841006012885E-16
3558.0  1.1521198635651066E-16
3558.5  1.1392998585410994E-16
3559.0  1.1941872110365813E-16
3559.5  1.270668000199566E-16
3560.0  1.2998652609677452E-16
3560.5  1.2298812863727766E-16
3561.0  1.246451692739988E-16
3561.5  1.233400852775713E-16
3562.0  1.1499526382453622E-16
3562.5  1.1654872628517178E-16
3563.0  1.2317208103973022E-16
3563.5  1.2042186811200236E-16
3564.0  1.1660788644805408E-16
3564.5  1.112980061006108E-16
3565.0  1.1666692140930279E-16
3565.5  1.39198345519806E-16
3566.0  1.6209505363487535E-16
3566.5  1.6666525548791702E-16
3567.0  1.5199662304259206E-16
3567.5  1.3385513438847784E-16
3568.0  1.3125710071728306E-16
3568.5  1.3830945191594918E-16
3569.0  1.2854321043215694E-16
3569.5  1.1046256752987091E-16
3570.0  1.110491307961537E-16
3570.5  1.2274483297174877E-16
3571.0  1.3622630113206546E-16
3571.5  1.4480843994312305E-16
3572.0  1.4120608100284734E-16
3572.5  1.3329089282833205E-16
3573.0  1.1613485834114105E-16
3573.5  1.0556863442724895E-16
3574.0  1.1138546107543058E-16
3574.5  1.265437657296337E-16
3575.0  1.4096231929935921E-16
3575.5  1.4034545391806892E-16
3576.0  1.3467169924341752E-16
3576.5  1.338194522372847E-16
3577.0  1.2715790222471438E-16
3577.5  1.371206846873588E-16
3578.0  1.5131572417521646E-16
3578.5  1.6010251145395823E-16
3579.0  1.5120655514063716E-16
3579.5  1.3094335138076395E-16
3580.0  1.1693685978046805E-16
3580.5  1.1926130240913193E-16
3581.0  1.2192853716333333E-16
3581.5  1.1804809968131672E-16
3582.0  1.0890508201140126E-16
3582.5  1.1370156002243014E-16
3583.0  1.2448019179113405E-16
3583.5  1.3151795062888119E-16
3584.0  1.1578561601909527E-16
3584.5  9.71687602368538E-17
3585.0  1.0679391969860909E-16
3585.5  1.2906975743927525E-16
3586.0  1.251228581894878E-16
3586.5  1.1424112170090471E-16
3587.0  1.1411474337280764E-16
3587.5  1.1935878070404184E-16
3588.0  1.210736946129653E-16
3588.5  1.261685594429235E-16
3589.0  1.3442469424678746E-16
3589.5  1.3816982393144133E-16
3590.0  1.339727298369509E-16
3590.5  1.2964472172659346E-16
3591.0  1.3143376542944383E-16
3591.5  1.3026464075582666E-16
3592.0  1.1961171562038395E-16
3592.5  1.0686936308817462E-16
3593.0  1.0199819198752822E-16
3593.5  1.0608807660092067E-16
3594.0  1.121066465486124E-16
3594.5  1.214356230798556E-16
3595.0  1.3847496470012757E-16
3595.5  1.357056165209383E-16
3596.0  1.213554070281045E-16
3596.5  1.279706693211348E-16
3597.0  1.3916036790475157E-16
3597.5  1.5003762784145608E-16
3598.0  1.4368645307466436E-16
3598.5  1.3374645642964537E-16
3599.0  1.2257411268364767E-16
3599.5  1.0748738033246971E-16
3600.0  1.0642699751703758E-16
3600.5  1.1378421297542133E-16
3601.0  9.978286778467046E-17
3601.5  9.857455226523524E-17
3602.0  1.0122325861525895E-16
3602.5  1.0103277159019711E-16
3603.0  9.349753411297874E-17
3603.5  9.789299463468687E-17
3604.0  1.0435679856100847E-16
3604.5  9.40310404425975E-17
3605.0  9.212656591034151E-17
3605.5  8.766221731157353E-17
3606.0  9.110608319360052E-17
3606.5  1.1242442687938553E-16
3607.0  1.3084009676807563E-16
3607.5  1.3147604194908978E-16
3608.0  1.204775831130549E-16
3608.5  9.883735628149444E-17
3609.0  7.98800122054938E-17
3609.5  8.029695450238278E-17
3610.0  9.407671363002056E-17
3610.5  1.0642655986006479E-16
3611.0  1.0528465241579029E-16
3611.5  9.593969698554395E-17
3612.0  9.30471465984042E-17
3612.5  9.441728130040791E-17
3613.0  9.742754518353219E-17
3613.5  1.0004758087185469E-16
3614.0  9.847070961872858E-17
3614.5  9.609118552626962E-17
3615.0  9.776531142574108E-17
3615.5  1.0388756978702247E-16
3616.0  1.0494373126293037E-16
3616.5  1.0400945194028103E-16
3617.0  1.0500368374103125E-16
3617.5  1.0037294213447477E-16
3618.0  9.669718794074441E-17
3618.5  1.1255597576109535E-16
3619.0  1.3502653819916166E-16
3619.5  1.4317195255374362E-16
3620.0  1.3269623935569054E-16
3620.5  1.127992454053855E-16
3621.0  1.0776697279347666E-16
3621.5  1.3284399780006501E-16
3622.0  1.4671505097250319E-16
3622.5  1.4501681809360989E-16
3623.0  1.4944111678129419E-16
3623.5  1.4417364211975792E-16
3624.0  1.3841637769185477E-16
3624.5  1.4265275900399897E-16
3625.0  1.5275005920192945E-16
3625.5  1.7215125274757886E-16
3626.0  1.767955537561838E-16
3626.5  1.6628898673893387E-16
3627.0  1.4567101801565917E-16
3627.5  1.3411680465879407E-16
3628.0  1.2980118674876258E-16
3628.5  1.2460693571350832E-16
3629.0  1.2322658375801037E-16
3629.5  1.3612780006122868E-16
3630.0  1.527322101614883E-16
3630.5  1.609881155705637E-16
3631.0  1.5047866198713618E-16
3631.5  1.2949269694059476E-16
3632.0  1.171136673548994E-16
3632.5  1.2127071953081703E-16
3633.0  1.1831915184050664E-16
3633.5  1.0778560572559159E-16
3634.0  1.1203211443291435E-16
3634.5  1.2030399637765098E-16
3635.0  1.1644356647010084E-16
3635.5  1.069724305557562E-16
3636.0  1.0611309928112231E-16
3636.5  1.1753593819153788E-16
3637.0  1.3318218164556878E-16
3637.5  1.466013843538334E-16
3638.0  1.446638752073729E-16
3638.5  1.2262602498989926E-16
3639.0  1.0467612436479715E-16
3639.5  1.1172726569230763E-16
3640.0  1.2313859213324195E-16
3640.5  1.266718342843853E-16
3641.0  1.301597848056762E-16
3641.5  1.3685603562406162E-16
3642.0  1.3533641330554842E-16
3642.5  1.3234146740494024E-16
3643.0  1.35054641092434E-16
3643.5  1.3299870091508134E-16
3644.0  1.187733632308926E-16
3644.5  1.0583888911468416E-16
3645.0  1.2752888736260227E-16
3645.5  1.487642485138373E-16
3646.0  1.4435661120909094E-16
3646.5  1.2995669955351402E-16
3647.0  1.0800434466640074E-16
3647.5  8.676126431284105E-17
3648.0  9.863343326036704E-17
3648.5  1.29723098215846E-16
3649.0  1.4283844589213412E-16
3649.5  1.2984456669968555E-16
3650.0  1.0388736208977327E-16
3650.5  8.108663160553192E-17
3651.0  6.915788715681845E-17
3651.5  7.488868838683305E-17
3652.0  1.0472756990188901E-16
3652.5  1.2195774612129315E-16
3653.0  1.251226472794723E-16
3653.5  1.1489040492101405E-16
3654.0  1.0280727266251768E-16
3654.5  1.0001268669211305E-16
3655.0  8.940903915947064E-17
3655.5  8.420011824314907E-17
3656.0  9.976746889084626E-17
3656.5  1.0984359443774875E-16
3657.0  1.0828384703516486E-16
3657.5  1.0668519077871818E-16
3658.0  1.0323072649173514E-16
3658.5  1.0117200406131722E-16
3659.0  1.0190795913841256E-16
3659.5  1.0074842987534097E-16
3660.0  1.0235997674297441E-16
3660.5  1.121642655718629E-16
3661.0  1.1998302370012356E-16
3661.5  1.3251525796384666E-16
3662.0  1.4868732435939453E-16
3662.5  1.5013137101780718E-16
3663.0  1.290224875580994E-16
3663.5  1.0488309457247665E-16
3664.0  1.0061436626423825E-16
3664.5  1.1581403917761363E-16
3665.0  1.196751063504194E-16
3665.5  1.0259542663085908E-16
3666.0  8.613645078773657E-17
3666.5  8.980166935086655E-17
3667.0  1.0426615184420924E-16
3667.5  1.0494206367095703E-16
3668.0  9.988524654943015E-17
3668.5  9.283809863353878E-17
3669.0  9.56915206856176E-17
3669.5  1.0647445610545862E-16
3670.0  1.1707802408695312E-16
3670.5  1.3108426391906734E-16
3671.0  1.3030521422175683E-16
3671.5  1.2856335513445005E-16
3672.0  1.309059010765798E-16
3672.5  1.3367678239498563E-16
3673.0  1.2389652809840315E-16
3673.5  1.0170479329354515E-16
3674.0  6.498816738966673E-17
3674.5  5.122212228325892E-17
3675.0  8.829933950239836E-17
3675.5  1.1547199711565444E-16
3676.0  1.0102835610173469E-16
3676.5  9.273380702244271E-17
3677.0  1.0786849695092264E-16
3677.5  1.245649010973217E-16
3678.0  1.3051099363023977E-16
3678.5  1.2673176246863698E-16
3679.0  1.2143015277447817E-16
3679.5  1.2256227713158625E-16
3680.0  1.2824306405717E-16
3680.5  1.3066077583555503E-16
3681.0  1.2632799474621885E-16
3681.5  1.1589172007604627E-16
3682.0  1.0255579291477207E-16
3682.5  9.453608357382125E-17
3683.0  1.0133793594619946E-16
3683.5  1.2570683666257704E-16
3684.0  1.4949033209675198E-16
3684.5  1.6075216704758068E-16
3685.0  1.5289688769490497E-16
3685.5  1.3570792395494219E-16
3686.0  1.2016767959552682E-16
3686.5  1.0538811368664847E-16
3687.0  9.88825874555159E-17
3687.5  1.0696748500819805E-16
3688.0  1.1266641107188627E-16
3688.5  1.153561271032087E-16
3689.0  1.2548969491968898E-16
3689.5  1.203819149481744E-16
3690.0  1.0724275217630904E-16
3690.5  1.1066578727698503E-16
3691.0  1.1764954262477305E-16
3691.5  1.270162620403828E-16
3692.0  1.3385714270061698E-16
3692.5  1.1658210950562556E-16
3693.0  9.181834407891814E-17
3693.5  9.305254199906027E-17
3694.0  1.188613412275406E-16
3694.5  1.401779730536207E-16
3695.0  1.4463110090754993E-16
3695.5  1.4129114597027124E-16
3696.0  1.449201682578804E-16
3696.5  1.5722792385140826E-16
3697.0  1.7080171007369516E-16
3697.5  1.6703939445549678E-16
3698.0  1.4732746871826906E-16
3698.5  1.3348546832087466E-16
3699.0  1.2923626756723268E-16
3699.5  1.3059243177548416E-16
3700.0  1.317498271859086E-16
3700.5  1.2839355808200696E-16
3701.0  1.2388985058418193E-16
3701.5  1.2105191823383366E-16
3702.0  1.217167069894595E-16
3702.5  1.2121284231438279E-16
3703.0  1.1903089758135211E-16
3703.5  1.2035514645573353E-16
3704.0  1.1435019341599017E-16
3704.5  1.0302947896796858E-16
3705.0  1.0763757365738513E-16
3705.5  1.1985089606705865E-16
3706.0  1.2330017869402085E-16
3706.5  1.315764027208591E-16
3707.0  1.3570541817321333E-16
3707.5  1.349717966693634E-16
3708.0  1.4565548301726868E-16
3708.5  1.4097336070153966E-16
3709.0  1.2565251241704018E-16
3709.5  1.2562375129741224E-16
3710.0  1.2778027862061624E-16
3710.5  1.270675976206948E-16
3711.0  1.272687115924777E-16
3711.5  1.1814112384516424E-16
3712.0  1.1642049174815594E-16
3712.5  1.0888958328190887E-16
3713.0  9.910066596493242E-17
3713.5  1.1516524688899654E-16
3714.0  1.21247605290396E-16
3714.5  1.0623158953818539E-16
3715.0  9.215855550672155E-17
3715.5  9.72116359698005E-17
3716.0  1.0892602370157777E-16
3716.5  1.091064082207073E-16
3717.0  1.0775737043741872E-16
3717.5  1.0837599091507435E-16
3718.0  1.0570408162029692E-16
3718.5  1.0939111550675622E-16
3719.0  1.1595560094257412E-16
3719.5  1.147760491560769E-16
3720.0  1.1214258068788268E-16
3720.5  1.1572334883795183E-16
3721.0  1.2095863115759695E-16
3721.5  1.252983629077879E-16
3722.0  1.298562657725721E-16
3722.5  1.3651609291178804E-16
3723.0  1.457549329975999E-16
3723.5  1.480301765604925E-16
3724.0  1.4294024056395646E-16
3724.5  1.4188831371478047E-16
3725.0  1.3858252047843304E-16
3725.5  1.2286704875839784E-16
3726.0  1.1640725969235256E-16
3726.5  1.3239497689638354E-16
3727.0  1.5149095141950175E-16
3727.5  1.5787100941530767E-16
3728.0  1.5988325359733086E-16
3728.5  1.523710237546651E-16
3729.0  1.3027402432625208E-16
3729.5  1.173711101670902E-16
3730.0  1.17248379559308E-16
3730.5  1.1105202071134998E-16
3731.0  9.932063588114601E-17
3731.5  9.018935274261718E-17
3732.0  9.87103506797793E-17
3732.5  1.1300905152209613E-16
3733.0  1.082816473166724E-16
3733.5  1.062076525079586E-16
3734.0  1.076416004627239E-16
3734.5  1.0534983476707169E-16
3735.0  9.543682844839805E-17
3735.5  7.998058302176436E-17
3736.0  7.356751592673529E-17
3736.5  8.262072052854036E-17
3737.0  9.166698164842712E-17
3737.5  8.98769490333745E-17
3738.0  8.111639437686064E-17
3738.5  7.510219636362483E-17
3739.0  7.92250121922444E-17
3739.5  9.520913757598317E-17
3740.0  1.120770046037064E-16
3740.5  1.2044588480495726E-16
3741.0  1.2311741966613547E-16
3741.5  1.245699982345553E-16
3742.0  1.2000181318409842E-16
3742.5  1.2157468992910582E-16
3743.0  1.371534882267268E-16
3743.5  1.3892244322453388E-16
3744.0  1.2247028171726408E-16
3744.5  1.1826808820504325E-16
3745.0  1.349622506009252E-16
3745.5  1.501261088470648E-16
3746.0  1.4560162127291929E-16
3746.5  1.270384950107088E-16
3747.0  1.1461091392641443E-16
3747.5  1.0891208696781772E-16
3748.0  9.320288583636835E-17
3748.5  9.187198233097788E-17
3749.0  9.261869268953726E-17
3749.5  9.479819040693295E-17
3750.0  9.890893682735331E-17
3750.5  9.867136084826749E-17
3751.0  1.0529798413099918E-16
3751.5  1.2064905279406442E-16
3752.0  1.0947596615829055E-16
3752.5  9.767483129415267E-17
3753.0  1.112446222895828E-16
3753.5  1.159112501577904E-16
3754.0  9.325369969364063E-17
3754.5  8.090925575809364E-17
3755.0  9.009948294501598E-17
3755.5  1.0089293469088626E-16
3756.0  9.958308108639027E-17
3756.5  9.905381278681325E-17
3757.0  1.0357617591427315E-16
3757.5  1.0314940335938995E-16
3758.0  9.879083278539683E-17
3758.5  9.413609493845152E-17
3759.0  8.911011739704395E-17
3759.5  8.09923321278676E-17
3760.0  7.008369522217958E-17
3760.5  6.989403313601596E-17
3761.0  8.159474677570043E-17
3761.5  8.257757660479275E-17
3762.0  7.234289731665825E-17
3762.5  6.506988865183421E-17
3763.0  6.075584312786616E-17
3763.5  6.441102908257047E-17
3764.0  8.125807106592816E-17
3764.5  9.677336292032183E-17
3765.0  9.544521880716451E-17
3765.5  8.363160115976708E-17
3766.0  7.430843443269628E-17
3766.5  6.549681105775361E-17
3767.0  6.459892030702288E-17
3767.5  6.712847136896993E-17
3768.0  6.471915948182869E-17
3768.5  5.785036358683847E-17
3769.0  6.031787440228772E-17
3769.5  7.727933575998766E-17
3770.0  9.261861433417751E-17
3770.5  8.817393773238274E-17
3771.0  8.086419749406216E-17
3771.5  8.739758177146741E-17
3772.0  9.186988940320707E-17
3772.5  8.65126979453933E-17
3773.0  8.16299324277134E-17
3773.5  7.940802685619789E-17
3774.0  9.139204978673464E-17
3774.5  9.250426908116762E-17
3775.0  7.709227862327544E-17
3775.5  6.461109808014855E-17
3776.0  5.508606189275433E-17
3776.5  5.395860763430367E-17
3777.0  5.493067128403626E-17
3777.5  4.2241440487989285E-17
3778.0  2.7699999245038687E-17
3778.5  3.272348924504489E-17
3779.0  4.052550778223189E-17
3779.5  3.568680418720449E-17
3780.0  3.6269624735806694E-17
3780.5  3.9761279765510136E-17
3781.0  3.7129571422695127E-17
3781.5  2.98283108977799E-17
3782.0  2.5237611598101182E-17
3782.5  3.2621985405834664E-17
3783.0  4.284429977210582E-17
3783.5  4.5652748424075625E-17
3784.0  4.9074990963001743E-17
3784.5  5.4733939435120566E-17
3785.0  5.651182326561825E-17
3785.5  5.103400183460464E-17
3786.0  3.885207740876846E-17
3786.5  2.993717029593657E-17
3787.0  3.015635971178567E-17
3787.5  4.2640472413508227E-17
3788.0  5.274702162734671E-17
3788.5  4.593357847708721E-17
3789.0  3.745856253155357E-17
3789.5  5.0898492756231617E-17
3790.0  6.010013759416775E-17
3790.5  4.6417572857589234E-17
3791.0  1.616711487219928E-17
3791.5  -8.032276530337733E-19
3792.0  1.0079981775526757E-17
3792.5  1.2998371802328587E-17
3793.0  9.452738852137274E-19
3793.5  1.3269257123915119E-17
3794.0  4.493678985216992E-17
3794.5  6.28428720824127E-17
3795.0  4.8701411351575037E-17
3795.5  1.622351298180818E-17
3796.0  -4.0719450305057314E-18
3796.5  3.127435174381808E-18
3797.0  6.777011598766265E-18
3797.5  1.037244341570414E-18
3798.0  4.4418679453081514E-18
3798.5  1.089337059055789E-17
3799.0  9.394815218408337E-18
3799.5  1.3601412774933499E-17
3800.0  2.1914131830787536E-17
3800.5  2.3823788772246334E-17
3801.0  2.4036757332125065E-17
3801.5  2.7517779154137732E-17
3802.0  3.252781807165248E-17
3802.5  3.2041935864487474E-17
3803.0  2.088388177446471E-17
3803.5  5.7358743597036716E-18
3804.0  -1.1603303061011086E-18
3804.5  6.492275136564067E-18
3805.0  2.171336869573831E-17
3805.5  3.242351997180487E-17
3806.0  3.601931901418956E-17
3806.5  3.287264859212045E-17
3807.0  3.208033901782408E-17
3807.5  3.33265466192719E-17
3808.0  3.05074528620844E-17
3808.5  2.8496823773578614E-17
3809.0  3.2827207397173983E-17
3809.5  3.544796216127618E-17
3810.0  3.4249734323859824E-17
3810.5  3.237158352240535E-17
3811.0  4.007153280216616E-17
3811.5  5.123818421826159E-17
3812.0  3.779598884842693E-17
3812.5  1.091319924926094E-17
3813.0  2.701835646554211E-18
3813.5  5.330123890410797E-18
3814.0  8.45737130740073E-18
3814.5  1.5395175101693086E-17
3815.0  1.6944843857024405E-17
3815.5  1.1966158520509562E-17
3816.0  5.7961658438480195E-18
3816.5  1.4946701531912107E-17
3817.0  3.458547970101848E-17
3817.5  4.1793964700695164E-17
3818.0  3.75205573056555E-17
3818.5  3.270301815411225E-17
3819.0  2.6315384756438E-17
3819.5  2.0192728789064586E-17
3820.0  1.828051482040347E-17
3820.5  2.208595672084448E-17
3821.0  2.5219346041307446E-17
3821.5  2.1553172887353987E-17
3822.0  9.282106009386532E-18
3822.5  -1.1522703419540405E-18
3823.0  1.8336106448256196E-18
3823.5  1.0927269716783895E-17
3824.0  1.1735797426905205E-17
3824.5  7.167130607570721E-18
3825.0  6.1562598018273666E-18
3825.5  2.5034957720693683E-18
3826.0  -2.3336966873652463E-18
3826.5  -2.3696926303319268E-18
3827.0  -4.67967578756567E-19
3827.5  8.962612026826485E-18
3828.0  1.53934921099862E-17
3828.5  1.6508627342243873E-17
3829.0  2.249768926184062E-17
3829.5  3.516771569222686E-17
3830.0  4.0205495338253894E-17
3830.5  3.61249444571136E-17
3831.0  2.3728482143367754E-17
3831.5  8.14504926656619E-18
3832.0  -6.729980227335599E-19
3832.5  5.890126942191346E-18
3833.0  1.3684459596380798E-17
3833.5  1.9256749758180338E-17
3834.0  9.939430666969635E-18
3834.5  4.6356058165466236E-18
3835.0  5.3302332406714416E-18
3835.5  -1.4729353237776476E-19
3836.0  -4.518942621488941E-18
3836.5  -2.467652858418427E-18
3837.0  4.071202580976877E-18
3837.5  1.1070919732536292E-17
3838.0  1.5395546361153844E-17
3838.5  1.3147602376302635E-17
3839.0  8.20842380288802E-18
3839.5  1.3421883077485305E-17
3840.0  1.7265157090057992E-17
3840.5  1.4872545862868596E-17
3841.0  1.628606256428833E-17
3841.5  1.7329269804851908E-17
3842.0  1.0191297878053045E-17
3842.5  6.2082945386365166E-18
3843.0  1.5984572228102787E-17
3843.5  2.843907588566223E-17
3844.0  2.881119609846928E-17
3844.5  1.8162784341345163E-17
3845.0  1.0916236466240712E-17
3845.5  1.6185899073162946E-17
3846.0  1.7559887318229583E-17
3846.5  7.127289321920393E-18
3847.0  1.5388518013258125E-17
3847.5  3.6122963243401216E-17
3848.0  3.958276164007898E-17
3848.5  3.005828987519608E-17
3849.0  1.9117286883044408E-17
3849.5  1.340949049784831E-17
3850.0  7.133533501401987E-19
3850.5  -1.5786093682123067E-18
3851.0  1.7198060409319483E-17
3851.5  2.388634667816083E-17
3852.0  1.7531748044699877E-17
3852.5  1.7052591585202434E-17
3853.0  2.05950294831584E-17
3853.5  1.3387688529422018E-17
3854.0  4.064725619140688E-18
3854.5  6.221880067754185E-18
3855.0  2.841756828971803E-17
3855.5  5.1249396633668275E-17
3856.0  5.2737238496887414E-17
3856.5  4.358456946554572E-17
3857.0  4.037599049765057E-17
3857.5  3.0048191390907754E-17
3858.0  2.0068372537425203E-17
3858.5  1.4576244186838055E-17
3859.0  1.6213266478118827E-17
3859.5  2.4220474032438126E-17
3860.0  2.912925607767704E-17
3860.5  2.8395975442333563E-17
3861.0  2.767035959285027E-17
3861.5  3.1480074195522756E-17
3862.0  3.852526623715528E-17
3862.5  4.1336827993661E-17
3863.0  3.865689788769797E-17
3863.5  3.789751786015909E-17
3864.0  3.789018102269707E-17
3864.5  3.4190038992396156E-17
3865.0  3.205166011415427E-17
3865.5  3.146542743512089E-17
3866.0  3.243139217952445E-17
3866.5  4.211869296077136E-17
3867.0  4.443611725711019E-17
3867.5  3.482783768515588E-17
3868.0  2.712596403145832E-17
3868.5  2.7533637481830215E-17
3869.0  2.4537429692244737E-17
3869.5  1.802598424685093E-17
3870.0  2.1558670837426527E-17
3870.5  2.799749575003282E-17
3871.0  3.915871970485226E-17
3871.5  4.712730578666589E-17
3872.0  2.7118948020444676E-17
3872.5  1.8269714866156147E-17
3873.0  3.400994447880746E-17
3873.5  4.477241792383731E-17
3874.0  4.026960177248911E-17
3874.5  3.8361754255879675E-17
3875.0  3.8628950966767734E-17
3875.5  3.5827193358549637E-17
3876.0  4.0327687363859436E-17
3876.5  4.8305042070346176E-17
3877.0  5.645350504914912E-17
3877.5  5.509951139129253E-17
3878.0  4.0998346349662514E-17
3878.5  2.4863750671754382E-17
3879.0  1.9211137325014862E-17
3879.5  2.6437354263860293E-17
3880.0  4.431788040973101E-17
3880.5  5.786961093248981E-17
3881.0  6.139906696415524E-17
3881.5  6.271314392383439E-17
3882.0  5.696931721750529E-17
3882.5  4.54384948821773E-17
3883.0  4.900422925078795E-17
3883.5  6.797357077151628E-17
3884.0  7.787034657360767E-17
3884.5  7.559640131628518E-17
3885.0  7.541557773641267E-17
3885.5  7.685873142826723E-17
3886.0  7.862732127214258E-17
3886.5  8.003563876929037E-17
3887.0  6.922097961495002E-17
3887.5  5.9502416983382E-17
3888.0  8.382503996566472E-17
3888.5  1.0049702734738845E-16
3889.0  9.412568572777372E-17
3889.5  9.884468316149218E-17
3890.0  1.0356601561942499E-16
3890.5  1.0103606751766232E-16
3891.0  9.260835237250221E-17
3891.5  9.21395761532496E-17
3892.0  1.0139294924833606E-16
3892.5  1.0500787653614184E-16
3893.0  1.0645274565352505E-16
3893.5  1.1447233264405726E-16
3894.0  1.196070343979307E-16
3894.5  1.1470519314994237E-16
3895.0  1.1244013464611397E-16
3895.5  1.166002496179E-16
3896.0  1.1088983001730018E-16
3896.5  1.0421001560595396E-16
3897.0  1.0764456304950663E-16
3897.5  1.1667211847277024E-16
3898.0  1.260103789003496E-16
3898.5  1.2706646251375533E-16
3899.0  1.1580617474684795E-16
3899.5  9.955649715575398E-17
3900.0  8.631659147988503E-17
3900.5  8.540846459359713E-17
3901.0  9.289498231324916E-17
3901.5  9.649033535538029E-17
3902.0  9.982950147563312E-17
3902.5  1.0472263904283811E-16
3903.0  1.0553585438672927E-16
3903.5  1.03499537931336E-16
3904.0  1.0347250389806151E-16
3904.5  1.1527399219647437E-16
3905.0  1.2915728172290178E-16
3905.5  1.266737978986958E-16
3906.0  1.1586695353165802E-16
3906.5  1.0810164333226976E-16
3907.0  1.1176287994884246E-16
3907.5  1.141788416416783E-16
3908.0  1.0886590902558331E-16
3908.5  1.2092674178736107E-16
3909.0  1.3498488444580888E-16
3909.5  1.2497308767720012E-16
3910.0  1.0776267653298739E-16
3910.5  1.0853804520874363E-16
3911.0  1.1523809275024438E-16
3911.5  1.207813837511178E-16
3912.0  1.2322650948117648E-16
3912.5  1.2856314046523828E-16
3913.0  1.307253771121329E-16
3913.5  1.2844851088599425E-16
3914.0  1.2528657383444986E-16
3914.5  1.1640438551335025E-16
3915.0  1.0621923787320203E-16
3915.5  9.665607352003523E-17
3916.0  9.711534175568676E-17
3916.5  1.1646081088585244E-16
3917.0  1.389070866425818E-16
3917.5  1.4263587208901482E-16
3918.0  1.3491749078644844E-16
3918.5  1.3370875608249489E-16
3919.0  1.2931622623835707E-16
3919.5  1.268380694133845E-16
3920.0  1.3298315417466517E-16
3920.5  1.278508392593461E-16
3921.0  1.1256587708396287E-16
3921.5  1.0629402014190926E-16
3922.0  1.150085332510491E-16
3922.5  1.318898762427038E-16
3923.0  1.4170184015337234E-16
3923.5  1.3470793797095627E-16
3924.0  1.2599516134169819E-16
3924.5  1.2162708688576573E-16
3925.0  1.1692177437771818E-16
3925.5  1.1893811401979564E-16
3926.0  1.2629411403086032E-16
3926.5  1.303945009579167E-16
3927.0  1.347908364137715E-16
3927.5  1.4407940457571281E-16
3928.0  1.491185080327922E-16
3928.5  1.388115374704353E-16
3929.0  1.2727625648337324E-16
3929.5  1.2232548479497917E-16
3930.0  1.218768966103887E-16
3930.5  1.2736216476672731E-16
3931.0  1.33441901858784E-16
3931.5  1.2274899154184363E-16
3932.0  1.0888158498714194E-16
3932.5  1.1032070374736927E-16
3933.0  1.0965100687798068E-16
3933.5  1.0487688074077436E-16
3934.0  1.0993893907481637E-16
3934.5  1.2085352395028228E-16
3935.0  1.27938776379677E-16
3935.5  1.2755784359913446E-16
3936.0  1.2675002682305697E-16
3936.5  1.298842844246925E-16
3937.0  1.4030595595709969E-16
3937.5  1.526110648605539E-16
3938.0  1.555741632214449E-16
3938.5  1.45650958710515E-16
3939.0  1.3656662399675481E-16
3939.5  1.4037482828341177E-16
3940.0  1.4184730870343708E-16
3940.5  1.3205935405982316E-16
3941.0  1.274012181604063E-16
3941.5  1.2748241531052552E-16
3942.0  1.286210267532223E-16
3942.5  1.3796421165158008E-16
3943.0  1.4661240337325841E-16
3943.5  1.5651349664150377E-16
3944.0  1.5224529374564943E-16
3944.5  1.4542643556717887E-16
3945.0  1.6603053880141306E-16
3945.5  1.8786108666049675E-16
3946.0  1.8873700306808816E-16
3946.5  1.8191258638811883E-16
3947.0  1.7363446196094544E-16
3947.5  1.63169341155227E-16
3948.0  1.62148657772885E-16
3948.5  1.7205034791186844E-16
3949.0  1.8451008185324526E-16
3949.5  1.9720876920637098E-16
3950.0  1.987855540800885E-16
3950.5  1.8649361236197038E-16
3951.0  1.78924111471524E-16
3951.5  1.8009319915344758E-16
3952.0  1.7186213297757068E-16
3952.5  1.5560955944371608E-16
3953.0  1.4898972106338946E-16
3953.5  1.6224059755529014E-16
3954.0  1.8633002043516115E-16
3954.5  1.9772981289569085E-16
3955.0  1.956475747654843E-16
3955.5  1.9315706528278978E-16
3956.0  1.8753690474158152E-16
3956.5  1.8861836792906282E-16
3957.0  2.0334333880848657E-16
3957.5  2.0818867794385299E-16
3958.0  1.9270021373300884E-16
3958.5  1.7736819496477587E-16
3959.0  1.749288368134261E-16
3959.5  1.776843949245739E-16
3960.0  1.7420392277928127E-16
3960.5  1.6861994078710547E-16
3961.0  1.7636008683394643E-16
3961.5  1.8724368600142442E-16
3962.0  1.9275129438260076E-16
3962.5  1.8346706344578537E-16
3963.0  1.6589689783514468E-16
3963.5  1.632279082677029E-16
3964.0  1.7365091317114472E-16
3964.5  1.787460960899737E-16
3965.0  1.7807810000195383E-16
3965.5  1.7910923461937477E-16
3966.0  1.8780824005941083E-16
3966.5  1.9038714174823177E-16
3967.0  1.9096463144570737E-16
3967.5  1.8800977265468782E-16
3968.0  1.8359565593658932E-16
3968.5  1.776964612973287E-16
3969.0  1.7295513306548623E-16
3969.5  1.7393226793288536E-16
3970.0  1.8125918373931832E-16
3970.5  1.8455564268233746E-16
3971.0  1.863579868195314E-16
3971.5  1.8900486152953945E-16
3972.0  1.8780282593043203E-16
3972.5  1.86322431332525E-16
3973.0  1.8728143939667106E-16
3973.5  1.9125688048368015E-16
3974.0  1.9436701722507666E-16
3974.5  1.9311067190621619E-16
3975.0  1.9024678024558756E-16
3975.5  1.90101560549956E-16
3976.0  1.9319048989515055E-16
3976.5  1.9184866036337864E-16
3977.0  1.8439274853862104E-16
3977.5  1.8051194756734665E-16
3978.0  1.815197720828626E-16
3978.5  1.8414560086328443E-16
3979.0  1.880672321389327E-16
3979.5  1.9241296467038812E-16
3980.0  1.9244606700004142E-16
3980.5  1.9943936218145692E-16
3981.0  2.1197153235835016E-16
3981.5  2.180135897234807E-16
3982.0  2.1515513521254224E-16
3982.5  2.0860088843942774E-16
3983.0  2.0150207834400688E-16
3983.5  2.0328084152917705E-16
3984.0  2.0577542052967318E-16
3984.5  1.9985621071122723E-16
3985.0  1.9944074966586362E-16
3985.5  2.0276471514054245E-16
3986.0  2.0702870462286788E-16
3986.5  2.1506860835265805E-16
3987.0  2.1490339499160086E-16
3987.5  2.0856931815609683E-16
3988.0  1.9748549015606349E-16
3988.5  1.9710923183843383E-16
3989.0  2.0571344961212416E-16
3989.5  2.0872838146693987E-16
3990.0  2.0734242432471975E-16
3990.5  2.1106264175322992E-16
3991.0  2.2022846920407503E-16
3991.5  2.277696121267553E-16
3992.0  2.290401483604717E-16
3992.5  2.1956027434798192E-16
3993.0  2.0589340988087E-16
3993.5  1.9510316217604853E-16
3994.0  1.9301277292272171E-16
3994.5  2.0264693360758717E-16
3995.0  2.1607118503911082E-16
3995.5  2.272755131395983E-16
3996.0  2.330347821580036E-16
3996.5  2.313304063522311E-16
3997.0  2.3027634071455803E-16
3997.5  2.28499202819678E-16
3998.0  2.2446985615640264E-16
3998.5  2.1954539639120662E-16
3999.0  2.0685426803649259E-16
3999.5  1.9379806150288494E-16
4000.0  1.9480632883707945E-16
4000.5  1.9780917093581155E-16
4001.0  1.9519241142292921E-16
4001.5  1.953889487180382E-16
4002.0  2.028807550871895E-16
4002.5  2.0448928733152537E-16
4003.0  2.0627110463358392E-16
4003.5  2.029783838774842E-16
4004.0  1.9900788057367105E-16
4004.5  2.0401095202912393E-16
4005.0  2.0770280494069478E-16
4005.5  2.0181207554657013E-16
4006.0  2.030926412437352E-16
4006.5  2.1778361661772105E-16
4007.0  2.2307338486930195E-16
4007.5  2.109584103717738E-16
4008.0  2.1113662059514912E-16
4008.5  2.291673603755805E-16
4009.0  2.417458355899797E-16
4009.5  2.339553576244031E-16
4010.0  2.123867111864733E-16
4010.5  1.9348039941413622E-16
4011.0  1.896844621572655E-16
4011.5  1.969518749113378E-16
4012.0  2.1303428310329817E-16
4012.5  2.281864789218791E-16
4013.0  2.294685518243941E-16
4013.5  2.202352143652305E-16
4014.0  2.1618128912115046E-16
4014.5  2.2302617822384673E-16
4015.0  2.2161439406744652E-16
4015.5  2.0537724095432921E-16
4016.0  1.948653613034358E-16
4016.5  2.103578010144552E-16
4017.0  2.2419020158234997E-16
4017.5  2.0829648899327807E-16
4018.0  1.8554846737008963E-16
4018.5  1.7384453325998078E-16
4019.0  1.7845321083604954E-16
4019.5  2.0015169177602685E-16
4020.0  2.0860271798082197E-16
4020.5  1.9297549916317882E-16
4021.0  1.9236449659382304E-16
4021.5  2.1467992381362228E-16
4022.0  2.379235752513218E-16
4022.5  2.432559736428812E-16
4023.0  2.3223813735326955E-16
4023.5  2.1149930448609702E-16
4024.0  1.9988367853464332E-16
4024.5  2.0412929605349599E-16
4025.0  2.1699328867513533E-16
4025.5  2.2723487431453135E-16
4026.0  2.231543077003495E-16
4026.5  2.1291233284181599E-16
4027.0  2.0343380604715562E-16
4027.5  1.983394927946237E-16
4028.0  1.9565819062972583E-16
4028.5  1.9287069458331826E-16
4029.0  1.9308995174922193E-16
4029.5  1.9687592928030154E-16
4030.0  2.021340766336301E-16
4030.5  2.1030802191316743E-16
4031.0  2.1947068907471689E-16
4031.5  2.2043347328819267E-16
4032.0  2.0678254588956042E-16
4032.5  1.9135584409579358E-16
4033.0  1.9548802038726304E-16
4033.5  2.1369679171357637E-16
4034.0  2.2426503966450106E-16
4034.5  2.20356304879651E-16
4035.0  2.1251948680344464E-16
4035.5  2.075616526941239E-16
4036.0  2.165375514674988E-16
4036.5  2.321301375813291E-16
4037.0  2.225376569311062E-16
4037.5  1.9843845490490214E-16
4038.0  2.0879385834880418E-16
4038.5  2.2220100907409414E-16
4039.0  2.1142770984859416E-16
4039.5  1.8205464755083885E-16
4040.0  1.7150811283818274E-16
4040.5  1.7369872036900418E-16
4041.0  1.8187825846862093E-16
4041.5  1.953854199615131E-16
4042.0  2.0649132505675456E-16
4042.5  2.0759007165375262E-16
4043.0  2.1313256273413792E-16
4043.5  2.1318458849456243E-16
4044.0  1.9883005798803218E-16
4044.5  1.9029625116893615E-16
4045.0  1.8474543751256685E-16
4045.5  1.8062423962359272E-16
4046.0  1.850097012021034E-16
4046.5  1.9019263419181263E-16
4047.0  1.92396227792867E-16
4047.5  1.9387934832164937E-16
4048.0  1.8281150536576128E-16
4048.5  1.7631345204460975E-16
4049.0  1.8999074057445492E-16
4049.5  2.0293923330844111E-16
4050.0  2.063070261791065E-16
4050.5  2.086863170883419E-16
4051.0  2.0989872515150863E-16
4051.5  2.0921039092367906E-16
4052.0  2.0700155118495228E-16
4052.5  2.0203596890551368E-16
4053.0  2.0528373801344816E-16
4053.5  2.1332780219050458E-16
4054.0  2.0815835644770202E-16
4054.5  1.8798291422896185E-16
4055.0  1.7312292612978453E-16
4055.5  1.6561870750664633E-16
4056.0  1.752303105521397E-16
4056.5  1.8547811428193628E-16
4057.0  1.8452784126276575E-16
4057.5  1.8307402747800348E-16
4058.0  1.8668254243247116E-16
4058.5  1.9131132724577641E-16
4059.0  1.9444769993981749E-16
4059.5  1.9868909013797004E-16
4060.0  1.8774564272518778E-16
4060.5  1.7261826741069646E-16
4061.0  1.6931957419783622E-16
4061.5  1.7660623627662126E-16
4062.0  1.8330129644114702E-16
4062.5  1.81567026389325E-16
4063.0  1.7556996153381822E-16
4063.5  1.8089855802452355E-16
4064.0  1.923674975978484E-16
4064.5  1.9865977032013302E-16
4065.0  1.970116561986687E-16
4065.5  1.8652610115225043E-16
4066.0  1.738774229000648E-16
4066.5  1.7976296053584644E-16
4067.0  1.9571496492902137E-16
4067.5  1.9242879807063133E-16
4068.0  1.7826841736731083E-16
4068.5  1.7953147003171355E-16
4069.0  1.8838767235709983E-16
4069.5  1.8527451603301235E-16
4070.0  1.7745459714632949E-16
4070.5  1.727934207930621E-16
4071.0  1.7166502378962667E-16
4071.5  1.6682832606670432E-16
4072.0  1.6419068344324876E-16
4072.5  1.6865094535961128E-16
4073.0  1.6617825565102328E-16
4073.5  1.618876823783012E-16
4074.0  1.6071194500193337E-16
4074.5  1.6449751140653529E-16
4075.0  1.621914164671518E-16
4075.5  1.6628722850344245E-16
4076.0  1.789520296668842E-16
4076.5  1.8687396482406185E-16
4077.0  1.897948065569592E-16
4077.5  1.9321143260988963E-16
4078.0  2.032658057964344E-16
4078.5  1.9520837213687009E-16
4079.0  1.8344981035798088E-16
4079.5  1.7900502998214375E-16
4080.0  1.6939598901076838E-16
4080.5  1.6682794714605344E-16
4081.0  1.7747449099525922E-16
4081.5  1.864617603707711E-16
4082.0  1.8924203304992943E-16
4082.5  1.87256590178351E-16
4083.0  1.8576871947359309E-16
4083.5  1.8922529644655702E-16
4084.0  1.927985643049718E-16
4084.5  1.8339997447883987E-16
4085.0  1.659784028342608E-16
4085.5  1.631705999382813E-16
4086.0  1.7253578596595683E-16
4086.5  1.780895718382564E-16
4087.0  1.8208979295003803E-16
4087.5  1.8065114821238987E-16
4088.0  1.7668230185418472E-16
4088.5  1.86314205238288E-16
4089.0  1.9581882416653346E-16
4089.5  1.931614535645849E-16
4090.0  1.7450481390379292E-16
4090.5  1.6118372199164581E-16
4091.0  1.7518836799378383E-16
4091.5  1.8177127395191401E-16
4092.0  1.831790715552203E-16
4092.5  1.851238558437969E-16
4093.0  1.857949419672666E-16
4093.5  1.7025156473352835E-16
4094.0  1.5152202670729505E-16
4094.5  1.578009363304626E-16
4095.0  1.6256149802611833E-16
4095.5  1.6006362925584573E-16
4096.0  1.5284279225172994E-16
4096.5  1.4738382314299744E-16
4097.0  1.4068063660084178E-16
4097.5  1.29795451856029E-16
4098.0  1.3328320314761273E-16
4098.5  1.5754639145656606E-16
4099.0  1.7035301343395192E-16
4099.5  1.581988100041086E-16
4100.0  1.4107493662064392E-16
4100.5  1.38209628629175E-16
4101.0  1.4155693587859606E-16
4101.5  1.4227272286833646E-16
4102.0  1.430548903894361E-16
4102.5  1.4940544887799328E-16
4103.0  1.6052660553623995E-16
4103.5  1.639888868860989E-16
4104.0  1.567492276513457E-16
4104.5  1.5356983201940205E-16
4105.0  1.5513376474504238E-16
4105.5  1.5065400156182778E-16
4106.0  1.486570892665592E-16
4106.5  1.607721645466582E-16
4107.0  1.7502603037829175E-16
4107.5  1.6751903720877029E-16
4108.0  1.4491962404978054E-16
4108.5  1.3364554145396413E-16
4109.0  1.418958434329426E-16
4109.5  1.4647996388928439E-16
4110.0  1.3760273228819095E-16
4110.5  1.2502869166597794E-16
4111.0  1.2234024378232075E-16
4111.5  1.4112778060009948E-16
4112.0  1.6508197997969938E-16
4112.5  1.8191686383138715E-16
4113.0  1.8289694849235517E-16
4113.5  1.7756588742453164E-16
4114.0  1.5962016248918296E-16
4114.5  1.3807791391169348E-16
4115.0  1.3137365836094781E-16
4115.5  1.3695412895242406E-16
4116.0  1.4553313771894447E-16
4116.5  1.5058678571957477E-16
4117.0  1.453744135539356E-16
4117.5  1.3833954919986657E-16
4118.0  1.3867559494823482E-16
4118.5  1.4683226426679316E-16
4119.0  1.4851739912811256E-16
4119.5  1.4073311628444046E-16
4120.0  1.425242535360467E-16
4120.5  1.5594890825664954E-16
4121.0  1.5908197250404006E-16
4121.5  1.517216785992354E-16
4122.0  1.559053935239045E-16
4122.5  1.7237639488412808E-16
4123.0  1.789200794306324E-16
4123.5  1.6218146025799926E-16
4124.0  1.4101101271677956E-16
4124.5  1.389678658625276E-16
4125.0  1.4431093873649197E-16
4125.5  1.488986335386083E-16
4126.0  1.543335118599499E-16
4126.5  1.5962138854379153E-16
4127.0  1.651539307822564E-16
4127.5  1.685824165009661E-16
4128.0  1.5932996675636624E-16
4128.5  1.4137690485852387E-16
4129.0  1.5194966872146724E-16
4129.5  1.6515125330698504E-16
4130.0  1.642771982849152E-16
4130.5  1.6649052080984796E-16
4131.0  1.627931675239231E-16
4131.5  1.6533902832585769E-16
4132.0  1.7458722856479614E-16
4132.5  1.708119308659151E-16
4133.0  1.643303262068742E-16
4133.5  1.608600717920605E-16
4134.0  1.5437119353107696E-16
4134.5  1.4831138585792657E-16
4135.0  1.4797510710102123E-16
4135.5  1.5452201135446833E-16
4136.0  1.591360028068368E-16
4136.5  1.523227575582672E-16
4137.0  1.501365461086975E-16
4137.5  1.5797810170587838E-16
4138.0  1.610814429577744E-16
4138.5  1.5902473874141673E-16
4139.0  1.6667450382076485E-16
4139.5  1.869022577272337E-16
4140.0  1.985361879414769E-16
4140.5  1.9422476807351426E-16
4141.0  1.9435370337008118E-16
4141.5  1.928949981888679E-16
4142.0  1.8477682004562633E-16
4142.5  1.8431205738285724E-16
4143.0  1.9729989577289E-16
4143.5  1.9737777813491105E-16
4144.0  1.924232724894675E-16
4144.5  2.0433905216501515E-16
4145.0  2.009245777794112E-16
4145.5  1.8182381680522157E-16
4146.0  1.7611045611144998E-16
4146.5  1.837039903323961E-16
4147.0  1.845748315027455E-16
4147.5  1.793593949081911E-16
4148.0  1.6912571202233134E-16
4148.5  1.6640260663895946E-16
4149.0  1.6830037542272502E-16
4149.5  1.6145116228154258E-16
4150.0  1.6349180063345079E-16
4150.5  1.7417624638259193E-16
4151.0  1.7947566364147687E-16
4151.5  1.7861009492774546E-16
4152.0  1.721981516801427E-16
4152.5  1.6200085604830933E-16
4153.0  1.6511114654947199E-16
4153.5  1.8132956966321054E-16
4154.0  1.940680027522555E-16
4154.5  1.9786177754273664E-16
4155.0  1.9434724099404207E-16
4155.5  1.9001900740347472E-16
4156.0  1.9570371016133783E-16
4156.5  2.0317715290305687E-16
4157.0  2.0030726354927525E-16
4157.5  1.9397010300803345E-16
4158.0  1.8467617930829185E-16
4158.5  1.7769382147439625E-16
4159.0  1.8740195242449718E-16
4159.5  1.959612396697319E-16
4160.0  1.8560661365270265E-16
4160.5  1.88946773759605E-16
4161.0  2.098580776198539E-16
4161.5  2.2135495636843608E-16
4162.0  2.325231850287896E-16
4162.5  2.327259623252782E-16
4163.0  2.0897230137988006E-16
4163.5  1.8651440775544859E-16
4164.0  1.810193429317047E-16
4164.5  1.933210234651581E-16
4165.0  2.0645299500586734E-16
4165.5  2.0864261574238156E-16
4166.0  2.079904548241702E-16
4166.5  2.0944053573250903E-16
4167.0  2.1197596321219147E-16
4167.5  2.08052211342818E-16
4168.0  2.0427352981035364E-16
4168.5  2.0146523981475457E-16
4169.0  1.9608889486595466E-16
4169.5  1.9906006439891561E-16
4170.0  2.0711654560211034E-16
4170.5  2.125086930852057E-16
4171.0  2.112597637160604E-16
4171.5  1.993977862951148E-16
4172.0  1.786283783810635E-16
4172.5  1.6411429352589486E-16
4173.0  1.6471798148012518E-16
4173.5  1.7983225347545157E-16
4174.0  1.9633973505335313E-16
4174.5  1.9265458935716964E-16
4175.0  1.7751799896739667E-16
4175.5  1.7235330991182337E-16
4176.0  1.7320790479499282E-16
4176.5  1.82645825743705E-16
4177.0  2.0209416886222442E-16
4177.5  2.1322728280584533E-16
4178.0  2.1672050521819146E-16
4178.5  2.1787600324390112E-16
4179.0  2.024003805206151E-16
4179.5  1.9459630390317992E-16
4180.0  1.9825037579506692E-16
4180.5  2.03697599564802E-16
4181.0  2.1067305881293473E-16
4181.5  2.1578825087380922E-16
4182.0  2.1521829777519806E-16
4182.5  2.0369353885041294E-16
4183.0  1.9267819257811795E-16
4183.5  1.9230799734400431E-16
4184.0  1.981470127645767E-16
4184.5  2.0201683995227717E-16
4185.0  1.858367027548473E-16
4185.5  1.7541153578200908E-16
4186.0  1.81465041202415E-16
4186.5  1.9204968322128167E-16
4187.0  1.995766317161654E-16
4187.5  2.0752765835572219E-16
4188.0  2.1644626605295357E-16
4188.5  2.2203126057395175E-16
4189.0  2.222673409802672E-16
4189.5  2.2222921378279537E-16
4190.0  2.229027890081749E-16
4190.5  2.1766632189463617E-16
4191.0  2.0709451596337324E-16
4191.5  1.997036760347585E-16
4192.0  2.0188433555946345E-16
4192.5  2.1423158427277888E-16
4193.0  2.237292533918474E-16
4193.5  2.1694273748168645E-16
4194.0  2.0771816932332311E-16
4194.5  2.104563209622793E-16
4195.0  2.1841491616062557E-16
4195.5  2.3086050445419855E-16
4196.0  2.3270036772046936E-16
4196.5  2.269070466336511E-16
4197.0  2.217971537308202E-16
4197.5  2.0826840139574659E-16
4198.0  2.0169353900680357E-16
4198.5  2.1244544798418987E-16
4199.0  2.217332997316264E-16
4199.5  2.3419443779151374E-16
4200.0  2.342417387022914E-16
4200.5  2.248324128738877E-16
4201.0  2.307130611935241E-16
4201.5  2.4116272385353574E-16
4202.0  2.4320659711231395E-16
4202.5  2.3087347056535887E-16
4203.0  2.247015583585435E-16
4203.5  2.3502405172030066E-16
4204.0  2.4692674515925923E-16
4204.5  2.418005674946472E-16
4205.0  2.2973585767612633E-16
4205.5  2.226501329421491E-16
4206.0  2.219716487362848E-16
4206.5  2.220717854304715E-16
4207.0  2.238535534248845E-16
4207.5  2.2823143523421473E-16
4208.0  2.3526597606889367E-16
4208.5  2.507906843987273E-16
4209.0  2.650216124697262E-16
4209.5  2.6004091947546983E-16
4210.0  2.467818778802148E-16
4210.5  2.3940831118279367E-16
4211.0  2.312367307021453E-16
4211.5  2.254874328071992E-16
4212.0  2.257411791351789E-16
4212.5  2.3503863202900095E-16
4213.0  2.454532300490103E-16
4213.5  2.466310049538861E-16
4214.0  2.398007055160308E-16
4214.5  2.349595282885514E-16
4215.0  2.337703055324758E-16
4215.5  2.252501634413009E-16
4216.0  2.3139981225601337E-16
4216.5  2.5690779920020747E-16
4217.0  2.529408551128856E-16
4217.5  2.3922013791257213E-16
4218.0  2.4780516470437956E-16
4218.5  2.5988286391457524E-16
4219.0  2.601175948109035E-16
4219.5  2.527302655674949E-16
4220.0  2.448703891576446E-16
4220.5  2.4575970710204697E-16
4221.0  2.5024371623345204E-16
4221.5  2.514640379250128E-16
4222.0  2.504497906332676E-16
4222.5  2.4690561971698748E-16
4223.0  2.4358776465479426E-16
4223.5  2.4592465908446293E-16
4224.0  2.5322411191608955E-16
4224.5  2.544164461746877E-16
4225.0  2.4598231169539775E-16
4225.5  2.3638136968808475E-16
4226.0  2.325157002378492E-16
4226.5  2.3735310000475174E-16
4227.0  2.484622493228932E-16
4227.5  2.5601783861868253E-16
4228.0  2.552113099959453E-16
4228.5  2.542510796772253E-16
4229.0  2.555299455218211E-16
4229.5  2.6048103064173525E-16
4230.0  2.5779022162201325E-16
4230.5  2.358953024814766E-16
4231.0  2.236752254526271E-16
4231.5  2.4147647452551873E-16
4232.0  2.6648520973916274E-16
4232.5  2.730254114163006E-16
4233.0  2.740465555765865E-16
4233.5  2.793101987316099E-16
4234.0  2.775714885913244E-16
4234.5  2.6382348802402046E-16
4235.0  2.549551267444302E-16
4235.5  2.5438404238767426E-16
4236.0  2.5374020056847976E-16
4236.5  2.5030558824835277E-16
4237.0  2.570109555434447E-16
4237.5  2.718056647958541E-16
4238.0  2.7685294696632274E-16
4238.5  2.730641646306319E-16
4239.0  2.6651935632698233E-16
4239.5  2.641401485188857E-16
4240.0  2.740793035041721E-16
4240.5  2.879548353445522E-16
4241.0  2.8812324282748613E-16
4241.5  2.826215751078071E-16
4242.0  2.8516237227919823E-16
4242.5  2.896516898196796E-16
4243.0  2.849047114350161E-16
4243.5  2.768431111349123E-16
4244.0  2.7657152761172804E-16
4244.5  2.768190083282111E-16
4245.0  2.7516161950368557E-16
4245.5  2.7856301835832744E-16
4246.0  2.918923368463606E-16
4246.5  3.032386489301719E-16
4247.0  3.0066305723476547E-16
4247.5  2.944379325982457E-16
4248.0  2.926852751045128E-16
4248.5  2.942719558621926E-16
4249.0  2.970029427900555E-16
4249.5  3.0060918925088246E-16
4250.0  2.9811800166422826E-16
4250.5  2.894749644779915E-16
4251.0  2.8770836313723907E-16
4251.5  2.8786310870123226E-16
4252.0  2.9001655042086267E-16
4252.5  2.8844772082055605E-16
4253.0  2.9198807933463146E-16
4253.5  2.9477840755243353E-16
4254.0  2.9308317534198653E-16
4254.5  2.9361229401566753E-16
4255.0  3.037993834195703E-16
4255.5  3.124284312092777E-16
4256.0  3.0573282200045593E-16
4256.5  2.999401383023753E-16
4257.0  3.0697950950597867E-16
4257.5  3.1103548890289914E-16
4258.0  3.0317485452308863E-16
4258.5  2.9928987576904526E-16
4259.0  3.0660271804482323E-16
4259.5  3.1303669663060207E-16
4260.0  3.1146043774957277E-16
4260.5  3.036841135614398E-16
4261.0  2.9728116098597655E-16
4261.5  2.938590054046133E-16
4262.0  2.810469151554293E-16
4262.5  2.708755659924808E-16
4263.0  2.7378460762873805E-16
4263.5  2.7957756123068335E-16
4264.0  2.8530452798345794E-16
4264.5  2.954649484086052E-16
4265.0  3.1701106801005547E-16
4265.5  3.208155614276574E-16
4266.0  3.0671832570857413E-16
4266.5  2.9839818134436025E-16
4267.0  2.916522081994495E-16
4267.5  2.925000776808958E-16
4268.0  2.9290875683821466E-16
4268.5  2.9917067448356616E-16
4269.0  3.111629886310045E-16
4269.5  3.0774381498313154E-16
4270.0  3.0488307308093988E-16
4270.5  3.0764748876026277E-16
4271.0  3.0750916739699557E-16
4271.5  3.0623300992697145E-16
4272.0  3.088276592244884E-16
4272.5  3.1369426173248236E-16
4273.0  3.1171787573057237E-16
4273.5  3.0690704401716434E-16
4274.0  3.088292545900763E-16
4274.5  3.171051722392404E-16
4275.0  3.1971823656118804E-16
4275.5  3.152933092557877E-16
4276.0  3.1015266246743216E-16
4276.5  3.053619969436099E-16
4277.0  3.0180305695050526E-16
4277.5  3.048327972400761E-16
4278.0  3.1431695189205774E-16
4278.5  3.2042861980138076E-16
4279.0  3.1988674340301046E-16
4279.5  3.186850711755449E-16
4280.0  3.2102663509001364E-16
4280.5  3.221041272536132E-16
4281.0  3.245047341638503E-16
4281.5  3.2508293435103496E-16
4282.0  3.2739845049767887E-16
4282.5  3.282902328152723E-16
4283.0  3.320818120620203E-16
4283.5  3.340767863847428E-16
4284.0  3.337697783475572E-16
4284.5  3.295653332111952E-16
4285.0  3.3767454066041694E-16
4285.5  3.391564994932879E-16
4286.0  3.228804784405799E-16
4286.5  3.147935113612724E-16
4287.0  3.2238346726920734E-16
4287.5  3.3672597797933667E-16
4288.0  3.3685311907359895E-16
4288.5  3.383168920830658E-16
4289.0  3.4627102301309645E-16
4289.5  3.412021827402078E-16
4290.0  3.2845089390082654E-16
4290.5  3.2085956959446444E-16
4291.0  3.164446771147459E-16
4291.5  3.2281875590507847E-16
4292.0  3.408652545954638E-16
4292.5  3.4970222708985754E-16
4293.0  3.3976965184527277E-16
4293.5  3.2854075096683436E-16
4294.0  3.3016668863071467E-16
4294.5  3.3699281678359347E-16
4295.0  3.3899480129115525E-16
4295.5  3.369738649975431E-16
4296.0  3.283728375637824E-16
4296.5  3.135778961251137E-16
4297.0  3.157250837805076E-16
4297.5  3.350082384999193E-16
4298.0  3.441294933749382E-16
4298.5  3.3211562335496056E-16
4299.0  3.232374226687631E-16
4299.5  3.241554520628579E-16
4300.0  3.193219721627995E-16
4300.5  3.2018165979418974E-16
4301.0  3.2751087155918926E-16
4301.5  3.3233273057144563E-16
4302.0  3.3549955931042805E-16
4302.5  3.3028051336157763E-16
4303.0  3.267696002984434E-16
4303.5  3.3054390029285513E-16
4304.0  3.375941962051672E-16
4304.5  3.385163033035977E-16
4305.0  3.3869749669284464E-16
4305.5  3.4573785164024423E-16
4306.0  3.4876524576575577E-16
4306.5  3.419143709737931E-16
4307.0  3.4002677408856556E-16
4307.5  3.4388932304229526E-16
4308.0  3.4355904364350933E-16
4308.5  3.416432881589173E-16
4309.0  3.378502718524709E-16
4309.5  3.3965787497736587E-16
4310.0  3.4687594248208523E-16
4310.5  3.45289142305288E-16
4311.0  3.3575315223033565E-16
4311.5  3.336907220304576E-16
4312.0  3.457742452845745E-16
4312.5  3.571198182283935E-16
4313.0  3.5055953940695735E-16
4313.5  3.381798176906487E-16
4314.0  3.386282489857209E-16
4314.5  3.5312889052898615E-16
4315.0  3.621309074533964E-16
4315.5  3.6370173183212187E-16
4316.0  3.6727763914607035E-16
4316.5  3.700622918075881E-16
4317.0  3.7200496873928497E-16
4317.5  3.7733141713333957E-16
4318.0  3.746151459253362E-16
4318.5  3.7053215875776755E-16
4319.0  3.6550549792082837E-16
4319.5  3.641260578252473E-16
4320.0  3.6376560655948E-16
4320.5  3.619524049094068E-16
4321.0  3.6247533208747626E-16
4321.5  3.659253309103435E-16
4322.0  3.7414752727292306E-16
4322.5  3.758097643583719E-16
4323.0  3.6624439853541185E-16
4323.5  3.5626800150073065E-16
4324.0  3.5586531608052675E-16
4324.5  3.5865568057492354E-16
4325.0  3.626226901401633E-16
4325.5  3.6200053494243625E-16
4326.0  3.570626161722783E-16
4326.5  3.5859721466669183E-16
4327.0  3.6173581227892987E-16
4327.5  3.606474488357471E-16
4328.0  3.6453407839711854E-16
4328.5  3.7319017846160234E-16
4329.0  3.7754279555691623E-16
4329.5  3.794181930232536E-16
4330.0  3.8816079622458437E-16
4330.5  4.009354484245487E-16
4331.0  4.0274864741744914E-16
4331.5  3.923771019108915E-16
4332.0  3.7808734644599696E-16
4332.5  3.7533241070808844E-16
4333.0  3.774733843576946E-16
4333.5  3.7885317220786874E-16
4334.0  3.8144040660856003E-16
4334.5  3.7450306716813604E-16
4335.0  3.7025785366398534E-16
4335.5  3.6873876786066955E-16
4336.0  3.8150956016255144E-16
4336.5  3.8738767951057116E-16
4337.0  3.7997897059807204E-16
4337.5  3.701785500935116E-16
4338.0  3.7105368634684634E-16
4338.5  3.7378552021398574E-16
4339.0  3.6308041631618415E-16
4339.5  3.4666494396492426E-16
4340.0  3.4306683193242473E-16
4340.5  3.5564507235363945E-16
4341.0  3.6769007640797305E-16
4341.5  3.6863900345689345E-16
4342.0  3.6790115804929683E-16
4342.5  3.736557639699278E-16
4343.0  3.7861685668392295E-16
4343.5  3.833358274137428E-16
4344.0  3.9270194680815227E-16
4344.5  4.0298416782346377E-16
4345.0  4.1066276141157577E-16
4345.5  4.1137798758040125E-16
4346.0  4.045734037434896E-16
4346.5  3.9820523195847715E-16
4347.0  3.88389009302262E-16
4347.5  3.7174832601480766E-16
4348.0  3.6770781634914824E-16
4348.5  3.7770969168817213E-16
4349.0  3.8427670240829734E-16
4349.5  3.7712423758339194E-16
4350.0  3.6688358340202833E-16
4350.5  3.6314757128070507E-16
4351.0  3.688950765966318E-16
4351.5  3.7416912539187265E-16
4352.0  3.670114197203936E-16
4352.5  3.6594084261549494E-16
4353.0  3.6934428429744784E-16
4353.5  3.669868638833395E-16
4354.0  3.63503900314226E-16
4354.5  3.5651659539635926E-16
4355.0  3.552693133031156E-16
4355.5  3.551151865861351E-16
4356.0  3.576645284176816E-16
4356.5  3.678780445174502E-16
4357.0  3.8100627889103273E-16
4357.5  3.817485464544114E-16
4358.0  3.6696760950306497E-16
4358.5  3.578943947263297E-16
4359.0  3.5725256684457217E-16
4359.5  3.492330492072131E-16
4360.0  3.378684678469952E-16
4360.5  3.3995523555690397E-16
4361.0  3.577954209211019E-16
4361.5  3.7333705759081826E-16
4362.0  3.734966742432455E-16
4362.5  3.6898581437780856E-16
4363.0  3.690019270769596E-16
4363.5  3.701543108568546E-16
4364.0  3.7128233207238026E-16
4364.5  3.7467400908257045E-16
4365.0  3.6791260680750173E-16
4365.5  3.5509854507483904E-16
4366.0  3.6024467655258674E-16
4366.5  3.70766321985664E-16
4367.0  3.7791646732023534E-16
4367.5  3.7972351037013383E-16
4368.0  3.7982370491262833E-16
4368.5  3.8180247867953984E-16
4369.0  3.7068743648834583E-16
4369.5  3.4771819212393727E-16
4370.0  3.5001211781078216E-16
4370.5  3.6701161425655024E-16
4371.0  3.6917994996921404E-16
4371.5  3.620816345881993E-16
4372.0  3.5156779810856444E-16
4372.5  3.498675982535332E-16
4373.0  3.644540942397446E-16
4373.5  3.7257257093236776E-16
4374.0  3.673310926280205E-16
4374.5  3.7019404785207786E-16
4375.0  3.7801264837613744E-16
4375.5  3.7585303330797834E-16
4376.0  3.6425961127931175E-16
4376.5  3.53443705140107E-16
4377.0  3.472703284573096E-16
4377.5  3.4913789846548052E-16
4378.0  3.6053609090440526E-16
4378.5  3.7149619443038067E-16
4379.0  3.739911801468998E-16
4379.5  3.69093985857895E-16
4380.0  3.626455494441758E-16
4380.5  3.6613723929023263E-16
4381.0  3.725081358082248E-16
4381.5  3.6277550560333366E-16
4382.0  3.4784352583326905E-16
4382.5  3.4460600486638424E-16
4383.0  3.473892393140449E-16
4383.5  3.4982537438537466E-16
4384.0  3.5313683844963005E-16
4384.5  3.4486343221368473E-16
4385.0  3.3698676472289014E-16
4385.5  3.418090869988225E-16
4386.0  3.5272614971408793E-16
4386.5  3.5345683202644493E-16
4387.0  3.4865586635293904E-16
4387.5  3.447769669499423E-16
4388.0  3.444179892052849E-16
4388.5  3.489256467286051E-16
4389.0  3.531416264541713E-16
4389.5  3.472025270485194E-16
4390.0  3.372546637794849E-16
4390.5  3.3135829529225683E-16
4391.0  3.2874859477274246E-16
4391.5  3.3315012127403346E-16
4392.0  3.459356286065787E-16
4392.5  3.5956625790533944E-16
4393.0  3.6625008513201594E-16
4393.5  3.5780903127025816E-16
4394.0  3.40684236631979E-16
4394.5  3.3092024765940864E-16
4395.0  3.3075981760622107E-16
4395.5  3.345561590304787E-16
4396.0  3.4305359636961223E-16
4396.5  3.5883509417841914E-16
4397.0  3.7017108189249527E-16
4397.5  3.6165967987912985E-16
4398.0  3.4544629490474697E-16
4398.5  3.40852101340536E-16
4399.0  3.465287989682717E-16
4399.5  3.5562753029698145E-16
4400.0  3.5859318525203597E-16
4400.5  3.516677528185714E-16
4401.0  3.4896452113243993E-16
4401.5  3.511873360800005E-16
4402.0  3.500671926847109E-16
4402.5  3.547118798538864E-16
4403.0  3.605177786207066E-16
4403.5  3.6340540775381236E-16
4404.0  3.67832968722087E-16
4404.5  3.728963536498812E-16
4405.0  3.697703356548915E-16
4405.5  3.6248955905605893E-16
4406.0  3.6100026367090447E-16
4406.5  3.63057247659807E-16
4407.0  3.669819908043906E-16
4407.5  3.668904428108269E-16
4408.0  3.6302903028085044E-16
4408.5  3.545238094105609E-16
4409.0  3.438251885420241E-16
4409.5  3.3961536539086537E-16
4410.0  3.441697005440722E-16
4410.5  3.512822071782473E-16
4411.0  3.6095614553082303E-16
4411.5  3.7156784965374556E-16
4412.0  3.722938514178796E-16
4412.5  3.653088916518289E-16
4413.0  3.6512753658717136E-16
4413.5  3.725506414863128E-16
4414.0  3.741164843371183E-16
4414.5  3.628105322047807E-16
4415.0  3.4961810716494937E-16
4415.5  3.5483750386266617E-16
4416.0  3.7110343820761837E-16
4416.5  3.7814611174994164E-16
4417.0  3.744377517095085E-16
4417.5  3.620039334368516E-16
4418.0  3.627516526526248E-16
4418.5  3.7436010424304124E-16
4419.0  3.7807917820170013E-16
4419.5  3.733495812546233E-16
4420.0  3.666005229164456E-16
4420.5  3.500854559781915E-16
4421.0  3.2800052978385394E-16
4421.5  3.159495307396102E-16
4422.0  3.230747045092794E-16
4422.5  3.376675467396538E-16
4423.0  3.449165190740763E-16
4423.5  3.4458879164540964E-16
4424.0  3.5162007171799195E-16
4424.5  3.6389164491747636E-16
4425.0  3.6150191578513207E-16
4425.5  3.447133531039255E-16
4426.0  3.3549248953459854E-16
4426.5  3.403422047337428E-16
4427.0  3.447210484665753E-16
4427.5  3.4054538280338345E-16
4428.0  3.3376517402622017E-16
4428.5  3.289266492017203E-16
4429.0  3.322824908716481E-16
4429.5  3.4656522603857044E-16
4430.0  3.519466032882805E-16
4430.5  3.4339567372462186E-16
4431.0  3.32706668593655E-16
4431.5  3.2622894886278455E-16
4432.0  3.3426621438129003E-16
4432.5  3.4512752084428677E-16
4433.0  3.4135904205113426E-16
4433.5  3.3175844058069587E-16
4434.0  3.3090771676008856E-16
4434.5  3.4424525673107715E-16
4435.0  3.4985772730043204E-16
4435.5  3.3386753576635647E-16
4436.0  3.306262963564081E-16
4436.5  3.383153132615415E-16
4437.0  3.310251603384239E-16
4437.5  3.186391228314888E-16
4438.0  3.0876805655377085E-16
4438.5  3.134287951930314E-16
4439.0  3.249579508653401E-16
4439.5  3.299870498078228E-16
4440.0  3.224896312946185E-16
4440.5  3.213546236890028E-16
4441.0  3.2813763970262796E-16
4441.5  3.2648173443127237E-16
4442.0  3.2066854645839847E-16
4442.5  3.197703051930136E-16
4443.0  3.201899421593916E-16
4443.5  3.212590395259986E-16
4444.0  3.2316696888300623E-16
4444.5  3.18786935089355E-16
4445.0  3.10892350402213E-16
4445.5  3.124973883884097E-16
4446.0  3.210112963032229E-16
4446.5  3.2210428565947925E-16
4447.0  3.142738459248066E-16
4447.5  3.0608546993433437E-16
4448.0  3.006349652422769E-16
4448.5  3.053341697945918E-16
4449.0  3.19179880842333E-16
4449.5  3.227281448678826E-16
4450.0  3.299488023203056E-16
4450.5  3.3535997203720937E-16
4451.0  3.334109388874302E-16
4451.5  3.229735018268472E-16
4452.0  3.0639737619096327E-16
4452.5  2.9847886636925667E-16
4453.0  3.0861973043234993E-16
4453.5  3.1610874385818025E-16
4454.0  3.0790845045616344E-16
4454.5  2.9721151521298374E-16
4455.0  2.871299140908893E-16
4455.5  2.7955444696187155E-16
4456.0  2.7872323952735717E-16
4456.5  2.85267054611912E-16
4457.0  2.9570837973141985E-16
4457.5  3.047374245424621E-16
4458.0  3.1080568633591268E-16
4458.5  3.106214220365313E-16
4459.0  3.032315490474672E-16
4459.5  2.9815123529311463E-16
4460.0  2.967575127606148E-16
4460.5  2.9237240627692483E-16
4461.0  2.9243937882313025E-16
4461.5  3.0577343202162026E-16
4462.0  3.1819350347008046E-16
4462.5  3.1429814377315493E-16
4463.0  3.0732321041899025E-16
4463.5  3.0795802303960166E-16
4464.0  2.9955603027663237E-16
4464.5  2.920337559624027E-16
4465.0  2.933048207438128E-16
4465.5  3.0019409892793044E-16
4466.0  2.9336168230489403E-16
4466.5  2.7361975384571377E-16
4467.0  2.6654559382823293E-16
4467.5  2.835257493746864E-16
4468.0  3.0456671547501924E-16
4468.5  3.0905087256569067E-16
4469.0  3.076642110189193E-16
4469.5  3.0251822330841643E-16
4470.0  2.992264527279054E-16
4470.5  3.0425404514576126E-16
4471.0  2.9664637509594675E-16
4471.5  2.8193360471661974E-16
4472.0  2.713526030942113E-16
4472.5  2.7015704576643953E-16
4473.0  2.69977943626154E-16
4473.5  2.6808435219552E-16
4474.0  2.694644054622977E-16
4474.5  2.727947901031282E-16
4475.0  2.7784688749510116E-16
4475.5  2.826212012803338E-16
4476.0  2.8516442258653555E-16
4476.5  2.8369153385977054E-16
4477.0  2.7348899025020027E-16
4477.5  2.6124774781135834E-16
4478.0  2.593531942518776E-16
4478.5  2.677425271095238E-16
4479.0  2.7992574974376296E-16
4479.5  2.8441372645251863E-16
4480.0  2.7907493340577173E-16
4480.5  2.756919574091104E-16
4481.0  2.777317127394977E-16
4481.5  2.7796819743181184E-16
4482.0  2.8467907853386596E-16
4482.5  2.8566195760262216E-16
4483.0  2.6852267872602694E-16
4483.5  2.6170721237106204E-16
4484.0  2.677226251846685E-16
4484.5  2.7130155803443345E-16
4485.0  2.766588733732443E-16
4485.5  2.85047830653064E-16
4486.0  2.8722457030595603E-16
4486.5  2.70865619649478E-16
4487.0  2.6187528043597733E-16
4487.5  2.776590730160706E-16
4488.0  2.9127054230572126E-16
4488.5  2.8049133176270137E-16
4489.0  2.7289065084215976E-16
4489.5  2.7898338067847814E-16
4490.0  2.8692550065497275E-16
4490.5  2.7989137867018714E-16
4491.0  2.699227032637022E-16
4491.5  2.7275731429096537E-16
4492.0  2.8022062082915304E-16
4492.5  2.7850283184149084E-16
4493.0  2.743466269548593E-16
4493.5  2.7871318019041314E-16
4494.0  2.875395230095783E-16
4494.5  2.9140954063219714E-16
4495.0  2.865250048910985E-16
4495.5  2.785560911131809E-16
4496.0  2.7366114491479566E-16
4496.5  2.710219770114925E-16
4497.0  2.7436761663064407E-16
4497.5  2.773044126900207E-16
4498.0  2.8148410403410573E-16
4498.5  2.865080831095918E-16
4499.0  2.775996512909375E-16
4499.5  2.6419782197800855E-16
4500.0  2.64593263812978E-16
4500.5  2.794222897621479E-16
4501.0  2.9385394871968527E-16
4501.5  2.8711252632767374E-16
4502.0  2.7354906457497205E-16
4502.5  2.6696472988122924E-16
4503.0  2.692951041456357E-16
4503.5  2.778408658913551E-16
4504.0  2.9381608020134588E-16
4504.5  3.0070075385766147E-16
4505.0  2.9578628517428126E-16
4505.5  2.816280953813293E-16
4506.0  2.6278394000765736E-16
4506.5  2.566524553646929E-16
4507.0  2.598659605441036E-16
4507.5  2.683475568905502E-16
4508.0  2.676164660164828E-16
4508.5  2.6085837576873594E-16
4509.0  2.6778454728527557E-16
4509.5  2.8112819611441135E-16
4510.0  2.8534116458562927E-16
4510.5  2.8727553388987734E-16
4511.0  2.8998172216192934E-16
4511.5  2.8607634809478133E-16
4512.0  2.8347127847772186E-16
4512.5  2.889111979468552E-16
4513.0  2.8978417604490655E-16
4513.5  2.874681136010928E-16
4514.0  2.8566460187028197E-16
4514.5  2.7142710890563805E-16
4515.0  2.631563982936695E-16
4515.5  2.7313327982053174E-16
4516.0  2.758282228742809E-16
4516.5  2.7382444694833494E-16
4517.0  2.842711412264112E-16
4517.5  2.9244669662364826E-16
4518.0  2.8952829818378996E-16
4518.5  2.765662293308691E-16
4519.0  2.81397616686022E-16
4519.5  2.890444817212197E-16
4520.0  2.917927933926742E-16
4520.5  2.8953049936635167E-16
4521.0  2.8682601081492117E-16
4521.5  2.8802217374432947E-16
4522.0  2.8786806609982527E-16
4522.5  2.780188903351521E-16
4523.0  2.7559112247271365E-16
4523.5  2.833703950781411E-16
4524.0  2.833258326760109E-16
4524.5  2.772057020602775E-16
4525.0  2.792225100759176E-16
4525.5  2.893788301868616E-16
4526.0  2.9294694896880434E-16
4526.5  2.861506198282528E-16
4527.0  2.8417225268127524E-16
4527.5  2.9141974497097175E-16
4528.0  2.9613356300669906E-16
4528.5  2.9509861070682135E-16
4529.0  2.940469376538276E-16
4529.5  2.9928848007784337E-16
4530.0  2.984674845071725E-16
4530.5  2.8860766059859396E-16
4531.0  2.808477462804846E-16
4531.5  2.8098714951095005E-16
4532.0  2.8091404866271424E-16
4532.5  2.9123222891841593E-16
4533.0  3.0342621954704255E-16
4533.5  3.1590105930907127E-16
4534.0  3.09750096054411E-16
4534.5  2.947003189672146E-16
4535.0  2.9907946555912954E-16
4535.5  3.151307085462417E-16
4536.0  3.230355945624415E-16
4536.5  3.2082213176583296E-16
4537.0  3.2669568048796407E-16
4537.5  3.2458840521102E-16
4538.0  3.131301482603185E-16
4538.5  3.1077204358921373E-16
4539.0  3.1846910070397374E-16
4539.5  3.239738952357508E-16
4540.0  3.258920567784821E-16
4540.5  3.2423446083289244E-16
4541.0  3.1306493867141254E-16
4541.5  3.041384116787667E-16
4542.0  3.1153170847321513E-16
4542.5  3.2223939270210616E-16
4543.0  3.223200614119226E-16
4543.5  3.2332525103270505E-16
4544.0  3.318758754736813E-16
4544.5  3.3657292705616337E-16
4545.0  3.3536484932843586E-16
4545.5  3.3287933071029215E-16
4546.0  3.354819386512326E-16
4546.5  3.3790992941966157E-16
4547.0  3.384418696286952E-16
4547.5  3.4219696190939007E-16
4548.0  3.4820688349049623E-16
4548.5  3.4757316743394223E-16
4549.0  3.4828237777473055E-16
4549.5  3.5445068539735007E-16
4550.0  3.582458282394858E-16
4550.5  3.6297448400490466E-16
4551.0  3.6064964674894E-16
4551.5  3.5742569409868363E-16
4552.0  3.6153203447479624E-16
4552.5  3.6696682563957115E-16
4553.0  3.7257571553036624E-16
4553.5  3.714937764190415E-16
4554.0  3.68709595829209E-16
4554.5  3.6994842644812174E-16
4555.0  3.7501394928244954E-16
4555.5  3.8244832340096833E-16
4556.0  3.83221348677727E-16
4556.5  3.796201296047863E-16
4557.0  3.8111159354131124E-16
4557.5  3.883101943054274E-16
4558.0  3.992323244228028E-16
4558.5  4.105772054321141E-16
4559.0  4.159470103410228E-16
4559.5  4.161823832156544E-16
4560.0  4.1750708741372636E-16
4560.5  4.199814116599764E-16
4561.0  4.2096359568375025E-16
4561.5  4.2172325188031207E-16
4562.0  4.240559494914789E-16
4562.5  4.2402383164432813E-16
4563.0  4.230378330032707E-16
4563.5  4.2465882942769714E-16
4564.0  4.181595227211752E-16
4564.5  4.132352858380361E-16
4565.0  4.2093388358898926E-16
4565.5  4.3400692037103993E-16
4566.0  4.3753598505663364E-16
4566.5  4.3746482265274485E-16
4567.0  4.3096186112490364E-16
4567.5  4.2758613635058673E-16
4568.0  4.4143678185852347E-16
4568.5  4.581970531208045E-16
4569.0  4.623690483188628E-16
4569.5  4.65441824217776E-16
4570.0  4.65180968103162E-16
4570.5  4.612951644492589E-16
4571.0  4.658008710747556E-16
4571.5  4.702914501058479E-16
4572.0  4.703444227896378E-16
4572.5  4.824244054759183E-16
4573.0  4.94614536587027E-16
4573.5  4.959806644865993E-16
4574.0  4.93722542992048E-16
4574.5  4.889409106823072E-16
4575.0  4.815329516710716E-16
4575.5  4.799751222287924E-16
4576.0  4.843574644548727E-16
4576.5  4.922251583451089E-16
4577.0  5.031752198048102E-16
4577.5  5.0259833101781785E-16
4578.0  4.910197209242584E-16
4578.5  4.886281585970974E-16
4579.0  5.048843958956056E-16
4579.5  5.226718675107218E-16
4580.0  5.346295728336625E-16
4580.5  5.292967778987174E-16
4581.0  5.134422297963358E-16
4581.5  5.106172201832955E-16
4582.0  5.209900833078246E-16
4582.5  5.369843159122232E-16
4583.0  5.446558823379577E-16
4583.5  5.471578845072968E-16
4584.0  5.48079233247406E-16
4584.5  5.507730634230648E-16
4585.0  5.623731486404232E-16
4585.5  5.678360656371394E-16
4586.0  5.609033377648233E-16
4586.5  5.546792042282094E-16
4587.0  5.550310124708871E-16
4587.5  5.622243785396683E-16
4588.0  5.644838076606204E-16
4588.5  5.574445776834876E-16
4589.0  5.543402322605769E-16
4589.5  5.654405108746623E-16
4590.0  5.776679784261993E-16
4590.5  5.774254695196832E-16
4591.0  5.782986177449969E-16
4591.5  5.864511320344882E-16
4592.0  5.912826479328852E-16
4592.5  5.948645175317357E-16
4593.0  6.032634106629278E-16
4593.5  6.135626894129977E-16
4594.0  6.212901985504824E-16
4594.5  6.24853388825688E-16
4595.0  6.198041868013896E-16
4595.5  6.035210707367748E-16
4596.0  6.026530065421103E-16
4596.5  6.254236370974508E-16
4597.0  6.46056877252676E-16
4597.5  6.533562671042724E-16
4598.0  6.506527555775673E-16
4598.5  6.458676844731897E-16
4599.0  6.421843660967347E-16
4599.5  6.48522832028501E-16
4600.0  6.50964761672241E-16
4600.5  6.47951617156066E-16
4601.0  6.599107284215388E-16
4601.5  6.74983551062272E-16
4602.0  6.691218332587492E-16
4602.5  6.603565601458319E-16
4603.0  6.611956362651679E-16
4603.5  6.704765269042098E-16
4604.0  6.714283608369568E-16
4604.5  6.640338312939958E-16
4605.0  6.668933466240659E-16
4605.5  6.780374289162089E-16
4606.0  6.869505168356581E-16
4606.5  6.940469881990195E-16
4607.0  6.995535428770661E-16
4607.5  6.986774466196652E-16
4608.0  6.954499180830813E-16
4608.5  6.955505782916758E-16
4609.0  6.952304613305231E-16
4609.5  6.9653856299234E-16
4610.0  7.09016748545505E-16
4610.5  7.302589760145178E-16
4611.0  7.471828935155827E-16
4611.5  7.550178122481546E-16
4612.0  7.500599684176799E-16
4612.5  7.340922669704318E-16
4613.0  7.268232120403647E-16
4613.5  7.333764695301881E-16
4614.0  7.446231451551049E-16
4614.5  7.587836482655585E-16
4615.0  7.633812451234162E-16
4615.5  7.481345075017232E-16
4616.0  7.329390659838189E-16
4616.5  7.291559081901499E-16
4617.0  7.419467998254231E-16
4617.5  7.642762228601923E-16
4618.0  7.753202405613217E-16
4618.5  7.828943690235879E-16
4619.0  7.905685154985282E-16
4619.5  7.904864306453104E-16
4620.0  7.906304598263657E-16
4620.5  7.914172730601686E-16
4621.0  7.856970796960428E-16
4621.5  7.745656159494914E-16
4622.0  7.754488821418966E-16
4622.5  7.8776637757816955E-16
4623.0  7.918071166561009E-16
4623.5  7.857239890327145E-16
4624.0  7.799151413978489E-16
4624.5  7.799012933296508E-16
4625.0  7.878203301920527E-16
4625.5  7.980826244094162E-16
4626.0  8.009443295743202E-16
4626.5  7.949850979022617E-16
4627.0  7.872281722671051E-16
4627.5  7.845796723678889E-16
4628.0  7.933842047324063E-16
4628.5  8.063990802491467E-16
4629.0  8.179978883382087E-16
4629.5  8.275962070512239E-16
4630.0  8.394633554881545E-16
4630.5  8.50121079399843E-16
4631.0  8.43776905329566E-16
4631.5  8.382736593664141E-16
4632.0  8.319858555966828E-16
4632.5  8.277303202683715E-16
4633.0  8.263893135798761E-16
4633.5  8.289190149514025E-16
4634.0  8.280007138625877E-16
4634.5  8.244050219669353E-16
4635.0  8.34315839595355E-16
4635.5  8.389745870932007E-16
4636.0  8.303327978024398E-16
4636.5  8.230074479081881E-16
4637.0  8.201596302243169E-16
4637.5  8.22016202357439E-16
4638.0  8.315917057742952E-16
4638.5  8.489180678915889E-16
4639.0  8.672331849628072E-16
4639.5  8.757028026505502E-16
4640.0  8.725987140726542E-16
4640.5  8.663367370002094E-16
4641.0  8.615876147112412E-16
4641.5  8.591147835219943E-16
4642.0  8.580356474012146E-16
4642.5  8.577628072451603E-16
4643.0  8.641290036955402E-16
4643.5  8.698081064429845E-16
4644.0  8.672169936284443E-16
4644.5  8.585230716101452E-16
4645.0  8.512628467918426E-16
4645.5  8.443637423778392E-16
4646.0  8.496895342078093E-16
4646.5  8.553496798720922E-16
4647.0  8.538374458580226E-16
4647.5  8.566376332273716E-16
4648.0  8.545827706547998E-16
4648.5  8.609436581099648E-16
4649.0  8.815821637071611E-16
4649.5  8.883556076982517E-16
4650.0  8.908843508289642E-16
4650.5  8.939725228400822E-16
4651.0  8.955810344787904E-16
4651.5  8.94149123259975E-16
4652.0  8.959126084449184E-16
4652.5  9.028668746764025E-16
4653.0  9.145670761175484E-16
4653.5  9.16676928674709E-16
4654.0  9.103805230600896E-16
4654.5  9.146426576862163E-16
4655.0  9.22819294558043E-16
4655.5  9.226456570954783E-16
4656.0  9.164821995328177E-16
4656.5  9.160186067792674E-16
4657.0  9.225720933266962E-16
4657.5  9.258063165050117E-16
4658.0  9.284068923187683E-16
4658.5  9.371052095373303E-16
4659.0  9.478563618843253E-16
4659.5  9.57850408661939E-16
4660.0  9.555232081115832E-16
4660.5  9.37493004008428E-16
4661.0  9.262959338367104E-16
4661.5  9.263624380557557E-16
4662.0  9.272831168678433E-16
4662.5  9.253627399513336E-16
4663.0  9.230386480321748E-16
4663.5  9.29877300392929E-16
4664.0  9.380309767789626E-16
4664.5  9.362460910525472E-16
4665.0  9.151663536646264E-16
4665.5  9.060968775296908E-16
4666.0  9.267496934035691E-16
4666.5  9.41832740972001E-16
4667.0  9.365088623558176E-16
4667.5  9.203499754663184E-16
4668.0  9.09723840816943E-16
4668.5  9.108935633074323E-16
4669.0  9.190204654757437E-16
4669.5  9.245017237736087E-16
4670.0  9.270712464199935E-16
4670.5  9.260789677762069E-16
4671.0  9.178076144968559E-16
4671.5  9.183947597582755E-16
4672.0  9.341819442091695E-16
4672.5  9.407659554963805E-16
4673.0  9.353457608992607E-16
4673.5  9.362837732348951E-16
4674.0  9.43216476163608E-16
4674.5  9.49948409704331E-16
4675.0  9.542857439672895E-16
4675.5  9.561840325944617E-16
4676.0  9.564657637445051E-16
4676.5  9.607626562180306E-16
4677.0  9.63870348889725E-16
4677.5  9.56585578800345E-16
4678.0  9.56885707137146E-16
4678.5  9.63527211095986E-16
4679.0  9.73270337701623E-16
4679.5  9.725418328528864E-16
4680.0  9.635089994871847E-16
4680.5  9.620021924835446E-16
4681.0  9.636605526979834E-16
4681.5  9.68518052914126E-16
4682.0  9.709287989155166E-16
4682.5  9.631310330614924E-16
4683.0  9.469641247175972E-16
4683.5  9.348770295942236E-16
4684.0  9.406902116946348E-16
4684.5  9.576616934647553E-16
4685.0  9.694409438267416E-16
4685.5  9.792860232991255E-16
4686.0  9.844064023098074E-16
4686.5  9.691097737392363E-16
4687.0  9.496483657969448E-16
4687.5  9.438596344933537E-16
4688.0  9.455957961750162E-16
4688.5  9.465899892959555E-16
4689.0  9.458821985706904E-16
4689.5  9.52217865609758E-16
4690.0  9.667990163247537E-16
4690.5  9.695856449985507E-16
4691.0  9.54697672397319E-16
4691.5  9.435362108100563E-16
4692.0  9.521270786447948E-16
4692.5  9.687122659621335E-16
4693.0  9.676853449445961E-16
4693.5  9.522979256042074E-16
4694.0  9.492998611195903E-16
4694.5  9.677264790471997E-16
4695.0  9.720969345239303E-16
4695.5  9.553383290259043E-16
4696.0  9.538287433231158E-16
4696.5  9.556336195623183E-16
4697.0  9.564859464198862E-16
4697.5  9.585868217848509E-16
4698.0  9.603324948499586E-16
4698.5  9.530153000314396E-16
4699.0  9.421614455736443E-16
4699.5  9.430179304773964E-16
4700.0  9.446247652233132E-16
4700.5  9.354220317022155E-16
4701.0  9.35552529042483E-16
4701.5  9.47248731574444E-16
4702.0  9.567352640032856E-16
4702.5  9.53790013364455E-16
4703.0  9.4474875743494E-16
4703.5  9.43239792972627E-16
4704.0  9.450702709479814E-16
4704.5  9.424843939634183E-16
4705.0  9.429541072002205E-16
4705.5  9.485948192139995E-16
4706.0  9.55344229254372E-16
4706.5  9.658125604711765E-16
4707.0  9.70469479960799E-16
4707.5  9.598505782653815E-16
4708.0  9.537658553943578E-16
4708.5  9.614307554791204E-16
4709.0  9.656377059477188E-16
4709.5  9.645868365908182E-16
4710.0  9.686002625686894E-16
4710.5  9.676914474360576E-16
4711.0  9.622775912871924E-16
4711.5  9.52094092172531E-16
4712.0  9.428081648863661E-16
4712.5  9.560944550776934E-16
4713.0  9.747802019659676E-16
4713.5  9.744627168752616E-16
4714.0  9.680219599338595E-16
4714.5  9.669503212836147E-16
4715.0  9.655808838251562E-16
4715.5  9.510443842035427E-16
4716.0  9.398609739581884E-16
4716.5  9.430358949977285E-16
4717.0  9.444070357804047E-16
4717.5  9.343746303630221E-16
4718.0  9.290617527769914E-16
4718.5  9.378133410421306E-16
4719.0  9.425892276518695E-16
4719.5  9.374879047192035E-16
4720.0  9.265891110523492E-16
4720.5  9.21492100250485E-16
4721.0  9.229020491232208E-16
4721.5  9.21668069248149E-16
4722.0  9.27267405376021E-16
4722.5  9.459640660730504E-16
4723.0  9.602302907927437E-16
4723.5  9.63315792390882E-16
4724.0  9.618481751943765E-16
4724.5  9.571433946162907E-16
4725.0  9.519245451764903E-16
4725.5  9.449425517492906E-16
4726.0  9.449723899661486E-16
4726.5  9.482872270270516E-16
4727.0  9.452449606542878E-16
4727.5  9.400384799338417E-16
4728.0  9.342382721097543E-16
4728.5  9.294847938820279E-16
4729.0  9.246075743639421E-16
4729.5  9.29868631207983E-16
4730.0  9.336214164769288E-16
4730.5  9.293114178144964E-16
4731.0  9.165023373422043E-16
4731.5  9.1659108664595E-16
4732.0  9.148392453823629E-16
4732.5  9.072729910784962E-16
4733.0  9.099851461595957E-16
4733.5  9.10555453759194E-16
4734.0  9.03274081369617E-16
4734.5  8.941092327095027E-16
4735.0  8.875276153534807E-16
4735.5  8.870332050341443E-16
4736.0  8.972423495413416E-16
4736.5  9.14856654150215E-16
4737.0  9.2641765151962E-16
4737.5  9.31599237310208E-16
4738.0  9.3170422308447E-16
4738.5  9.235144046509479E-16
4739.0  9.119126828651229E-16
4739.5  9.034885963800229E-16
4740.0  9.064036391221538E-16
4740.5  9.126305521036665E-16
4741.0  9.037855640426262E-16
4741.5  8.836628405870415E-16
4742.0  8.779783615229727E-16
4742.5  8.872725143360616E-16
4743.0  8.83702763267431E-16
4743.5  8.710630530475751E-16
4744.0  8.73492920720513E-16
4744.5  8.845303074510262E-16
4745.0  8.82896242469565E-16
4745.5  8.791617791159455E-16
4746.0  8.763713671149193E-16
4746.5  8.721717475461993E-16
4747.0  8.623262110376071E-16
4747.5  8.528776583775389E-16
4748.0  8.529120124295552E-16
4748.5  8.595624204914116E-16
4749.0  8.741369376759739E-16
4749.5  8.775155164284121E-16
4750.0  8.641739701218667E-16
4750.5  8.527440305414087E-16
4751.0  8.603386244182202E-16
4751.5  8.652841892647933E-16
4752.0  8.575944518612402E-16
4752.5  8.512354677761334E-16
4753.0  8.540980024834522E-16
4753.5  8.553237871285531E-16
4754.0  8.493410255373729E-16
4754.5  8.42344694345182E-16
4755.0  8.424540166180979E-16
4755.5  8.47835609767503E-16
4756.0  8.444157774189854E-16
4756.5  8.338826877865937E-16
4757.0  8.237753464747161E-16
4757.5  8.216648736585394E-16
4758.0  8.204580955363005E-16
4758.5  8.162317174473409E-16
4759.0  8.190662311258439E-16
4759.5  8.20873298356879E-16
4760.0  8.121139770263257E-16
4760.5  8.0269781246175465E-16
4761.0  8.023387276367315E-16
4761.5  8.170627844512469E-16
4762.0  8.231995472472205E-16
4762.5  8.107988893569627E-16
4763.0  8.068224579825356E-16
4763.5  7.96381858712139E-16
4764.0  7.86628698571488E-16
4764.5  7.80946326885786E-16
4765.0  7.716763504882369E-16
4765.5  7.699404847060707E-16
4766.0  7.741713015338856E-16
4766.5  7.764568043265969E-16
4767.0  7.770260304352285E-16
4767.5  7.788366055575323E-16
4768.0  7.776461604929773E-16
4768.5  7.706922497817889E-16
4769.0  7.600113204086474E-16
4769.5  7.499308510202194E-16
4770.0  7.437625967681054E-16
4770.5  7.369720237020846E-16
4771.0  7.285158622068078E-16
4771.5  7.252884986694191E-16
4772.0  7.249633012676064E-16
4772.5  7.237172070994844E-16
4773.0  7.244870317181408E-16
4773.5  7.267498140354987E-16
4774.0  7.298719170139111E-16
4774.5  7.234637786000682E-16
4775.0  7.131593076162664E-16
4775.5  7.102201038567431E-16
4776.0  7.137187757506263E-16
4776.5  7.124860034466472E-16
4777.0  7.156037831245666E-16
4777.5  7.158500484667599E-16
4778.0  7.266140122833955E-16
4778.5  7.21251448249281E-16
4779.0  7.044684524000342E-16
4779.5  6.945204774573384E-16
4780.0  6.832391890108282E-16
4780.5  6.837301164961528E-16
4781.0  6.894133597665861E-16
4781.5  6.941186670766353E-16
4782.0  6.940055973271731E-16
4782.5  6.853046664874175E-16
4783.0  6.72765628714294E-16
4783.5  6.6407343075228215E-16
4784.0  6.557124100985488E-16
4784.5  6.468703536520937E-16
4785.0  6.418486118270085E-16
4785.5  6.362081001195835E-16
4786.0  6.34140787640369E-16
4786.5  6.414804690947654E-16
4787.0  6.440945943071656E-16
4787.5  6.328276478860332E-16
4788.0  6.195583701218182E-16
4788.5  6.134871459338757E-16
4789.0  6.158669836146988E-16
4789.5  6.228082737433352E-16
4790.0  6.193947476249695E-16
4790.5  6.096027273235765E-16
4791.0  6.094287160972497E-16
4791.5  6.108663344686604E-16
4792.0  6.033775487404795E-16
4792.5  5.922597054384928E-16
4793.0  5.858414917899971E-16
4793.5  5.89086210503059E-16
4794.0  5.837948507474164E-16
4794.5  5.71872859904398E-16
4795.0  5.632505154012607E-16
4795.5  5.588904302568902E-16
4796.0  5.597606789393295E-16
4796.5  5.560296896551815E-16
4797.0  5.48189118458084E-16
4797.5  5.519086745642069E-16
4798.0  5.588474738549639E-16
4798.5  5.521879123777549E-16
4799.0  5.366252592956659E-16
4799.5  5.311310782106917E-16
4800.0  5.260178159184582E-16
4800.5  5.150186783930698E-16
4801.0  5.120530690971681E-16
4801.5  5.186234061271304E-16
4802.0  5.217741506880746E-16
4802.5  5.160691573044743E-16
4803.0  5.071391686775553E-16
4803.5  4.999318556809761E-16
4804.0  4.954646186068013E-16
4804.5  4.974544523120652E-16
4805.0  5.036565644826403E-16
4805.5  5.027194276379589E-16
4806.0  4.989733401061745E-16
4806.5  4.992264062396305E-16
4807.0  4.952117436519386E-16
4807.5  4.834223860220478E-16
4808.0  4.85645758556304E-16
4808.5  5.01410805948678E-16
4809.0  5.100296198170794E-16
4809.5  5.026639110444252E-16
4810.0  4.977837589028417E-16
4810.5  4.913771766312222E-16
4811.0  4.879308682395604E-16
4811.5  4.825480700903153E-16
4812.0  4.829607451332647E-16
4812.5  4.841091345542002E-16
4813.0  4.773534887034048E-16
4813.5  4.668065191122283E-16
4814.0  4.634598429260438E-16
4814.5  4.682702673158626E-16
4815.0  4.667375327762383E-16
4815.5  4.548377149179466E-16
4816.0  4.539292161997917E-16
4816.5  4.645616873288685E-16
4817.0  4.690610215283937E-16
4817.5  4.638499210593856E-16
4818.0  4.59338710541493E-16
4818.5  4.577248966670694E-16
4819.0  4.594872165539131E-16
4819.5  4.658548288949256E-16
4820.0  4.708687229933904E-16
4820.5  4.65045662695891E-16
4821.0  4.457462608958051E-16
4821.5  4.333247149912429E-16
4822.0  4.4023893067314145E-16
4822.5  4.495365566173184E-16
4823.0  4.527686205998166E-16
4823.5  4.546187557724047E-16
4824.0  4.574550682452108E-16
4824.5  4.498761530118417E-16
4825.0  4.3491051239161703E-16
4825.5  4.200005855507592E-16
4826.0  4.1639733444422196E-16
4826.5  4.2303375897322906E-16
4827.0  4.2525556539495977E-16
4827.5  4.258725795595659E-16
4828.0  4.2726871198508196E-16
4828.5  4.2224329257180615E-16
4829.0  4.1723867044788105E-16
4829.5  4.2775750994365184E-16
4830.0  4.338567535427268E-16
4830.5  4.1894914364271195E-16
4831.0  3.9903869247796003E-16
4831.5  3.87820254094332E-16
4832.0  3.8948018694574996E-16
4832.5  3.91194885959012E-16
4833.0  3.8985595701454523E-16
4833.5  3.9261960300263843E-16
4834.0  3.9352576637044277E-16
4834.5  3.8778963358532223E-16
4835.0  3.8453874630083835E-16
4835.5  3.887040082228031E-16
4836.0  3.9564040986490366E-16
4836.5  4.001982054449763E-16
4837.0  3.9947977298044856E-16
4837.5  3.922948102434196E-16
4838.0  3.7426487015933787E-16
4838.5  3.5344493349173407E-16
4839.0  3.5260405469530465E-16
4839.5  3.6129780270222166E-16
4840.0  3.6701218202198793E-16
4840.5  3.7320563222247957E-16
4841.0  3.7231551057800087E-16
4841.5  3.6442195703676865E-16
4842.0  3.5406225090667976E-16
4842.5  3.440339767294292E-16
4843.0  3.537258385092365E-16
4843.5  3.6911811640731047E-16
4844.0  3.719899312243317E-16
4844.5  3.7043248494608745E-16
4845.0  3.66590312950139E-16
4845.5  3.6301026524486135E-16
4846.0  3.587120651380344E-16
4846.5  3.550199030403916E-16
4847.0  3.534333807706142E-16
4847.5  3.495636189022658E-16
4848.0  3.4636253280319574E-16
4848.5  3.4931668420820007E-16
4849.0  3.548411433279766E-16
4849.5  3.546754118381241E-16
4850.0  3.5272104492042706E-16
4850.5  3.510507214117521E-16
4851.0  3.449503241864137E-16
4851.5  3.3431561947793937E-16
4852.0  3.229023511505662E-16
4852.5  3.135461209557663E-16
4853.0  3.102607301214604E-16
4853.5  3.1171494245722164E-16
4854.0  3.1139375476079236E-16
4854.5  3.189091507103601E-16
4855.0  3.3356365465244255E-16
4855.5  3.3768506308786336E-16
4856.0  3.316779853190066E-16
4856.5  3.21089092766918E-16
4857.0  3.06197749901906E-16
4857.5  3.0192606884568767E-16
4858.0  3.1025541394426417E-16
4858.5  3.082833425286607E-16
4859.0  2.972896131147865E-16
4859.5  2.927477142825637E-16
4860.0  3.017581798817276E-16
4860.5  2.9834208654989607E-16
4861.0  2.8174817926001014E-16
4861.5  2.754909337089975E-16
4862.0  2.8140918975001784E-16
4862.5  2.8466827338021718E-16
4863.0  2.8053082952758226E-16
4863.5  2.8260573220737777E-16
4864.0  2.902154115018487E-16
4864.5  2.971592302391932E-16
4865.0  2.9336383556102816E-16
4865.5  2.8961496526045745E-16
4866.0  2.955856700959871E-16
4866.5  3.008307128076947E-16
4867.0  2.9829649086873576E-16
4867.5  2.9486405179705067E-16
4868.0  2.9253337933618693E-16
4868.5  2.8466424989162757E-16
4869.0  2.729029738215953E-16
4869.5  2.693908210978738E-16
4870.0  2.74014642700269E-16
4870.5  2.7268250197671155E-16
4871.0  2.698738518149823E-16
4871.5  2.696625827636281E-16
4872.0  2.7351655654162283E-16
4872.5  2.7430104664771547E-16
4873.0  2.721705686809278E-16
4873.5  2.71608071628423E-16
4874.0  2.664138852411313E-16
4874.5  2.5946406016511247E-16
4875.0  2.64069802574841E-16
4875.5  2.7273586998074156E-16
4876.0  2.7913069319827175E-16
4876.5  2.788615516749761E-16
4877.0  2.7086095362471173E-16
4877.5  2.6952727277999095E-16
4878.0  2.7601088975437195E-16
4878.5  2.8102568290911953E-16
4879.0  2.7835087487367435E-16
4879.5  2.681989519184353E-16
4880.0  2.5833394999562303E-16
4880.5  2.6175757788305654E-16
4881.0  2.669336599692506E-16
4881.5  2.622218251400484E-16
4882.0  2.5563494435764365E-16
4882.5  2.58453058232639E-16
4883.0  2.6806761491355945E-16
4883.5  2.7233460689804316E-16
4884.0  2.6616018130732113E-16
4884.5  2.5560465548237218E-16
4885.0  2.4832186727477905E-16
4885.5  2.4835290345637685E-16
4886.0  2.5202579528421327E-16
4886.5  2.495056402389803E-16
4887.0  2.449292319644719E-16
4887.5  2.5084219295977545E-16
4888.0  2.580846514372402E-16
4888.5  2.6141867902722806E-16
4889.0  2.6543200731339223E-16
4889.5  2.591820226164161E-16
4890.0  2.559094904057944E-16
4890.5  2.530303514099566E-16
4891.0  2.403447325135161E-16
4891.5  2.436124001737082E-16
4892.0  2.5363565389391664E-16
4892.5  2.4721900510356953E-16
4893.0  2.399570895242645E-16
4893.5  2.5003022521813863E-16
4894.0  2.566981176097473E-16
4894.5  2.516541866842897E-16
4895.0  2.456995802775372E-16
4895.5  2.5064224810423354E-16
4896.0  2.564316325124752E-16
4896.5  2.572419460357635E-16
4897.0  2.5532157748531707E-16
4897.5  2.5168340644369036E-16
4898.0  2.4950932097043426E-16
4898.5  2.501097875166215E-16
4899.0  2.4713128045126813E-16
4899.5  2.443630679679533E-16
4900.0  2.468576891199575E-16
4900.5  2.504558446709046E-16
4901.0  2.5056736480046363E-16
4901.5  2.5184547798957804E-16
4902.0  2.587977098072972E-16
4902.5  2.6205622221170334E-16
4903.0  2.629709000560735E-16
4903.5  2.667779952504104E-16
4904.0  2.69605938118805E-16
4904.5  2.7248714187043317E-16
4905.0  2.7110952969279924E-16
4905.5  2.660346851263644E-16
4906.0  2.700468112879904E-16
4906.5  2.9449238092192847E-16
4907.0  3.1216434945839363E-16
4907.5  3.017811894465203E-16
4908.0  2.770991408368388E-16
4908.5  2.725823556458076E-16
4909.0  2.7965410649559954E-16
4909.5  2.915373655560226E-16
4910.0  2.910641409559284E-16
4910.5  2.750442545653145E-16
4911.0  2.655879003070194E-16
4911.5  2.647875449569775E-16
4912.0  2.77219125537875E-16
4912.5  2.8547421047170053E-16
4913.0  2.902780889100586E-16
4913.5  2.8901307702268203E-16
4914.0  2.8279401266066215E-16
4914.5  2.8080862330427497E-16
4915.0  2.8210677810498226E-16
4915.5  2.799758337883253E-16
4916.0  2.8030563357831775E-16
4916.5  2.8944858490963185E-16
4917.0  2.9731359175540843E-16
4917.5  2.9658916008582654E-16
4918.0  2.917705396282726E-16
4918.5  2.841693103463892E-16
4919.0  2.7860720744361653E-16
4919.5  2.8220760961906157E-16
4920.0  2.9223497085073547E-16
4920.5  3.0084043370205436E-16
4921.0  3.0634912383771985E-16
4921.5  3.077727538400867E-16
4922.0  3.071819801252173E-16
4922.5  3.115941232267203E-16
4923.0  3.140004759177225E-16
4923.5  3.0333723698864613E-16
4924.0  2.993342420522837E-16
4924.5  3.007379291453353E-16
4925.0  3.038282896918663E-16
4925.5  3.0530994863852787E-16
4926.0  3.0191610071554984E-16
4926.5  3.023635076516158E-16
4927.0  3.108102337820993E-16
4927.5  3.0754587665628885E-16
4928.0  2.97191277286862E-16
4928.5  2.9955256910864983E-16
4929.0  3.0035423325728844E-16
4929.5  3.018119700310837E-16
4930.0  3.0555396682235466E-16
4930.5  3.0991643781487804E-16
4931.0  3.178914367398795E-16
4931.5  3.197950260568934E-16
4932.0  3.107552478119744E-16
4932.5  3.0726160234406625E-16
4933.0  3.1218345297934787E-16
4933.5  3.1269109012108247E-16
4934.0  3.0900702318753804E-16
4934.5  3.07998469968827E-16
4935.0  3.1253579661685894E-16
4935.5  3.1922711245596784E-16
4936.0  3.232722970272765E-16
4936.5  3.264937535126485E-16
4937.0  3.2585586997884663E-16
4937.5  3.153416461916092E-16
4938.0  3.0540539395169764E-16
4938.5  3.142408342403465E-16
4939.0  3.279035701394292E-16
4939.5  3.2799044742459466E-16
4940.0  3.166470159119498E-16
4940.5  3.0289445379492303E-16
4941.0  3.137850788747101E-16
4941.5  3.188440062409803E-16
4942.0  3.0797485833033203E-16
4942.5  3.2975211483072677E-16
4943.0  3.4611634967322877E-16
4943.5  3.3634380721546134E-16
4944.0  3.227612064532463E-16
4944.5  3.179893078563492E-16
4945.0  3.2012151194550487E-16
4945.5  3.2132240157096795E-16
4946.0  3.207414053192725E-16
4946.5  3.2196296767762985E-16
4947.0  3.2364242627196753E-16
4947.5  3.290437556608485E-16
4948.0  3.355056505796746E-16
4948.5  3.355674649861635E-16
4949.0  3.3168186438294675E-16
4949.5  3.292362248931657E-16
4950.0  3.3239784528037224E-16
4950.5  3.38158177655594E-16
4951.0  3.3430423321318307E-16
4951.5  3.2548659697295154E-16
4952.0  3.2290232110815177E-16
4952.5  3.1975837911455436E-16
4953.0  3.12958030954352E-16
4953.5  3.0856075339508585E-16
4954.0  3.1618285614166235E-16
4954.5  3.316333689167365E-16
4955.0  3.33366832877546E-16
4955.5  3.2891072656154723E-16
4956.0  3.3213802065630754E-16
4956.5  3.3670248671931206E-16
4957.0  3.346265949226145E-16
4957.5  3.377244909721484E-16
4958.0  3.338055155020484E-16
4958.5  3.3705541531763355E-16
4959.0  3.484864190023083E-16
4959.5  3.54966293491238E-16
4960.0  3.499584181744623E-16
4960.5  3.462975511686689E-16
4961.0  3.4842042568008997E-16
4961.5  3.5083065787281503E-16
4962.0  3.4463163832218E-16
4962.5  3.340499155398701E-16
4963.0  3.2947129326432997E-16
4963.5  3.309291628639144E-16
4964.0  3.333284827255725E-16
4964.5  3.3878136551854914E-16
4965.0  3.4960714090230295E-16
4965.5  3.4992937873764596E-16
4966.0  3.3734641781115785E-16
4966.5  3.3298961494168847E-16
4967.0  3.4053841130576186E-16
4967.5  3.4737211423161494E-16
4968.0  3.500924547248636E-16
4968.5  3.5793693079365404E-16
4969.0  3.7068690148610674E-16
4969.5  3.728353619147085E-16
4970.0  3.61987460013643E-16
4970.5  3.5861891396401397E-16
4971.0  3.647600025815735E-16
4971.5  3.610473240527678E-16
4972.0  3.5556475707549283E-16
4972.5  3.472686539629409E-16
4973.0  3.4931138588869426E-16
4973.5  3.564407997205165E-16
4974.0  3.505699678710526E-16
4974.5  3.376395232031734E-16
4975.0  3.345694373526274E-16
4975.5  3.507003990834505E-16
4976.0  3.699422877851877E-16
4976.5  3.7138243837172836E-16
4977.0  3.6968092005570527E-16
4977.5  3.7165683451109294E-16
4978.0  3.6443412117296165E-16
4978.5  3.566680321019127E-16
4979.0  3.5952156017540794E-16
4979.5  3.6350586091442396E-16
4980.0  3.6459129683265403E-16
4980.5  3.5976576738765782E-16
4981.0  3.5468866564703155E-16
4981.5  3.5490675953036076E-16
4982.0  3.5625645988274233E-16
4982.5  3.5553514504706654E-16
4983.0  3.5379493609809016E-16
4983.5  3.538478983880684E-16
4984.0  3.5625787706259086E-16
4984.5  3.564261667485657E-16
4985.0  3.543465128092867E-16
4985.5  3.559048177770788E-16
4986.0  3.631729736339845E-16
4986.5  3.684401485766697E-16
4987.0  3.6560078094380006E-16
4987.5  3.670774625216525E-16
4988.0  3.777406195213764E-16
4988.5  3.861945048382438E-16
4989.0  3.8461249280771107E-16
4989.5  3.894727729319052E-16
4990.0  3.8215231828605723E-16
4990.5  3.6271535409622923E-16
4991.0  3.4836865785028774E-16
4991.5  3.587173542368812E-16
4992.0  3.779857817525207E-16
4992.5  3.852842642082385E-16
4993.0  3.8038932053188836E-16
4993.5  3.748739924368426E-16
4994.0  3.726190001823379E-16
4994.5  3.685285453769172E-16
4995.0  3.642465704484605E-16
4995.5  3.6716244187518986E-16
4996.0  3.7077865862704925E-16
4996.5  3.766801547128834E-16
4997.0  3.805611439183592E-16
4997.5  3.781007434532157E-16
4998.0  3.7204319229571386E-16
4998.5  3.661820939891642E-16
4999.0  3.6266808991368943E-16
4999.5  3.5881871339159625E-16
5000.0  3.5184927992347563E-16
5000.5  3.474283481995248E-16
5001.0  3.524511896916051E-16
5001.5  3.629329515327278E-16
5002.0  3.7195706915764394E-16
5002.5  3.776717494671688E-16
5003.0  3.768378167731169E-16
5003.5  3.716182301959451E-16
5004.0  3.7406661813970456E-16
5004.5  3.792442148163194E-16
5005.0  3.8197184091253915E-16
5005.5  3.770064145286124E-16
5006.0  3.6886060152806675E-16
5006.5  3.6797978432331325E-16
5007.0  3.789991293065499E-16
5007.5  3.7797462015692723E-16
5008.0  3.712840357479815E-16
5008.5  3.6987886779959933E-16
5009.0  3.736227132704073E-16
5009.5  3.74629028388488E-16
5010.0  3.7571782710212835E-16
5010.5  3.7565082078390716E-16
5011.0  3.72083511544921E-16
5011.5  3.6351276645448153E-16
5012.0  3.5247826776321175E-16
5012.5  3.473647943001292E-16
5013.0  3.53089946878691E-16
5013.5  3.6102356545223167E-16
5014.0  3.5933692155503644E-16
5014.5  3.4862055416795417E-16
5015.0  3.4535847571858344E-16
5015.5  3.528270042842568E-16
5016.0  3.587564116041183E-16
5016.5  3.6228081364889647E-16
5017.0  3.657909140980149E-16
5017.5  3.6788927325766795E-16
5018.0  3.669871839217798E-16
5018.5  3.647461776887155E-16
5019.0  3.5649584271304903E-16
5019.5  3.544955746805954E-16
5020.0  3.608354592545739E-16
5020.5  3.671490529381364E-16
5021.0  3.737017079761419E-16
5021.5  3.7223522768249566E-16
5022.0  3.5853217643948546E-16
5022.5  3.532241733862608E-16
5023.0  3.4657470639442734E-16
5023.5  3.400668104105648E-16
5024.0  3.4622678764859733E-16
5024.5  3.5152985510359533E-16
5025.0  3.4960412923086584E-16
5025.5  3.549247617132342E-16
5026.0  3.638558248469963E-16
5026.5  3.6063855509453363E-16
5027.0  3.500165352698878E-16
5027.5  3.5154003720929217E-16
5028.0  3.5750925145637854E-16
5028.5  3.596324089589329E-16
5029.0  3.530662256893585E-16
5029.5  3.422970258998817E-16
5030.0  3.3895915236637243E-16
5030.5  3.4592898234591695E-16
5031.0  3.5436104776204467E-16
5031.5  3.539807922121808E-16
5032.0  3.4946293177175445E-16
5032.5  3.519896697451501E-16
5033.0  3.5521140428167707E-16
5033.5  3.4856822931820136E-16
5034.0  3.353191106293969E-16
5034.5  3.261624819177072E-16
5035.0  3.334261942328837E-16
5035.5  3.4135469547103285E-16
5036.0  3.4047945185791156E-16
5036.5  3.347614044045471E-16
5037.0  3.296307941419093E-16
5037.5  3.2951176570973015E-16
5038.0  3.2850277657095314E-16
5038.5  3.2358972406442886E-16
5039.0  3.238025109302325E-16
5039.5  3.3502321327020176E-16
5040.0  3.3659865305675365E-16
5040.5  3.316516770052304E-16
5041.0  3.334339726109839E-16
5041.5  3.3980806540975274E-16
5042.0  3.43298070377327E-16
5042.5  3.4449710412512595E-16
5043.0  3.4238666071413885E-16
5043.5  3.41175156210028E-16
5044.0  3.424706280036718E-16
5044.5  3.4596434512969757E-16
5045.0  3.4694248388151077E-16
5045.5  3.3621921957648164E-16
5046.0  3.238918042291734E-16
5046.5  3.1549119301958477E-16
5047.0  3.126570810673653E-16
5047.5  3.1701193145543387E-16
5048.0  3.2386709785190356E-16
5048.5  3.27707862831523E-16
5049.0  3.2888975314869196E-16
5049.5  3.31020402502668E-16
5050.0  3.3210378705635584E-16
5050.5  3.306973249347051E-16
5051.0  3.3585187282673167E-16
5051.5  3.4667501649070143E-16
5052.0  3.512898012075933E-16
5052.5  3.474159292038861E-16
5053.0  3.457901460711758E-16
5053.5  3.4536156323446206E-16
5054.0  3.424090628082291E-16
5054.5  3.391568438403109E-16
5055.0  3.381033069709863E-16
5055.5  3.365745293704784E-16
5056.0  3.252196930828071E-16
5056.5  3.1164874152167204E-16
5057.0  3.200665193052641E-16
5057.5  3.326764850677645E-16
5058.0  3.426563501974561E-16
5058.5  3.4492409193709493E-16
5059.0  3.396247562922499E-16
5059.5  3.3161552241413443E-16
5060.0  3.2234037626581125E-16
5060.5  3.2148456771597564E-16
5061.0  3.3150928972118443E-16
5061.5  3.382395538437011E-16
5062.0  3.3800598152773374E-16
5062.5  3.37699597013389E-16
5063.0  3.4702668087685977E-16
5063.5  3.584742472994814E-16
5064.0  3.564459260113665E-16
5064.5  3.4161626629476016E-16
5065.0  3.258400050752329E-16
5065.5  3.185098688025273E-16
5066.0  3.194306294431881E-16
5066.5  3.2094469300183E-16
5067.0  3.244908683097447E-16
5067.5  3.322566426361327E-16
5068.0  3.348477218663713E-16
5068.5  3.351384436775996E-16
5069.0  3.320590602418442E-16
5069.5  3.233108731513909E-16
5070.0  3.105681551515379E-16
5070.5  3.077658305974342E-16
5071.0  3.1807269297776544E-16
5071.5  3.290618640670247E-16
5072.0  3.3336656031980945E-16
5072.5  3.3253021880451247E-16
5073.0  3.3015163256382625E-16
5073.5  3.212032681177795E-16
5074.0  3.0996122692801637E-16
5074.5  3.1888864160078893E-16
5075.0  3.4101855104410457E-16
5075.5  3.487561007121436E-16
5076.0  3.383541745906266E-16
5076.5  3.2102850758332376E-16
5077.0  3.0936456966486854E-16
5077.5  3.1573014917050874E-16
5078.0  3.2669438528448443E-16
5078.5  3.2243638939046165E-16
5079.0  3.120317666070363E-16
5079.5  3.078346257131962E-16
5080.0  3.0790361741071103E-16
5080.5  3.0571762287378463E-16
5081.0  3.051243733766185E-16
5081.5  3.072001168476131E-16
5082.0  3.093678505478487E-16
5082.5  3.123519163005787E-16
5083.0  3.1310369204326504E-16
5083.5  3.120243723442701E-16
5084.0  3.051956938187735E-16
5084.5  2.9596671564302084E-16
5085.0  2.953560312744532E-16
5085.5  3.028309728254599E-16
5086.0  3.006402094217763E-16
5086.5  2.8872627005929216E-16
5087.0  2.8258729638743285E-16
5087.5  2.8755168786683575E-16
5088.0  2.9851490435592145E-16
5088.5  3.032769693829964E-16
5089.0  2.9852516168760434E-16
5089.5  2.926511751576005E-16
5090.0  2.8880235172536965E-16
5090.5  2.885414052799049E-16
5091.0  2.8920582134668485E-16
5091.5  2.8838947941139808E-16
5092.0  2.81317644426762E-16
5092.5  2.8230041481884E-16
5093.0  2.897043837610102E-16
5093.5  2.932019425150489E-16
5094.0  2.9287472204005076E-16
5094.5  2.932190783615715E-16
5095.0  2.977835254830549E-16
5095.5  2.983981558011566E-16
5096.0  2.947472473982983E-16
5096.5  2.9054926113638046E-16
5097.0  2.8812292266539963E-16
5097.5  2.9086712669467616E-16
5098.0  2.937841252078223E-16
5098.5  2.912730809300433E-16
5099.0  2.8490562859553687E-16
5099.5  2.751978338063897E-16
5100.0  2.65848454561559E-16
5100.5  2.6095230836554367E-16
5101.0  2.6115650213735653E-16
5101.5  2.6549899218527162E-16
5102.0  2.7242397782700974E-16
5102.5  2.8543690023201427E-16
5103.0  2.918432847278539E-16
5103.5  2.824366316660002E-16
5104.0  2.738487425465105E-16
5104.5  2.717202511273299E-16
5105.0  2.7411370691121025E-16
5105.5  2.8043153040947603E-16
5106.0  2.826986947560648E-16
5106.5  2.777759696106001E-16
5107.0  2.7494434760649035E-16
5107.5  2.6884588366703527E-16
5108.0  2.6514553222062565E-16
5108.5  2.685034067089234E-16
5109.0  2.788234524040586E-16
5109.5  2.796950259456982E-16
5110.0  2.679195553821099E-16
5110.5  2.5882843192700624E-16
5111.0  2.5797417993603375E-16
5111.5  2.5595460713033564E-16
5112.0  2.465973461729044E-16
5112.5  2.384163763810455E-16
5113.0  2.45740491415594E-16
5113.5  2.643261598998999E-16
5114.0  2.7783300537280464E-16
5114.5  2.7670298742523373E-16
5115.0  2.635580545395996E-16
5115.5  2.485312583368321E-16
5116.0  2.4369454974296E-16
5116.5  2.5110788281772876E-16
5117.0  2.5535785847091547E-16
5117.5  2.5310036209663623E-16
5118.0  2.556387088902631E-16
5118.5  2.6056275784683417E-16
5119.0  2.6395415008067604E-16
5119.5  2.6530917651649355E-16
5120.0  2.653309209246018E-16
5120.5  2.6712209910151894E-16
5121.0  2.650855504574203E-16
5121.5  2.689564247347828E-16
5122.0  2.706414867044273E-16
5122.5  2.5851428000523483E-16
5123.0  2.500240382363313E-16
5123.5  2.558422981590462E-16
5124.0  2.6144275790635927E-16
5124.5  2.5545494956391107E-16
5125.0  2.519291088076571E-16
5125.5  2.5402504619109666E-16
5126.0  2.5327024497407766E-16
5126.5  2.5952851864022973E-16
5127.0  2.7025064955233173E-16
5127.5  2.739930410005002E-16
5128.0  2.7105275531868697E-16
5128.5  2.7167586570137304E-16
5129.0  2.7450791588774435E-16
5129.5  2.7183965266597467E-16
5130.0  2.6885914697846877E-16
5130.5  2.71072412198706E-16
5131.0  2.698530795759329E-16
5131.5  2.6584783050211565E-16
5132.0  2.6896830538047577E-16
5132.5  2.768740982482909E-16
5133.0  2.801035222142628E-16
5133.5  2.743467851203571E-16
5134.0  2.678626647287922E-16
5134.5  2.648866871164365E-16
5135.0  2.6276549233929947E-16
5135.5  2.6381764445483316E-16
5136.0  2.6936019815531195E-16
5136.5  2.7330171682992894E-16
5137.0  2.661254940100507E-16
5137.5  2.6271948694612365E-16
5138.0  2.7260019884232487E-16
5138.5  2.7430230394699234E-16
5139.0  2.8194322671403556E-16
5139.5  2.854840876524788E-16
5140.0  2.7980410114712256E-16
5140.5  2.7408198167451543E-16
5141.0  2.7002765120921027E-16
5141.5  2.6975724155372395E-16
5142.0  2.6800336965875E-16
5142.5  2.753083876857676E-16
5143.0  2.8404174613997743E-16
5143.5  2.817708623733468E-16
5144.0  2.7986010892293217E-16
5144.5  2.811488605349473E-16
5145.0  2.7986618423375287E-16
5145.5  2.764286769682192E-16
5146.0  2.7779235504517924E-16
5146.5  2.7912045945756495E-16
5147.0  2.8239892578411532E-16
5147.5  2.9295140295766446E-16
5148.0  3.045502637755495E-16
5148.5  3.077072170845512E-16
5149.0  3.0430369802239583E-16
5149.5  3.0415236017447827E-16
5150.0  3.0880687110277455E-16
5150.5  3.118535767753326E-16
5151.0  3.0779711220979205E-16
5151.5  3.0085705808500732E-16
5152.0  2.986293243243089E-16
5152.5  3.059495190187629E-16
5153.0  3.0685806257627227E-16
5153.5  3.000179479321942E-16
5154.0  2.969337240425534E-16
5154.5  3.0804747781459616E-16
5155.0  3.17997754032431E-16
5155.5  3.162148581967518E-16
5156.0  3.180409825069956E-16
5156.5  3.2200244664990383E-16
5157.0  3.2431924406789295E-16
5157.5  3.2205836792549E-16
5158.0  3.088534932106042E-16
5158.5  3.059226379642542E-16
5159.0  3.212426689539317E-16
5159.5  3.3225517541776997E-16
5160.0  3.2926407943631575E-16
5160.5  3.265533575786798E-16
5161.0  3.22604943367941E-16
5161.5  3.1685612165029617E-16
5162.0  3.210632985373868E-16
5162.5  3.278573823938311E-16
5163.0  3.3142148325011196E-16
5163.5  3.377110315595861E-16
5164.0  3.439366382569103E-16
5164.5  3.4054015588979214E-16
5165.0  3.295195652692044E-16
5165.5  3.2506365530584195E-16
5166.0  3.320910191356718E-16
5166.5  3.4343621510706327E-16
5167.0  3.556283192084808E-16
5167.5  3.6176741391096153E-16
5168.0  3.593162892522773E-16
5168.5  3.6005213068068753E-16
5169.0  3.6495691585491334E-16
5169.5  3.707262856398719E-16
5170.0  3.7706305371956944E-16
5170.5  3.83107413622209E-16
5171.0  3.814356529369323E-16
5171.5  3.7293214761994954E-16
5172.0  3.761958207082707E-16
5172.5  3.7330415589614206E-16
5173.0  3.7058692767693784E-16
5173.5  3.723508459116167E-16
5174.0  3.7539195653261796E-16
5174.5  3.792497332645719E-16
5175.0  3.836728790976718E-16
5175.5  3.8474550541459833E-16
5176.0  3.851201378117855E-16
5176.5  3.887868764201335E-16
5177.0  3.9426428221599764E-16
5177.5  4.022941982978022E-16
5178.0  4.0987137197163757E-16
5178.5  4.082346236883838E-16
5179.0  4.058865427250527E-16
5179.5  4.0771285099277953E-16
5180.0  4.0754699736648113E-16
5180.5  4.034356066946824E-16
5181.0  3.998350520555066E-16
5181.5  3.9991858241241367E-16
5182.0  3.976208520848783E-16
5182.5  3.891373056360904E-16
5183.0  3.8551661286977946E-16
5183.5  3.945108669655966E-16
5184.0  4.088154067361819E-16
5184.5  4.2009490014088345E-16
5185.0  4.2540130710512343E-16
5185.5  4.2421854301785793E-16
5186.0  4.146245665306347E-16
5186.5  4.0378942071987956E-16
5187.0  4.0402356647670453E-16
5187.5  4.145041179373672E-16
5188.0  4.2396284461980584E-16
5188.5  4.240036653607312E-16
5189.0  4.2362587639572997E-16
5189.5  4.321095744693654E-16
5190.0  4.420681671197499E-16
5190.5  4.3320818310360513E-16
5191.0  4.342545821621092E-16
5191.5  4.3806657907592327E-16
5192.0  4.347369540501574E-16
5192.5  4.469077384477687E-16
5193.0  4.59968659235001E-16
5193.5  4.580008233112744E-16
5194.0  4.579819332020163E-16
5194.5  4.628181425452766E-16
5195.0  4.636857758234348E-16
5195.5  4.557909679532367E-16
5196.0  4.448093827049092E-16
5196.5  4.427391689970778E-16
5197.0  4.541817034340806E-16
5197.5  4.711939922899495E-16
5198.0  4.797059826310472E-16
5198.5  4.701798735064197E-16
5199.0  4.547014207203954E-16
5199.5  4.529834893298839E-16
5200.0  4.596554011279345E-16
5200.5  4.656390492955348E-16
5201.0  4.75694471002187E-16
5201.5  4.79874722465113E-16
5202.0  4.741210864714612E-16
5202.5  4.637881980031414E-16
5203.0  4.573529073688051E-16
5203.5  4.663916614511317E-16
5204.0  4.806837956283097E-16
5204.5  4.799658034529065E-16
5205.0  4.82168248391473E-16
5205.5  4.986260125212336E-16
5206.0  5.051963877945855E-16
5206.5  4.944514456560847E-16
5207.0  4.903159047062645E-16
5207.5  5.006691680799622E-16
5208.0  5.118805508205021E-16
5208.5  5.067101086108115E-16
5209.0  5.058025777746455E-16
5209.5  5.1690764568211085E-16
5210.0  5.151488712288967E-16
5210.5  4.976981223520337E-16
5211.0  4.94249296301047E-16
5211.5  4.988306586484244E-16
5212.0  5.015934949799646E-16
5212.5  5.058230638507087E-16
5213.0  5.055863563296151E-16
5213.5  4.936099904277963E-16
5214.0  4.851066122811885E-16
5214.5  4.911761415036182E-16
5215.0  5.085630883963079E-16
5215.5  5.245337271483443E-16
5216.0  5.263802179749264E-16
5216.5  5.22284783607424E-16
5217.0  5.233703647119543E-16
5217.5  5.239539839976681E-16
5218.0  5.211131648280553E-16
5218.5  5.165192482177177E-16
5219.0  5.203514563312405E-16
5219.5  5.335568289473893E-16
5220.0  5.395491748434224E-16
5220.5  5.373407166146913E-16
5221.0  5.412455322712154E-16
5221.5  5.481098389910835E-16
5222.0  5.478715523515298E-16
5222.5  5.469634325666836E-16
5223.0  5.527659999386316E-16
5223.5  5.575342552069297E-16
5224.0  5.462752040184575E-16
5224.5  5.3528125389617875E-16
5225.0  5.249900281812564E-16
5225.5  5.213146368439118E-16
5226.0  5.281434208645809E-16
5226.5  5.370218240316656E-16
5227.0  5.384135565781285E-16
5227.5  5.404198061006675E-16
5228.0  5.336762527462867E-16
5228.5  5.244388391838653E-16
5229.0  5.238567205414059E-16
5229.5  5.327998820137566E-16
5230.0  5.467743412962572E-16
5230.5  5.634023412038152E-16
5231.0  5.692006719406751E-16
5231.5  5.608300151946151E-16
5232.0  5.472322853646787E-16
5232.5  5.410999928140229E-16
5233.0  5.460163271460006E-16
5233.5  5.52875132490388E-16
5234.0  5.579269136494881E-16
5234.5  5.592455003201471E-16
5235.0  5.502406826879505E-16
5235.5  5.396779153323776E-16
5236.0  5.416972281147201E-16
5236.5  5.521820281127446E-16
5237.0  5.632295435627192E-16
5237.5  5.72138007120779E-16
5238.0  5.766365443144262E-16
5238.5  5.754872189448287E-16
5239.0  5.6904932139188055E-16
5239.5  5.57751758467544E-16
5240.0  5.475077110995451E-16
5240.5  5.454056782821992E-16
5241.0  5.475877291604763E-16
5241.5  5.474687025855361E-16
5242.0  5.461801915718894E-16
5242.5  5.372604457339924E-16
5243.0  5.344647576508092E-16
5243.5  5.427789894937294E-16
5244.0  5.535694139577818E-16
5244.5  5.56087983469356E-16
5245.0  5.607499395738477E-16
5245.5  5.664435919178202E-16
5246.0  5.667793828160483E-16
5246.5  5.662469922428933E-16
5247.0  5.628021697012917E-16
5247.5  5.571007121129234E-16
5248.0  5.523782423571868E-16
5248.5  5.502186500124837E-16
5249.0  5.561585222781506E-16
5249.5  5.688146411207713E-16
5250.0  5.763913257468315E-16
5250.5  5.7306974410044E-16
5251.0  5.635004737831857E-16
5251.5  5.560739503021319E-16
5252.0  5.545041670122119E-16
5252.5  5.535763112459954E-16
5253.0  5.519859470181591E-16
5253.5  5.513282144170344E-16
5254.0  5.495139073423849E-16
5254.5  5.446500452295948E-16
5255.0  5.432608355052257E-16
5255.5  5.492835841082095E-16
5256.0  5.599985418654474E-16
5256.5  5.63507635722677E-16
5257.0  5.581609832060583E-16
5257.5  5.592000594328916E-16
5258.0  5.661563883310734E-16
5258.5  5.699400898396413E-16
5259.0  5.635158718597946E-16
5259.5  5.552801810466224E-16
5260.0  5.579905530480528E-16
5260.5  5.602136219528691E-16
5261.0  5.552129876646128E-16
5261.5  5.607892198354049E-16
5262.0  5.632305803824422E-16
5262.5  5.639696728793959E-16
5263.0  5.610089457044006E-16
5263.5  5.580473672489615E-16
5264.0  5.593338296937517E-16
5264.5  5.653605644659589E-16
5265.0  5.703218626030042E-16
5265.5  5.704337935603861E-16
5266.0  5.682353766044052E-16
5266.5  5.665666132723815E-16
5267.0  5.689724543234356E-16
5267.5  5.744125912015118E-16
5268.0  5.712722372609447E-16
5268.5  5.61622114824643E-16
5269.0  5.604354792923727E-16
5269.5  5.610970140368831E-16
5270.0  5.566853354664773E-16
5270.5  5.554763911209076E-16
5271.0  5.60455773999771E-16
5271.5  5.686816887134678E-16
5272.0  5.794204588007119E-16
5272.5  5.832098881565976E-16
5273.0  5.7342097976341655E-16
5273.5  5.606432336595179E-16
5274.0  5.637634630712432E-16
5274.5  5.67777534259337E-16
5275.0  5.70410136203397E-16
5275.5  5.758043579514338E-16
5276.0  5.778566816859709E-16
5276.5  5.745452040739174E-16
5277.0  5.621643627295189E-16
5277.5  5.576883285474506E-16
5278.0  5.720295335902652E-16
5278.5  5.766879060139302E-16
5279.0  5.686964418560042E-16
5279.5  5.607657581851774E-16
5280.0  5.572865785173631E-16
5280.5  5.543419319708666E-16
5281.0  5.527035388329506E-16
5281.5  5.443764670401822E-16
5282.0  5.336255047981959E-16
5282.5  5.336597989045016E-16
5283.0  5.458085014055261E-16
5283.5  5.591043848954705E-16
5284.0  5.71298857142615E-16
5284.5  5.787342970108826E-16
5285.0  5.711242138708783E-16
5285.5  5.555864696687731E-16
5286.0  5.494325811172629E-16
5286.5  5.536083273678094E-16
5287.0  5.564207934205491E-16
5287.5  5.510104459665898E-16
5288.0  5.407118604359604E-16
5288.5  5.344784735798811E-16
5289.0  5.371649224349095E-16
5289.5  5.473833231407807E-16
5290.0  5.521245640614159E-16
5290.5  5.548425934233015E-16
5291.0  5.636528262960464E-16
5291.5  5.628320860958132E-16
5292.0  5.577186950602521E-16
5292.5  5.569859835229178E-16
5293.0  5.52694222004749E-16
5293.5  5.560848079206448E-16
5294.0  5.494296399479875E-16
5294.5  5.413471848123916E-16
5295.0  5.414928765716575E-16
5295.5  5.355536674391413E-16
5296.0  5.375106926122396E-16
5296.5  5.54059171373396E-16
5297.0  5.605609222082698E-16
5297.5  5.542905752769282E-16
5298.0  5.424045896933523E-16
5298.5  5.4034408026924195E-16
5299.0  5.443748899808592E-16
5299.5  5.404312785463667E-16
5300.0  5.32611418379804E-16
5300.5  5.343093277158047E-16
5301.0  5.37018586635598E-16
5301.5  5.33395564527286E-16
5302.0  5.311429926323437E-16
5302.5  5.404600965965585E-16
5303.0  5.564147277600359E-16
5303.5  5.576557497308811E-16
5304.0  5.435115445660964E-16
5304.5  5.32427016392487E-16
5305.0  5.340908602939083E-16
5305.5  5.42963041858214E-16
5306.0  5.548896129575306E-16
5306.5  5.536294939521784E-16
5307.0  5.451221410914528E-16
5307.5  5.346120361867676E-16
5308.0  5.288472524936424E-16
5308.5  5.403676169749371E-16
5309.0  5.478118215101492E-16
5309.5  5.507456605449634E-16
5310.0  5.52042459746373E-16
5310.5  5.46512714100626E-16
5311.0  5.433367140730486E-16
5311.5  5.485395565961193E-16
5312.0  5.471637897093035E-16
5312.5  5.4282303037006605E-16
5313.0  5.494313845526405E-16
5313.5  5.522811841508453E-16
5314.0  5.414310422136529E-16
5314.5  5.297726399172741E-16
5315.0  5.2404714444609365E-16
5315.5  5.262951052792412E-16
5316.0  5.252947570343982E-16
5316.5  5.199677319833817E-16
5317.0  5.102621689000995E-16
5317.5  5.004122009598975E-16
5318.0  4.985044199695013E-16
5318.5  5.089793659167656E-16
5319.0  5.243202685393564E-16
5319.5  5.286027730936492E-16
5320.0  5.253029879940603E-16
5320.5  5.296864312175543E-16
5321.0  5.308067580550641E-16
5321.5  5.163951905116395E-16
5322.0  5.057561410257376E-16
5322.5  5.111228614199162E-16
5323.0  5.201042509963003E-16
5323.5  5.288978695402523E-16
5324.0  5.41227621595098E-16
5324.5  5.492492230124544E-16
5325.0  5.407795484407525E-16
5325.5  5.265331888527386E-16
5326.0  5.271513112933517E-16
5326.5  5.392093117682644E-16
5327.0  5.403836874588803E-16
5327.5  5.295207938988826E-16
5328.0  5.128794123923283E-16
5328.5  5.07713848547714E-16
5329.0  5.177557157074871E-16
5329.5  5.276342707957974E-16
5330.0  5.281221200105785E-16
5330.5  5.261845745326216E-16
5331.0  5.192599497638889E-16
5331.5  5.167525139893084E-16
5332.0  5.267581212954432E-16
5332.5  5.318390127217817E-16
5333.0  5.23671727431132E-16
5333.5  5.207800711008548E-16
5334.0  5.18461496046993E-16
5334.5  5.173882981737536E-16
5335.0  5.18283217827908E-16
5335.5  5.146720695006272E-16
5336.0  5.156440159276216E-16
5336.5  5.214605257689069E-16
5337.0  5.213410280566866E-16
5337.5  5.190014787691079E-16
5338.0  5.197114388010549E-16
5338.5  5.202844330150464E-16
5339.0  5.179433443134036E-16
5339.5  5.140965414444224E-16
5340.0  5.128717654105362E-16
5340.5  5.172441607928149E-16
5341.0  5.234370150494231E-16
5341.5  5.21020534964846E-16
5342.0  5.147831017398349E-16
5342.5  5.122217167067918E-16
5343.0  5.151455639644636E-16
5343.5  5.110563571177815E-16
5344.0  5.079883069335893E-16
5344.5  5.002437796013194E-16
5345.0  4.923829646067055E-16
5345.5  4.83680411738717E-16
5346.0  4.864670038159544E-16
5346.5  4.960375393766408E-16
5347.0  4.942919249018742E-16
5347.5  4.874818250397881E-16
5348.0  4.819783327766837E-16
5348.5  4.786877279304225E-16
5349.0  4.869545190721534E-16
5349.5  4.962085834763026E-16
5350.0  4.937753528591681E-16
5350.5  4.844114732435838E-16
5351.0  4.835497241272622E-16
5351.5  4.898412248592114E-16
5352.0  4.956979159366466E-16
5352.5  4.942821260298384E-16
5353.0  4.813692291527177E-16
5353.5  4.682659505695849E-16
5354.0  4.669717107753607E-16
5354.5  4.756911967600316E-16
5355.0  4.883727835523277E-16
5355.5  4.961886828988599E-16
5356.0  4.933861482191521E-16
5356.5  4.836586972353658E-16
5357.0  4.69690355509834E-16
5357.5  4.598766709425195E-16
5358.0  4.594231805636246E-16
5358.5  4.627114985714062E-16
5359.0  4.691055612932058E-16
5359.5  4.823164642116195E-16
5360.0  4.806702233324433E-16
5360.5  4.771693235658402E-16
5361.0  4.779258949789983E-16
5361.5  4.773293146525906E-16
5362.0  4.692355311467158E-16
5362.5  4.591341452157594E-16
5363.0  4.517478437540121E-16
5363.5  4.444471003981009E-16
5364.0  4.358895984325045E-16
5364.5  4.4063505345047607E-16
5365.0  4.451270529349932E-16
5365.5  4.433002945340539E-16
5366.0  4.478458230911703E-16
5366.5  4.552934938817568E-16
5367.0  4.504079404756948E-16
5367.5  4.4017166317765184E-16
5368.0  4.3336187350838015E-16
5368.5  4.3346680913284125E-16
5369.0  4.41543629146924E-16
5369.5  4.4516099371941945E-16
5370.0  4.364435717885336E-16
5370.5  4.272997418421549E-16
5371.0  4.267312972370731E-16
5371.5  4.335410618812176E-16
5372.0  4.384770268594499E-16
5372.5  4.351450636053791E-16
5373.0  4.280554199189368E-16
5373.5  4.242819615079275E-16
5374.0  4.2645726714585754E-16
5374.5  4.28924464122874E-16
5375.0  4.2558800592342257E-16
5375.5  4.1484520096047173E-16
5376.0  4.1102208313611396E-16
5376.5  4.1733942197165562E-16
5377.0  4.236955564322956E-16
5377.5  4.2143224992636325E-16
5378.0  4.1245251195913425E-16
5378.5  4.12458891490728E-16
5379.0  4.2053000533011083E-16
5379.5  4.2726192760709715E-16
5380.0  4.122671593971813E-16
5380.5  3.973743479472369E-16
5381.0  4.103503967490607E-16
5381.5  4.222955294223084E-16
5382.0  4.2590050075552915E-16
5382.5  4.210424740435795E-16
5383.0  4.1124294341749884E-16
5383.5  3.9646998680731585E-16
5384.0  3.843042784822676E-16
5384.5  3.9165313590318706E-16
5385.0  4.0420001710366365E-16
5385.5  4.059045209803688E-16
5386.0  3.9735891558969794E-16
5386.5  3.931125219792322E-16
5387.0  3.8937820958267104E-16
5387.5  3.8218221766345067E-16
5388.0  3.7746503926013653E-16
5388.5  3.707226457502483E-16
5389.0  3.585331888085383E-16
5389.5  3.57261552261677E-16
5390.0  3.6962507158056156E-16
5390.5  3.76881390889955E-16
5391.0  3.762041791481434E-16
5391.5  3.7504870938220357E-16
5392.0  3.736333975680146E-16
5392.5  3.7578209164127687E-16
5393.0  3.804970156240481E-16
5393.5  3.786896074042035E-16
5394.0  3.7116150374676185E-16
5394.5  3.703441173995955E-16
5395.0  3.6749045399101485E-16
5395.5  3.6327035079200483E-16
5396.0  3.640036809417112E-16
5396.5  3.7062314996266097E-16
5397.0  3.7296904342470635E-16
5397.5  3.684977787614077E-16
5398.0  3.662458629058065E-16
5398.5  3.6574040311925505E-16
5399.0  3.6122056119529514E-16
5399.5  3.5730243770183363E-16
5400.0  3.5487758118044604E-16
5400.5  3.4732829693927676E-16
5401.0  3.4135713396684506E-16
5401.5  3.4757673339707997E-16
5402.0  3.5730842091789076E-16
5402.5  3.543122899304363E-16
5403.0  3.422084422944944E-16
5403.5  3.3215481811708206E-16
5404.0  3.3057016121934865E-16
5404.5  3.3130226717244475E-16
5405.0  3.3115661196218847E-16
5405.5  3.391023199285063E-16
5406.0  3.456197413561883E-16
5406.5  3.362013683931319E-16
5407.0  3.220011497152316E-16
5407.5  3.192004380819364E-16
5408.0  3.1995895615224704E-16
5408.5  3.149379633423004E-16
5409.0  3.104708521642701E-16
5409.5  3.093188799254081E-16
5410.0  3.0977605239433514E-16
5410.5  3.1017400781237485E-16
5411.0  3.0689247542243377E-16
5411.5  3.0143354569283977E-16
5412.0  3.004706250811972E-16
5412.5  2.9640449055901773E-16
5413.0  2.894823822671462E-16
5413.5  2.8757699322326074E-16
5414.0  2.9118326305857035E-16
5414.5  2.966001034526132E-16
5415.0  2.9947208478797996E-16
5415.5  3.05984562889767E-16
5416.0  3.0613491129636E-16
5416.5  2.880345964573473E-16
5417.0  2.79892466023282E-16
5417.5  3.0060167567930187E-16
5418.0  3.134144804783016E-16
5418.5  2.998083319823489E-16
5419.0  2.8851723922550944E-16
5419.5  2.9105785384540137E-16
5420.0  2.941355261006597E-16
5420.5  2.8778411032403375E-16
5421.0  2.7862287654295706E-16
5421.5  2.78684322823229E-16
5422.0  2.831943378309243E-16
5422.5  2.8220780625710197E-16
5423.0  2.8109331725199006E-16
5423.5  2.795010699523439E-16
5424.0  2.7529483419836773E-16
5424.5  2.716503768256392E-16
5425.0  2.6634876002954477E-16
5425.5  2.674363834889121E-16
5426.0  2.788115585219849E-16
5426.5  2.8370769117051684E-16
5427.0  2.751053120322535E-16
5427.5  2.6426033258044835E-16
5428.0  2.606939473019412E-16
5428.5  2.60469902654807E-16
5429.0  2.570283150113766E-16
5429.5  2.549506612270586E-16
5430.0  2.578007877900888E-16
5430.5  2.5663050076439483E-16
5431.0  2.523382260017807E-16
5431.5  2.5403751327247817E-16
5432.0  2.5608970840271507E-16
5432.5  2.519118459217712E-16
5433.0  2.4927429547548026E-16
5433.5  2.5759374735925275E-16
5434.0  2.65710147940356E-16
5434.5  2.514949674523707E-16
5435.0  2.405911188047278E-16
5435.5  2.4613202695151226E-16
5436.0  2.4968287758498026E-16
5436.5  2.462295938977593E-16
5437.0  2.4384524094855177E-16
5437.5  2.3945909620956976E-16
5438.0  2.311873149218462E-16
5438.5  2.1757155511235804E-16
5439.0  2.1499315116410914E-16
5439.5  2.2228028855599867E-16
5440.0  2.337087168820693E-16
5440.5  2.390815843828207E-16
5441.0  2.344292663539829E-16
5441.5  2.255345123338967E-16
5442.0  2.1520478742460972E-16
5442.5  2.1093506817387085E-16
5443.0  2.1311518959439778E-16
5443.5  2.1615459090433097E-16
5444.0  2.16599346921003E-16
5444.5  2.1382658743435402E-16
5445.0  2.0893497763124616E-16
5445.5  2.0339596720704634E-16
5446.0  2.002627907340046E-16
5446.5  1.97578804653915E-16
5447.0  1.967923659116776E-16
5447.5  1.9286498254964246E-16
5448.0  1.8573858840013552E-16
5448.5  1.8649819385362526E-16
5449.0  1.9126060117019897E-16
5449.5  2.0101634720568058E-16
5450.0  1.984651386556008E-16
5450.5  1.8610837668660572E-16
5451.0  1.8283647817707068E-16
5451.5  1.882342427709452E-16
5452.0  1.915508738670225E-16
5452.5  1.9424624576592972E-16
5453.0  2.0028588258467473E-16
5453.5  1.9482782869552085E-16
5454.0  1.8935807229351106E-16
5454.5  1.9657097375512888E-16
5455.0  1.9361462887544588E-16
5455.5  1.8589207695194258E-16
5456.0  1.769137651923487E-16
5456.5  1.7220542098989518E-16
5457.0  1.7970546215917173E-16
5457.5  1.90770928697075E-16
5458.0  1.9497761860786496E-16
5458.5  1.9407985775716404E-16
5459.0  1.9013929507689237E-16
5459.5  1.8358077377519964E-16
5460.0  1.7790826392600405E-16
5460.5  1.7631495313745618E-16
5461.0  1.8011999427798293E-16
5461.5  1.8229174060960292E-16
5462.0  1.785712534770017E-16
5462.5  1.71101837492921E-16
5463.0  1.6190145035803866E-16
5463.5  1.585319003811252E-16
5464.0  1.6436339253159899E-16
5464.5  1.7035006355707081E-16
5465.0  1.7107655720310906E-16
5465.5  1.6845364954986883E-16
5466.0  1.591210945032123E-16
5466.5  1.5488415431062272E-16
5467.0  1.6489557003849255E-16
5467.5  1.7530973693864641E-16
5468.0  1.783434514019625E-16
5468.5  1.8098231933431816E-16
5469.0  1.816931257067369E-16
5469.5  1.7483861288093016E-16
5470.0  1.638415070561384E-16
5470.5  1.650890694579752E-16
5471.0  1.7230030749364097E-16
5471.5  1.7085407265362449E-16
5472.0  1.6093747684648442E-16
5472.5  1.5679221654701925E-16
5473.0  1.616928051324368E-16
5473.5  1.6876629495527132E-16
5474.0  1.6838536534436129E-16
5474.5  1.585896650284937E-16
5475.0  1.4746113032985171E-16
5475.5  1.487855422807094E-16
5476.0  1.553350996641455E-16
5476.5  1.5491052180318175E-16
5477.0  1.4928585681409998E-16
5477.5  1.4921387563538738E-16
5478.0  1.487871219605769E-16
5478.5  1.4911072225602693E-16
5479.0  1.5595319900015621E-16
5479.5  1.6206547883063077E-16
5480.0  1.6187541814215025E-16
5480.5  1.5848258787495924E-16
5481.0  1.5408489670191276E-16
5481.5  1.487265432936835E-16
5482.0  1.4597141481115055E-16
5482.5  1.4761940089912424E-16
5483.0  1.477899406121522E-16
5483.5  1.4968591334745934E-16
5484.0  1.5330678641413006E-16
5484.5  1.4976517627912706E-16
5485.0  1.439611894715794E-16
5485.5  1.4470459068478392E-16
5486.0  1.4772325409548214E-16
5486.5  1.4639915664837673E-16
5487.0  1.460738326396851E-16
5487.5  1.460115302522067E-16
5488.0  1.5161573184692182E-16
5488.5  1.5273891848144746E-16
5489.0  1.5084255615247849E-16
5489.5  1.3978970336779975E-16
5490.0  1.266624532404797E-16
5490.5  1.2242841100997456E-16
5491.0  1.3095770755802953E-16
5491.5  1.410650365652039E-16
5492.0  1.453690996674728E-16
5492.5  1.4486118651994653E-16
5493.0  1.3934177849451922E-16
5493.5  1.3287652343579585E-16
5494.0  1.3675808044586786E-16
5494.5  1.3678594374460985E-16
5495.0  1.2660881194570207E-16
5495.5  1.2317475289501376E-16
5496.0  1.3114973210883555E-16
5496.5  1.352044151393255E-16
5497.0  1.3368293179375598E-16
5497.5  1.3409691096436088E-16
5498.0  1.354989484971584E-16
5498.5  1.3428272542971387E-16
5499.0  1.3306115404691425E-16
5499.5  1.3632117277904318E-16
5500.0  1.4301317042319627E-16
5500.5  1.5794175759650447E-16
5501.0  1.6198902306847E-16
5501.5  1.5442455799725223E-16
5502.0  1.4932395227053082E-16
5502.5  1.4461082005540771E-16
5503.0  1.4377063603825724E-16
5503.5  1.366258656565617E-16
5504.0  1.1948650700999336E-16
5504.5  1.1329656836814169E-16
5505.0  1.2590554885602399E-16
5505.5  1.3849546260483832E-16
5506.0  1.5014586364886938E-16
5506.5  1.564438199110964E-16
5507.0  1.5356935163774554E-16
5507.5  1.437116722390492E-16
5508.0  1.3842630965465995E-16
5508.5  1.2954876035658298E-16
5509.0  1.2518808238500286E-16
5509.5  1.3055283589931285E-16
5510.0  1.3333739377846954E-16
5510.5  1.2700878885425856E-16
5511.0  1.2506045021989845E-16
5511.5  1.3082851651768424E-16
5512.0  1.3564779843648256E-16
5512.5  1.252023798665126E-16
5513.0  1.153097164865817E-16
5513.5  1.1225303191950953E-16
5514.0  1.1558381626800592E-16
5514.5  1.1443392953102932E-16
5515.0  1.1470028696249618E-16
5515.5  1.0996071822665651E-16
5516.0  1.0915933020626522E-16
5516.5  1.1887076225493028E-16
5517.0  1.221354604265008E-16
5517.5  1.1995891224431616E-16
5518.0  1.1721916895650595E-16
5518.5  1.1336144144091705E-16
5519.0  1.1097541670337506E-16
5519.5  1.147746259406026E-16
5520.0  1.167948116648622E-16
5520.5  1.2074126642262637E-16
5521.0  1.2366986669913132E-16
5521.5  1.2415697879555872E-16
5522.0  1.1994608845184945E-16
5522.5  1.184967384596059E-16
5523.0  1.1924197463110732E-16
5523.5  1.213157451636195E-16
5524.0  1.2091564036285784E-16
5524.5  1.1842004905423188E-16
5525.0  1.0706307924370126E-16
5525.5  1.1073802806909865E-16
5526.0  1.206346441612088E-16
5526.5  1.197157405323606E-16
5527.0  1.1714206844199102E-16
5527.5  1.146007371886712E-16
5528.0  1.1634590506313417E-16
5528.5  1.136681690391022E-16
5529.0  1.1738037190153033E-16
5529.5  1.1615530494905645E-16
5530.0  1.1834803837291512E-16
5530.5  1.2032431771586389E-16
5531.0  1.1709569529348552E-16
5531.5  1.1750166664917782E-16
5532.0  1.1868291378809767E-16
5532.5  1.289934542715091E-16
5533.0  1.2556151525445558E-16
5533.5  1.138784397476147E-16
5534.0  9.71045910350908E-17
5534.5  9.498430720674768E-17
5535.0  1.0022765291245267E-16
5535.5  1.1048559499296736E-16
5536.0  1.2125683250166573E-16
5536.5  1.259371098948937E-16
5537.0  1.2002214398792948E-16
5537.5  1.12660500630321E-16
5538.0  1.1139198780800215E-16
5538.5  1.1248551388717628E-16
5539.0  1.070023936435335E-16
5539.5  9.693576855544962E-17
5540.0  8.40295293041421E-17
5540.5  8.55992468157919E-17
5541.0  9.745823974423789E-17
5541.5  1.1798362052321952E-16
5542.0  1.2263914548215094E-16
5542.5  1.1384143894528947E-16
5543.0  1.0883901272345373E-16
5543.5  1.046326547630401E-16
5544.0  1.0608406559487871E-16
5544.5  1.1169124173957693E-16
5545.0  1.1972021396273442E-16
5545.5  1.2256806029298E-16
5546.0  1.190665138887366E-16
5546.5  1.1510721141004784E-16
5547.0  1.1640874075177106E-16
5547.5  1.171631244670524E-16
5548.0  1.2563802484186126E-16
5548.5  1.259482306697272E-16
5549.0  1.127637901116094E-16
5549.5  1.0264721068778751E-16
5550.0  9.878350905125644E-17
5550.5  9.414984932967574E-17
5551.0  9.291544573646927E-17
5551.5  9.12291799633415E-17
5552.0  8.761642324207263E-17
5552.5  9.455557136632246E-17
5553.0  1.0129083165088595E-16
5553.5  1.0813110590924011E-16
5554.0  1.0770880859449328E-16
5554.5  1.0526690206185108E-16
5555.0  1.0586075773568821E-16
5555.5  1.0592211090582683E-16
5556.0  9.877335115737112E-17
5556.5  9.623917428357313E-17
5557.0  1.0255766998718245E-16
5557.5  1.1363226738227335E-16
5558.0  1.1328193809227236E-16
5558.5  1.1030682880590935E-16
5559.0  1.0500234632713518E-16
5559.5  9.755050688997683E-17
5560.0  9.194465940502063E-17
5560.5  9.029389998113694E-17
5561.0  9.52902307933217E-17
5561.5  1.0007225005192955E-16
5562.0  1.0129570608799887E-16
5562.5  9.998035102763746E-17
5563.0  9.700057351068431E-17
5563.5  9.134057713687616E-17
5564.0  9.047033328286304E-17
5564.5  9.179302671402032E-17
5565.0  9.621893905718753E-17
5565.5  9.996277358906878E-17
5566.0  9.657412487622457E-17
5566.5  9.838359957031794E-17
5567.0  9.258149416050015E-17
5567.5  8.755025347447374E-17
5568.0  8.728376290519743E-17
5568.5  8.595627912681908E-17
5569.0  8.09021913898123E-17
5569.5  8.032519503331597E-17
5570.0  8.315967349882646E-17
5570.5  9.660970469680487E-17
5571.0  9.931737339848064E-17
5571.5  9.652580972676229E-17
5572.0  9.412680330219576E-17
5572.5  9.810618260558513E-17
5573.0  1.0355310843897428E-16
5573.5  1.0682620702025318E-16
5574.0  1.0491130457843E-16
5574.5  1.0744482420206109E-16
5575.0  9.97068574342184E-17
5575.5  1.0356504524148998E-16
5576.0  1.1570202977044024E-16
5576.5  1.1559118377642894E-16
5577.0  1.180947258262689E-16
5577.5  1.1900571218328597E-16
5578.0  1.0548087969584562E-16
5578.5  1.0415129442388304E-16
5579.0  1.081118208386593E-16
5579.5  1.0704870996347818E-16
5580.0  1.118019014834288E-16
5580.5  1.0131314680626962E-16
5581.0  8.921338443193693E-17
5581.5  9.880950121376932E-17
5582.0  9.539236690020624E-17
5582.5  9.117815029520855E-17
5583.0  9.580114673287187E-17
5583.5  9.623373833773062E-17
5584.0  8.599250042306986E-17
5584.5  8.255526884367877E-17
5585.0  7.723033641697472E-17
5585.5  7.85287693592908E-17
5586.0  8.254008142810135E-17
5586.5  7.787348884561737E-17
5587.0  8.186827140908983E-17
5587.5  8.380668224995105E-17
5588.0  8.907075390343939E-17
5588.5  8.740852697795393E-17
5589.0  9.476644049744406E-17
5589.5  9.872483158001336E-17
5590.0  1.090432402361763E-16
5590.5  1.0848873892892724E-16
5591.0  1.0219143718175351E-16
5591.5  9.714185033867002E-17
5592.0  9.533832240781372E-17
5592.5  9.396448670521564E-17
5593.0  1.0117132029423965E-16
5593.5  1.0549343176023103E-16
5594.0  9.981427736457146E-17
5594.5  9.045636060517054E-17
5595.0  8.161373717112341E-17
5595.5  7.750184024501024E-17
5596.0  7.202784295948556E-17
5596.5  8.175196302273861E-17
5597.0  9.024458270409067E-17
5597.5  8.884442740782197E-17
5598.0  8.073166443792556E-17
5598.5  7.422421401740105E-17
5599.0  7.599859295192146E-17
5599.5  8.305624693131052E-17
5600.0  9.042953330455683E-17
5600.5  8.336378578102263E-17
5601.0  7.523395733316061E-17
5601.5  7.0743622150727E-17
5602.0  7.325386606336959E-17
5602.5  7.46800315170581E-17
5603.0  7.835793668500023E-17
5603.5  7.896528287008403E-17
5604.0  7.844210969860482E-17
5604.5  7.632871978532466E-17
5605.0  7.24843668500783E-17
5605.5  7.298535894349346E-17
5606.0  7.513454833567657E-17
5606.5  6.8042315709839E-17
5607.0  6.96079416183937E-17
5607.5  6.90024867849808E-17
5608.0  7.69937808320947E-17
5608.5  7.609077977343317E-17
5609.0  7.2973278307733E-17
5609.5  6.917975522092198E-17
5610.0  6.342979576081736E-17
5610.5  5.880340674328225E-17
5611.0  5.937489287178235E-17
5611.5  6.556690557039017E-17
5612.0  6.658081610273337E-17
5612.5  6.589807875585208E-17
5613.0  7.005018645684488E-17
5613.5  7.12985636772964E-17
5614.0  7.622343654613792E-17
5614.5  8.119554558730849E-17
5615.0  8.629194783327067E-17
5615.5  8.219218849865246E-17
5616.0  7.613382796922508E-17
5616.5  6.974664908227094E-17
5617.0  6.960059282634629E-17
5617.5  6.921261818169774E-17
5618.0  7.317262147746414E-17
5618.5  7.345576865802063E-17
5619.0  7.153644675732418E-17
5619.5  6.911520460936686E-17
5620.0  6.393573778209459E-17
5620.5  6.128804132727465E-17
5621.0  6.368232156339919E-17
5621.5  7.149923259185322E-17
5622.0  7.078526381248581E-17
5622.5  7.219191987384503E-17
5623.0  7.207315268544715E-17
5623.5  7.214928158293064E-17
5624.0  7.431445786347367E-17
5624.5  7.176942351965965E-17
5625.0  6.739581833509605E-17
5625.5  6.126272540040541E-17
5626.0  6.01256360294981E-17
5626.5  6.289443495612728E-17
5627.0  6.383753134272238E-17
5627.5  6.346912587342506E-17
5628.0  6.431311071134918E-17
5628.5  6.666520975112145E-17
5629.0  6.61146574127745E-17
5629.5  6.216470705872826E-17
5630.0  5.911249146046988E-17
5630.5  5.873868197464404E-17
5631.0  5.943663175963364E-17
5631.5  5.642371355774285E-17
5632.0  5.478191617398181E-17
5632.5  5.2540627126190054E-17
5633.0  5.3295650197318196E-17
5633.5  5.41690170058263E-17
5634.0  5.793933576056056E-17
5634.5  6.18081608071763E-17
5635.0  5.894515215337247E-17
5635.5  5.509029709892161E-17
5636.0  5.400375141188977E-17
5636.5  5.023304065596389E-17
5637.0  5.1234710428265435E-17
5637.5  5.621202374541134E-17
5638.0  5.962442618925876E-17
5638.5  5.774151565515235E-17
5639.0  6.173265793555209E-17
5639.5  6.466288215931116E-17
5640.0  6.681215325659785E-17
5640.5  6.043177112283033E-17
5641.0  5.942494957515262E-17
5641.5  6.240469262294903E-17
5642.0  5.710140590197585E-17
5642.5  5.049711787285812E-17
5643.0  5.156886833699691E-17
5643.5  5.377563470076053E-17
5644.0  5.4108963189911E-17
5644.5  5.167863397912629E-17
5645.0  5.0411634249829644E-17
5645.5  4.977672325964095E-17
5646.0  5.0700486230097546E-17
5646.5  5.248156508810856E-17
5647.0  4.8365494781524585E-17
5647.5  4.7035731391655266E-17
5648.0  4.2286153094020663E-17
5648.5  4.1433738993704045E-17
5649.0  4.11992496819749E-17
5649.5  4.1686764513062E-17
5650.0  4.102185929407547E-17
5650.5  4.118742468871434E-17
5651.0  4.055808737862019E-17
5651.5  4.2478748786595466E-17
5652.0  4.582847510056861E-17
5652.5  4.908145089231957E-17
5653.0  4.487355190753039E-17
5653.5  3.984978150259658E-17
5654.0  3.53992221682003E-17
5654.5  3.422550937456972E-17
5655.0  3.4554031009054957E-17
5655.5  3.838852088573453E-17
5656.0  4.247852235990002E-17
5656.5  4.737789065756032E-17
5657.0  4.81434428674982E-17
5657.5  4.604334036446609E-17
5658.0  4.87468542909799E-17
5658.5  4.8251450504129036E-17
5659.0  4.724848963732199E-17
5659.5  4.1849846749557584E-17
5660.0  4.045743224061851E-17
5660.5  4.113442426812144E-17
5661.0  4.542096768825468E-17
5661.5  5.108394366994821E-17
5662.0  5.3055019311815714E-17
5662.5  5.0486711248202626E-17
5663.0  4.5101649001308375E-17
5663.5  4.3860479695851306E-17
5664.0  4.92844888315454E-17
5664.5  5.2846230201014084E-17
5665.0  5.322001889068123E-17
5665.5  4.881816585618371E-17
5666.0  4.529063646841074E-17
5666.5  3.767993932921056E-17
5667.0  3.16262265745043E-17
5667.5  2.562931064670362E-17
5668.0  2.7054278534356755E-17
5668.5  2.877516150762808E-17
5669.0  3.360109550188499E-17
5669.5  2.960008158888221E-17
5670.0  2.702757136369552E-17
5670.5  3.282426381571906E-17
5671.0  3.894442592306915E-17
5671.5  4.25163926631006E-17
5672.0  4.08031460803197E-17
5672.5  4.093245401767574E-17
5673.0  4.472386830474012E-17
5673.5  4.437458287782106E-17
5674.0  3.469465954910364E-17
5674.5  2.8056283752343025E-17
5675.0  2.7380931236135202E-17
5675.5  2.824026432668896E-17
5676.0  2.7650041971386916E-17
5676.5  2.420119110018047E-17
5677.0  2.6585896252407024E-17
5677.5  2.573882625809745E-17
5678.0  3.084171975554939E-17
5678.5  3.302582023802376E-17
5679.0  4.298821673120597E-17
5679.5  4.879984804275021E-17
5680.0  5.264902346826903E-17
5680.5  5.4244636464106265E-17
5681.0  4.7870631247371724E-17
5681.5  3.791963480030289E-17
5682.0  3.1314977202627944E-17
5682.5  3.047646726403286E-17
5683.0  2.557778967876987E-17
5683.5  2.3653208124586265E-17
5684.0  2.319727992868748E-17
5684.5  2.3267795832965776E-17
5685.0  2.203209437111753E-17
5685.5  2.2702542232471354E-17
5686.0  2.5692768038640967E-17
5686.5  2.7538076618475066E-17
5687.0  3.1658846754105776E-17
5687.5  3.4554234313451504E-17
5688.0  3.5697702029311905E-17
5688.5  3.439552185237479E-17
5689.0  3.021406797491915E-17
5689.5  2.6939217465952383E-17
5690.0  2.4851089688603848E-17
5690.5  2.4096388790124374E-17
5691.0  2.5225395296160465E-17
5691.5  2.576080826180419E-17
5692.0  2.745151325908186E-17
5692.5  3.0315847086039596E-17
5693.0  3.265085245967515E-17
5693.5  3.431661907281991E-17
5694.0  3.353908528514651E-17
5694.5  3.408160246903167E-17
5695.0  3.5917179612615994E-17
5695.5  2.8929203352548793E-17
5696.0  2.3941837078706094E-17
5696.5  1.6065090929633175E-17
5697.0  1.2679993270513642E-17
5697.5  1.3102053307062284E-17
5698.0  2.2319437480159792E-17
5698.5  2.2301944851110773E-17
5699.0  1.7595004586614195E-17
5699.5  1.1765999069860342E-17
5700.0  7.429529836076485E-18
5700.5  9.766424852175538E-18
5701.0  1.4026414536387477E-17
5701.5  2.6144259137039804E-17
5702.0  2.841518187183426E-17
5702.5  2.517069902637983E-17
5703.0  2.2133701847385432E-17
5703.5  2.4000922703371912E-17
5704.0  2.7433304772985395E-17
5704.5  2.834738686908456E-17
5705.0  2.7120483731717242E-17
5705.5  2.3984343533489733E-17
5706.0  2.3176064102644264E-17
5706.5  2.4057184465946746E-17
5707.0  2.8033072091605425E-17
5707.5  2.9207095621608844E-17
5708.0  3.132557646971774E-17
5708.5  2.867377634282698E-17
5709.0  2.324869064985097E-17
5709.5  2.281248007003271E-17
5710.0  1.9830714716789238E-17
5710.5  1.8491466192035068E-17
5711.0  1.589534277767254E-17
5711.5  1.9405944540716963E-17
5712.0  2.0787653692360117E-17
5712.5  2.029956076904973E-17
5713.0  2.765113557689006E-17
5713.5  2.8833489906228466E-17
5714.0  3.1424019734037855E-17
5714.5  2.846674189161477E-17
5715.0  2.819369548433783E-17
5715.5  2.9096605449891585E-17
5716.0  3.136976897179362E-17
5716.5  3.238645217166572E-17
5717.0  2.5992645120609732E-17
5717.5  2.292117918804329E-17
5718.0  1.989089022193188E-17
5718.5  2.3848535472770646E-17
5719.0  2.887201497587999E-17
5719.5  3.134038237344518E-17
5720.0  3.1820369875722113E-17
5720.5  2.844363103036426E-17
5721.0  2.916290084185799E-17
5721.5  2.7598574163132347E-17
5722.0  2.315170621031856E-17
5722.5  1.6804039903717394E-17
5723.0  1.3067316605657662E-17
5723.5  1.8908341429482652E-17
5724.0  2.6304492871074622E-17
5724.5  2.935864849530664E-17
5725.0  2.996957812759526E-17
5725.5  2.73483104519871E-17
5726.0  2.624061353919083E-17
5726.5  2.440601634782701E-17
5727.0  2.4860054646552558E-17
5727.5  2.726588553169174E-17
5728.0  2.7707455460733334E-17
5728.5  2.782315806985241E-17
5729.0  2.51760601255484E-17
5729.5  2.728347845293345E-17
5730.0  2.838555353120163E-17
5730.5  2.6120567240931357E-17
5731.0  2.364158249896518E-17
5731.5  2.0714859141975948E-17
5732.0  2.2643825819836233E-17
5732.5  2.5118040884661977E-17
5733.0  2.450060612369222E-17
5733.5  2.5457423637175055E-17
5734.0  2.947229729141148E-17
5734.5  3.384476970050474E-17
5735.0  3.501944625409923E-17
5735.5  3.1162570004455114E-17
5736.0  2.937025952540135E-17
5736.5  2.5553797527489803E-17
5737.0  2.692760767406764E-17
5737.5  2.6647711285079182E-17
5738.0  3.779087319486765E-17
5738.5  3.894084687667097E-17
5739.0  2.9899737207450817E-17
5739.5  2.6284827184969863E-17
5740.0  2.4795610189989164E-17
5740.5  3.0273933476072565E-17
5741.0  3.166234523061998E-17
5741.5  3.317961302987556E-17
5742.0  3.3524848155622135E-17
5742.5  3.5593417113352724E-17
5743.0  3.934453904902933E-17
5743.5  3.981234552574622E-17
5744.0  3.29424762349388E-17
5744.5  2.919820188200371E-17
5745.0  2.5667581448739932E-17
5745.5  2.5010172057455816E-17
5746.0  2.686812450639504E-17
5746.5  3.3373857211945397E-17
5747.0  3.465097682717349E-17
5747.5  3.2554978743878135E-17
5748.0  2.9739987208435696E-17
5748.5  2.9241948024782657E-17
5749.0  2.951748333517867E-17
5749.5  2.7697126039338993E-17
5750.0  2.538943568997408E-17
5750.5  2.910989672982317E-17
5751.0  3.1710938571132765E-17
5751.5  3.674272892864905E-17
5752.0  3.526041831798918E-17
5752.5  3.3665534077482586E-17
5753.0  2.9799648280966035E-17
5753.5  3.000532067275207E-17
5754.0  2.950938908323194E-17
5754.5  3.6328072708854646E-17
5755.0  3.86160595214812E-17
5755.5  3.9939536802139795E-17
5756.0  3.8440034620042984E-17
5756.5  3.853790386081812E-17
5757.0  3.6209066350181486E-17
5757.5  3.4380939363740004E-17
5758.0  4.00306344088356E-17
5758.5  4.3674899206941506E-17
5759.0  4.831705888441306E-17
5759.5  4.998006309670184E-17
5760.0  5.302701319960313E-17
5760.5  5.747907227382324E-17
5761.0  5.900171724723723E-17
5761.5  5.702690483593071E-17
5762.0  5.233509853134353E-17
5762.5  5.040525660756426E-17
5763.0  5.535575918517235E-17
5763.5  5.840760123722685E-17
5764.0  6.171314574985078E-17
5764.5  5.818013873177564E-17
5765.0  5.5357906859826485E-17
5765.5  5.387812211564764E-17
5766.0  5.3492755321060495E-17
5766.5  5.132372709025066E-17
5767.0  4.8107236096208207E-17
5767.5  4.3151757141375506E-17
5768.0  4.0102477316778826E-17
5768.5  4.083349286698965E-17
5769.0  4.3468454621712533E-17
5769.5  4.994340939330695E-17
5770.0  5.680964919256567E-17
5770.5  6.427602357429306E-17
5771.0  6.567865364567203E-17
5771.5  6.464342095021665E-17
5772.0  6.206625642205892E-17
5772.5  6.16445952709262E-17
5773.0  6.383296145493317E-17
5773.5  6.368374553953237E-17
5774.0  5.695881849897912E-17
5774.5  5.257674480332528E-17
5775.0  5.418578597479567E-17
5775.5  6.13555872649956E-17
5776.0  6.563645545422201E-17
5776.5  7.143144705272522E-17
5777.0  6.542532265712654E-17
5777.5  6.142002779682675E-17
5778.0  6.011514159454692E-17
5778.5  6.333928380286491E-17
5779.0  6.948792765478961E-17
5779.5  6.91560086289652E-17
5780.0  7.189493796169973E-17
5780.5  7.341063848589197E-17
5781.0  7.288949257166932E-17
5781.5  7.541124990438027E-17
5782.0  7.390431996646072E-17
5782.5  7.223303787219059E-17
5783.0  7.719623395105582E-17
5783.5  7.917802613044417E-17
5784.0  8.136590505780641E-17
5784.5  7.978552629547952E-17
5785.0  7.689551061503686E-17
5785.5  7.955872743823351E-17
5786.0  8.181101854745952E-17
5786.5  8.504354385893147E-17
5787.0  9.199624226450604E-17
5787.5  9.855895800322275E-17
5788.0  9.402280371158976E-17
5788.5  9.136889516787569E-17
5789.0  7.81849699333303E-17
5789.5  8.02089541403075E-17
5790.0  8.347939088021978E-17
5790.5  8.50253629287526E-17
5791.0  8.385425512909627E-17
5791.5  8.678656582866496E-17
5792.0  8.694188775685033E-17
5792.5  8.807237726234323E-17
5793.0  8.746608322995783E-17
5793.5  9.13143449168293E-17
5794.0  1.0135074093765656E-16
5794.5  1.0498216580540084E-16
5795.0  1.051757286646823E-16
5795.5  1.045913032167782E-16
5796.0  1.0572074201997619E-16
5796.5  1.0518608872350569E-16
5797.0  1.0687969224834232E-16
5797.5  1.0829644639992057E-16
5798.0  1.0464373540652887E-16
5798.5  1.0537151702596532E-16
5799.0  1.0990226970228993E-16
5799.5  1.126583141800215E-16
5800.0  1.1522548622610114E-16
5800.5  1.1304766012228765E-16
5801.0  1.1026788829374185E-16
5801.5  1.0909621315703139E-16
5802.0  1.1203564728274777E-16
5802.5  1.1553869432907352E-16
5803.0  1.1927563127313444E-16
5803.5  1.1928423177586722E-16
5804.0  1.122073137423525E-16
5804.5  1.1089864902584216E-16
5805.0  1.0931595033828109E-16
5805.5  1.2052464513429574E-16
5806.0  1.2548599659128632E-16
5806.5  1.4019204643292414E-16
5807.0  1.4219602791442038E-16
5807.5  1.4472705852106058E-16
5808.0  1.387890612661667E-16
5808.5  1.3660363455513518E-16
5809.0  1.3305029516417421E-16
5809.5  1.3138597788527482E-16
5810.0  1.2925830852352172E-16
5810.5  1.3104610492799962E-16
5811.0  1.3266407416128925E-16
5811.5  1.4282745428554291E-16
5812.0  1.4075251480986693E-16
5812.5  1.3801900690726557E-16
5813.0  1.3149641601958884E-16
5813.5  1.2939914614527709E-16
5814.0  1.292815634633594E-16
5814.5  1.324600938821688E-16
5815.0  1.3682727971366925E-16
5815.5  1.3992103036845736E-16
5816.0  1.4098101116571506E-16
5816.5  1.4182226995311493E-16
5817.0  1.493800177359185E-16
5817.5  1.6006063361162664E-16
5818.0  1.6087849224875033E-16
5818.5  1.606239161004732E-16
5819.0  1.5456428914451862E-16
5819.5  1.5272172883017416E-16
5820.0  1.5006506033754201E-16
5820.5  1.5397459915982498E-16
5821.0  1.5563617176587258E-16
5821.5  1.5972854893251064E-16
5822.0  1.5629210714703502E-16
5822.5  1.5115229444805023E-16
5823.0  1.5372790357327284E-16
5823.5  1.5507848778525094E-16
5824.0  1.6163308609157944E-16
5824.5  1.564636463377048E-16
5825.0  1.4845664330066035E-16
5825.5  1.4248009715876153E-16
5826.0  1.405861748462807E-16
5826.5  1.4825247602077316E-16
5827.0  1.4974226494237078E-16
5827.5  1.5216242920641066E-16
5828.0  1.6514527659062505E-16
5828.5  1.7042092367915977E-16
5829.0  1.725678632418617E-16
5829.5  1.7202377094887744E-16
5830.0  1.7114767067510606E-16
5830.5  1.6653552103507342E-16
5831.0  1.6442977886684576E-16
5831.5  1.6019350118139322E-16
5832.0  1.6238232861260684E-16
5832.5  1.6619233414622289E-16
5833.0  1.6514060795002084E-16
5833.5  1.649014410004803E-16
5834.0  1.7340156676106968E-16
5834.5  1.748960093634513E-16
5835.0  1.776110322424599E-16
5835.5  1.783895713855689E-16
5836.0  1.7881147163222852E-16
5836.5  1.8380798908605387E-16
5837.0  1.843918993181978E-16
5837.5  1.8552365556355029E-16
5838.0  1.8252647390847173E-16
5838.5  1.8115355478346177E-16
5839.0  1.8783712794375596E-16
5839.5  1.8674990661856042E-16
5840.0  1.8469609851587544E-16
5840.5  1.8400113498113883E-16
5841.0  1.8362862921741563E-16
5841.5  1.8014085654738007E-16
5842.0  1.8068721238714942E-16
5842.5  1.818450465888148E-16
5843.0  1.8815704615150857E-16
5843.5  1.9135961828883792E-16
5844.0  1.8764869890330041E-16
5844.5  1.8912511232434784E-16
5845.0  1.9235562024267004E-16
5845.5  1.9420658074025773E-16
5846.0  1.9517174765378378E-16
5846.5  1.914437238538321E-16
5847.0  1.906364439861153E-16
5847.5  1.8906114282262836E-16
5848.0  1.928087969377067E-16
5848.5  1.9487682938094678E-16
5849.0  2.047663928346682E-16
5849.5  2.0345295866737004E-16
5850.0  1.9983907815332339E-16
5850.5  2.022570347534059E-16
5851.0  2.0365112547628035E-16
5851.5  2.0242101676974023E-16
5852.0  2.0279843689206323E-16
5852.5  2.0384507684129572E-16
5853.0  2.057986050187217E-16
5853.5  2.0698163015261268E-16
5854.0  2.0562177005064813E-16
5854.5  2.0519372067022804E-16
5855.0  2.0427291700998424E-16
5855.5  2.0898699747188243E-16
5856.0  2.1197225239008869E-16
5856.5  2.0756773959716322E-16
5857.0  2.0787872675771852E-16
5857.5  2.0936910131230032E-16
5858.0  2.1325354017057038E-16
5858.5  2.1582952992335769E-16
5859.0  2.1693333493634942E-16
5859.5  2.1647307780688721E-16
5860.0  2.1487540710355006E-16
5860.5  2.1090355021353532E-16
5861.0  2.0819563908834048E-16
5861.5  2.0851405445538029E-16
5862.0  2.1020317983612797E-16
5862.5  2.1501056587791377E-16
5863.0  2.135890690344694E-16
5863.5  2.125934117445585E-16
5864.0  2.0811333593357333E-16
5864.5  2.095374730107657E-16
5865.0  2.1520672343248583E-16
5865.5  2.1472987685763514E-16
5866.0  2.1439733255619643E-16
5866.5  2.1139587451864595E-16
5867.0  2.1051962472829854E-16
5867.5  2.0850924517552337E-16
5868.0  2.0898248651223345E-16
5868.5  2.0937622366568724E-16
5869.0  2.158523514005482E-16
5869.5  2.18561974965453E-16
5870.0  2.251175068542804E-16
5870.5  2.1794810121200093E-16
5871.0  2.1209398802615192E-16
5871.5  2.1551689597688981E-16
5872.0  2.1714003202341001E-16
5872.5  2.2125691571420768E-16
5873.0  2.201072278560855E-16
5873.5  2.1913776136003E-16
5874.0  2.1504652047954268E-16
5874.5  2.139673163576996E-16
5875.0  2.1184358843187222E-16
5875.5  2.1141387012385379E-16
5876.0  2.1103768096592857E-16
5876.5  2.1842399817621246E-16
5877.0  2.1923393131509774E-16
5877.5  2.1711502927207382E-16
5878.0  2.1836835258919723E-16
5878.5  2.19547926525028E-16
5879.0  2.232722867785478E-16
5879.5  2.2390281456120957E-16
5880.0  2.234098541978435E-16
5880.5  2.2448090727095896E-16
5881.0  2.2553098004707514E-16
5881.5  2.2575563406365217E-16
5882.0  2.256137370106853E-16
5882.5  2.2444904576546413E-16
5883.0  2.255782380132321E-16
5883.5  2.267343068728299E-16
5884.0  2.2982907505719177E-16
5884.5  2.3046082087693037E-16
5885.0  2.301175484926733E-16
5885.5  2.3152720085853714E-16
5886.0  2.330412087612848E-16
5886.5  2.233546829790446E-16
5887.0  2.2129171074368635E-16
5887.5  2.2259572596856464E-16
5888.0  2.1910544676641202E-16
5888.5  2.1514063601884883E-16
5889.0  2.137724560217332E-16
5889.5  2.1431350055057934E-16
5890.0  2.2058737491121556E-16
5890.5  2.2285136906327773E-16
5891.0  2.2555246125026273E-16
5891.5  2.393604022261479E-16
5892.0  2.4233107199588484E-16
5892.5  2.365456411455761E-16
5893.0  2.3420195182410805E-16
5893.5  2.312853382694373E-16
5894.0  2.35995285336427E-16
5894.5  2.3727968940799804E-16
5895.0  2.369544598469272E-16
5895.5  2.369331243667786E-16
5896.0  2.369373097307304E-16
5896.5  2.2455719064580153E-16
5897.0  2.2047804366762618E-16
5897.5  2.1927930100134726E-16
5898.0  2.1789976034154472E-16
5898.5  2.16024867990107E-16
5899.0  2.2384870310868243E-16
5899.5  2.2724433285054723E-16
5900.0  2.3705841851868477E-16
5900.5  2.3565484959087456E-16
5901.0  2.3364987809674885E-16
5901.5  2.319003726303858E-16
5902.0  2.3109739020985926E-16
5902.5  2.2930786149604524E-16
5903.0  2.307801562103429E-16
5903.5  2.3310682010761407E-16
5904.0  2.3526842697415273E-16
5904.5  2.3582017879885856E-16
5905.0  2.3109415207087447E-16
5905.5  2.295154569913334E-16
5906.0  2.269680190676262E-16
5906.5  2.2875480894901407E-16
5907.0  2.2960529947310585E-16
5907.5  2.328685910110529E-16
5908.0  2.3264653611697663E-16
5908.5  2.322766827338643E-16
5909.0  2.348123600144489E-16
5909.5  2.3581568130335637E-16
5910.0  2.3106616581495753E-16
5910.5  2.299731771893522E-16
5911.0  2.2795870439061E-16
5911.5  2.3062959865199E-16
5912.0  2.3192580711433716E-16
5912.5  2.3546142579176975E-16
5913.0  2.364066368637482E-16
5913.5  2.38234895253245E-16
5914.0  2.3301971374619655E-16
5914.5  2.304298277166496E-16
5915.0  2.303758085757415E-16
5915.5  2.3022376839330637E-16
5916.0  2.298830926954511E-16
5916.5  2.3131277332691965E-16
5917.0  2.320793446322943E-16
5917.5  2.354684012786608E-16
5918.0  2.330701567826899E-16
5918.5  2.275879702563554E-16
5919.0  2.247901501850696E-16
5919.5  2.2320998698397486E-16
5920.0  2.2186775031085797E-16
5920.5  2.2310533210651036E-16
5921.0  2.261521087940181E-16
5921.5  2.307923226783276E-16
5922.0  2.3356496103970195E-16
5922.5  2.357155745296202E-16
5923.0  2.364436257993025E-16
5923.5  2.3807345912445384E-16
5924.0  2.367584494289877E-16
5924.5  2.3589837277616634E-16
5925.0  2.380169744963869E-16
5925.5  2.3744857335962573E-16
5926.0  2.3560509715212885E-16
5926.5  2.290943589139607E-16
5927.0  2.2465724976410903E-16
5927.5  2.295672284257534E-16
5928.0  2.3400451993314293E-16
5928.5  2.4605656371799515E-16
5929.0  2.443313204141272E-16
5929.5  2.430628143480229E-16
5930.0  2.3449920473023024E-16
5930.5  2.318955056625945E-16
5931.0  2.264476657653963E-16
5931.5  2.286466374923733E-16
5932.0  2.3030871199206003E-16
5932.5  2.34966209687974E-16
5933.0  2.3564056403118386E-16
5933.5  2.362674646867368E-16
5934.0  2.373360045229635E-16
5934.5  2.3818926024980727E-16
5935.0  2.3370459405470033E-16
5935.5  2.3265943022095217E-16
5936.0  2.312157716748091E-16
5936.5  2.3268342766067296E-16
5937.0  2.339442874839885E-16
5937.5  2.345849800669353E-16
5938.0  2.3472050431626517E-16
5938.5  2.350608951671147E-16
5939.0  2.314042713208298E-16
5939.5  2.280364077681856E-16
5940.0  2.2227392761448826E-16
5940.5  2.2126725282092158E-16
5941.0  2.2152111912568733E-16
5941.5  2.2198191609975876E-16
5942.0  2.2243437531990913E-16
5942.5  2.2507700392825643E-16
5943.0  2.2644733726680675E-16
5943.5  2.3097179293560195E-16
5944.0  2.324947189684022E-16
5944.5  2.340865713713797E-16
5945.0  2.298827375430129E-16
5945.5  2.290783388839508E-16
5946.0  2.300203560511094E-16
5946.5  2.2749969191073846E-16
5947.0  2.247022124538628E-16
5947.5  2.251798145267977E-16
5948.0  2.2517872914489236E-16
5948.5  2.2454646847428983E-16
5949.0  2.225656672039381E-16
5949.5  2.202242222091841E-16
5950.0  2.2203336499065968E-16
5950.5  2.229306066807449E-16
5951.0  2.263019378570221E-16
5951.5  2.2375531705085047E-16
5952.0  2.2054356052168186E-16
5952.5  2.178840726875767E-16
5953.0  2.1762902283814385E-16
5953.5  2.229859961380658E-16
5954.0  2.2487825472235063E-16
5954.5  2.274567286438041E-16
5955.0  2.2686490598715205E-16
5955.5  2.265416835182811E-16
5956.0  2.2557041887712677E-16
5956.5  2.24852041478277E-16
5957.0  2.238448119405487E-16
5957.5  2.249226877287653E-16
5958.0  2.2564228654315884E-16
5958.5  2.312874778002647E-16
5959.0  2.3229291700520636E-16
5959.5  2.3390436194008873E-16
5960.0  2.3371162796744733E-16
5960.5  2.334903213335128E-16
5961.0  2.317687467181582E-16
5961.5  2.292535672070546E-16
5962.0  2.2513598951375243E-16
5962.5  2.2404477334983223E-16
5963.0  2.235969544975562E-16
5963.5  2.259844443487115E-16
5964.0  2.253521339005707E-16
5964.5  2.2430893233207674E-16
5965.0  2.2502102421867934E-16
5965.5  2.253668486480637E-16
5966.0  2.314063952482428E-16
5966.5  2.267022879775947E-16
5967.0  2.1772532094743392E-16
5967.5  2.1489551528159124E-16
5968.0  2.134376901506554E-16
5968.5  2.180990893797272E-16
5969.0  2.1674583068631553E-16
5969.5  2.1400180416647573E-16
5970.0  2.1582404475279472E-16
5970.5  2.1675016579446393E-16
5971.0  2.31356255640721E-16
5971.5  2.3118991407451305E-16
5972.0  2.302301072207677E-16
5972.5  2.241370586219141E-16
5973.0  2.2057504608011257E-16
5973.5  2.229485672391837E-16
5974.0  2.2138053700002118E-16
5974.5  2.1741668733522394E-16
5975.0  2.16986453692351E-16
5975.5  2.1668537319279125E-16
5976.0  2.1326123535017931E-16
5976.5  2.1259990055210234E-16
5977.0  2.1150516091184663E-16
5977.5  2.132420565733125E-16
5978.0  2.1438227715798014E-16
5978.5  2.123422651691533E-16
5979.0  2.1375659988028737E-16
5979.5  2.185518868194758E-16
5980.0  2.2011022202869873E-16
5980.5  2.2121674471114671E-16
5981.0  2.1698373026268299E-16
5981.5  2.1612105713490576E-16
5982.0  2.1485609866172424E-16
5982.5  2.1645774447566573E-16
5983.0  2.1769036710899042E-16
5983.5  2.198976102385167E-16
5984.0  2.1948127666562972E-16
5984.5  2.1713098807214939E-16
5985.0  2.1874710882350133E-16
5985.5  2.2009243506580828E-16
5986.0  2.232762987683966E-16
5986.5  2.237693873963749E-16
5987.0  2.2401404864780063E-16
5987.5  2.2182955597065422E-16
5988.0  2.1985211180952452E-16
5988.5  2.2014522056712784E-16
5989.0  2.194263283875175E-16
5989.5  2.1607729756680251E-16
5990.0  2.1237147903964807E-16
5990.5  2.0876594471266043E-16
5991.0  2.0900309725404607E-16
5991.5  2.096963663510474E-16
5992.0  2.1323194447920294E-16
5992.5  2.154224283138293E-16
5993.0  2.1772160211513355E-16
5993.5  2.1771390525707545E-16
5994.0  2.169487326521426E-16
5994.5  2.1254753175844186E-16
5995.0  2.1243089533347317E-16
5995.5  2.1230570118875868E-16
5996.0  2.1470624588929422E-16
5996.5  2.1509041034491445E-16
5997.0  2.1370203047436642E-16
5997.5  2.0985595632355663E-16
5998.0  2.0517161470352834E-16
5998.5  2.0377423469741542E-16
5999.0  2.0310583860668727E-16
5999.5  2.0111274180743942E-16
6000.0  2.034947500693121E-16
6000.5  2.0665760737342007E-16
6001.0  2.1316995194125614E-16
6001.5  2.1501761384521056E-16
6002.0  2.1296246608531502E-16
6002.5  2.0890258001550775E-16
6003.0  2.0313074180398036E-16
6003.5  1.982350253517845E-16
6004.0  1.9643989710954968E-16
6004.5  1.9619931310531318E-16
6005.0  1.980483906365593E-16
6005.5  2.0095625574989458E-16
6006.0  2.0308414905119777E-16
6006.5  2.039948024945379E-16
6007.0  2.0673568220429554E-16
6007.5  2.0703753678256582E-16
6008.0  2.076105525489844E-16
6008.5  2.06960168269776E-16
6009.0  2.06719608764131E-16
6009.5  2.1034496042959583E-16
6010.0  2.0951214152287614E-16
6010.5  2.0807550724708571E-16
6011.0  2.0222167844244421E-16
6011.5  1.99365580998265E-16
6012.0  1.9299410695703402E-16
6012.5  1.9366969388565344E-16
6013.0  1.9512952310681344E-16
6013.5  1.9893310869878867E-16
6014.0  2.0084282933453559E-16
6014.5  1.9523409058623737E-16
6015.0  1.9478505234031716E-16
6015.5  1.9409950924589202E-16
6016.0  1.9497886382062085E-16
6016.5  1.9542927657145952E-16
6017.0  1.94104826133633E-16
6017.5  1.9357621947104406E-16
6018.0  1.925493180661122E-16
6018.5  1.9272403072086745E-16
6019.0  1.9279510537870322E-16
6019.5  1.9441154909760989E-16
6020.0  1.9324230960464815E-16
6020.5  1.9000790966487698E-16
6021.0  1.866462683311924E-16
6021.5  1.843655742683754E-16
6022.0  1.8499109829455061E-16
6022.5  1.8505712312625063E-16
6023.0  1.852392233396033E-16
6023.5  1.8474479742171603E-16
6024.0  1.8436745039680681E-16
6024.5  1.8028068831929592E-16
6025.0  1.784168111407846E-16
6025.5  1.7376502701088242E-16
6026.0  1.762548986619582E-16
6026.5  1.7822651921663903E-16
6027.0  1.7463395385588265E-16
6027.5  1.7514116303790957E-16
6028.0  1.789511659764288E-16
6028.5  1.790937289913891E-16
6029.0  1.7921337996548146E-16
6029.5  1.7902228603549147E-16
6030.0  1.7904128578018007E-16
6030.5  1.7935321063262154E-16
6031.0  1.7899322430472853E-16
6031.5  1.7865371248739967E-16
6032.0  1.7718498519065493E-16
6032.5  1.7645664883468801E-16
6033.0  1.7430116463086517E-16
6033.5  1.719812496508113E-16
6034.0  1.696028748983334E-16
6034.5  1.6869407198503105E-16
6035.0  1.68502222744748E-16
6035.5  1.6862678314025426E-16
6036.0  1.6671316327239417E-16
6036.5  1.6457691300799614E-16
6037.0  1.606754433803893E-16
6037.5  1.5865331743887092E-16
6038.0  1.514338424862615E-16
6038.5  1.519129918940746E-16
6039.0  1.5250098821692072E-16
6039.5  1.5274170894084604E-16
6040.0  1.5339434520308632E-16
6040.5  1.5856907137295194E-16
6041.0  1.6167173465211826E-16
6041.5  1.65809312957592E-16
6042.0  1.602748647742429E-16
6042.5  1.5799141195855856E-16
6043.0  1.5256948450408195E-16
6043.5  1.514400639378455E-16
6044.0  1.498010054694056E-16
6044.5  1.535675868672899E-16
6045.0  1.5499885255340185E-16
6045.5  1.5607774925698705E-16
6046.0  1.5598736346435268E-16
6046.5  1.558519932661563E-16
6047.0  1.5674400677792756E-16
6047.5  1.5701779665311245E-16
6048.0  1.549113625315402E-16
6048.5  1.51427356982785E-16
6049.0  1.4531829916947065E-16
6049.5  1.3744433447251551E-16
6050.0  1.3380923218833815E-16
6050.5  1.2919499460776815E-16
6051.0  1.308520741769173E-16
6051.5  1.340750686073481E-16
6052.0  1.3685655638201082E-16
6052.5  1.3824256989125418E-16
6053.0  1.2670208423157677E-16
6053.5  1.2995473028256742E-16
6054.0  1.3714584462228223E-16
6054.5  1.3798058303340225E-16
6055.0  1.384356990353911E-16
6055.5  1.3534353144265228E-16
6056.0  1.3459994587611754E-16
6056.5  1.3307729433298448E-16
6057.0  1.328309299289568E-16
6057.5  1.326744992017758E-16
6058.0  1.3024169150371854E-16
6058.5  1.3006801187043905E-16
6059.0  1.2999293046489926E-16
6059.5  1.239602876286649E-16
6060.0  1.199037721728686E-16
6060.5  1.213104093581854E-16
6061.0  1.222705412720369E-16
6061.5  1.2483499889788454E-16
6062.0  1.2374127509391215E-16
6062.5  1.229298070585266E-16
6063.0  1.2321802583236717E-16
6063.5  1.235970456062193E-16
6064.0  1.248133061746857E-16
6064.5  1.2323614873679904E-16
6065.0  1.2195404767496422E-16
6065.5  1.1848862827804915E-16
6066.0  1.1769115042322011E-16
6066.5  1.1649057645857686E-16
6067.0  1.1633691274117526E-16
6067.5  1.1619884048828287E-16
6068.0  1.1406955259593276E-16
6068.5  1.1319745178573106E-16
6069.0  1.1090878579126719E-16
6069.5  1.0925122738349629E-16
6070.0  1.0762885462692975E-16
6070.5  1.0797380836180638E-16
6071.0  1.0836106815462018E-16
6071.5  1.1010433164426456E-16
6072.0  1.0982366463090181E-16
6072.5  1.0952282375144627E-16
6073.0  1.1023748416935911E-16
6073.5  1.1030542555090145E-16
6074.0  1.0966348162979852E-16
6074.5  1.0810000205858919E-16
6075.0  1.0625136105441942E-16
6075.5  1.0312077518684685E-16
6076.0  1.0218811557406566E-16
6076.5  1.0166565808495576E-16
6077.0  1.0014320630309097E-16
6077.5  9.81601136533193E-17
6078.0  9.615484466897887E-17
6078.5  9.569167880156274E-17
6079.0  9.757538466808018E-17
6079.5  9.658204569129072E-17
6080.0  9.515456687394196E-17
6080.5  9.207985731089222E-17
6081.0  9.139233886205073E-17
6081.5  9.792259568250707E-17
6082.0  9.829033390035352E-17
6082.5  9.887773751540099E-17
6083.0  9.803025178453748E-17
6083.5  9.76148797924356E-17
6084.0  9.578566147151033E-17
6084.5  9.396641121402086E-17
6085.0  9.075608345348577E-17
6085.5  8.971909011373689E-17
6086.0  8.92161283769291E-17
6086.5  8.692734655344078E-17
6087.0  8.536750970827355E-17
6087.5  8.230319104601035E-17
6088.0  8.315364606479932E-17
6088.5  8.358477028588959E-17
6089.0  8.204618076646122E-17
6089.5  8.210130598399653E-17
6090.0  8.227305253989331E-17
6090.5  8.975157414571503E-17
6091.0  9.400086465621251E-17
6091.5  9.32963140647375E-17
6092.0  9.062585930452556E-17
6092.5  8.409070292663824E-17
6093.0  8.295188597756222E-17
6093.5  8.222833115733849E-17
6094.0  7.923517392035101E-17
6094.5  7.82473570774522E-17
6095.0  7.604786744342799E-17
6095.5  7.632562521684192E-17
6096.0  7.651757110228152E-17
6096.5  7.926466918682539E-17
6097.0  8.02226245378474E-17
6097.5  8.247185616811993E-17
6098.0  8.475369555911607E-17
6098.5  8.652571966365877E-17
6099.0  8.800132402614587E-17
6099.5  8.88136910642371E-17
6100.0  9.115912970721895E-17
6100.5  8.810353478310855E-17
6101.0  8.546995314788331E-17
6101.5  8.029928971330907E-17
6102.0  8.044368927527623E-17
6102.5  8.469831930194832E-17
6103.0  8.41483185742268E-17
6103.5  8.362331926742453E-17
6104.0  8.49372316401254E-17
6104.5  8.478228808703648E-17
6105.0  8.267676803831369E-17
6105.5  8.266914311344514E-17
6106.0  8.26618903850115E-17
6106.5  8.395833899122032E-17
6107.0  8.358558748240478E-17
6107.5  7.932135463657003E-17
6108.0  7.798776672753575E-17
6108.5  7.642682255292378E-17
6109.0  8.560062844082457E-17
6109.5  8.837360639158791E-17
6110.0  9.054096193026882E-17
6110.5  8.688234523207006E-17
6111.0  8.212456639446357E-17
6111.5  7.636630976225918E-17
6112.0  7.505583200515431E-17
6112.5  8.072246113539566E-17
6113.0  8.25811399761069E-17
6113.5  8.527475269062253E-17
6114.0  8.515776384607841E-17
6114.5  8.500482373108915E-17
6115.0  8.324875315646103E-17
6115.5  8.284327861347192E-17
6116.0  8.219116169271323E-17
6116.5  8.25235928417222E-17
6117.0  8.285684887546396E-17
6117.5  8.89344513920272E-17
6118.0  8.938664936732459E-17
6118.5  9.02077222284208E-17
6119.0  9.20522456121401E-17
6119.5  9.291615628505708E-17
6120.0  9.28506583948716E-17
6120.5  9.2365602661319E-17
6121.0  9.138190130550214E-17
6121.5  9.030579131144515E-17
6122.0  8.973546070269639E-17
6122.5  8.89091104018632E-17
6123.0  8.920541095632943E-17
6123.5  8.993188031673279E-17
6124.0  8.724566392536887E-17
6124.5  8.564934756411295E-17
6125.0  8.478642869041718E-17
6125.5  8.467066888058291E-17
6126.0  8.448436690169495E-17
6126.5  8.47748274628386E-17
6127.0  8.49674935136149E-17
6127.5  8.834429828476624E-17
6128.0  8.808763754876475E-17
6128.5  8.649146297323068E-17
6129.0  8.468152577961305E-17
6129.5  8.333531719134114E-17
6130.0  8.314628633435553E-17
6130.5  8.425258600745279E-17
6131.0  8.820546561969472E-17
6131.5  8.524142947762827E-17
6132.0  8.278079554446403E-17
6132.5  8.097168898363711E-17
6133.0  8.070490682254947E-17
6133.5  8.072033197813886E-17
6134.0  8.003187813719389E-17
6134.5  7.939380930787476E-17
6135.0  8.548707373768536E-17
6135.5  8.707243425614145E-17
6136.0  8.93430142775773E-17
6136.5  9.492380227870581E-17
6137.0  1.0068977652927387E-16
6137.5  1.034851545317579E-16
6138.0  1.0314024728038491E-16
6138.5  9.718774019067556E-17
6139.0  9.671553168448557E-17
6139.5  9.617150492353292E-17
6140.0  9.806897545559467E-17
6140.5  9.879173450834714E-17
6141.0  1.005304110117346E-16
6141.5  9.964628233377585E-17
6142.0  9.850850308400958E-17
6142.5  1.0070034403255056E-16
6143.0  1.0122776557941401E-16
6143.5  9.957075826007788E-17
6144.0  9.819663109320369E-17
6144.5  9.621573316723445E-17
6145.0  9.739406855756457E-17
6145.5  9.770894592131941E-17
6146.0  9.596058834767983E-17
6146.5  9.490330026795641E-17
6147.0  9.319434132671371E-17
6147.5  9.487639673207218E-17
6148.0  9.563418131243782E-17
6148.5  9.775924998833279E-17
6149.0  9.699150019079343E-17
6149.5  9.559713896772462E-17
6150.0  9.360006414468314E-17
6150.5  9.263559777395285E-17
6151.0  9.01927800073915E-17
6151.5  9.058467816655977E-17
6152.0  9.141863822281809E-17
6152.5  9.770082150773496E-17
6153.0  1.0110174489983063E-16
6153.5  1.0773690281232849E-16
6154.0  1.0692641205597476E-16
6154.5  1.0456824666119387E-16
6155.0  1.0128559892276867E-16
6155.5  9.926627313811261E-17
6156.0  1.019555703781483E-16
6156.5  1.0201271317253943E-16
6157.0  1.0175149544126202E-16
6157.5  1.0266038375498208E-16
6158.0  1.0328562882708168E-16
6158.5  1.0157764415947612E-16
6159.0  9.961986949457941E-17
6159.5  9.390161806573336E-17
6160.0  9.33833220300855E-17
6160.5  9.297863841724534E-17
6161.0  9.828336768113638E-17
6161.5  9.836166545864913E-17
6162.0  9.610484015485062E-17
6162.5  1.001025308371382E-16
6163.0  1.0359808429856803E-16
6163.5  9.589208754474759E-17
6164.0  9.504150496123157E-17
6164.5  9.702309928558498E-17
6165.0  9.824324915089306E-17
6165.5  9.944218136152702E-17
6166.0  9.631467120823981E-17
6166.5  9.539010471401893E-17
6167.0  9.386563341361135E-17
6167.5  9.363125598445177E-17
6168.0  9.337290154033929E-17
6168.5  9.5442539406295E-17
6169.0  9.624021669946329E-17
6169.5  9.823920374426996E-17
6170.0  1.0142054883578398E-16
6170.5  1.0537501498387874E-16
6171.0  1.0325791671277128E-16
6171.5  1.019468929584826E-16
6172.0  9.536792825371481E-17
6172.5  9.921536243858743E-17
6173.0  1.0460921116664525E-16
6173.5  9.977417397676672E-17
6174.0  9.791366804521104E-17
6174.5  9.55881453224405E-17
6175.0  9.639913690394453E-17
6175.5  9.768816602473938E-17
6176.0  9.578723653419104E-17
6176.5  9.498043148128249E-17
6177.0  9.420144791136899E-17
6177.5  9.709113372731089E-17
6178.0  1.0230123331611724E-16
6178.5  1.0225183790144123E-16
6179.0  1.0221952955399352E-16
6179.5  1.0096096951170734E-16
6180.0  1.0034865812948051E-16
6180.5  9.909779204057166E-17
6181.0  1.0192741016070749E-16
6181.5  1.0344462207873361E-16
6182.0  1.11083022113823E-16
6182.5  1.1018426808114558E-16
6183.0  1.0758009677239062E-16
6183.5  1.0178755103541256E-16
6184.0  9.824029139430425E-17
6184.5  9.450022866340181E-17
6185.0  9.251146467719782E-17
6185.5  8.76691448499577E-17
6186.0  8.901875644568088E-17
6186.5  8.995600958861195E-17
6187.0  9.964537881627638E-17
6187.5  1.0224303873321486E-16
6188.0  1.0766243801549446E-16
6188.5  1.0606640792351669E-16
6189.0  1.0481178649087003E-16
6189.5  9.714464773102647E-17
6190.0  9.537344199789543E-17
6190.5  9.246087417492719E-17
6191.0  9.397949913845325E-17
6191.5  9.533275881982272E-17
6192.0  1.0115743632744094E-16
6192.5  1.0322275320850209E-16
6193.0  1.0815938498196677E-16
6193.5  1.0787979193526066E-16
6194.0  1.0759935074357296E-16
6194.5  1.0199173896653899E-16
6195.0  9.964499810774736E-17
6195.5  9.291704371162773E-17
6196.0  9.310479800519604E-17
6196.5  9.331713567224238E-17
6197.0  9.250277196848946E-17
6197.5  9.236134058161709E-17
6198.0  9.286633810128319E-17
6198.5  9.499096740664617E-17
6199.0  9.772802220414694E-17
6199.5  1.0022578361867326E-16
6200.0  1.0055835266193365E-16
6200.5  9.535764777134535E-17
6201.0  9.64235324490633E-17
6201.5  9.797815468666676E-17
6202.0  9.963174713199279E-17
6202.5  1.0038890593102464E-16
6203.0  1.0281246583775363E-16
6203.5  1.0243392388278492E-16
6204.0  1.0178971626804203E-16
6204.5  9.70247873924416E-17
6205.0  9.489250675387301E-17
6205.5  9.15066797925794E-17
6206.0  9.5114222729755E-17
6206.5  1.020159160601178E-16
6207.0  1.052275182276639E-16
6207.5  1.0684387007115726E-16
6208.0  1.0369757031781084E-16
6208.5  1.0254394194458674E-16
6209.0  1.000642097066408E-16
6209.5  1.0063325362463023E-16
6210.0  1.0096191615504938E-16
6210.5  1.05320192778599E-16
6211.0  1.0519695756277538E-16
6211.5  1.0437378806898862E-16
6212.0  1.0206055391532517E-16
6212.5  1.0053357382164027E-16
6213.0  9.70817357277878E-17
6213.5  9.714477571413638E-17
6214.0  9.818580290489669E-17
6214.5  9.987650500184213E-17
6215.0  1.0114764433719405E-16
6215.5  9.715530621662075E-17
6216.0  9.63573530768622E-17
6216.5  9.519770311202353E-17
6217.0  9.180342223471969E-17
6217.5  8.889647618694555E-17
6218.0  9.773236682500909E-17
6218.5  1.000843408875885E-16
6219.0  1.0420972843173083E-16
6219.5  1.0106714519902723E-16
6220.0  9.800630397593458E-17
6220.5  9.644369434104122E-17
6221.0  9.7106041852345E-17
6221.5  1.0260068373944275E-16
6222.0  1.0483010605216221E-16
6222.5  1.0730286175097693E-16
6223.0  1.0737420998166204E-16
6223.5  1.072343927238572E-16
6224.0  1.0601619692442225E-16
6224.5  1.0447991597114512E-16
6225.0  1.0253661792771057E-16
6225.5  1.0033414004078E-16
6226.0  9.955965960854577E-17
6226.5  9.843016252523201E-17
6227.0  9.774767811467265E-17
6227.5  9.67535881320882E-17
6228.0  9.39428896307311E-17
6228.5  9.29892420850736E-17
6229.0  9.406753130323201E-17
6229.5  9.643497609519837E-17
6230.0  1.0033858710417251E-16
6230.5  1.004347977387401E-16
6231.0  1.0041053836582748E-16
6231.5  9.650291319712842E-17
6232.0  9.637126559417066E-17
6232.5  9.608845075533649E-17
6233.0  9.666099573889116E-17
6233.5  9.696721921896354E-17
6234.0  9.15213013880029E-17
6234.5  9.228158875196878E-17
6235.0  9.406767708185785E-17
6235.5  9.34743138039076E-17
6236.0  9.314610444739881E-17
6236.5  8.942890604337835E-17
6237.0  8.922236737589318E-17
6237.5  8.908344231297547E-17
6238.0  9.012396611785345E-17
6238.5  9.083040088481743E-17
6239.0  9.441365800559981E-17
6239.5  9.62662616601042E-17
6240.0  1.0099288150592398E-16
6240.5  9.912082025572971E-17
6241.0  9.769579551402008E-17
6241.5  9.337780286264841E-17
6242.0  9.392786985836046E-17
6242.5  9.793304039541286E-17
6243.0  9.964707346969179E-17
6243.5  1.0115237187221419E-16
6244.0  9.175008588293715E-17
6244.5  8.950954760991728E-17
6245.0  8.64182697502737E-17
6245.5  9.072327580702914E-17
6246.0  9.503815061715888E-17
6246.5  9.86090620569646E-17
6247.0  9.912702014376596E-17
6247.5  9.748790800392123E-17
6248.0  9.459721597671369E-17
6248.5  9.127642937738261E-17
6249.0  8.867467019695751E-17
6249.5  8.812213749543491E-17
6250.0  8.919857787478025E-17
6250.5  9.1119667965349E-17
6251.0  9.363933514808111E-17
6251.5  9.78403432828238E-17
6252.0  9.932457423131778E-17
6252.5  1.0048300883970042E-16
6253.0  1.007751942304951E-16
6253.5  1.012020820628039E-16
6254.0  9.825461855701036E-17
6254.5  9.688572730831404E-17
6255.0  9.138428832704753E-17
6255.5  9.370656401385474E-17
6256.0  9.774636487903325E-17
6256.5  1.0148057095148414E-16
6257.0  1.0324035051940945E-16
6257.5  1.065750986826763E-16
6258.0  1.040640313138541E-16
6258.5  9.890802090963769E-17
6259.0  9.169339950204471E-17
6259.5  8.784972577148633E-17
6260.0  8.653594668207789E-17
6260.5  8.572536458114101E-17
6261.0  8.381943850610567E-17
6261.5  8.527506522611032E-17
6262.0  8.619757983262211E-17
6262.5  9.459457007752601E-17
6263.0  9.6125616412E-17
6263.5  9.883089732407114E-17
6264.0  9.669314492720755E-17
6264.5  9.517516765990055E-17
6265.0  9.021264301182526E-17
6265.5  8.996763809953186E-17
6266.0  9.082056349273863E-17
6266.5  9.4038762155957E-17
6267.0  9.671162045714989E-17
6267.5  9.764599780766066E-17
6268.0  9.746005257351899E-17
6268.5  9.591079322980512E-17
6269.0  9.506166319287071E-17
6269.5  9.425737537339688E-17
6270.0  9.191957547807983E-17
6270.5  9.124994778560538E-17
6271.0  8.993007293921183E-17
6271.5  8.959871667428963E-17
6272.0  8.92304798194466E-17
6272.5  8.912312295997587E-17
6273.0  8.821228328039676E-17
6273.5  8.150753660131895E-17
6274.0  8.091187957620425E-17
6274.5  8.0145873990733E-17
6275.0  8.27194234172621E-17
6275.5  8.37969851362044E-17
6276.0  8.643601344504676E-17
6276.5  8.661727236463566E-17
6277.0  8.685330136487852E-17
6277.5  8.273901485954203E-17
6278.0  8.108668140654819E-17
6278.5  7.82085947068117E-17
6279.0  7.74292638308702E-17
6279.5  7.607405377251586E-17
6280.0  7.786223693522125E-17
6280.5  7.869087293573296E-17
6281.0  7.933041277483548E-17
6281.5  7.836709634717245E-17
6282.0  7.641474603846483E-17
6282.5  7.701333531331579E-17
6283.0  7.734580543577156E-17
6283.5  8.056375218275202E-17
6284.0  8.189065620398797E-17
6284.5  8.476337747385378E-17
6285.0  8.61190717021729E-17
6285.5  8.695841576523901E-17
6286.0  8.116043457668836E-17
6286.5  8.07075230897256E-17
6287.0  8.035893976258327E-17
6287.5  8.557645252277029E-17
6288.0  8.926955897095168E-17
6288.5  8.635653975403065E-17
6289.0  8.881126625160027E-17
6289.5  9.803850785137955E-17
6290.0  9.62281171082497E-17
6290.5  9.474728081232207E-17
6291.0  8.302066357887664E-17
6291.5  7.944864394165812E-17
6292.0  7.171239753751289E-17
6292.5  7.411111520398116E-17
6293.0  7.637622687585982E-17
6293.5  7.441786199511648E-17
6294.0  7.3746717373211E-17
6294.5  7.223876611285257E-17
6295.0  7.462901885222338E-17
6295.5  7.723995809004541E-17
6296.0  7.445522858329974E-17
6296.5  7.494488449759765E-17
6297.0  8.376262767527433E-17
6297.5  7.812396693974823E-17
6298.0  7.099487604529829E-17
6298.5  7.810112705677655E-17
6299.0  8.07741858886953E-17
6299.5  8.605693131680452E-17
6300.0  8.398548151460044E-17
6300.5  8.095946472615862E-17
6301.0  6.528717849721946E-17
6301.5  5.985187153237959E-17
6302.0  6.999804270270975E-17
6302.5  6.968035370858222E-17
6303.0  6.916475947839641E-17
6303.5  6.276307483314211E-17
6304.0  6.001012628550033E-17
6304.5  7.506958219216985E-17
6305.0  7.375737267651841E-17
6305.5  7.11623781362859E-17
6306.0  6.932777906030423E-17
6306.5  6.83269706804214E-17
6307.0  7.379250715859425E-17
6307.5  7.37727306773288E-17
6308.0  7.343830493031292E-17
6308.5  7.005496389286469E-17
6309.0  6.792185080758671E-17
6309.5  6.447172583029952E-17
6310.0  6.590060995430726E-17
6310.5  7.078589857621451E-17
6311.0  7.179837176619816E-17
6311.5  7.25211635307813E-17
6312.0  6.924523683678877E-17
6312.5  6.744890853528371E-17
6313.0  6.250043486593755E-17
6313.5  6.199601688222154E-17
6314.0  6.156099147216957E-17
6314.5  6.330961331949806E-17
6315.0  6.339423379860338E-17
6315.5  6.265461239045959E-17
6316.0  6.459131882594544E-17
6316.5  6.649830459893712E-17
6317.0  6.519692139395299E-17
6317.5  6.503912623150928E-17
6318.0  6.592780742452956E-17
6318.5  6.703080682696135E-17
6319.0  6.83012944099418E-17
6319.5  6.68987013708367E-17
6320.0  6.62714151330364E-17
6320.5  6.448214346946446E-17
6321.0  6.14420398199994E-17
6321.5  5.740402807490854E-17
6322.0  6.374233772176008E-17
6322.5  6.62561515380371E-17
6323.0  7.187961615731015E-17
6323.5  7.200615330983668E-17
6324.0  7.223508549774212E-17
6324.5  7.23185465674276E-17
6325.0  7.218421214273196E-17
6325.5  6.801622852120409E-17
6326.0  6.571735708479406E-17
6326.5  6.154174781531044E-17
6327.0  6.478106001986536E-17
6327.5  6.632668997560354E-17
6328.0  6.038185670160614E-17
6328.5  5.988057414168371E-17
6329.0  5.89245279067444E-17
6329.5  5.776835867545654E-17
6330.0  5.708658225172901E-17
6330.5  5.3882214192796244E-17
6331.0  5.377840744679415E-17
6331.5  5.395567816189112E-17
6332.0  5.470208138301884E-17
6332.5  5.5194357116254466E-17
6333.0  5.561125648729612E-17
6333.5  5.632595971091461E-17
6334.0  5.85653918355383E-17
6334.5  5.67999179160105E-17
6335.0  5.5398352713151177E-17
6335.5  4.7233208532715426E-17
6336.0  4.4871563056921826E-17
6336.5  3.9971844632658174E-17
6337.0  4.191273888466387E-17
6337.5  4.370391909729253E-17
6338.0  4.839949506170335E-17
6338.5  4.9484634832425164E-17
6339.0  5.055885433758475E-17
6339.5  4.980532294770332E-17
6340.0  4.899602939422455E-17
6340.5  4.9195403104710324E-17
6341.0  4.92456635731303E-17
6341.5  4.931214635720137E-17
6342.0  4.692240641787003E-17
6342.5  4.391429886569988E-17
6343.0  4.602716138829161E-17
6343.5  4.720406221864684E-17
6344.0  5.296957826645306E-17
6344.5  5.5111698999522454E-17
6345.0  5.828293490528398E-17
6345.5  5.746451977995153E-17
6346.0  5.678001173943029E-17
6346.5  4.86418081711159E-17
6347.0  4.7645540731629654E-17
6347.5  4.590378492942892E-17
6348.0  4.6861703985505524E-17
6348.5  4.7278340178031156E-17
6349.0  4.127819458030591E-17
6349.5  4.2082729716148106E-17
6350.0  4.3745611654313675E-17
6350.5  4.3165418319817416E-17
6351.0  4.285042235067171E-17
6351.5  4.9034541655766884E-17
6352.0  5.025398406540263E-17
6352.5  5.273692560910935E-17
6353.0  4.9594545602715484E-17
6353.5  4.7553375004120997E-17
6354.0  3.984691299618802E-17
6354.5  3.886065559677189E-17
6355.0  3.7711417009574794E-17
6355.5  4.165446309253103E-17
6356.0  4.467317035265637E-17
6356.5  4.5886601972918667E-17
6357.0  4.608300048802181E-17
6357.5  4.6234259529154704E-17
6358.0  4.648603727493033E-17
6358.5  4.671064530678377E-17
6359.0  4.3329316134315113E-17
6359.5  4.2902493358241153E-17
6360.0  4.383467746632474E-17
6360.5  4.438102724225685E-17
6361.0  4.495477071960331E-17
6361.5  4.410611986182264E-17
6362.0  4.4057834293051634E-17
6362.5  4.5174257279690433E-17
6363.0  4.378696471879243E-17
6363.5  4.207577533235859E-17
6364.0  3.561166693847973E-17
6364.5  3.33795552294428E-17
6365.0  3.06343131260845E-17
6365.5  3.3391371490788234E-17
6366.0  3.7408509455829114E-17
6366.5  4.0108251230362103E-17
6367.0  4.1617843397861174E-17
6367.5  5.1944815046636096E-17
6368.0  5.1234456900953716E-17
6368.5  5.003159544473014E-17
6369.0  4.438565697990532E-17
6369.5  4.1726577822221776E-17
6370.0  3.090153056409116E-17
6370.5  2.995081593765863E-17
6371.0  2.80132907293512E-17
6371.5  2.8484945659839776E-17
6372.0  2.87347403131481E-17
6372.5  3.401962910624635E-17
6373.0  3.469767643116936E-17
6373.5  3.5958408848365624E-17
6374.0  3.540642254358913E-17
6374.5  3.504167408965605E-17
6375.0  3.537640617537526E-17
6375.5  3.5673062950693595E-17
6376.0  3.653452665143424E-17
6376.5  3.662616446186212E-17
6377.0  3.66934036185429E-17
6377.5  3.745835263802423E-17
6378.0  3.7208934311983584E-17
6378.5  3.589444371752658E-17
6379.0  3.642132232093073E-17
6379.5  3.689763916342422E-17
6380.0  4.0341506417075686E-17
6380.5  4.085095525633105E-17
6381.0  4.025605586217483E-17
6381.5  3.885847539651845E-17
6382.0  3.737032577035472E-17
6382.5  2.8532179658682776E-17
6383.0  2.7063730954318113E-17
6383.5  3.199174532147259E-17
6384.0  3.4313915464325754E-17
6384.5  3.723475826814559E-17
6385.0  3.4862920753477066E-17
6385.5  3.4104261128716074E-17
6386.0  3.390590478873093E-17
6386.5  3.5820899021064527E-17
6387.0  3.867275568071247E-17
6387.5  3.891181257683184E-17
6388.0  3.907692242395437E-17
6388.5  4.0831547192908684E-17
6389.0  4.006108018992436E-17
6389.5  3.8698559128504294E-17
6390.0  3.6045802403661095E-17
6390.5  3.4796927742154325E-17
6391.0  3.092457131901671E-17
6391.5  3.0046980692749455E-17
6392.0  2.8181680433527776E-17
6392.5  3.30504039362519E-17
6393.0  3.580126522443168E-17
6393.5  4.7503337023576175E-17
6394.0  4.509875518281399E-17
6394.5  3.753197484613824E-17
6395.0  3.328579554477204E-17
6395.5  3.042130901001342E-17
6396.0  2.463693955123621E-17
6396.5  2.2898436976003705E-17
6397.0  1.8983120855743948E-17
6397.5  2.250989623789798E-17
6398.0  2.5329376919912913E-17
6398.5  3.354513225310741E-17
6399.0  3.607396118726944E-17
6399.5  4.1705611069649916E-17
6400.0  3.836094814245684E-17
6400.5  3.5196173994018636E-17
6401.0  3.493755631247512E-17
6401.5  3.488479684368244E-17
6402.0  3.490322936050734E-17
6402.5  3.393904562693701E-17
6403.0  3.286095413539744E-17
6403.5  3.2947321419470224E-17
6404.0  3.3256431081460526E-17
6404.5  3.559406705090316E-17
6405.0  3.72088414581124E-17
6405.5  3.9352990904697504E-17
6406.0  3.30672298463479E-17
6406.5  3.0388782783297315E-17
6407.0  2.2622930968778872E-17
6407.5  2.6328144226848226E-17
6408.0  3.21835078812887E-17
6408.5  4.0029623275025783E-17
6409.0  4.306391493753371E-17
6409.5  3.502519923912407E-17
6410.0  3.3687055128112273E-17
6410.5  3.1155560991655864E-17
6411.0  3.195098850824707E-17
6411.5  3.2350271400753136E-17
6412.0  4.027603003701346E-17
6412.5  4.0887019795206733E-17
6413.0  4.1997483017995913E-17
6413.5  3.8418213531442005E-17
6414.0  3.624162467896581E-17
6414.5  3.822805165698704E-17
6415.0  3.9529864220308775E-17
6415.5  4.2884020785317413E-17
6416.0  3.675813424612469E-17
6416.5  3.231053285199836E-17
6417.0  3.153293121166748E-17
6417.5  3.2337169693740115E-17
6418.0  3.5552369446465995E-17
6418.5  3.568875676980596E-17
6419.0  3.580608155524137E-17
6419.5  3.6657620602331895E-17
6420.0  3.7765394547317937E-17
6420.5  4.232915238717402E-17
6421.0  4.395013321358403E-17
6421.5  4.5611924109420955E-17
6422.0  4.491949101801195E-17
6422.5  4.43713626773116E-17
6423.0  4.182816666888733E-17
6423.5  4.1902384211756473E-17
6424.0  4.1993620823132395E-17
6424.5  4.1133611092524005E-17
6425.0  4.089984378971764E-17
6425.5  4.116726352471134E-17
6426.0  4.493399525523882E-17
6426.5  5.040869374784593E-17
6427.0  4.973437675490778E-17
6427.5  4.933677675208952E-17
6428.0  4.638932944911727E-17
6428.5  4.757757394629705E-17
6429.0  4.965411178398597E-17
6429.5  5.2389029571749825E-17
6430.0  5.365268868717958E-17
6430.5  5.363849239032651E-17
6431.0  5.3726228103411294E-17
6431.5  5.391987237846021E-17
6432.0  5.0813647729921156E-17
6432.5  4.90626293708845E-17
6433.0  4.7412506443609714E-17
6433.5  4.8307272134595186E-17
6434.0  5.083140578670752E-17
6434.5  5.2226892820674835E-17
6435.0  5.316923038552934E-17
6435.5  5.586565305894663E-17
6436.0  5.588488816961571E-17
6436.5  5.514274139829851E-17
6437.0  5.3406055808287976E-17
6437.5  5.199942105011428E-17
6438.0  5.978424869240235E-17
6438.5  6.010445380020725E-17
6439.0  5.659133400604484E-17
6439.5  5.651467605200171E-17
6440.0  5.644083266937148E-17
6440.5  5.728005438034833E-17
6441.0  5.769707043387656E-17
6441.5  5.912714470375916E-17
6442.0  5.796952728988724E-17
6442.5  5.663826119553936E-17
6443.0  5.560115613212553E-17
6443.5  5.607895404621813E-17
6444.0  6.280316527114096E-17
6444.5  6.634937800011343E-17
6445.0  7.123066268109999E-17
6445.5  6.690139472572551E-17
6446.0  6.537962264344835E-17
6446.5  6.542987373203331E-17
6447.0  6.639292386513267E-17
6447.5  6.798621856019331E-17
6448.0  6.775694097503578E-17
6448.5  6.772053587114092E-17
6449.0  7.215268374693093E-17
6449.5  7.194217180079763E-17
6450.0  7.151505996289589E-17
6450.5  7.137932471662204E-17
6451.0  7.130955465043702E-17
6451.5  6.970398401207223E-17
6452.0  6.954543483524181E-17
6452.5  6.92695493644795E-17
6453.0  6.989022504266394E-17
6453.5  7.029612418873171E-17
6454.0  6.879674333642574E-17
6454.5  6.870170997243981E-17
6455.0  6.876949242616967E-17
6455.5  7.099519559270873E-17
6456.0  7.273379586003961E-17
6456.5  7.435548465235474E-17
6457.0  7.513226786524318E-17
6457.5  7.734981402647159E-17
6458.0  7.79876532302741E-17
6458.5  7.858439321103524E-17
6459.0  7.922072433830413E-17
6459.5  7.858024889560794E-17
6460.0  7.432792726908336E-17
6460.5  7.120964748851524E-17
6461.0  6.772267274500544E-17
6461.5  6.783571081700144E-17
6462.0  6.853615063474992E-17
6462.5  7.3967535815508E-17
6463.0  7.809100569124221E-17
6463.5  8.361559900052007E-17
6464.0  8.403094640552876E-17
6464.5  8.380732639531664E-17
6465.0  7.833846698102244E-17
6465.5  8.007302024650159E-17
6466.0  8.287005216118472E-17
6466.5  8.60580613540558E-17
6467.0  8.745875464821988E-17
6467.5  8.899414982510988E-17
6468.0  8.90375608859976E-17
6468.5  8.910912408513634E-17
6469.0  8.623531682214306E-17
6469.5  8.472913285401771E-17
6470.0  7.964799769203126E-17
6470.5  7.809662354729824E-17
6471.0  7.464672944270968E-17
6471.5  7.701141382203262E-17
6472.0  7.852960437302784E-17
6472.5  7.958292573709208E-17
6473.0  8.047100358049229E-17
6473.5  8.291680656912948E-17
6474.0  8.464349000814983E-17
6474.5  8.598041835323372E-17
6475.0  8.598294061414757E-17
6475.5  8.490464322592482E-17
6476.0  8.056836324823718E-17
6476.5  7.864850811895554E-17
6477.0  7.686719541142524E-17
6477.5  8.351207029494702E-17
6478.0  8.531559558585099E-17
6478.5  8.803358267965329E-17
6479.0  9.074224118814342E-17
6479.5  9.376059284791661E-17
6480.0  9.258334916102473E-17
6480.5  9.172790151073803E-17
6481.0  8.719807057920092E-17
6481.5  8.832074227927593E-17
6482.0  8.982243934563146E-17
6482.5  8.964467575920237E-17
6483.0  8.993317910943657E-17
6483.5  9.499506209999716E-17
6484.0  9.667100909661784E-17
6484.5  9.938444520072028E-17
6485.0  9.743482511443258E-17
6485.5  9.658699577622654E-17
6486.0  9.562686676200053E-17
6486.5  9.677992839294907E-17
6487.0  9.905555015038183E-17
6487.5  1.0282389387242939E-16
6488.0  1.0483564825688866E-16
6488.5  9.642124644012848E-17
6489.0  9.624256070681765E-17
6489.5  9.640826031438052E-17
6490.0  9.678334455406166E-17
6490.5  9.703102771440432E-17
6491.0  9.880091578412372E-17
6491.5  9.983388064590663E-17
6492.0  1.0258908560815005E-16
6492.5  1.0487706765204631E-16
6493.0  1.0667658137703942E-16
6493.5  1.0741647896910071E-16
6494.0  1.0843519744241622E-16
6494.5  1.1217016614900433E-16
6495.0  1.1011758979074052E-16
6495.5  1.0817303190797969E-16
6496.0  1.0755374832625827E-16
6496.5  1.0823064387879847E-16
6497.0  1.1278022492991561E-16
6497.5  1.147113314601699E-16
6498.0  1.1691511350783772E-16
6498.5  1.1337292682966098E-16
6499.0  1.1217499301725653E-16
6499.5  1.1015643029514942E-16
6500.0  1.0999905992517986E-16
6500.5  1.0977912067460115E-16
6501.0  1.0813372428803007E-16
6501.5  1.0769185499646803E-16
6502.0  1.1004608998119533E-16
6502.5  1.1103785466946708E-16
6503.0  1.126984622674938E-16
6503.5  1.128551997611401E-16
6504.0  1.1284635570547507E-16
6504.5  1.0301859222298398E-16
6505.0  1.0258001515985861E-16
6505.5  1.0166363161980411E-16
6506.0  1.0074930411953793E-16
6506.5  1.0024918964563785E-16
6507.0  1.0519689451382964E-16
6507.5  1.0660869497409988E-16
6508.0  1.0972362963402171E-16
6508.5  1.105685341285891E-16
6509.0  1.111467703853746E-16
6509.5  1.1073852813642944E-16
6510.0  1.118854581787194E-16
6510.5  1.15774055767787E-16
6511.0  1.1429983341187906E-16
6511.5  1.1309572349819563E-16
6512.0  1.1722356766363702E-16
6512.5  1.1817826473198956E-16
6513.0  1.1951330329083608E-16
6513.5  1.1608002886790571E-16
6514.0  1.1267196539504118E-16
6514.5  1.114097804530194E-16
6515.0  1.1241525956039425E-16
6515.5  1.2037790341609983E-16
6516.0  1.2128700691715457E-16
6516.5  1.2237244156156632E-16
6517.0  1.2348507181083293E-16
6517.5  1.2391370715391057E-16
6518.0  1.2465674718152934E-16
6518.5  1.2345070911400077E-16
6519.0  1.2166943875971102E-16
6519.5  1.2156430043559951E-16
6520.0  1.2161549444072164E-16
6520.5  1.2312498880892483E-16
6521.0  1.212359724775742E-16
6521.5  1.1782264176190668E-16
6522.0  1.168528234178802E-16
6522.5  1.164104223613286E-16
6523.0  1.1579624250265722E-16
6523.5  1.1618050934789245E-16
6524.0  1.1699049840746505E-16
6524.5  1.1678957370223038E-16
6525.0  1.1668663496512647E-16
6525.5  1.2019180307544347E-16
6526.0  1.219750491499941E-16
6526.5  1.2634502398521932E-16
6527.0  1.236500579139292E-16
6527.5  1.2170813777330786E-16
6528.0  1.1709725398612322E-16
6528.5  1.179770868273707E-16
6529.0  1.2305016373888546E-16
6529.5  1.2519342458723452E-16
6530.0  1.27082292304972E-16
6530.5  1.2894658449514024E-16
6531.0  1.2889714253477704E-16
6531.5  1.269020948844213E-16
6532.0  1.2635090554473006E-16
6532.5  1.257593182026759E-16
6533.0  1.2340958145479972E-16
6533.5  1.232836785333242E-16
6534.0  1.2661372310778673E-16
6534.5  1.2432913105547624E-16
6535.0  1.2135677779286663E-16
6535.5  1.1838677364488535E-16
6536.0  1.1757527031735205E-16
6536.5  1.1967495813853614E-16
6537.0  1.211215260025932E-16
6537.5  1.23407301286788E-16
6538.0  1.2423421592877365E-16
6538.5  1.245825981157738E-16
6539.0  1.2423839682513624E-16
6539.5  1.2502590646561544E-16
6540.0  1.265557957690391E-16
6540.5  1.2972779507267947E-16
6541.0  1.314045540267924E-16
6541.5  1.2921514411484794E-16
6542.0  1.279247212818191E-16
6542.5  1.2488888582578423E-16
6543.0  1.2341867794495163E-16
6543.5  1.2246788670122978E-16
6544.0  1.2160347073630582E-16
6544.5  1.2376731189885784E-16
6545.0  1.308145720528781E-16
6545.5  1.318249486612846E-16
6546.0  1.3263127046163513E-16
6546.5  1.304304985083952E-16
6547.0  1.2971069117338266E-16
6547.5  1.2796475519887987E-16
6548.0  1.264023566419082E-16
6548.5  1.248907267763248E-16
6549.0  1.2851733148041032E-16
6549.5  1.2983658300529514E-16
6550.0  1.3309678073812908E-16
6550.5  1.3119805659901748E-16
6551.0  1.289563694059335E-16
6551.5  1.273235874968748E-16
6552.0  1.263394594008059E-16
6552.5  1.2121655733090567E-16
6553.0  1.1988438309390883E-16
6553.5  1.1795633126974244E-16
6554.0  1.21157525190906E-16
6554.5  1.2225524603308964E-16
6555.0  1.196346925656794E-16
6555.5  1.1910952685618876E-16
6556.0  1.181616731952885E-16
6556.5  1.2012219433183727E-16
6557.0  1.2106837092974667E-16
6557.5  1.2605448924843252E-16
6558.0  1.2610002553722472E-16
6558.5  1.2610680715771663E-16
6559.0  1.250904372060317E-16
6559.5  1.2449590438481062E-16
6560.0  1.247532408757179E-16
6560.5  1.2582610425596188E-16
6561.0  1.287842015340629E-16
6561.5  1.2780217305795462E-16
6562.0  1.270906445174045E-16
6562.5  1.2137744440085502E-16
6563.0  1.2027160641566546E-16
6563.5  1.1860709423342077E-16
6564.0  1.1787065157286927E-16
6564.5  1.1721422628248156E-16
6565.0  1.2213869945557325E-16
6565.5  1.2435955190763354E-16
6566.0  1.3112174614445532E-16
6566.5  1.3010433713740612E-16
6567.0  1.2899034217185875E-16
6567.5  1.2583450067477596E-16
6568.0  1.2513426092973553E-16
6568.5  1.2594482813860105E-16
6569.0  1.2756663280725137E-16
6569.5  1.2972770361065927E-16
6570.0  1.2849297431599197E-16
6570.5  1.281747175165539E-16
6571.0  1.2959668178979462E-16
6571.5  1.3149194547165775E-16
6572.0  1.3460075040652997E-16
6572.5  1.298087356673644E-16
6573.0  1.276367971969966E-16
6573.5  1.210682405476127E-16
6574.0  1.1907008461497113E-16
6574.5  1.149453669640728E-16
6575.0  1.2141456396158724E-16
6575.5  1.2499906557973566E-16
6576.0  1.3244821864126796E-16
6576.5  1.3182478861603807E-16
6577.0  1.2937261615390426E-16
6577.5  1.3312124531433968E-16
6578.0  1.356929055314705E-16
6578.5  1.3715117548684682E-16
6579.0  1.3571150140822468E-16
6579.5  1.3027527015439007E-16
6580.0  1.2635500898963623E-16
6580.5  1.2305463621099919E-16
6581.0  1.228955684435332E-16
6581.5  1.2403907695317884E-16
6582.0  1.2950459796057308E-16
6582.5  1.3301652612153183E-16
6583.0  1.3663819538582114E-16
6583.5  1.3148791273610488E-16
6584.0  1.3116091480912512E-16
6584.5  1.3739911025666735E-16
6585.0  1.383976731445594E-16
6585.5  1.3966038369921194E-16
6586.0  1.3653236206896373E-16
6586.5  1.354379186023519E-16
6587.0  1.3430295913269582E-16
6587.5  1.3581328341430718E-16
6588.0  1.3817370320324222E-16
6588.5  1.3687218969607888E-16
6589.0  1.363344520795982E-16
6589.5  1.3675105787446523E-16
6590.0  1.371537002522252E-16
6590.5  1.3795065852085137E-16
6591.0  1.3873895895333543E-16
6591.5  1.391418240215228E-16
6592.0  1.4033726104380212E-16
6592.5  1.3947121494830376E-16
6593.0  1.372818022310355E-16
6593.5  1.3431920016174728E-16
6594.0  1.3237111250044725E-16
6594.5  1.3248659616225257E-16
6595.0  1.326878158744282E-16
6595.5  1.3336351313455995E-16
6596.0  1.3294891105280005E-16
6596.5  1.326057261491288E-16
6597.0  1.3707617463751178E-16
6597.5  1.373835255440878E-16
6598.0  1.359020860324007E-16
6598.5  1.301790205139229E-16
6599.0  1.244994274864148E-16
6599.5  1.2188881791727814E-16
6600.0  1.2149189265262233E-16
6600.5  1.2284998073974548E-16
6601.0  1.1898523099608915E-16
6601.5  1.142791033731905E-16
6602.0  1.1301403856087878E-16
6602.5  1.124765016621881E-16
6603.0  1.1107649124841472E-16
6603.5  1.122990933551899E-16
6604.0  1.1416419771050539E-16
6604.5  1.1727064927907083E-16
6605.0  1.184488893998607E-16
6605.5  1.1735897516618174E-16
6606.0  1.2074193744707864E-16
6606.5  1.2714995932105304E-16
6607.0  1.272578686615568E-16
6607.5  1.2728876993886076E-16
6608.0  1.265035892710617E-16
6608.5  1.286378883017017E-16
6609.0  1.338422310622716E-16
6609.5  1.382255647898496E-16
6610.0  1.409973899729696E-16
6610.5  1.404873187431529E-16
6611.0  1.4010992829377535E-16
6611.5  1.3915069705967436E-16
6612.0  1.3404842629088204E-16
6612.5  1.3001644653708666E-16
6613.0  1.3038384457756632E-16
6613.5  1.3145410611304871E-16
6614.0  1.3586904103376963E-16
6614.5  1.3364726987149696E-16
6615.0  1.3148615316276696E-16
6615.5  1.223828925156124E-16
6616.0  1.2100249027613404E-16
6616.5  1.2472733026658398E-16
6617.0  1.2538627189994566E-16
6617.5  1.2618341695490206E-16
6618.0  1.246566340305573E-16
6618.5  1.2364501783921786E-16
6619.0  1.1791190030212044E-16
6619.5  1.1562835118508717E-16
6620.0  1.1224549477049497E-16
6620.5  1.106447059960069E-16
6621.0  1.1018246986352631E-16
6621.5  1.1528504235998358E-16
6622.0  1.1619743491221296E-16
6622.5  1.1791301407621787E-16
6623.0  1.1814499277767366E-16
6623.5  1.1825070169452E-16
6624.0  1.1894880552199856E-16
6624.5  1.172438837705869E-16
6625.0  1.1320630519299925E-16
6625.5  1.138747370313712E-16
6626.0  1.1428853505669957E-16
6626.5  1.1679075674573036E-16
6627.0  1.1696153505735413E-16
6627.5  1.1693800364015247E-16
6628.0  1.1817613764485822E-16
6628.5  1.1914237932230073E-16
6629.0  1.1749703168668448E-16
6629.5  1.1640448330404903E-16
6630.0  1.1284946055714948E-16
6630.5  1.0942869532429676E-16
6631.0  1.0610348660663773E-16
6631.5  1.1031099904088359E-16
6632.0  1.1192392857206925E-16
6632.5  1.164423026983282E-16
6633.0  1.1360811388249198E-16
6633.5  1.1020877515025734E-16
6634.0  1.0575011250846508E-16
6634.5  1.0503848520895476E-16
6635.0  1.1190644147583454E-16
6635.5  1.14261922750158E-16
6636.0  1.1779595504111346E-16
6636.5  1.2012354587926086E-16
6637.0  1.2080346313593389E-16
6637.5  1.1423212523781015E-16
6638.0  1.0982173045078929E-16
6638.5  1.0158491717219772E-16
6639.0  9.945065480210675E-17
6639.5  9.835280682934698E-17
6640.0  1.0228855057745207E-16
6640.5  1.0560572293543879E-16
6641.0  1.133914737740426E-16
6641.5  1.156403547312407E-16
6642.0  1.1706569725263238E-16
6642.5  1.178613522568333E-16
6643.0  1.1941039281048893E-16
6643.5  1.241507048267012E-16
6644.0  1.247608154297388E-16
6644.5  1.2524090117420627E-16
6645.0  1.1612276951383498E-16
6645.5  1.1519991367637112E-16
6646.0  1.170807160392544E-16
6646.5  1.1699003773178363E-16
6647.0  1.1690128826097006E-16
6647.5  1.0959567375676669E-16
6648.0  1.0817665012788224E-16
6648.5  1.0957722901956968E-16
6649.0  1.116863971602079E-16
6649.5  1.1427792526658902E-16
6650.0  1.112017448844913E-16
6650.5  1.0962836350420813E-16
6651.0  1.0254022736421361E-16
6651.5  1.017712504343259E-16
6652.0  1.0060367144377785E-16
6652.5  1.0514814019050433E-16
6653.0  1.0705399806544926E-16
6653.5  1.0942257648893181E-16
6654.0  1.0959183621939563E-16
6654.5  1.0993028110111657E-16
6655.0  1.121013902208684E-16
6655.5  1.1323117687168447E-16
6656.0  1.1704626196433163E-16
6656.5  1.1843619825515175E-16
6657.0  1.2162619542682003E-16
6657.5  1.169647093621047E-16
6658.0  1.1388825337022277E-16
6658.5  1.1300692066720926E-16
6659.0  1.1221986542228548E-16
6659.5  1.0990804633409361E-16
6660.0  1.1185215467659776E-16
6660.5  1.1345144933200184E-16
6661.0  1.2155813372008798E-16
6661.5  1.2253535298661488E-16
6662.0  1.2117204673124766E-16
6662.5  1.1977647700856607E-16
6663.0  1.1834791535136148E-16
6663.5  1.1410898303654986E-16
6664.0  1.1289584750820877E-16
6664.5  1.1142489167565236E-16
6665.0  1.1375355081482417E-16
6665.5  1.167228575822324E-16
6666.0  1.175111459089629E-16
6666.5  1.1753690178019972E-16
6667.0  1.1455887751410719E-16
6667.5  1.1091300963989496E-16
6668.0  1.0509937072019591E-16
6668.5  1.0211769417767662E-16
6669.0  1.008932389833549E-16
6669.5  1.0455824953116796E-16
6670.0  1.0810968618053419E-16
6670.5  1.1531380632880432E-16
6671.0  1.189500503804882E-16
6671.5  1.209388770098007E-16
6672.0  1.2101772952307332E-16
6672.5  1.1982516290561477E-16
6673.0  1.1670857763525694E-16
6673.5  1.1386003292091213E-16
6674.0  1.1188201029415325E-16
6674.5  1.1195597471119007E-16
6675.0  1.1187055457653698E-16
6675.5  1.1158051109892033E-16
6676.0  1.0653993727672703E-16
6676.5  1.021729874745194E-16
6677.0  1.0033239416223872E-16
6677.5  1.014626199925394E-16
6678.0  1.0882564319866816E-16
6678.5  1.125072514230939E-16
6679.0  1.164808646027349E-16
6679.5  1.1576100254132845E-16
6680.0  1.150799748306141E-16
6680.5  1.1123333780153126E-16
6681.0  1.1135527429188538E-16
6681.5  1.1152859887100413E-16
6682.0  1.1417354585194978E-16
6682.5  1.153300794968453E-16
6683.0  1.1956722679778451E-16
6683.5  1.1926244856872994E-16
6684.0  1.187679776980176E-16
6684.5  1.1078895778111456E-16
6685.0  1.07111136940549E-16
6685.5  1.0518917335965945E-16
6686.0  1.0437923259561359E-16
6686.5  1.0265559990787197E-16
6687.0  9.85747678150616E-17
6687.5  9.616860281248712E-17
6688.0  1.0041243236865162E-16
6688.5  1.0284375214456045E-16
6689.0  1.0911249280128773E-16
6689.5  1.0665341570223835E-16
6690.0  1.048270643548461E-16
6690.5  1.0668081056642255E-16
6691.0  1.0798034522737108E-16
6691.5  1.1220663634991448E-16
6692.0  1.1019598591446332E-16
6692.5  1.0833251952156886E-16
6693.0  1.0709701097270657E-16
6693.5  1.0655918638547361E-16
6694.0  1.0495310115210189E-16
6694.5  1.0379519137707686E-16
6695.0  1.024578207633473E-16
6695.5  1.016908897320895E-16
6696.0  1.0154964377440855E-16
6696.5  1.0235823586533781E-16
6697.0  1.0554131251247874E-16
6697.5  1.1017538498511643E-16
6698.0  1.119320565214775E-16
6698.5  1.122813144766921E-16
6699.0  1.0368537340824768E-16
6699.5  1.0185953811974325E-16
6700.0  9.848768559871831E-17
6700.5  1.0302728461120549E-16
6701.0  1.0530727943757501E-16
6701.5  1.1039501275224215E-16
6702.0  1.1022652429467014E-16
6702.5  1.0957393747033883E-16
6703.0  1.0717763961313354E-16
6703.5  1.056494499013732E-16
6704.0  1.0796434707394738E-16
6704.5  1.093226700520836E-16
6705.0  1.1302235705523182E-16
6705.5  1.1385825920819064E-16
6706.0  1.1453235685527708E-16
6706.5  1.0449583905551328E-16
6707.0  1.0206470789293236E-16
6707.5  9.798493921780868E-17
6708.0  9.738094266863705E-17
6708.5  9.6769293883587E-17
6709.0  9.891673475504034E-17
6709.5  9.89514772888343E-17
6710.0  9.578619729677371E-17
6710.5  9.604556445063214E-17
6711.0  9.63738018112224E-17
6711.5  9.893110054695525E-17
6712.0  9.965215659669373E-17
6712.5  9.840795987837498E-17
6713.0  1.006067360265769E-16
6713.5  1.041333787831383E-16
6714.0  1.0169272725316247E-16
6714.5  1.0058898899359446E-16
6715.0  9.826620976431247E-17
6715.5  9.82332421957402E-17
6716.0  9.820730167611362E-17
6716.5  9.915728698011495E-17
6717.0  9.966065228161978E-17
6717.5  9.79888070638181E-17
6718.0  9.614134505209763E-17
6718.5  9.147199406908632E-17
6719.0  9.372997108818167E-17
6719.5  9.530657700972344E-17
6720.0  9.78475873759582E-17
6720.5  9.722584360678554E-17
6721.0  9.406458579664418E-17
6721.5  9.432767163752074E-17
6722.0  9.455433128287612E-17
6722.5  9.133570115560489E-17
6723.0  9.017826786605327E-17
6723.5  8.739634305517141E-17
6724.0  8.745590767614897E-17
6724.5  8.753008573610909E-17
6725.0  8.265146851909186E-17
6725.5  8.224962986036483E-17
6726.0  9.080064961760675E-17
6726.5  9.007630622483904E-17
6727.0  8.907993334147139E-17
6727.5  9.020350105360101E-17
6728.0  9.072528087002766E-17
6728.5  9.365812385377763E-17
6729.0  9.247923165864551E-17
6729.5  9.040265559633052E-17
6730.0  8.99878333084524E-17
6730.5  8.976871732747532E-17
6731.0  8.892387356283363E-17
6731.5  8.926835327545104E-17
6732.0  9.013847039514082E-17
6732.5  9.373489207258825E-17
6733.0  9.598460063968147E-17
6733.5  9.470845902998096E-17
6734.0  9.249506022834483E-17
6734.5  8.593045259213904E-17
6735.0  8.46718362343012E-17
6735.5  8.367177707022979E-17
6736.0  8.105128334972872E-17
6736.5  8.072970856436418E-17
6737.0  8.102371328715603E-17
6737.5  8.59365144075666E-17
6738.0  9.086083303800173E-17
6738.5  8.848667902211084E-17
6739.0  8.730638066798044E-17
6739.5  8.29340244431865E-17
6740.0  8.498779265173899E-17
6740.5  8.758141001552877E-17
6741.0  8.880031143925203E-17
6741.5  8.91804970768892E-17
6742.0  8.891852181329447E-17
6742.5  8.95410127324437E-17
6743.0  9.053296800329021E-17
6743.5  8.708666804439616E-17
6744.0  8.560769962272224E-17
6744.5  8.607022566168497E-17
6745.0  8.732506025456733E-17
6745.5  8.99063656144874E-17
6746.0  9.08081429245789E-17
6746.5  9.131791814787726E-17
6747.0  9.245882585266241E-17
6747.5  9.111124647372932E-17
6748.0  8.727512342457188E-17
6748.5  8.173385391347314E-17
6749.0  7.775699500878024E-17
6749.5  7.557598139086091E-17
6750.0  7.603409436256918E-17
6750.5  7.870665132636951E-17
6751.0  7.947955937771668E-17
6751.5  8.018010778093026E-17
6752.0  7.822326278869369E-17
6752.5  7.79985505449991E-17
6753.0  7.88739244246991E-17
6753.5  7.926629132917133E-17
6754.0  7.971638251789392E-17
6754.5  7.525739311875049E-17
6755.0  7.373908680432278E-17
6755.5  7.12827701321468E-17
6756.0  7.237070631603277E-17
6756.5  7.395558497244231E-17
6757.0  7.580533517600384E-17
6757.5  7.662370646370988E-17
6758.0  7.965140019619897E-17
6758.5  7.78627107930717E-17
6759.0  7.45389509385677E-17
6759.5  7.496639952653527E-17
6760.0  7.517769618803316E-17
6760.5  7.558275425360662E-17
6761.0  7.544261249094249E-17
6761.5  7.509389561173992E-17
6762.0  7.179706975262459E-17
6762.5  6.963571305428169E-17
6763.0  6.292817261398812E-17
6763.5  6.199843511616508E-17
6764.0  6.09191239028604E-17
6764.5  6.787408459566288E-17
6765.0  7.366114848479401E-17
6765.5  7.77613594491459E-17
6766.0  7.917197164306665E-17
6766.5  8.273772407565276E-17
6767.0  7.764767988956034E-17
6767.5  7.228610812114768E-17
6768.0  6.263715846101003E-17
6768.5  5.999276618737848E-17
6769.0  5.815440404839048E-17
6769.5  5.967400859203558E-17
6770.0  6.170674896326226E-17
6770.5  6.284282986491626E-17
6771.0  6.305744763110835E-17
6771.5  6.004147834316826E-17
6772.0  6.043411023805194E-17
6772.5  6.111006448517353E-17
6773.0  6.190355007830239E-17
6773.5  6.226882372805774E-17
6774.0  5.294119906553897E-17
6774.5  4.957063451708385E-17
6775.0  4.2150762052133844E-17
6775.5  4.290775740846231E-17
6776.0  4.33629198966512E-17
6776.5  6.016270796288994E-17
6777.0  6.234310379253761E-17
6777.5  6.550273902376091E-17
6778.0  6.104442660128266E-17
6778.5  5.760131061794389E-17
6779.0  5.2062115298034735E-17
6779.5  5.176125261072225E-17
6780.0  5.3760018319671674E-17
6780.5  5.316163340875181E-17
6781.0  5.2574905212488037E-17
6781.5  5.426993184730525E-17
6782.0  5.543033051144859E-17
6782.5  6.061555297212688E-17
6783.0  5.905853532645285E-17
6783.5  5.712285519041732E-17
6784.0  5.606986794172081E-17
6784.5  5.583102629371121E-17
6785.0  5.710674251801853E-17
6785.5  5.67567726346325E-17
6786.0  5.620442281889669E-17
6786.5  5.552041179883289E-17
6787.0  5.5082410186587646E-17
6787.5  4.432732393861562E-17
6788.0  4.679991485004955E-17
6788.5  5.190966712836205E-17
6789.0  5.267431432803274E-17
6789.5  5.310225269921308E-17
6790.0  5.303216570439293E-17
6790.5  5.281202419776739E-17
6791.0  5.222535148591087E-17
6791.5  5.094893586903615E-17
6792.0  5.002340468545217E-17
6792.5  4.302346093961165E-17
6793.0  4.161520933681985E-17
6793.5  3.942726104126732E-17
6794.0  4.034063726022538E-17
6794.5  4.118343493365415E-17
6795.0  4.4218780761946066E-17
6795.5  4.512062436354695E-17
6796.0  4.6846388496579374E-17
6796.5  4.7393656502615343E-17
6797.0  4.803663190893291E-17
6797.5  4.533950571854594E-17
6798.0  4.4703316610618807E-17
6798.5  4.633388227263142E-17
6799.0  4.8441520373633727E-17
6799.5  5.160406715984138E-17
6800.0  4.9329937184015205E-17
6800.5  4.844474857201735E-17
6801.0  4.949621957980546E-17
6801.5  4.950999218357239E-17
6802.0  4.95357614098527E-17
6802.5  4.668894878314111E-17
6803.0  4.517709965332815E-17
6803.5  4.4353684188976767E-17
6804.0  4.4088853506142536E-17
6804.5  4.3476923617460317E-17
6805.0  4.566033650160544E-17
6805.5  4.7162126930891317E-17
6806.0  4.8763217947565796E-17
6806.5  4.736980592923046E-17
6807.0  4.180131077314784E-17
6807.5  4.083098027581696E-17
6808.0  3.997836814088432E-17
6808.5  4.377656106317706E-17
6809.0  4.464547000866081E-17
6809.5  4.556023689742556E-17
6810.0  4.6862415219983793E-17
6810.5  4.8320717183451654E-17
6811.0  4.561002055696777E-17
6811.5  4.4140007833473524E-17
6812.0  3.743097806773111E-17
6812.5  3.7676112430766424E-17
6813.0  3.802642450215235E-17
6813.5  4.640115063109148E-17
6814.0  4.9697025399656137E-17
6814.5  5.239176386618459E-17
6815.0  4.7745116484526015E-17
6815.5  3.912466150736962E-17
6816.0  4.41921016741954E-17
6816.5  4.6763988273301663E-17
6817.0  4.6136653353375215E-17
6817.5  4.567264166890009E-17
6818.0  4.457062664419978E-17
6818.5  4.745140553654412E-17
6819.0  4.935178493116597E-17
6819.5  5.2320070936843E-17
6820.0  5.07808186844635E-17
6820.5  4.466108257904252E-17
6821.0  4.4188561478225536E-17
6821.5  4.378806340875091E-17
6822.0  4.592378417294966E-17
6822.5  4.589543087956817E-17
6823.0  4.3952489527034715E-17
6823.5  4.281365909414992E-17
6824.0  4.1582079349050406E-17
6824.5  3.867094479307316E-17
6825.0  3.7488762611700376E-17
6825.5  3.3936366865781344E-17
6826.0  3.313700294596047E-17
6826.5  3.2030462594984926E-17
6827.0  3.351534803509724E-17
6827.5  3.415974514237164E-17
6828.0  3.633503079998215E-17
6828.5  3.861806827078172E-17
6829.0  4.271513220437883E-17
6829.5  4.656974481763783E-17
6830.0  4.845923070942632E-17
6830.5  5.229950189894261E-17
6831.0  5.126753272047721E-17
6831.5  4.8674006654338155E-17
6832.0  4.227338462644104E-17
6832.5  3.81701359548428E-17
6833.0  4.0564529225688923E-17
6833.5  4.167988206990009E-17
6834.0  4.465843489279748E-17
6834.5  4.4859123373357277E-17
6835.0  4.502416155709188E-17
6835.5  4.1799350967927674E-17
6836.0  4.1789646015343696E-17
6836.5  4.42393707962312E-17
6837.0  4.8561059658940635E-17
6837.5  5.312684330359269E-17
6838.0  5.161732625932545E-17
6838.5  5.0315708555589587E-17
6839.0  4.300662254882372E-17
6839.5  4.1884906218396876E-17
6840.0  4.0365528898091755E-17
6840.5  4.183178309779112E-17
6841.0  4.2525146783002E-17
6841.5  4.5798528596439226E-17
6842.0  4.775998354573872E-17
6842.5  5.120801566362905E-17
6843.0  5.24703414135314E-17
6843.5  5.3075824999807614E-17
6844.0  5.854458630835627E-17
6844.5  5.767333940367948E-17
6845.0  5.5498058650032305E-17
6845.5  5.536591263733481E-17
6846.0  5.52821807035809E-17
6846.5  5.715483366341783E-17
6847.0  5.781868437824463E-17
6847.5  5.946140471910692E-17
6848.0  5.768001501693703E-17
6848.5  5.623084020274434E-17
6849.0  5.363371885470395E-17
6849.5  5.2340976955754643E-17
6850.0  4.822079258040165E-17
6850.5  4.892925556053584E-17
6851.0  4.9669087918218503E-17
6851.5  5.3824607317939495E-17
6852.0  5.49731806676285E-17
6852.5  5.590860901534761E-17
6853.0  5.2876075798101443E-17
6853.5  4.880600758536844E-17
6854.0  4.701227080044687E-17
6854.5  4.693502816091699E-17
6855.0  5.699696687983268E-17
6855.5  5.787120683923217E-17
6856.0  5.939241049782438E-17
6856.5  5.4228401884427023E-17
6857.0  5.1768663146957156E-17
6857.5  4.455338984838096E-17
6858.0  4.665497250220461E-17
6858.5  5.1677061902205934E-17
6859.0  5.503617875279925E-17
6859.5  5.714503660519395E-17
6860.0  5.628696238555694E-17
6860.5  5.688521276975889E-17
6861.0  5.898336620337264E-17
6861.5  6.41915391506709E-17
6862.0  6.842041934944793E-17
6862.5  6.170537374285311E-17
6863.0  5.897170122452999E-17
6863.5  5.1119741396243185E-17
6864.0  5.1123846579681326E-17
6864.5  5.112817866058694E-17
6865.0  5.2776516114234995E-17
6865.5  5.2561851181301805E-17
6866.0  4.7678373261839396E-17
6866.5  4.5344886362530776E-17
6867.0  4.220396088109323E-17
6867.5  3.970039566613505E-17
6868.0  3.9161295124973957E-17
6868.5  4.5417675767890517E-17
6869.0  4.505502977066554E-17
6869.5  4.441097079379925E-17
6870.0  4.455358970559745E-17
6870.5  4.4629168352690377E-17
6871.0  4.209206270654593E-17
6871.5  4.01953889762351E-17
6872.0  3.583626952918214E-17
6872.5  3.3811077387275793E-17
6873.0  3.253642294747925E-17
6873.5  3.094962258686797E-17
6874.0  3.1592090083960794E-17
6874.5  3.404377176144282E-17
6875.0  3.80268336584955E-17
6875.5  4.1290113805726114E-17
6876.0  4.6240976588099335E-17
6876.5  4.7088264203938005E-17
6877.0  4.730799833676785E-17
6877.5  4.5084530498854524E-17
6878.0  4.273803600162134E-17
6878.5  4.193620680726115E-17
6879.0  4.23402171766501E-17
6879.5  4.711344564057198E-17
6880.0  4.90762417681792E-17
6880.5  5.1744026963627696E-17
6881.0  5.31135006297227E-17
6881.5  5.3455740341462326E-17
6882.0  5.0292222432205E-17
6882.5  4.961647002114108E-17
6883.0  4.840377414463731E-17
6883.5  5.223712001462257E-17
6884.0  5.411354107349288E-17
6884.5  6.030359527126526E-17
6885.0  5.993940772612783E-17
6885.5  5.882312866159585E-17
6886.0  5.667587031214379E-17
6886.5  5.52997246578071E-17
6887.0  4.9653656415455124E-17
6887.5  4.934991158986574E-17
6888.0  4.9924856342082914E-17
6888.5  5.104665148691004E-17
6889.0  5.198486925430736E-17
6889.5  4.9312652770138425E-17
6890.0  4.9260095829077367E-17
6890.5  5.115420206157354E-17
6891.0  5.526702278488935E-17
6891.5  5.969855384955733E-17
6892.0  6.224783091200845E-17
6892.5  6.235873756127437E-17
6893.0  5.760092201125964E-17
6893.5  5.57889769397389E-17
6894.0  5.3256033862560246E-17
6894.5  5.635557863577812E-17
6895.0  5.767267922789108E-17
6895.5  6.136388767422475E-17
6896.0  5.894559722640532E-17
6896.5  5.4512848301609115E-17
6897.0  5.791955809895958E-17
6897.5  5.96387944631158E-17
6898.0  6.499413997531238E-17
6898.5  6.441959442189042E-17
6899.0  6.268631351788776E-17
6899.5  6.328646902469578E-17
6900.0  6.369055354176598E-17
6900.5  6.177075571571972E-17
6901.0  6.163642065995162E-17
6901.5  6.175979957952012E-17
6902.0  6.227435588619785E-17
6902.5  6.272044459980294E-17
6903.0  6.674201891896107E-17
6903.5  6.775219661355628E-17
6904.0  6.922421120968658E-17
6904.5  6.618623451576129E-17
6905.0  6.280038273839861E-17
6905.5  5.603481903362297E-17
6906.0  5.4682348419592375E-17
6906.5  5.92251472506199E-17
6907.0  6.190589321052177E-17
6907.5  6.577383202641152E-17
6908.0  6.517112554827011E-17
6908.5  6.473977811337216E-17
6909.0  5.850222989844366E-17
6909.5  5.9804011582453E-17
6910.0  6.226428648938412E-17
6910.5  5.956906527346E-17
6911.0  5.81660503594777E-17
6911.5  5.3928686619800956E-17
6912.0  5.639731026648279E-17
6912.5  6.308141899767582E-17
6913.0  6.36005484439099E-17
6913.5  6.396444057906225E-17
6914.0  6.203561110445501E-17
6914.5  6.237554959511982E-17
6915.0  6.432497937292205E-17
6915.5  6.642945790682287E-17
6916.0  6.831941921870473E-17
6916.5  7.317678830282899E-17
6917.0  7.443215112136282E-17
6917.5  7.618725386631488E-17
6918.0  7.645511941131354E-17
6918.5  7.67632490077439E-17
6919.0  7.403207464517857E-17
6919.5  7.331026488422776E-17
6920.0  7.402239670378854E-17
6920.5  7.162921571439179E-17
6921.0  6.799449975398717E-17
6921.5  6.641091225774912E-17
6922.0  6.581986596276665E-17
6922.5  6.829514963565646E-17
6923.0  6.8133286081332E-17
6923.5  6.7798915346758E-17
6924.0  6.69914154643017E-17
6924.5  6.654848081907008E-17
6925.0  7.016098700071423E-17
6925.5  7.174002984345645E-17
6926.0  7.559554807377737E-17
6926.5  7.555347629470925E-17
6927.0  7.552406728072237E-17
6927.5  7.976443875429227E-17
6928.0  8.226472889311823E-17
6928.5  9.005494992518738E-17
6929.0  9.01304861188507E-17
6929.5  9.020160593367E-17
6930.0  8.094327782399028E-17
6930.5  7.810320014547227E-17
6931.0  7.25288386782902E-17
6931.5  7.435628535947269E-17
6932.0  7.659973388707367E-17
6932.5  7.88054158343154E-17
6933.0  7.93327693280831E-17
6933.5  7.716691646118729E-17
6934.0  7.614018281942568E-17
6934.5  7.448933821595225E-17
6935.0  7.676856090288531E-17
6935.5  7.773016331761849E-17
6936.0  7.203099462083005E-17
6936.5  7.337198748032703E-17
6937.0  7.624901828585505E-17
6937.5  8.005323789474389E-17
6938.0  8.228958696702653E-17
6938.5  8.129851947188265E-17
6939.0  8.0580359429129E-17
6939.5  7.864711790932055E-17
6940.0  7.968019718725597E-17
6940.5  8.047665934514413E-17
6941.0  8.451287975167219E-17
6941.5  8.604831867812318E-17
6942.0  9.025317787084881E-17
6942.5  8.92790405660318E-17
6943.0  8.829792230092267E-17
6943.5  8.404006035706611E-17
6944.0  8.277030279217048E-17
6944.5  8.087147622958078E-17
6945.0  7.953226669277483E-17
6945.5  7.777969111857232E-17
6946.0  7.194551835496864E-17
6946.5  7.048550075986198E-17
6947.0  7.995945648535276E-17
6947.5  8.018850657112283E-17
6948.0  8.059586143743655E-17
6948.5  8.171550534437662E-17
6949.0  8.223509720239704E-17
6949.5  8.484516953511148E-17
6950.0  8.558783426787461E-17
6950.5  8.727899542118802E-17
6951.0  8.698180750779687E-17
6951.5  8.678285856546854E-17
6952.0  8.728693183217095E-17
6952.5  8.794221907355501E-17
6953.0  8.999901277364112E-17
6953.5  8.859708564444581E-17
6954.0  8.742687463286227E-17
6954.5  8.578527253963004E-17
6955.0  8.61345012245903E-17
6955.5  8.929711282330394E-17
6956.0  9.169440718219746E-17
6956.5  9.429271586984212E-17
6957.0  9.392099370225112E-17
6957.5  9.40642254897049E-17
6958.0  9.636783034671578E-17
6958.5  1.0065963820998404E-16
6959.0  1.0675307173775769E-16
6959.5  9.922186050412382E-17
6960.0  9.63059257109956E-17
6960.5  9.523772810950776E-17
6961.0  9.469656020733554E-17
6961.5  9.370983046704673E-17
6962.0  9.452399578291849E-17
6962.5  9.493200547883347E-17
6963.0  1.0074368662024362E-16
6963.5  1.0022447001654686E-16
6964.0  9.847749758013802E-17
6964.5  9.418321254126594E-17
6965.0  9.122043764582811E-17
6965.5  9.658879428461444E-17
6966.0  9.677681037866998E-17
6966.5  9.540930883886222E-17
6967.0  9.371097239261245E-17
6967.5  9.217866846597344E-17
6968.0  9.152106344819128E-17
6968.5  9.177180865486281E-17
6969.0  9.399623462699448E-17
6969.5  9.573121912283341E-17
6970.0  9.77795007878503E-17
6970.5  9.981766509684177E-17
6971.0  1.0100348145657638E-16
6971.5  1.0755671620866054E-16
6972.0  1.0734852787224278E-16
6972.5  1.0702738864129927E-16
6973.0  1.0370094612265525E-16
6973.5  1.023190659727663E-16
6974.0  1.0354699130883126E-16
6974.5  1.0389146986749268E-16
6975.0  1.0459780663684593E-16
6975.5  1.011694225097216E-16
6976.0  9.921690957268527E-17
6976.5  9.701075689476566E-17
6977.0  9.596130902711059E-17
6977.5  9.327574272641552E-17
6978.0  9.50113592095584E-17
6978.5  9.632953395156506E-17
6979.0  9.720819511346259E-17
6979.5  9.614140110060163E-17
6980.0  9.107370044734332E-17
6980.5  9.016891944212868E-17
6981.0  8.927377495845893E-17
6981.5  9.321062939420585E-17
6982.0  9.395091168946963E-17
6982.5  9.26833573249714E-17
6983.0  9.231340360126278E-17
6983.5  9.18257676650488E-17
6984.0  9.7127515664954E-17
6984.5  9.909496659986778E-17
6985.0  1.0146661763230758E-16
6985.5  1.0014573942465833E-16
6986.0  9.78521114867682E-17
6986.5  9.976278638924441E-17
6987.0  1.0068643925727552E-16
6987.5  9.686807797395959E-17
6988.0  9.638905913530191E-17
6988.5  9.531798071838573E-17
6989.0  9.715443964929847E-17
6989.5  9.833497912159222E-17
6990.0  9.245288501289424E-17
6990.5  9.139255431086375E-17
6991.0  8.946022709066121E-17
6991.5  9.239736975527068E-17
6992.0  9.486428390340448E-17
6992.5  9.308780716183118E-17
6993.0  9.36822799812247E-17
6993.5  9.807664379324414E-17
6994.0  1.0250665871245441E-16
6994.5  1.0736820454069068E-16
6995.0  1.1538212692346483E-16
6995.5  1.1644787544541267E-16
6996.0  1.0615842320488453E-16
6996.5  1.0068376691156389E-16
6997.0  9.275673528135917E-17
6997.5  9.698886942411716E-17
6998.0  9.893751093867251E-17
6998.5  1.0795860760535007E-16
6999.0  1.0850718064809107E-16
6999.5  1.0953802097328075E-16
7000.0  1.0207332868388146E-16
7000.5  9.809979988583936E-17
7001.0  9.20097834972449E-17
7001.5  9.279918409720299E-17
7002.0  9.549079157630388E-17
7002.5  9.850117006853343E-17
7003.0  1.0064594585036973E-16
7003.5  9.879084129499488E-17
7004.0  9.778974135627251E-17
7004.5  9.473719778942475E-17
7005.0  9.560091808802669E-17
7005.5  9.640949792623636E-17
7006.0  1.0033568250296463E-16
7006.5  1.0125855240636637E-16
7007.0  1.0187012852051211E-16
7007.5  1.0123619114986006E-16
7008.0  1.0045467355679763E-16
7008.5  9.731820504267834E-17
7009.0  9.624041095842091E-17
7009.5  9.510017851044021E-17
7010.0  9.650939308233482E-17
7010.5  9.880206466670458E-17
7011.0  1.019666524966311E-16
7011.5  1.0337377329750574E-16
7012.0  9.620918019667852E-17
7012.5  9.573290152271973E-17
7013.0  9.467641164987262E-17
7013.5  9.686733905975578E-17
7014.0  9.819825977445084E-17
7014.5  9.955145255146161E-17
7015.0  9.944217436048353E-17
7015.5  9.878517597970109E-17
7016.0  9.89277168487597E-17
7016.5  9.904595916550448E-17
7017.0  1.0327263813066517E-16
7017.5  1.0471776128991742E-16
7018.0  1.0835608937313808E-16
7018.5  1.0858952343407769E-16
7019.0  1.0883657117867283E-16
7019.5  1.0932298414175851E-16
7020.0  1.0932470678328838E-16
7020.5  1.0817031089664119E-16
7021.0  1.0371626309185444E-16
7021.5  9.74935833487346E-17
7022.0  9.559326527768112E-17
7022.5  9.524496335136201E-17
7023.0  1.0385249958236151E-16
7023.5  1.0463559486845081E-16
7024.0  1.0607096461323548E-16
7024.5  9.890489676823465E-17
7025.0  9.521839385286064E-17
7025.5  9.09316394901987E-17
7026.0  9.396863194005857E-17
7026.5  1.020628481909742E-16
7027.0  1.0026263287908443E-16
7027.5  9.902451979041525E-17
7028.0  9.664400292746253E-17
7028.5  9.717194546413249E-17
7029.0  1.0004420831849929E-16
7029.5  1.0215258416694402E-16
7030.0  1.0408496256509483E-16
7030.5  1.0231503547295299E-16
7031.0  1.0190413112373656E-16
7031.5  1.0147641952924554E-16
7032.0  1.0149505024750697E-16
7032.5  1.015114666997514E-16
7033.0  1.0088488695091107E-16
7033.5  1.0062252303357517E-16
7034.0  9.961419559929188E-17
7034.5  9.912189235674698E-17
7035.0  9.832123194269927E-17
7035.5  1.0226981814397149E-16
7036.0  1.0404234024752839E-16
7036.5  1.0990099993163956E-16
7037.0  1.0984279262533726E-16
7037.5  1.097007318319888E-16
7038.0  1.1018616586163029E-16
7038.5  1.1047997689134531E-16
7039.0  1.1131779237285372E-16
7039.5  1.1225631643299736E-16
7040.0  1.1493852461712865E-16
7040.5  1.118303674500589E-16
7041.0  1.0935414842317884E-16
7041.5  1.0647010628125234E-16
7042.0  1.0649530339825369E-16
7042.5  1.0865634620439233E-16
7043.0  1.0950999076605884E-16
7043.5  1.1040804038568725E-16
7044.0  1.0798840485006776E-16
7044.5  1.067536278009487E-16
7045.0  1.0158330138845065E-16
7045.5  1.024509018111704E-16
7046.0  1.0365707550080801E-16
7046.5  1.0505344846466562E-16
7047.0  1.056197399190483E-16
7047.5  1.0661157220398778E-16
7048.0  1.055663388919903E-16
7048.5  1.0360443335406004E-16
7049.0  1.0227570329447248E-16
7049.5  1.0159426403129498E-16
7050.0  1.0848133831940343E-16
7050.5  1.0810801371927119E-16
7051.0  1.0654875369656524E-16
7051.5  1.0339895394538092E-16
7052.0  1.0120955314732284E-16
7052.5  9.618386739640603E-17
7053.0  9.514575096879765E-17
7053.5  9.330134356727872E-17
7054.0  9.596245531108113E-17
7054.5  9.842583315220862E-17
7055.0  1.0081349458230586E-16
7055.5  1.0219121019658896E-16
7056.0  1.0755354791029609E-16
7056.5  1.1106648137194822E-16
7057.0  1.1535654478128925E-16
7057.5  1.1327880449787882E-16
7058.0  1.1207943548855745E-16
7058.5  1.0465621284342357E-16
7059.0  1.0594247454516785E-16
7059.5  1.0802418466603073E-16
7060.0  1.1218166484146033E-16
7060.5  1.1405862134521588E-16
7061.0  1.1062853486604197E-16
7061.5  1.0775716515129224E-16
7062.0  1.0135011592338628E-16
7062.5  1.008312863104665E-16
7063.0  1.0051690877316753E-16
7063.5  1.0146540181058407E-16
7064.0  1.0186648905873293E-16
7064.5  1.0289427456646321E-16
7065.0  1.0760793179211944E-16
7065.5  1.114559757250668E-16
7066.0  1.127164167969696E-16
7066.5  1.1224905812845373E-16
7067.0  1.0899973890361378E-16
7067.5  1.1356571512013622E-16
7068.0  1.1850136669879517E-16
7068.5  1.2061213275406995E-16
7069.0  1.2079926124501762E-16
7069.5  1.1761973210070903E-16
7070.0  1.167556818682046E-16
7070.5  1.1552587843106361E-16
7071.0  1.1327800497252329E-16
7071.5  1.1242913809263406E-16
7072.0  1.1405801621145602E-16
7072.5  1.1412840060051515E-16
7073.0  1.1430893330332694E-16
7073.5  1.0993469119674834E-16
7074.0  1.0755395950416066E-16
7074.5  1.0507798043842281E-16
7075.0  1.0601135139601426E-16
7075.5  1.0890564946752705E-16
7076.0  1.129623155206504E-16
7076.5  1.1588333955285773E-16
7077.0  1.2021623769353043E-16
7077.5  1.1999732167121348E-16
7078.0  1.1713629818571386E-16
7078.5  1.1345684504069312E-16
7079.0  1.0991038541250237E-16
7079.5  1.1270055011377996E-16
7080.0  1.1247618923689757E-16
7080.5  1.0709244019983649E-16
7081.0  1.0593355656181793E-16
7081.5  1.0447062062180483E-16
7082.0  1.0510778972162395E-16
7082.5  1.0552612920486832E-16
7083.0  1.0944959705471353E-16
7083.5  1.1161139747311182E-16
7084.0  1.1536787888207482E-16
7084.5  1.134231958725737E-16
7085.0  1.1246715802385627E-16
7085.5  1.1310575419983844E-16
7086.0  1.1308321293389686E-16
7086.5  1.130928519619251E-16
7087.0  1.1166430301028847E-16
7087.5  1.1072208176881036E-16
7088.0  1.1247086221481934E-16
7088.5  1.132828680952364E-16
7089.0  1.1562453571888368E-16
7089.5  1.1518835736489296E-16
7090.0  1.148059518984688E-16
7090.5  1.1693225144245967E-16
7091.0  1.1859772558625027E-16
7091.5  1.2569194873017025E-16
7092.0  1.2614930438336658E-16
7092.5  1.2668283450829432E-16
7093.0  1.256170635169544E-16
7093.5  1.2513533711211372E-16
7094.0  1.2356657267273382E-16
7094.5  1.2134273784126378E-16
7095.0  1.1795446379121111E-16
7095.5  1.1889877280617735E-16
7096.0  1.1942942727528883E-16
7096.5  1.3043514589693442E-16
7097.0  1.2826699607509103E-16
7097.5  1.237754003927874E-16
7098.0  1.2200800803608243E-16
7098.5  1.209717790914437E-16
7099.0  1.2744850204194412E-16
7099.5  1.287796979982218E-16
7100.0  1.3161228736249557E-16
7100.5  1.2975402965599147E-16
7101.0  1.283008709407237E-16
7101.5  1.2438603950881118E-16
7102.0  1.2309765369019746E-16
7102.5  1.1995051736573845E-16
7103.0  1.2094636549009984E-16
7103.5  1.2198127669987816E-16
7104.0  1.240351350469823E-16
7104.5  1.2500377798792526E-16
7105.0  1.2879872887729045E-16
7105.5  1.312906177293178E-16
7106.0  1.3474748732243055E-16
7106.5  1.3559192777308698E-16
7107.0  1.3573945152225026E-16
7107.5  1.3183545736552827E-16
7108.0  1.317747040521361E-16
7108.5  1.3167542836768984E-16
7109.0  1.3159246289719695E-16
7109.5  1.3154232543673575E-16
7110.0  1.2789130524670457E-16
7110.5  1.265361152632267E-16
7111.0  1.233379688582871E-16
7111.5  1.219175430178785E-16
7112.0  1.20910570743409E-16
7112.5  1.226197334030041E-16
7113.0  1.231345678953387E-16
7113.5  1.2438895863903178E-16
7114.0  1.2238562743970731E-16
7114.5  1.2049411302050195E-16
7115.0  1.2627569113207608E-16
7115.5  1.2782685960898398E-16
7116.0  1.2993441116750612E-16
7116.5  1.3241131179773832E-16
7117.0  1.355316490276251E-16
7117.5  1.3269786871248504E-16
7118.0  1.3137629452037861E-16
7118.5  1.256188221289813E-16
7119.0  1.2796156665573315E-16
7119.5  1.319439048866769E-16
7120.0  1.3471625988001732E-16
7120.5  1.3600735683162374E-16
7121.0  1.36061683231112E-16
7121.5  1.3505334799167482E-16
7122.0  1.3271778221954168E-16
7122.5  1.323079152914912E-16
7123.0  1.320360156185594E-16
7123.5  1.373734210901475E-16
7124.0  1.381288500739117E-16
7124.5  1.3912499210006386E-16
7125.0  1.3753198922993159E-16
7125.5  1.3615270813181025E-16
7126.0  1.3749701184400936E-16
7126.5  1.3837230562516714E-16
7127.0  1.4189586678748678E-16
7127.5  1.4008401229847534E-16
7128.0  1.3800044723114737E-16
7128.5  1.3718088967222463E-16
7129.0  1.3710709855246097E-16
7129.5  1.3913448973634862E-16
7130.0  1.3980226424727774E-16
7130.5  1.4085212629862704E-16
7131.0  1.4227059890909124E-16
7131.5  1.4275547375753355E-16
7132.0  1.338784910418553E-16
7132.5  1.3487183968718404E-16
7133.0  1.3701492265279112E-16
7133.5  1.3814193689438358E-16
7134.0  1.3879040294818524E-16
7134.5  1.396806963010179E-16
7135.0  1.393574300647563E-16
7135.5  1.3826687413547266E-16
7136.0  1.386629963471321E-16
7136.5  1.3896988311095237E-16
7137.0  1.4175023541530834E-16
7137.5  1.4179551192968167E-16
7138.0  1.401095729148121E-16
7138.5  1.3723300722567906E-16
7139.0  1.3418100377971711E-16
7139.5  1.376093228042345E-16
7140.0  1.3899693537716724E-16
7140.5  1.4351382409157486E-16
7141.0  1.4533648388352792E-16
7141.5  1.479479115339632E-16
7142.0  1.5379266892715828E-16
7142.5  1.5589375808893596E-16
7143.0  1.5162645378825459E-16
7143.5  1.5105077631074194E-16
7144.0  1.4996120593241634E-16
7144.5  1.4704553398609503E-16
7145.0  1.454607169646867E-16
7145.5  1.4857761454348876E-16
7146.0  1.503893392213294E-16
7146.5  1.55011501066086E-16
7147.0  1.5462174465116489E-16
7147.5  1.5433540686945288E-16
7148.0  1.502438018124774E-16
7148.5  1.4902571188850888E-16
7149.0  1.4617937787718862E-16
7149.5  1.44534698793155E-16
7150.0  1.4291730070777666E-16
7150.5  1.3868076417686063E-16
7151.0  1.376945671739623E-16
7151.5  1.3754981488413644E-16
7152.0  1.4140997076719064E-16
7152.5  1.4650777654323355E-16
7153.0  1.5200518240954268E-16
7153.5  1.537964981585605E-16
7154.0  1.5055264913953805E-16
7154.5  1.503710939469895E-16
7155.0  1.5001196522603869E-16
7155.5  1.4729844253829425E-16
7156.0  1.459710474814771E-16
7156.5  1.4299474227527085E-16
7157.0  1.438667547052648E-16
7157.5  1.4615882015638254E-16
7158.0  1.5035465628868275E-16
7158.5  1.532466495784797E-16
7159.0  1.541883650599597E-16
7159.5  1.535170525011427E-16
7160.0  1.5048331399318923E-16
7160.5  1.5005678118164333E-16
7161.0  1.4966973888260986E-16
7161.5  1.4774286723792378E-16
7162.0  1.4727821772048438E-16
7162.5  1.4658506163668266E-16
7163.0  1.472202297448235E-16
7163.5  1.479878702596472E-16
7164.0  1.4152061856644604E-16
7164.5  1.392959865011837E-16
7165.0  1.36748849344276E-16
7165.5  1.43619503303709E-16
7166.0  1.5506135098546787E-16
7166.5  1.571008361895294E-16
7167.0  1.5807229122293335E-16
7167.5  1.5204176068480488E-16
7168.0  1.5023831187009731E-16
7168.5  1.4610158282829293E-16
7169.0  1.4441404044794347E-16
7169.5  1.4334317201140177E-16
7170.0  1.4088564172225755E-16
7170.5  1.3945458426242614E-16
7171.0  1.3529321366616222E-16
7171.5  1.3636089833115869E-16
7172.0  1.372813245055697E-16
7172.5  1.4369179131334836E-16
7173.0  1.4521722577262462E-16
7173.5  1.4714289407410568E-16
7174.0  1.4416102104128232E-16
7174.5  1.407037790669093E-16
7175.0  1.4055220267183097E-16
7175.5  1.4058414916774958E-16
7176.0  1.4150822525305953E-16
7176.5  1.4077870254743012E-16
7177.0  1.3964066805924067E-16
7177.5  1.4138475433783743E-16
7178.0  1.421287046644069E-16
7178.5  1.420542422137118E-16
7179.0  1.4115183587616E-16
7179.5  1.3921679062495704E-16
7180.0  1.4055189789783048E-16
7180.5  1.4134682377466475E-16
7181.0  1.3913138041939435E-16
7181.5  1.375784633965714E-16
7182.0  1.3324697369660188E-16
7182.5  1.3341438669189213E-16
7183.0  1.3354883716200072E-16
7183.5  1.39724403312457E-16
7184.0  1.4075410442028012E-16
7184.5  1.4090527580511782E-16
7185.0  1.4055527092112832E-16
7185.5  1.4017450851757007E-16
7186.0  1.3734567600541493E-16
7186.5  1.3645312879550478E-16
7187.0  1.3530408997324934E-16
7187.5  1.3641252777660493E-16
7188.0  1.3805399725186056E-16
7188.5  1.3826105985685543E-16
7189.0  1.383487650027788E-16
7189.5  1.3838549418816948E-16
7190.0  1.3986864711188434E-16
7190.5  1.4288251514135437E-16
7191.0  1.410539285525748E-16
7191.5  1.4002170590740204E-16
7192.0  1.325354790941786E-16
7192.5  1.3178586833980993E-16
7193.0  1.3080898510545222E-16
7193.5  1.3296929736132725E-16
7194.0  1.346437120521924E-16
7194.5  1.3614389085526105E-16
7195.0  1.378879038936596E-16
7195.5  1.4473614521563596E-16
7196.0  1.4748500440465843E-16
7196.5  1.503486182379161E-16
7197.0  1.4649026417338701E-16
7197.5  1.4486298152162217E-16
7198.0  1.3932106771986667E-16
7198.5  1.3977235149870388E-16
7199.0  1.4040020756066423E-16
7199.5  1.4020865645041202E-16
7200.0  1.4001244490604303E-16
7200.5  1.3610218009971462E-16
7201.0  1.3605127970000387E-16
7201.5  1.3593933772295804E-16
7202.0  1.4080660458546558E-16
7202.5  1.4343534057563054E-16
7203.0  1.452058725430519E-16
7203.5  1.4574699106797106E-16
7204.0  1.470045411127019E-16
7204.5  1.4443063343876318E-16
7205.0  1.4253223578773255E-16
7205.5  1.3782487836591358E-16
7206.0  1.3922086650016206E-16
7206.5  1.4766169418608875E-16
7207.0  1.4948700504683251E-16
7207.5  1.5130525150895402E-16
7208.0  1.4965248346724972E-16
7208.5  1.4997681177527522E-16
7209.0  1.5530567219158203E-16
7209.5  1.5728646083169426E-16
7210.0  1.5995080623869234E-16
7210.5  1.5744751327355188E-16
7211.0  1.5635765202695418E-16
7211.5  1.5222983858550107E-16
7212.0  1.5043310389932836E-16
7212.5  1.4712078156113327E-16
7213.0  1.4709025763676858E-16
7213.5  1.4707433393080147E-16
7214.0  1.5471606561950072E-16
7214.5  1.573373114134927E-16
7215.0  1.6353286010881236E-16
7215.5  1.622841446296393E-16
7216.0  1.613998470330629E-16
7216.5  1.5734390370735696E-16
7217.0  1.5724744109638986E-16
7217.5  1.5876763276750712E-16
7218.0  1.582562239402322E-16
7218.5  1.5776648155178492E-16
7219.0  1.5999651858211644E-16
7219.5  1.5866712391616637E-16
7220.0  1.461637715161424E-16
7220.5  1.4750527973648623E-16
7221.0  1.4924241291207936E-16
7221.5  1.4811742273455803E-16
7222.0  1.4735655132604922E-16
7222.5  1.4053555290372163E-16
7223.0  1.4402090103207588E-16
7223.5  1.501942666048047E-16
7224.0  1.5615778249918147E-16
7224.5  1.5911197334137737E-16
7225.0  1.564684580623644E-16
7225.5  1.5647811590449551E-16
7226.0  1.56643885018007E-16
7226.5  1.5770714746755514E-16
7227.0  1.584370582043664E-16
7227.5  1.5032433041196545E-16
7228.0  1.4875678454412158E-16
7228.5  1.4615328933173127E-16
7229.0  1.4681275683242277E-16
7229.5  1.47425175244506E-16
7230.0  1.4418762904545448E-16
7230.5  1.4365132801204304E-16
7231.0  1.4451191987820935E-16
7231.5  1.4561737163927558E-16
7232.0  1.4700159701528164E-16
7232.5  1.4780646452806635E-16
7233.0  1.4800873963410345E-16
7233.5  1.4692966717811E-16
7234.0  1.4580318302549493E-16
7234.5  1.4386454136009647E-16
7235.0  1.4305009980041098E-16
7235.5  1.4266495881526816E-16
7236.0  1.440954399214909E-16
7236.5  1.416729662523188E-16
7237.0  1.3576177780340698E-16
7237.5  1.3557534404634899E-16
7238.0  1.3545380779142192E-16
7238.5  1.397380278255646E-16
7239.0  1.4037903754186192E-16
7239.5  1.411335760576346E-16
7240.0  1.389098421783756E-16
7240.5  1.3690383241936823E-16
7241.0  1.371983648503344E-16
7241.5  1.3761655873392655E-16
7242.0  1.3976675217899854E-16
7242.5  1.4055384562965384E-16
7243.0  1.4151391890519164E-16
7243.5  1.3870830327916423E-16
7244.0  1.3812233756289957E-16
7244.5  1.4241159312335512E-16
7245.0  1.4210954275456262E-16
7245.5  1.416017152504426E-16
7246.0  1.3837231188186506E-16
7246.5  1.3687356154999117E-16
7247.0  1.3858722684823186E-16
7247.5  1.4081788087960195E-16
7248.0  1.4600741115637636E-16
7248.5  1.4891499263207457E-16
7249.0  1.5079952760831262E-16
7249.5  1.5003888747792446E-16
7250.0  1.4912168858829068E-16
7250.5  1.4616360010114482E-16
7251.0  1.4827541912642936E-16
7251.5  1.5013994021808614E-16
7252.0  1.5189673089101628E-16
7252.5  1.511903841325364E-16
7253.0  1.4513462374391533E-16
7253.5  1.4173756964189147E-16
7254.0  1.3767294273667078E-16
7254.5  1.3424447189092932E-16
7255.0  1.3281198294727397E-16
7255.5  1.2796655659876693E-16
7256.0  1.3037666332788538E-16
7256.5  1.3431622386861295E-16
7257.0  1.420692047133113E-16
7257.5  1.4559780887655778E-16
7258.0  1.4612885531384814E-16
7258.5  1.485414352794361E-16
7259.0  1.5406799372789424E-16
7259.5  1.494231445371497E-16
7260.0  1.4647284087493786E-16
7260.5  1.4334707583149493E-16
7261.0  1.4335454775298116E-16
7261.5  1.4429947073586668E-16
7262.0  1.4349056686818623E-16
7262.5  1.4278917917460667E-16
7263.0  1.390310922376997E-16
7263.5  1.3742576328159068E-16
7264.0  1.3231327517334509E-16
7264.5  1.3422834553254963E-16
7265.0  1.3648355412405164E-16
7265.5  1.4181827384074464E-16
7266.0  1.4357472013313122E-16
7266.5  1.4520386336591146E-16
7267.0  1.4303769786088412E-16
7267.5  1.395419048603878E-16
7268.0  1.3928387535462385E-16
7268.5  1.3917237044255976E-16
7269.0  1.4194441857530822E-16
7269.5  1.4399134217198464E-16
7270.0  1.4860389558630618E-16
7270.5  1.5236702137308926E-16
7271.0  1.5473167680016061E-16
7271.5  1.5304333963966866E-16
7272.0  1.5092373532669428E-16
7272.5  1.4429262777174391E-16
7273.0  1.4458682275065316E-16
7273.5  1.4484065250113604E-16
7274.0  1.5725353915850804E-16
7274.5  1.5649708701536681E-16
7275.0  1.3985112777639163E-16
7275.5  1.3492804648320292E-16
7276.0  1.2918319404857542E-16
7276.5  1.243624380782623E-16
7277.0  1.23374488080729E-16
7277.5  1.2878599254636042E-16
7278.0  1.315816830790925E-16
7278.5  1.360431965995605E-16
7279.0  1.379791594900883E-16
7279.5  1.3884277968173256E-16
7280.0  1.4066747434002724E-16
7280.5  1.4045554023902964E-16
7281.0  1.3997103295416524E-16
7281.5  1.451440499189658E-16
7282.0  1.4836926086346397E-16
7282.5  1.462300405001867E-16
7283.0  1.4531334801161202E-16
7283.5  1.4284387471696855E-16
7284.0  1.386273805668579E-16
7284.5  1.3502798783825603E-16
7285.0  1.3151575908300552E-16
7285.5  1.3094907521681608E-16
7286.0  1.312969186574931E-16
7286.5  1.312207801950213E-16
7287.0  1.3113137121319266E-16
7287.5  1.2780051903909332E-16
7288.0  1.2714046174086192E-16
7288.5  1.3104477000218584E-16
7289.0  1.3006059296981132E-16
7289.5  1.284918786454111E-16
7290.0  1.2669384343590782E-16
7290.5  1.2590323918128743E-16
7291.0  1.2826843666914107E-16
7291.5  1.2863329923157523E-16
7292.0  1.2944700718055175E-16
7292.5  1.3110340859234337E-16
7293.0  1.3213437196817955E-16
7293.5  1.2835056392550777E-16
7294.0  1.2895422821908198E-16
7294.5  1.3197745453818233E-16
7295.0  1.3150721937892074E-16
7295.5  1.3110633005299542E-16
7296.0  1.3131804744740123E-16
7296.5  1.3260322038616426E-16
7297.0  1.3940175612421646E-16
7297.5  1.4151112694364653E-16
7298.0  1.4396303484028342E-16
7298.5  1.4297169275204887E-16
7299.0  1.4211600064962992E-16
7299.5  1.3543650251087208E-16
7300.0  1.349161779942943E-16
7300.5  1.340833984655896E-16
7301.0  1.2812304392565107E-16
7301.5  1.2548408100459614E-16
7302.0  1.2520307481488354E-16
7302.5  1.2506092744275915E-16
7303.0  1.2473378046942967E-16
7303.5  1.2118719180417317E-16
7304.0  1.189757587720138E-16
7304.5  1.1793623883463515E-16
7305.0  1.1796615847686692E-16
7305.5  1.1833659352248755E-16
7306.0  1.1962400232171618E-16
7306.5  1.2073019910653614E-16
7307.0  1.1910172948046366E-16
7307.5  1.1882907622707446E-16
7308.0  1.189251355418504E-16
7308.5  1.1892809775637591E-16
7309.0  1.1892982268100044E-16
7309.5  1.2349540087820448E-16
7310.0  1.2493787020048585E-16
7310.5  1.2565431535186E-16
7311.0  1.2282472124059673E-16
7311.5  1.1826640191298486E-16
7312.0  1.154561953223909E-16
7312.5  1.1420475617781362E-16
7313.0  1.1147635434918677E-16
7313.5  1.137815512984736E-16
7314.0  1.1900988056678109E-16
7314.5  1.2065841544150285E-16
7315.0  1.2170119469965622E-16
7315.5  1.201905240412232E-16
7316.0  1.2042015517713728E-16
7316.5  1.2161630350391128E-16
7317.0  1.24662713864707E-16
7317.5  1.2730354792253561E-16
7318.0  1.2070726127644052E-16
7318.5  1.205627260670734E-16
7319.0  1.2664463010280682E-16
7319.5  1.3157054616843973E-16
7320.0  1.3739749914413091E-16
7320.5  1.374464567274107E-16
7321.0  1.3740809760429525E-16
7321.5  1.3671135383355473E-16
7322.0  1.3598893535424185E-16
7322.5  1.3481025040766596E-16
7323.0  1.3351143707753058E-16
7323.5  1.329197676952296E-16
7324.0  1.2638853908428818E-16
7324.5  1.2722914154353295E-16
7325.0  1.2924697964678704E-16
7325.5  1.3078040622170366E-16
7326.0  1.3175808378006957E-16
7326.5  1.3204024431210772E-16
7327.0  1.3349669376543735E-16
7327.5  1.384577751982561E-16
7328.0  1.407225401739101E-16
7328.5  1.427126551620509E-16
7329.0  1.426178081128649E-16
7329.5  1.425472576093555E-16
7330.0  1.4230230086862127E-16
7330.5  1.3837425701214378E-16
7331.0  1.336522269355185E-16
7331.5  1.3242101379992617E-16
7332.0  1.3231362521703293E-16
7332.5  1.3627432332883323E-16
7333.0  1.3599880617057478E-16
7333.5  1.3555570451381113E-16
7334.0  1.3764329138954205E-16
7334.5  1.3859604629149265E-16
7335.0  1.3919542299522199E-16
7335.5  1.397836767917199E-16
7336.0  1.4119592649848722E-16
7336.5  1.3820328778560155E-16
7337.0  1.3623794292278768E-16
7337.5  1.3462695443573747E-16
7338.0  1.3523502301515587E-16
7338.5  1.380229138756819E-16
7339.0  1.4031972764219958E-16
7339.5  1.4237699496054994E-16
7340.0  1.4238906974871263E-16
7340.5  1.4137075476038723E-16
7341.0  1.353292560386802E-16
7341.5  1.3499843740653454E-16
7342.0  1.3460082392415432E-16
7342.5  1.3737126550322783E-16
7343.0  1.3828819285544973E-16
7343.5  1.3899382006371816E-16
7344.0  1.4043965757294955E-16
7344.5  1.4292848811192432E-16
7345.0  1.4461725416219695E-16
7345.5  1.4539914858098274E-16
7346.0  1.4764421171585044E-16
7346.5  1.4681976221750832E-16
7347.0  1.447926890132451E-16
7347.5  1.4546824417681205E-16
7348.0  1.4590847902646263E-16
7348.5  1.5274116918254168E-16
7349.0  1.543979860640515E-16
7349.5  1.5798547830940228E-16
7350.0  1.5678224497300025E-16
7350.5  1.556729516708857E-16
7351.0  1.5369504124787488E-16
7351.5  1.531938087542897E-16
7352.0  1.527371925822618E-16
7352.5  1.5495361308102049E-16
7353.0  1.577617255163721E-16
7353.5  1.6084622438568007E-16
7354.0  1.6199742859212065E-16
7354.5  1.6413535928530907E-16
7355.0  1.6469473794532584E-16
7355.5  1.6568686882574707E-16
7356.0  1.642659402919823E-16
7356.5  1.6356720775420249E-16
7357.0  1.6078080648787585E-16
7357.5  1.5816619910572175E-16
7358.0  1.5174999967957695E-16
7358.5  1.5093243224510068E-16
7359.0  1.5037199567670024E-16
7359.5  1.5167884927821132E-16
7360.0  1.5367923606140663E-16
7360.5  1.6080541248872962E-16
7361.0  1.64850670357863E-16
7361.5  1.686976138718722E-16
7362.0  1.631027613527407E-16
7362.5  1.6081390267347575E-16
7363.0  1.534328740735359E-16
7363.5  1.5530462422459867E-16
7364.0  1.5774141465926967E-16
7364.5  1.6194696201644294E-16
7365.0  1.6370296104405143E-16
7365.5  1.690634126732646E-16
7366.0  1.6821311446667166E-16
7366.5  1.666459683588786E-16
7367.0  1.6111354174552598E-16
7367.5  1.5830043095641025E-16
7368.0  1.5974383357898352E-16
7368.5  1.6126464807385956E-16
7369.0  1.6509478211215968E-16
7369.5  1.7129790692600121E-16
7370.0  1.7574312240307456E-16
7370.5  1.6675331454025208E-16
7371.0  1.655183987399301E-16
7371.5  1.6495729355114573E-16
7372.0  1.632486295576516E-16
7372.5  1.6156514992275214E-16
7373.0  1.714713497676958E-16
7373.5  1.7518749247674335E-16
7374.0  1.8562827203715878E-16
7374.5  1.854582875738958E-16
7375.0  1.8522096091141023E-16
7375.5  1.832884282234957E-16
7376.0  1.8277883725955566E-16
7376.5  1.8757947108454092E-16
7377.0  1.8841503767888547E-16
7377.5  1.8998838256419898E-16
7378.0  1.8818508663217065E-16
7378.5  1.8722550205291837E-16
7379.0  1.8486279453574527E-16
7379.5  1.8492951160993992E-16
7380.0  1.8538654988158818E-16
7380.5  1.8678331181332525E-16
7381.0  1.8782108095077248E-16
7381.5  1.8541811925155706E-16
7382.0  1.845826617679137E-16
7382.5  1.8239375551865014E-16
7383.0  1.8340129112595776E-16
7383.5  1.844324883998984E-16
7384.0  1.8678064428474468E-16
7384.5  1.8790147500564902E-16
7385.0  1.9244103943356233E-16
7385.5  1.9200067846253804E-16
7386.0  1.9138514493425606E-16
7386.5  1.8962038059554718E-16
7387.0  1.8892279314306998E-16
7387.5  1.8893836199386785E-16
7388.0  1.9086327841788087E-16
7388.5  1.9471301883992614E-16
7389.0  1.953496364572934E-16
7389.5  1.9568760302418E-16
7390.0  1.9399919915059226E-16
7390.5  1.9345101320200065E-16
7391.0  1.921886057970253E-16
7391.5  1.9184416794274729E-16
7392.0  1.9156589085564732E-16
7392.5  1.919302697492247E-16
7393.0  1.9183062976092161E-16
7393.5  1.9123671411054111E-16
7394.0  1.908916063074921E-16
7394.5  1.9052476166904572E-16
7395.0  1.9531108083236606E-16
7395.5  1.9644605751067034E-16
7396.0  1.9537211705124045E-16
7396.5  1.913391785649174E-16
7397.0  1.8538411326889448E-16
7397.5  1.839395413802289E-16
7398.0  1.83348752689234E-16
7398.5  1.846834082102675E-16
7399.0  1.863841904267564E-16
7399.5  1.8998865392789097E-16
7400.0  1.8965410519032192E-16
7400.5  1.8944541924986251E-16
7401.0  1.8832945314190898E-16
7401.5  1.8734068097726177E-16
7402.0  1.8455404781935162E-16
7402.5  1.864406962288674E-16
7403.0  1.8798312609133072E-16
7403.5  1.8943284753997526E-16
7404.0  1.8801979598258437E-16
7404.5  1.7958460330750594E-16
7405.0  1.8458227632636506E-16
7405.5  1.9022183003607991E-16
7406.0  1.9536611461071523E-16
7406.5  1.9686507477751584E-16
7407.0  1.9705628973360137E-16
7407.5  1.950915682263655E-16
7408.0  1.9201633808534449E-16
7408.5  1.9095403083647338E-16
7409.0  1.9052397126902537E-16
7409.5  1.9704692402582093E-16
7410.0  1.9633814599367825E-16
7410.5  1.947350511992155E-16
7411.0  1.9434167713734448E-16
7411.5  1.9410863530011906E-16
7412.0  1.9566442889601288E-16
7412.5  1.9672891687355914E-16
7413.0  1.9979874824232673E-16
7413.5  2.0014595877820532E-16
7414.0  2.004517265176795E-16
7414.5  1.9730240242965915E-16
7415.0  1.9581865244618457E-16
7415.5  1.9058821031866126E-16
7416.0  1.908119674182578E-16
7416.5  1.910719560803087E-16
7417.0  1.9691639749992729E-16
7417.5  1.9884907823178126E-16
7418.0  2.000906618990701E-16
7418.5  2.0020103429623718E-16
7419.0  2.0035891010558052E-16
7419.5  1.9987873500041505E-16
7420.0  1.996739060908637E-16
7420.5  1.934131256327512E-16
7421.0  1.9303898395063172E-16
7421.5  1.922659111502032E-16
7422.0  1.9623546142846554E-16
7422.5  1.9886566191921206E-16
7423.0  1.8519315738025903E-16
7423.5  1.851148085819368E-16
7424.0  1.8977091926412398E-16
7424.5  1.9343341892689656E-16
7425.0  1.9678951069030642E-16
7425.5  1.9719818635227092E-16
7426.0  1.9781552891848086E-16
7426.5  2.0115500302203623E-16
7427.0  1.995935158205619E-16
7427.5  1.97612206145291E-16
7428.0  1.9215250582324932E-16
7428.5  1.9028293916023737E-16
7429.0  1.8963612271883814E-16
7429.5  1.9042572564546293E-16
7430.0  1.91814498188729E-16
7430.5  1.9125724814841238E-16
7431.0  1.9098375048227111E-16
7431.5  1.8709834894878784E-16
7432.0  1.865969286456803E-16
7432.5  1.855651030096334E-16
7433.0  1.8847118124644046E-16
7433.5  1.9051895996878295E-16
7434.0  1.9450282177462814E-16
7434.5  1.960698501552207E-16
7435.0  2.0042639998144998E-16
7435.5  2.0032657188498766E-16
7436.0  2.0022917786129351E-16
7436.5  1.98935928487315E-16
7437.0  1.9823323305096733E-16
7437.5  1.9521488220311472E-16
7438.0  1.918496672828032E-16
7438.5  1.8730332352548215E-16
7439.0  1.8413727147483038E-16
7439.5  1.8300885500001698E-16
7440.0  1.837178183947906E-16
7440.5  1.8206115031452733E-16
7441.0  1.789061829014105E-16
7441.5  1.8063756380342278E-16
7442.0  1.815683049601291E-16
7442.5  1.8615173182261048E-16
7443.0  1.8561593482352853E-16
7443.5  1.8354229322894453E-16
7444.0  1.8528536154722504E-16
7444.5  1.8660075657331568E-16
7445.0  1.9424518645468365E-16
7445.5  1.9569570519196002E-16
7446.0  1.9734859189450712E-16
7446.5  1.9375690121878027E-16
7447.0  1.9000737680957935E-16
7447.5  1.947806504984254E-16
7448.0  1.95900926065513E-16
7448.5  1.949373180129174E-16
7449.0  1.9116119077958907E-16
7449.5  1.8568620671737813E-16
7450.0  1.837879787498687E-16
7450.5  1.8314869266398697E-16
7451.0  1.8858235544008839E-16
7451.5  1.892952707706781E-16
7452.0  1.907563026531246E-16
7452.5  1.8581951144377594E-16
7453.0  1.8296522340376322E-16
7453.5  1.7455760965057927E-16
7454.0  1.7388023170764884E-16
7454.5  1.7344903178446869E-16
7455.0  1.770045724253334E-16
7455.5  1.7988479838144916E-16
7456.0  1.7844995507345829E-16
7456.5  1.771760633692009E-16
7457.0  1.7192435728838983E-16
7457.5  1.755496762876278E-16
7458.0  1.7961692083338437E-16
7458.5  1.803888836056681E-16
7459.0  1.8071109460414766E-16
7459.5  1.8182423793928784E-16
7460.0  1.7782780251066027E-16
7460.5  1.7157827326516257E-16
7461.0  1.706129493786835E-16
7461.5  1.7021212530565843E-16
7462.0  1.7809541092160986E-16
7462.5  1.7537068601159194E-16
7463.0  1.6926822693972383E-16
7463.5  1.7157082603904823E-16
7464.0  1.7301459607860257E-16
7464.5  1.7631854287372955E-16
7465.0  1.760489685324896E-16
7465.5  1.741603794307094E-16
7466.0  1.7238056985460098E-16
7466.5  1.7082674453606294E-16
7467.0  1.6811452352946926E-16
7467.5  1.6731362479439279E-16
7468.0  1.656128338577555E-16
7468.5  1.6775727110001468E-16
7469.0  1.7035478096681405E-16
7469.5  1.680534874787537E-16
7470.0  1.6716097510883358E-16
7470.5  1.6467859679128396E-16
7471.0  1.6354505706206455E-16
7471.5  1.6160599819254953E-16
7472.0  1.637354119966344E-16
7472.5  1.6476838800080668E-16
7473.0  1.633437120105255E-16
7473.5  1.608263856546421E-16
7474.0  1.54650815478414E-16
7474.5  1.5571639314345641E-16
7475.0  1.564536077641198E-16
7475.5  1.5931919611698202E-16
7476.0  1.5869478801778278E-16
7476.5  1.5501769454858278E-16
7477.0  1.5754189674134206E-16
7477.5  1.5993664296454737E-16
7478.0  1.617408675720681E-16
7478.5  1.6202921193164826E-16
7479.0  1.6108448125022204E-16
7479.5  1.6227423604919176E-16
7480.0  1.638264693395703E-16
7480.5  1.5470701651989266E-16
7481.0  1.5078468478461645E-16
7481.5  1.354425370733042E-16
7482.0  1.3318471320776834E-16
7482.5  1.289621872311039E-16
7483.0  1.2950854012844707E-16
7483.5  1.298091335509546E-16
7484.0  1.4137491539485813E-16
7484.5  1.4309314603115884E-16
7485.0  1.464902442219717E-16
7485.5  1.4351500263253613E-16
7486.0  1.413153142581885E-16
7486.5  1.4078338651090948E-16
7487.0  1.4097802012645826E-16
7487.5  1.420773012820072E-16
7488.0  1.435073045919544E-16
7488.5  1.4497841355508584E-16
7489.0  1.4249454704975014E-16
7489.5  1.4169110631425535E-16
7490.0  1.4011484310350163E-16
7490.5  1.3991503999350668E-16
7491.0  1.3962286461542958E-16
7491.5  1.3669253865579593E-16
7492.0  1.3544925931408904E-16
7492.5  1.3179462378242664E-16
7493.0  1.299279304080219E-16
7493.5  1.2611328685710727E-16
7494.0  1.2378145358995062E-16
7494.5  1.2243636724347282E-16
7495.0  1.272405969704785E-16
7495.5  1.271745256773667E-16
7496.0  1.2605318640295189E-16
7496.5  1.2627500728992682E-16
7497.0  1.26453685515372E-16
7497.5  1.316182041673034E-16
7498.0  1.3160354591396018E-16
7498.5  1.2721594665336368E-16
7499.0  1.2466851440882254E-16
7499.5  1.2180103842917497E-16
7500.0  1.2548421868563077E-16
7500.5  1.2694186285278965E-16
7501.0  1.3136672156003636E-16
7501.5  1.2700610329810145E-16
7502.0  1.2013186930798158E-16
7502.5  1.1333193870058135E-16
7503.0  1.1033875463775731E-16
7503.5  1.1503290254592634E-16
7504.0  1.1463349469341077E-16
7504.5  1.1371502429189314E-16
7505.0  1.1537649085321483E-16
7505.5  1.1643936559099663E-16
7506.0  1.0710455130323813E-16
7506.5  1.0574704447162479E-16
7507.0  1.0389506129814981E-16
7507.5  1.0880293264989664E-16
7508.0  1.1317219834354733E-16
7508.5  1.1219907058233931E-16
7509.0  1.1062390330033952E-16
7509.5  1.020726212960494E-16
7510.0  1.0289147586875096E-16
7510.5  1.0389793442775584E-16
7511.0  1.0271855844892218E-16
7511.5  1.02623463924106E-16
7512.0  1.0691380151024478E-16
7512.5  1.0825960841140445E-16
7513.0  1.1057491938744437E-16
7513.5  1.085277286594627E-16
7514.0  1.0754413037957883E-16
7514.5  1.022416030770533E-16
7515.0  1.0045034446536074E-16
7515.5  9.615384020674921E-17
7516.0  9.482071654283004E-17
7516.5  9.389749843714112E-17
7517.0  9.3786955525423E-17
7517.5  9.447279509743747E-17
7518.0  9.717896829833393E-17
7518.5  9.692079185275021E-17
7519.0  9.666784859197868E-17
7519.5  9.08234587910251E-17
7520.0  8.946069731834164E-17
7520.5  8.929017652237992E-17
7521.0  9.016366972763622E-17
7521.5  9.134443951024316E-17
7522.0  9.690167005640658E-17
7522.5  9.898313467585978E-17
7523.0  9.882633305307568E-17
7523.5  9.409257226077284E-17
7524.0  8.488088578051022E-17
7524.5  7.89249928595336E-17
7525.0  7.56639178951629E-17
7525.5  7.578580047976432E-17
7526.0  7.658420983297013E-17
7526.5  7.884995801836709E-17
7527.0  7.673898825403241E-17
7527.5  7.510196083822837E-17
7528.0  7.589225531240085E-17
7528.5  7.601468463427199E-17
7529.0  7.601070008963865E-17
7529.5  7.538734695157432E-17
7530.0  7.471186698206937E-17
7530.5  7.896582096968639E-17
7531.0  8.050385342786977E-17
7531.5  8.424571526242855E-17
7532.0  8.389313986879513E-17
7532.5  8.335693037014627E-17
7533.0  8.223018583211457E-17
7533.5  8.170045056167868E-17
7534.0  7.549562261596748E-17
7534.5  7.396317697031384E-17
7535.0  7.062083366023999E-17
7535.5  7.557216723722442E-17
7536.0  7.860570444749026E-17
7536.5  8.346658259043288E-17
7537.0  8.375709419306313E-17
7537.5  8.342080470401337E-17
7538.0  7.98731198051317E-17
7538.5  7.681845840455053E-17
7539.0  7.342247445496E-17
7539.5  7.220490081328495E-17
7540.0  6.882461741104811E-17
7540.5  6.807363270585003E-17
7541.0  6.71699497048254E-17
7541.5  7.162452828036535E-17
7542.0  7.332449276358936E-17
7542.5  7.737359669000663E-17
7543.0  7.797175685326364E-17
7543.5  7.897592964070775E-17
7544.0  7.765206620316551E-17
7544.5  7.702877629555906E-17
7545.0  7.360858567799082E-17
7545.5  7.345877186262132E-17
7546.0  7.321563869461954E-17
7546.5  7.301210189190406E-17
7547.0  7.287876283159675E-17
7547.5  6.706626115227603E-17
7548.0  6.571606970449622E-17
7548.5  6.296107923881463E-17
7549.0  6.368502804054496E-17
7549.5  6.43807908513056E-17
7550.0  6.393041127772535E-17
7550.5  6.413691984942596E-17
7551.0  6.628715792467073E-17
7551.5  6.509966330139653E-17
7552.0  6.349960815440563E-17
7552.5  6.317688820865133E-17
7553.0  6.315348024102702E-17
7553.5  6.529293718989466E-17
7554.0  6.716472233529648E-17
7554.5  7.072478118050137E-17
7555.0  7.143240574060469E-17
7555.5  7.182193668950351E-17
7556.0  7.090335944878697E-17
7556.5  6.981341018610604E-17
7557.0  6.681376422330482E-17
7557.5  6.335620530864162E-17
7558.0  6.070488936541848E-17
7558.5  5.951010019818144E-17
7559.0  5.91731463357928E-17
7559.5  5.839667724583336E-17
7560.0  5.698857213402295E-17
7560.5  5.547646489137418E-17
7561.0  5.783997406627231E-17
7561.5  5.918892874784837E-17
7562.0  6.605616317332488E-17
7562.5  6.525994563545894E-17
7563.0  6.405527790703907E-17
7563.5  6.598031579983638E-17
7564.0  6.673379392829367E-17
7564.5  6.075171073349559E-17
7565.0  5.846038565541295E-17
7565.5  5.347511653428648E-17
7566.0  5.327864944747639E-17
7566.5  5.3161828064339747E-17
7567.0  5.2876300280938436E-17
7567.5  5.271433753878886E-17
7568.0  5.223566147941058E-17
7568.5  5.053381098836879E-17
7569.0  4.906871364461066E-17
7569.5  5.498996079246055E-17
7570.0  5.70301342425994E-17
7570.5  6.236474775478997E-17
7571.0  6.238223103122034E-17
7571.5  6.24012210851037E-17
7572.0  5.686418746920312E-17
7572.5  5.472782232735199E-17
7573.0  4.911555201957809E-17
7573.5  4.8108661298488015E-17
7574.0  4.638262914268355E-17
7574.5  4.365433423348592E-17
7575.0  4.2348723941095486E-17
7575.5  4.3905802598086274E-17
7576.0  4.3879511113394164E-17
7576.5  4.3714818966062636E-17
7577.0  4.234169117335758E-17
7577.5  4.139742971214942E-17
7578.0  4.3346831705536655E-17
7578.5  4.2600449671843654E-17
7579.0  3.8724149926006895E-17
7579.5  3.7876122864837026E-17
7580.0  3.7053147097222215E-17
7580.5  4.106761560198221E-17
7581.0  4.196083176730833E-17
7581.5  4.16468552148071E-17
7582.0  4.264329558966767E-17
7582.5  4.3993781744596563E-17
7583.0  4.5009351068653546E-17
7583.5  4.5521759535890784E-17
7584.0  4.901474387931415E-17
7584.5  5.1395218591671985E-17
7585.0  5.600759768879888E-17
7585.5  5.508334328221457E-17
7586.0  5.4582736933316164E-17
7586.5  5.4917654610322167E-17
7587.0  5.4883832854837164E-17
7587.5  5.470175713998554E-17
7588.0  4.9320078707448354E-17
7588.5  4.5108328863867234E-17
7589.0  4.4214087117503237E-17
7589.5  4.401273774451324E-17
7590.0  4.367251355341876E-17
7590.5  4.1173111826292615E-17
7591.0  3.8428745761478854E-17
7591.5  4.376596538249038E-17
7592.0  4.5421578114031936E-17
7592.5  4.714121021699041E-17
7593.0  4.381395239530013E-17
7593.5  3.866516746851658E-17
7594.0  3.310889626034375E-17
7594.5  3.069651611422219E-17
7595.0  2.776488240062372E-17
7595.5  2.7374999720851712E-17
7596.0  2.6499318074008726E-17
7596.5  2.5227280146811728E-17
7597.0  2.442709380479296E-17
7597.5  1.8901801831595732E-17
7598.0  1.8553523935013102E-17
7598.5  1.9030400787092396E-17
7599.0  1.810926859215508E-17
7599.5  1.729103333575846E-17
7600.0  1.4190458313335494E-17
7600.5  1.325930333450529E-17
7601.0  1.1309700119379848E-17
7601.5  1.2171117988064353E-17
7602.0  1.32441378475565E-17
7602.5  1.2765680442050233E-17
7603.0  1.2559693594173674E-17
7603.5  1.1767645388607028E-17
7604.0  1.1182907548322805E-17
7604.5  1.014796678439667E-17
7605.0  9.33423612178201E-18
7605.5  8.926465277350527E-18
7606.0  9.339293680224127E-18
7606.5  9.810549581614637E-18
7607.0  1.1011407209266882E-17
7607.5  1.1528735395499633E-17
7608.0  1.1900871992443983E-17
7608.5  1.2873069088629175E-17
7609.0  1.3164678048388177E-17
7609.5  1.3868058053878696E-17
7610.0  1.475083190426927E-17
7610.5  1.5643438230298984E-17
7611.0  1.0159493585842777E-17
7611.5  8.545234034061278E-18
7612.0  6.350595052969301E-18
7612.5  8.67868475256358E-18
7613.0  1.1990971989162298E-17
7613.5  1.861891896613901E-17
7614.0  2.1340527733894438E-17
7614.5  2.6241223699703822E-17
7615.0  2.4369477040518817E-17
7615.5  2.053461635898793E-17
7616.0  1.9867994996530867E-17
7616.5  1.9483036160152847E-17
7617.0  2.195230139301521E-17
7617.5  2.2288306578870633E-17
7618.0  2.282381461771469E-17
7618.5  2.2839613758291847E-17
7619.0  2.2853090487247373E-17
7619.5  2.018848850335411E-17
7620.0  1.918978269938625E-17
7620.5  1.631072888942872E-17
7621.0  1.850199518001321E-17
7621.5  2.1032994384258617E-17
7622.0  2.2874452830314148E-17
7622.5  2.341738020749215E-17
7623.0  2.3276017315033973E-17
7623.5  2.3164716659215643E-17
7624.0  2.298106010539428E-17
7624.5  2.207885067968213E-17
7625.0  2.1663580886680853E-17
7625.5  2.1154267651718867E-17
7626.0  2.04041620721161E-17
7626.5  1.86184652181569E-17
7627.0  1.5473480899177295E-17
7627.5  1.3373402388146329E-17
7628.0  1.4213957697526302E-17
7628.5  1.471280464151656E-17
7629.0  1.625735465023777E-17
7629.5  1.6133694857955798E-17
7630.0  1.6017120104071948E-17
7630.5  1.8234195096904893E-17
7631.0  1.863055800276471E-17
7631.5  1.799036502762871E-17
7632.0  1.5317606750850422E-17
7632.5  1.1772565409943313E-17
7633.0  1.2365064847511166E-17
7633.5  1.2702278487426364E-17
7634.0  1.5666239846474904E-17
7634.5  1.637361833002661E-17
7635.0  1.7716601696974687E-17
7635.5  1.6868271877439546E-17
7636.0  1.641164482628E-17
7636.5  1.6486108822168258E-17
7637.0  1.66825005652432E-17
7637.5  1.7230540968308694E-17
7638.0  1.6008231879918953E-17
7638.5  1.5067126576043787E-17
7639.0  1.5241118808909995E-17
7639.5  1.547781426566399E-17
7640.0  1.646895907626624E-17
7640.5  1.729939131115126E-17
7641.0  1.8199486442416664E-17
7641.5  1.8871953587581578E-17
7642.0  1.893410835259986E-17
7642.5  1.7686005585567144E-17
7643.0  1.7171557728513915E-17
7643.5  1.6382044523179807E-17
7644.0  1.829582420237003E-17
7644.5  1.9131334637593688E-17
7645.0  2.1900942080360753E-17
7645.5  2.2506618025940906E-17
7646.0  2.3854130566062008E-17
7646.5  2.298431876972545E-17
7647.0  2.2439788122282974E-17
7647.5  2.1216814582655964E-17
7648.0  2.0974024783557366E-17
7648.5  2.0499562857933056E-17
7649.0  2.0169457965795086E-17
7649.5  1.987619983687957E-17
7650.0  2.0392770980252897E-17
7650.5  2.090191359735333E-17
7651.0  2.340628086878825E-17
7651.5  2.0595870373482395E-17
7652.0  1.7077269281367896E-17
7652.5  1.6143519522180904E-17
7653.0  1.586972141802984E-17
7653.5  1.6538125290847196E-17
7654.0  1.5793669546459514E-17
7654.5  1.4462102793965034E-17
7655.0  1.568692105544816E-17
7655.5  1.630808750561455E-17
7656.0  2.0068284399689053E-17
7656.5  1.9992809304040007E-17
7657.0  1.946652264628772E-17
7657.5  1.8106419147513494E-17
7658.0  1.7114951748151827E-17
7658.5  1.9315939721899004E-17
7659.0  1.965426281156312E-17
7659.5  1.985706629984585E-17
7660.0  1.798018556232235E-17
7660.5  1.6049589381243757E-17
7661.0  1.7753110660119523E-17
7661.5  1.842332966413062E-17
7662.0  2.050765606803047E-17
7662.5  1.8441584298284237E-17
7663.0  1.5437665051771427E-17
7663.5  1.8523132753032124E-17
7664.0  1.98696088507943E-17
7664.5  2.562539231208915E-17
7665.0  2.531739210504074E-17
7665.5  2.466908052245106E-17
7666.0  2.0901997589685475E-17
7666.5  1.8659388472033646E-17
7667.0  1.4042791006737174E-17
7667.5  1.4800687877406703E-17
7668.0  1.8341567980573787E-17
7668.5  1.7791366492870507E-17
7669.0  1.7325182738794656E-17
7669.5  1.7804827695353278E-17
7670.0  1.8663680878649233E-17
7670.5  2.3004537992571606E-17
7671.0  2.218228009251559E-17
7671.5  2.1199868233802165E-17
7672.0  2.2820484940622642E-17
7672.5  2.346327755493954E-17
7673.0  2.53421683152921E-17
7673.5  2.2062882124601618E-17
7674.0  1.64769563276728E-17
7674.5  1.3409118698233926E-17
7675.0  1.1931126519427821E-17
7675.5  1.1032679565791515E-17
7676.0  1.1572875714411648E-17
7676.5  1.2977913562987113E-17
7677.0  1.0022737576815012E-17
7677.5  7.96102153029148E-18
7678.0  1.2391962710371436E-17
7678.5  1.5286272627618753E-17
7679.0  2.483935853762131E-17
7679.5  2.334298179653059E-17
7680.0  2.186573924510455E-17
7680.5  1.7411426725195934E-17
7681.0  1.6457033198867732E-17
7681.5  1.725921819963613E-17
7682.0  1.540582633711554E-17
7682.5  1.2817560364214767E-17
7683.0  9.71657585906108E-18
7683.5  8.633636378750683E-18
7684.0  1.2578823060124615E-17
7684.5  1.4915326522143972E-17
7685.0  1.962287226317924E-17
7685.5  2.0631289548901238E-17
7686.0  2.1208936242770713E-17
7686.5  2.278507101444298E-17
7687.0  2.279547625458142E-17
7687.5  2.2518673512868904E-17
7688.0  2.2915880614002558E-17
7688.5  2.3240387971956323E-17
7689.0  2.4670112334365988E-17
7689.5  2.409027795910923E-17
7690.0  1.9764204777020414E-17
7690.5  1.7607651512229998E-17
7691.0  1.5120938665385026E-17
7691.5  1.5019297462209617E-17
7692.0  1.509953306079537E-17
7692.5  1.6496846547267698E-17
7693.0  1.7812796167886534E-17
7693.5  1.9974111795928438E-17
7694.0  1.9508119651311916E-17
7694.5  1.9290369254050274E-17
7695.0  2.0933975706167533E-17
7695.5  2.0946580213700853E-17
7696.0  2.093272752412602E-17
7696.5  1.8619474321337697E-17
7697.0  1.7057889722342844E-17
7697.5  1.953254068050189E-17
7698.0  2.0125889259047998E-17
7698.5  2.1379453989927997E-17
7699.0  2.0536731326504945E-17
7699.5  1.973049936723296E-17
7700.0  1.984193543871961E-17
7700.5  1.9795363756947127E-17
7701.0  1.9283985399756573E-17
7701.5  1.923977299828163E-17
7702.0  1.9181081843448717E-17
7702.5  2.0973045262126395E-17
7703.0  2.1795456432967076E-17
7703.5  2.6291353559639477E-17
7704.0  2.5571648310184522E-17
7704.5  2.4167119506449413E-17
7705.0  2.1732644756975725E-17
7705.5  2.0383366457824954E-17
7706.0  2.2711912566901304E-17
7706.5  2.216678232927752E-17
7707.0  2.0166823371475083E-17
7707.5  1.9207482075393558E-17
7708.0  1.844577258736442E-17
7708.5  2.240535536987554E-17
7709.0  2.1487541516179725E-17
7709.5  1.3656684068072879E-17
7710.0  1.6189601897169776E-17
7710.5  1.9040065857101152E-17
7711.0  2.0246520476298598E-17
7711.5  1.9932165562280797E-17
7712.0  1.2190610509895886E-17
7712.5  1.1368972624314797E-17
7713.0  1.0047803426438844E-17
7713.5  1.1308617105239264E-17
7714.0  1.1882325182814198E-17
7714.5  1.4772066661369486E-17
7715.0  1.6863165024762894E-17
7715.5  2.1736786197474673E-17
7716.0  2.0748471753404563E-17
7716.5  2.0099582413061024E-17
7717.0  3.0267820162131896E-17
7717.5  2.9311877866964E-17
7718.0  2.18194660336772E-17
7718.5  1.9147344524782137E-17
7719.0  1.6639443224543038E-17
7719.5  1.9090389626596804E-17
7720.0  2.004489459286471E-17
7720.5  2.2939140210589568E-17
7721.0  2.068563391651261E-17
7721.5  1.768908621598076E-17
7722.0  1.8797159059642618E-17
7722.5  1.918076015339096E-17
7723.0  1.8708247045480355E-17
7723.5  1.729876405541028E-17
7724.0  1.4598985325178394E-17
7724.5  1.6496961551766058E-17
7725.0  1.752722334551616E-17
7725.5  2.3478013319843844E-17
7726.0  2.3535234908774576E-17
7726.5  2.2847255832678984E-17
7727.0  2.1234021018805588E-17
7727.5  1.99692017799946E-17
7728.0  2.7353295663830348E-17
7728.5  2.838520390529403E-17
7729.0  2.788593742670246E-17
7729.5  2.77306132783914E-17
7730.0  2.755995547923894E-17
7730.5  2.53953800116081E-17
7731.0  2.493411742402467E-17
7731.5  2.6773061886560614E-17
7732.0  2.957019790606193E-17
7732.5  3.3994671483441126E-17
7733.0  2.893644138341708E-17
7733.5  2.6674540031782112E-17
7734.0  2.32066474507218E-17
7734.5  2.2903646433801537E-17
7735.0  2.2260634847367473E-17
7735.5  2.3131372115320012E-17
7736.0  2.3689307264693125E-17
7736.5  2.3156194739774276E-17
7737.0  2.2593115959359207E-17
7737.5  2.077855710595171E-17
7738.0  2.0789360735434603E-17
7738.5  2.0798508075049334E-17
7739.0  2.4342693784085432E-17
7739.5  2.461602263954289E-17
7740.0  2.1377489985573467E-17
7740.5  2.4011813736491926E-17
7741.0  2.7478869228028605E-17
7741.5  2.8523527467702955E-17
7742.0  2.890708200326192E-17
7742.5  2.9374120552809275E-17
7743.0  2.853713158288808E-17
7743.5  2.6964080511286647E-17
7744.0  2.204568112671758E-17
7744.5  1.9389979645811003E-17
7745.0  1.8625368221804366E-17
7745.5  1.8271810047839357E-17
7746.0  1.7370011324405037E-17
7746.5  1.8017512898678764E-17
7747.0  1.8521266395145464E-17
7747.5  1.5143291244373508E-17
7748.0  1.6275420603576336E-17
7748.5  2.426414876781894E-17
7749.0  2.553192620208131E-17
7749.5  2.6930615693131218E-17
7750.0  2.145571375566953E-17
7750.5  1.9685897062990572E-17
7751.0  1.721912329941992E-17
7751.5  2.1354750206272347E-17
7752.0  2.786136771269324E-17
7752.5  2.7729665041201815E-17
7753.0  2.7675417189869285E-17
7753.5  3.1920142987794947E-17
7754.0  3.451622991538664E-17
7754.5  4.049177011224635E-17
7755.0  3.5129152289115055E-17
7755.5  3.1643195821817276E-17
7756.0  2.6892994816223596E-17
7756.5  2.5614563706677167E-17
7757.0  2.2631073640191744E-17
7757.5  2.4324413052780925E-17
7758.0  2.589569287903386E-17
7758.5  2.9418291758821606E-17
7759.0  3.060805593714469E-17
7759.5  3.354055544105093E-17
7760.0  3.2601389854271295E-17
7760.5  3.136224052874619E-17
7761.0  2.886002063840659E-17
7761.5  2.7956215545181944E-17
7762.0  2.774865851715914E-17
7762.5  2.842894604886887E-17
7763.0  2.9719447581170323E-17
7763.5  2.9458465418856854E-17
7764.0  2.931813828933407E-17
7764.5  2.849168149395986E-17
7765.0  2.809733372642183E-17
7765.5  2.7073698349832065E-17
7766.0  2.78436537999564E-17
7766.5  2.8444434509799377E-17
7767.0  2.87510618767702E-17
7767.5  2.9359504742697295E-17
7768.0  3.2094329995105356E-17
7768.5  3.008803178906711E-17
7769.0  2.7865447107009777E-17
7769.5  2.193229193539571E-17
7770.0  2.0302301567049567E-17
7770.5  2.093052533802486E-17
7771.0  2.2171491700287762E-17
7771.5  2.4136177042506996E-17
7772.0  2.6193417467417356E-17
7772.5  2.711034194745694E-17
7773.0  2.199671689489288E-17
7773.5  2.0981744146509395E-17
7774.0  1.8667015235724748E-17
7774.5  2.2249761981230475E-17
7775.0  2.4596816239766088E-17
7775.5  2.1812208821363966E-17
7776.0  2.3204748381492967E-17
7776.5  2.9412549116023556E-17
7777.0  3.3639108364558343E-17
7777.5  3.759144012505316E-17
7778.0  3.5673398344961606E-17
7778.5  3.434354633917351E-17
7779.0  2.798785355549587E-17
7779.5  2.799103117597129E-17
7780.0  2.7996355770426873E-17
7780.5  3.271119938874846E-17
7781.0  3.4091714160809907E-17
7781.5  2.5649484848467612E-17
7782.0  2.4902655139171295E-17
7782.5  2.3467438247521286E-17
7783.0  2.4982379694940965E-17
7783.5  2.5811465514325723E-17
7784.0  3.2435861921856516E-17
7784.5  3.3958602748170076E-17
7785.0  3.740881132829891E-17
7785.5  3.5384681012869875E-17
7786.0  3.378465275029467E-17
7786.5  3.2157585257202864E-17
7787.0  3.25227224627556E-17
7787.5  3.564345725860442E-17
7788.0  3.3820329160482024E-17
7788.5  3.1772886136073954E-17
7789.0  3.183489151664786E-17
7789.5  3.1279950169132594E-17
7790.0  2.461726687038028E-17
7790.5  2.4943245054118763E-17
7791.0  2.546717244678226E-17
7791.5  2.8740049367020385E-17
7792.0  3.0229490526976624E-17
7792.5  3.4203291244061226E-17
7793.0  3.411850887666712E-17
7793.5  3.3831579028663215E-17
7794.0  3.014959557654983E-17
7794.5  2.769508463564993E-17
7795.0  2.431182140508199E-17
7795.5  2.5737551566288912E-17
7796.0  3.2519840932298024E-17
7796.5  3.7336724086946465E-17
7797.0  4.19262696879679E-17
7797.5  4.042218349271794E-17
7798.0  4.060619159821854E-17
7798.5  4.4378055444852443E-17
7799.0  4.088127777297216E-17
7799.5  3.6135383811531865E-17
7800.0  3.124504455050909E-17
7800.5  2.927463557705649E-17
7801.0  2.4752269065303405E-17
7801.5  2.6080509604794045E-17
7802.0  2.8690821745123115E-17
7802.5  3.6952362153296126E-17
7803.0  4.158828915709627E-17
7803.5  4.724617586366761E-17
7804.0  4.69796771443427E-17
7804.5  4.515956084989901E-17
7805.0  4.286439265242268E-17
7805.5  4.101047546279411E-17
7806.0  3.5324276661155537E-17
7806.5  3.4760450522770556E-17
7807.0  3.673640499637271E-17
7807.5  3.750884194711268E-17
7808.0  3.839544214035825E-17
7808.5  3.6222235180085486E-17
7809.0  3.562550309934776E-17
7809.5  3.628582924585727E-17
7810.0  3.645628081164523E-17
7810.5  3.673458443576389E-17
7811.0  4.06589177128985E-17
7811.5  4.249455156744561E-17
7812.0  4.841742262916866E-17
7812.5  4.856557877285998E-17
7813.0  4.871265140193029E-17
7813.5  4.641807015356512E-17
7814.0  4.484610757810815E-17
7814.5  4.963507377018433E-17
7815.0  5.0263576334372137E-17
7815.5  5.0591568271009274E-17
7816.0  5.116018485262487E-17
7816.5  5.1715797326013335E-17
7817.0  4.838063710501708E-17
7817.5  4.6745193593267277E-17
7818.0  4.0120197486854946E-17
7818.5  3.6599004796383796E-17
7819.0  3.168977393290102E-17
7819.5  2.794700146484528E-17
7820.0  2.667959417516504E-17
7820.5  3.344986386848224E-17
7821.0  3.343575818981928E-17
7821.5  3.340987218986296E-17
7822.0  3.86892372305654E-17
7822.5  4.174116371577354E-17
7823.0  4.1978590799554656E-17
7823.5  4.265167230430274E-17
7824.0  4.472112474712349E-17
7824.5  4.270554712241016E-17
7825.0  4.102622678808018E-17
7825.5  4.793622811211577E-17
7826.0  5.0387765284410715E-17
7826.5  5.716330126915845E-17
7827.0  5.872721390010824E-17
7827.5  6.058319798547882E-17
7828.0  5.1134262069121075E-17
7828.5  4.809904849900313E-17
7829.0  4.7040792301902977E-17
7829.5  4.7442746485515254E-17
7830.0  4.812861759283172E-17
7830.5  4.7409065809955383E-17
7831.0  4.7061449518469675E-17
7831.5  4.335682521900069E-17
7832.0  4.335559596942531E-17
7832.5  4.3569363323885574E-17
7833.0  4.636638169885103E-17
7833.5  4.835255343779202E-17
7834.0  4.579338132348993E-17
7834.5  4.487626903076017E-17
7835.0  4.236189067306926E-17
7835.5  4.316267366776573E-17
7836.0  4.397424906708843E-17
7836.5  4.9491111424801803E-17
7837.0  5.058071230945133E-17
7837.5  4.810923300792696E-17
7838.0  4.623162978362056E-17
7838.5  4.3509219229786746E-17
7839.0  4.320244518145027E-17
7839.5  4.315090415858639E-17
7840.0  4.722493027438268E-17
7840.5  4.693129102104526E-17
7841.0  4.6297846885162576E-17
7841.5  4.841090649440375E-17
7842.0  4.968806283113106E-17
7842.5  4.794464404529255E-17
7843.0  4.7664043634387504E-17
7843.5  4.716138133859914E-17
7844.0  4.761415513621928E-17
7844.5  4.8008191106467586E-17
7845.0  5.300447671506102E-17
7845.5  5.430484056011226E-17
7846.0  5.632227310648558E-17
7846.5  5.4872062108974595E-17
7847.0  5.307723951539359E-17
7847.5  4.97658098218775E-17
7848.0  4.844145192286057E-17
7848.5  4.4414339294440414E-17
7849.0  4.283866508230914E-17
7849.5  4.001599952811531E-17
7850.0  4.47408558520521E-17
7850.5  4.715023856958032E-17
7851.0  4.744683652193848E-17
7851.5  4.7373699925799496E-17
7852.0  4.713056356254802E-17
7852.5  4.936285424021532E-17
7853.0  5.102034344089801E-17
7853.5  5.3895566667796884E-17
7854.0  5.387532513788739E-17
7854.5  5.1958016432361694E-17
7855.0  5.242257843250845E-17
7855.5  5.291332569757946E-17
7856.0  5.163347405014154E-17
7856.5  5.193416612435625E-17
7857.0  5.808187328752458E-17
7857.5  5.960574472934462E-17
7858.0  6.191065189736925E-17
7858.5  5.4621817560166076E-17
7859.0  5.15156099261002E-17
7859.5  5.048189102350302E-17
7860.0  5.2605550877239396E-17
7860.5  5.734768634584169E-17
7861.0  6.148284688581852E-17
7861.5  6.41006969296707E-17
7862.0  6.65106786206689E-17
7862.5  6.509897055092095E-17
7863.0  5.930404222843596E-17
7863.5  5.832465533381436E-17
7864.0  5.74356258118706E-17
7864.5  6.088039112174561E-17
7865.0  6.226384634307747E-17
7865.5  6.663242952429168E-17
7866.0  6.59300046678642E-17
7866.5  6.501684951483031E-17
7867.0  6.715691781932305E-17
7867.5  6.776494773462292E-17
7868.0  6.437646008690836E-17
7868.5  6.013000724354787E-17
7869.0  5.212254092969521E-17
7869.5  5.1122480006822244E-17
7870.0  5.0589042055388755E-17
7870.5  5.640680830700945E-17
7871.0  5.802505827707365E-17
7871.5  6.186083513354739E-17
7872.0  6.094895251643163E-17
7872.5  6.024080295873044E-17
7873.0  5.648099636172715E-17
7873.5  5.482772225876426E-17
7874.0  4.954238207099725E-17
7874.5  5.027628261191914E-17
7875.0  5.109325873567391E-17
7875.5  6.218106158082991E-17
7876.0  6.579266740612086E-17
7876.5  7.051156193335092E-17
7877.0  6.965275558790629E-17
7877.5  6.826361473858131E-17
7878.0  5.82092364193332E-17
7878.5  5.36607837083545E-17
7879.0  5.252343240536551E-17
7879.5  5.5106352714108954E-17
7880.0  6.126009180173652E-17
7880.5  6.321265538858545E-17
7881.0  6.452911869552056E-17
7881.5  5.64317852499158E-17
7882.0  5.520628655544276E-17
7882.5  5.3780362459937445E-17
7883.0  5.581780530191083E-17
7883.5  5.777516016459667E-17
7884.0  6.101987959832406E-17
7884.5  6.162822818849286E-17
7885.0  6.049021215338074E-17
7885.5  5.994927879063029E-17
7886.0  5.919538818318734E-17
7886.5  6.302845955292923E-17
7887.0  6.451689230943672E-17
7887.5  6.508804184096157E-17
7888.0  6.283778263280221E-17
7888.5  5.828861001628761E-17
7889.0  5.4499282273984144E-17
7889.5  5.234210569568966E-17
7890.0  5.906394101925403E-17
7890.5  6.013960689879504E-17
7891.0  6.209722126366314E-17
7891.5  5.984827535558856E-17
7892.0  5.799068163493431E-17
7892.5  5.862814557974625E-17
7893.0  6.00666726243686E-17
7893.5  6.724170804215385E-17
7894.0  6.863710799002662E-17
7894.5  7.02814274152658E-17
7895.0  6.804055655769215E-17
7895.5  6.694109646038756E-17
7896.0  6.10941362388358E-17
7896.5  6.01963769186863E-17
7897.0  5.865115567794885E-17
7897.5  6.267392570979477E-17
7898.0  6.463587316041423E-17
7898.5  6.815414584721825E-17
7899.0  6.767933742988914E-17
7899.5  6.62230822828589E-17
7900.0  6.679557887370307E-17
7900.5  6.720672824268901E-17
7901.0  7.617500324451922E-17
7901.5  7.75866736280269E-17
7902.0  7.871864016042678E-17
7902.5  7.523474106884492E-17
7903.0  7.167753506008894E-17
7903.5  6.910176228128284E-17
7904.0  6.827446362319859E-17
7904.5  6.665417886246363E-17
7905.0  6.169482752291099E-17
7905.5  5.4425707386997943E-17
7906.0  5.924122204483028E-17
7906.5  6.131958759022343E-17
7907.0  6.882444543567621E-17
7907.5  6.788008423242366E-17
7908.0  6.582701688378061E-17
7908.5  6.407094849993637E-17
7909.0  6.300097259938614E-17
7909.5  6.781610540135104E-17
7910.0  6.946726544000275E-17
7910.5  7.369532319281833E-17
7911.0  7.516139159609677E-17
7911.5  7.645977634222077E-17
7912.0  7.988023579386355E-17
7912.5  7.858406138977044E-17
7913.0  6.618271539915584E-17
7913.5  6.34719531182987E-17
7914.0  6.004084867854417E-17
7914.5  6.287217908244767E-17
7915.0  6.397311145252254E-17
7915.5  6.632192100487546E-17
7916.0  6.718205632514944E-17
7916.5  6.874396352956799E-17
7917.0  7.161142282766778E-17
7917.5  7.312602342700441E-17
7918.0  7.697747065798297E-17
7918.5  7.568035405097689E-17
7919.0  7.15556673939464E-17
7919.5  7.04973742708755E-17
7920.0  6.969306798470466E-17
7920.5  6.826299164171202E-17
7921.0  6.825639319997112E-17
7921.5  6.917574823877314E-17
7922.0  7.258934119253298E-17
7922.5  7.632269933846798E-17
7923.0  7.429745732446759E-17
7923.5  7.402012030552829E-17
7924.0  7.704634653976114E-17
7924.5  7.677525022848129E-17
7925.0  7.633785732872277E-17
7925.5  7.118180240290539E-17
7926.0  6.888872704958152E-17
7926.5  6.394670059977965E-17
7927.0  6.543566834847457E-17
7927.5  6.897403691661338E-17
7928.0  6.997835986972262E-17
7928.5  7.064088636317903E-17
7929.0  7.491097221184964E-17
7929.5  7.531921763178177E-17
7930.0  7.518834683219367E-17
7930.5  7.013108506602654E-17
7931.0  6.532903903149118E-17
7931.5  6.28550211388988E-17
7932.0  6.262144465517898E-17
7932.5  6.501313280239066E-17
7933.0  6.568299253115682E-17
7933.5  6.659666605084732E-17
7934.0  6.792554302243543E-17
7934.5  6.853444344952873E-17
7935.0  7.22154756400658E-17
7935.5  7.200868421362207E-17
7936.0  7.1607287929831E-17
7936.5  7.219801169482945E-17
7937.0  7.252881610885115E-17
7937.5  7.554321220163108E-17
7938.0  7.5187821705943E-17
7938.5  7.352968986706142E-17
7939.0  7.314712931032242E-17
7939.5  7.283040015692024E-17
7940.0  7.245147781511195E-17
7940.5  7.313726721029598E-17
7941.0  7.726447593201872E-17
7941.5  7.663758108682594E-17
7942.0  7.589979597783931E-17
7942.5  8.003568890527268E-17
7943.0  8.150488407587807E-17
7943.5  8.407286127971105E-17
7944.0  8.132912673117403E-17
7944.5  7.663924031128286E-17
7945.0  7.35822901996826E-17
7945.5  7.209541583697822E-17
7946.0  7.656676980524762E-17
7946.5  7.577712389587185E-17
7947.0  7.344702197426874E-17
7947.5  7.576966113080178E-17
7948.0  7.743628532669087E-17
7948.5  7.21473536109327E-17
7949.0  7.163519133991657E-17
7949.5  7.231458677873743E-17
7950.0  7.423859516373679E-17
7950.5  7.621699358763894E-17
7951.0  7.515031414356789E-17
7951.5  7.447757131458807E-17
7952.0  7.077682578876393E-17
7952.5  7.04790302410101E-17
7953.0  7.003078253142876E-17
7953.5  7.511730994451235E-17
7954.0  7.719617480367854E-17
7954.5  7.312482494119695E-17
7955.0  7.301812557552849E-17
7955.5  7.275927751901108E-17
7956.0  7.423761082443094E-17
7956.5  7.516394205162796E-17
7957.0  7.230610596766868E-17
7957.5  6.982817122080241E-17
7958.0  6.20492202882915E-17
7958.5  6.31419049618579E-17
7959.0  6.41233659769241E-17
7959.5  6.301733030355751E-17
7960.0  6.232203615718243E-17
7960.5  5.920422424483843E-17
7961.0  6.212943187126669E-17
7961.5  6.588182736267327E-17
7962.0  7.22089635056588E-17
7962.5  7.427764318186477E-17
7963.0  7.0934845233216E-17
7963.5  7.26677139323521E-17
7964.0  7.58943056431455E-17
7964.5  7.075729903367165E-17
7965.0  6.801796679000261E-17
7965.5  6.419258880136647E-17
7966.0  6.537744878426023E-17
7966.5  6.926516149741687E-17
7967.0  7.200449162697167E-17
7967.5  7.414884104587161E-17
7968.0  7.745302196903165E-17
7968.5  7.748489401785682E-17
7969.0  7.501618634267232E-17
7969.5  7.406181026044675E-17
7970.0  7.298978686702948E-17
7970.5  7.060376935351307E-17
7971.0  6.980702460770684E-17
7971.5  6.842185605500327E-17
7972.0  6.9555919584233E-17
7972.5  7.137873876877025E-17
7973.0  6.906546074515819E-17
7973.5  6.801380712173814E-17
7974.0  6.57959190380227E-17
7974.5  6.6548608038927E-17
7975.0  6.840798656582641E-17
7975.5  6.546007011212676E-17
7976.0  6.346187144468077E-17
7976.5  5.416069377368843E-17
7977.0  5.3944995908922887E-17
7977.5  5.71920040621097E-17
7978.0  6.186452677834825E-17
7978.5  6.643791743216024E-17
7979.0  7.050909753403629E-17
7979.5  7.063462101033874E-17
7980.0  6.391505587239942E-17
7980.5  6.20829845956452E-17
7981.0  5.949820563703003E-17
7981.5  6.566904849409664E-17
7982.0  6.813959291732335E-17
7982.5  7.019068812278149E-17
7983.0  6.939852195286688E-17
7983.5  6.773788800625987E-17
7984.0  7.174522669699615E-17
7984.5  7.411795140524119E-17
7985.0  6.787515705767445E-17
7985.5  6.649900730816647E-17
7986.0  6.347218750726957E-17
7986.5  6.318480629558014E-17
7987.0  6.294088636671188E-17
7987.5  6.412376693014652E-17
7988.0  6.423324569329315E-17
7988.5  6.351809648687351E-17
7989.0  6.276489477276763E-17
7989.5  6.183633983431388E-17
7990.0  5.961184726115514E-17
7990.5  5.911187742734852E-17
7991.0  6.293914832659588E-17
7991.5  6.140860206351608E-17
7992.0  5.866160472599746E-17
7992.5  5.849473521926914E-17
7993.0  5.841585878732768E-17
7993.5  6.236969949877318E-17
7994.0  6.473048277881405E-17
7994.5  7.074842741644531E-17
7995.0  6.703214003138529E-17
7995.5  6.425437523149515E-17
7996.0  5.138018497951264E-17
7996.5  5.0498253315333846E-17
7997.0  5.484461404899812E-17
7997.5  5.740927459272573E-17
7998.0  6.016643679515292E-17
7998.5  5.99399552511732E-17
7999.0  5.919872215032148E-17
7999.5  5.2119785830193E-17
8000.0  5.2864036541613383E-17
8000.5  5.4013698365785575E-17
8001.0  5.528700011779548E-17
8001.5  5.585221874596615E-17
8002.0  5.455756838198759E-17
8002.5  5.625792482992586E-17
8003.0  6.018617707487126E-17
8003.5  6.529978171407564E-17
8004.0  6.86456492742482E-17
8004.5  6.534961223929595E-17
8005.0  6.347281722306193E-17
8005.5  5.768455742626433E-17
8006.0  5.549799607427675E-17
8006.5  5.343613604057358E-17
8007.0  5.714582236086863E-17
8007.5  5.784221402710602E-17
8008.0  5.685232806940745E-17
8008.5  5.5473813938355125E-17
8009.0  5.360029940063269E-17
8009.5  5.5673303780994E-17
8010.0  5.667399611867866E-17
8010.5  6.351238215111574E-17
8011.0  6.224660748345121E-17
8011.5  5.971299632390661E-17
8012.0  5.761077842778256E-17
8012.5  5.64193670512796E-17
8013.0  5.3639458303857096E-17
8013.5  5.3595826506607785E-17
8014.0  5.3985310334550484E-17
8014.5  5.4461012123024794E-17
8015.0  5.485634884621902E-17
8015.5  5.82023787571652E-17
8016.0  5.953175081753111E-17
8016.5  6.357643812831809E-17
8017.0  6.127628638952754E-17
8017.5  5.853945741227811E-17
8018.0  5.762699513058059E-17
8018.5  5.691932618794876E-17
8019.0  5.062743498663773E-17
8019.5  4.798450577762099E-17
8020.0  4.341072211731428E-17
8020.5  4.283423246123967E-17
8021.0  4.255358433968741E-17
8021.5  4.330048807240534E-17
8022.0  4.405756524652295E-17
8022.5  4.597601766415903E-17
8023.0  4.1722846626905004E-17
8023.5  3.86371426415548E-17
8024.0  3.952741222450366E-17
8024.5  3.955848021829054E-17
8025.0  3.9157664535192424E-17
8025.5  3.8966124958945247E-17
8026.0  3.8765701560961496E-17
8026.5  5.023768687184933E-17
8027.0  5.455222404346647E-17
8027.5  6.68750337581634E-17
8028.0  6.472160588079564E-17
8028.5  6.146724945865866E-17
8029.0  5.189644177084563E-17
8029.5  4.790255088091027E-17
8030.0  6.104959185680013E-17
8030.5  5.894527735726676E-17
8031.0  5.4209436392545687E-17
8031.5  5.461429737677239E-17
8032.0  5.4874841858511576E-17
8032.5  5.854683962683668E-17
8033.0  5.771255279458292E-17
8033.5  5.3464473911338935E-17
8034.0  5.0528791692069116E-17
8034.5  4.7829555754598364E-17
8035.0  4.7716930871236953E-17
8035.5  4.7986975169597465E-17
8036.0  4.997390164423596E-17
8036.5  4.941617373601138E-17
8037.0  4.867604390902654E-17
8037.5  4.820302842423374E-17
8038.0  4.792519097167794E-17
8038.5  4.5085412872567835E-17
8039.0  4.409688585334638E-17
8039.5  4.217457090132252E-17
8040.0  4.170368979398776E-17
8040.5  4.1443031003601846E-17
8041.0  4.027384301867256E-17
8041.5  4.019553278476959E-17
8042.0  4.015735339572574E-17
8042.5  4.1523450507762274E-17
8043.0  4.2628351623697274E-17
8043.5  3.647243963442385E-17
8044.0  3.5015101798478946E-17
8044.5  3.279682026396717E-17
8045.0  3.34708910287036E-17
8045.5  3.425509551696591E-17
8046.0  3.349638224347508E-17
8046.5  3.3529371224299635E-17
8047.0  3.718235337438445E-17
8047.5  3.649471760826645E-17
8048.0  3.5335831378872314E-17
8048.5  3.3665843893061025E-17
8049.0  3.285773233508749E-17
8049.5  4.16193294529311E-17
8050.0  4.218715264076822E-17
8050.5  4.314480360230927E-17
8051.0  3.975919620859942E-17
8051.5  3.7347626119170785E-17
8052.0  3.128942152696855E-17
8052.5  2.968431405203892E-17
8053.0  2.6148416361824822E-17
8053.5  2.7478511255938873E-17
8054.0  2.884334168407956E-17
8054.5  2.9993973888435204E-17
8055.0  2.996979826682022E-17
8055.5  2.712929060031026E-17
8056.0  2.55901799377939E-17
8056.5  2.3311708470675678E-17
8057.0  2.5067057189869306E-17
8057.5  2.5882660761929696E-17
8058.0  3.5182291669943483E-17
8058.5  3.418241937376587E-17
8059.0  3.198229899898929E-17
8059.5  2.8966642751110745E-17
8060.0  2.7082453241900422E-17
8060.5  2.2110316887273016E-17
8061.0  2.0436545863812144E-17
8061.5  1.6101896662051392E-17
8062.0  1.788243337413999E-17
8062.5  1.9497015860144855E-17
8063.0  2.4853889402403187E-17
8063.5  2.5733486007377927E-17
8064.0  2.4140247722325514E-17
8064.5  2.5597411549968834E-17
8065.0  2.7497441116108187E-17
8065.5  2.8282379206618555E-17
8066.0  2.8736992025991514E-17
8066.5  3.2735720613621726E-17
8067.0  2.976649485357321E-17
8067.5  2.4068381681350213E-17
8068.0  2.3590299881202333E-17
8068.5  2.3333987730656724E-17
8069.0  2.811169257888508E-17
8069.5  2.9849048783035306E-17
8070.0  3.4214736509079384E-17
8070.5  3.400453570028344E-17
8071.0  3.384009510303707E-17
8071.5  2.6871807490563526E-17
8072.0  2.4889328174463215E-17
8072.5  2.0512500691521696E-17
8073.0  2.212893725340816E-17
8073.5  2.3990175427040383E-17
8074.0  2.6078255075689376E-17
8074.5  2.6392815047336175E-17
8075.0  2.21233716456106E-17
8075.5  2.2412771121547782E-17
8076.0  2.2889474778629125E-17
8076.5  2.5244805199445403E-17
8077.0  2.6375213974315093E-17
8077.5  2.3363560389999395E-17
8078.0  2.3654815618190998E-17
8078.5  2.4531128319498545E-17
8079.0  2.5377481566093467E-17
8079.5  2.5977470616465395E-17
8080.0  2.3329229279922652E-17
8080.5  2.3368775620974957E-17
8081.0  2.4899020423443474E-17
8081.5  2.7553061654039727E-17
8082.0  3.025657494082193E-17
8082.5  3.0642969960224085E-17
8083.0  2.9112883095944624E-17
8083.5  1.4672519102670648E-17
8084.0  1.1953205946483486E-17
8084.5  7.948842249084723E-18
8085.0  1.2239573113016447E-17
8085.5  1.406464995483731E-17
8086.0  1.876562668483897E-17
8086.5  1.7641079068125886E-17
8087.0  1.5177447879495382E-17
8087.5  1.2956321596696208E-17
8088.0  1.1576480170660764E-17
8088.5  1.4598858775654587E-17
8089.0  1.5983622308346472E-17
8089.5  1.989044251134854E-17
8090.0  1.7135693494904756E-17
8090.5  1.4651695849711064E-17
8091.0  1.511848780756481E-17
8091.5  1.5971158122693828E-17
8092.0  2.0939008695528792E-17
8092.5  2.361920309223361E-17
8093.0  2.710111316628861E-17
8093.5  2.4050051846257357E-17
8094.0  2.284224831973582E-17
8094.5  1.9871916187995314E-17
8095.0  1.9891956436994452E-17
8095.5  1.992660633381571E-17
8096.0  2.196223149246002E-17
8096.5  2.3076084173506987E-17
8097.0  2.4167003986558062E-17
8097.5  2.2794451441190143E-17
8098.0  1.8559700434325033E-17
8098.5  1.3773190420953727E-17
8099.0  9.950897646847755E-18
8099.5  9.76129726655553E-18
8100.0  9.491579387693472E-18
8100.5  8.245176653360371E-18
8101.0  8.587881296665513E-18
8101.5  8.981897405284257E-18
8102.0  1.4677481989577747E-17
8102.5  1.5891352417851477E-17
8103.0  9.212650011968747E-18
8103.5  7.110863731067295E-18
8104.0  3.589170983711959E-18
8104.5  5.8967654900632885E-18
8105.0  6.999861790633794E-18
8105.5  1.2277024644048967E-17
8106.0  1.2654265336037955E-17
8106.5  1.3328997914775569E-17
8107.0  1.0246203634632292E-17
8107.5  8.068644396477844E-18
8108.0  1.1264132009937703E-17
8108.5  1.2972323510993786E-17
8109.0  1.84645512648704E-17
8109.5  1.8111473319078506E-17
8110.0  1.7750854470914518E-17
8110.5  1.3677795002289122E-17
8111.0  1.2212042500757992E-17
8111.5  8.299710770885115E-18
8112.0  7.574170962632454E-18
8112.5  6.5003113001779256E-18
8113.0  9.92220482283919E-18
8113.5  1.1407254956155177E-17
8114.0  1.748978233441788E-17
8114.5  1.811336014946135E-17
8115.0  1.9469539931189652E-17
8115.5  1.8068255209603267E-17
8116.0  1.7198075287870763E-17
8116.5  1.3016112291503864E-17
8117.0  1.1497637170979862E-17
8117.5  7.444693242384709E-18
8118.0  6.7356115808015145E-18
8118.5  6.0932779949742655E-18
8119.0  1.5066090176780036E-17
8119.5  1.6664058145428113E-17
8120.0  1.4817272645169855E-17
8120.5  1.0953921237632343E-17
8121.0  5.9007450169480226E-18
8121.5  6.947160009777562E-18
8122.0  7.341139159245545E-18
8122.5  7.736723980572365E-18
8123.0  6.678688384864722E-18
8123.5  4.6410750104515686E-18
8124.0  3.3346920468905945E-18
8124.5  2.617607179996971E-18
8125.0  7.524613383289208E-19
8125.5  5.738979020902662E-19
8126.0  3.4263721639643546E-19
8126.5  4.969447267453499E-18
8127.0  8.694236648989895E-18
8127.5  9.197011265064551E-18
8128.0  9.185327119136093E-18
8128.5  8.659860565238729E-18
8129.0  9.965142178219695E-18
8129.5  1.1478506991846524E-17
8130.0  1.0680721599227028E-17
8130.5  1.025992921221716E-17
8131.0  7.800381436131673E-18
8131.5  6.681377324442535E-18
8132.0  4.786110733666237E-18
8132.5  5.5929599850798936E-18
8133.0  5.984627126162206E-18
8133.5  1.1114043490436421E-17
8134.0  1.1792289007895984E-17
8134.5  1.3219245323792227E-17
8135.0  1.0097578415900089E-17
8135.5  7.871337826587936E-18
8136.0  7.849037347802933E-18
8136.5  8.03505644537001E-18
8137.0  8.821724949763162E-18
8137.5  9.947000904982745E-18
8138.0  1.1108066331238177E-17
8138.5  1.3262402116357515E-17
8139.0  1.3489203209683137E-17
8139.5  1.0402639903295914E-17
8140.0  9.928368746266548E-18
8140.5  9.21438347489688E-18
8141.0  8.684804730499199E-18
8141.5  8.44172139383507E-18
8142.0  4.8592779680529106E-18
8142.5  5.5437954867279734E-18
8143.0  7.061636239207675E-18
8143.5  4.780372208314464E-18
8144.0  3.339461783453226E-18
8144.5  -4.149195088822366E-18
8145.0  -5.372073647982279E-18
8145.5  -7.270667547224071E-18
8146.0  -7.123808725588883E-18
8146.5  -6.989908546172702E-18
8147.0  -1.1194628546428844E-18
8147.5  3.7410933966075414E-19
8148.0  2.0433008833417444E-18
8148.5  3.4448367355244113E-20
8149.0  -2.630606241444951E-18
8149.5  -5.048741268981898E-18
8150.0  -5.937276832115249E-18
8150.5  -5.995947860855686E-18
8151.0  -4.097847122353517E-18
8151.5  -3.8308685140683217E-19
8152.0  3.852050962029077E-18
8152.5  6.222347674346462E-18
8153.0  1.358596462355863E-18
8153.5  3.290200015444229E-19
8154.0  -1.942807257090946E-18
8154.5  6.8825969123443105E-18
8155.0  1.410289198915256E-17
8155.5  7.940537776665931E-18
8156.0  5.762677590288953E-18
8156.5  -3.1684582870894135E-19
8157.0  9.976956004791367E-19
8157.5  2.5479547118175937E-18
8158.0  2.162558486198269E-18
8158.5  1.515628210625076E-18
8159.0  -6.0552697813585385E-18
8159.5  -7.110768248044973E-18
8160.0  -8.919464838346438E-18
8160.5  -6.691552880988778E-18
8161.0  -5.600883574427436E-18
8161.5  -7.864354820553083E-18
8162.0  -8.519246975178506E-18
8162.5  -1.006026944390469E-17
8163.0  -6.431262702928052E-18
8163.5  -3.797000176734108E-18
8164.0  5.710652877048401E-18
8164.5  7.649644629250623E-18
8165.0  1.0594004386310461E-17
8165.5  8.280209716467895E-18
8166.0  5.852591227768466E-18
8166.5  5.875287693266059E-18
8167.0  5.751946489512063E-18
8167.5  4.49126672536933E-18
8168.0  3.527785099568755E-18
8168.5  2.0626227051851103E-18
8169.0  2.3562349760205075E-18
8169.5  2.479738057031303E-18
8170.0  1.518228602626509E-18
8170.5  1.0071698520233998E-18
8171.0  -1.5432874951779772E-19
8171.5  -1.4123496326439624E-18
8172.0  -2.221697105302855E-18
8172.5  -4.231438320423229E-18
8173.0  -4.8478173641609205E-18
8173.5  -6.393072877466941E-18
8174.0  -8.594353346238406E-18
8174.5  -1.0648835122080299E-17
8175.0  -1.0110320721896616E-17
8175.5  -9.59965535796102E-18
8176.0  -6.814319056374079E-18
8176.5  -7.256284407068838E-18
8177.0  -7.853052840491869E-18
8177.5  -1.0273832492821244E-17
8178.0  -1.1283866376063863E-17
8178.5  -1.4750077715198125E-17
8179.0  -1.4179685128022604E-17
8179.5  -1.3052870525680686E-17
8180.0  -9.92947700277806E-18
8180.5  -8.149145994772038E-18
8181.0  -3.0945027130582976E-18
8181.5  -1.6423368390903675E-18
8182.0  1.8727984381613698E-18
8182.5  -2.878564518291501E-19
8183.0  -2.084636446840345E-18
8183.5  -9.473763690062767E-18
8184.0  -1.0566795882262208E-17
8184.5  -9.332870565539852E-18
8185.0  -4.771100125142005E-18
8185.5  7.026695760895449E-19
8186.0  2.8624754153672015E-18
8186.5  3.1687440416541635E-18
8187.0  -2.8735087532157735E-18
8187.5  -4.590831893531554E-18
8188.0  -7.60713923244861E-18
8188.5  -1.1262501770060648E-17
8189.0  -1.3092488940487046E-17
8189.5  -6.949940198550941E-18
8190.0  -6.31541081007288E-18
8190.5  -5.159684650813016E-18
8191.0  -3.767670469033664E-18
8191.5  -2.7353364943765175E-18
8192.0  5.1042582426776265E-19
8192.5  9.131410892392684E-19
8193.0  6.734341764103028E-19
8193.5  1.45306683867577E-18
8194.0  2.288443961858007E-18
8194.5  5.715805894701091E-18
8195.0  5.913997867207193E-18
8195.5  -1.6979576877598853E-18
8196.0  -7.99343772327828E-19
8196.5  5.991338109343744E-19
8197.0  5.739566120876837E-19
8197.5  5.627552372359749E-19
8198.0  -4.851714717198267E-18
8198.5  -5.8981407729911284E-18
8199.0  -8.304408725510308E-18
8199.5  -9.509888209445131E-18
8200.0  -1.0305645700682478E-17
8200.5  -1.1774919354231921E-17
8201.0  -1.1806031169521411E-17
8201.5  -1.133943730859437E-17
8202.0  -9.903080816027181E-18
8202.5  -8.527085772007269E-18
8203.0  -9.661017428939437E-18
8203.5  -9.830719523615437E-18
8204.0  -9.141743524708653E-18
8204.5  -8.41223069090693E-18
8205.0  -7.400800915218248E-18
8205.5  -5.3629206757079716E-18
8206.0  -4.495431378306491E-18
8206.5  -1.2307751644281634E-18
8207.0  -4.263152327554591E-18
8207.5  -1.0489446392344484E-17
8208.0  -7.188871956639019E-18
8208.5  -5.2533812479781276E-18
8209.0  -5.406028664398178E-18
8209.5  -5.128288272372008E-18
8210.0  -4.191764112665026E-18
8210.5  -4.663088648331342E-18
8211.0  -5.0667131001863226E-18
8211.5  -9.722064385575228E-18
8212.0  -1.1666174514779381E-17
8212.5  -1.7989272387812355E-17
8213.0  -1.8731786800505178E-17
8213.5  -1.9649060544156803E-17
8214.0  -1.7253477351477484E-17
8214.5  -1.622394399654206E-17
8215.0  -1.2080801301085992E-17
8215.5  -9.253662906473766E-18
8216.0  -4.130863404954909E-18
8216.5  -2.7923227951749986E-18
8217.0  -2.0977803510665898E-18
8217.5  -8.92134569551772E-18
8218.0  -8.940400890839015E-18
8218.5  -8.227204812995855E-18
8219.0  -7.045085865484483E-18
8219.5  -6.141469308341559E-18
8220.0  -1.7511403494387242E-18
8220.5  -1.2502329354902805E-18
8221.0  -2.0070274619231827E-18
8221.5  -1.0858351109167523E-18
8222.0  -6.864703682710416E-20
8222.5  -7.976190531256762E-19
8223.0  -1.3390167423872239E-18
8223.5  -5.1358100415661124E-18
8224.0  -7.13647059195541E-18
8224.5  -1.0352222526063977E-17
8225.0  -1.485205195642526E-17
8225.5  -1.6907175604874005E-17
8226.0  -1.4137971465768913E-17
8226.5  -1.3498271876666326E-17
8227.0  -1.2023222277586489E-17
8227.5  -8.891820131447372E-18
8228.0  -6.757484896194303E-18
8228.5  -3.0417443747031617E-18
8229.0  -2.7654010371496547E-18
8229.5  -3.358194988956146E-18
8230.0  -4.9463786935626646E-18
8230.5  -6.515844695474771E-18
8231.0  -2.1578356287011943E-18
8231.5  -1.118014437281429E-18
8232.0  -1.2059073774869696E-18
8232.5  -3.956533415972365E-18
8233.0  -7.894105742162689E-18
8233.5  -5.8664932268645695E-18
8234.0  -5.009408873271703E-18
8234.5  -2.3487258203877465E-18
8235.0  -2.057760037683427E-18
8235.5  -1.4377481329748135E-18
8236.0  -4.346549681298093E-18
8236.5  -6.112333641652077E-18
8237.0  -3.289298616385583E-18
8237.5  -3.4034826247373642E-18
8238.0  -4.5623600498062986E-18
8238.5  -3.5217493566447566E-18
8239.0  -2.6012950447369197E-18
8239.5  -2.6951451757902136E-18
8240.0  -2.395778455626831E-18
8240.5  -3.7643633477733876E-19
8241.0  1.032630167173533E-18
8241.5  2.833676023857586E-18
8242.0  -2.2831884396726104E-19
8242.5  -1.6077883540272855E-18
8243.0  -8.326260583273478E-18
8243.5  -8.917416012871346E-18
8244.0  -1.00274331312863E-17
8244.5  -6.5467418269137364E-18
8245.0  -4.673067290541404E-18
8245.5  -2.2509368272215927E-18
8246.0  -1.3309214320018866E-18
8246.5  9.991344441434607E-19
8247.0  4.113782427066901E-18
8247.5  6.576520656409459E-18
8248.0  3.9809617273044444E-18
8248.5  3.8363407242364676E-18
8249.0  5.2354873379016914E-18
8249.5  5.607305732267586E-18
8250.0  6.032111312386845E-18
8250.5  4.190262234292269E-18
8251.0  3.773295130736841E-18
8251.5  5.516157148225679E-18
8252.0  5.7833512351524975E-18
8252.5  6.229829637169532E-18
8253.0  3.1046587584306068E-18
8253.5  1.618639552902123E-18
8254.0  1.2976873623139634E-18
8254.5  -2.682884490751805E-19
8255.0  -4.2136568300352945E-18
8255.5  -4.497272684153828E-18
8256.0  -4.6972129473196235E-18
8256.5  -4.301577044946489E-18
8257.0  -3.4372857053429476E-18
8257.5  3.001808733472594E-23
8258.0  -1.2529633671395513E-18
8258.5  -2.5350627269403937E-18
8259.0  -6.7981899271058974E-18
8259.5  -8.156282924514107E-18
8260.0  -1.061654454561908E-17
8260.5  -1.1546803551244078E-17
8261.0  -1.292895054869372E-17
8261.5  -6.659502810554496E-18
8262.0  -4.0297411234940865E-18
8262.5  -2.9683916197622683E-18
8263.0  -4.119401948810214E-18
8263.5  -6.6740991659793E-18
8264.0  -5.643618660530609E-18
8264.5  -4.994836175477216E-18
8265.0  -1.1576904323591024E-18
8265.5  -1.1724520487206366E-18
8266.0  -2.4796656871170385E-18
8266.5  -7.669583292279957E-18
8267.0  -1.243822388763206E-17
8267.5  -9.981373564426174E-18
8268.0  -8.991809829922826E-18
8268.5  -5.750603776675342E-18
8269.0  -4.523275062668316E-18
8269.5  -2.8903679595081124E-18
8270.0  -1.448039031656668E-18
8270.5  -1.0657187722419147E-18
8271.0  -5.015503442903753E-18
8271.5  -7.046130372047229E-18
8272.0  -1.1024037729464557E-17
8272.5  -1.060753864298506E-17
8273.0  -1.0379038032252721E-17
8273.5  -9.877516956560465E-18
8274.0  -1.0232102872919058E-17
8274.5  -1.1389387552250391E-17
8275.0  -1.1169128891971985E-17
8275.5  -1.0989755965991118E-17
8276.0  -6.733740013688402E-18
8276.5  -5.932661200714962E-18
8277.0  -5.5861867745754264E-18
8277.5  -6.233822962403487E-18
8278.0  -7.002793416252896E-18
8278.5  -7.002136098733629E-18
8279.0  -6.5110830215338495E-18
8279.5  8.90879864118355E-19
8280.0  8.840060611644093E-19
8280.5  8.71546833476775E-19
8281.0  -4.972917087275905E-18
8281.5  -7.880042552939643E-18
8282.0  -1.0468305888178714E-17
8282.5  -1.0276343999077225E-17
8283.0  -9.554606306595059E-18
8283.5  -1.4156307807789956E-17
8284.0  -1.753968446179869E-17
8284.5  -1.9484719019801054E-17
8285.0  -1.7726068549248658E-17
8285.5  -8.608805798590773E-18
8286.0  -5.195620990742219E-18
8286.5  -1.564914764739906E-18
8287.0  -6.091131317520274E-19
8287.5  3.737283315330872E-19
8288.0  7.704390042536085E-18
8288.5  8.074961884183442E-18
8289.0  8.649369535316834E-18
8289.5  1.0277270291680541E-17
8290.0  1.0986651971830818E-17
8290.5  3.5443853192253155E-18
8291.0  3.86709876786817E-18
8291.5  4.652670789276067E-18
8292.0  2.1583173807095196E-18
8292.5  5.210602387068582E-19
8293.0  -5.043675602580148E-18
8293.5  -7.074871244611675E-18
8294.0  -1.2590066486716908E-17
8294.5  -8.437920451979214E-18
8295.0  -4.479468062918969E-18
8295.5  -1.0796908310114806E-17
8296.0  -1.325619312039202E-17
8296.5  -2.0974845368813983E-17
8297.0  -1.201642215925611E-17
8297.5  3.505901869971329E-19
8298.0  1.761860565929143E-18
8298.5  2.170313695161161E-18
8299.0  -2.9534462050955572E-18
8299.5  -4.473341645134906E-18
8300.0  -7.587624064884289E-18
8300.5  -7.580062195528326E-18
8301.0  -7.575349985715991E-18
8301.5  -1.839560561547206E-18
8302.0  -1.432265120297559E-18
8302.5  -1.438753785385711E-18
8303.0  -1.755524414244215E-18
8303.5  -2.0266776532276146E-18
8304.0  -5.142337357105646E-18
8304.5  -5.163190837361057E-18
8305.0  -1.805118070109423E-18
8305.5  5.728562558225999E-19
8306.0  3.515689574747952E-18
8306.5  -7.396747047351805E-19
8307.0  -2.2306754267148408E-18
8307.5  -3.4920013360506595E-18
8308.0  -2.8431893134912603E-18
8308.5  -1.6642500241662953E-18
8309.0  -1.8330120983868774E-18
8309.5  -1.9209460469405648E-18
8310.0  -5.959412894416803E-18
8310.5  -6.952284197320075E-18
8311.0  -9.265643330193634E-18
8311.5  -9.74568338935218E-18
8312.0  -1.0114098867702035E-17
8312.5  -9.300895407385209E-18
8313.0  -8.615314877781534E-18
8313.5  -5.892258362628852E-18
8314.0  -8.254480083270506E-18
8314.5  -1.0875170232416463E-17
8315.0  -1.376532581571327E-17
8315.5  -1.444419391466588E-17
8316.0  -1.2691152755308584E-17
8316.5  -1.2276110562154351E-17
8317.0  -1.1605623371865336E-17
8317.5  -1.0905319187020667E-17
8318.0  -1.0582211401085332E-17
8318.5  -1.0502989180665955E-17
8319.0  -1.134514333491609E-17
8319.5  -1.3408476408800075E-17
8320.0  -1.0174599955634658E-17
8320.5  -7.955196587269486E-18
8321.0  2.0439623161891643E-18
8321.5  2.4650154861319764E-18
8322.0  -5.332601695704437E-19
8322.5  -3.308412008213336E-18
8323.0  -6.0695533641052376E-18
8323.5  -2.6625390217771444E-18
8324.0  -1.0369148026280857E-18
8324.5  5.621002313355492E-18
8325.0  6.95907915585876E-18
8325.5  8.890508742285875E-18
8326.0  3.6465357513989675E-18
8326.5  1.4463007910869753E-18
8327.0  -3.8751279381428616E-18
8327.5  -4.130807028137168E-18
8328.0  -4.682190020126668E-18
8328.5  -6.183834371400069E-18
8329.0  -7.102544282297863E-18
8329.5  -2.924688294835332E-18
8330.0  -1.952402617388994E-18
8330.5  1.8369044006869267E-19
8331.0  -5.206007235224703E-18
8331.5  -1.001805280907211E-17
8332.0  -1.0929130821379572E-17
8332.5  -1.086555186677713E-17
8333.0  -9.265787316654412E-18
8333.5  -6.182269719542171E-18
8334.0  -2.200321698094274E-18
8334.5  -1.9496312689134492E-18
8335.0  -1.977930749807942E-18
8335.5  -4.674916396203792E-18
8336.0  -4.537885751638741E-18
8336.5  -4.2783081316019144E-18
8337.0  -2.1155597349082116E-18
8337.5  -9.360764218694164E-19
8338.0  -3.6039776311350234E-18
8338.5  -4.3263871071073195E-18
8339.0  -6.048932249526181E-18
8339.5  -4.965438761443044E-18
8340.0  -4.097300666475074E-18
8340.5  -3.709920307150193E-18
8341.0  -1.3565941273783796E-18
8341.5  1.0609685402011294E-17
8342.0  5.778873117708705E-18
8342.5  1.8342583726115796E-19
8343.0  -1.1170929364170737E-17
8343.5  -1.4888573556656375E-17
8344.0  -1.8285489789984602E-17
8344.5  -1.60704230947786E-17
8345.0  -1.2323814535660077E-17
8345.5  -4.00513469648018E-18
8346.0  1.7326447480262175E-20
8346.5  4.628902094194699E-18
8347.0  2.623645941240297E-18
8347.5  -2.82933914570958E-18
8348.0  -6.2280268192391336E-18
8348.5  -8.666861076926066E-18
8349.0  4.4152012218632705E-18
8349.5  8.626920605037718E-18
8350.0  1.9499656607199145E-17
8350.5  1.1848993483622262E-17
8351.0  3.89457954018304E-18
8351.5  2.621440992388604E-18
8352.0  2.559574279648106E-18
8352.5  5.1237418277344075E-18
8353.0  3.473835455325628E-18
8353.5  9.821101504824508E-19
8354.0  -3.490410363528141E-18
8354.5  -5.396234729255142E-18
8355.0  -5.0264469763189856E-18
8355.5  -3.4954646401773296E-18
8356.0  -3.05466174302444E-20
8356.5  4.1106478770347595E-18
8357.0  6.768142002411087E-18
8357.5  6.251516354350923E-18
8358.0  4.4310281312154745E-18
8358.5  -2.0527270421068007E-18
8359.0  6.199043343620062E-19
8359.5  3.1151154201138047E-18
8360.0  7.053832907559849E-18
8360.5  7.992640202013267E-18
8361.0  8.520253946386576E-18
8361.5  3.1297949927457686E-18
8362.0  -4.156375814273948E-18
8362.5  -6.151781044853429E-18
8363.0  -7.02640422386797E-18
8363.5  -1.111352135248771E-17
8364.0  -1.263961906878779E-17
8364.5  -1.5693149016887812E-17
8365.0  -1.6203113918702197E-17
8365.5  -1.649514941376365E-17
8366.0  -8.899353157419496E-18
8366.5  -6.896070761063376E-18
8367.0  -2.1588626485700007E-18
8367.5  -2.7368174153912227E-18
8368.0  -3.2213012258680363E-18
8368.5  5.828413877060791E-19
8369.0  9.834589377614838E-19
8369.5  -6.566398664248054E-19
8370.0  -2.716506343617577E-18
8370.5  -5.213086221072676E-18
8371.0  -3.3155665155659306E-18
8371.5  -2.6200572308956833E-18
8372.0  -1.3216951087556945E-18
8372.5  -1.4558474858341845E-18
8373.0  -1.6940763624901377E-18
8373.5  -7.6645029941943955E-19
8374.0  -2.946495012992131E-19
8374.5  4.1362114635400927E-19
8375.0  1.1513881963539244E-18
8375.5  3.0949695195764943E-18
8376.0  6.387839935972404E-19
8376.5  -1.2071121474866008E-18
8377.0  -2.9244842931043102E-18
8377.5  -2.5899377678563878E-18
8378.0  1.3330708566753693E-19
8378.5  2.3833042623859683E-18
8379.0  4.830289521923661E-18
8379.5  1.6719641172279196E-18
8380.0  8.194461827412855E-19
8380.5  1.1372615395588853E-18
8381.0  1.8208009396498414E-19
8381.5  -1.3300338852985039E-18
8382.0  -5.300595480826954E-18
8382.5  -7.085551990605445E-18
8383.0  -4.99503579961994E-18
8383.5  -3.85596067337773E-18
8384.0  -1.1751391395356714E-18
8384.5  -1.040888203445282E-18
8385.0  -9.50567718586469E-19
8385.5  3.440771534936935E-18
8386.0  4.022587189112242E-18
8386.5  4.4049664092990205E-18
8387.0  5.701739612238783E-18
8387.5  6.967314717123277E-18
8388.0  2.4190021705083097E-18
8388.5  1.2619190947154142E-18
8389.0  6.151883046624996E-19
8389.5  2.015909295053475E-18
8390.0  3.997389453356053E-18
8390.5  5.264696374606712E-18
8391.0  5.7622033865073834E-18
8391.5  5.640879708958306E-18
8392.0  5.1277472471331744E-18
8392.5  4.0497265430438034E-18
8393.0  1.4248708687120042E-18
8393.5  -1.505796663654813E-19
8394.0  1.872587132028486E-18
8394.5  3.74945019933635E-18
8395.0  9.495816430547534E-18
8395.5  1.3095708669090948E-17
8396.0  1.6249560895176997E-17
8396.5  4.57626829320925E-18
8397.0  2.581343185736808E-18
8397.5  4.457467840624667E-18
8398.0  -1.5843613280185708E-18
8398.5  -9.240919473141108E-18
8399.0  -5.24468375500045E-18
8399.5  -3.487385099349716E-18
8400.0  4.32449576938647E-18
8400.5  6.8971827613719886E-18
8401.0  1.1694096945510287E-17
8401.5  1.3957297588426808E-17
8402.0  1.5166615307979677E-17
8402.5  1.117130889377432E-17
8403.0  1.1466199691462914E-17
8403.5  1.2867419639816011E-17
8404.0  1.2527645051937948E-17
8404.5  1.2260869601564271E-17
8405.0  7.71296334273914E-18
8405.5  7.585128930188014E-18
8406.0  1.0596948563278057E-17
8406.5  1.03285413117256E-17
8407.0  1.0023230406803075E-17
8407.5  1.2144260831809469E-17
8408.0  1.2584594356951757E-17
8408.5  1.015688981646056E-17
8409.0  7.995196138363333E-18
8409.5  4.4067128936480766E-18
8410.0  4.4009600552863815E-18
8410.5  4.3986857676845E-18
8411.0  7.664149612640671E-18
8411.5  7.524232054066827E-18
8412.0  7.014093806465223E-18
8412.5  7.926665286027367E-18
8413.0  8.569827403386489E-18
8413.5  3.0756571240448016E-18
8414.0  3.622799809812757E-18
8414.5  8.787239978269062E-18
8415.0  7.01077415905404E-18
8415.5  5.197426599686537E-18
8416.0  -2.9310722473074392E-18
8416.5  -5.649207594072227E-18
8417.0  -1.1522896863037292E-17
8417.5  -7.970458352367591E-18
8418.0  -2.706738787107726E-18
8418.5  5.9469603146892695E-18
8419.0  9.570119702020522E-18
8419.5  1.116832619634031E-17
8420.0  1.039151114853288E-17
8420.5  8.669137166304592E-18
8421.0  6.416829576385935E-18
8421.5  5.000089927941129E-18
8422.0  -2.2968140276371807E-18
8422.5  -2.6595001640039337E-18
8423.0  -1.5850655096553788E-18
8423.5  1.9569455895149698E-18
8424.0  5.201303179756455E-18
8424.5  6.06444067222355E-18
8425.0  6.2679855401976025E-18
8425.5  6.402311349849715E-18
8426.0  1.1525926705352875E-17
8426.5  1.8315421412693733E-17
8427.0  1.0629285123834238E-17
8427.5  8.230868592896738E-18
8428.0  1.9200108656856245E-17
8428.5  1.7805778322684764E-17
8429.0  1.5076447365660173E-17
8429.5  1.2381190189673243E-17
8430.0  1.0871184333831113E-17
8430.5  1.3135525823638368E-17
8431.0  1.490593104873135E-17
8431.5  1.9908337857184323E-17
8432.0  2.3720937968987984E-17
8432.5  2.6851567478694225E-17
8433.0  2.3892502611582573E-17
8433.5  2.3989795251494874E-17
8434.0  2.7346467342227352E-17
8434.5  2.8100372430857584E-17
8435.0  2.899554872115471E-17
8435.5  1.4855275934015783E-17
8436.0  1.063937336497826E-17
8436.5  1.4415171989750224E-17
8437.0  1.2460546632794574E-17
8437.5  9.066624235649859E-18
8438.0  1.254320947960191E-17
8438.5  1.4269649341477264E-17
8439.0  1.4776578137817516E-17
8439.5  1.2950918301261428E-17
8440.0  8.063279645454123E-18
8440.5  8.637340715061864E-18
8441.0  9.059354730938231E-18
8441.5  7.773050736715237E-18
8442.0  7.79160153662933E-18
8442.5  8.675932853372725E-18
8443.0  1.1828021783341713E-17
8443.5  1.5184328020784903E-17
8444.0  1.6145181939957888E-17
8444.5  1.5755791906144693E-17
8445.0  9.16858322587584E-18
8445.5  9.957830024159901E-18
8446.0  1.1179834264659139E-17
8446.5  1.2847330920780164E-17
8447.0  1.3579513261729215E-17
8447.5  1.2730912794511415E-17
8448.0  1.2819737799529828E-17
8448.5  1.3028484321359929E-17
8449.0  1.9367128364322646E-17
8449.5  2.353873178137328E-17
8450.0  2.1637586418575196E-17
8450.5  2.3162449478999788E-17
8451.0  2.9677206149158604E-17
8451.5  2.62929495518109E-17
8452.0  2.3059191689725447E-17
8452.5  1.5240249195540723E-17
8453.0  1.4077143815336368E-17
8453.5  1.874993876802271E-17
8454.0  2.2608569415306655E-17
8454.5  2.794669349467485E-17
8455.0  2.6546117866055564E-17
8455.5  2.581236031865918E-17
8456.0  1.7895980995197738E-17
8456.5  1.7020435317764142E-17
8457.0  1.521294671204938E-17
8457.5  1.1486718594970102E-17
8458.0  9.303491487458488E-18
8458.5  1.093868294955385E-17
8459.0  1.0740755869728269E-17
8459.5  9.706978836446362E-18
8460.0  1.0069128725246681E-17
8460.5  1.0380425708182889E-17
8461.0  1.0813593345847799E-17
8461.5  1.0931656635005388E-17
8462.0  1.1123810965446212E-17
8462.5  2.6572563277664283E-18
8463.0  -7.83398877601756E-18
8463.5  -4.925343095822961E-18
8464.0  -3.3710812655274766E-18
8464.5  7.194639500132196E-18
8465.0  9.107898736031682E-18
8465.5  1.2582589101402713E-17
8466.0  8.413972993536463E-18
8466.5  6.2450414083663826E-18
8467.0  1.0492169592787446E-17
8467.5  1.353535393691577E-17
8468.0  2.1560320071881662E-17
8468.5  1.660884683779279E-17
8469.0  1.2810615222328358E-17
8469.5  2.048613263340732E-17
8470.0  2.3053556858860726E-17
8470.5  2.98414247414561E-17
8471.0  2.799817417930399E-17
8471.5  2.5952612096146794E-17
8472.0  2.4411499704422847E-17
8472.5  2.3717137961100885E-17
8473.0  2.0789279416882488E-17
8473.5  2.097197504783953E-17
8474.0  2.1265753812990893E-17
8474.5  1.8816848219384555E-17
8475.0  1.769172496761289E-17
8475.5  2.204016281164185E-17
8476.0  2.240415793976682E-17
8476.5  2.316115074029863E-17
8477.0  2.1808972085863516E-17
8477.5  2.088233588062362E-17
8478.0  1.8263495060229018E-17
8478.5  1.8151068759502244E-17
8479.0  1.8920758149447148E-17
8479.5  2.3213152433056507E-17
8480.0  2.7478941391754885E-17
8480.5  2.8810649415143375E-17
8481.0  2.9009955142100514E-17
8481.5  2.796339003533738E-17
8482.0  2.5648046305795098E-17
8482.5  2.2312699825782938E-17
8483.0  2.3207511129681222E-17
8483.5  2.365654250475396E-17
8484.0  2.9234946228713783E-17
8484.5  2.9723829055536065E-17
8485.0  3.0768679289357066E-17
8485.5  2.9159463903971924E-17
8486.0  2.8178174154596366E-17
8486.5  2.7196135075204415E-17
8487.0  2.6985122995844715E-17
8487.5  2.653132504316983E-17
8488.0  3.0085370632186314E-17
8488.5  3.325148870454851E-17
8489.0  3.765306295098807E-17
8489.5  3.843389110495546E-17
8490.0  3.769384589455352E-17
8490.5  3.650607088418588E-17
8491.0  3.497464364828087E-17
8491.5  3.0801527550163836E-17
8492.0  2.9418872212987404E-17
8492.5  3.119649988020178E-17
8493.0  3.2014584101685466E-17
8493.5  3.3557797157486966E-17
8494.0  3.538545084004416E-17
8494.5  3.638126735093138E-17
8495.0  3.465180033504604E-17
8495.5  3.40029118494116E-17
8496.0  3.2341791424038274E-17
8496.5  3.1380946490998794E-17
8497.0  3.0616387579350004E-17
8497.5  2.5617678648872367E-17
8498.0  2.6542969087281887E-17
8498.5  3.55413560642385E-17
8499.0  3.629762415601149E-17
8499.5  3.7167167417659925E-17
8500.0  4.2030212287115963E-17
8500.5  4.279992483811003E-17
8501.0  3.3459243319417574E-17
8501.5  3.255683094405888E-17
8502.0  3.103701332279258E-17
8502.5  3.337602232041722E-17
8503.0  3.449966981489767E-17
8503.5  4.7713070657301677E-17
8504.0  4.627274355991857E-17
8504.5  4.1852252254317085E-17
8505.0  3.709432219983276E-17
8505.5  3.370833777461748E-17
8506.0  2.827955242401386E-17
8506.5  2.8748348414788874E-17
8507.0  3.3698198079595374E-17
8507.5  3.317073140825046E-17
8508.0  3.262711672462706E-17
8508.5  3.050672849566947E-17
8509.0  3.03775410416733E-17
8509.5  3.4193374234428127E-17
8510.0  3.603629862914437E-17
8510.5  3.878999703013166E-17
8511.0  3.215830485070766E-17
8511.5  2.938057934984253E-17
8512.0  3.156013554448776E-17
8512.5  3.1852260931526464E-17
8513.0  3.249982653797938E-17
8513.5  3.118172338590129E-17
8514.0  3.0347903985251484E-17
8514.5  3.032350470049385E-17
8515.0  3.018635554357238E-17
8515.5  2.9686850079299437E-17
8516.0  2.6760091815361627E-17
8516.5  2.4061137534886035E-17
8517.0  2.4416476256139757E-17
8517.5  2.5524857305164807E-17
8518.0  3.2662837141221535E-17
8518.5  3.4656403683594033E-17
8519.0  3.731237213243486E-17
8519.5  3.594679641742556E-17
8520.0  3.544541841527838E-17
8520.5  3.522174142552991E-17
8521.0  3.502317969090217E-17
8521.5  3.461878778941975E-17
8522.0  3.4483307643333996E-17
8522.5  3.441348806871172E-17
8523.0  3.212665772907756E-17
8523.5  3.299265303183358E-17
8524.0  3.6060633317401465E-17
8524.5  3.944299343323618E-17
8525.0  4.2236490383522306E-17
8525.5  4.279598338163234E-17
8526.0  4.2522905372221066E-17
8526.5  4.041469406685653E-17
8527.0  4.105336780746501E-17
8527.5  4.18106878890973E-17
8528.0  4.134110597613276E-17
8528.5  4.110845307638094E-17
8529.0  3.970296225730501E-17
8529.5  3.951899977447595E-17
8530.0  3.918793794558219E-17
8530.5  4.4002577778595964E-17
8531.0  4.6405733925574093E-17
8531.5  4.933501032186838E-17
8532.0  4.908682972014306E-17
8532.5  4.817046164693346E-17
8533.0  4.722836244674446E-17
8533.5  4.6535912869176984E-17
8534.0  4.2252561912933915E-17
8534.5  4.113339770519261E-17
8535.0  3.8739553117573555E-17
8535.5  3.556879233659426E-17
8536.0  3.2194519533100013E-17
8536.5  3.205025091308086E-17
8537.0  3.248843953762556E-17
8537.5  3.731235227438225E-17
8538.0  3.9100615623687406E-17
8538.5  4.186364949038932E-17
8539.0  4.032280945045815E-17
8539.5  3.964680995585685E-17
8540.0  3.967124625962509E-17
8540.5  3.957062531845052E-17
8541.0  3.9342943022081843E-17
8541.5  3.726039009923487E-17
8542.0  3.589537625126961E-17
8542.5  3.7345071122696646E-17
8543.0  3.934447909621801E-17
8543.5  4.632040079953027E-17
8544.0  4.9177491690816276E-17
8544.5  5.189401265768226E-17
8545.0  5.3908801258198573E-17
8545.5  5.3633866765085917E-17
8546.0  4.818250057930861E-17
8546.5  4.7377592471077926E-17
8547.0  4.627124312779048E-17
8547.5  5.025795613470286E-17
8548.0  5.186965292331616E-17
8548.5  5.496880320006326E-17
8549.0  5.4553552691413754E-17
8549.5  5.369649899008296E-17
8550.0  5.1700263728955714E-17
8550.5  5.054928082674744E-17
8551.0  5.3852191920955125E-17
8551.5  5.4046388966124735E-17
8552.0  5.3883779808461426E-17
8552.5  5.3603250038645906E-17
8553.0  5.337225018611374E-17
8553.5  4.994247640181587E-17
8554.0  4.815533885103523E-17
8554.5  4.1308903330027304E-17
8555.0  3.969031110747313E-17
8555.5  3.769805593501624E-17
8556.0  3.625584622438294E-17
8556.5  3.589397548810596E-17
8557.0  3.7508075262937545E-17
8557.5  3.648187903612692E-17
8558.0  3.461132569325465E-17
8558.5  3.267564941871479E-17
8559.0  3.16952633294577E-17
8559.5  3.470536032368312E-17
8560.0  3.672369543285353E-17
8560.5  4.1918603009951E-17
8561.0  4.2911562881555626E-17
8561.5  4.3673671657851196E-17
8562.0  4.084373164641367E-17
8562.5  3.952104576811107E-17
8563.0  3.5126877070141014E-17
8563.5  3.405007182171275E-17
8564.0  3.286772588098096E-17
8564.5  3.6214054517552094E-17
8565.0  3.734488287931031E-17
8565.5  3.923130332152711E-17
8566.0  3.955089234949367E-17
8566.5  4.004099740008964E-17
8567.0  3.998351445601674E-17
8567.5  3.9969171221996874E-17
8568.0  4.296206592578402E-17
8568.5  4.4089342894393956E-17
8569.0  4.6698939485073854E-17
8569.5  4.539253769478401E-17
8570.0  4.451625488984043E-17
8570.5  4.107881030777728E-17
8571.0  4.16293647439265E-17
8571.5  4.5244740497249954E-17
8572.0  5.0541006714470375E-17
8572.5  5.570307785360293E-17
8573.0  5.603436279555927E-17
8573.5  5.531525055602156E-17
8574.0  4.899182288347635E-17
8574.5  4.620776022659157E-17
8575.0  4.228245367775677E-17
8575.5  4.108061593789823E-17
8576.0  4.0727648269889154E-17
8576.5  4.6466704352513004E-17
8577.0  4.7110327504587213E-17
8577.5  4.846046065857225E-17
8578.0  5.112174376861886E-17
8578.5  5.270474145667954E-17
8579.0  5.238876311707121E-17
8579.5  5.206529148977445E-17
8580.0  5.109221020740917E-17
8580.5  5.150635559956894E-17
8581.0  5.186512613613992E-17
8581.5  4.6914606201920047E-17
8582.0  4.6612496486743914E-17
8582.5  5.0631486112865844E-17
8583.0  5.004555445891567E-17
8583.5  4.931347491018946E-17
8584.0  4.889974952401695E-17
8584.5  4.900416003672895E-17
8585.0  5.3738724274027894E-17
8585.5  5.3307931229251535E-17
8586.0  5.251872051899322E-17
8586.5  4.9683137856131135E-17
8587.0  4.819268806115552E-17
8587.5  4.868243339347725E-17
8588.0  4.864819797482322E-17
8588.5  4.8485822194872164E-17
8589.0  4.571018977393798E-17
8589.5  4.3565447417021735E-17
8590.0  4.4814788950286196E-17
8590.5  4.5744882111650544E-17
8591.0  4.933557760386466E-17
8591.5  4.993404456848401E-17
8592.0  5.060158873975194E-17
8592.5  4.899443911547608E-17
8593.0  4.8970591114058893E-17
8593.5  5.408398859535459E-17
8594.0  5.31101802902558E-17
8594.5  5.152289695054021E-17
8595.0  5.137934170407715E-17
8595.5  5.1319738846582206E-17
8596.0  4.645765572913572E-17
8596.5  4.777985553765676E-17
8597.0  5.1155947452273427E-17
8597.5  5.882274756543178E-17
8598.0  6.409263171379428E-17
8598.5  6.371762336223361E-17
8599.0  6.288404615651718E-17
8599.5  5.965811870944523E-17
8600.0  5.54000114543187E-17
8600.5  5.116880080724608E-17
8601.0  5.008995146689114E-17
8601.5  4.9909201684243784E-17
8602.0  5.0521517590229797E-17
8602.5  5.1307214897008925E-17
8603.0  5.243083004158822E-17
8603.5  5.51465392375772E-17
8604.0  5.620151007938377E-17
8604.5  5.359449842639763E-17
8605.0  5.0260674582942333E-17
8605.5  4.313673818585381E-17
8606.0  4.2778097822914455E-17
8606.5  4.256305123352946E-17
8607.0  4.385637006351541E-17
8607.5  4.358770718298011E-17
8608.0  4.230745092478277E-17
8608.5  4.445395998859303E-17
8609.0  4.635136048911048E-17
8609.5  4.900128840754632E-17
8610.0  4.8941220918409057E-17
8610.5  4.520362306524789E-17
8611.0  4.257557842100784E-17
8611.5  3.9224805103356504E-17
8612.0  3.729543992190322E-17
8612.5  3.689883707615169E-17
8613.0  4.254768663089102E-17
8613.5  4.494752685369719E-17
8614.0  4.9430017776549784E-17
8614.5  4.730880037284925E-17
8615.0  4.617497192696112E-17
8615.5  3.89295413176065E-17
8616.0  3.6853214413412476E-17
8616.5  3.185745883595318E-17
8617.0  3.37263230207817E-17
8617.5  3.5192622072386613E-17
8618.0  4.629993241691556E-17
8618.5  4.8624922356534246E-17
8619.0  5.1464301672049346E-17
8619.5  5.034997549331591E-17
8620.0  4.908916259176772E-17
8620.5  5.336958411429732E-17
8621.0  5.46334877852359E-17
8621.5  5.466153898283032E-17
8622.0  5.193654970743394E-17
8622.5  4.745562640908609E-17
8623.0  5.0184909854935055E-17
8623.5  5.146176729978037E-17
8624.0  5.637688229262064E-17
8624.5  5.666086828143217E-17
8625.0  5.717182927434048E-17
8625.5  5.637649741113587E-17
8626.0  5.582319407109373E-17
8626.5  5.966267075707742E-17
8627.0  5.962844358249705E-17
8627.5  5.760083662613794E-17
8628.0  5.308187158715377E-17
8628.5  4.8542048338173516E-17
8629.0  4.7942737152566074E-17
8629.5  4.8526869934960513E-17
8630.0  5.477796541257602E-17
8630.5  5.469885803043969E-17
8631.0  5.4583508415152625E-17
8631.5  5.843262421149237E-17
8632.0  5.995174258193055E-17
8632.5  5.624852951959748E-17
8633.0  5.2048573478348556E-17
8633.5  4.297675683870614E-17
8634.0  4.331362954976156E-17
8634.5  4.3524262947771864E-17
8635.0  4.5574580435102027E-17
8635.5  4.469314187303064E-17
8636.0  4.105435268959702E-17
8636.5  4.0161334133898854E-17
8637.0  3.936659038693019E-17
8637.5  3.728798431518545E-17
8638.0  3.6125214081249356E-17
8638.5  3.130368869544136E-17
8639.0  3.4385774622494385E-17
8639.5  3.8346293839896165E-17
8640.0  4.2259695922530336E-17
8640.5  4.34860771579484E-17
8641.0  4.0084547763922824E-17
8641.5  4.0574591916671033E-17
8642.0  4.148516879667261E-17
8642.5  4.8107310054583435E-17
8643.0  5.16900309245653E-17
8643.5  5.101351732032356E-17
8644.0  4.911448785063493E-17
8644.5  4.3647071643541525E-17
8645.0  4.0481140452526045E-17
8645.5  3.798044719350095E-17
8646.0  3.792479745088322E-17
8646.5  3.891295165055315E-17
8647.0  4.393720621166553E-17
8647.5  4.601644243978025E-17
8648.0  4.8381464489607165E-17
8648.5  4.5817194885187283E-17
8649.0  4.5406357247540484E-17
8649.5  4.978044288908726E-17
8650.0  5.1864994208022706E-17
8650.5  5.530905528293888E-17
8651.0  5.405497608657318E-17
8651.5  5.346275906418235E-17
8652.0  4.8273918298573586E-17
8652.5  4.7733584175621215E-17
8653.0  4.6615686474989546E-17
8653.5  5.097712167830266E-17
8654.0  5.401660086577108E-17
8654.5  6.23315268695606E-17
8655.0  6.312186154429431E-17
8655.5  6.22705793650235E-17
8656.0  6.360546460222545E-17
8656.5  6.494903514311764E-17
8657.0  6.2418461515983E-17
8657.5  6.10555444960589E-17
8658.0  5.487183227004278E-17
8658.5  5.603463000417622E-17
8659.0  5.773745085495216E-17
8659.5  5.4729208075789185E-17
8660.0  5.3483819394871195E-17
8660.5  5.322605426275775E-17
8661.0  5.1412661591926695E-17
8661.5  4.7523176199076774E-17
8662.0  4.387811125181147E-17
8662.5  4.16312737344438E-17
8663.0  4.691800324918924E-17
8663.5  4.906649015764558E-17
8664.0  5.4964247959629433E-17
8664.5  5.203274816217101E-17
8665.0  4.941722054070631E-17
8665.5  4.431212453436331E-17
8666.0  4.254756782793597E-17
8666.5  3.7914699184173876E-17
8667.0  3.3953448673107716E-17
8667.5  2.8869209216746634E-17
8668.0  2.8350927918984624E-17
8668.5  2.8117100273837434E-17
8669.0  2.7039600275454185E-17
8669.5  3.103916659269976E-17
8670.0  3.857564931451621E-17
8670.5  4.476724761686094E-17
8671.0  4.810365299590607E-17
8671.5  4.8610445676987914E-17
8672.0  4.770052577639656E-17
8672.5  4.497956671178226E-17
8673.0  4.4994893951878804E-17
8673.5  4.500934384737217E-17
8674.0  4.5335786165346204E-17
8674.5  4.5346252824399316E-17
8675.0  4.5106752298724384E-17
8675.5  4.389484837350245E-17
8676.0  4.2517812752324443E-17
8676.5  4.4026305170570627E-17
8677.0  4.475706033595913E-17
8677.5  4.817881365077266E-17
8678.0  4.933120584760748E-17
8678.5  5.122226050257397E-17
8679.0  5.595585837068178E-17
8679.5  5.818823614797001E-17
8680.0  5.918275724488526E-17
8680.5  5.811614732769154E-17
8681.0  5.5392711769890734E-17
8681.5  5.3706671275544965E-17
8682.0  5.2539885841330807E-17
8682.5  5.3879998140382954E-17
8683.0  5.358551204515117E-17
8683.5  5.1671629154462735E-17
8684.0  4.997177955420122E-17
8684.5  4.826552150692646E-17
8685.0  4.805509145979407E-17
8685.5  4.746975592672626E-17
8686.0  4.286954195635171E-17
8686.5  4.012895040980873E-17
8687.0  3.6155372734389464E-17
8687.5  3.603617401960298E-17
8688.0  3.5923586820989475E-17
8688.5  3.1369555067600016E-17
8689.0  3.262328315557556E-17
8689.5  3.53055777695746E-17
8690.0  3.673545042085105E-17
8690.5  3.76099589412395E-17
8691.0  3.931391538758311E-17
8691.5  4.006047191868429E-17
8692.0  4.2111516950694544E-17
8692.5  4.258010526951375E-17
8693.0  4.299507518395875E-17
8693.5  4.2237034241705625E-17
8694.0  4.230610684142518E-17
8694.5  4.36824989512199E-17
8695.0  4.182928844062588E-17
8695.5  3.946820043000145E-17
8696.0  3.848558676119829E-17
8696.5  3.842019010724609E-17
8697.0  4.406540305913284E-17
8697.5  4.5360201570091824E-17
8698.0  4.777032843284937E-17
8698.5  4.8593387650362156E-17
8699.0  4.903251560936509E-17
8699.5  5.0131264657814E-17
8700.0  5.1306198664912725E-17
8700.5  5.4523172589818616E-17
8701.0  5.702790017772365E-17
8701.5  5.898108496898842E-17
8702.0  5.731373239171104E-17
8702.5  5.595753992023779E-17
8703.0  5.053282388724801E-17
8703.5  5.0112359401562946E-17
8704.0  4.9640703099362736E-17
8704.5  5.168471712412293E-17
8705.0  5.265724386099389E-17
8705.5  5.71246791097854E-17
8706.0  5.401860583246771E-17
8706.5  4.89681756456611E-17
8707.0  4.659000375269252E-17
8707.5  4.549249690541496E-17
8708.0  4.9146332937717206E-17
8708.5  4.9699307222486407E-17
8709.0  5.0932232279406253E-17
8709.5  4.8892716175291546E-17
8710.0  4.749680541293309E-17
8710.5  4.2428130448388924E-17
8711.0  4.1172307388757365E-17
8711.5  3.847748118788974E-17
8712.0  3.827353467066523E-17
8712.5  3.807213314473838E-17
8713.0  3.851132468724728E-17
8713.5  3.807509084182429E-17
8714.0  3.365969298538953E-17
8714.5  3.322315248327782E-17
8715.0  3.260118388026291E-17
8715.5  3.59397922295485E-17
8716.0  3.736219665204562E-17
8716.5  4.2312366854836817E-17
8717.0  4.227437326633489E-17
8717.5  4.219229106084442E-17
8718.0  4.133663652491878E-17
8718.5  4.082499587560779E-17
8719.0  4.083038052564058E-17
8719.5  3.939435803660707E-17
8720.0  3.4632218677902134E-17
8720.5  3.5905087652997537E-17
8721.0  3.7011238999666133E-17
8721.5  3.9698184940897E-17
8722.0  4.0278466921197066E-17
8722.5  4.064841102367689E-17
8723.0  4.167952608446355E-17
8723.5  4.296648635937086E-17
8724.0  5.34190890521786E-17
8724.5  5.762966855529101E-17
8725.0  7.03729391006433E-17
8725.5  6.864759168732907E-17
8726.0  6.550324790288944E-17
8726.5  5.637978981047209E-17
8727.0  5.1629955627776996E-17
8727.5  4.6201970276120046E-17
8728.0  4.654529195826418E-17
8728.5  4.8118358710913304E-17
8729.0  4.9828208654901255E-17
8729.5  5.113158243228718E-17
8730.0  5.3585376231863385E-17
8730.5  5.393708363945222E-17
8731.0  5.388150868031685E-17
8731.5  5.276962223762239E-17
8732.0  5.155074493212562E-17
8732.5  5.568797263782563E-17
8733.0  5.641943734408619E-17
8733.5  5.169994818719071E-17
8734.0  4.8388251231318833E-17
8734.5  4.3141529961674246E-17
8735.0  4.3257381224417724E-17
8735.5  4.330598961668026E-17
8736.0  4.385557780811305E-17
8736.5  4.4283700165536934E-17
8737.0  4.529905161126994E-17
8737.5  4.276866171029259E-17
8738.0  4.107814508188291E-17
8738.5  4.097777043198868E-17
8739.0  4.228674184300987E-17
8739.5  4.7381389087695825E-17
8740.0  4.7324122063081334E-17
8740.5  4.7268586964102817E-17
8741.0  4.335240130992847E-17
8741.5  4.273956580367448E-17
8742.0  4.4976479800968494E-17
8742.5  4.394219234827966E-17
8743.0  4.2514823619779304E-17
8743.5  4.0899562572362126E-17
8744.0  4.026240679510947E-17
8744.5  3.976166790444223E-17
8745.0  3.9203523793465837E-17
8745.5  3.807407704539513E-17
8746.0  3.858229934059536E-17
8746.5  3.8875818069477416E-17
8747.0  4.587196019306168E-17
8747.5  4.7159565244433756E-17
8748.0  4.973899273498827E-17
8748.5  5.0545075831576635E-17
8749.0  5.122573298004498E-17
8749.5  5.374419620893791E-17
8750.0  5.354454359778372E-17
8750.5  4.9776726118899246E-17
8751.0  4.807308669380852E-17
8751.5  4.601074056695545E-17
8752.0  4.948448532709695E-17
8752.5  5.093403088549417E-17
8753.0  5.604610706795313E-17
8753.5  5.328976103624803E-17
8754.0  4.842724006898827E-17
8754.5  4.971662969084166E-17
8755.0  5.037401919378243E-17
8755.5  4.6817133875669937E-17
8756.0  4.886941621689049E-17
8756.5  5.463621266420671E-17
8757.0  5.570109072723365E-17
8757.5  5.649430388029218E-17
8758.0  5.861387976735979E-17
8758.5  5.798842152556772E-17
8759.0  5.378716204499741E-17
8759.5  5.074101916860211E-17
8760.0  4.750895806808824E-17
8760.5  3.761433621112736E-17
8761.0  3.5215937973600576E-17
8761.5  3.758549898821834E-17
8762.0  3.780375588230509E-17
8762.5  3.8127703189297554E-17
8763.0  4.366801282672532E-17
8763.5  4.605703612981741E-17
8764.0  4.137132553115487E-17
8764.5  4.0263999657421875E-17
8765.0  3.7724545343027174E-17
8765.5  4.347115222917059E-17
8766.0  4.716816245075338E-17
8766.5  5.045787379088292E-17
8767.0  4.9596304209693865E-17
8767.5  4.5280537542634753E-17
8768.0  4.575347780313206E-17
8768.5  4.619053291612219E-17
8769.0  3.550867851665016E-17
8769.5  3.255270872320552E-17
8770.0  2.8038901615825785E-17
8770.5  3.2678702392616674E-17
8771.0  3.884948039154686E-17
8771.5  4.843470257478772E-17
8772.0  5.2183061687131396E-17
8772.5  5.905951939402144E-17
8773.0  5.560038933859668E-17
8773.5  4.8880243938823575E-17
8774.0  4.3364323236197675E-17
8774.5  4.0290606872631956E-17
8775.0  3.866833990558722E-17
8775.5  3.966236987700082E-17
8776.0  4.29619388290343E-17
8776.5  4.4866953649883563E-17
8777.0  4.6401981297960623E-17
8777.5  3.6221220957171555E-17
8778.0  3.409247186181375E-17
8778.5  3.1945446354356234E-17
8779.0  3.444786255957147E-17
8779.5  3.735072630191856E-17
8780.0  5.343675532814743E-17
8780.5  5.80505648150844E-17
8781.0  5.4464380261487436E-17
8781.5  5.1683657583208676E-17
8782.0  4.703479290706835E-17
8782.5  4.749184581769024E-17
8783.0  4.770025951219154E-17
8783.5  4.854653437978977E-17
8784.0  4.867941815360023E-17
8784.5  4.899922194158648E-17
8785.0  5.225724333301717E-17
8785.5  5.4547528383292105E-17
8786.0  5.1290098226158245E-17
8786.5  5.020837246559066E-17
8787.0  4.74004005079884E-17
8787.5  4.725615009262821E-17
8788.0  4.711260495969594E-17
8788.5  4.3695496711196315E-17
8789.0  4.263799587665022E-17
8789.5  4.0842557100304687E-17
8790.0  4.2237876848838535E-17
8790.5  4.426685756244435E-17
8791.0  4.479910900426404E-17
8791.5  4.4989713274396914E-17
8792.0  4.2693634482039324E-17
8792.5  4.288971877850072E-17
8793.0  4.329677632425594E-17
8793.5  4.5274434335974234E-17
8794.0  4.64884903435171E-17
8794.5  4.597124893764487E-17
8795.0  4.4430132348048345E-17
8795.5  3.9315810023018955E-17
8796.0  3.9240737795084515E-17
8796.5  3.9176593756901885E-17
8797.0  4.453209717465575E-17
8797.5  4.7195985700355214E-17
8798.0  5.711206808321575E-17
8798.5  5.922355853298275E-17
8799.0  6.1885353995937E-17
8799.5  5.94626312473366E-17
8800.0  5.868392904554799E-17
8800.5  5.939135052901476E-17
8801.0  5.82886528589449E-17
8801.5  5.624269417618918E-17
8802.0  5.2941305016278825E-17
8802.5  5.121340392784361E-17
8803.0  5.2992055015710084E-17
8803.5  5.252710560109671E-17
8804.0  5.099156686072225E-17
8804.5  4.930222032448275E-17
8805.0  4.8007650882890346E-17
8805.5  5.13118449289192E-17
8806.0  5.1743375890263705E-17
8806.5  5.143778924492402E-17
8807.0  4.93478153679089E-17
8807.5  4.705321115689882E-17
8808.0  4.456675626295443E-17
8808.5  4.4185275465008614E-17
8809.0  4.7703071544099794E-17
8809.5  4.732102576553613E-17
8810.0  4.671973272878488E-17
8810.5  4.3506236764221024E-17
8811.0  4.206410541193244E-17
8811.5  4.5329701617144056E-17
8812.0  4.792144751679464E-17
8812.5  5.39972293440111E-17
8813.0  5.197833039510635E-17
8813.5  5.063741158965413E-17
8814.0  5.210528942865837E-17
8814.5  5.3887705618314224E-17
8815.0  6.009169296606389E-17
8815.5  6.185093271161188E-17
8816.0  6.352842726846223E-17
8816.5  5.941692410166101E-17
8817.0  5.860582173475353E-17
8817.5  5.951232754505682E-17
8818.0  5.99161436036768E-17
8818.5  6.047045902043881E-17
8819.0  5.92564764801589E-17
8819.5  5.880757552083837E-17
8820.0  5.903669977424128E-17
8820.5  6.055244866554573E-17
8821.0  6.35826969563061E-17
8821.5  6.225983828986529E-17
8822.0  6.151193410959126E-17
8822.5  6.09586423875109E-17
8823.0  6.088945321891445E-17
8823.5  6.075173493176619E-17
8824.0  5.383089321065155E-17
8824.5  4.8108770615885415E-17
8825.0  5.0579540120270316E-17
8825.5  5.1037675959681005E-17
8826.0  5.109669206371447E-17
8826.5  4.960847321214402E-17
8827.0  4.78428308136184E-17
8827.5  4.347213180693618E-17
8828.0  4.230098304012953E-17
8828.5  4.4923692872998827E-17
8829.0  4.2932117721849124E-17
8829.5  3.950240498157737E-17
8830.0  3.267494799894762E-17
8830.5  2.9355272614677115E-17
8831.0  4.2864033633214846E-17
8831.5  5.573761153621687E-17
8832.0  8.804009547394035E-17
8832.5  7.915105019588555E-17
8833.0  7.280486396920106E-17
8833.5  7.72622611446249E-17
8834.0  7.636991225963414E-17
8834.5  7.000067065379269E-17
8835.0  7.647891556041263E-17
8835.5  8.312301368640613E-17
8836.0  7.742628694143438E-17
8836.5  7.561385969293229E-17
8837.0  7.206637412481486E-17
8837.5  7.528241834424617E-17
8838.0  7.999233920467887E-17
8838.5  8.188919357975716E-17
8839.0  8.254112062678019E-17
8839.5  6.932571412901208E-17
8840.0  7.204538380294042E-17
8840.5  7.789282930382458E-17
8841.0  8.301654464494078E-17
8841.5  8.618885024609829E-17
8842.0  7.409825730966425E-17
8842.5  6.927633983811772E-17
8843.0  5.616383264213935E-17
8843.5  5.76985328154435E-17
8844.0  5.906219260154343E-17
8844.5  6.338111261760092E-17
8845.0  6.393899528116132E-17
8845.5  6.191209195894376E-17
8846.0  6.046687221149647E-17
8846.5  5.86259812667439E-17
8847.0  5.346817592419697E-17
8847.5  5.162195893895867E-17
8848.0  4.987871771446504E-17
8848.5  5.064031163791301E-17
8849.0  5.202825718897355E-17
8849.5  5.614032561599591E-17
8850.0  5.830386811321745E-17
8850.5  5.995257169308615E-17
8851.0  6.13249914441423E-17
8851.5  6.495920173346608E-17
8852.0  6.701770973389064E-17
8852.5  6.858925230202762E-17
8853.0  7.572768028877672E-17
8853.5  7.756445470786889E-17
8854.0  8.125334676053018E-17
8854.5  7.737712339836757E-17
8855.0  7.314053267369145E-17
8855.5  7.059330249465848E-17
8856.0  6.992663957581538E-17
8856.5  7.0552154138767E-17
8857.0  6.934962311440206E-17
8857.5  6.747344175251353E-17
8858.0  6.699826033560184E-17
8858.5  6.677085349051811E-17
8859.0  6.72486820927957E-17
8859.5  6.567180850479362E-17
8860.0  6.203144656101575E-17
8860.5  6.588094287803578E-17
8861.0  6.839392401299021E-17
8861.5  7.178507025786807E-17
8862.0  7.166056348843432E-17
8862.5  6.99887632472753E-17
8863.0  6.780594078890719E-17
8863.5  6.574988526404615E-17
8864.0  6.502400811572247E-17
8864.5  6.511786907899386E-17
8865.0  6.707535333025526E-17
8865.5  6.734562549805444E-17
8866.0  6.772056004764953E-17
8866.5  7.180651738122534E-17
8867.0  7.351005761533843E-17
8867.5  7.939022573048981E-17
8868.0  7.917179846869609E-17
8868.5  7.87639066233068E-17
8869.0  7.542416944579083E-17
8869.5  7.35530448493748E-17
8870.0  6.318064518853203E-17
8870.5  6.00786523000707E-17
8871.0  5.253276983207508E-17
8871.5  5.329086238794006E-17
8872.0  5.3910432452019464E-17
8872.5  6.94739970975969E-17
8873.0  7.080679256326906E-17
8873.5  6.396369346949804E-17
8874.0  6.364475532474491E-17
8874.5  6.327398965500186E-17
8875.0  6.544001430779086E-17
8875.5  6.593777296231946E-17
8876.0  6.355525431797885E-17
8876.5  6.149375241820659E-17
8877.0  5.802833548274742E-17
8877.5  5.4416966583025997E-17
8878.0  5.272420028141945E-17
8878.5  5.4736466577563636E-17
8879.0  5.531625939426361E-17
8879.5  5.66186249610822E-17
8880.0  5.675378951289396E-17
8880.5  5.686024864658546E-17
8881.0  6.055227188557346E-17
8881.5  6.151319055157755E-17
8882.0  6.3522695808312E-17
8882.5  7.25596906755399E-17
8883.0  8.155797790066435E-17
8883.5  6.564858506541819E-17
8884.0  6.095630789296097E-17
8884.5  5.3886511242016085E-17
8885.0  4.6640100807503536E-17
8885.5  3.630870088502952E-17
8886.0  4.330363322071198E-17
8886.5  4.64025275549688E-17
8887.0  6.172385368838339E-17
8887.5  6.281353711576181E-17
8888.0  6.505834465843358E-17
8888.5  6.252421530602707E-17
8889.0  6.102587957126257E-17
8889.5  6.824660673484535E-17
8890.0  7.136432908609191E-17
8890.5  7.974648487811037E-17
8891.0  6.87680603824092E-17
8891.5  5.939890294420881E-17
8892.0  5.780835343287688E-17
8892.5  5.757160419140003E-17
8893.0  5.793388715308039E-17
8893.5  5.2989119005374333E-17
8894.0  4.6976279106621785E-17
8894.5  4.867002605944688E-17
8895.0  4.9412075562726E-17
8895.5  5.260677690528962E-17
8896.0  5.4035881767119624E-17
8896.5  5.65555451731523E-17
8897.0  5.698774192721245E-17
8897.5  5.71958146182797E-17
8898.0  5.427920483801367E-17
8898.5  5.5390092715251835E-17
8899.0  5.858586137277076E-17
8899.5  6.350691176956884E-17
8900.0  6.709133163503727E-17
8900.5  6.116585665244605E-17
8901.0  5.959646399566563E-17
8901.5  5.623005974266808E-17
8902.0  6.188659599554992E-17
8902.5  6.777771437515446E-17
8903.0  7.336959354343762E-17
8903.5  7.550715115875195E-17
8904.0  8.186182835292351E-17
8904.5  7.960756840487262E-17
8905.0  7.625085223806857E-17
8905.5  7.070134400330525E-17
8906.0  6.84238130855675E-17
8906.5  7.192649709988298E-17
8907.0  6.835179274603435E-17
8907.5  6.049613145862547E-17
8908.0  6.543173125573798E-17
8908.5  6.8504529489151E-17
8909.0  6.563430803725672E-17
8909.5  6.46841347624732E-17
8910.0  6.220390303369776E-17
8910.5  6.090811121934851E-17
8911.0  5.975741266113468E-17
8911.5  5.939376756335558E-17
8912.0  5.980921260147586E-17
8912.5  6.277223218560636E-17
8913.0  6.168629818063822E-17
8913.5  6.02988767187345E-17
8914.0  5.862495756698245E-17
8914.5  5.793353019967687E-17
8915.0  5.525782593258327E-17
8915.5  5.1084855539344463E-17
8916.0  4.339045682012505E-17
8916.5  4.477797564468087E-17
8917.0  4.551625280103962E-17
8917.5  2.5580904212415732E-17
8918.0  3.232101684998992E-17
8918.5  5.333882819840628E-17
8919.0  5.141584187431595E-17
8919.5  4.995992768957256E-17
8920.0  5.0842522328385713E-17
8920.5  4.9450342823001977E-17
8921.0  4.227323964629006E-17
8921.5  4.776946327103209E-17
8922.0  5.3716795108575985E-17
8922.5  5.206924285684825E-17
8923.0  5.278335549027479E-17
8923.5  6.472827265750035E-17
8924.0  7.142692631114941E-17
8924.5  8.179591284226234E-17
8925.0  7.971504350363053E-17
8925.5  7.881486958119211E-17
8926.0  7.133303268435663E-17
8926.5  7.544429727751199E-17
8927.0  8.482531848661131E-17
8927.5  8.098561257818504E-17
8928.0  7.851831683340675E-17
8928.5  7.32015209405634E-17
8929.0  7.215253640240912E-17
8929.5  7.01682072365031E-17
8930.0  6.596707251311826E-17
8930.5  6.209492479321152E-17
8931.0  6.05614585858512E-17
8931.5  5.902145794250824E-17
8932.0  5.071184229646376E-17
8932.5  5.186770014309585E-17
8933.0  5.3381825780678115E-17
8933.5  5.885669443668002E-17
8934.0  6.088116181696715E-17
8934.5  6.205291454525518E-17
8935.0  5.942607927539508E-17
8935.5  5.440165405450262E-17
8936.0  4.7890340981357105E-17
8936.5  4.437264066157128E-17
8937.0  4.837123213565496E-17
8937.5  4.924620572285978E-17
8938.0  5.1150439549030257E-17
8938.5  4.8592045687056895E-17
8939.0  4.65957361656818E-17
8939.5  4.65261420137928E-17
8940.0  4.989412219047592E-17
8940.5  6.640294379948209E-17
8941.0  7.004915749233961E-17
8941.5  7.411552919652742E-17
8942.0  7.76918827491728E-17
8942.5  7.785996723707737E-17
8943.0  6.74536993249E-17
8943.5  6.925704280020907E-17
8944.0  7.209336023234115E-17
8944.5  7.706826171870062E-17
8945.0  7.937455701767061E-17
8945.5  8.536916779674063E-17
8946.0  8.503613398599884E-17
8946.5  8.399439960233864E-17
8947.0  8.386018540875188E-17
8947.5  8.381363048932842E-17
8948.0  8.214563877136611E-17
8948.5  8.0249876902355E-17
8949.0  7.346005303001664E-17
8949.5  6.794962908353096E-17
8950.0  6.272769389777002E-17
8950.5  6.344851253149558E-17
8951.0  6.412503834942099E-17
8951.5  6.738495453012128E-17
8952.0  6.440464163600174E-17
8952.5  6.034596115947034E-17
8953.0  6.029276921664377E-17
8953.5  6.042096456020038E-17
8954.0  6.30084158464068E-17
8954.5  5.566711325393404E-17
8955.0  4.120579841415966E-17
8955.5  4.9210290570194455E-17
8956.0  5.3703597024622214E-17
8956.5  5.280251599085698E-17
8957.0  4.986624330446196E-17
8957.5  4.1102248729713204E-17
8958.0  3.816281145078875E-17
8958.5  3.5812250577575086E-17
8959.0  2.7625420330799244E-17
8959.5  2.712674995222023E-17
8960.0  3.132017129223049E-17
8960.5  3.363972139550378E-17
8961.0  3.627967961379907E-17
8961.5  4.0290192715420866E-17
8962.0  4.1864410213667153E-17
8962.5  4.613617528433744E-17
8963.0  4.547711727953325E-17
8963.5  4.436030953772337E-17
8964.0  5.377324699548091E-17
8964.5  5.816480102547138E-17
8965.0  3.8046699558039864E-17
8965.5  3.8226674452955064E-17
8966.0  3.91479911981012E-17
8966.5  4.193370501621493E-17
8967.0  4.383857157532975E-17
8967.5  4.229819962368569E-17
8968.0  4.35334314096557E-17
8968.5  4.882622705062889E-17
8969.0  5.570839935327152E-17
8969.5  6.235255739798437E-17
8970.0  6.998816728107216E-17
8970.5  7.126638700838723E-17
8971.0  6.722968409023405E-17
8971.5  6.31433571839952E-17
8972.0  5.750200480563136E-17
8972.5  6.018038355590036E-17
8973.0  6.152804406944812E-17
8973.5  7.034507041217935E-17
8974.0  7.182392896513671E-17
8974.5  7.465480933629838E-17
8975.0  7.14481159221129E-17
8975.5  6.968437343043221E-17
8976.0  6.351517734336244E-17
8976.5  6.344451643390583E-17
8977.0  6.415991270543823E-17
8977.5  6.597674207083692E-17
8978.0  6.747674323449045E-17
8978.5  6.884363937156351E-17
8979.0  6.990251606702189E-17
8979.5  7.386008999894912E-17
8980.0  7.18071074260568E-17
8980.5  6.941643270774051E-17
8981.0  6.19068213917868E-17
8981.5  5.940845443743451E-17
8982.0  5.563719444355108E-17
8982.5  5.557475439369013E-17
8983.0  5.54134781691013E-17
8983.5  5.4320030632431016E-17
8984.0  5.385128221837854E-17
8984.5  5.876817144273153E-17
8985.0  5.833832195701637E-17
8985.5  5.699574105245993E-17
8986.0  5.485096850199433E-17
8986.5  5.340795577661342E-17
8987.0  6.078409015910212E-17
8987.5  6.136995041610778E-17
8988.0  6.022045386981938E-17
8988.5  5.498333235543333E-17
8989.0  4.989284013518949E-17
8989.5  4.963292198974669E-17
8990.0  4.990300855767635E-17
8990.5  5.216628614008651E-17
8991.0  5.0383343029011227E-17
8991.5  4.790304982197193E-17
8992.0  5.1602789797154685E-17
8992.5  5.310649304024797E-17
8993.0  5.553586950286591E-17
8993.5  5.31041080066198E-17
8994.0  4.819865505560919E-17
8994.5  5.1024325270565466E-17
8995.0  5.26435534506473E-17
8995.5  5.006972042011938E-17
8996.0  5.1970527326857586E-17
8996.5  5.820214167581256E-17
8997.0  6.105267902389247E-17
8997.5  6.338265614785845E-17
8998.0  6.040819530716635E-17
8998.5  6.05097530417547E-17
8999.0  6.358718816509026E-17
8999.5  5.5091983704838963E-17
9000.0  4.527080100714526E-17
9000.5  5.031827426125182E-17
9001.0  5.2301704136848694E-17
9001.5  5.799740632388908E-17
9002.0  5.989532380828642E-17
9002.5  6.301292552836778E-17
9003.0  6.446128883324211E-17
9003.5  6.515364287750963E-17
9004.0  7.39561100369517E-17
9004.5  7.228040009766954E-17
9005.0  6.783350917394775E-17
9005.5  6.359061315747988E-17
9006.0  6.070863975469256E-17
9006.5  5.575005219966437E-17
9007.0  5.633695908907955E-17
9007.5  6.073730418319677E-17
9008.0  5.616072452675764E-17
9008.5  5.1726694358464534E-17
9009.0  5.368179608964912E-17
9009.5  5.4027312344934287E-17
9010.0  5.309014218609566E-17
9010.5  5.138342873694817E-17
9011.0  4.9027078994544385E-17
9011.5  4.609138856578758E-17
9012.0  4.513742602385087E-17
9012.5  4.9729551475572505E-17
9013.0  5.068104065194013E-17
9013.5  5.2550588997926956E-17
9014.0  4.991489841964381E-17
9014.5  4.843299229208068E-17
9015.0  4.6769561781485586E-17
9015.5  4.565129071467437E-17
9016.0  4.253360649894547E-17
9016.5  4.196620292201649E-17
9017.0  4.1506694385751E-17
9017.5  4.27222564741301E-17
9018.0  4.318189472061055E-17
9018.5  4.449913143372869E-17
9019.0  4.678385238414342E-17
9019.5  4.940009454227697E-17
9020.0  4.5234641475565476E-17
9020.5  4.370112390866392E-17
9021.0  4.0148895401400265E-17
9021.5  4.002270101126493E-17
9022.0  3.9820749922666924E-17
9022.5  4.091967190751553E-17
9023.0  4.141534624630146E-17
9023.5  4.53969706352351E-17
9024.0  4.595329928488513E-17
9024.5  4.721831179436775E-17
9025.0  4.311312152323605E-17
9025.5  4.03375119568928E-17
9026.0  4.796948931924938E-17
9026.5  5.0169574626405706E-17
9027.0  5.554138831763606E-17
9027.5  5.3967545281531154E-17
9028.0  5.245925004679356E-17
9028.5  5.093272437507147E-17
9029.0  5.1014320180426344E-17
9029.5  5.441607622123173E-17
9030.0  5.5210788944616676E-17
9030.5  5.630775025987479E-17
9031.0  5.3960841228819604E-17
9031.5  5.3211757502777694E-17
9032.0  5.792933948260263E-17
9032.5  5.964366791087115E-17
9033.0  6.306740578584665E-17
9033.5  6.430098231454882E-17
9034.0  6.494252841886587E-17
9034.5  6.231465380406458E-17
9035.0  6.162220578034489E-17
9035.5  6.016724332323953E-17
9036.0  5.838740363911597E-17
9036.5  5.695490572338462E-17
9037.0  6.488603438204556E-17
9037.5  6.558065924358396E-17
9038.0  6.296362452005857E-17
9038.5  5.945327813393395E-17
9039.0  5.552082892395534E-17
9039.5  5.442571514267246E-17
9040.0  5.367856332591465E-17
9040.5  4.926441463122407E-17
9041.0  4.8346165643909445E-17
9041.5  4.6918884159978276E-17
9042.0  4.881714779192778E-17
9042.5  4.96397370841008E-17
9043.0  5.2507408488905936E-17
9043.5  5.055647764890245E-17
9044.0  4.6004337971703973E-17
9044.5  4.181418029648743E-17
9045.0  3.9041462258132156E-17
9045.5  4.117437630417844E-17
9046.0  4.256521723304077E-17
9046.5  4.7016362206687636E-17
9047.0  4.928009220319566E-17
9047.5  5.1399886810493984E-17
9048.0  5.503311494119246E-17
9048.5  5.558029220616664E-17
9049.0  5.399073477654202E-17
9049.5  5.081822480189275E-17
9050.0  4.662827740673349E-17
9050.5  3.954112901816286E-17
9051.0  3.694968911387792E-17
9051.5  3.603643900456819E-17
9052.0  3.801113892179376E-17
9052.5  4.177061072154978E-17
9053.0  4.674455661917971E-17
9053.5  4.945892399930927E-17
9054.0  4.3897825980740984E-17
9054.5  4.583066254626511E-17
9055.0  5.210119937487577E-17
9055.5  5.0477033790320524E-17
9056.0  4.923548692064106E-17
9056.5  4.8775584162605673E-17
9057.0  4.877749004677413E-17
9057.5  4.8851403276866505E-17
9058.0  4.8818979897617086E-17
9058.5  4.8779958469244005E-17
9059.0  4.501581148899496E-17
9059.5  4.4192001690162316E-17
9060.0  4.5878057075913145E-17
9060.5  4.393515598388346E-17
9061.0  4.0828081807283313E-17
9061.5  3.57067733715534E-17
9062.0  3.3519132807883447E-17
9062.5  3.854058508486041E-17
9063.0  4.048664570017211E-17
9063.5  4.4781511116795076E-17
9064.0  4.727842700014253E-17
9064.5  4.8940850187814014E-17
9065.0  5.0308122341481437E-17
9065.5  4.762308594065359E-17
9066.0  3.721026367194886E-17
9066.5  3.391084552112742E-17
9067.0  3.0905663972670465E-17
9067.5  3.871353720071525E-17
9068.0  4.109185584752962E-17
9068.5  4.5525177575537977E-17
9069.0  4.1361700639578344E-17
9069.5  3.5961052366284895E-17
9070.0  3.1695298061354885E-17
9070.5  3.0335423034767595E-17
9071.0  3.176496022155231E-17
9071.5  3.2715568974524304E-17
9072.0  3.439728334902851E-17
9072.5  3.438135961485308E-17
9073.0  3.4401941718946485E-17
9073.5  4.035926772724776E-17
9074.0  4.224858368594707E-17
9074.5  4.668797755646946E-17
9075.0  4.5839625782719465E-17
9075.5  4.520999693780974E-17
9076.0  4.024745974863242E-17
9076.5  3.882026222541528E-17
9077.0  3.544308717970801E-17
9077.5  3.485628525517482E-17
9078.0  3.4230739587164276E-17
9078.5  3.937090242281495E-17
9079.0  4.145855256038437E-17
9079.5  4.831276136953727E-17
9080.0  4.715199961519735E-17
9080.5  4.5414824845350015E-17
9081.0  4.2012829342647735E-17
9081.5  4.0664738713170754E-17
9082.0  4.8065685209920365E-17
9082.5  4.943128725714009E-17
9083.0  5.241606853509361E-17
9083.5  5.0588091855511196E-17
9084.0  4.945738891369297E-17
9084.5  5.613436661827226E-17
9085.0  5.649334122505709E-17
9085.5  5.596092077437457E-17
9086.0  5.1087845677109774E-17
9086.5  4.6850079319491116E-17
9087.0  3.791571974623752E-17
9087.5  3.614306601323032E-17
9088.0  3.583015671124838E-17
9088.5  3.9443889025995445E-17
9089.0  4.38724079702366E-17
9089.5  4.5222271117993066E-17
9090.0  4.575933727682178E-17
9090.5  4.7516395091765676E-17
9091.0  4.893351432222059E-17
9091.5  5.142307109182014E-17
9092.0  5.039519811973666E-17
9092.5  4.988299870581371E-17
9093.0  4.3384729056939154E-17
9093.5  4.1271456556736526E-17
9094.0  3.6264826239142873E-17
9094.5  3.3908239125454473E-17
9095.0  3.2228726128330004E-17
9095.5  3.835932367764154E-17
9096.0  4.2197673722913684E-17
9096.5  5.4981831333809635E-17
9097.0  5.837677504253009E-17
9097.5  6.179410976975856E-17
9098.0  5.572042683408032E-17
9098.5  5.3248073849612084E-17
9099.0  4.508194733521294E-17
9099.5  4.2152389642097406E-17
9100.0  3.798941486962902E-17
9100.5  3.4723709175181426E-17
9101.0  3.34892690794479E-17
9101.5  3.5279444395178333E-17
9102.0  3.494037986082376E-17
9102.5  3.423844260488261E-17
9103.0  3.452971640306808E-17
9103.5  3.470059394905146E-17
9104.0  3.651360419961104E-17
9104.5  3.852974895376885E-17
9105.0  4.442506614732632E-17
9105.5  4.690183254396396E-17
9106.0  4.8943106642376575E-17
9106.5  4.3592066505860595E-17
9107.0  4.1290626497539393E-17
9107.5  3.394626068815517E-17
9108.0  3.878525969889343E-17
9108.5  4.4393118591390694E-17
9109.0  4.522015048746172E-17
9109.5  4.548634069444291E-17
9110.0  4.577160719363621E-17
9110.5  4.5980965051371586E-17
9111.0  4.633156978146054E-17
9111.5  4.2190655822864545E-17
9112.0  4.026476638294044E-17
9112.5  3.7684493587418474E-17
9113.0  3.83800638639656E-17
9113.5  4.014516069675137E-17
9114.0  4.002347196914058E-17
9114.5  3.993864802669645E-17
9115.0  4.451459786732633E-17
9115.5  4.5909194217435474E-17
9116.0  4.937175383197731E-17
9116.5  4.50598443412319E-17
9117.0  4.097546996094293E-17
9117.5  3.535110852620067E-17
9118.0  3.44861912134259E-17
9118.5  3.7209944555786196E-17
9119.0  4.117482063705752E-17
9119.5  4.646288738236693E-17
9120.0  5.262592504246014E-17
9120.5  5.463324683935175E-17
9121.0  4.8758372665257706E-17
9121.5  4.6738726043179897E-17
9122.0  4.287261918624748E-17
9122.5  4.959234057148043E-17
9123.0  5.324491939893322E-17
9123.5  5.974112008743038E-17
9124.0  5.986702590594034E-17
9124.5  5.926479532824034E-17
9125.0  5.570627606330996E-17
9125.5  5.2968522024942005E-17
9126.0  4.652984586669278E-17
9126.5  4.429100587538563E-17
9127.0  3.812464425594328E-17
9127.5  3.877507679462949E-17
9128.0  3.948060966275535E-17
9128.5  4.714429323582922E-17
9129.0  4.938628904729161E-17
9129.5  5.0341140318470715E-17
9130.0  4.5693434565074187E-17
9130.5  3.8521340005574856E-17
9131.0  3.2196547543094433E-17
9131.5  2.9511094417333676E-17
9132.0  3.020893896003259E-17
9132.5  3.19222900522568E-17
9133.0  3.568007361851817E-17
9133.5  3.634889770517471E-17
9134.0  3.678792367274148E-17
9134.5  3.4186056439284464E-17
9135.0  3.425456241480535E-17
9135.5  3.5152029979814596E-17
9136.0  3.551177867697427E-17
9136.5  3.583477508702409E-17
9137.0  3.304904925468549E-17
9137.5  3.3227572977665304E-17
9138.0  3.74658666432911E-17
9138.5  3.9391777975448167E-17
9139.0  4.176891952911983E-17
9139.5  4.690311117261316E-17
9140.0  4.8920690893295403E-17
9140.5  5.376365972453355E-17
9141.0  5.566758475737426E-17
9141.5  5.898358516827427E-17
9142.0  5.776182906209305E-17
9142.5  5.716698366644061E-17
9143.0  4.8862916021292515E-17
9143.5  4.8474065580998895E-17
9144.0  4.803305240852654E-17
9144.5  4.914337847508326E-17
9145.0  4.993765653445315E-17
9145.5  4.728609239907337E-17
9146.0  4.6509529795716236E-17
9146.5  4.46513591131824E-17
9147.0  4.2615697569460874E-17
9147.5  4.056981966919883E-17
9148.0  4.3095045606223205E-17
9148.5  4.487662833489853E-17
9149.0  5.4407841788165156E-17
9149.5  5.783617058082428E-17
9150.0  6.267442544952569E-17
9150.5  5.559439859820762E-17
9151.0  5.267439598834068E-17
9151.5  4.6671490601162896E-17
9152.0  4.5550546289748984E-17
9152.5  4.3303106737758267E-17
9153.0  4.213702837103599E-17
9153.5  4.146013730725364E-17
9154.0  3.96909215461447E-17
9154.5  4.019998759110248E-17
9155.0  4.213285419114974E-17
9155.5  4.4919695321464755E-17
9156.0  4.717508788083082E-17
9156.5  4.8190198349313555E-17
9157.0  4.727791528775697E-17
9157.5  4.1802864063081444E-17
9158.0  3.8238278166349804E-17
9158.5  3.419091984932953E-17
9159.0  3.308452411033318E-17
9159.5  3.356682746851128E-17
9160.0  4.317425860995755E-17
9160.5  4.987160329699874E-17
9161.0  6.062994079033596E-17
9161.5  6.285956473073909E-17
9162.0  6.384680997674825E-17
9162.5  5.614426831722299E-17
9163.0  5.5414001463639394E-17
9163.5  5.384618221536217E-17
9164.0  5.064468080872403E-17
9164.5  4.855155644338149E-17
9165.0  4.366885895133228E-17
9165.5  4.396541538478573E-17
9166.0  4.6817439259371555E-17
9166.5  5.1738714525501775E-17
9167.0  5.625421367668952E-17
9167.5  5.008480063120361E-17
9168.0  4.8438567392434856E-17
9168.5  4.616119278818524E-17
9169.0  4.452479829164304E-17
9169.5  4.242540407427542E-17
9170.0  3.943791516839183E-17
9170.5  3.857168393374223E-17
9171.0  4.187510609685766E-17
9171.5  4.459838186928883E-17
9172.0  4.957396844531464E-17
9172.5  4.9313675804388287E-17
9173.0  4.9184413452514475E-17
9173.5  5.234493089629555E-17
9174.0  5.191263251280495E-17
9174.5  5.0409698232547E-17
9175.0  5.003865553817172E-17
9175.5  4.977214119937196E-17
9176.0  4.798015372811265E-17
9176.5  4.6764116070537323E-17
9177.0  4.244404000664919E-17
9177.5  4.173135747730864E-17
9178.0  4.0994534977345787E-17
9178.5  4.295422176142288E-17
9179.0  4.3395573909429413E-17
9179.5  4.2739829665527684E-17
9180.0  4.22099513449268E-17
9180.5  4.142838902672466E-17
9181.0  4.4058185764319204E-17
9181.5  4.5213398019416986E-17
9182.0  4.9396939815658264E-17
9182.5  5.157349708717608E-17
9183.0  5.606824821733576E-17
9183.5  5.894029813188198E-17
9184.0  6.06408671674915E-17
9184.5  5.600122726264193E-17
9185.0  5.540243317863688E-17
9185.5  5.446343034422174E-17
9186.0  5.466985474150148E-17
9186.5  5.4842593519413254E-17
9187.0  5.489133481367063E-17
9187.5  5.4475789817757286E-17
9188.0  5.215898074039124E-17
9188.5  5.3268178013944675E-17
9189.0  5.45481436457845E-17
9189.5  5.781677193240913E-17
9190.0  5.917522321678814E-17
9190.5  6.389289005798897E-17
9191.0  6.135483851311813E-17
9191.5  5.721946550967823E-17
9192.0  5.573309351411588E-17
9192.5  5.503392310620331E-17
9193.0  6.25674681580237E-17
9193.5  6.327068610331285E-17
9194.0  6.48292125525096E-17
9194.5  6.230314595918614E-17
9195.0  6.061620773728463E-17
9195.5  5.646275387674507E-17
9196.0  5.445870359568785E-17
9196.5  4.876060462223022E-17
9197.0  4.9967569389219916E-17
9197.5  5.1077896187297674E-17
9198.0  5.0415742735527603E-17
9198.5  4.978779683849983E-17
9199.0  4.6788772211904636E-17
9199.5  4.814369490103356E-17
9200.0  4.991005359924032E-17
9200.5  5.2332895926383206E-17
9201.0  5.3049436731805676E-17
9201.5  5.1259601878610663E-17
9202.0  5.374521238790479E-17
9202.5  5.835026588068673E-17
9203.0  6.104026225630393E-17
9203.5  6.240222145498913E-17
9204.0  6.673725202615551E-17
9204.5  6.600757578094277E-17
9205.0  6.370698207909911E-17
9205.5  6.22170707666354E-17
9206.0  6.110813906338159E-17
9206.5  6.160986330348067E-17
9207.0  6.207256444846797E-17
9207.5  6.391415557939752E-17
9208.0  6.42337071004667E-17
9208.5  6.456983921382611E-17
9209.0  6.659337518597198E-17
9209.5  6.632478417488954E-17
9210.0  5.966045228643309E-17
9210.5  5.654197389519126E-17
9211.0  5.2049017832689256E-17
9211.5  5.5345275348139937E-17
9212.0  5.691072482207491E-17
9212.5  6.849039228550842E-17
9213.0  6.774689725153065E-17
9213.5  6.619507926310822E-17
9214.0  6.202631905841109E-17
9214.5  5.961302935947487E-17
9215.0  5.915493480476449E-17
9215.5  6.049170250945151E-17
9216.0  6.467567193237419E-17
9216.5  6.270995845641927E-17
9217.0  6.110567035815334E-17
9217.5  5.639536991248007E-17
9218.0  5.582611679254599E-17
9218.5  5.687301931693991E-17
9219.0  6.026849477155725E-17
9219.5  6.415196105276772E-17
9220.0  6.806733534038604E-17
9220.5  6.967037603601601E-17
9221.0  7.445089404611557E-17
9221.5  7.493018832586733E-17
9222.0  7.565549233990687E-17
9222.5  7.474934924534419E-17
9223.0  7.438509261708676E-17
9223.5  6.653572399489626E-17
9224.0  6.692854035980002E-17
9224.5  6.783112330988457E-17
9225.0  7.292424038565933E-17
9225.5  7.625674608967589E-17
9226.0  7.719964094381051E-17
9226.5  7.567091418446754E-17
9227.0  6.969031674437362E-17
9227.5  6.98354998745088E-17
9228.0  6.997355927952214E-17
9228.5  7.115232296844232E-17
9229.0  7.16900089364604E-17
9229.5  7.327813315598492E-17
9230.0  7.29080018974905E-17
9230.5  7.241932439669226E-17
9231.0  7.316699407538018E-17
9231.5  7.380126515154753E-17
9232.0  7.980936788295362E-17
9232.5  7.794186844621839E-17
9233.0  7.454968489546269E-17
9233.5  7.300760838220438E-17
9234.0  7.226074462502571E-17
9234.5  7.642724813109386E-17
9235.0  7.819489742046764E-17
9235.5  8.23923484102266E-17
9236.0  8.607955196764362E-17
9236.5  8.873900616709074E-17
9237.0  8.19215290301923E-17
9237.5  7.918264111719925E-17
9238.0  7.12289465278335E-17
9238.5  6.974069230497882E-17
9239.0  6.825173816425108E-17
9239.5  7.417860991737411E-17
9240.0  7.602204901841898E-17
9240.5  7.913622433379403E-17
9241.0  7.869252578650005E-17
9241.5  7.805731145860407E-17
9242.0  7.844330478638794E-17
9242.5  7.876391695257967E-17
9243.0  8.38286336126164E-17
9243.5  8.51406333836706E-17
9244.0  8.770627357063607E-17
9244.5  8.940916568313E-17
9245.0  9.036647107018572E-17
9245.5  9.69437947945602E-17
9246.0  9.663225617909263E-17
9246.5  9.462332551968101E-17
9247.0  8.979686097171723E-17
9247.5  8.600095797974044E-17
9248.0  8.336399189301094E-17
9248.5  8.428797433874668E-17
9249.0  9.070417127098508E-17
9249.5  9.35032776137873E-17
9250.0  9.656195112225634E-17
9250.5  9.568297474987655E-17
9251.0  9.534589949105193E-17
9251.5  9.441145691755133E-17
9252.0  9.195201437531804E-17
9252.5  8.81981386305288E-17
9253.0  8.429173503614355E-17
9253.5  8.262044822165723E-17
9254.0  8.180387227377839E-17
9254.5  8.298631577435789E-17
9255.0  8.558205622424553E-17
9255.5  8.643076913888469E-17
9256.0  8.694790548335078E-17
9256.5  8.682000602740591E-17
9257.0  8.763983379867816E-17
9257.5  9.040930626027263E-17
9258.0  9.097280956593385E-17
9258.5  9.145624882303772E-17
9259.0  8.435731889362007E-17
9259.5  8.244901946225855E-17
9260.0  7.909866722734154E-17
9260.5  8.037058847024147E-17
9261.0  8.189015008276088E-17
9261.5  8.936619556055411E-17
9262.0  9.193233378690714E-17
9262.5  9.508824317446464E-17
9263.0  9.497024483897862E-17
9263.5  9.477182521895766E-17
9264.0  9.464489235466037E-17
9264.5  9.4595147625623E-17
9265.0  9.275256244440782E-17
9265.5  9.232495841952314E-17
9266.0  9.132393072938161E-17
9266.5  9.283127785222722E-17
9267.0  9.385819792713761E-17
9267.5  9.551925438986763E-17
9268.0  9.878383747975857E-17
9268.5  1.1024935547184629E-16
9269.0  1.1601780258327786E-16
9269.5  1.2142833485960935E-16
9270.0  1.1702849025395775E-16
9270.5  1.1462959016905484E-16
9271.0  1.0441111479896766E-16
9271.5  1.0445832108968152E-16
9272.0  1.0449730777071199E-16
9272.5  1.1138626776184904E-16
9273.0  1.142217920720116E-16
9273.5  1.2107706632919993E-16
9274.0  1.1857557123660335E-16
9274.5  1.1386488448803474E-16
9275.0  1.1464957479430455E-16
9275.5  1.1515605705766905E-16
9276.0  1.1842775380972697E-16
9276.5  1.1944993879079605E-16
9277.0  1.2153198490109571E-16
9277.5  1.2319440236107901E-16
9278.0  1.2449246649462466E-16
9278.5  1.224505092239743E-16
9279.0  1.2191104684873692E-16
9279.5  1.1997356282063816E-16
9280.0  1.1833213874737317E-16
9280.5  1.1666740787909083E-16
9281.0  1.0741847550509295E-16
9281.5  1.0492475601137112E-16
9282.0  1.0162334794227152E-16
9282.5  1.0323221625875048E-16
9283.0  1.0539067537755355E-16
9283.5  1.0876716132675982E-16
9284.0  1.1027936900636188E-16
9284.5  1.1064807666558514E-16
9285.0  1.1074085639881109E-16
9285.5  1.1058865792965746E-16
9286.0  1.0530444351300959E-16
9286.5  1.0247165899302283E-16
9287.0  1.0144342001276367E-16
9287.5  1.0433874935510327E-16
9288.0  1.124960563842246E-16
9288.5  1.185448471957841E-16
9289.0  1.2342017119194017E-16
9289.5  1.24449442852947E-16
9290.0  1.2654380561055E-16
9290.5  1.3462447995819039E-16
9291.0  1.35549403887434E-16
9291.5  1.365214348982555E-16
9292.0  1.4002640284614E-16
9292.5  1.412815100143663E-16
9293.0  1.4132612176723695E-16
9293.5  1.3914838060680682E-16
9294.0  1.3558933124223598E-16
9294.5  1.326124520250651E-16
9295.0  1.316471177241775E-16
9295.5  1.3757754161601416E-16
9296.0  1.3827203373733817E-16
9296.5  1.3927495103161169E-16
9297.0  1.4105875023252267E-16
9297.5  1.4231997642465123E-16
9298.0  1.344788204878503E-16
9298.5  1.3332185303741233E-16
9299.0  1.3066463224017672E-16
9299.5  1.299180658215916E-16
9300.0  1.2934642416103025E-16
9300.5  1.2946425522615487E-16
9301.0  1.2996439241225204E-16
9301.5  1.3113884871351413E-16
9302.0  1.3456732948333538E-16
9302.5  1.3853231660659243E-16
9303.0  1.3824016114740425E-16
9303.5  1.3925444194732536E-16
9304.0  1.4957932612597465E-16
9304.5  1.542980246543255E-16
9305.0  1.6171964126546218E-16
9305.5  1.4806857040635467E-16
9306.0  1.420757039177871E-16
9306.5  1.5756387331210048E-16
9307.0  1.633348055383469E-16
9307.5  1.7589750222566313E-16
9308.0  1.6647652949593485E-16
9308.5  1.6052289245211012E-16
9309.0  1.5951482853095504E-16
9309.5  1.5807576382235999E-16
9310.0  1.5185522050975678E-16
9310.5  1.7236193637099317E-16
9311.0  1.9114307510667152E-16
9311.5  1.6773082693886849E-16
9312.0  1.6118030461044513E-16
9312.5  1.4720796784547207E-16
9313.0  1.4910876508574343E-16
9313.5  1.513486864522506E-16
9314.0  1.6792482703195144E-16
9314.5  1.7346951206237342E-16
9315.0  1.6559176754432294E-16
9315.5  1.6356330082027624E-16
9316.0  1.5940521729207767E-16
9316.5  1.324681883873624E-16
9317.0  1.1942796454934787E-16
9317.5  9.823089603962584E-17
9318.0  1.0034290123462404E-16
9318.5  1.0627504683372448E-16
9319.0  1.116947371805856E-16
9319.5  1.156889396071903E-16
9320.0  1.1221814192640007E-16
9320.5  1.1386134245772477E-16
9321.0  1.2042958553145852E-16
9321.5  1.241368336952309E-16
9322.0  1.27779139537877E-16
9322.5  1.0718476597578751E-16
9323.0  1.0260110326473468E-16
9323.5  1.005074439195907E-16
9324.0  1.0140683601728954E-16
9324.5  1.0241834261357746E-16
9325.0  1.0245165583910411E-16
9325.5  1.0291600708218753E-16
9326.0  1.0442099401705145E-16
9326.5  1.1960293386973996E-16
9327.0  1.4764372331173256E-16
9327.5  1.533968438251923E-16
9328.0  1.5694758122883544E-16
9328.5  1.490382324168409E-16
9329.0  1.542670135610046E-16
9329.5  1.6786749523961414E-16
9330.0  1.7181093980100432E-16
9330.5  1.7505910085653464E-16
9331.0  1.8852084441812427E-16
9331.5  1.8903698981993238E-16
9332.0  1.798742156291063E-16
9332.5  1.716198438657865E-16
9333.0  1.6304806572197384E-16
9333.5  1.5989925536247883E-16
9334.0  1.5928392621318712E-16
9334.5  1.5543586034213893E-16
9335.0  1.5324200253963758E-16
9335.5  1.4969958292311188E-16
9336.0  1.4304348018830935E-16
9336.5  1.4080379408930638E-16
9337.0  1.3705123129550542E-16
9337.5  1.3967499040985083E-16
9338.0  1.4417053276935144E-16
9338.5  1.4174502096848975E-16
9339.0  1.4065256980313484E-16
9339.5  1.291105523811707E-16
9340.0  1.3094317065368785E-16
9340.5  1.3718975498170643E-16
9341.0  1.4422690164981107E-16
9341.5  1.4983197699701566E-16
9342.0  1.368863292027085E-16
9342.5  1.3540569104622402E-16
9343.0  1.3655448871731542E-16
9343.5  1.296341607913414E-16
9344.0  1.220986212383498E-16
9344.5  1.1407447015630836E-16
9345.0  1.1219918753658611E-16
9345.5  1.1409315617239526E-16
9346.0  1.200832513874633E-16
9346.5  1.289316821393616E-16
9347.0  1.441758817722316E-16
9347.5  1.5072085240390415E-16
9348.0  1.6942246773459385E-16
9348.5  1.751410575642174E-16
9349.0  1.8720319431279946E-16
9349.5  2.0065271017901472E-16
9350.0  2.0847798065374198E-16
9350.5  2.234385344181798E-16
9351.0  2.248660866089006E-16
9351.5  2.2659757145037675E-16
9352.0  2.1921432724459314E-16
9352.5  2.1310720435520086E-16
9353.0  1.9649915012716873E-16
9353.5  1.89158873712819E-16
9354.0  1.6676514158182081E-16
9354.5  1.6214249727001093E-16
9355.0  1.56974568767705E-16
9355.5  1.473600096340034E-16
9356.0  1.4368332850452566E-16
9356.5  1.3508758298063457E-16
9357.0  1.4010318808393266E-16
9357.5  1.4803629361929234E-16
9358.0  1.6044409676866276E-16
9358.5  1.6573270351380567E-16
9359.0  1.6615756697750088E-16
9359.5  1.6643592457956706E-16
9360.0  1.6724592887342375E-16
9360.5  1.7038042711163176E-16
9361.0  1.723125017524116E-16
9361.5  1.7826706916516475E-16
9362.0  1.8147231624083365E-16
9362.5  1.9054653735306038E-16
9363.0  1.9849661701600289E-16
9363.5  2.0534024016019182E-16
9364.0  2.0012866371985218E-16
9364.5  1.9707324814590644E-16
9365.0  1.8507926525954828E-16
9365.5  1.7883633407841587E-16
9366.0  1.7146028127739677E-16
9366.5  1.615951449851032E-16
9367.0  1.5769630822044596E-16
9367.5  1.4581206614070359E-16
9368.0  1.4430869401563023E-16
9368.5  1.4180094953727286E-16
9369.0  1.4600619965453804E-16
9369.5  1.4794812345904185E-16
9370.0  1.521279044819368E-16
9370.5  1.4864300052917806E-16
9371.0  1.404229528569427E-16
9371.5  1.4491374995526107E-16
9372.0  1.477919852714497E-16
9372.5  1.200361432123191E-16
9373.0  1.150615773665975E-16
9373.5  1.0681449309254647E-16
9374.0  7.873861114946394E-17
9374.5  5.370811773745915E-17
9375.0  6.456666024785944E-17
9375.5  7.133324461183325E-17
9376.0  9.95440998684398E-17
9376.5  8.743613077649268E-17
9377.0  7.26786004021425E-17
9377.5  7.462055717739908E-17
9378.0  7.504640554866902E-17
9378.5  7.407337643609613E-17
9379.0  8.487006444631316E-17
9379.5  1.0326899408387225E-16
9380.0  1.3763434805776259E-16
9380.5  1.5358273456748684E-16
9381.0  1.1140883570321954E-16
9381.5  1.2993978042021387E-16
9382.0  1.7692112860705495E-16
9382.5  1.4715088592757465E-16
9383.0  1.2712853976351365E-16
9383.5  1.3539307284436372E-16
9384.0  1.405522369000716E-16
9384.5  1.5789173044278163E-16
9385.0  1.669874150977357E-16
9385.5  1.7522771517264278E-16
9386.0  1.7328958057634245E-16
9386.5  1.7173411952937814E-16
9387.0  1.6800236132229911E-16
9387.5  1.6749188365235856E-16
9388.0  1.6707949346984205E-16
9388.5  1.7957148617111032E-16
9389.0  1.8330596510372145E-16
9389.5  1.8563837734913145E-16
9390.0  1.887110706882443E-16
9390.5  1.9480118617502389E-16
9391.0  1.92162703994846E-16
9391.5  1.9040077876078753E-16
9392.0  1.8630061049350074E-16
9392.5  1.8694550614245837E-16
9393.0  1.9010289903666135E-16
9393.5  1.9410471954437278E-16
9394.0  1.9661210335781528E-16
9394.5  1.9588271788590924E-16
9395.0  1.9600243605618399E-16
9395.5  1.9869229461813816E-16
9396.0  1.9743793435398853E-16
9396.5  1.9624520573400407E-16
9397.0  1.9022844289836322E-16
9397.5  1.8728875648274694E-16
9398.0  1.7880805326346836E-16
9398.5  1.8008967322866132E-16
9399.0  1.8193830635535934E-16
9399.5  1.7826784168951852E-16
9400.0  1.756476212329341E-16
9400.5  1.5426731260258915E-16
9401.0  1.509543944926702E-16
9401.5  1.4526138424808164E-16
9402.0  1.50724904386323E-16
9402.5  1.5337886343089144E-16
9403.0  1.4196216069455147E-16
9403.5  1.4150036725890615E-16
9404.0  1.4154650007894912E-16
9404.5  1.4822983764154778E-16
9405.0  1.5294551512861474E-16
9405.5  1.6143695191007017E-16
9406.0  1.6239807485437905E-16
9406.5  1.6241746141678607E-16
9407.0  1.6132874918235914E-16
9407.5  1.6028904804657659E-16
9408.0  1.53703928000263E-16
9408.5  1.5175193827680758E-16
9409.0  1.4849941237935E-16
9409.5  1.4684074661305112E-16
9410.0  1.4462779954272674E-16
9410.5  1.4633779481270438E-16
9411.0  1.4679560170555706E-16
9411.5  1.4162330200953268E-16
9412.0  1.4199571256411188E-16
9412.5  1.4258380806340837E-16
9413.0  1.4435956692902558E-16
9413.5  1.4539820774439476E-16
9414.0  1.4167738755037106E-16
9414.5  1.4035514792688847E-16
9415.0  1.3680515667873736E-16
9415.5  1.386243140874607E-16
9416.0  1.40044790229077E-16
9416.5  1.4927628752523476E-16
9417.0  1.4808502888627926E-16
9417.5  1.3724254024888702E-16
9418.0  1.3567847034419002E-16
9418.5  1.3413216182271176E-16
9419.0  1.2144290240299437E-16
9419.5  1.1781327866168716E-16
9420.0  1.1135884255417244E-16
9420.5  1.1412464653050153E-16
9421.0  1.177935987400288E-16
9421.5  1.2470794117578297E-16
9422.0  1.2762565315853937E-16
9422.5  1.296096056751997E-16
9423.0  1.2912301586508345E-16
9423.5  1.2775653052976816E-16
9424.0  1.377316861198965E-16
9424.5  1.4335883780240185E-16
9425.0  1.407488705810285E-16
9425.5  1.3945776796139588E-16
9426.0  1.3518830018057943E-16
9426.5  1.3499117955718603E-16
9427.0  1.350238769123823E-16
9427.5  1.211336906033786E-16
9428.0  1.162800080076506E-16
9428.5  1.0180534316211534E-16
9429.0  9.670594861035338E-17
9429.5  9.15030612557017E-17
9430.0  1.0200015143283348E-16
9430.5  1.057823233040602E-16
9431.0  1.1266148849764778E-16
9431.5  1.1683543497571773E-16
9432.0  1.2241432065929234E-16
9432.5  1.3611985875279154E-16
9433.0  1.4193081721412368E-16
9433.5  1.4720977890617116E-16
9434.0  1.4998696278504604E-16
9434.5  1.546197736629338E-16
9435.0  1.6506837536223892E-16
9435.5  1.7113096096488413E-16
9436.0  1.8812702477770307E-16
9436.5  1.7970507677951834E-16
9437.0  1.5253722356516927E-16
9437.5  1.4564537554746863E-16
9438.0  1.4060155022407722E-16
9438.5  1.2961939754103305E-16
9439.0  1.3449374043048108E-16
9439.5  1.6074992349283476E-16
9440.0  1.6167950874456271E-16
9440.5  1.6258425807878283E-16
9441.0  1.348298561684286E-16
9441.5  1.2717747480626305E-16
9442.0  1.186958071916832E-16
9442.5  1.2104262913946937E-16
9443.0  1.2417148809745565E-16
9443.5  1.249226720242068E-16
9444.0  1.2538409131329816E-16
9444.5  1.2752864524063496E-16
9445.0  1.2302819669819463E-16
9445.5  1.1416461060874325E-16
9446.0  1.2751467471149865E-16
9446.5  1.3473770438914091E-16
9447.0  1.3562531716194931E-16
9447.5  1.416582540480981E-16
9448.0  1.5845651338547748E-16
9448.5  1.680972194764635E-16
9449.0  1.7524085003056773E-16
9449.5  1.7789293967480336E-16
9450.0  1.751471947598642E-16
9450.5  1.6235771635299327E-16
9451.0  1.5740340828284816E-16
9451.5  1.5233899268484457E-16
9452.0  1.5015424212777446E-16
9452.5  1.4917836663715643E-16
9453.0  1.473204746673154E-16
9453.5  1.474411790082601E-16
9454.0  1.477364697195646E-16
9454.5  1.47941763780005E-16
9455.0  1.4721970720479167E-16
9455.5  1.30001408361063E-16
9456.0  1.3324540731293631E-16
9456.5  1.398106424663871E-16
9457.0  1.484722277063058E-16
9457.5  1.5299484948023701E-16
9458.0  1.7900421448199365E-16
9458.5  1.7146876691341938E-16
9459.0  1.478174337507081E-16
9459.5  1.4224314483272426E-16
9460.0  1.3802227545421648E-16
9460.5  1.3514851475498307E-16
9461.0  1.3504554742368967E-16
9461.5  1.3691735924325105E-16
9462.0  1.2845920410553048E-16
9462.5  1.1986061024460632E-16
9463.0  1.1731799453001658E-16
9463.5  1.1856773949012415E-16
9464.0  1.3415392024519156E-16
9464.5  1.3225016741612308E-16
9465.0  1.2964409019905665E-16
9465.5  1.2779440200287684E-16
9466.0  1.2751267779559465E-16
9466.5  1.3952904776773115E-16
9467.0  1.3881734616484608E-16
9467.5  1.374360189169827E-16
9468.0  1.2958405545031083E-16
9468.5  1.2537387971523787E-16
9469.0  1.1737826884171212E-16
9469.5  1.1578693528006173E-16
9470.0  1.122359462871606E-16
9470.5  1.1168899405640822E-16
9471.0  1.1131394586427254E-16
9471.5  1.2365344916677555E-16
9472.0  1.2934647322040663E-16
9472.5  1.4630291913672816E-16
9473.0  1.507636956587305E-16
9473.5  1.5530928959892205E-16
9474.0  1.6194323823682688E-16
9474.5  1.583883584475826E-16
9475.0  1.161439868514386E-16
9475.5  1.388925658176333E-16
9476.0  1.7034609447055236E-16
9476.5  1.4504788898871034E-16
9477.0  1.3531319824881846E-16
9477.5  1.2520573710877308E-16
9478.0  1.232808194410333E-16
9478.5  1.1941799928193985E-16
9479.0  1.118466027130433E-16
9479.5  1.0786339690517746E-16
9480.0  1.0765633496888889E-16
9480.5  1.1474068888264892E-16
9481.0  1.3395090202146654E-16
9481.5  1.286085800408238E-16
9482.0  1.2469979102798456E-16
9482.5  1.2975550927915111E-16
9483.0  1.2888833873795936E-16
9483.5  1.2188591508162328E-16
9484.0  1.2361505702043585E-16
9484.5  1.2534852350400844E-16
9485.0  1.3231330253825418E-16
9485.5  1.361247467295742E-16
9486.0  1.5185783494858425E-16
9486.5  1.5280544096625454E-16
9487.0  1.5403037766952524E-16
9487.5  1.4978560322647386E-16
9488.0  1.484042514111955E-16
9488.5  1.5102615698758873E-16
9489.0  1.5218489499537582E-16
9489.5  1.542549119987589E-16
9490.0  1.569460844494089E-16
9490.5  1.5839378223409713E-16
9491.0  1.665913641897614E-16
9491.5  1.6659675623205965E-16
9492.0  1.6567208892258103E-16
9492.5  1.5586407308439715E-16
9493.0  1.487294116609583E-16
9493.5  1.283660883785653E-16
9494.0  1.2474706267357777E-16
9494.5  1.2055020154612978E-16
9495.0  1.1934402455264018E-16
9495.5  1.181408494450631E-16
9496.0  1.1086991507988037E-16
9496.5  1.0886036212182867E-16
9497.0  1.0689114076488073E-16
9497.5  1.0817940867460369E-16
9498.0  1.0992564870997029E-16
9498.5  1.0744436752575337E-16
9499.0  1.067184939252991E-16
9499.5  1.1192791222633112E-16
9500.0  1.0883968335741925E-16
9500.5  1.0328492025125999E-16
9501.0  1.0541908361402667E-16
9501.5  1.0644291111929153E-16
9502.0  9.276172885364693E-17
9502.5  9.146694535228512E-17
9503.0  8.94460356344761E-17
9503.5  8.714273392831493E-17
9504.0  8.547813306397403E-17
9504.5  7.734433478906504E-17
9505.0  7.808030259815098E-17
9505.5  8.511488974829069E-17
9506.0  9.168787283094092E-17
9506.5  9.800937446871802E-17
9507.0  1.068443011233984E-16
9507.5  1.1200750805567619E-16
9508.0  1.3467704493331866E-16
9508.5  1.4200263923211509E-16
9509.0  1.515983444631382E-16
9509.5  1.463821851296317E-16
9510.0  1.4369010862969337E-16
9510.5  1.2776020791502795E-16
9511.0  1.2880468720768016E-16
9511.5  1.307142702286655E-16
9512.0  1.2931667874434407E-16
9512.5  1.286417878886187E-16
9513.0  1.374919039411961E-16
9513.5  1.3791772129027968E-16
9514.0  1.3833627763995805E-16
9514.5  1.3733219876171666E-16
9515.0  1.366843852738172E-16
9515.5  1.2989870754549443E-16
9516.0  1.3070425433539665E-16
9516.5  1.3634203170776377E-16
9517.0  1.3300216765048885E-16
9517.5  1.2988522552587447E-16
9518.0  1.3480333764916367E-16
9518.5  1.3166627144238378E-16
9519.0  1.0352474537109957E-16
9519.5  9.361051409975725E-17
9520.0  8.098288408569766E-17
9520.5  8.729895291249234E-17
9521.0  8.997956905390377E-17
9521.5  9.781331748170931E-17
9522.0  9.933967581285749E-17
9522.5  1.0187348348414872E-16
9523.0  9.96074498889018E-17
9523.5  9.858887531696149E-17
9524.0  1.0822603590762076E-16
9524.5  1.054337024421482E-16
9525.0  9.799106748146388E-17
9525.5  1.0060674611185697E-16
9526.0  1.0239691510786979E-16
9526.5  1.0280374725589298E-16
9527.0  1.0156060553980504E-16
9527.5  9.663026630752022E-17
9528.0  9.535663429474548E-17
9528.5  9.420034884436214E-17
9529.0  8.999236599036548E-17
9529.5  9.105166745050118E-17
9530.0  1.0236375691780249E-16
9530.5  1.0617593953522798E-16
9531.0  1.1081834394933026E-16
9531.5  1.1193617907535611E-16
9532.0  1.1314936914885255E-16
9532.5  1.248838068157437E-16
9533.0  1.2840850255254348E-16
9533.5  1.3425709635693904E-16
9534.0  1.3506509583088854E-16
9534.5  1.3544057160449305E-16
9535.0  1.223329807323531E-16
9535.5  1.179743737275739E-16
9536.0  1.0807428421855633E-16
9536.5  1.1026055700790909E-16
9537.0  1.1166535842977365E-16
9537.5  1.1846633565029384E-16
9538.0  1.1916521111200234E-16
9538.5  1.1945107669724314E-16
9539.0  1.1878966208936875E-16
9539.5  1.1822299851737934E-16
9540.0  1.1965365840391037E-16
9540.5  1.1834521455778411E-16
9541.0  1.0938954006666308E-16
9541.5  1.1224498495626268E-16
9542.0  1.155970277990209E-16
9542.5  1.1966434844049522E-16
9543.0  1.2055311793315565E-16
9543.5  1.1578826317205193E-16
9544.0  1.1322325824742813E-16
9544.5  1.090765306370844E-16
9545.0  1.0524502729550974E-16
9545.5  1.0363943598820815E-16
9546.0  1.005540215533338E-16
9546.5  9.80215646715463E-17
9547.0  9.220869794186975E-17
9547.5  9.876564741162001E-17
9548.0  1.0288400515608705E-16
9548.5  1.1142007839686506E-16
9549.0  1.082206983021493E-16
9549.5  9.53032421494579E-17
9550.0  8.664275002504238E-17
9550.5  7.944692353530887E-17
9551.0  7.946855608199246E-17
9551.5  8.390726902707474E-17
9552.0  1.060498230498603E-16
9552.5  1.0168628325520442E-16
9553.0  9.674758303494006E-17
9553.5  8.736926151558077E-17
9554.0  8.534771047710533E-17
9554.5  9.046478785673588E-17
9555.0  9.146991192930652E-17
9555.5  9.288564101357556E-17
9556.0  9.28508863636338E-17
9556.5  9.285976123163447E-17
9557.0  8.836506587195639E-17
9557.5  9.760843477378605E-17
9558.0  1.167680537537698E-16
9558.5  1.2175999699344656E-16
9559.0  1.2470457932015696E-16
9559.5  1.2891144304735394E-16
9560.0  1.3003413388473523E-16
9560.5  1.3244324097108314E-16
9561.0  1.3340765261918008E-16
9561.5  1.3414006503752247E-16
9562.0  1.3431758983430797E-16
9562.5  1.3414031416555192E-16
9563.0  1.3342495583640499E-16
9563.5  1.3245397428366653E-16
9564.0  1.3140351105104345E-16
9564.5  9.446389578000933E-17
9565.0  8.5083533753414E-17
9565.5  8.762579803548211E-17
9566.0  9.202727514808727E-17
9566.5  9.836813283376647E-17
9567.0  9.129414851035043E-17
9567.5  8.781778558677722E-17
9568.0  6.767214491988687E-17
9568.5  6.674909840035279E-17
9569.0  6.51175244088775E-17
9569.5  6.339592614189514E-17
9570.0  6.238019115976115E-17
9570.5  4.2929959070822825E-17
9571.0  3.897150336454047E-17
9571.5  3.069074052560603E-17
9572.0  4.64119052120358E-17
9572.5  5.803534374902263E-17
9573.0  8.740206661287826E-17
9573.5  9.495694321589151E-17
9574.0  1.1089344805655141E-16
9574.5  1.0550554271969757E-16
9575.0  1.0015038940626162E-16
9575.5  1.1123090452546405E-16
9576.0  1.1482954667529515E-16
9576.5  1.2289679757868963E-16
9577.0  1.2182549221018973E-16
9577.5  1.2045585743722991E-16
9578.0  1.1185879598480945E-16
9578.5  1.0824747742263102E-16
9579.0  9.673855561846404E-17
9579.5  9.806623793334704E-17
9580.0  1.0047592104164059E-16
9580.5  9.714165212931534E-17
9581.0  9.553171318318602E-17
9581.5  8.979528342240285E-17
9582.0  9.076866825835531E-17
9582.5  9.343799374740603E-17
9583.0  9.649155279331009E-17
9583.5  9.87343831554646E-17
9584.0  1.0326442579635884E-16
9584.5  1.048065327836809E-16
9585.0  1.0794335985643764E-16
9585.5  1.0614134999707154E-16
9586.0  1.0446761087371968E-16
9586.5  9.249984150153147E-17
9587.0  8.83830139884559E-17
9587.5  7.685135626313904E-17
9588.0  8.199009504878344E-17
9588.5  8.842415920799595E-17
9589.0  9.92620353625371E-17
9589.5  1.0371521254901402E-16
9590.0  1.1360981061008007E-16
9590.5  1.1270157066419377E-16
9591.0  1.1086058349768893E-16
9591.5  9.843607999317022E-17
9592.0  9.26625027033185E-17
9592.5  8.637833930678104E-17
9593.0  8.743603212585153E-17
9593.5  8.982913746089012E-17
9594.0  8.934087242603229E-17
9594.5  8.905544130089326E-17
9595.0  8.962253152834321E-17
9595.5  8.93498009083678E-17
9596.0  8.801622078112211E-17
9596.5  9.128997970887582E-17
9597.0  9.412488003206175E-17
9597.5  9.841685701191612E-17
9598.0  9.941024647934064E-17
9598.5  1.0076570200452878E-16
9599.0  9.950185234564038E-17
9599.5  9.802343682492428E-17
9600.0  9.634044482494262E-17
9600.5  9.578230015062608E-17
9601.0  9.665766510707526E-17
9601.5  9.776271223965865E-17
9602.0  9.962199009365642E-17
9602.5  1.0434007484221659E-16
9603.0  1.0622561529175333E-16
9603.5  1.1066281900016859E-16
9604.0  1.0975816452515546E-16
9604.5  1.0820670371683745E-16
9605.0  1.0721150706104172E-16
9605.5  1.0647164404104642E-16
9606.0  1.0543085633090728E-16
9606.5  1.0418269513928882E-16
9607.0  1.0120884215696776E-16
9607.5  1.0013449258615074E-16
9608.0  9.92125149766507E-17
9608.5  9.697448933980426E-17
9609.0  9.784635011930399E-17
9609.5  1.0470342806524319E-16
9610.0  1.0870827514748987E-16
9610.5  1.1306555361042082E-16
9611.0  1.0899256247259344E-16
9611.5  1.071397505017522E-16
9612.0  1.0146559691128407E-16
9612.5  1.0116230491998261E-16
9613.0  1.0083011328993067E-16
9613.5  9.788587742044602E-17
9614.0  9.636463233033625E-17
9614.5  8.472601820598889E-17
9615.0  8.522264285908434E-17
9615.5  8.626728361881163E-17
9616.0  9.355885439980939E-17
9616.5  9.758768004429168E-17
9617.0  8.86167478372672E-17
9617.5  8.653800615977029E-17
9618.0  8.187569081242505E-17
9618.5  8.611272839091282E-17
9619.0  8.93044411431109E-17
9619.5  8.341363885855665E-17
9620.0  8.088802652034594E-17
9620.5  7.3304838360658E-17
9621.0  6.633459232787229E-17
9621.5  5.937549156612789E-17
9622.0  6.051886833268864E-17
9622.5  6.214578470286624E-17
9623.0  7.175997010313179E-17
9623.5  7.721759813243977E-17
9624.0  8.446576918110678E-17
9624.5  8.977206667950799E-17
9625.0  9.180184841928194E-17
9625.5  9.316936771457925E-17
9626.0  9.749660475467915E-17
9626.5  1.0519312119902757E-16
9627.0  1.127989544937517E-16
9627.5  1.166705391210041E-16
9628.0  1.173617578043746E-16
9628.5  1.176347553620089E-16
9629.0  1.1810658595985263E-16
9629.5  1.2147699920963139E-16
9630.0  1.2378221640687306E-16
9630.5  1.2157469467588404E-16
9631.0  1.1902209947262196E-16
9631.5  1.1042368985340333E-16
9632.0  1.1237384123546108E-16
9632.5  1.141367653582711E-16
9633.0  1.194590553343098E-16
9633.5  1.19879856849541E-16
9634.0  1.1614293472254642E-16
9634.5  1.12462593005974E-16
9635.0  1.0800590741943586E-16
9635.5  1.0344626364522117E-16
9636.0  1.0107120398060293E-16
9636.5  8.925512700575391E-17
9637.0  8.654735608768429E-17
9637.5  8.21831712075975E-17
9638.0  8.258292955008735E-17
9638.5  8.272330895677428E-17
9639.0  8.265169019410288E-17
9639.5  8.145798624508741E-17
9640.0  7.887884051805712E-17
9640.5  7.897697393368108E-17
9641.0  7.901547586029977E-17
9641.5  8.307899877072651E-17
9642.0  8.368671704852307E-17
9642.5  8.474185368943115E-17
9643.0  8.580930812254547E-17
9643.5  8.668955549062979E-17
9644.0  9.541169395793162E-17
9644.5  9.576631062649553E-17
9645.0  9.034978332228215E-17
9645.5  8.301085713695195E-17
9646.0  7.494649543286436E-17
9646.5  6.96785991464638E-17
9647.0  6.790704233642489E-17
9647.5  6.460238865277497E-17
9648.0  6.463998664295561E-17
9648.5  6.468644430867432E-17
9649.0  7.035404647911757E-17
9649.5  7.299245705378438E-17
9650.0  8.643987678952871E-17
9650.5  8.561841853884167E-17
9651.0  8.389626702305823E-17
9651.5  8.015322968421225E-17
9652.0  7.812236390568021E-17
9652.5  7.708503245656831E-17
9653.0  7.702659456865791E-17
9653.5  7.683957358026695E-17
9654.0  7.919886927417071E-17
9654.5  8.099189626069867E-17
9655.0  8.704879041747101E-17
9655.5  8.868505047216265E-17
9656.0  9.184966744282912E-17
9656.5  9.237714534858467E-17
9657.0  9.290044921273294E-17
9657.5  9.146464312918183E-17
9658.0  9.076213818061137E-17
9658.5  8.756652628654888E-17
9659.0  9.314288748459074E-17
9659.5  1.0047283314086517E-16
9660.0  1.1334198895825577E-16
9660.5  1.1812783226004E-16
9661.0  1.2222097413407864E-16
9661.5  1.1624467201261436E-16
9662.0  1.0555349840300655E-16
9662.5  9.875822628522716E-17
9663.0  9.542946043707299E-17
9663.5  1.0122120975009237E-16
9664.0  1.0589672207645196E-16
9664.5  1.170207006182951E-16
9665.0  1.165077755504826E-16
9665.5  1.1614735846658523E-16
9666.0  1.1733531692872986E-16
9666.5  1.160185157822123E-16
9667.0  1.1103454948150265E-16
9667.5  1.166377437617063E-16
9668.0  1.2158995573796592E-16
9668.5  1.1714971849357868E-16
9669.0  1.1555555070496975E-16
9669.5  1.1171760973263786E-16
9670.0  1.0827426730539083E-16
9670.5  1.0423985324373262E-16
9671.0  1.0753858985930085E-16
9671.5  1.0890509903918595E-16
9672.0  1.1437285302257388E-16
9672.5  1.1845019541533497E-16
9673.0  1.2493344551473091E-16
9673.5  1.318914543673989E-16
9674.0  1.34608424225845E-16
9674.5  1.1748249633071024E-16
9675.0  1.1989321435266372E-16
9675.5  1.2526006796025404E-16
9676.0  1.2565024965731686E-16
9676.5  1.2578523124251833E-16
9677.0  1.1894865745362966E-16
9677.5  1.1688690873665169E-16
9678.0  1.1241145051677856E-16
9678.5  1.0428285483842495E-16
9679.0  9.783954252858017E-17
9679.5  8.943979194361112E-17
9680.0  8.938513187282177E-17
9680.5  9.543783892952915E-17
9681.0  9.980378068600399E-17
9681.5  1.0436874316373754E-16
9682.0  1.0316939782348558E-16
9682.5  1.0067674475735644E-16
9683.0  8.365075366138552E-17
9683.5  7.502602968958573E-17
9684.0  6.31389555418833E-17
9684.5  7.004831738778935E-17
9685.0  7.301099164285491E-17
9685.5  8.447073719883245E-17
9686.0  8.727920474087971E-17
9686.5  9.262531976969155E-17
9687.0  9.299369192152345E-17
9687.5  9.31273740549289E-17
9688.0  9.689561974727592E-17
9688.5  9.664545967940692E-17
9689.0  9.58684441408829E-17
9689.5  9.403807650869771E-17
9690.0  9.274157405758111E-17
9690.5  8.465613896604038E-17
9691.0  8.073438181006023E-17
9691.5  6.951563837393927E-17
9692.0  7.55284838738823E-17
9692.5  8.108695973402198E-17
9693.0  9.166189565179012E-17
9693.5  9.396681484657895E-17
9694.0  9.491266963155065E-17
9694.5  9.790210741978204E-17
9695.0  1.0156936739618751E-16
9695.5  1.0154966639347931E-16
9696.0  1.0067530312258163E-16
9696.5  8.896029064259324E-17
9697.0  8.508441836456713E-17
9697.5  7.875238683918223E-17
9698.0  7.14015397424805E-17
9698.5  6.814558398319166E-17
9699.0  7.094003738130123E-17
9699.5  7.58642509224287E-17
9700.0  8.669722736748737E-17
9700.5  9.050394406930824E-17
9701.0  9.288362940870827E-17
9701.5  8.666549165177118E-17
9702.0  8.368282890947355E-17
9702.5  7.549904552163949E-17
9703.0  6.87643229775145E-17
9703.5  6.33087677143158E-17
9704.0  7.186960523437999E-17
9704.5  7.454936444043456E-17
9705.0  8.043200336864778E-17
9705.5  8.694950252711647E-17
9706.0  9.394420219808518E-17
9706.5  9.892997437946412E-17
9707.0  9.98242131506226E-17
9707.5  9.518612442256144E-17
9708.0  9.282947614909393E-17
9708.5  8.939963898003296E-17
9709.0  8.844168402518632E-17
9709.5  8.811040524098805E-17
9710.0  8.617704491342728E-17
9710.5  9.003824361837713E-17
9711.0  9.72366320239345E-17
9711.5  1.0377073877207165E-16
9712.0  1.0731140019431357E-16
9712.5  1.0816552331203781E-16
9713.0  1.1011206970315503E-16
9713.5  1.148484832266528E-16
9714.0  1.2193994567538055E-16
9714.5  1.270088993030304E-16
9715.0  1.1677194998017377E-16
9715.5  1.140001191335541E-16
9716.0  1.0749197888116846E-16
9716.5  1.1035158920794886E-16
9717.0  1.1302804962854723E-16
9717.5  1.246708514455187E-16
9718.0  1.2428084230418554E-16
9718.5  1.0616188163019775E-16
9719.0  1.0646136683344374E-16
9719.5  1.0679893586051773E-16
9720.0  1.0595600597209332E-16
9720.5  1.0585450500110373E-16
9721.0  1.071641512314706E-16
9721.5  1.0670675621203347E-16
9722.0  1.058893586667818E-16
9722.5  1.0228469550896703E-16
9723.0  1.0073078684631612E-16
9723.5  1.049584089304169E-16
9724.0  1.0394077588510088E-16
9724.5  1.0156152330522616E-16
9725.0  1.0418748439664729E-16
9725.5  1.0583003234388237E-16
9726.0  1.0574548488639921E-16
9726.5  1.0505722272124063E-16
9727.0  1.0270999116530148E-16
9727.5  9.614074190818291E-17
9728.0  9.086330820783396E-17
9728.5  8.515639035245966E-17
9729.0  8.382453058478694E-17
9729.5  8.143426314880767E-17
9730.0  8.529372747565418E-17
9730.5  8.939208659580527E-17
9731.0  9.150085723005001E-17
9731.5  9.116361234712779E-17
9732.0  8.30073128727833E-17
9732.5  8.32174290842188E-17
9733.0  8.345816649015688E-17
9733.5  8.321096617411636E-17
9734.0  8.302035878392316E-17
9734.5  7.821486510131528E-17
9735.0  8.036307127791738E-17
9735.5  8.424606905060279E-17
9736.0  7.617828353010067E-17
9736.5  7.20808702491233E-17
9737.0  6.772371416788781E-17
9737.5  6.510932178421148E-17
9738.0  5.853082699875926E-17
9738.5  6.031804426026041E-17
9739.0  6.159751394665315E-17
9739.5  7.429771353138335E-17
9740.0  8.139812791897366E-17
9740.5  1.0219979866478393E-16
9741.0  1.1213857201169993E-16
9741.5  1.2123156594020374E-16
9742.0  1.145256466694437E-16
9742.5  1.1351288342131863E-16
9743.0  1.14474707167698E-16
9743.5  1.123409160688017E-16
9744.0  1.0973538267920441E-16
9744.5  1.0515402839768618E-16
9745.0  1.0355050534056493E-16
9745.5  9.953392225173981E-17
9746.0  9.798668209985144E-17
9746.5  9.542272017076163E-17
9747.0  1.0004793391100799E-16
9747.5  1.0214323650284072E-16
9748.0  1.0165802604259875E-16
9748.5  1.0156921032201769E-16
9749.0  1.011752028387227E-16
9749.5  9.60457875942652E-17
9750.0  9.310282947614751E-17
9750.5  8.274838268971069E-17
9751.0  8.232273503718007E-17
9751.5  8.272347256243803E-17
9752.0  8.986582591052756E-17
9752.5  9.542697243615133E-17
9753.0  1.0338766546278689E-16
9753.5  1.0501110622935343E-16
9754.0  1.0677682819947929E-16
9754.5  1.0169112362790567E-16
9755.0  9.651472017447481E-17
9755.5  8.373718870950084E-17
9756.0  7.993242171841944E-17
9756.5  7.396619054969729E-17
9757.0  7.362846493982762E-17
9757.5  7.315404959955754E-17
9758.0  6.928019239402569E-17
9758.5  6.833226260069618E-17
9759.0  7.557448032334537E-17
9759.5  7.846096055248879E-17
9760.0  8.351906757343077E-17
9760.5  8.342280346923901E-17
9761.0  8.33912469589025E-17
9761.5  7.929372786036751E-17
9762.0  8.071893763850623E-17
9762.5  8.425806349171258E-17
9763.0  8.487396732752346E-17
9763.5  8.52764150733729E-17
9764.0  7.903208305728622E-17
9764.5  7.855502295763127E-17
9765.0  7.885637407642972E-17
9765.5  7.849853770120913E-17
9766.0  7.818767475966538E-17
9766.5  7.744002466845721E-17
9767.0  7.819095942138181E-17
9767.5  8.285669062645182E-17
9768.0  8.277894377822048E-17
9768.5  8.26923607977538E-17
9769.0  8.45855118168139E-17
9769.5  8.558477239473696E-17
9770.0  9.032892998797428E-17
9770.5  9.147130759071278E-17
9771.0  9.316455053324769E-17
9771.5  8.545637339843561E-17
9772.0  8.2376219349635E-17
9772.5  8.219291675765095E-17
9773.0  8.30383046788916E-17
9773.5  8.47197578011785E-17
9774.0  8.816186865583384E-17
9774.5  9.001368987606741E-17
9775.0  8.073639311747012E-17
9775.5  7.54590628052513E-17
9776.0  6.234272964688017E-17
9776.5  6.404333438848521E-17
9777.0  6.526393420462627E-17
9777.5  7.124039825048312E-17
9778.0  7.27858673529036E-17
9778.5  7.601777954455534E-17
9779.0  7.775522225693426E-17
9779.5  7.939312289561967E-17
9780.0  8.144884505859624E-17
9780.5  8.222594039305734E-17
9781.0  8.426471821832189E-17
9781.5  8.309051582642359E-17
9782.0  8.164632002536591E-17
9782.5  7.45782648258557E-17
9783.0  7.326798478082197E-17
9783.5  8.469559117022904E-17
9784.0  8.973507421162478E-17
9784.5  9.78268426656431E-17
9785.0  9.263681178637156E-17
9785.5  9.041597886886647E-17
9786.0  9.267336875825043E-17
9786.5  9.276462857919931E-17
9787.0  9.283630307115929E-17
9787.5  9.809292128682506E-17
9788.0  1.0127048540700167E-16
9788.5  1.0118990878235729E-16
9789.0  1.0028100345577492E-16
9789.5  9.73253306787123E-17
9790.0  7.464597104277859E-17
9790.5  5.692186879171483E-17
9791.0  5.723215364505478E-17
9791.5  6.119112030952817E-17
9792.0  7.832275282602588E-17
9792.5  8.111329370323688E-17
9793.0  8.395759104218457E-17
9793.5  8.425360935791435E-17
9794.0  8.398051138053085E-17
9794.5  8.090041425029173E-17
9795.0  8.517429966286252E-17
9795.5  9.082441458249429E-17
9796.0  1.0122644773638585E-16
9796.5  1.039282955065633E-16
9797.0  8.567186694601827E-17
9797.5  8.814513910795659E-17
9798.0  9.240935650080059E-17
9798.5  9.410994563091664E-17
9799.0  9.496473491887953E-17
9799.5  1.0354172948547665E-16
9800.0  1.0200977965438474E-16
9800.5  9.802363550705318E-17
9801.0  9.104784374648252E-17
9801.5  8.658323611822202E-17
9802.0  7.510985012394357E-17
9802.5  7.371830896942858E-17
9803.0  7.232392894184616E-17
9803.5  7.30400751878615E-17
9804.0  7.36419410533379E-17
9804.5  7.40220480604173E-17
9805.0  7.614812689933863E-17
9805.5  8.642347541995562E-17
9806.0  8.371661638105248E-17
9806.5  8.075771186453656E-17
9807.0  7.706354770610658E-17
9807.5  7.668826327663127E-17
9808.0  8.20932326834429E-17
9808.5  8.597241376806725E-17
9809.0  9.14942815306185E-17
9809.5  8.995868111209976E-17
9810.0  8.878878265178516E-17
9810.5  7.298670656133777E-17
9811.0  7.357442252059253E-17
9811.5  7.468090007367363E-17
9812.0  7.97180932323485E-17
9812.5  8.232803363207011E-17
9813.0  8.536392505847263E-17
9813.5  8.592721835053783E-17
9814.0  8.71238719342496E-17
9814.5  8.416302717544908E-17
9815.0  8.213799085067258E-17
9815.5  8.012674647445869E-17
9816.0  8.169440121402988E-17
9816.5  8.81034430431204E-17
9817.0  9.339825270674683E-17
9817.5  9.813305845881134E-17
9818.0  1.022017286026148E-16
9818.5  1.0270263351412431E-16
9819.0  1.010572926106919E-16
9819.5  9.6706177408848E-17
9820.0  9.1657607389401E-17
9820.5  7.813329824107396E-17
9821.0  7.368037285841624E-17
9821.5  6.794604016379211E-17
9822.0  6.943338945984371E-17
9822.5  7.166718282707416E-17
9823.0  7.665283627882195E-17
9823.5  7.885121835451409E-17
9824.0  8.464302685105966E-17
9824.5  8.833036868213276E-17
9825.0  9.565440944992258E-17
9825.5  9.797062940282669E-17
9826.0  9.928978859511847E-17
9826.5  9.41487398055066E-17
9827.0  9.404329997600991E-17
9827.5  9.424378221132044E-17
9828.0  1.0224980827687469E-16
9828.5  1.080908556609756E-16
9829.0  1.0270064479114999E-16
9829.5  1.0105574115266725E-16
9830.0  9.686372151876607E-17
9830.5  9.591196669674257E-17
9831.0  9.502861374270404E-17
9831.5  9.284860873139907E-17
9832.0  9.172262921507302E-17
9832.5  8.700626123157675E-17
9833.0  8.279017746119224E-17
9833.5  7.761427817320602E-17
9834.0  6.912776893376919E-17
9834.5  6.689650817461178E-17
9835.0  7.111502392254919E-17
9835.5  7.370788754247735E-17
9836.0  7.775920945661592E-17
9836.5  8.093225261168983E-17
9837.0  8.239071961152572E-17
9837.5  8.194693025026186E-17
9838.0  8.158736359441102E-17
9838.5  8.065217697885673E-17
9839.0  7.956181994440692E-17
9839.5  7.899370893353118E-17
9840.0  7.382544863753938E-17
9840.5  7.243367956197321E-17
9841.0  6.903307210936002E-17
9841.5  7.314879755026408E-17
9842.0  7.629734153443295E-17
9842.5  8.330290761857167E-17
9843.0  8.487334396005077E-17
9843.5  8.712436501055644E-17
9844.0  8.724393818806708E-17
9844.5  8.735833264006187E-17
9845.0  9.791966186174962E-17
9845.5  9.975614794274358E-17
9846.0  9.565649499179428E-17
9846.5  9.714195750686971E-17
9847.0  9.898565719988291E-17
9847.5  9.466855530194088E-17
9848.0  9.282486192689468E-17
9848.5  8.60096738982518E-17
9849.0  8.615392194036277E-17
9849.5  8.634451104737898E-17
9850.0  9.108433923407498E-17
9850.5  9.323523684856806E-17
9851.0  9.466690847940198E-17
9851.5  9.403238932462127E-17
9852.0  9.26179089085124E-17
9852.5  9.077643758571634E-17
9853.0  8.966758902029371E-17
9853.5  8.488942656151597E-17
9854.0  8.308864425706865E-17
9854.5  7.866684238713217E-17
9855.0  8.577172982008796E-17
9855.5  9.129428298351896E-17
9856.0  9.635722095027115E-17
9856.5  9.775635790121632E-17
9857.0  1.0081185791373883E-16
9857.5  9.836237221612998E-17
9858.0  9.589710652320061E-17
9858.5  8.738479784247738E-17
9859.0  8.516317451934107E-17
9859.5  8.37365273533027E-17
9860.0  8.387323242632963E-17
9860.5  8.406651843974303E-17
9861.0  8.306037402045357E-17
9861.5  8.215528913368435E-17
9862.0  7.365187031976168E-17
9862.5  7.391582037589316E-17
9863.0  7.439329925921195E-17
9863.5  7.347821052591041E-17
9864.0  7.303760769722502E-17
9864.5  6.445416112477645E-17
9865.0  6.672214153994521E-17
9865.5  7.193266452553005E-17
9866.0  8.284759253708706E-17
9866.5  8.952518385465902E-17
9867.0  9.05821467627333E-17
9867.5  8.782030556887248E-17
9868.0  7.907782888595863E-17
9868.5  7.598639926622225E-17
9869.0  7.353234640372749E-17
9869.5  6.056604067225976E-17
9870.0  5.620809585685163E-17
9870.5  4.5314383776286105E-17
9871.0  4.070516782879068E-17
9871.5  3.597929130244546E-17
9872.0  4.163835212333597E-17
9872.5  4.2085992924474625E-17
9873.0  3.516452048545747E-17
9873.5  2.516156311211183E-17
9874.0  1.1921376950471033E-17
9874.5  3.4022777430371397E-18
9875.0  1.807729339983942E-18
9875.5  2.4864293780291078E-17
9876.0  4.317568500498793E-17
9876.5  7.468177912814386E-17
9877.0  8.423684808487564E-17
9877.5  8.879830148082174E-17
9878.0  7.142017178291362E-17
9878.5  7.421947474704724E-17
9879.0  8.078592067908944E-17
9879.5  7.527277756975396E-17
9880.0  7.189553753607421E-17
9880.5  8.637350459432535E-17
9881.0  8.632174537113668E-17
9881.5  8.243981411808674E-17
9882.0  7.882668258063881E-17
9882.5  7.595063047388634E-17
9883.0  6.936725165845451E-17
9883.5  6.821896272797257E-17
9884.0  6.716883339231046E-17
9884.5  6.475762476858304E-17
9885.0  6.225591512017194E-17
9885.5  6.794229000068654E-17
9886.0  7.044094081908495E-17
9886.5  7.807018595954861E-17
9887.0  7.695937296746698E-17
9887.5  7.541580632231808E-17
9888.0  6.307498213286642E-17
9888.5  5.82579030126102E-17
9889.0  4.7815221194011846E-17
9889.5  4.9885335013501826E-17
9890.0  5.337928399999147E-17
9890.5  6.658684100067106E-17
9891.0  7.29263710401825E-17
9891.5  7.387760167003273E-17
9892.0  6.881641245716178E-17
9892.5  5.699286219973806E-17
9893.0  5.1756612913039695E-17
9893.5  4.8540031134958525E-17
9894.0  6.081760072166525E-17
9894.5  6.397480220018002E-17
9895.0  7.070721968910906E-17
9895.5  6.773217734111664E-17
9896.0  6.536070154427305E-17
9896.5  6.398602779298754E-17
9897.0  6.64436543535954E-17
9897.5  7.826399446927647E-17
9898.0  7.316991983361384E-17
9898.5  6.790855933415943E-17
9899.0  5.468965612386741E-17
9899.5  5.220374591905975E-17
9900.0  5.718471385271804E-17
9900.5  6.187631867427501E-17
9901.0  6.805037759063002E-17
9901.5  7.002260731037586E-17
9902.0  6.924602201610021E-17
9902.5  4.4658845384963154E-17
9903.0  3.8138345622193773E-17
9903.5  2.698668386234583E-17
9904.0  2.42543697308559E-17
9904.5  2.2980009736059055E-17
9905.0  2.999143498952737E-17
9905.5  3.2338181525311174E-17
9906.0  3.754035000095996E-17
9906.5  3.1844007234646564E-17
9907.0  2.835451566078614E-17
9907.5  1.65970384375007E-17
9908.0  1.6325928009215145E-17
9908.5  1.808940945622514E-17
9909.0  2.660772488308251E-17
9909.5  3.3328634415803876E-17
9910.0  3.8452668479864334E-17
9910.5  3.7698591697835056E-17
9911.0  3.107135310129541E-17
9911.5  2.883840432419853E-17
9912.0  2.6581929456692814E-17
9912.5  4.082487124243274E-17
9913.0  4.18797058839788E-17
9913.5  2.5643541689855688E-17
9914.0  2.4611781083209004E-17
9914.5  2.32797687443995E-17
9915.0  1.1108586476690717E-17
9915.5  5.7187021546681675E-18
9916.0  -1.416999263450627E-17
9916.5  -1.2969781317775016E-17
9917.0  -1.0965702515984206E-17
9917.5  -1.4412619767751974E-18
9918.0  2.8947617426979664E-18
9918.5  8.097718090907869E-18
9919.0  1.0385145892682889E-17
9919.5  1.5404901011984546E-17
9920.0  4.0865773591585744E-17
9920.5  5.609670260647324E-17
9921.0  5.0134860352159816E-17
9921.5  4.7085230780492823E-17
9922.0  3.912968463111445E-17
9922.5  4.4163383631471874E-17
9923.0  4.8055780354260534E-17
9923.5  5.845331038967493E-17
9924.0  5.844552450014675E-17
9924.5  5.2131746744308294E-17
9925.0  4.457849409956587E-17
9925.5  3.7129690770128305E-17
9926.0  4.282939421073377E-17
9926.5  4.319731166987321E-17
9927.0  3.686019511119884E-17
9927.5  3.678340622761389E-17
9928.0  3.6676304916215735E-17
9928.5  4.3556822946527164E-17
9929.0  4.556236619799529E-17
9929.5  4.2016769031747804E-17
9930.0  3.8337551139778624E-17
9930.5  3.2331529946484004E-17
9931.0  4.178131399691981E-17
9931.5  4.6010479902561295E-17
9932.0  4.9195688609559305E-17
9932.5  4.7829135856902624E-17
9933.0  4.482769155378758E-17
9933.5  4.2861677747413196E-17
9934.0  4.176661831833858E-17
9934.5  3.340892053518887E-17
9935.0  3.0381585957438365E-17
9935.5  2.2960697605940653E-17
9936.0  2.8083877753749784E-17
9936.5  3.192345648354428E-17
9937.0  3.5704930984497756E-17
9937.5  3.4410538373404105E-17
9938.0  2.7067542380984352E-17
9938.5  1.448039070339022E-17
9939.0  2.496879199137506E-18
9939.5  1.1808135610611911E-17
9940.0  1.4556978990792825E-17
9940.5  1.9296182722401E-17
9941.0  2.4275440574029893E-17
9941.5  3.030135384436719E-17
9942.0  3.0307743753793015E-17
9942.5  2.9465117672718025E-17
9943.0  1.9144144946655794E-17
9943.5  3.3851361644573342E-18
9944.0  -2.1088151967000658E-17
9944.5  -3.01477298406536E-17
9945.0  -3.438230093484155E-17
9945.5  -5.506511185908066E-17
9946.0  -4.8492540169346014E-17
9946.5  -3.514604014956042E-17
9947.0  -6.663519170896731E-18
9947.5  8.998299907964183E-18
9948.0  4.788875661402166E-17
9948.5  4.459858437387337E-17
9949.0  3.1248383755815184E-17
9949.5  2.1369729867630153E-17
9950.0  1.4377396953222026E-17
9950.5  2.7060737638186277E-17
9951.0  3.0832403492576843E-17
9951.5  3.946128021559535E-17
9952.0  3.1169194241303367E-17
9952.5  2.3685164981970942E-17
9953.0  3.4956485827534654E-17
9953.5  3.514679173435083E-17
9954.0  2.413430729846114E-17
9954.5  1.6119615211824017E-17
9955.0  6.931539790976879E-18
9955.5  3.0647020367155338E-18
9956.0  4.502407550317375E-18
9956.5  2.915982831230601E-17
9957.0  3.7158450652058587E-17
9957.5  4.8835070157251714E-17
9958.0  3.934324958634557E-17
9958.5  3.5214988493535235E-17
9959.0  2.244335812174404E-17
9959.5  2.1313591059605677E-17
9960.0  1.9179490451199423E-17
9960.5  1.883929467649788E-17
9961.0  1.8667532286182306E-17
9961.5  4.43208186276624E-17
9962.0  4.5748647845981556E-17
9962.5  4.756283467541363E-17
9963.0  3.804487823587766E-17
9963.5  3.172616194631882E-17
9964.0  1.485072030896911E-17
9964.5  2.0606069078462504E-17
9965.0  4.544089389735522E-17
9965.5  4.7125188863697226E-17
9966.0  4.856156519469003E-17
9966.5  3.7813619272284166E-17
9967.0  3.2617378303695636E-17
9967.5  1.5868964016144303E-17
9968.0  1.774030652585089E-17
9968.5  1.9753567477288324E-17
9969.0  3.566675733521125E-17
9969.5  4.0743910443536726E-17
9970.0  4.8527308821253215E-17
9970.5  4.1615118646432544E-17
9971.0  3.214255953937853E-17
9971.5  3.0802030551025376E-17
9972.0  3.012837700844867E-17
9972.5  2.586394723066409E-17
9973.0  2.693825553548607E-17
9973.5  2.8785018779868547E-17
9974.0  3.116934471754233E-17
9974.5  3.2343833431293414E-17
9975.0  3.3088080713597596E-17
9975.5  3.314061541305307E-17
9976.0  3.3152539936144506E-17
9976.5  3.6936774235209155E-17
9977.0  3.931577103517483E-17
9977.5  2.8216672995059775E-17
9978.0  2.1578059095917632E-17
9978.5  3.530202218230435E-18
9979.0  1.0874956588690955E-18
9979.5  -8.415083000733633E-19
9980.0  9.90868405119885E-18
9980.5  1.5631551510364767E-17
9981.0  3.3649056368480695E-17
9981.5  3.988685703941022E-17
9982.0  4.613258325442739E-17
9982.5  2.1858079224746964E-17
9983.0  1.412401754785251E-17
9983.5  -1.0662168512784491E-18
9984.0  4.704820398189373E-18
9984.5  1.2013998359471171E-17
9985.0  2.6255463528596043E-17
9985.5  3.027349968944834E-17
9986.0  2.1679323569247312E-17
9986.5  1.8684277957288115E-17
9987.0  1.3813810700554143E-17
9987.5  1.3791067859928344E-17
9988.0  1.373011676584411E-17
9988.5  7.614611964128079E-18
9989.0  6.939353611232716E-18
9989.5  5.512824706102444E-18
9990.0  2.0088878632800737E-17
9990.5  2.8352409071851187E-17
9991.0  4.144911197945891E-17
9991.5  4.528452492318746E-17
9992.0  5.3929377280457727E-17
9992.5  4.9755400168540585E-17
9993.0  4.6745067241631145E-17
9993.5  3.825008429305092E-17
9994.0  3.3500733014828733E-17
9994.5  1.930101085688918E-17
9995.0  1.6371113220879512E-17
9995.5  1.3699137638535926E-17
9996.0  2.2534592536965768E-17
9996.5  2.4905191657097932E-17
9997.0  2.874987035725273E-17
9997.5  2.6012310667335887E-17
9998.0  2.2884198644935296E-17
9998.5  1.811489279183221E-17
9999.0  1.678374696435467E-17
9999.5  1.7382391121142834E-17
10000.0  1.9506404514131252E-17
10000.5  2.2597248196145783E-17


==> anc/LBTSpectra/2016ehy_LBT_20170302.txt <==
3300.24329996  -2.321935e-19
3300.75537622  -7.364842e-19
3301.26745248  8.183071e-19
3301.77952874  6.719118e-18
3302.291605  6.544491e-18
3302.80368125  9.102396e-18
3303.31575751  8.650747e-18
3303.82783377  2.152589e-18
3304.33991003  7.6315e-18
3304.85198629  6.980076e-18
3305.36406255  1.912267e-18
3305.87613881  4.363252e-18
3306.38821507  1.643079e-18
3306.90029132  -3.679862e-18
3307.41236758  -3.414061e-19
3307.92444384  4.344474e-18
3308.4365201  -1.925253e-18
3308.94859636  6.074568e-18
3309.46067262  1.924315e-18
3309.97274888  2.192549e-18
3310.48482513  -5.870864e-18
3310.99690139  8.79376e-19
3311.50897765  3.321802e-18
3312.02105391  -2.473339e-18
3312.53313017  4.601243e-18
3313.04520643  4.653355e-18
3313.55728269  -2.129338e-18
3314.06935894  -3.908032e-18
3314.5814352  -2.622942e-19
3315.09351146  -1.000391e-17
3315.60558772  -2.393442e-18
3316.11766398  -1.937468e-18
3316.62974024  -1.368406e-18
3317.1418165  1.22985e-17
3317.65389276  5.929586e-18
3318.16596901  -1.369405e-18
3318.67804527  -2.755469e-19
3319.19012153  -4.725373e-19
3319.70219779  7.171744e-19
3320.21427405  1.059362e-17
3320.72635031  -4.459172e-19
3321.23842657  -3.774302e-20
3321.75050282  -4.926478e-18
3322.26257908  -1.168234e-18
3322.77465534  -6.829395e-19
3323.2867316  -1.24566e-17
3323.79880786  -3.07158e-19
3324.31088412  -8.361437e-19
3324.82296038  -1.92757e-18
3325.33503664  -1.896825e-18
3325.84711289  -1.110887e-18
3326.35918915  4.878501e-19
3326.87126541  1.039369e-17
3327.38334167  -4.148375e-18
3327.89541793  -6.839188e-19
3328.40749419  -9.488746e-19
3328.91957045  4.318756e-18
3329.4316467  3.688137e-18
3329.94372296  4.391765e-18
3330.45579922  1.059411e-17
3330.96787548  1.205301e-17
3331.47995174  9.14191e-18
3331.992028  1.003473e-18
3332.50410426  -6.77855e-19
3333.01618052  6.269699e-18
3333.52825677  1.382337e-18
3334.04033303  3.081749e-18
3334.55240929  2.132903e-18
3335.06448555  8.477767e-18
3335.57656181  3.333518e-18
3336.08863807  -2.880469e-18
3336.60071433  -2.245754e-18
3337.11279058  6.751155e-18
3337.62486684  8.797833e-18
3338.1369431  1.070313e-17
3338.64901936  3.120126e-19
3339.16109562  7.6831e-18
3339.67317188  7.829045e-18
3340.18524814  4.846301e-18
3340.6973244  1.972133e-18
3341.20940065  -8.048618e-19
3341.72147691  -9.200802e-19
3342.23355317  8.322712e-18
3342.74562943  1.529538e-17
3343.25770569  4.67718e-18
3343.76978195  -2.093899e-19
3344.28185821  1.767522e-18
3344.79393446  -2.252518e-18
3345.30601072  8.194515e-18
3345.81808698  -5.928417e-19
3346.33016324  6.423175e-18
3346.8422395  7.992912e-18
3347.35431576  8.076714e-18
3347.86639202  4.929824e-18
3348.37846828  1.058841e-17
3348.89054453  2.409627e-18
3349.40262079  2.659926e-19
3349.91469705  9.887818e-18
3350.42677331  4.518553e-18
3350.93884957  6.858139e-18
3351.45092583  7.667336e-18
3351.96300209  1.040198e-17
3352.47507834  -3.321178e-19
3352.9871546  1.062932e-18
3353.49923086  4.760228e-18
3354.01130712  2.474523e-18
3354.52338338  1.527189e-17
3355.03545964  1.137377e-17
3355.5475359  -4.7188e-18
3356.05961215  -3.078363e-18
3356.57168841  5.615756e-18
3357.08376467  1.887932e-18
3357.59584093  1.984044e-17
3358.10791719  6.573374e-18
3358.61999345  1.415432e-17
3359.13206971  4.571408e-18
3359.64414597  2.858359e-18
3360.15622222  1.960958e-18
3360.66829848  5.93681e-18
3361.18037474  1.123184e-17
3361.692451  5.854225e-18
3362.20452726  -7.690297e-18
3362.71660352  7.599298e-18
3363.22867978  4.862974e-18
3363.74075603  -1.620102e-18
3364.25283229  -2.466775e-19
3364.76490855  4.247034e-18
3365.27698481  -8.029283e-19
3365.78906107  5.555326e-18
3366.30113733  4.893178e-18
3366.81321359  4.014992e-18
3367.32528985  -5.990017e-18
3367.8373661  -5.160837e-18
3368.34944236  -8.514011e-18
3368.86151862  -1.930068e-18
3369.37359488  -7.524145e-18
3369.88567114  -9.727914e-18
3370.3977474  -9.095076e-19
3370.90982366  -1.196066e-17
3371.42189991  -1.198892e-17
3371.93397617  6.565063e-19
3372.44605243  5.785571e-18
3372.95812869  -2.482956e-18
3373.47020495  -9.559405e-18
3373.98228121  8.218955e-18
3374.49435747  4.035565e-18
3375.00643373  -1.477889e-19
3375.51850998  -3.642106e-18
3376.03058624  5.21483e-18
3376.5426625  -2.249998e-18
3377.05473876  -8.322324e-18
3377.56681502  6.884956e-18
3378.07889128  -3.949221e-19
3378.59096754  2.224953e-18
3379.10304379  1.019971e-18
3379.61512005  -1.389689e-18
3380.12719631  -2.296783e-18
3380.63927257  9.199839e-18
3381.15134883  5.66455e-18
3381.66342509  -5.648322e-18
3382.17550135  -6.897829e-18
3382.68757761  -2.969466e-18
3383.19965386  2.366279e-18
3383.71173012  3.669241e-18
3384.22380638  1.066514e-17
3384.73588264  -4.732427e-19
3385.2479589  3.312353e-18
3385.76003516  1.551788e-18
3386.27211142  -6.124683e-19
3386.78418767  1.795268e-17
3387.29626393  -7.220807e-18
3387.80834019  2.835849e-18
3388.32041645  8.081884e-18
3388.83249271  4.797549e-18
3389.34456897  -6.130232e-18
3389.85664523  -1.773577e-18
3390.36872149  9.540997e-18
3390.88079774  -1.389641e-18
3391.392874  -4.761625e-19
3391.90495026  2.115553e-18
3392.41702652  5.118755e-18
3392.92910278  2.930901e-18
3393.44117904  1.694127e-18
3393.9532553  1.208504e-17
3394.46533155  4.15923e-18
3394.97740781  -3.361564e-18
3395.48948407  1.5465e-17
3396.00156033  -3.74141e-18
3396.51363659  9.939999e-18
3397.02571285  2.045596e-17
3397.53778911  7.230698e-18
3398.04986537  5.343728e-18
3398.56194162  6.099093e-18
3399.07401788  2.430243e-18
3399.58609414  9.920131e-18
3400.0981704  3.260554e-18
3400.61024666  1.022651e-18
3401.12232292  -5.637007e-18
3401.63439918  9.832904e-18
3402.14647543  -5.551976e-18
3402.65855169  -2.139863e-19
3403.17062795  2.42585e-18
3403.68270421  6.819568e-18
3404.19478047  3.698517e-18
3404.70685673  5.347119e-18
3405.21893299  1.110496e-17
3405.73100924  9.230562e-18
3406.2430855  3.637688e-18
3406.75516176  5.153314e-18
3407.26723802  -4.703886e-18
3407.77931428  2.302071e-18
3408.29139054  1.336373e-17
3408.8034668  -3.67237e-18
3409.31554306  7.012608e-18
3409.82761931  3.432216e-18
3410.33969557  1.089467e-17
3410.85177183  1.933669e-17
3411.36384809  1.730372e-18
3411.87592435  8.707943e-18
3412.38800061  8.495922e-18
3412.90007687  1.017878e-17
3413.41215312  1.489054e-18
3413.92422938  1.157234e-18
3414.43630564  4.02028e-18
3414.9483819  2.142413e-17
3415.46045816  -3.097443e-18
3415.97253442  9.396493e-18
3416.48461068  4.937491e-18
3416.99668694  -6.386885e-18
3417.50876319  9.966459e-18
3418.02083945  1.174466e-17
3418.53291571  6.513929e-19
3419.04499197  -4.599806e-18
3419.55706823  3.621071e-18
3420.06914449  1.050121e-17
3420.58122075  5.971265e-18
3421.093297  8.861564e-18
3421.60537326  6.206198e-18
3422.11744952  9.492006e-18
3422.62952578  1.358803e-17
3423.14160204  1.222586e-17
3423.6536783  -2.260297e-18
3424.16575456  -5.344071e-18
3424.67783082  2.474166e-19
3425.18990707  2.703426e-18
3425.70198333  -1.123137e-18
3426.21405959  -6.722862e-18
3426.72613585  1.174069e-17
3427.23821211  -3.967523e-18
3427.75028837  4.91466e-18
3428.26236463  6.979976e-18
3428.77444088  8.392407e-18
3429.28651714  -9.320599e-19
3429.7985934  9.182634e-18
3430.31066966  9.596693e-19
3430.82274592  -5.754902e-18
3431.33482218  2.878227e-18
3431.84689844  4.210146e-18
3432.3589747  1.104673e-17
3432.87105095  -4.831378e-18
3433.38312721  7.943278e-18
3433.89520347  1.014833e-17
3434.40727973  9.384817e-19
3434.91935599  2.265059e-18
3435.43143225  -5.091977e-18
3435.94350851  6.439258e-18
3436.45558476  5.866526e-18
3436.96766102  -5.854021e-19
3437.47973728  -9.310474e-18
3437.99181354  -4.27035e-18
3438.5038898  7.88786e-18
3439.01596606  -7.566512e-18
3439.52804232  3.054059e-18
3440.04011858  1.351404e-17
3440.55219483  1.105909e-17
3441.06427109  1.734811e-18
3441.57634735  2.967011e-18
3442.08842361  5.946515e-18
3442.60049987  1.202476e-18
3443.11257613  1.900586e-18
3443.62465239  7.503639e-18
3444.13672864  -7.077902e-18
3444.6488049  7.684284e-18
3445.16088116  9.088002e-18
3445.67295742  -6.947452e-19
3446.18503368  7.237563e-18
3446.69710994  9.70942e-19
3447.2091862  -8.478703e-19
3447.72126245  5.276431e-18
3448.23333871  -4.647983e-18
3448.74541497  1.355537e-18
3449.25749123  7.08725e-18
3449.76956749  8.470205e-18
3450.28164375  2.466412e-19
3450.79372001  4.047087e-18
3451.30579627  -3.933464e-18
3451.81787252  6.270483e-18
3452.32994878  8.693103e-18
3452.84202504  -1.184014e-18
3453.3541013  -3.036057e-18
3453.86617756  2.175303e-18
3454.37825382  2.924781e-18
3454.89033008  -4.573007e-18
3455.40240633  4.640754e-18
3455.91448259  -2.840124e-18
3456.42655885  -4.592355e-19
3456.93863511  6.698923e-18
3457.45071137  1.043348e-17
3457.96278763  7.782651e-18
3458.47486389  1.104587e-18
3458.98694015  3.732477e-18
3459.4990164  -6.138647e-19
3460.01109266  5.169479e-18
3460.52316892  4.29429e-18
3461.03524518  2.82462e-19
3461.54732144  -5.145359e-18
3462.0593977  3.274864e-18
3462.57147396  -7.00868e-18
3463.08355021  -2.886734e-18
3463.59562647  -5.254111e-18
3464.10770273  -2.685756e-18
3464.61977899  4.593492e-18
3465.13185525  5.92573e-18
3465.64393151  4.256917e-18
3466.15600777  -6.086872e-18
3466.66808403  -4.560548e-19
3467.18016028  5.330612e-18
3467.69223654  1.849921e-18
3468.2043128  9.777851e-18
3468.71638906  8.767017e-18
3469.22846532  6.368484e-18
3469.74054158  1.690615e-18
3470.25261784  4.582664e-18
3470.76469409  1.337125e-17
3471.27677035  6.561929e-18
3471.78884661  1.132366e-17
3472.30092287  6.322482e-18
3472.81299913  1.589775e-18
3473.32507539  2.032887e-18
3473.83715165  1.976432e-19
3474.34922791  3.603345e-18
3474.86130416  4.837971e-18
3475.37338042  6.655727e-18
3475.88545668  4.198433e-18
3476.39753294  9.330998e-19
3476.9096092  1.038433e-17
3477.42168546  1.270491e-17
3477.93376172  1.611129e-17
3478.44583797  -3.500274e-18
3478.95791423  -8.269357e-18
3479.46999049  2.145959e-18
3479.98206675  5.192996e-18
3480.49414301  -2.535965e-18
3481.00621927  -5.407489e-18
3481.51829553  1.484373e-19
3482.03037179  -6.573461e-18
3482.54244804  -1.944877e-19
3483.0545243  4.547595e-18
3483.56660056  4.533687e-18
3484.07867682  -1.965451e-18
3484.59075308  5.431257e-20
3485.10282934  7.107122e-18
3485.6149056  3.115881e-18
3486.12698185  4.355141e-18
3486.63905811  1.46332e-18
3487.15113437  2.481503e-18
3487.66321063  -3.826725e-19
3488.17528689  -6.095087e-18
3488.68736315  1.384052e-18
3489.19943941  1.114413e-17
3489.71151567  -1.520279e-18
3490.22359192  -9.525301e-19
3490.73566818  -3.99335e-18
3491.24774444  7.282162e-18
3491.7598207  1.371991e-18
3492.27189696  7.378253e-18
3492.78397322  3.964333e-18
3493.29604948  1.090653e-17
3493.80812573  9.157532e-18
3494.32020199  1.0786e-17
3494.83227825  1.252592e-17
3495.34435451  5.189757e-18
3495.85643077  3.981149e-18
3496.36850703  1.085479e-17
3496.88058329  7.978367e-18
3497.39265954  7.002491e-18
3497.9047358  7.722973e-18
3498.41681206  8.512588e-18
3498.92888832  4.562817e-18
3499.44096458  6.065658e-18
3499.95304084  1.013954e-18
3500.4651171  8.353993e-18
3500.97719336  5.375879e-18
3501.48926961  1.131801e-17
3502.00134587  4.23571e-18
3502.51342213  1.008289e-18
3503.02549839  -1.516711e-18
3503.53757465  -3.516676e-18
3504.04965091  1.85905e-19
3504.56172717  5.33492e-19
3505.07380342  2.967754e-18
3505.58587968  4.851866e-18
3506.09795594  -1.870514e-18
3506.6100322  6.122795e-18
3507.12210846  1.510634e-18
3507.63418472  2.199678e-18
3508.14626098  4.395338e-18
3508.65833724  9.210458e-18
3509.17041349  1.102766e-17
3509.68248975  -1.004563e-18
3510.19456601  8.952669e-18
3510.70664227  7.218434e-18
3511.21871853  5.404546e-18
3511.73079479  5.277856e-18
3512.24287105  1.53611e-17
3512.7549473  1.042715e-17
3513.26702356  4.048672e-18
3513.77909982  2.141646e-18
3514.29117608  7.970903e-18
3514.80325234  9.902415e-19
3515.3153286  4.088611e-18
3515.82740486  2.082573e-18
3516.33948112  -6.218162e-19
3516.85155737  -3.419226e-18
3517.36363363  1.045535e-17
3517.87570989  -2.486349e-18
3518.38778615  1.644031e-18
3518.89986241  -1.605744e-18
3519.41193867  4.26784e-18
3519.92401493  4.337796e-18
3520.43609118  1.588359e-18
3520.94816744  1.577826e-18
3521.4602437  -4.303896e-18
3521.97231996  1.24908e-17
3522.48439622  8.462472e-18
3522.99647248  1.00436e-18
3523.50854874  6.431134e-18
3524.020625  7.746768e-18
3524.53270125  2.311605e-18
3525.04477751  -9.929307e-19
3525.55685377  -1.203133e-18
3526.06893003  4.494866e-18
3526.58100629  7.614282e-18
3527.09308255  1.233473e-18
3527.60515881  2.871888e-18
3528.11723506  7.134032e-19
3528.62931132  8.493951e-18
3529.14138758  1.270097e-18
3529.65346384  4.710047e-18
3530.1655401  2.055796e-18
3530.67761636  3.694372e-18
3531.18969262  6.447923e-18
3531.70176888  4.604866e-18
3532.21384513  -3.589311e-19
3532.72592139  -4.785826e-18
3533.23799765  -1.26777e-18
3533.75007391  6.064454e-18
3534.26215017  5.834918e-18
3534.77422643  -1.603855e-18
3535.28630269  -5.884454e-20
3535.79837894  6.778927e-18
3536.3104552  8.834134e-19
3536.82253146  3.886736e-18
3537.33460772  4.328517e-18
3537.84668398  1.09974e-17
3538.35876024  2.451529e-18
3538.8708365  1.995694e-18
3539.38291276  2.247885e-18
3539.89498901  2.533846e-18
3540.40706527  3.634791e-18
3540.91914153  4.899577e-18
3541.43121779  4.495221e-18
3541.94329405  8.851649e-18
3542.45537031  4.35123e-19
3542.96744657  -7.498644e-18
3543.47952282  -2.896302e-18
3543.99159908  -7.166628e-18
3544.50367534  7.827318e-19
3545.0157516  6.927684e-18
3545.52782786  4.008729e-18
3546.03990412  -1.994346e-18
3546.55198038  1.757198e-18
3547.06405663  -3.534677e-18
3547.57613289  1.605747e-19
3548.08820915  1.111984e-17
3548.60028541  4.604884e-18
3549.11236167  -2.307927e-19
3549.62443793  7.845685e-18
3550.13651419  1.344891e-17
3550.64859045  2.847097e-18
3551.1606667  -7.310391e-18
3551.67274296  5.175927e-18
3552.18481922  5.050536e-19
3552.69689548  6.604861e-18
3553.20897174  -3.427015e-18
3553.721048  -7.212859e-18
3554.23312426  -1.098124e-18
3554.74520051  7.8914e-18
3555.25727677  3.371396e-18
3555.76935303  4.617745e-18
3556.28142929  -4.044814e-18
3556.79350555  -3.280852e-18
3557.30558181  -3.37359e-19
3557.81765807  7.842592e-18
3558.32973433  2.69579e-18
3558.84181058  2.994757e-18
3559.35388684  2.460133e-18
3559.8659631  5.950742e-18
3560.37803936  -8.084671e-18
3560.89011562  2.328856e-18
3561.40219188  4.73357e-18
3561.91426814  3.38198e-18
3562.42634439  -4.033328e-18
3562.93842065  9.140305e-18
3563.45049691  1.07821e-17
3563.96257317  3.505884e-18
3564.47464943  2.676712e-18
3564.98672569  1.354213e-17
3565.49880195  -3.197105e-19
3566.01087821  6.096486e-18
3566.52295446  6.984294e-18
3567.03503072  3.030923e-18
3567.54710698  1.020738e-18
3568.05918324  2.234103e-18
3568.5712595  5.101052e-18
3569.08333576  5.223918e-18
3569.59541202  5.312826e-18
3570.10748827  5.102196e-18
3570.61956453  5.580642e-20
3571.13164079  2.070946e-18
3571.64371705  7.736768e-18
3572.15579331  -3.756233e-18
3572.66786957  1.801661e-18
3573.17994583  -1.973529e-18
3573.69202209  -3.151496e-18
3574.20409834  -2.915147e-18
3574.7161746  8.964288e-18
3575.22825086  2.305997e-19
3575.74032712  4.59308e-19
3576.25240338  7.896735e-18
3576.76447964  5.964294e-18
3577.2765559  1.055857e-17
3577.78863215  7.163847e-18
3578.30070841  7.686501e-18
3578.81278467  -1.650356e-18
3579.32486093  4.338224e-18
3579.83693719  -1.014919e-18
3580.34901345  -1.109728e-18
3580.86108971  2.039135e-18
3581.37316597  7.294064e-18
3581.88524222  1.366215e-17
3582.39731848  5.93799e-19
3582.90939474  3.167956e-18
3583.421471  9.052413e-18
3583.93354726  5.40824e-18
3584.44562352  1.115292e-17
3584.95769978  -6.520563e-19
3585.46977603  -2.356675e-18
3585.98185229  3.546388e-18
3586.49392855  1.155168e-17
3587.00600481  7.997836e-18
3587.51808107  -2.647524e-18
3588.03015733  1.054655e-17
3588.54223359  9.888558e-19
3589.05430984  1.123791e-18
3589.5663861  3.153485e-18
3590.07846236  5.1648e-18
3590.59053862  1.788921e-18
3591.10261488  6.431511e-19
3591.61469114  5.675411e-18
3592.1267674  -6.797295e-19
3592.63884366  9.06648e-18
3593.15091991  4.402011e-18
3593.66299617  5.897572e-18
3594.17507243  7.911566e-18
3594.68714869  7.264548e-19
3595.19922495  2.091917e-18
3595.71130121  5.164381e-18
3596.22337747  9.34397e-18
3596.73545372  3.356985e-20
3597.24752998  8.253512e-18
3597.75960624  4.061583e-18
3598.2716825  4.307699e-18
3598.78375876  -7.509139e-19
3599.29583502  1.036946e-17
3599.80791128  6.297251e-18
3600.31998754  2.962372e-18
3600.83206379  -5.620741e-18
3601.34414005  7.394833e-18
3601.85621631  5.965039e-18
3602.36829257  2.859324e-18
3602.88036883  5.40016e-18
3603.39244509  8.206258e-18
3603.90452135  3.950208e-18
3604.4165976  5.413855e-18
3604.92867386  2.652848e-18
3605.44075012  4.732701e-18
3605.95282638  1.365119e-17
3606.46490264  7.997774e-18
3606.9769789  1.64989e-18
3607.48905516  6.859452e-18
3608.00113142  1.758651e-18
3608.51320767  1.480464e-18
3609.02528393  6.052478e-18
3609.53736019  8.115424e-19
3610.04943645  -1.477576e-19
3610.56151271  -1.008387e-18
3611.07358897  6.136267e-18
3611.58566523  3.707424e-18
3612.09774148  5.649077e-19
3612.60981774  -2.315804e-18
3613.121894  7.988832e-18
3613.63397026  6.372645e-18
3614.14604652  1.166001e-18
3614.65812278  6.830375e-19
3615.17019904  6.200379e-18
3615.6822753  8.973092e-19
3616.19435155  8.111174e-18
3616.70642781  1.302116e-17
3617.21850407  8.6834e-18
3617.73058033  2.149158e-18
3618.24265659  5.721971e-18
3618.75473285  3.214865e-18
3619.26680911  -1.179404e-18
3619.77888536  1.230663e-20
3620.29096162  2.265886e-18
3620.80303788  5.832827e-18
3621.31511414  8.743261e-18
3621.8271904  -4.380995e-19
3622.33926666  6.480675e-18
3622.85134292  4.024132e-18
3623.36341918  9.081697e-18
3623.87549543  8.427629e-18
3624.38757169  -7.190978e-18
3624.89964795  -4.346523e-18
3625.41172421  3.258259e-18
3625.92380047  4.700089e-18
3626.43587673  -6.31907e-18
3626.94795299  1.968791e-18
3627.46002924  6.77674e-18
3627.9721055  7.675313e-18
3628.48418176  3.35206e-18
3628.99625802  6.621804e-19
3629.50833428  6.619514e-18
3630.02041054  -2.788984e-18
3630.5324868  4.787836e-18
3631.04456306  -1.026605e-18
3631.55663931  4.494327e-18
3632.06871557  5.578197e-18
3632.58079183  8.375759e-18
3633.09286809  8.242239e-18
3633.60494435  7.257212e-18
3634.11702061  4.792155e-18
3634.62909687  -3.579576e-18
3635.14117312  1.80736e-18
3635.65324938  6.587641e-19
3636.16532564  7.6927e-20
3636.6774019  3.844028e-18
3637.18947816  7.895419e-19
3637.70155442  3.542137e-18
3638.21363068  -1.015718e-18
3638.72570693  8.399829e-18
3639.23778319  3.601984e-19
3639.74985945  1.409918e-18
3640.26193571  7.705669e-18
3640.77401197  3.747153e-18
3641.28608823  6.610716e-18
3641.79816449  2.748679e-18
3642.31024075  4.552153e-18
3642.822317  8.021175e-18
3643.33439326  7.971864e-18
3643.84646952  1.692413e-18
3644.35854578  4.841811e-18
3644.87062204  4.861447e-18
3645.3826983  3.104646e-18
3645.89477456  -1.926895e-18
3646.40685081  -1.031037e-18
3646.91892707  1.960195e-18
3647.43100333  5.531484e-18
3647.94307959  5.159949e-18
3648.45515585  6.468994e-19
3648.96723211  -2.62671e-18
3649.47930837  4.152776e-18
3649.99138463  1.083275e-18
3650.50346088  5.071695e-18
3651.01553714  5.242387e-18
3651.5276134  5.046603e-19
3652.03968966  3.06726e-18
3652.55176592  8.845113e-19
3653.06384218  6.196149e-18
3653.57591844  -1.308478e-18
3654.08799469  6.499619e-18
3654.60007095  1.016493e-17
3655.11214721  7.18108e-18
3655.62422347  7.465229e-18
3656.13629973  8.309156e-18
3656.64837599  -1.856187e-19
3657.16045225  1.459228e-18
3657.67252851  7.777489e-19
3658.18460476  1.839957e-18
3658.69668102  -2.631295e-18
3659.20875728  2.33411e-18
3659.72083354  -4.069571e-18
3660.2329098  3.981611e-18
3660.74498606  5.005202e-18
3661.25706232  4.065828e-18
3661.76913857  -1.057286e-18
3662.28121483  -5.108285e-19
3662.79329109  5.867537e-18
3663.30536735  8.351081e-18
3663.81744361  4.980731e-18
3664.32951987  4.128216e-18
3664.84159613  6.556555e-18
3665.35367239  -2.924992e-19
3665.86574864  6.709182e-18
3666.3778249  7.99857e-19
3666.88990116  3.586584e-18
3667.40197742  -2.077753e-18
3667.91405368  2.523091e-18
3668.42612994  5.27489e-18
3668.9382062  5.093908e-18
3669.45028245  9.721047e-19
3669.96235871  -1.004154e-18
3670.47443497  7.904297e-19
3670.98651123  4.023894e-18
3671.49858749  4.115467e-18
3672.01066375  5.551027e-18
3672.52274001  3.551488e-18
3673.03481627  4.123902e-18
3673.54689252  3.144521e-19
3674.05896878  1.819265e-18
3674.57104504  5.144366e-18
3675.0831213  2.206583e-18
3675.59519756  -9.217445e-19
3676.10727382  3.441896e-19
3676.61935008  4.485685e-18
3677.13142633  1.486376e-18
3677.64350259  5.459249e-18
3678.15557885  3.504698e-18
3678.66765511  -8.007297e-19
3679.17973137  1.766036e-18
3679.69180763  3.11152e-18
3680.20388389  5.745243e-18
3680.71596014  -3.396206e-19
3681.2280364  2.731536e-18
3681.74011266  7.82163e-18
3682.25218892  2.00586e-18
3682.76426518  4.083139e-18
3683.27634144  6.010264e-18
3683.7884177  1.556991e-19
3684.30049396  4.756911e-18
3684.81257021  2.789245e-18
3685.32464647  -7.740998e-19
3685.83672273  -2.129402e-18
3686.34879899  2.587083e-20
3686.86087525  2.844538e-18
3687.37295151  7.700987e-19
3687.88502777  3.472905e-18
3688.39710402  2.239187e-18
3688.90918028  4.240265e-18
3689.42125654  6.738227e-18
3689.9333328  9.837165e-20
3690.44540906  3.175139e-18
3690.95748532  6.475043e-18
3691.46956158  1.370309e-18
3691.98163784  3.384639e-18
3692.49371409  7.399035e-18
3693.00579035  2.604979e-18
3693.51786661  3.674967e-18
3694.02994287  9.021604e-19
3694.54201913  -7.830798e-19
3695.05409539  2.301044e-18
3695.56617165  4.345503e-18
3696.0782479  1.153395e-18
3696.59032416  1.811973e-18
3697.10240042  2.505346e-18
3697.61447668  4.08615e-18
3698.12655294  1.674317e-18
3698.6386292  6.920578e-18
3699.15070546  3.668703e-18
3699.66278172  4.631144e-18
3700.17485797  6.947927e-18
3700.68693423  5.795132e-18
3701.19901049  4.549721e-18
3701.71108675  1.75081e-18
3702.22316301  -4.518428e-19
3702.73523927  -3.808008e-19
3703.24731553  3.544778e-18
3703.75939178  4.573954e-18
3704.27146804  3.802642e-18
3704.7835443  4.219102e-18
3705.29562056  -1.842979e-18
3705.80769682  -5.072479e-20
3706.31977308  1.397306e-18
3706.83184934  6.498879e-19
3707.3439256  -3.676879e-18
3707.85600185  1.125542e-18
3708.36807811  2.110178e-18
3708.88015437  1.563536e-18
3709.39223063  2.476582e-18
3709.90430689  4.188934e-18
3710.41638315  5.673111e-19
3710.92845941  7.082787e-19
3711.44053566  1.966762e-19
3711.95261192  -2.9163e-18
3712.46468818  6.618369e-20
3712.97676444  4.159031e-18
3713.4888407  2.854523e-18
3714.00091696  6.02733e-19
3714.51299322  -5.511e-19
3715.02506948  5.27882e-19
3715.53714573  -1.473425e-18
3716.04922199  2.388165e-18
3716.56129825  2.919297e-18
3717.07337451  1.014303e-17
3717.58545077  5.834731e-18
3718.09752703  -8.62485e-19
3718.60960329  1.77638e-18
3719.12167954  2.220617e-18
3719.6337558  5.058288e-18
3720.14583206  4.880966e-18
3720.65790832  3.524571e-18
3721.16998458  3.40642e-18
3721.68206084  4.73622e-18
3722.1941371  2.33784e-18
3722.70621336  1.626988e-18
3723.21828961  1.123461e-18
3723.73036587  9.174155e-19
3724.24244213  2.327727e-18
3724.75451839  2.078735e-18
3725.26659465  8.939757e-19
3725.77867091  4.50091e-18
3726.29074717  5.962772e-18
3726.80282342  3.453567e-18
3727.31489968  2.428683e-18
3727.82697594  2.915742e-18
3728.3390522  5.18752e-18
3728.85112846  -3.017062e-18
3729.36320472  1.383702e-18
3729.87528098  4.909197e-18
3730.38735723  2.821944e-18
3730.89943349  -8.455435e-19
3731.41150975  1.567996e-18
3731.92358601  2.10936e-19
3732.43566227  5.444709e-18
3732.94773853  9.188742e-19
3733.45981479  8.035786e-19
3733.97189105  2.347822e-18
3734.4839673  -3.861257e-19
3734.99604356  2.843519e-18
3735.50811982  1.74382e-18
3736.02019608  3.225678e-18
3736.53227234  2.972564e-18
3737.0443486  1.449644e-18
3737.55642486  3.358626e-18
3738.06850111  3.467889e-18
3738.58057737  5.487774e-18
3739.09265363  2.782192e-18
3739.60472989  6.240012e-19
3740.11680615  1.129801e-18
3740.62888241  4.361119e-18
3741.14095867  6.244315e-19
3741.65303493  7.636132e-18
3742.16511118  2.477274e-18
3742.67718744  4.416842e-18
3743.1892637  2.300938e-18
3743.70133996  2.752346e-18
3744.21341622  -1.75927e-18
3744.72549248  5.86409e-19
3745.23756874  2.749996e-18
3745.74964499  5.341978e-18
3746.26172125  4.842575e-18
3746.77379751  4.679405e-18
3747.28587377  7.125852e-18
3747.79795003  5.996197e-18
3748.31002629  -4.400239e-19
3748.82210255  5.168094e-18
3749.33417881  2.27729e-18
3749.84625506  6.130864e-18
3750.35833132  2.321316e-18
3750.87040758  4.481324e-18
3751.38248384  2.860757e-18
3751.8945601  2.294114e-18
3752.40663636  5.267005e-18
3752.91871262  6.422885e-18
3753.43078887  6.380832e-18
3753.94286513  5.431722e-19
3754.45494139  2.744115e-18
3754.96701765  -3.114598e-18
3755.47909391  1.984392e-18
3755.99117017  1.243932e-18
3756.50324643  -5.878916e-18
3757.01532269  -2.402652e-18
3757.52739894  1.339785e-18
3758.0394752  3.931296e-18
3758.55155146  4.744292e-18
3759.06362772  4.433406e-18
3759.57570398  8.61616e-18
3760.08778024  7.309736e-18
3760.5998565  1.52914e-18
3761.11193275  7.593538e-18
3761.62400901  3.484464e-18
3762.13608527  2.363411e-18
3762.64816153  2.348189e-18
3763.16023779  4.309861e-18
3763.67231405  5.158974e-18
3764.18439031  1.750865e-18
3764.69646657  4.80447e-18
3765.20854282  1.180184e-18
3765.72061908  3.907704e-18
3766.23269534  6.362284e-18
3766.7447716  1.151679e-17
3767.25684786  2.486737e-18
3767.76892412  1.543144e-18
3768.28100038  8.899932e-18
3768.79307663  6.895245e-20
3769.30515289  -6.495208e-19
3769.81722915  2.350562e-18
3770.32930541  -6.186315e-19
3770.84138167  -4.815961e-19
3771.35345793  7.484877e-18
3771.86553419  5.942922e-19
3772.37761045  -1.735389e-18
3772.8896867  6.412984e-18
3773.40176296  -1.234837e-18
3773.91383922  1.193439e-19
3774.42591548  2.085289e-18
3774.93799174  7.253034e-18
3775.450068  5.663431e-18
3775.96214426  2.264386e-18
3776.47422051  5.378172e-18
3776.98629677  2.321054e-18
3777.49837303  1.601419e-19
3778.01044929  1.655357e-18
3778.52252555  3.818755e-18
3779.03460181  2.773781e-18
3779.54667807  3.991807e-18
3780.05875432  4.182136e-18
3780.57083058  -1.322063e-18
3781.08290684  3.595349e-18
3781.5949831  -6.846107e-19
3782.10705936  1.416217e-18
3782.61913562  -6.130364e-19
3783.13121188  -2.038761e-18
3783.64328814  2.815803e-18
3784.15536439  5.122695e-19
3784.66744065  3.578879e-18
3785.17951691  2.693373e-18
3785.69159317  4.96902e-18
3786.20366943  2.312314e-18
3786.71574569  6.354223e-18
3787.22782195  3.357418e-18
3787.7398982  2.120262e-18
3788.25197446  -4.292214e-19
3788.76405072  1.619511e-18
3789.27612698  5.486791e-18
3789.78820324  1.37386e-18
3790.3002795  2.905564e-18
3790.81235576  1.835017e-18
3791.32443202  3.43275e-18
3791.83650827  3.802688e-18
3792.34858453  3.063569e-18
3792.86066079  5.130283e-18
3793.37273705  -5.449213e-19
3793.88481331  6.508793e-18
3794.39688957  2.69601e-18
3794.90896583  6.734246e-19
3795.42104208  3.123343e-18
3795.93311834  4.594112e-18
3796.4451946  5.975003e-18
3796.95727086  1.067964e-18
3797.46934712  4.219308e-20
3797.98142338  -1.954118e-18
3798.49349964  -7.047419e-19
3799.0055759  8.404684e-18
3799.51765215  2.574032e-18
3800.02972841  3.812782e-18
3800.54180467  1.264497e-18
3801.05388093  1.149001e-18
3801.56595719  7.900391e-19
3802.07803345  4.681336e-18
3802.59010971  5.269133e-18
3803.10218596  2.821206e-18
3803.61426222  4.64617e-19
3804.12633848  2.961314e-18
3804.63841474  1.763769e-18
3805.150491  6.75446e-18
3805.66256726  -7.68674e-19
3806.17464352  -3.008405e-20
3806.68671978  3.736497e-18
3807.19879603  3.435119e-18
3807.71087229  4.062479e-18
3808.22294855  3.05686e-19
3808.73502481  5.04704e-18
3809.24710107  3.188605e-18
3809.75917733  6.229637e-18
3810.27125359  4.134905e-18
3810.78332984  1.010049e-18
3811.2954061  3.669783e-18
3811.80748236  5.960237e-18
3812.31955862  2.119027e-18
3812.83163488  6.630601e-18
3813.34371114  7.266425e-18
3813.8557874  2.328415e-18
3814.36786366  2.886348e-19
3814.87993991  1.90554e-18
3815.39201617  5.893126e-19
3815.90409243  2.988267e-18
3816.41616869  -1.002752e-18
3816.92824495  8.644887e-19
3817.44032121  3.28277e-18
3817.95239747  2.452648e-18
3818.46447372  3.42817e-18
3818.97654998  4.809586e-18
3819.48862624  2.41836e-18
3820.0007025  2.012497e-18
3820.51277876  2.752018e-18
3821.02485502  2.655821e-18
3821.53693128  1.336803e-18
3822.04900753  4.915487e-18
3822.56108379  2.039436e-18
3823.07316005  4.581067e-18
3823.58523631  4.439731e-18
3824.09731257  -9.669615e-20
3824.60938883  2.450807e-18
3825.12146509  5.362077e-18
3825.63354135  3.304087e-18
3826.1456176  3.658313e-18
3826.65769386  6.435072e-18
3827.16977012  4.058998e-18
3827.68184638  1.064516e-18
3828.19392264  -2.082877e-19
3828.7059989  -1.546319e-18
3829.21807516  1.47496e-18
3829.73015141  3.166937e-18
3830.24222767  4.238145e-18
3830.75430393  5.804054e-18
3831.26638019  4.689843e-18
3831.77845645  5.53192e-19
3832.29053271  -2.125574e-18
3832.80260897  6.973586e-18
3833.31468523  4.243922e-18
3833.82676148  2.671215e-18
3834.33883774  2.866989e-18
3834.850914  4.020922e-18
3835.36299026  5.298139e-18
3835.87506652  5.386068e-18
3836.38714278  1.214e-18
3836.89921904  2.981011e-18
3837.41129529  2.090508e-18
3837.92337155  1.375703e-18
3838.43544781  3.939504e-18
3838.94752407  8.591692e-19
3839.45960033  3.130525e-18
3839.97167659  7.964284e-19
3840.48375285  1.447777e-18
3840.99582911  2.269748e-18
3841.50790536  1.510169e-18
3842.01998162  5.685017e-18
3842.53205788  4.128908e-18
3843.04413414  1.03377e-17
3843.5562104  4.741446e-18
3844.06828666  6.074702e-18
3844.58036292  5.806294e-18
3845.09243917  6.440513e-18
3845.60451543  4.476706e-18
3846.11659169  5.764801e-18
3846.62866795  3.614339e-18
3847.14074421  4.290156e-18
3847.65282047  3.46297e-18
3848.16489673  1.812378e-18
3848.67697299  1.531177e-18
3849.18904924  -1.2666e-19
3849.7011255  1.808691e-18
3850.21320176  5.38096e-18
3850.72527802  1.217161e-19
3851.23735428  3.402307e-18
3851.74943054  2.231558e-18
3852.2615068  3.34869e-18
3852.77358305  2.386565e-19
3853.28565931  1.588521e-18
3853.79773557  -6.356265e-19
3854.30981183  4.857377e-18
3854.82188809  2.560872e-18
3855.33396435  4.49381e-18
3855.84604061  2.456865e-18
3856.35811687  1.951438e-18
3856.87019312  3.316676e-18
3857.38226938  2.383105e-18
3857.89434564  6.072399e-18
3858.4064219  -2.550458e-19
3858.91849816  3.642345e-18
3859.43057442  2.116385e-18
3859.94265068  4.183344e-18
3860.45472693  2.551261e-18
3860.96680319  7.524632e-18
3861.47887945  6.064325e-18
3861.99095571  1.702351e-18
3862.50303197  9.484951e-19
3863.01510823  6.811762e-18
3863.52718449  1.35517e-18
3864.03926075  5.273089e-18
3864.551337  2.881473e-18
3865.06341326  2.55171e-18
3865.57548952  4.097246e-18
3866.08756578  -1.946431e-18
3866.59964204  4.353239e-18
3867.1117183  5.895788e-18
3867.62379456  9.731015e-19
3868.13587081  2.06944e-18
3868.64794707  7.67518e-19
3869.16002333  6.473398e-18
3869.67209959  7.136481e-18
3870.18417585  4.046746e-18
3870.69625211  1.915548e-19
3871.20832837  2.11766e-18
3871.72040462  6.781203e-18
3872.23248088  5.931072e-19
3872.74455714  6.885045e-18
3873.2566334  3.97731e-18
3873.76870966  7.208968e-18
3874.28078592  2.786305e-18
3874.79286218  2.210019e-18
3875.30493844  3.441261e-18
3875.81701469  3.166733e-18
3876.32909095  4.56546e-18
3876.84116721  1.288137e-18
3877.35324347  1.676867e-18
3877.86531973  4.973381e-19
3878.37739599  2.709597e-18
3878.88947225  8.358897e-18
3879.4015485  9.404182e-19
3879.91362476  6.043219e-19
3880.42570102  4.79902e-18
3880.93777728  2.095925e-18
3881.44985354  5.792654e-18
3881.9619298  5.583673e-18
3882.47400606  2.757605e-18
3882.98608232  2.558751e-18
3883.49815857  6.782395e-18
3884.01023483  3.933956e-18
3884.52231109  3.267893e-18
3885.03438735  2.868811e-18
3885.54646361  2.967924e-19
3886.05853987  3.742717e-19
3886.57061613  2.334628e-18
3887.08269238  2.920937e-18
3887.59476864  6.024579e-18
3888.1068449  1.78569e-18
3888.61892116  4.109344e-18
3889.13099742  4.559284e-18
3889.64307368  5.657896e-18
3890.15514994  6.946637e-19
3890.6672262  -3.167847e-19
3891.17930245  -5.225487e-20
3891.69137871  2.695313e-18
3892.20345497  -2.069377e-18
3892.71553123  1.811332e-18
3893.22760749  2.992433e-18
3893.73968375  1.891076e-18
3894.25176001  -2.258376e-18
3894.76383626  2.980106e-18
3895.27591252  2.327933e-19
3895.78798878  3.761136e-18
3896.30006504  4.243131e-18
3896.8121413  -2.68634e-19
3897.32421756  7.61665e-18
3897.83629382  7.042597e-18
3898.34837008  5.403938e-18
3898.86044633  6.176818e-18
3899.37252259  5.465722e-18
3899.88459885  5.038994e-18
3900.39667511  9.266974e-18
3900.90875137  8.339268e-18
3901.42082763  6.158346e-18
3901.93290389  9.332458e-18
3902.44498014  9.011978e-18
3902.9570564  6.01331e-18
3903.46913266  5.651413e-18
3903.98120892  4.016059e-18
3904.49328518  5.73558e-18
3905.00536144  3.414304e-18
3905.5174377  3.757584e-18
3906.02951396  3.416957e-18
3906.54159021  1.298614e-18
3907.05366647  1.946952e-18
3907.56574273  1.446192e-18
3908.07781899  3.508833e-18
3908.58989525  5.128814e-18
3909.10197151  1.292154e-18
3909.61404777  1.710689e-18
3910.12612402  3.682849e-18
3910.63820028  8.089601e-18
3911.15027654  5.494013e-18
3911.6623528  2.408167e-18
3912.17442906  3.905589e-18
3912.68650532  4.68014e-18
3913.19858158  2.128119e-18
3913.71065784  8.627921e-19
3914.22273409  2.766854e-18
3914.73481035  4.173778e-18
3915.24688661  5.185825e-18
3915.75896287  7.869288e-18
3916.27103913  6.068558e-18
3916.78311539  4.144106e-18
3917.29519165  3.458076e-18
3917.8072679  5.302451e-18
3918.31934416  6.572601e-18
3918.83142042  5.238481e-18
3919.34349668  2.045417e-18
3919.85557294  4.755168e-18
3920.3676492  3.847112e-18
3920.87972546  5.603179e-18
3921.39180171  3.721994e-18
3921.90387797  4.39545e-18
3922.41595423  1.959456e-18
3922.92803049  7.558906e-19
3923.44010675  7.819454e-19
3923.95218301  3.572106e-18
3924.46425927  1.237787e-18
3924.97633553  7.875364e-20
3925.48841178  8.281594e-19
3926.00048804  1.737918e-18
3926.5125643  5.978785e-18
3927.02464056  3.440242e-18
3927.53671682  2.641682e-18
3928.04879308  6.046232e-18
3928.56086934  2.318994e-18
3929.07294559  3.299991e-18
3929.58502185  2.294423e-18
3930.09709811  3.242623e-18
3930.60917437  5.143691e-18
3931.12125063  3.59614e-18
3931.63332689  4.568679e-18
3932.14540315  5.517406e-18
3932.65747941  6.220807e-20
3933.16955566  7.982295e-19
3933.68163192  4.668269e-18
3934.19370818  3.862469e-18
3934.70578444  1.089178e-18
3935.2178607  3.123001e-18
3935.72993696  7.761599e-19
3936.24201322  4.229685e-18
3936.75408947  1.932235e-18
3937.26616573  -1.629943e-19
3937.77824199  9.310279e-19
3938.29031825  3.775353e-18
3938.80239451  5.105834e-18
3939.31447077  3.363026e-18
3939.82654703  1.806248e-18
3940.33862329  3.542717e-18
3940.85069954  2.06262e-18
3941.3627758  3.244667e-18
3941.87485206  4.91762e-18
3942.38692832  3.404334e-18
3942.89900458  4.832917e-18
3943.41108084  2.497955e-18
3943.9231571  3.273809e-18
3944.43523335  5.26746e-18
3944.94730961  3.225529e-18
3945.45938587  1.883228e-18
3945.97146213  2.250481e-18
3946.48353839  7.666966e-19
3946.99561465  2.847074e-18
3947.50769091  3.241617e-18
3948.01976717  8.312523e-19
3948.53184342  3.889031e-18
3949.04391968  3.748654e-18
3949.55599594  5.586463e-18
3950.0680722  9.447237e-19
3950.58014846  1.720534e-18
3951.09222472  -8.355982e-20
3951.60430098  4.57595e-18
3952.11637723  2.859468e-18
3952.62845349  1.225078e-18
3953.14052975  3.082191e-18
3953.65260601  2.942464e-18
3954.16468227  4.204339e-18
3954.67675853  4.030925e-18
3955.18883479  -1.42402e-19
3955.70091105  1.807488e-18
3956.2129873  7.606854e-18
3956.72506356  5.30408e-18
3957.23713982  3.793203e-18
3957.74921608  7.61366e-18
3958.26129234  1.519645e-19
3958.7733686  3.278587e-18
3959.28544486  4.294711e-18
3959.79752111  8.13185e-19
3960.30959737  2.844705e-18
3960.82167363  6.237985e-18
3961.33374989  2.100406e-19
3961.84582615  5.642549e-19
3962.35790241  4.817947e-18
3962.86997867  5.67805e-18
3963.38205492  6.156326e-19
3963.89413118  2.60616e-18
3964.40620744  1.990561e-18
3964.9182837  1.644385e-18
3965.43035996  6.495471e-18
3965.94243622  2.992626e-18
3966.45451248  2.7368e-18
3966.96658874  2.915917e-18
3967.47866499  8.244166e-19
3967.99074125  2.843199e-18
3968.50281751  2.405665e-18
3969.01489377  1.938838e-19
3969.52697003  2.895139e-18
3970.03904629  1.286579e-18
3970.55112255  2.123688e-18
3971.0631988  4.025044e-18
3971.57527506  5.335398e-18
3972.08735132  2.02138e-18
3972.59942758  4.340458e-18
3973.11150384  1.544084e-18
3973.6235801  3.112909e-18
3974.13565636  5.817268e-18
3974.64773262  2.683703e-18
3975.15980887  5.769235e-18
3975.67188513  3.142612e-18
3976.18396139  4.143316e-18
3976.69603765  4.464947e-18
3977.20811391  -1.081312e-19
3977.72019017  3.509533e-18
3978.23226643  2.98066e-18
3978.74434268  3.629886e-18
3979.25641894  2.754385e-18
3979.7684952  4.24514e-18
3980.28057146  2.516492e-18
3980.79264772  1.048652e-18
3981.30472398  1.535866e-18
3981.81680024  3.040008e-19
3982.3288765  3.31836e-18
3982.84095275  2.377988e-18
3983.35302901  1.914938e-18
3983.86510527  1.810968e-18
3984.37718153  4.061967e-18
3984.88925779  5.294891e-18
3985.40133405  5.933187e-18
3985.91341031  4.727791e-18
3986.42548656  3.245735e-18
3986.93756282  1.489226e-18
3987.44963908  9.578162e-19
3987.96171534  1.785606e-18
3988.4737916  4.653903e-18
3988.98586786  2.806305e-18
3989.49794412  4.939351e-18
3990.01002038  3.893912e-18
3990.52209663  2.867909e-18
3991.03417289  6.720244e-18
3991.54624915  2.384198e-18
3992.05832541  1.051187e-18
3992.57040167  2.769e-18
3993.08247793  2.43394e-18
3993.59455419  2.554528e-18
3994.10663044  1.383651e-18
3994.6187067  5.047425e-18
3995.13078296  8.033265e-18
3995.64285922  6.090439e-18
3996.15493548  1.660122e-18
3996.66701174  9.221084e-19
3997.179088  1.715979e-18
3997.69116426  1.494349e-18
3998.20324051  3.68108e-18
3998.71531677  1.904093e-18
3999.22739303  2.747438e-18
3999.73946929  5.210647e-18
4000.25154555  3.887646e-18
4000.76362181  4.228125e-18
4001.27569807  3.427811e-18
4001.78777432  1.921833e-18
4002.29985058  2.734494e-18
4002.81192684  2.640225e-19
4003.3240031  -8.896862e-19
4003.83607936  8.503245e-19
4004.34815562  2.874311e-18
4004.86023188  1.32312e-18
4005.37230814  2.529794e-18
4005.88438439  2.2819e-18
4006.39646065  2.117331e-18
4006.90853691  2.144564e-18
4007.42061317  4.204397e-18
4007.93268943  3.750396e-19
4008.44476569  3.279799e-18
4008.95684195  -2.468912e-19
4009.4689182  5.617477e-19
4009.98099446  2.84511e-18
4010.49307072  2.195038e-18
4011.00514698  3.448256e-18
4011.51722324  1.525589e-18
4012.0292995  3.970034e-18
4012.54137576  3.917424e-18
4013.05345201  3.719381e-18
4013.56552827  3.260516e-18
4014.07760453  4.950068e-18
4014.58968079  3.252024e-18
4015.10175705  1.945075e-18
4015.61383331  -5.36918e-19
4016.12590957  1.268191e-18
4016.63798583  2.259212e-18
4017.15006208  2.60894e-18
4017.66213834  1.524316e-18
4018.1742146  7.954596e-19
4018.68629086  -6.337257e-19
4019.19836712  3.6743e-18
4019.71044338  2.35009e-18
4020.22251964  3.765534e-18
4020.73459589  5.924571e-18
4021.24667215  5.036833e-18
4021.75874841  8.172751e-18
4022.27082467  4.592679e-18
4022.78290093  2.658277e-18
4023.29497719  9.24007e-19
4023.80705345  3.298747e-18
4024.31912971  2.020564e-18
4024.83120596  5.005198e-18
4025.34328222  1.262532e-18
4025.85535848  4.23923e-18
4026.36743474  4.338282e-18
4026.879511  5.239166e-18
4027.39158726  -2.422322e-19
4027.90366352  3.191498e-18
4028.41573977  2.904654e-18
4028.92781603  1.88434e-18
4029.43989229  3.701636e-18
4029.95196855  1.287366e-18
4030.46404481  4.900088e-18
4030.97612107  1.285183e-18
4031.48819733  2.834755e-18
4032.00027359  5.250343e-18
4032.51234984  5.183737e-18
4033.0244261  3.134241e-18
4033.53650236  5.637815e-18
4034.04857862  6.072974e-18
4034.56065488  4.321488e-18
4035.07273114  4.153505e-18
4035.5848074  4.670055e-18
4036.09688365  2.893332e-18
4036.60895991  5.065944e-18
4037.12103617  6.599732e-18
4037.63311243  5.649165e-18
4038.14518869  1.918806e-18
4038.65726495  6.766837e-18
4039.16934121  2.180927e-18
4039.68141747  4.221953e-18
4040.19349372  2.839992e-18
4040.70556998  2.751086e-18
4041.21764624  4.031929e-18
4041.7297225  6.611426e-18
4042.24179876  4.529688e-18
4042.75387502  6.415462e-18
4043.26595128  6.395751e-18
4043.77802753  4.157539e-18
4044.29010379  6.348807e-18
4044.80218005  4.819676e-18
4045.31425631  2.355195e-18
4045.82633257  6.315471e-18
4046.33840883  3.608102e-18
4046.85048509  5.477602e-18
4047.36256135  4.669234e-18
4047.8746376  5.799286e-18
4048.38671386  6.162782e-18
4048.89879012  6.085901e-18
4049.41086638  5.422691e-18
4049.92294264  2.457131e-18
4050.4350189  4.776066e-18
4050.94709516  5.077354e-18
4051.45917141  5.613237e-18
4051.97124767  5.132852e-18
4052.48332393  5.534537e-18
4052.99540019  5.588218e-18
4053.50747645  4.744768e-18
4054.01955271  4.331723e-18
4054.53162897  5.809724e-18
4055.04370522  4.031634e-18
4055.55578148  4.459392e-18
4056.06785774  6.648793e-18
4056.579934  2.492003e-18
4057.09201026  2.629405e-18
4057.60408652  3.954941e-18
4058.11616278  2.861331e-18
4058.62823904  6.189843e-18
4059.14031529  3.713694e-18
4059.65239155  2.173294e-18
4060.16446781  4.718464e-18
4060.67654407  3.792034e-18
4061.18862033  4.187883e-18
4061.70069659  3.46322e-18
4062.21277285  4.397266e-18
4062.7248491  4.26488e-18
4063.23692536  2.509422e-18
4063.74900162  3.02856e-18
4064.26107788  2.576531e-18
4064.77315414  4.613702e-18
4065.2852304  3.414815e-18
4065.79730666  4.512497e-18
4066.30938292  2.315326e-18
4066.82145917  1.352604e-18
4067.33353543  4.954844e-18
4067.84561169  3.777585e-18
4068.35768795  6.505158e-18
4068.86976421  6.170602e-18
4069.38184047  3.723441e-18
4069.89391673  4.546906e-18
4070.40599298  4.379192e-18
4070.91806924  4.927372e-18
4071.4301455  4.099309e-18
4071.94222176  5.281924e-18
4072.45429802  4.695968e-18
4072.96637428  2.042364e-18
4073.47845054  1.297258e-18
4073.9905268  2.917296e-18
4074.50260305  3.853623e-19
4075.01467931  1.639117e-18
4075.52675557  2.778424e-18
4076.03883183  2.800462e-18
4076.55090809  6.185596e-18
4077.06298435  4.576131e-18
4077.57506061  5.602698e-18
4078.08713686  5.685405e-18
4078.59921312  3.884546e-18
4079.11128938  4.24929e-18
4079.62336564  5.257157e-18
4080.1354419  4.998518e-18
4080.64751816  1.350753e-18
4081.15959442  4.564095e-18
4081.67167068  3.554537e-18
4082.18374693  6.355779e-18
4082.69582319  6.134829e-18
4083.20789945  3.936749e-18
4083.71997571  8.435934e-18
4084.23205197  7.113513e-18
4084.74412823  5.681028e-18
4085.25620449  4.850204e-18
4085.76828074  5.952109e-18
4086.280357  6.637385e-18
4086.79243326  6.004097e-18
4087.30450952  5.165049e-18
4087.81658578  4.317334e-18
4088.32866204  3.287958e-18
4088.8407383  9.10458e-18
4089.35281456  7.877114e-18
4089.86489081  4.906597e-18
4090.37696707  5.933588e-18
4090.88904333  5.787731e-18
4091.40111959  5.816547e-18
4091.91319585  4.833866e-18
4092.42527211  4.210721e-18
4092.93734837  6.879441e-18
4093.44942462  5.374653e-18
4093.96150088  4.792519e-18
4094.47357714  1.453237e-18
4094.9856534  2.996103e-18
4095.49772966  4.06946e-18
4096.00980592  8.470454e-18
4096.52188218  1.008414e-17
4097.03395844  7.870427e-18
4097.54603469  4.477115e-18
4098.05811095  6.489008e-18
4098.57018721  5.298634e-18
4099.08226347  5.108605e-18
4099.59433973  3.174458e-18
4100.10641599  5.400075e-18
4100.61849225  4.73561e-18
4101.1305685  3.774824e-18
4101.64264476  5.015692e-18
4102.15472102  3.767036e-18
4102.66679728  2.809866e-18
4103.17887354  3.502631e-18
4103.6909498  3.699675e-18
4104.20302606  5.192747e-18
4104.71510231  2.713326e-18
4105.22717857  7.743229e-18
4105.73925483  5.664024e-18
4106.25133109  6.614479e-18
4106.76340735  9.040332e-18
4107.27548361  4.04148e-18
4107.78755987  8.696254e-18
4108.29963613  3.480185e-18
4108.81171238  4.037102e-18
4109.32378864  3.731499e-18
4109.8358649  5.136907e-18
4110.34794116  2.961949e-18
4110.86001742  4.240366e-18
4111.37209368  5.827135e-18
4111.88416994  6.04828e-18
4112.39624619  4.053621e-18
4112.90832245  4.661512e-18
4113.42039871  2.094356e-18
4113.93247497  2.005246e-18
4114.44455123  3.28771e-18
4114.95662749  6.231755e-18
4115.46870375  4.212503e-18
4115.98078001  4.08765e-18
4116.49285626  7.624712e-18
4117.00493252  3.887753e-18
4117.51700878  7.62463e-18
4118.02908504  4.608502e-18
4118.5411613  1.420908e-18
4119.05323756  2.320444e-18
4119.56531382  5.362911e-18
4120.07739007  4.592259e-18
4120.58946633  6.921961e-18
4121.10154259  5.544609e-18
4121.61361885  1.90975e-18
4122.12569511  3.210205e-18
4122.63777137  3.041161e-18
4123.14984763  3.973593e-18
4123.66192389  5.169798e-18
4124.17400014  5.340058e-18
4124.6860764  4.71027e-18
4125.19815266  9.545451e-18
4125.71022892  8.403234e-18
4126.22230518  6.023616e-18
4126.73438144  5.378803e-18
4127.2464577  3.316246e-18
4127.75853395  3.20015e-18
4128.27061021  5.170375e-18
4128.78268647  7.104465e-18
4129.29476273  4.100963e-18
4129.80683899  3.85383e-18
4130.31891525  2.280898e-18
4130.83099151  4.29792e-18
4131.34306777  7.156215e-18
4131.85514402  9.230337e-18
4132.36722028  6.758807e-18
4132.87929654  3.263974e-18
4133.3913728  3.925511e-18
4133.90344906  3.008035e-18
4134.41552532  5.676151e-18
4134.92760158  6.032082e-18
4135.43967783  5.075995e-18
4135.95175409  2.340293e-18
4136.46383035  6.744611e-18
4136.97590661  5.625264e-18
4137.48798287  5.906281e-18
4138.00005913  4.323614e-18
4138.51213539  2.642998e-18
4139.02421165  7.195398e-18
4139.5362879  6.425447e-18
4140.04836416  3.956909e-18
4140.56044042  4.113503e-18
4141.07251668  3.174328e-18
4141.58459294  5.261463e-18
4142.0966692  5.439026e-18
4142.60874546  2.922669e-18
4143.12082171  2.882951e-18
4143.63289797  3.229553e-18
4144.14497423  3.675229e-19
4144.65705049  6.059111e-18
4145.16912675  4.586247e-18
4145.68120301  1.138384e-18
4146.19327927  4.686287e-18
4146.70535553  5.029739e-18
4147.21743178  3.09517e-18
4147.72950804  2.980969e-18
4148.2415843  3.623504e-18
4148.75366056  1.86706e-18
4149.26573682  5.616669e-18
4149.77781308  2.716422e-18
4150.28988934  4.940247e-18
4150.80196559  -1.968785e-19
4151.31404185  5.042202e-18
4151.82611811  4.96578e-18
4152.33819437  -1.056612e-20
4152.85027063  7.816384e-18
4153.36234689  4.027748e-18
4153.87442315  4.06209e-18
4154.3864994  6.957506e-18
4154.89857566  4.368137e-18
4155.41065192  4.23035e-18
4155.92272818  5.25374e-18
4156.43480444  7.014449e-18
4156.9468807  -2.665549e-19
4157.45895696  7.557672e-18
4157.97103322  4.822379e-18
4158.48310947  5.338507e-18
4158.99518573  2.326861e-18
4159.50726199  4.350828e-18
4160.01933825  2.241501e-18
4160.53141451  3.922402e-18
4161.04349077  2.580893e-18
4161.55556703  7.537488e-18
4162.06764328  5.303376e-18
4162.57971954  3.329118e-18
4163.0917958  1.248289e-18
4163.60387206  6.210986e-18
4164.11594832  5.58933e-18
4164.62802458  5.595459e-18
4165.14010084  2.830261e-18
4165.6521771  8.626423e-18
4166.16425335  5.06132e-18
4166.67632961  6.550363e-18
4167.18840587  6.263613e-18
4167.70048213  8.17689e-18
4168.21255839  4.560994e-18
4168.72463465  9.917097e-18
4169.23671091  2.256226e-18
4169.74878716  6.617535e-18
4170.26086342  8.925762e-18
4170.77293968  7.513603e-18
4171.28501594  4.583645e-18
4171.7970922  4.947116e-18
4172.30916846  2.02812e-18
4172.82124472  7.716786e-18
4173.33332098  2.969117e-18
4173.84539723  2.020441e-18
4174.35747349  3.052994e-18
4174.86954975  5.916468e-18
4175.38162601  9.380734e-18
4175.89370227  8.244859e-18
4176.40577853  5.872003e-18
4176.91785479  8.541616e-18
4177.42993104  4.489515e-18
4177.9420073  4.158632e-18
4178.45408356  4.571161e-18
4178.96615982  6.882695e-18
4179.47823608  6.891954e-18
4179.99031234  8.177957e-18
4180.5023886  7.640008e-18
4181.01446486  6.510247e-18
4181.52654111  2.900819e-18
4182.03861737  4.325812e-18
4182.55069363  5.52514e-18
4183.06276989  7.022552e-18
4183.57484615  4.751141e-18
4184.08692241  4.12668e-18
4184.59899867  5.944411e-18
4185.11107492  4.074037e-18
4185.62315118  5.724502e-18
4186.13522744  6.093425e-18
4186.6473037  3.732918e-18
4187.15937996  2.985383e-18
4187.67145622  4.326196e-18
4188.18353248  5.624961e-18
4188.69560874  6.037163e-18
4189.20768499  6.033414e-18
4189.71976125  7.364958e-18
4190.23183751  8.395689e-18
4190.74391377  6.391913e-18
4191.25599003  4.726407e-18
4191.76806629  2.635629e-18
4192.28014255  5.973584e-18
4192.7922188  5.285813e-18
4193.30429506  5.335838e-18
4193.81637132  6.550616e-18
4194.32844758  5.31093e-18
4194.84052384  4.818076e-18
4195.3526001  5.535627e-18
4195.86467636  4.570852e-18
4196.37675261  2.525537e-18
4196.88882887  4.310598e-18
4197.40090513  8.341683e-18
4197.91298139  4.669941e-18
4198.42505765  3.856416e-18
4198.93713391  3.632304e-18
4199.44921017  5.000454e-18
4199.96128643  5.735083e-18
4200.47336268  8.278481e-18
4200.98543894  1.069938e-17
4201.4975152  6.166725e-18
4202.00959146  1.388077e-18
4202.52166772  2.655899e-18
4203.03374398  4.233879e-18
4203.54582024  2.717431e-18
4204.05789649  3.384762e-18
4204.56997275  4.40031e-18
4205.08204901  7.189528e-18
4205.59412527  5.578466e-18
4206.10620153  3.060744e-18
4206.61827779  3.722813e-18
4207.13035405  3.570055e-18
4207.64243031  3.048903e-18
4208.15450656  6.479475e-18
4208.66658282  7.671017e-18
4209.17865908  4.825277e-18
4209.69073534  6.908065e-18
4210.2028116  5.303246e-18
4210.71488786  7.117596e-18
4211.22696412  7.10318e-18
4211.73904037  6.887299e-18
4212.25111663  7.469601e-18
4212.76319289  5.113245e-18
4213.27526915  7.249375e-18
4213.78734541  8.962319e-18
4214.29942167  7.5928e-18
4214.81149793  5.959836e-18
4215.32357419  5.574912e-18
4215.83565044  3.806692e-18
4216.3477267  7.377975e-18
4216.85980296  3.134668e-18
4217.37187922  7.574868e-18
4217.88395548  7.117359e-18
4218.39603174  4.44259e-18
4218.908108  7.495203e-18
4219.42018425  8.778645e-18
4219.93226051  2.225733e-18
4220.44433677  6.049246e-18
4220.95641303  4.615208e-18
4221.46848929  7.637517e-18
4221.98056555  1.006927e-17
4222.49264181  5.22837e-18
4223.00471807  6.787432e-18
4223.51679432  1.13974e-17
4224.02887058  8.099858e-18
4224.54094684  1.082052e-17
4225.0530231  8.760742e-18
4225.56509936  8.972615e-18
4226.07717562  4.65758e-18
4226.58925188  5.242194e-18
4227.10132813  4.099516e-18
4227.61340439  5.964542e-18
4228.12548065  5.507286e-18
4228.63755691  1.8192e-18
4229.14963317  4.679558e-18
4229.66170943  7.561662e-18
4230.17378569  5.308272e-18
4230.68586195  3.727346e-18
4231.1979382  3.98303e-18
4231.71001446  5.243843e-18
4232.22209072  5.054938e-18
4232.73416698  6.400265e-18
4233.24624324  6.787048e-18
4233.7583195  5.600611e-18
4234.27039576  4.417568e-18
4234.78247201  8.584893e-18
4235.29454827  3.631675e-18
4235.80662453  6.291063e-18
4236.31870079  7.435626e-18
4236.83077705  5.461627e-18
4237.34285331  5.349563e-18
4237.85492957  2.391439e-18
4238.36700583  2.914275e-18
4238.87908208  6.242641e-18
4239.39115834  5.358987e-18
4239.9032346  5.027643e-18
4240.41531086  6.663564e-18
4240.92738712  3.144849e-18
4241.43946338  3.933426e-18
4241.95153964  5.659339e-18
4242.46361589  6.186232e-18
4242.97569215  4.453634e-18
4243.48776841  6.215193e-18
4243.99984467  6.033294e-18
4244.51192093  5.8883e-18
4245.02399719  4.270929e-18
4245.53607345  5.073588e-18
4246.0481497  4.789291e-18
4246.56022596  3.385587e-18
4247.07230222  5.390191e-18
4247.58437848  4.370342e-18
4248.09645474  3.723771e-18
4248.608531  3.736934e-18
4249.12060726  5.606639e-18
4249.63268352  6.939432e-18
4250.14475977  8.980918e-18
4250.65683603  5.291114e-18
4251.16891229  5.132464e-18
4251.68098855  4.582456e-18
4252.19306481  4.079112e-18
4252.70514107  6.386186e-18
4253.21721733  9.41303e-18
4253.72929358  3.436051e-18
4254.24136984  2.408487e-18
4254.7534461  5.048383e-18
4255.26552236  2.287907e-18
4255.77759862  2.075801e-18
4256.28967488  3.010994e-18
4256.80175114  5.701503e-18
4257.3138274  4.224051e-18
4257.82590365  5.068779e-18
4258.33797991  6.102786e-18
4258.85005617  6.684751e-18
4259.36213243  2.47507e-18
4259.87420869  6.27834e-18
4260.38628495  4.496469e-18
4260.89836121  2.828291e-18
4261.41043746  5.672132e-18
4261.92251372  5.797154e-18
4262.43458998  6.003736e-18
4262.94666624  2.766078e-18
4263.4587425  4.884424e-18
4263.97081876  5.735198e-18
4264.48289502  6.467267e-18
4264.99497128  4.715698e-18
4265.50704753  6.468887e-18
4266.01912379  4.31787e-18
4266.53120005  3.985524e-18
4267.04327631  3.488951e-18
4267.55535257  8.228485e-18
4268.06742883  6.802332e-18
4268.57950509  4.802872e-18
4269.09158134  4.244736e-18
4269.6036576  1.074439e-18
4270.11573386  2.517038e-18
4270.62781012  5.644537e-18
4271.13988638  4.672285e-18
4271.65196264  5.156037e-18
4272.1640389  8.231865e-18
4272.67611516  4.786609e-18
4273.18819141  5.252358e-18
4273.70026767  5.382961e-18
4274.21234393  2.803339e-18
4274.72442019  5.958919e-18
4275.23649645  6.861296e-18
4275.74857271  6.702434e-18
4276.26064897  6.041722e-18
4276.77272522  7.34817e-18
4277.28480148  5.903742e-18
4277.79687774  1.89828e-18
4278.308954  7.088731e-18
4278.82103026  7.213798e-18
4279.33310652  7.027363e-18
4279.84518278  7.167669e-18
4280.35725904  7.688677e-18
4280.86933529  5.022945e-18
4281.38141155  5.643605e-18
4281.89348781  5.719126e-18
4282.40556407  3.823715e-18
4282.91764033  1.785333e-18
4283.42971659  5.691135e-18
4283.94179285  1.611737e-18
4284.4538691  3.79384e-18
4284.96594536  5.949745e-18
4285.47802162  4.848157e-18
4285.99009788  7.118041e-18
4286.50217414  4.969545e-18
4287.0142504  3.666646e-18
4287.52632666  3.486695e-18
4288.03840292  6.60872e-18
4288.55047917  4.269585e-18
4289.06255543  3.542428e-18
4289.57463169  3.355495e-18
4290.08670795  4.960436e-18
4290.59878421  3.627358e-18
4291.11086047  3.98208e-18
4291.62293673  4.457001e-18
4292.13501298  4.408757e-18
4292.64708924  6.109156e-18
4293.1591655  3.23518e-18
4293.67124176  3.38035e-18
4294.18331802  5.559047e-18
4294.69539428  2.258773e-18
4295.20747054  4.386262e-18
4295.71954679  4.985437e-18
4296.23162305  5.322705e-18
4296.74369931  5.498667e-18
4297.25577557  4.37705e-18
4297.76785183  5.483392e-18
4298.27992809  3.633793e-18
4298.79200435  3.911493e-18
4299.30408061  2.887805e-18
4299.81615686  5.079896e-18
4300.32823312  5.116521e-18
4300.84030938  5.270395e-18
4301.35238564  3.907169e-18
4301.8644619  2.858411e-18
4302.37653816  6.454786e-18
4302.88861442  5.00958e-18
4303.40069067  2.543478e-18
4303.91276693  2.005333e-18
4304.42484319  3.516755e-18
4304.93691945  5.357449e-18
4305.44899571  4.435307e-18
4305.96107197  5.108295e-18
4306.47314823  3.10153e-18
4306.98522449  3.427772e-18
4307.49730074  6.088679e-18
4308.009377  6.119157e-18
4308.52145326  4.19321e-18
4309.03352952  3.045171e-18
4309.54560578  3.818376e-18
4310.05768204  4.275632e-18
4310.5697583  5.849339e-18
4311.08183455  7.418256e-18
4311.59391081  6.602172e-18
4312.10598707  7.739662e-18
4312.61806333  5.233437e-18
4313.13013959  6.992728e-18
4313.64221585  6.597161e-18
4314.15429211  6.489103e-18
4314.66636837  6.350993e-18
4315.17844462  7.241515e-18
4315.69052088  6.110382e-18
4316.20259714  2.353721e-18
4316.7146734  3.596712e-18
4317.22674966  3.645262e-18
4317.73882592  4.792864e-18
4318.25090218  2.978906e-18
4318.76297843  4.334541e-18
4319.27505469  6.710867e-18
4319.78713095  4.126934e-18
4320.29920721  4.679375e-18
4320.81128347  3.585174e-18
4321.32335973  5.021049e-18
4321.83543599  2.693327e-18
4322.34751225  9.313523e-18
4322.8595885  6.049515e-18
4323.37166476  5.410407e-18
4323.88374102  3.832587e-18
4324.39581728  4.043094e-18
4324.90789354  6.092535e-18
4325.4199698  3.518355e-18
4325.93204606  4.620437e-18
4326.44412231  9.136705e-18
4326.95619857  7.193535e-18
4327.46827483  7.626091e-18
4327.98035109  8.082404e-18
4328.49242735  6.128547e-18
4329.00450361  6.310637e-18
4329.51657987  5.461756e-18
4330.02865613  4.882295e-18
4330.54073238  8.60926e-18
4331.05280864  4.999293e-18
4331.5648849  9.504276e-18
4332.07696116  6.484984e-18
4332.58903742  4.61473e-18
4333.10111368  4.672131e-18
4333.61318994  6.352484e-18
4334.12526619  7.985296e-18
4334.63734245  6.781606e-18
4335.14941871  5.635151e-18
4335.66149497  5.237508e-18
4336.17357123  7.302317e-18
4336.68564749  4.493202e-18
4337.19772375  4.526685e-18
4337.7098  6.968883e-18
4338.22187626  6.779679e-18
4338.73395252  6.397847e-18
4339.24602878  3.575697e-18
4339.75810504  2.463711e-18
4340.2701813  6.133021e-18
4340.78225756  5.745553e-18
4341.29433382  5.617571e-18
4341.80641007  7.98487e-18
4342.31848633  7.374898e-18
4342.83056259  6.055203e-18
4343.34263885  5.051528e-18
4343.85471511  5.690324e-18
4344.36679137  6.346177e-18
4344.87886763  4.399183e-18
4345.39094388  4.176777e-18
4345.90302014  7.349802e-18
4346.4150964  5.650283e-18
4346.92717266  5.195494e-18
4347.43924892  4.679633e-18
4347.95132518  4.092894e-18
4348.46340144  4.225074e-18
4348.9754777  7.270252e-18
4349.48755395  1.033682e-17
4349.99963021  6.892429e-18
4350.51170647  6.522681e-18
4351.02378273  5.454006e-18
4351.53585899  5.845844e-18
4352.04793525  6.765913e-18
4352.56001151  5.390262e-18
4353.07208776  4.870095e-18
4353.58416402  5.488678e-18
4354.09624028  6.767964e-18
4354.60831654  6.832952e-18
4355.1203928  6.024344e-18
4355.63246906  6.616087e-18
4356.14454532  8.807482e-18
4356.65662158  7.286191e-18
4357.16869783  7.767652e-18
4357.68077409  7.881974e-18
4358.19285035  8.022668e-18
4358.70492661  8.076519e-18
4359.21700287  6.521496e-18
4359.72907913  5.456273e-18
4360.24115539  5.149329e-18
4360.75323164  6.241465e-18
4361.2653079  5.925588e-18
4361.77738416  2.941658e-18
4362.28946042  7.124035e-18
4362.80153668  7.296824e-18
4363.31361294  5.971582e-18
4363.8256892  7.748037e-18
4364.33776546  4.570785e-18
4364.84984171  7.459504e-18
4365.36191797  6.117446e-18
4365.87399423  7.726097e-18
4366.38607049  7.603395e-18
4366.89814675  6.832381e-18
4367.41022301  6.953212e-18
4367.92229927  5.784795e-18
4368.43437552  6.087115e-18
4368.94645178  5.414702e-18
4369.45852804  6.128302e-18
4369.9706043  7.936079e-18
4370.48268056  8.528253e-18
4370.99475682  5.173104e-18
4371.50683308  5.918823e-18
4372.01890934  6.790653e-18
4372.53098559  4.998373e-18
4373.04306185  9.478719e-18
4373.55513811  3.484563e-18
4374.06721437  6.690729e-18
4374.57929063  5.756435e-18
4375.09136689  3.648947e-18
4375.60344315  8.404334e-18
4376.1155194  7.462821e-18
4376.62759566  2.499926e-18
4377.13967192  3.509371e-18
4377.65174818  6.533164e-18
4378.16382444  5.793303e-18
4378.6759007  6.45529e-18
4379.18797696  7.248545e-18
4379.70005322  6.724845e-18
4380.21212947  8.105071e-18
4380.72420573  4.460867e-18
4381.23628199  5.648627e-18
4381.74835825  9.596119e-18
4382.26043451  5.570929e-18
4382.77251077  3.129272e-18
4383.28458703  5.498741e-18
4383.79666328  7.889179e-18
4384.30873954  7.066602e-18
4384.8208158  5.954994e-18
4385.33289206  5.044699e-18
4385.84496832  7.641302e-18
4386.35704458  5.544287e-18
4386.86912084  9.87845e-18
4387.38119709  7.651782e-18
4387.89327335  5.191777e-18
4388.40534961  5.476359e-18
4388.91742587  4.437646e-18
4389.42950213  7.509894e-18
4389.94157839  5.050321e-18
4390.45365465  8.835713e-18
4390.96573091  5.346948e-18
4391.47780716  3.818324e-18
4391.98988342  3.645818e-18
4392.50195968  7.724203e-18
4393.01403594  6.165345e-18
4393.5261122  6.909691e-18
4394.03818846  9.101105e-18
4394.55026472  4.259402e-18
4395.06234097  6.922946e-18
4395.57441723  7.555171e-18
4396.08649349  7.375573e-18
4396.59856975  9.631117e-18
4397.11064601  5.474472e-18
4397.62272227  4.20024e-18
4398.13479853  3.51376e-18
4398.64687479  1.972374e-18
4399.15895104  7.014655e-18
4399.6710273  6.103631e-18
4400.18310356  5.458781e-18
4400.69517982  4.336114e-18
4401.20725608  7.616802e-18
4401.71933234  5.184575e-18
4402.2314086  5.938482e-18
4402.74348485  7.013958e-18
4403.25556111  6.947248e-18
4403.76763737  4.959952e-18
4404.27971363  6.496164e-18
4404.79178989  5.855741e-18
4405.30386615  5.843264e-18
4405.81594241  7.843542e-18
4406.32801867  6.728295e-18
4406.84009492  8.67345e-18
4407.35217118  6.677361e-18
4407.86424744  7.485233e-18
4408.3763237  3.413935e-18
4408.88839996  2.500996e-18
4409.40047622  3.614969e-18
4409.91255248  4.832901e-18
4410.42462873  6.51476e-18
4410.93670499  5.480272e-18
4411.44878125  5.661474e-18
4411.96085751  7.470027e-18
4412.47293377  9.638504e-18
4412.98501003  7.406695e-18
4413.49708629  5.411065e-18
4414.00916255  6.834478e-18
4414.5212388  5.656175e-18
4415.03331506  7.0076e-18
4415.54539132  6.12363e-18
4416.05746758  6.902852e-18
4416.56954384  4.249259e-18
4417.0816201  4.702148e-18
4417.59369636  6.910992e-18
4418.10577261  6.19177e-18
4418.61784887  6.412449e-18
4419.12992513  7.030871e-18
4419.64200139  9.310679e-18
4420.15407765  6.758516e-18
4420.66615391  3.422805e-18
4421.17823017  4.544577e-18
4421.69030643  7.680926e-18
4422.20238268  6.690706e-18
4422.71445894  4.24887e-18
4423.2265352  5.759813e-18
4423.73861146  4.153718e-18
4424.25068772  6.730205e-18
4424.76276398  5.2046e-18
4425.27484024  5.533241e-18
4425.78691649  6.246551e-18
4426.29899275  6.229532e-18
4426.81106901  8.341552e-18
4427.32314527  7.384971e-18
4427.83522153  7.304096e-18
4428.34729779  7.28359e-18
4428.85937405  4.520508e-18
4429.3714503  6.307795e-18
4429.88352656  6.392011e-18
4430.39560282  8.154593e-18
4430.90767908  3.954241e-18
4431.41975534  9.162553e-18
4431.9318316  9.324015e-18
4432.44390786  6.543887e-18
4432.95598412  6.364817e-18
4433.46806037  4.548509e-18
4433.98013663  9.856382e-18
4434.49221289  4.58313e-18
4435.00428915  6.246968e-18
4435.51636541  9.060361e-18
4436.02844167  8.75993e-18
4436.54051793  7.838323e-18
4437.05259418  2.652066e-18
4437.56467044  7.325021e-18
4438.0767467  8.732603e-18
4438.58882296  8.178066e-18
4439.10089922  5.926219e-18
4439.61297548  6.655226e-18
4440.12505174  4.900967e-18
4440.637128  6.001355e-18
4441.14920425  9.860533e-18
4441.66128051  7.404611e-18
4442.17335677  6.060057e-18
4442.68543303  4.524216e-18
4443.19750929  7.077035e-18
4443.70958555  9.677169e-18
4444.22166181  7.452901e-18
4444.73373806  9.830544e-18
4445.24581432  7.922219e-18
4445.75789058  6.977734e-18
4446.26996684  8.574175e-18
4446.7820431  7.147664e-18
4447.29411936  8.262763e-18
4447.80619562  7.105919e-18
4448.31827188  5.166254e-18
4448.83034813  7.465056e-18
4449.34242439  4.268351e-18
4449.85450065  7.108847e-18
4450.36657691  9.895955e-18
4450.87865317  9.550327e-18
4451.39072943  7.856949e-18
4451.90280569  8.253747e-18
4452.41488194  6.287983e-18
4452.9269582  7.194768e-18
4453.43903446  4.707865e-18
4453.95111072  5.202251e-18
4454.46318698  4.949123e-18
4454.97526324  8.612865e-18
4455.4873395  9.456831e-18
4455.99941576  8.703139e-18
4456.51149201  7.383317e-18
4457.02356827  5.530148e-18
4457.53564453  5.041569e-18
4458.04772079  5.568615e-18
4458.55979705  6.406623e-18
4459.07187331  8.840402e-18
4459.58394957  7.373199e-18
4460.09602582  7.974032e-18
4460.60810208  4.974038e-18
4461.12017834  5.297313e-18
4461.6322546  6.749476e-18
4462.14433086  6.745408e-18
4462.65640712  7.398695e-18
4463.16848338  7.777152e-18
4463.68055964  6.95423e-18
4464.19263589  6.024888e-18
4464.70471215  4.64444e-18
4465.21678841  5.497669e-18
4465.72886467  5.941834e-18
4466.24094093  6.810905e-18
4466.75301719  3.813101e-18
4467.26509345  4.868967e-18
4467.7771697  5.212468e-18
4468.28924596  4.328189e-18
4468.80132222  6.503924e-18
4469.31339848  4.267021e-18
4469.82547474  6.250899e-18
4470.337551  5.676857e-18
4470.84962726  6.200647e-18
4471.36170352  7.442572e-18
4471.87377977  6.338565e-18
4472.38585603  7.107448e-18
4472.89793229  8.037153e-18
4473.41000855  9.882e-18
4473.92208481  6.114928e-18
4474.43416107  6.441305e-18
4474.94623733  7.754039e-18
4475.45831358  9.782296e-18
4475.97038984  6.013311e-18
4476.4824661  5.773384e-18
4476.99454236  7.27743e-18
4477.50661862  8.415518e-18
4478.01869488  7.188306e-18
4478.53077114  7.180278e-18
4479.04284739  9.399444e-18
4479.55492365  1.023986e-17
4480.06699991  4.663277e-18
4480.57907617  8.208275e-18
4481.09115243  5.9064e-18
4481.60322869  7.568392e-18
4482.11530495  8.913139e-18
4482.62738121  6.121234e-18
4483.13945746  6.06356e-18
4483.65153372  8.235762e-18
4484.16360998  7.677275e-18
4484.67568624  1.187727e-17
4485.1877625  1.02405e-17
4485.69983876  1.275306e-17
4486.21191502  8.142466e-18
4486.72399127  8.559745e-18
4487.23606753  9.797693e-18
4487.74814379  6.851078e-18
4488.26022005  7.962565e-18
4488.77229631  5.690137e-18
4489.28437257  7.514537e-18
4489.79644883  8.116046e-18
4490.30852509  7.415274e-18
4490.82060134  6.444548e-18
4491.3326776  5.622209e-18
4491.84475386  5.011201e-18
4492.35683012  6.071182e-18
4492.86890638  9.425007e-18
4493.38098264  7.269849e-18
4493.8930589  5.964714e-18
4494.40513515  7.541775e-18
4494.91721141  6.172673e-18
4495.42928767  3.388769e-18
4495.94136393  5.978079e-18
4496.45344019  2.856212e-18
4496.96551645  4.941756e-18
4497.47759271  6.982509e-18
4497.98966897  8.185908e-18
4498.50174522  4.939794e-18
4499.01382148  6.037652e-18
4499.52589774  8.548419e-18
4500.037974  7.038719e-18
4500.55005026  5.625867e-18
4501.06212652  7.584314e-18
4501.57420278  4.192706e-18
4502.08627903  5.350035e-18
4502.59835529  7.660833e-18
4503.11043155  7.585604e-18
4503.62250781  8.15748e-18
4504.13458407  8.954577e-18
4504.64666033  7.9517e-18
4505.15873659  6.876694e-18
4505.67081285  4.498519e-18
4506.1828891  5.375531e-18
4506.69496536  5.837936e-18
4507.20704162  6.166088e-18
4507.71911788  6.933438e-18
4508.23119414  6.902668e-18
4508.7432704  6.751669e-18
4509.25534666  6.682747e-18
4509.76742291  6.088522e-18
4510.27949917  8.636547e-18
4510.79157543  5.4272e-18
4511.30365169  3.304159e-18
4511.81572795  2.99824e-18
4512.32780421  5.808063e-18
4512.83988047  7.512499e-18
4513.35195673  6.019677e-18
4513.86403298  8.410048e-18
4514.37610924  8.897206e-18
4514.8881855  6.183422e-18
4515.40026176  6.615902e-18
4515.91233802  5.985503e-18
4516.42441428  7.74477e-18
4516.93649054  6.54191e-18
4517.44856679  5.829368e-18
4517.96064305  4.93177e-18
4518.47271931  5.564975e-18
4518.98479557  5.682685e-18
4519.49687183  7.268314e-18
4520.00894809  7.58014e-18
4520.52102435  8.255334e-18
4521.03310061  6.293739e-18
4521.54517686  6.516794e-18
4522.05725312  6.011717e-18
4522.56932938  6.377591e-18
4523.08140564  7.402261e-18
4523.5934819  6.277974e-18
4524.10555816  7.499571e-18
4524.61763442  7.53091e-18
4525.12971067  7.340542e-18
4525.64178693  6.089995e-18
4526.15386319  6.090628e-18
4526.66593945  6.497465e-18
4527.17801571  9.02259e-18
4527.69009197  5.886343e-18
4528.20216823  6.651236e-18
4528.71424448  5.781038e-18
4529.22632074  7.592463e-18
4529.738397  9.258282e-18
4530.25047326  7.131267e-18
4530.76254952  1.052692e-17
4531.27462578  8.054987e-18
4531.78670204  3.681147e-18
4532.2987783  5.561172e-18
4532.81085455  6.098009e-18
4533.32293081  5.943248e-18
4533.83500707  7.964867e-18
4534.34708333  6.822343e-18
4534.85915959  6.102463e-18
4535.37123585  8.250734e-18
4535.88331211  6.41441e-18
4536.39538836  8.703392e-18
4536.90746462  6.55051e-18
4537.41954088  7.115758e-18
4537.93161714  7.972938e-18
4538.4436934  6.368522e-18
4538.95576966  4.405668e-18
4539.46784592  2.068015e-18
4539.97992218  4.829805e-18
4540.49199843  5.633685e-18
4541.00407469  7.908656e-18
4541.51615095  6.179603e-18
4542.02822721  6.350871e-18
4542.54030347  7.859214e-18
4543.05237973  7.28458e-18
4543.56445599  5.181475e-18
4544.07653224  3.554935e-18
4544.5886085  5.922935e-18
4545.10068476  6.521431e-18
4545.61276102  6.462387e-18
4546.12483728  6.598629e-18
4546.63691354  9.080604e-18
4547.1489898  1.024732e-17
4547.66106606  7.117962e-18
4548.17314231  6.581474e-18
4548.68521857  4.391201e-18
4549.19729483  7.058037e-18
4549.70937109  6.398355e-18
4550.22144735  5.666133e-18
4550.73352361  5.788529e-18
4551.24559987  7.318524e-18
4551.75767612  4.158785e-18
4552.26975238  4.091682e-18
4552.78182864  4.162877e-18
4553.2939049  7.234274e-18
4553.80598116  8.292411e-18
4554.31805742  5.140205e-18
4554.83013368  5.141202e-18
4555.34220994  5.500329e-18
4555.85428619  8.555218e-18
4556.36636245  5.935336e-18
4556.87843871  3.876134e-18
4557.39051497  6.196416e-18
4557.90259123  7.017187e-18
4558.41466749  6.845026e-18
4558.92674375  6.838544e-18
4559.43882  6.68116e-18
4559.95089626  5.378964e-18
4560.46297252  7.17797e-18
4560.97504878  5.115048e-18
4561.48712504  4.484743e-18
4561.9992013  6.23826e-18
4562.51127756  6.720852e-18
4563.02335382  5.264177e-18
4563.53543007  6.482563e-18
4564.04750633  6.831558e-18
4564.55958259  5.769995e-18
4565.07165885  6.078306e-18
4565.58373511  7.03377e-18
4566.09581137  5.113812e-18
4566.60788763  6.059213e-18
4567.11996388  5.403356e-18
4567.63204014  7.197794e-18
4568.1441164  7.964887e-18
4568.65619266  4.932368e-18
4569.16826892  7.494538e-18
4569.68034518  8.987167e-18
4570.19242144  7.938522e-18
4570.70449769  9.152801e-18
4571.21657395  6.401796e-18
4571.72865021  7.667371e-18
4572.24072647  6.90018e-18
4572.75280273  5.645075e-18
4573.26487899  8.073302e-18
4573.77695525  7.942818e-18
4574.28903151  4.756962e-18
4574.80110776  8.495046e-18
4575.31318402  5.890481e-18
4575.82526028  6.957751e-18
4576.33733654  8.099403e-18
4576.8494128  5.581873e-18
4577.36148906  8.077762e-18
4577.87356532  7.401252e-18
4578.38564157  7.091567e-18
4578.89771783  4.081661e-18
4579.40979409  5.599471e-18
4579.92187035  6.008109e-18
4580.43394661  9.939626e-18
4580.94602287  3.683499e-18
4581.45809913  4.032509e-18
4581.97017539  2.828435e-18
4582.48225164  5.215976e-18
4582.9943279  4.431319e-18
4583.50640416  7.275159e-18
4584.01848042  8.02759e-18
4584.53055668  5.079855e-18
4585.04263294  4.505383e-18
4585.5547092  3.725106e-18
4586.06678545  6.20954e-18
4586.57886171  8.151896e-18
4587.09093797  8.056534e-18
4587.60301423  7.131438e-18
4588.11509049  8.43148e-18
4588.62716675  6.608689e-18
4589.13924301  7.715514e-18
4589.65131927  6.742541e-18
4590.16339552  8.652123e-18
4590.67547178  6.049784e-18
4591.18754804  8.864298e-18
4591.6996243  5.474196e-18
4592.21170056  8.052216e-18
4592.72377682  8.151965e-18
4593.23585308  6.882893e-18
4593.74792933  6.780732e-18
4594.26000559  6.475245e-18
4594.77208185  6.540926e-18
4595.28415811  4.758644e-18
4595.79623437  8.455069e-18
4596.30831063  6.40703e-18
4596.82038689  5.926128e-18
4597.33246315  5.582966e-18
4597.8445394  7.199451e-18
4598.35661566  5.339701e-18
4598.86869192  6.579135e-18
4599.38076818  4.975674e-18
4599.89284444  4.322894e-18
4600.4049207  6.28666e-18
4600.91699696  6.100885e-18
4601.42907321  6.80314e-18
4601.94114947  6.691586e-18
4602.45322573  7.656692e-18
4602.96530199  5.668456e-18
4603.47737825  5.354673e-18
4603.98945451  4.462276e-18
4604.50153077  5.479373e-18
4605.01360703  6.450281e-18
4605.52568328  5.975683e-18
4606.03775954  4.032478e-18
4606.5498358  5.30823e-18
4607.06191206  4.896709e-18
4607.57398832  3.750009e-18
4608.08606458  6.976732e-18
4608.59814084  6.890757e-18
4609.11021709  7.668275e-18
4609.62229335  5.603901e-18
4610.13436961  6.36575e-18
4610.64644587  7.434726e-18
4611.15852213  5.174941e-18
4611.67059839  5.923779e-18
4612.18267465  6.918446e-18
4612.69475091  8.552912e-18
4613.20682716  8.8448e-18
4613.71890342  5.273836e-18
4614.23097968  6.437073e-18
4614.74305594  6.186302e-18
4615.2551322  5.812584e-18
4615.76720846  7.834513e-18
4616.27928472  7.102589e-18
4616.79136097  7.67756e-18
4617.30343723  6.350087e-18
4617.81551349  8.070684e-18
4618.32758975  3.678456e-18
4618.83966601  6.894042e-18
4619.35174227  9.123953e-18
4619.86381853  4.815937e-18
4620.37589478  2.902861e-18
4620.88797104  3.179479e-18
4621.4000473  8.561572e-18
4621.91212356  5.910015e-18
4622.42419982  8.297134e-18
4622.93627608  5.565495e-18
4623.44835234  4.88869e-18
4623.9604286  4.937188e-18
4624.47250485  8.409249e-18
4624.98458111  7.462766e-18
4625.49665737  4.934646e-18
4626.00873363  5.518049e-18
4626.52080989  6.004385e-18
4627.03288615  7.379944e-18
4627.54496241  7.814082e-18
4628.05703866  6.358075e-18
4628.56911492  5.561329e-18
4629.08119118  6.380896e-18
4629.59326744  5.307277e-18
4630.1053437  6.889902e-18
4630.61741996  6.856858e-18
4631.12949622  6.158709e-18
4631.64157248  5.035606e-18
4632.15364873  7.469122e-18
4632.66572499  7.760672e-18
4633.17780125  1.13345e-17
4633.68987751  7.001491e-18
4634.20195377  8.673059e-18
4634.71403003  4.194395e-18
4635.22610629  5.778189e-18
4635.73818254  3.284778e-18
4636.2502588  4.790717e-18
4636.76233506  4.807909e-18
4637.27441132  7.931705e-18
4637.78648758  4.265039e-18
4638.29856384  7.06798e-18
4638.8106401  7.85854e-18
4639.32271636  6.887802e-18
4639.83479261  5.147884e-18
4640.34686887  5.461344e-18
4640.85894513  6.529948e-18
4641.37102139  5.169015e-18
4641.88309765  6.347526e-18
4642.39517391  4.647793e-18
4642.90725017  7.712467e-18
4643.41932642  7.806959e-18
4643.93140268  6.04057e-18
4644.44347894  4.880437e-18
4644.9555552  4.013494e-18
4645.46763146  5.194079e-18
4645.97970772  4.675334e-18
4646.49178398  6.428286e-18
4647.00386024  6.670617e-18
4647.51593649  4.415367e-18
4648.02801275  6.139549e-18
4648.54008901  6.804796e-18
4649.05216527  6.43341e-18
4649.56424153  4.477737e-18
4650.07631779  5.400639e-18
4650.58839405  3.70585e-18
4651.1004703  1.993887e-18
4651.61254656  5.090706e-18
4652.12462282  5.504337e-18
4652.63669908  6.672333e-18
4653.14877534  5.255813e-18
4653.6608516  6.679276e-18
4654.17292786  7.764393e-18
4654.68500412  5.773961e-18
4655.19708037  5.276854e-18
4655.70915663  6.65071e-18
4656.22123289  7.09582e-18
4656.73330915  6.921179e-18
4657.24538541  5.239446e-18
4657.75746167  6.195287e-18
4658.26953793  5.302515e-18
4658.78161418  5.633711e-18
4659.29369044  5.519244e-18
4659.8057667  4.29394e-18
4660.31784296  5.119534e-18
4660.82991922  5.125951e-18
4661.34199548  4.237326e-18
4661.85407174  6.477684e-18
4662.36614799  5.874314e-18
4662.87822425  5.842997e-18
4663.39030051  7.671183e-18
4663.90237677  8.305673e-18
4664.41445303  6.697964e-18
4664.92652929  4.940869e-18
4665.43860555  6.374631e-18
4665.95068181  3.776874e-18
4666.46275806  4.615112e-18
4666.97483432  6.274958e-18
4667.48691058  6.837651e-18
4667.99898684  2.916713e-18
4668.5110631  5.023026e-18
4669.02313936  5.506459e-18
4669.53521562  6.818615e-18
4670.04729187  7.739918e-18
4670.55936813  5.748781e-18
4671.07144439  8.233823e-18
4671.58352065  8.063529e-18
4672.09559691  6.624935e-18
4672.60767317  3.231328e-18
4673.11974943  7.017217e-18
4673.63182569  8.890025e-18
4674.14390194  4.720534e-18
4674.6559782  6.122961e-18
4675.16805446  5.065504e-18
4675.68013072  5.683175e-18
4676.19220698  6.554122e-18
4676.70428324  5.95071e-18
4677.2163595  5.748146e-18
4677.72843575  8.608139e-18
4678.24051201  9.39481e-18
4678.75258827  6.429511e-18
4679.26466453  9.655731e-18
4679.77674079  7.334809e-18
4680.28881705  7.484022e-18
4680.80089331  3.062453e-18
4681.31296957  7.070485e-18
4681.82504582  7.182147e-18
4682.33712208  9.248148e-18
4682.84919834  9.455483e-18
4683.3612746  4.956099e-18
4683.87335086  4.5165e-18
4684.38542712  8.696379e-18
4684.89750338  9.544575e-18
4685.40957963  3.898184e-18
4685.92165589  9.117415e-18
4686.43373215  9.482942e-18
4686.94580841  7.582901e-18
4687.45788467  4.943231e-18
4687.96996093  3.366155e-18
4688.48203719  5.088782e-18
4688.99411345  5.36383e-18
4689.5061897  5.492974e-18
4690.01826596  8.685332e-18
4690.53034222  9.108963e-18
4691.04241848  6.60056e-18
4691.55449474  4.361444e-18
4692.066571  4.830685e-18
4692.57864726  6.327167e-18
4693.09072351  4.703796e-18
4693.60279977  4.62014e-18
4694.11487603  4.136553e-18
4694.62695229  3.551068e-18
4695.13902855  6.890258e-18
4695.65110481  5.018645e-18
4696.16318107  5.800059e-18
4696.67525733  5.814076e-18
4697.18733358  5.390089e-18
4697.69940984  7.390148e-18
4698.2114861  6.807614e-18
4698.72356236  4.902115e-18
4699.23563862  4.1702e-18
4699.74771488  2.991857e-18
4700.25979114  5.529177e-18
4700.77186739  6.478737e-18
4701.28394365  6.040862e-18
4701.79601991  6.169738e-18
4702.30809617  5.509438e-18
4702.82017243  4.848006e-18
4703.33224869  5.800979e-18
4703.84432495  4.90334e-18
4704.35640121  4.437589e-18
4704.86847746  3.017893e-18
4705.38055372  6.628633e-18
4705.89262998  6.248795e-18
4706.40470624  8.226095e-18
4706.9167825  7.947603e-18
4707.42885876  4.826696e-18
4707.94093502  4.819895e-18
4708.45301127  6.956059e-18
4708.96508753  5.985498e-18
4709.47716379  6.891422e-18
4709.98924005  7.455946e-18
4710.50131631  8.018255e-18
4711.01339257  8.997651e-18
4711.52546883  7.668954e-18
4712.03754508  5.879445e-18
4712.54962134  5.988851e-18
4713.0616976  8.074823e-18
4713.57377386  6.121443e-18
4714.08585012  5.138696e-18
4714.59792638  3.489487e-18
4715.11000264  2.388477e-18
4715.6220789  7.790444e-18
4716.13415515  6.104183e-18
4716.64623141  6.637493e-18
4717.15830767  6.134074e-18
4717.67038393  7.446024e-18
4718.18246019  6.067194e-18
4718.69453645  1.080134e-17
4719.20661271  9.060633e-18
4719.71868896  5.663822e-18
4720.23076522  5.813437e-18
4720.74284148  4.846653e-18
4721.25491774  1.183734e-17
4721.766994  9.982705e-18
4722.27907026  5.987156e-18
4722.79114652  7.440299e-18
4723.30322278  7.86821e-18
4723.81529903  4.148465e-18
4724.32737529  5.504635e-18
4724.83945155  8.792337e-18
4725.35152781  6.154636e-18
4725.86360407  4.957418e-18
4726.37568033  7.44007e-18
4726.88775659  4.920034e-18
4727.39983284  9.710963e-18
4727.9119091  7.651105e-18
4728.42398536  5.565316e-18
4728.93606162  9.370941e-18
4729.44813788  5.843015e-18
4729.96021414  6.198452e-18
4730.4722904  4.337271e-18
4730.98436666  7.990492e-18
4731.49644291  9.836704e-18
4732.00851917  1.214098e-17
4732.52059543  7.547356e-18
4733.03267169  8.183474e-18
4733.54474795  8.588323e-18
4734.05682421  5.116427e-18
4734.56890047  7.56393e-18
4735.08097672  9.803814e-18
4735.59305298  8.754926e-18
4736.10512924  7.401594e-18
4736.6172055  5.612831e-18
4737.12928176  5.099594e-18
4737.64135802  7.224715e-18
4738.15343428  8.302632e-18
4738.66551054  1.053016e-17
4739.17758679  8.261906e-18
4739.68966305  8.855643e-18
4740.20173931  8.740578e-18
4740.71381557  6.756457e-18
4741.22589183  5.310086e-18
4741.73796809  6.32157e-18
4742.25004435  6.498338e-18
4742.7621206  6.190686e-18
4743.27419686  5.078772e-18
4743.78627312  5.853153e-18
4744.29834938  5.086416e-18
4744.81042564  8.227099e-18
4745.3225019  8.808196e-18
4745.83457816  5.124769e-18
4746.34665442  4.746406e-18
4746.85873067  8.834971e-18
4747.37080693  1.133822e-17
4747.88288319  6.040996e-18
4748.39495945  8.216344e-18
4748.90703571  1.024356e-17
4749.41911197  9.655429e-18
4749.93118823  8.187101e-18
4750.44326448  7.708836e-18
4750.95534074  5.998816e-18
4751.467417  4.701578e-18
4751.97949326  4.947086e-18
4752.49156952  6.758961e-18
4753.00364578  7.852451e-18
4753.51572204  7.042306e-18
4754.0277983  8.018943e-18
4754.53987455  6.929273e-18
4755.05195081  7.371939e-18
4755.56402707  5.978413e-18
4756.07610333  6.406475e-18
4756.58817959  9.694339e-18
4757.10025585  8.073498e-18
4757.61233211  6.839497e-18
4758.12440836  7.660443e-18
4758.63648462  7.423002e-18
4759.14856088  8.566642e-18
4759.66063714  6.947779e-18
4760.1727134  6.759061e-18
4760.68478966  6.096492e-18
4761.19686592  8.545451e-18
4761.70894217  7.610316e-18
4762.22101843  8.477657e-18
4762.73309469  7.622656e-18
4763.24517095  8.953853e-18
4763.75724721  9.474826e-18
4764.26932347  8.642113e-18
4764.78139973  8.466071e-18
4765.29347599  1.003556e-17
4765.80555224  6.697917e-18
4766.3176285  8.344605e-18
4766.82970476  8.203777e-18
4767.34178102  1.010174e-17
4767.85385728  6.484077e-18
4768.36593354  8.301129e-18
4768.8780098  1.145875e-17
4769.39008605  1.052916e-17
4769.90216231  8.575245e-18
4770.41423857  8.617401e-18
4770.92631483  1.151936e-17
4771.43839109  8.636225e-18
4771.95046735  8.37214e-18
4772.46254361  9.096953e-18
4772.97461987  1.012822e-17
4773.48669612  1.01984e-17
4773.99877238  1.195308e-17
4774.51084864  9.724947e-18
4775.0229249  7.262688e-18
4775.53500116  6.760834e-18
4776.04707742  1.072843e-17
4776.55915368  9.056283e-18
4777.07122993  9.577791e-18
4777.58330619  1.00196e-17
4778.09538245  9.852575e-18
4778.60745871  8.190335e-18
4779.11953497  9.792836e-18
4779.63161123  1.057719e-17
4780.14368749  8.804063e-18
4780.65576375  1.03647e-17
4781.16784  6.632295e-18
4781.67991626  6.169506e-18
4782.19199252  7.362957e-18
4782.70406878  1.074449e-17
4783.21614504  1.022661e-17
4783.7282213  9.781907e-18
4784.24029756  7.982881e-18
4784.75237381  9.688481e-18
4785.26445007  1.075203e-17
4785.77652633  7.606919e-18
4786.28860259  8.613761e-18
4786.80067885  1.050306e-17
4787.31275511  1.085645e-17
4787.82483137  1.181672e-17
4788.33690763  1.057503e-17
4788.84898388  9.535734e-18
4789.36106014  6.25187e-18
4789.8731364  9.467492e-18
4790.38521266  6.59795e-18
4790.89728892  7.707993e-18
4791.40936518  9.320325e-18
4791.92144144  8.173985e-18
4792.43351769  9.528557e-18
4792.94559395  1.165598e-17
4793.45767021  1.113151e-17
4793.96974647  8.148853e-18
4794.48182273  6.953533e-18
4794.99389899  9.665211e-18
4795.50597525  8.487306e-18
4796.01805151  7.865751e-18
4796.53012776  8.520188e-18
4797.04220402  1.102623e-17
4797.55428028  1.261853e-17
4798.06635654  1.238924e-17
4798.5784328  1.0474e-17
4799.09050906  8.188396e-18
4799.60258532  1.006165e-17
4800.11466157  9.501458e-18
4800.62673783  9.043399e-18
4801.13881409  8.921211e-18
4801.65089035  9.863245e-18
4802.16296661  1.110896e-17
4802.67504287  9.47225e-18
4803.18711913  7.895127e-18
4803.69919538  9.446235e-18
4804.21127164  1.042766e-17
4804.7233479  1.069981e-17
4805.23542416  8.897041e-18
4805.74750042  8.712675e-18
4806.25957668  1.015441e-17
4806.77165294  8.626655e-18
4807.2837292  1.232373e-17
4807.79580545  1.014827e-17
4808.30788171  1.100357e-17
4808.81995797  8.672684e-18
4809.33203423  7.774067e-18
4809.84411049  7.872711e-18
4810.35618675  1.047708e-17
4810.86826301  1.298607e-17
4811.38033926  1.294723e-17
4811.89241552  1.242592e-17
4812.40449178  1.024787e-17
4812.91656804  8.862845e-18
4813.4286443  1.013373e-17
4813.94072056  1.311665e-17
4814.45279682  1.063495e-17
4814.96487308  1.011535e-17
4815.47694933  1.38229e-17
4815.98902559  1.066634e-17
4816.50110185  1.311273e-17
4817.01317811  9.93159e-18
4817.52525437  1.079483e-17
4818.03733063  1.084577e-17
4818.54940689  9.506628e-18
4819.06148314  1.352856e-17
4819.5735594  1.144533e-17
4820.08563566  9.732672e-18
4820.59771192  1.131291e-17
4821.10978818  1.222272e-17
4821.62186444  1.181845e-17
4822.1339407  1.143034e-17
4822.64601696  1.366519e-17
4823.15809321  5.636792e-18
4823.67016947  1.389116e-17
4824.18224573  9.011257e-18
4824.69432199  1.033867e-17
4825.20639825  1.451491e-17
4825.71847451  1.273536e-17
4826.23055077  9.253065e-18
4826.74262702  1.054229e-17
4827.25470328  1.271708e-17
4827.76677954  1.219074e-17
4828.2788558  1.082166e-17
4828.79093206  1.070284e-17
4829.30300832  8.621545e-18
4829.81508458  1.131568e-17
4830.32716084  1.198815e-17
4830.83923709  1.130998e-17
4831.35131335  1.196943e-17
4831.86338961  8.354789e-18
4832.37546587  9.260485e-18
4832.88754213  9.580688e-18
4833.39961839  1.088747e-17
4833.91169465  1.096688e-17
4834.4237709  1.242602e-17
4834.93584716  1.214073e-17
4835.44792342  1.140256e-17
4835.95999968  1.170674e-17
4836.47207594  1.136236e-17
4836.9841522  1.077613e-17
4837.49622846  1.181567e-17
4838.00830472  8.397796e-18
4838.52038097  1.032163e-17
4839.03245723  1.01356e-17
4839.54453349  1.129152e-17
4840.05660975  1.111652e-17
4840.56868601  1.050322e-17
4841.08076227  1.117447e-17
4841.59283853  1.209529e-17
4842.10491478  1.039331e-17
4842.61699104  9.668151e-18
4843.1290673  9.34128e-18
4843.64114356  1.074687e-17
4844.15321982  1.1639e-17
4844.66529608  9.620045e-18
4845.17737234  9.592709e-18
4845.6894486  1.166285e-17
4846.20152485  1.120076e-17
4846.71360111  1.119634e-17
4847.22567737  1.3754e-17
4847.73775363  1.354201e-17
4848.24982989  1.245356e-17
4848.76190615  1.314439e-17
4849.27398241  1.200098e-17
4849.78605866  1.295689e-17
4850.29813492  1.356941e-17
4850.81021118  1.033757e-17
4851.32228744  1.234969e-17
4851.8343637  1.332965e-17
4852.34643996  1.020278e-17
4852.85851622  9.634744e-18
4853.37059247  1.021507e-17
4853.88266873  1.310328e-17
4854.39474499  1.214768e-17
4854.90682125  1.254617e-17
4855.41889751  1.250077e-17
4855.93097377  1.082928e-17
4856.44305003  1.036167e-17
4856.95512629  1.328038e-17
4857.46720254  1.157982e-17
4857.9792788  1.24591e-17
4858.49135506  9.793993e-18
4859.00343132  1.139496e-17
4859.51550758  1.034291e-17
4860.02758384  1.153448e-17
4860.5396601  1.089359e-17
4861.05173635  9.308718e-18
4861.56381261  1.064206e-17
4862.07588887  1.518054e-17
4862.58796513  1.337269e-17
4863.10004139  1.312475e-17
4863.61211765  1.175601e-17
4864.12419391  1.43409e-17
4864.63627017  1.576041e-17
4865.14834642  1.347574e-17
4865.66042268  1.424036e-17
4866.17249894  1.208434e-17
4866.6845752  1.05432e-17
4867.19665146  1.307798e-17
4867.70872772  1.020708e-17
4868.22080398  1.523903e-17
4868.73288023  1.408255e-17
4869.24495649  9.771491e-18
4869.75703275  1.236646e-17
4870.26910901  1.469529e-17
4870.78118527  1.399227e-17
4871.29326153  1.168534e-17
4871.80533779  1.497932e-17
4872.31741405  1.250581e-17
4872.8294903  1.409024e-17
4873.34156656  1.336237e-17
4873.85364282  1.369043e-17
4874.36571908  1.222879e-17
4874.87779534  1.42787e-17
4875.3898716  1.601135e-17
4875.90194786  1.265377e-17
4876.41402411  1.334947e-17
4876.92610037  1.325589e-17
4877.43817663  1.757462e-17
4877.95025289  1.356482e-17
4878.46232915  1.419547e-17
4878.97440541  1.110719e-17
4879.48648167  1.327073e-17
4879.99855793  1.030674e-17
4880.51063418  1.174066e-17
4881.02271044  1.454003e-17
4881.5347867  1.259213e-17
4882.04686296  1.351971e-17
4882.55893922  1.417941e-17
4883.07101548  1.137378e-17
4883.58309174  9.878248e-18
4884.09516799  1.24623e-17
4884.60724425  1.368034e-17
4885.11932051  1.287032e-17
4885.63139677  1.297931e-17
4886.14347303  1.268353e-17
4886.65554929  1.12996e-17
4887.16762555  1.237324e-17
4887.67970181  1.297959e-17
4888.19177806  1.203321e-17
4888.70385432  1.29564e-17
4889.21593058  1.327394e-17
4889.72800684  1.085994e-17
4890.2400831  9.341718e-18
4890.75215936  1.491235e-17
4891.26423562  1.349381e-17
4891.77631187  1.140415e-17
4892.28838813  1.41917e-17
4892.80046439  1.278315e-17
4893.31254065  1.444222e-17
4893.82461691  1.280777e-17
4894.33669317  1.169338e-17
4894.84876943  1.212716e-17
4895.36084569  1.242535e-17
4895.87292194  1.164687e-17
4896.3849982  1.102326e-17
4896.89707446  1.20696e-17
4897.40915072  1.240474e-17
4897.92122698  1.146343e-17
4898.43330324  7.305175e-18
4898.9453795  9.886633e-18
4899.45745575  1.385524e-17
4899.96953201  1.428071e-17
4900.48160827  1.337535e-17
4900.99368453  1.063737e-17
4901.50576079  1.30861e-17
4902.01783705  1.273532e-17
4902.52991331  1.359044e-17
4903.04198956  1.183168e-17
4903.55406582  1.362574e-17
4904.06614208  1.376097e-17
4904.57821834  1.111572e-17
4905.0902946  1.230797e-17
4905.60237086  1.445268e-17
4906.11444712  1.49358e-17
4906.62652338  1.540905e-17
4907.13859963  1.340722e-17
4907.65067589  1.47216e-17
4908.16275215  1.222166e-17
4908.67482841  1.316256e-17
4909.18690467  1.111735e-17
4909.69898093  1.438363e-17
4910.21105719  9.100978e-18
4910.72313344  1.477523e-17
4911.2352097  1.119964e-17
4911.74728596  1.601063e-17
4912.25936222  1.712971e-17
4912.77143848  1.288526e-17
4913.28351474  1.196909e-17
4913.795591  1.070117e-17
4914.30766726  8.820645e-18
4914.81974351  1.671204e-17
4915.33181977  1.156635e-17
4915.84389603  1.152897e-17
4916.35597229  1.183167e-17
4916.86804855  1.382841e-17
4917.38012481  1.43789e-17
4917.89220107  1.288056e-17
4918.40427732  1.627846e-17
4918.91635358  1.189641e-17
4919.42842984  1.223103e-17
4919.9405061  1.323979e-17
4920.45258236  1.347143e-17
4920.96465862  1.582762e-17
4921.47673488  1.248831e-17
4921.98881114  1.436215e-17
4922.50088739  1.327149e-17
4923.01296365  1.46517e-17
4923.52503991  1.461843e-17
4924.03711617  1.36269e-17
4924.54919243  1.354202e-17
4925.06126869  1.256174e-17
4925.57334495  1.076309e-17
4926.0854212  1.570916e-17
4926.59749746  1.342993e-17
4927.10957372  1.331995e-17
4927.62164998  1.043758e-17
4928.13372624  1.020003e-17
4928.6458025  1.293367e-17
4929.15787876  1.24765e-17
4929.66995502  1.342947e-17
4930.18203127  1.335629e-17
4930.69410753  8.958908e-18
4931.20618379  1.343527e-17
4931.71826005  1.190749e-17
4932.23033631  1.208955e-17
4932.74241257  1.630376e-17
4933.25448883  1.493013e-17
4933.76656508  1.396542e-17
4934.27864134  1.364807e-17
4934.7907176  1.396529e-17
4935.30279386  1.333812e-17
4935.81487012  1.160595e-17
4936.32694638  1.120968e-17
4936.83902264  1.270831e-17
4937.3510989  1.313519e-17
4937.86317515  1.118874e-17
4938.37525141  1.092355e-17
4938.88732767  1.275135e-17
4939.39940393  1.313682e-17
4939.91148019  1.299139e-17
4940.42355645  1.380262e-17
4940.93563271  1.212481e-17
4941.44770896  1.199442e-17
4941.95978522  1.264705e-17
4942.47186148  1.332436e-17
4942.98393774  1.125833e-17
4943.496014  1.127769e-17
4944.00809026  1.060373e-17
4944.52016652  9.68432e-18
4945.03224277  1.36528e-17
4945.54431903  1.480273e-17
4946.05639529  1.231375e-17
4946.56847155  1.110288e-17
4947.08054781  1.166208e-17
4947.59262407  1.326433e-17
4948.10470033  1.326603e-17
4948.61677659  1.369416e-17
4949.12885284  1.305187e-17
4949.6409291  1.599869e-17
4950.15300536  1.34452e-17
4950.66508162  1.489806e-17
4951.17715788  1.11307e-17
4951.68923414  1.088784e-17
4952.2013104  1.338594e-17
4952.71338665  1.221639e-17
4953.22546291  1.017975e-17
4953.73753917  1.030062e-17
4954.24961543  1.487033e-17
4954.76169169  1.464298e-17
4955.27376795  1.048785e-17
4955.78584421  1.417976e-17
4956.29792047  1.341177e-17
4956.80999672  1.263229e-17
4957.32207298  1.072976e-17
4957.83414924  1.46081e-17
4958.3462255  1.464085e-17
4958.85830176  1.207098e-17
4959.37037802  1.252794e-17
4959.88245428  1.361682e-17
4960.39453053  1.148602e-17
4960.90660679  1.019682e-17
4961.41868305  1.026312e-17
4961.93075931  1.146926e-17
4962.44283557  1.082972e-17
4962.95491183  8.564884e-18
4963.46698809  1.160421e-17
4963.97906435  1.124947e-17
4964.4911406  1.019244e-17
4965.00321686  1.357708e-17
4965.51529312  9.923464e-18
4966.02736938  9.474082e-18
4966.53944564  9.313949e-18
4967.0515219  1.064308e-17
4967.56359816  1.632933e-17
4968.07567441  1.210416e-17
4968.58775067  1.012817e-17
4969.09982693  1.175444e-17
4969.61190319  1.422515e-17
4970.12397945  1.022692e-17
4970.63605571  1.081052e-17
4971.14813197  9.642131e-18
4971.66020823  1.168308e-17
4972.17228448  1.210925e-17
4972.68436074  1.369201e-17
4973.196437  1.372117e-17
4973.70851326  1.099003e-17
4974.22058952  9.159974e-18
4974.73266578  8.032719e-18
4975.24474204  1.215031e-17
4975.75681829  7.942837e-18
4976.26889455  7.666052e-18
4976.78097081  9.381536e-18
4977.29304707  9.778054e-18
4977.80512333  1.113701e-17
4978.31719959  1.135445e-17
4978.82927585  9.567044e-18
4979.34135211  9.957533e-18
4979.85342836  1.326375e-17
4980.36550462  1.274088e-17
4980.87758088  9.306945e-18
4981.38965714  9.589922e-18
4981.9017334  9.442713e-18
4982.41380966  7.4001e-18
4982.92588592  6.15075e-18
4983.43796217  9.50961e-18
4983.95003843  1.261382e-17
4984.46211469  1.03833e-17
4984.97419095  8.060768e-18
4985.48626721  9.153291e-18
4985.99834347  1.166573e-17
4986.51041973  1.13199e-17
4987.02249599  9.490147e-18
4987.53457224  1.006762e-17
4988.0466485  1.022137e-17
4988.55872476  1.051246e-17
4989.07080102  1.003079e-17
4989.58287728  1.200278e-17
4990.09495354  1.200746e-17
4990.6070298  8.020569e-18
4991.11910605  8.434886e-18
4991.63118231  1.070459e-17
4992.14325857  7.592692e-18
4992.65533483  9.432537e-18
4993.16741109  1.04807e-17
4993.67948735  1.156249e-17
4994.19156361  8.623107e-18
4994.70363986  9.122836e-18
4995.21571612  1.311986e-17
4995.72779238  1.105853e-17
4996.23986864  1.151354e-17
4996.7519449  1.265371e-17
4997.26402116  1.147159e-17
4997.77609742  1.136401e-17
4998.28817368  9.263421e-18
4998.80024993  1.204234e-17
4999.31232619  1.27428e-17
4999.82440245  9.869151e-18
5000.33647871  1.331008e-17
5000.84855497  1.026919e-17
5001.36063123  1.008707e-17
5001.87270749  9.731024e-18
5002.38478374  1.002314e-17
5002.89686  8.384285e-18
5003.40893626  9.828103e-18
5003.92101252  6.030231e-18
5004.43308878  8.325297e-18
5004.94516504  1.088075e-17
5005.4572413  9.416528e-18
5005.96931756  1.041272e-17
5006.48139381  9.712789e-18
5006.99347007  1.055442e-17
5007.50554633  1.184275e-17
5008.01762259  8.814634e-18
5008.52969885  9.203357e-18
5009.04177511  1.117248e-17
5009.55385137  5.428644e-18
5010.06592762  9.356424e-18
5010.57800388  8.170088e-18
5011.09008014  1.140821e-17
5011.6021564  8.508654e-18
5012.11423266  1.016022e-17
5012.62630892  8.558786e-18
5013.13838518  9.850769e-18
5013.65046144  9.145444e-18
5014.16253769  1.011563e-17
5014.67461395  1.047503e-17
5015.18669021  8.414764e-18
5015.69876647  9.888402e-18
5016.21084273  1.250313e-17
5016.72291899  1.184252e-17
5017.23499525  9.855948e-18
5017.7470715  8.313302e-18
5018.25914776  1.140119e-17
5018.77122402  9.820545e-18
5019.28330028  9.732164e-18
5019.79537654  6.706799e-18
5020.3074528  9.145094e-18
5020.81952906  6.835354e-18
5021.33160532  9.779684e-18
5021.84368157  9.564389e-18
5022.35575783  7.96097e-18
5022.86783409  1.004657e-17
5023.37991035  9.307352e-18
5023.89198661  1.110083e-17
5024.40406287  7.985394e-18
5024.91613913  4.657572e-18
5025.42821538  9.18326e-18
5025.94029164  7.695533e-18
5026.4523679  5.217128e-18
5026.96444416  6.700429e-18
5027.47652042  7.770221e-18
5027.98859668  8.785182e-18
5028.50067294  7.165158e-18
5029.0127492  7.750144e-18
5029.52482545  8.448167e-18
5030.03690171  6.105877e-18
5030.54897797  7.86023e-18
5031.06105423  8.878404e-18
5031.57313049  8.108129e-18
5032.08520675  8.250218e-18
5032.59728301  8.51064e-18
5033.10935926  6.710241e-18
5033.62143552  8.274748e-18
5034.13351178  8.146837e-18
5034.64558804  7.206773e-18
5035.1576643  6.917299e-18
5035.66974056  6.462288e-18
5036.18181682  5.948362e-18
5036.69389308  7.864907e-18
5037.20596933  9.587329e-18
5037.71804559  1.037971e-17
5038.23012185  7.093118e-18
5038.74219811  9.007418e-18
5039.25427437  9.104316e-18
5039.76635063  8.007679e-18
5040.27842689  9.041568e-18
5040.79050314  9.658082e-18
5041.3025794  8.774469e-18
5041.81465566  8.201657e-18
5042.32673192  7.644703e-18
5042.83880818  6.430932e-18
5043.35088444  8.313594e-18
5043.8629607  5.235567e-18
5044.37503695  4.476414e-18
5044.88711321  4.259959e-18
5045.39918947  6.82789e-18
5045.91126573  4.561803e-18
5046.42334199  5.805763e-18
5046.93541825  8.662244e-18
5047.44749451  8.848799e-18
5047.95957077  9.082601e-18
5048.47164702  9.457427e-18
5048.98372328  8.743378e-18
5049.49579954  5.868784e-18
5050.0078758  7.622546e-18
5050.51995206  7.368273e-18
5051.03202832  5.609321e-18
5051.54410458  3.099239e-18
5052.05618083  6.945099e-18
5052.56825709  7.379223e-18
5053.08033335  8.019696e-18
5053.59240961  6.947433e-18
5054.10448587  2.664288e-18
5054.61656213  6.135473e-18
5055.12863839  8.007131e-18
5055.64071465  9.098361e-18
5056.1527909  4.949301e-18
5056.66486716  6.565514e-18
5057.17694342  6.973859e-18
5057.68901968  7.795189e-18
5058.20109594  8.412301e-18
5058.7131722  5.182038e-18
5059.22524846  6.627779e-18
5059.73732471  8.13664e-18
5060.24940097  8.678661e-18
5060.76147723  1.146334e-17
5061.27355349  8.718814e-18
5061.78562975  1.135532e-17
5062.29770601  1.108159e-17
5062.80978227  9.748054e-18
5063.32185853  1.15008e-17
5063.83393478  9.398509e-18
5064.34601104  4.937942e-18
5064.8580873  5.897251e-18
5065.37016356  8.322839e-18
5065.88223982  8.634517e-18
5066.39431608  8.628589e-18
5066.90639234  7.171894e-18
5067.41846859  6.991271e-18
5067.93054485  7.23406e-18
5068.44262111  6.276343e-18
5068.95469737  9.329746e-18
5069.46677363  5.106635e-18
5069.97884989  8.151159e-18
5070.49092615  6.190996e-18
5071.00300241  1.087107e-17
5071.51507866  8.83746e-18
5072.02715492  7.224595e-18
5072.53923118  9.281511e-18
5073.05130744  7.454118e-18
5073.5633837  6.696889e-18
5074.07545996  5.314828e-18
5074.58753622  6.087875e-18
5075.09961247  4.957938e-18
5075.61168873  6.648435e-18
5076.12376499  6.267754e-18
5076.63584125  8.957028e-18
5077.14791751  6.164733e-18
5077.65999377  4.286087e-18
5078.17207003  8.179709e-18
5078.68414629  6.164432e-18
5079.19622254  6.184441e-18
5079.7082988  6.571496e-18
5080.22037506  6.621918e-18
5080.73245132  4.77081e-18
5081.24452758  1.580189e-18
5081.75660384  3.277532e-18
5082.2686801  5.436681e-18
5082.78075635  6.614537e-18
5083.29283261  5.541855e-18
5083.80490887  5.531342e-18
5084.31698513  5.642243e-18
5084.82906139  6.083225e-18
5085.34113765  5.711901e-18
5085.85321391  6.282584e-18
5086.36529016  4.421025e-18
5086.87736642  4.979377e-18
5087.38944268  5.570741e-18
5087.90151894  6.076411e-18
5088.4135952  7.944897e-18
5088.92567146  6.566016e-18
5089.43774772  6.424604e-18
5089.94982398  6.334435e-18
5090.46190023  6.945489e-18
5090.97397649  6.644217e-18
5091.48605275  4.578563e-18
5091.99812901  5.273191e-18
5092.51020527  3.921097e-18
5093.02228153  7.049737e-18
5093.53435779  7.695707e-18
5094.04643404  8.320959e-18
5094.5585103  7.614514e-18
5095.07058656  6.516444e-18
5095.58266282  5.278055e-18
5096.09473908  5.659162e-18
5096.60681534  6.18581e-18
5097.1188916  5.072285e-18
5097.63096786  7.239242e-18
5098.14304411  8.323966e-18
5098.65512037  8.017536e-18
5099.16719663  6.932366e-18
5099.67927289  5.552829e-18
5100.19134915  6.563895e-18
5100.70342541  9.276064e-18
5101.21550167  1.001337e-17
5101.72757792  5.508368e-18
5102.23965418  9.616604e-18
5102.75173044  6.08069e-18
5103.2638067  6.288728e-18
5103.77588296  8.089754e-18
5104.28795922  1.21601e-17
5104.80003548  9.847895e-18
5105.31211174  5.398612e-18
5105.82418799  5.842588e-18
5106.33626425  4.922581e-18
5106.84834051  2.989923e-18
5107.36041677  7.304434e-18
5107.87249303  7.651418e-18
5108.38456929  5.568808e-18
5108.89664555  4.638589e-18
5109.4087218  5.071405e-18
5109.92079806  3.882353e-18
5110.43287432  6.687909e-18
5110.94495058  5.738743e-18
5111.45702684  2.432675e-18
5111.9691031  9.921701e-18
5112.48117936  7.305081e-18
5112.99325562  4.477925e-18
5113.50533187  3.625596e-18
5114.01740813  8.55565e-18
5114.52948439  4.301096e-18
5115.04156065  5.183494e-18
5115.55363691  7.750187e-18
5116.06571317  7.300394e-18
5116.57778943  8.042836e-18
5117.08986568  8.242086e-18
5117.60194194  9.50042e-18
5118.1140182  3.915607e-18
5118.62609446  7.008516e-18
5119.13817072  6.252833e-18
5119.65024698  7.005798e-18
5120.16232324  6.639901e-18
5120.6743995  6.741949e-18
5121.18647575  6.074843e-18
5121.69855201  1.016088e-17
5122.21062827  7.225876e-18
5122.72270453  6.593842e-18
5123.23478079  6.600322e-18
5123.74685705  7.393424e-18
5124.25893331  9.951118e-18
5124.77100956  7.127562e-18
5125.28308582  3.609943e-18
5125.79516208  4.809956e-18
5126.30723834  6.603173e-18
5126.8193146  7.031637e-18
5127.33139086  8.502791e-18
5127.84346712  9.069785e-18
5128.35554338  4.320436e-18
5128.86761963  4.948393e-18
5129.37969589  7.197811e-18
5129.89177215  5.181364e-18
5130.40384841  6.352136e-18
5130.91592467  6.537361e-18
5131.42800093  8.65115e-18
5131.94007719  8.831706e-18
5132.45215344  7.582038e-18
5132.9642297  9.276718e-18
5133.47630596  7.436946e-18
5133.98838222  6.830704e-18
5134.50045848  7.927464e-18
5135.01253474  8.445397e-18
5135.524611  7.694973e-18
5136.03668725  3.759709e-18
5136.54876351  3.836601e-18
5137.06083977  6.179424e-18
5137.57291603  6.29547e-18
5138.08499229  6.382934e-18
5138.59706855  5.443901e-18
5139.10914481  4.938575e-18
5139.62122107  7.01584e-18
5140.13329732  7.741822e-18
5140.64537358  8.367198e-18
5141.15744984  7.078225e-18
5141.6695261  5.345657e-18
5142.18160236  5.634521e-18
5142.69367862  4.845591e-18
5143.20575488  6.79335e-18
5143.71783113  5.783065e-18
5144.22990739  4.767977e-18
5144.74198365  5.012764e-18
5145.25405991  5.363261e-18
5145.76613617  6.290094e-18
5146.27821243  6.4401e-18
5146.79028869  6.952499e-18
5147.30236495  6.646823e-18
5147.8144412  8.086886e-18
5148.32651746  7.531021e-18
5148.83859372  8.064584e-18
5149.35066998  5.432409e-18
5149.86274624  8.322286e-18
5150.3748225  6.209998e-18
5150.88689876  6.71803e-18
5151.39897501  5.303788e-18
5151.91105127  6.594984e-18
5152.42312753  3.165162e-18
5152.93520379  6.420685e-18
5153.44728005  5.893667e-18
5153.95935631  5.469233e-18
5154.47143257  1.065907e-17
5154.98350883  7.611604e-18
5155.49558508  5.773831e-18
5156.00766134  6.198754e-18
5156.5197376  6.13025e-18
5157.03181386  1.116932e-17
5157.54389012  8.546584e-18
5158.05596638  7.516155e-18
5158.56804264  6.522781e-18
5159.08011889  5.195036e-18
5159.59219515  9.05133e-18
5160.10427141  4.891791e-18
5160.61634767  5.928521e-18
5161.12842393  6.749683e-18
5161.64050019  5.009933e-18
5162.15257645  5.531428e-18
5162.66465271  5.42902e-18
5163.17672896  5.127389e-18
5163.68880522  4.394254e-18
5164.20088148  1.260732e-17
5164.71295774  8.430851e-18
5165.225034  7.28117e-18
5165.73711026  8.607724e-18
5166.24918652  1.012466e-17
5166.76126277  9.651517e-18
5167.27333903  8.986264e-18
5167.78541529  4.034715e-18
5168.29749155  7.332385e-18
5168.80956781  8.28722e-18
5169.32164407  6.983941e-18
5169.83372033  9.526648e-18
5170.34579659  8.522778e-18
5170.85787284  7.919493e-18
5171.3699491  3.799417e-18
5171.88202536  5.283499e-18
5172.39410162  7.172196e-18
5172.90617788  9.880604e-18
5173.41825414  6.963034e-18
5173.9303304  8.641187e-18
5174.44240665  7.461461e-18
5174.95448291  9.122132e-18
5175.46655917  1.091504e-17
5175.97863543  6.958549e-18
5176.49071169  8.672156e-18
5177.00278795  8.113696e-18
5177.51486421  9.078103e-18
5178.02694046  9.981598e-18
5178.53901672  1.046014e-17
5179.05109298  9.227533e-18
5179.56316924  8.658299e-18
5180.0752455  7.202513e-18
5180.58732176  9.981392e-18
5181.09939802  8.245599e-18
5181.61147428  7.857775e-18
5182.12355053  3.219486e-18
5182.63562679  6.932618e-18
5183.14770305  8.003575e-18
5183.65977931  7.420478e-18
5184.17185557  7.596787e-18
5184.68393183  7.266327e-18
5185.19600809  5.876302e-18
5185.70808434  5.064482e-18
5186.2201606  8.276603e-18
5186.73223686  8.81158e-18
5187.24431312  8.850929e-18
5187.75638938  1.050072e-17
5188.26846564  8.221298e-18
5188.7805419  7.928956e-18
5189.29261816  7.647816e-18
5189.80469441  8.051453e-18
5190.31677067  8.825412e-18
5190.82884693  8.780913e-18
5191.34092319  7.941717e-18
5191.85299945  8.866478e-18
5192.36507571  7.506971e-18
5192.87715197  8.334645e-18
5193.38922822  6.481541e-18
5193.90130448  6.757534e-18
5194.41338074  7.290107e-18
5194.925457  5.76414e-18
5195.43753326  6.2825e-18
5195.94960952  5.673036e-18
5196.46168578  4.470649e-18
5196.97376204  4.443219e-18
5197.48583829  6.431398e-18
5197.99791455  9.994159e-18
5198.50999081  7.832423e-18
5199.02206707  7.133853e-18
5199.53414333  6.457582e-18
5200.04621959  4.520664e-18
5200.55829585  6.080735e-18
5201.0703721  5.840334e-18
5201.58244836  6.866595e-18
5202.09452462  7.277637e-18
5202.60660088  4.756988e-18
5203.11867714  6.237768e-18
5203.6307534  6.184133e-18
5204.14282966  5.101823e-18
5204.65490592  5.713078e-18
5205.16698217  5.968569e-18
5205.67905843  3.656994e-18
5206.19113469  4.881814e-18
5206.70321095  8.657479e-18
5207.21528721  9.753219e-18
5207.72736347  6.734841e-18
5208.23943973  5.655845e-18
5208.75151598  4.126396e-18
5209.26359224  8.328824e-18
5209.7756685  1.166441e-17
5210.28774476  8.840614e-18
5210.79982102  9.108184e-18
5211.31189728  4.293827e-18
5211.82397354  4.879697e-18
5212.3360498  6.805357e-18
5212.84812605  7.726581e-18
5213.36020231  1.032702e-17
5213.87227857  6.630313e-18
5214.38435483  8.43208e-18
5214.89643109  5.371126e-18
5215.40850735  8.776403e-18
5215.92058361  5.145219e-18
5216.43265986  1.062236e-17
5216.94473612  8.079815e-18
5217.45681238  7.05321e-18
5217.96888864  7.132435e-18
5218.4809649  9.364048e-18
5218.99304116  1.200811e-17
5219.50511742  6.988033e-18
5220.01719368  3.416118e-18
5220.52926993  8.028269e-18
5221.04134619  9.353168e-18
5221.55342245  8.250389e-18
5222.06549871  7.217572e-18
5222.57757497  8.595603e-18
5223.08965123  6.415015e-18
5223.60172749  7.596644e-18
5224.11380374  5.72694e-18
5224.62588  4.189223e-18
5225.13795626  7.934484e-18
5225.65003252  6.841132e-18
5226.16210878  9.680624e-18
5226.67418504  4.221798e-18
5227.1862613  8.966434e-18
5227.69833755  5.846638e-18
5228.21041381  7.982693e-18
5228.72249007  7.722671e-18
5229.23456633  6.557365e-18
5229.74664259  7.894345e-18
5230.25871885  4.763142e-18
5230.77079511  6.914301e-18
5231.28287137  9.354008e-18
5231.79494762  8.697815e-18
5232.30702388  4.506299e-18
5232.81910014  8.007883e-18
5233.3311764  7.28726e-18
5233.84325266  7.337066e-18
5234.35532892  7.548696e-18
5234.86740518  8.023363e-18
5235.37948143  8.374635e-18
5235.89155769  7.522075e-18
5236.40363395  7.546693e-18
5236.91571021  7.621535e-18
5237.42778647  5.675877e-18
5237.93986273  6.353087e-18
5238.45193899  6.829611e-18
5238.96401525  6.927692e-18
5239.4760915  8.785154e-18
5239.98816776  7.449751e-18
5240.50024402  7.02104e-18
5241.01232028  5.461532e-18
5241.52439654  8.950432e-18
5242.0364728  5.765896e-18
5242.54854906  8.210001e-18
5243.06062531  6.93217e-18
5243.57270157  5.183015e-18
5244.08477783  7.142649e-18
5244.59685409  8.332754e-18
5245.10893035  9.141347e-18
5245.62100661  7.496352e-18
5246.13308287  1.008843e-17
5246.64515913  5.955001e-18
5247.15723538  4.428479e-18
5247.66931164  6.579156e-18
5248.1813879  7.162458e-18
5248.69346416  8.032988e-18
5249.20554042  7.050072e-18
5249.71761668  5.415396e-18
5250.22969294  6.459247e-18
5250.74176919  6.194317e-18
5251.25384545  7.321751e-18
5251.76592171  8.794539e-18
5252.27799797  8.607268e-18
5252.79007423  8.265011e-18
5253.30215049  9.319997e-18
5253.81422675  7.814924e-18
5254.32630301  6.857972e-18
5254.83837926  7.842719e-18
5255.35045552  8.977892e-18
5255.86253178  6.113153e-18
5256.37460804  6.969949e-18
5256.8866843  9.27551e-18
5257.39876056  6.920442e-18
5257.91083682  5.589648e-18
5258.42291307  6.856771e-18
5258.93498933  7.500223e-18
5259.44706559  7.867082e-18
5259.95914185  6.919139e-18
5260.47121811  6.141483e-18
5260.98329437  8.136349e-18
5261.49537063  7.77064e-18
5262.00744689  6.256208e-18
5262.51952314  4.38871e-18
5263.0315994  4.898119e-18
5263.54367566  6.152083e-18
5264.05575192  7.237855e-18
5264.56782818  6.895976e-18
5265.07990444  6.654542e-18
5265.5919807  8.119975e-18
5266.10405695  4.031057e-18
5266.61613321  8.139279e-18
5267.12820947  8.717316e-18
5267.64028573  7.305742e-18
5268.15236199  6.982237e-18
5268.66443825  5.429557e-18
5269.17651451  6.164643e-18
5269.68859077  7.559513e-18
5270.20066702  9.285884e-18
5270.71274328  7.296533e-18
5271.22481954  5.58494e-18
5271.7368958  5.453624e-18
5272.24897206  8.480732e-18
5272.76104832  6.693788e-18
5273.27312458  9.08719e-18
5273.78520083  7.339709e-18
5274.29727709  3.540204e-18
5274.80935335  5.226571e-18
5275.32142961  9.031611e-18
5275.83350587  6.350264e-18
5276.34558213  8.4254e-18
5276.85765839  1.042796e-17
5277.36973464  6.771654e-18
5277.8818109  7.745509e-18
5278.39388716  6.9518e-18
5278.90596342  7.379669e-18
5279.41803968  5.272291e-18
5279.93011594  5.816411e-18
5280.4421922  9.881275e-18
5280.95426846  8.043116e-18
5281.46634471  1.013385e-17
5281.97842097  4.404566e-18
5282.49049723  5.826143e-18
5283.00257349  4.994139e-18
5283.51464975  7.680565e-18
5284.02672601  6.909112e-18
5284.53880227  8.329376e-18
5285.05087852  7.480697e-18
5285.56295478  6.038779e-18
5286.07503104  8.285375e-18
5286.5871073  5.631493e-18
5287.09918356  6.87981e-18
5287.61125982  7.984159e-18
5288.12333608  6.242403e-18
5288.63541234  8.951864e-18
5289.14748859  8.784031e-18
5289.65956485  6.590851e-18
5290.17164111  6.21236e-18
5290.68371737  6.564884e-18
5291.19579363  5.506962e-18
5291.70786989  6.126134e-18
5292.21994615  7.315761e-18
5292.7320224  7.865714e-18
5293.24409866  8.661135e-18
5293.75617492  6.979096e-18
5294.26825118  1.007664e-17
5294.78032744  8.00914e-18
5295.2924037  8.285091e-18
5295.80447996  8.751544e-18
5296.31655622  5.278761e-18
5296.82863247  5.842685e-18
5297.34070873  7.157886e-18
5297.85278499  9.926059e-18
5298.36486125  9.498615e-18
5298.87693751  6.389542e-18
5299.38901377  4.867805e-18
5299.90109003  3.632306e-18
5300.41316628  4.897036e-18
5300.92524254  4.216168e-18
5301.4373188  6.172452e-18
5301.94939506  8.696055e-18
5302.46147132  5.945126e-18
5302.97354758  1.944506e-18
5303.48562384  5.907999e-18
5303.9977001  5.867349e-18
5304.50977635  6.215132e-18
5305.02185261  7.364152e-18
5305.53392887  4.485527e-18
5306.04600513  5.514779e-18
5306.55808139  6.111616e-18
5307.07015765  4.515121e-18
5307.58223391  3.685694e-18
5308.09431016  3.673256e-18
5308.60638642  3.380719e-18
5309.11846268  2.702301e-18
5309.63053894  5.777392e-18
5310.1426152  4.247717e-18
5310.65469146  2.681829e-18
5311.16676772  6.787904e-18
5311.67884398  8.935336e-18
5312.19092023  5.981148e-18
5312.70299649  4.456185e-18
5313.21507275  6.756827e-18
5313.72714901  5.177405e-18
5314.23922527  7.05499e-18
5314.75130153  7.175602e-18
5315.26337779  5.030582e-18
5315.77545404  7.002192e-18
5316.2875303  5.458835e-18
5316.79960656  5.322609e-18
5317.31168282  4.992683e-18
5317.82375908  9.476985e-18
5318.33583534  7.384221e-18
5318.8479116  6.170087e-18
5319.35998785  8.156102e-18
5319.87206411  6.129144e-18
5320.38414037  5.073372e-18
5320.89621663  4.853582e-18
5321.40829289  5.463061e-18
5321.92036915  8.061242e-18
5322.43244541  7.0794e-18
5322.94452167  8.913616e-18
5323.45659792  8.387708e-18
5323.96867418  4.767618e-18
5324.48075044  6.903258e-18
5324.9928267  8.412441e-18
5325.50490296  6.820431e-18
5326.01697922  7.099858e-18
5326.52905548  5.460321e-18
5327.04113173  7.135936e-18
5327.55320799  6.105744e-18
5328.06528425  6.662808e-18
5328.57736051  4.087236e-18
5329.08943677  6.291494e-18
5329.60151303  5.482781e-18
5330.11358929  5.522472e-18
5330.62566555  2.572036e-18
5331.1377418  7.692434e-18
5331.64981806  6.005368e-18
5332.16189432  4.243171e-18
5332.67397058  8.290644e-18
5333.18604684  4.352832e-18
5333.6981231  2.874637e-18
5334.21019936  7.574325e-18
5334.72227561  7.496988e-18
5335.23435187  7.660075e-18
5335.74642813  7.309869e-18
5336.25850439  6.687616e-18
5336.77058065  5.31285e-18
5337.28265691  8.173611e-18
5337.79473317  7.873137e-18
5338.30680943  1.012898e-17
5338.81888568  4.705115e-18
5339.33096194  7.050115e-18
5339.8430382  9.97051e-18
5340.35511446  7.779674e-18
5340.86719072  5.057661e-18
5341.37926698  6.397804e-18
5341.89134324  9.563575e-18
5342.40341949  2.836591e-18
5342.91549575  6.200752e-18
5343.42757201  6.501486e-18
5343.93964827  5.482001e-18
5344.45172453  1.006553e-17
5344.96380079  4.201396e-18
5345.47587705  4.312571e-18
5345.98795331  4.88888e-18
5346.50002956  9.637976e-18
5347.01210582  8.473236e-18
5347.52418208  6.653821e-18
5348.03625834  4.753983e-18
5348.5483346  7.387115e-18
5349.06041086  5.632728e-18
5349.57248712  4.924221e-18
5350.08456337  7.349153e-18
5350.59663963  6.050519e-18
5351.10871589  4.409826e-18
5351.62079215  4.007291e-18
5352.13286841  8.017286e-18
5352.64494467  4.756466e-18
5353.15702093  6.51241e-18
5353.66909719  3.998565e-18
5354.18117344  5.672803e-18
5354.6932497  8.288678e-18
5355.20532596  8.682211e-18
5355.71740222  6.95036e-18
5356.22947848  6.256225e-18
5356.74155474  8.751208e-18
5357.253631  7.366749e-18
5357.76570725  7.296241e-18
5358.27778351  6.523884e-18
5358.78985977  6.087334e-18
5359.30193603  9.179269e-18
5359.81401229  1.03561e-17
5360.32608855  6.767924e-18
5360.83816481  4.593112e-18
5361.35024107  3.456199e-18
5361.86231732  5.178977e-18
5362.37439358  6.530294e-18
5362.88646984  7.056403e-18
5363.3985461  5.922542e-18
5363.91062236  3.624329e-18
5364.42269862  5.883226e-18
5364.93477488  7.50726e-18
5365.44685113  7.526232e-18
5365.95892739  7.474923e-18
5366.47100365  5.851948e-18
5366.98307991  5.153262e-18
5367.49515617  4.52853e-18
5368.00723243  9.655964e-18
5368.51930869  7.248958e-18
5369.03138494  5.672877e-18
5369.5434612  3.301971e-18
5370.05553746  4.071476e-18
5370.56761372  6.483251e-18
5371.07968998  7.082593e-18
5371.59176624  6.118805e-18
5372.1038425  4.200079e-18
5372.61591876  5.402169e-18
5373.12799501  5.80165e-18
5373.64007127  6.045778e-18
5374.15214753  5.920717e-18
5374.66422379  5.060457e-18
5375.17630005  6.276804e-18
5375.68837631  6.514233e-18
5376.20045257  5.34142e-18
5376.71252882  3.0849e-18
5377.22460508  4.839837e-18
5377.73668134  3.49848e-18
5378.2487576  7.997071e-18
5378.76083386  1.04783e-17
5379.27291012  7.877043e-18
5379.78498638  7.46914e-18
5380.29706264  4.040259e-18
5380.80913889  7.672118e-18
5381.32121515  8.871127e-18
5381.83329141  4.877693e-18
5382.34536767  9.350051e-18
5382.85744393  6.483323e-18
5383.36952019  3.452589e-18
5383.88159645  3.198243e-18
5384.3936727  7.84752e-18
5384.90574896  7.54445e-18
5385.41782522  1.01934e-17
5385.92990148  6.03133e-18
5386.44197774  7.083147e-18
5386.954054  5.727125e-18
5387.46613026  7.16286e-18
5387.97820652  8.638466e-18
5388.49028277  7.674522e-18
5389.00235903  8.879819e-18
5389.51443529  6.009478e-18
5390.02651155  7.079666e-18
5390.53858781  8.248522e-18
5391.05066407  3.728378e-18
5391.56274033  7.023143e-18
5392.07481658  2.750495e-18
5392.58689284  4.751557e-18
5393.0989691  8.817094e-18
5393.61104536  6.655987e-18
5394.12312162  6.83201e-18
5394.63519788  1.017064e-17
5395.14727414  9.984203e-18
5395.6593504  6.982163e-18
5396.17142665  9.732319e-18
5396.68350291  7.862263e-18
5397.19557917  8.386978e-18
5397.70765543  3.311785e-18
5398.21973169  9.210428e-18
5398.73180795  7.195648e-18
5399.24388421  9.331544e-18
5399.75596046  8.014876e-18
5400.26803672  8.492504e-18
5400.78011298  6.414535e-18
5401.29218924  5.206065e-18
5401.8042655  1.364736e-17
5402.31634176  5.54132e-18
5402.82841802  1.207761e-17
5403.34049428  8.467209e-18
5403.85257053  5.175739e-18
5404.36464679  8.320659e-18
5404.87672305  8.071038e-18
5405.38879931  9.873702e-18
5405.90087557  6.044822e-18
5406.41295183  6.830793e-18
5406.92502809  6.511893e-18
5407.43710434  7.330995e-18
5407.9491806  7.417669e-18
5408.46125686  7.554152e-18
5408.97333312  9.117602e-18
5409.48540938  6.578923e-18
5409.99748564  7.172435e-18
5410.5095619  1.009653e-17
5411.02163815  9.653904e-18
5411.53371441  7.338466e-18
5412.04579067  6.871268e-18
5412.55786693  8.764095e-18
5413.06994319  7.281663e-18
5413.58201945  8.040828e-18
5414.09409571  1.020872e-17
5414.60617197  8.17626e-18
5415.11824822  7.908614e-18
5415.63032448  7.799582e-18
5416.14240074  7.168338e-18
5416.654477  7.539248e-18
5417.16655326  7.943061e-18
5417.67862952  8.13858e-18
5418.19070578  1.008184e-17
5418.70278203  9.745073e-18
5419.21485829  1.132964e-17
5419.72693455  1.011656e-17
5420.23901081  9.279545e-18
5420.75108707  7.958959e-18
5421.26316333  6.415526e-18
5421.77523959  7.204683e-18
5422.28731585  1.064488e-17
5422.7993921  7.692763e-18
5423.31146836  9.408618e-18
5423.82354462  8.137641e-18
5424.33562088  6.890226e-18
5424.84769714  8.944289e-18
5425.3597734  7.517659e-18
5425.87184966  7.214865e-18
5426.38392591  7.529573e-18
5426.89600217  6.785777e-18
5427.40807843  8.526153e-18
5427.92015469  8.503697e-18
5428.43223095  6.335477e-18
5428.94430721  6.110352e-18
5429.45638347  7.698345e-18
5429.96845973  8.238586e-18
5430.48053598  8.367732e-18
5430.99261224  9.217385e-18
5431.5046885  4.252269e-18
5432.01676476  6.68346e-18
5432.52884102  9.460238e-18
5433.04091728  1.083829e-17
5433.55299354  8.982789e-18
5434.06506979  8.141181e-18
5434.57714605  6.082451e-18
5435.08922231  5.410565e-18
5435.60129857  7.29763e-18
5436.11337483  7.943404e-18
5436.62545109  9.462392e-18
5437.13752735  1.075382e-17
5437.64960361  8.144043e-18
5438.16167986  7.189827e-18
5438.67375612  6.912765e-18
5439.18583238  7.71697e-18
5439.69790864  6.273844e-18
5440.2099849  6.969921e-18
5440.72206116  8.774823e-18
5441.23413742  9.549353e-18
5441.74621367  5.095232e-18
5442.25828993  6.645037e-18
5442.77036619  9.522616e-18
5443.28244245  7.798897e-18
5443.79451871  5.522855e-18
5444.30659497  9.311645e-18
5444.81867123  6.890385e-18
5445.33074749  6.103219e-18
5445.84282374  5.934049e-18
5446.3549  1.059269e-17
5446.86697626  9.172895e-18
5447.37905252  1.055812e-17
5447.89112878  8.817875e-18
5448.40320504  1.087336e-17
5448.9152813  6.413712e-18
5449.42735755  9.615445e-18
5449.93943381  8.344473e-18
5450.45151007  6.321041e-18
5450.96358633  9.559567e-18
5451.47566259  1.208461e-17
5451.98773885  3.527142e-18
5452.49981511  7.685233e-18
5453.01189137  9.367016e-18
5453.52396762  8.185247e-18
5454.03604388  1.210043e-17
5454.54812014  1.004568e-17
5455.0601964  7.620749e-18
5455.57227266  6.769856e-18
5456.08434892  1.10977e-17
5456.59642518  8.607e-18
5457.10850143  7.517598e-18
5457.62057769  7.875996e-18
5458.13265395  9.770853e-18
5458.64473021  1.559148e-17
5459.15680647  1.326263e-17
5459.66888273  9.652554e-18
5460.18095899  1.231277e-17
5460.69303524  7.844215e-18
5461.2051115  5.127495e-18
5461.71718776  1.024468e-17
5462.22926402  9.962543e-18
5462.74134028  6.417512e-18
5463.25341654  7.840168e-18
5463.7654928  1.247724e-17
5464.27756906  8.106119e-18
5464.78964531  9.15842e-18
5465.30172157  3.729369e-18
5465.81379783  8.040699e-18
5466.32587409  7.808097e-18
5466.83795035  1.033543e-17
5467.35002661  7.015091e-18
5467.86210287  1.174289e-17
5468.37417912  1.084952e-17
5468.88625538  8.544771e-18
5469.39833164  6.762367e-18
5469.9104079  9.004796e-18
5470.42248416  1.08715e-17
5470.93456042  5.827228e-18
5471.44663668  8.392484e-18
5471.95871294  1.078391e-17
5472.47078919  9.32966e-18
5472.98286545  6.950485e-18
5473.49494171  1.325104e-17
5474.00701797  1.008899e-17
5474.51909423  8.513785e-18
5475.03117049  1.259063e-17
5475.54324675  1.165573e-17
5476.055323  9.030643e-18
5476.56739926  5.930148e-18
5477.07947552  8.228299e-18
5477.59155178  1.26919e-17
5478.10362804  5.133785e-18
5478.6157043  1.314191e-17
5479.12778056  9.277267e-18
5479.63985682  1.62913e-18
5480.15193307  9.14511e-18
5480.66400933  1.154981e-17
5481.17608559  1.083005e-17
5481.68816185  1.235273e-17
5482.20023811  1.049682e-17
5482.71231437  1.148303e-17
5483.22439063  1.054825e-17
5483.73646688  7.146531e-18
5484.24854314  6.883325e-18
5484.7606194  1.069341e-17
5485.27269566  8.434968e-18
5485.78477192  9.42557e-18
5486.29684818  8.441978e-18
5486.80892444  8.353443e-18
5487.3210007  1.166006e-17
5487.83307695  7.471988e-18
5488.34515321  7.852473e-18
5488.85722947  9.692829e-18
5489.36930573  9.182975e-18
5489.88138199  8.835439e-18
5490.39345825  1.044146e-17
5490.90553451  7.183323e-18
5491.41761076  7.321893e-18
5491.92968702  9.355038e-18
5492.44176328  1.095773e-17
5492.95383954  4.046628e-18
5493.4659158  5.254611e-18
5493.97799206  7.696582e-18
5494.49006832  8.178404e-18
5495.00214458  7.655178e-18
5495.51422083  6.384754e-18
5496.02629709  7.682905e-18
5496.53837335  8.893151e-18
5497.05044961  8.729353e-18
5497.56252587  6.764748e-18
5498.07460213  9.911557e-18
5498.58667839  9.85408e-18
5499.09875464  9.699613e-18
5499.6108309  8.227995e-18
5499.96157062  1.32222114123e-17
5500.80049038  1.89165443926e-17
5501.63941014  7.72441569659e-18
5502.4783299  1.31437992296e-17
5503.31724966  1.86458313082e-17
5504.15616941  1.25959092612e-17
5504.99508917  1.3507693993e-17
5505.83400893  1.85321713965e-18
5506.67292869  2.16028423523e-18
5507.51184845  9.35435946566e-18
5508.35076821  8.73515376579e-18
5509.18968797  2.4082230079e-18
5510.02860773  6.36553165456e-18
5510.86752748  1.54239646409e-17
5511.70644724  1.04192916333e-17
5512.545367  9.77429823269e-18
5513.38428676  8.07801414187e-18
5514.22320652  8.13581195167e-18
5515.06212628  6.22468717483e-18
5515.90104604  3.76813324963e-18
5516.7399658  9.08140979221e-18
5517.57888556  1.48631928344e-17
5518.41780531  1.05669579958e-17
5519.25672507  6.57437759537e-18
5520.09564483  6.68558698345e-18
5520.93456459  6.56380327665e-18
5521.77348435  3.33045278243e-18
5522.61240411  7.61916558863e-19
5523.45132387  5.64823407591e-18
5524.29024363  3.48967619002e-18
5525.12916338  8.70318484204e-18
5525.96808314  7.59772064603e-18
5526.8070029  6.99764092911e-18
5527.64592266  6.63311237012e-18
5528.48484242  5.3853381851e-18
5529.32376218  -2.00526858964e-18
5530.16268194  5.06816811336e-18
5531.0016017  1.35957389534e-17
5531.84052145  1.63141156642e-17
5532.67944121  8.02891443281e-18
5533.51836097  8.72060278021e-18
5534.35728073  5.71867118824e-18
5535.19620049  5.4833007879e-18
5536.03512025  7.890203579e-18
5536.87404001  7.30301027624e-18
5537.71295977  1.31903385876e-17
5538.55187953  8.94768464445e-18
5539.39079928  6.95417673818e-18
5540.22971904  3.3773296308e-18
5541.0686388  6.91714774608e-18
5541.90755856  1.43444414464e-17
5542.74647832  1.67992095324e-17
5543.58539808  1.6140405337e-17
5544.42431784  4.88252549748e-18
5545.2632376  1.28335711644e-17
5546.10215735  8.93186034752e-18
5546.94107711  9.81979880654e-18
5547.77999687  4.36385876802e-18
5548.61891663  6.68991601321e-18
5549.45783639  6.35701202333e-18
5550.29675615  7.32322538084e-18
5551.13567591  4.6165395672e-18
5551.97459567  9.44852844724e-18
5552.81351542  8.03500756508e-18
5553.65243518  5.27791326595e-18
5554.49135494  6.73188838204e-18
5555.3302747  1.27933697622e-17
5556.16919446  7.47161019755e-18
5557.00811422  1.38809812866e-17
5557.84703398  1.20914697553e-17
5558.68595374  7.77009016381e-18
5559.5248735  1.65230279591e-17
5560.36379325  1.88930573469e-17
5561.20271301  9.35760509394e-18
5562.04163277  9.726375736e-18
5562.88055253  1.57121242642e-17
5563.71947229  9.60890389843e-18
5564.55839205  1.09836625749e-17
5565.39731181  1.20834043061e-17
5566.23623157  4.404703118e-18
5567.07515132  3.83385579229e-18
5567.91407108  8.62540645488e-18
5568.75299084  1.1254626203e-17
5569.5919106  1.65490090018e-17
5570.43083036  1.25118913053e-17
5571.26975012  1.24466584097e-17
5572.10866988  8.80068868665e-18
5572.94758964  9.8163312354e-18
5573.78650939  6.6045366552e-18
5574.62542915  9.02725344692e-18
5575.46434891  1.50574157154e-17
5576.30326867  7.1690528893e-18
5577.14218843  3.87932890929e-17
5577.98110819  2.01669750277e-17
5578.82002795  2.32352549496e-17
5579.65894771  1.09434497325e-17
5580.49786747  1.09577147092e-17
5581.33678722  2.09294517062e-17
5582.17570698  1.72490785522e-17
5583.01462674  3.6429666303e-17
5583.8535465  -1.44814396793e-17
5584.69246626  1.49963013472e-17
5585.53138602  5.43607272067e-18
5586.37030578  2.49931567843e-18
5587.20922554  1.27135732967e-17
5588.04814529  9.60373171462e-18
5588.88706505  1.6040039116e-17
5589.72598481  8.09023472745e-18
5590.56490457  1.3247185704e-17
5591.40382433  1.30841721073e-17
5592.24274409  1.01060742037e-17
5593.08166385  3.71831394234e-18
5593.92058361  6.54203571608e-18
5594.75950336  8.43480558981e-18
5595.59842312  1.68030534912e-17
5596.43734288  1.14247293868e-17
5597.27626264  1.67942329786e-17
5598.1151824  1.35781894511e-17
5598.95410216  1.39400020702e-17
5599.79302192  1.34386514598e-17
5600.63194168  1.22827639058e-17
5601.47086143  1.60767512103e-17
5602.30978119  1.19493462441e-17
5603.14870095  1.41584899409e-17
5603.98762071  1.91335450173e-17
5604.82654047  9.93818358432e-18
5605.66546023  9.19745272964e-18
5606.50437999  1.0927865683e-17
5607.34329975  1.56315956161e-17
5608.18221951  1.09392030733e-17
5609.02113926  5.31773599237e-18
5609.86005902  1.21123941618e-17
5610.69897878  9.09716773509e-18
5611.53789854  9.32491428388e-18
5612.3768183  7.57126597265e-18
5613.21573806  1.26626522834e-17
5614.05465782  7.88559311655e-18
5614.89357758  1.11143114116e-17
5615.73249733  9.37200506686e-18
5616.57141709  1.05383868571e-17
5617.41033685  9.01339460272e-18
5618.24925661  1.47732716561e-17
5619.08817637  1.52048933121e-17
5619.92709613  1.06664055565e-17
5620.76601589  1.08103263473e-17
5621.60493565  1.24314656203e-17
5622.4438554  1.27750651967e-17
5623.28277516  9.10577088091e-18
5624.12169492  9.02695027756e-18
5624.96061468  1.11127829804e-17
5625.79953444  1.20735884828e-17
5626.6384542  1.41328864299e-17
5627.47737396  7.88921398843e-18
5628.31629372  9.59454968692e-18
5629.15521348  1.68644081069e-17
5629.99413323  1.15732331832e-17
5630.83305299  1.04977301289e-17
5631.67197275  1.35150615807e-17
5632.51089251  1.16016167001e-17
5633.34981227  1.42698389013e-17
5634.18873203  1.15922241699e-17
5635.02765179  1.18481677579e-17
5635.86657155  1.37685912541e-17
5636.7054913  9.33041938197e-18
5637.54441106  1.3584172756e-17
5638.38333082  1.3441637392e-17
5639.22225058  1.16173471862e-17
5640.06117034  1.19057012956e-17
5640.9000901  1.50095721572e-17
5641.73900986  1.05168858567e-17
5642.57792962  9.89228717424e-18
5643.41684937  1.29496907522e-17
5644.25576913  1.16557638931e-17
5645.09468889  1.21260081825e-17
5645.93360865  1.61359092781e-17
5646.77252841  1.46476565749e-17
5647.61144817  1.29837143634e-17
5648.45036793  1.16063873275e-17
5649.28928769  9.99537047925e-18
5650.12820745  1.1737482338e-17
5650.9671272  9.79292541622e-18
5651.80604696  9.34505960232e-18
5652.64496672  9.21178177237e-18
5653.48388648  1.09516055605e-17
5654.32280624  1.12650220522e-17
5655.161726  1.24394052256e-17
5656.00064576  9.71299281051e-18
5656.83956552  8.75839141178e-18
5657.67848527  1.02583544608e-17
5658.51740503  9.89998653213e-18
5659.35632479  1.328524776e-17
5660.19524455  1.267646079e-17
5661.03416431  1.44096285805e-17
5661.87308407  1.56976293364e-17
5662.71200383  1.17638180317e-17
5663.55092359  1.47856729993e-17
5664.38984334  1.45836249165e-17
5665.2287631  1.24027617735e-17
5666.06768286  1.24773757588e-17
5666.90660262  1.52513754683e-17
5667.74552238  1.42705596436e-17
5668.58444214  1.00088506478e-17
5669.4233619  1.11165914741e-17
5670.26228166  1.45265604334e-17
5671.10120142  1.11322464538e-17
5671.94012117  1.13095135869e-17
5672.77904093  1.30018015622e-17
5673.61796069  9.84754395179e-18
5674.45688045  8.44945839454e-18
5675.29580021  1.21157461854e-17
5676.13471997  1.32259981693e-17
5676.97363973  1.1455386102e-17
5677.81255949  7.90098268005e-18
5678.65147924  5.10946664538e-18
5679.490399  1.16540363998e-17
5680.32931876  9.10116842671e-18
5681.16823852  7.81466292499e-18
5682.00715828  1.03467632244e-17
5682.84607804  1.21076692959e-17
5683.6849978  1.47247759977e-17
5684.52391756  1.12238939815e-17
5685.36283731  1.08917564953e-17
5686.20175707  1.09729338114e-17
5687.04067683  1.18685887889e-17
5687.87959659  1.3353020414e-17
5688.71851635  1.18441750746e-17
5689.55743611  1.15007242228e-17
5690.39635587  1.51244676272e-17
5691.23527563  1.3985660521e-17
5692.07419538  8.38352420534e-18
5692.91311514  1.33380335509e-17
5693.7520349  1.43627231312e-17
5694.59095466  8.05184204522e-18
5695.42987442  1.28855103691e-17
5696.26879418  8.3028559849e-18
5697.10771394  8.24650881192e-18
5697.9466337  9.93760241437e-18
5698.78555346  1.14289909184e-17
5699.62447321  5.78669095387e-18
5700.46339297  9.09322538929e-18
5701.30231273  1.3691689198e-17
5702.14123249  1.28131158123e-17
5702.98015225  9.05899585168e-18
5703.81907201  9.65259003222e-18
5704.65799177  1.04150335338e-17
5705.49691153  1.29753972264e-17
5706.33583128  8.81606795383e-18
5707.17475104  5.10559408573e-18
5708.0136708  1.11837806701e-17
5708.85259056  1.26913446899e-17
5709.69151032  1.02431284943e-17
5710.53043008  7.34190404596e-18
5711.36934984  1.12785045088e-17
5712.2082696  1.56776773599e-17
5713.04718935  1.22306073343e-17
5713.88610911  1.46466040624e-17
5714.72502887  1.51219164283e-17
5715.56394863  9.18485690046e-18
5716.40286839  1.07828489063e-17
5717.24178815  1.1689032441e-17
5718.08070791  1.40826975991e-17
5718.91962767  1.4406505364e-17
5719.75854743  1.37392581878e-17
5720.59746718  1.41822515551e-17
5721.43638694  7.87851840196e-18
5722.2753067  1.0749178802e-17
5723.11422646  1.12313897011e-17
5723.95314622  9.24033231851e-18
5724.79206598  1.11740895466e-17
5725.63098574  1.29215131615e-17
5726.4699055  8.56921029457e-18
5727.30882525  1.36852826e-17
5728.14774501  1.13609528482e-17
5728.98666477  1.05553803581e-17
5729.82558453  1.4115542854e-17
5730.66450429  1.36232186824e-17
5731.50342405  1.12988912187e-17
5732.34234381  8.45386636274e-18
5733.18126357  6.74995384422e-18
5734.02018332  9.44239298567e-18
5734.85910308  1.56041502081e-17
5735.69802284  7.38815396296e-18
5736.5369426  8.5173591805e-18
5737.37586236  1.29027624222e-17
5738.21478212  6.80044126815e-18
5739.05370188  1.1669515198e-17
5739.89262164  9.83226764779e-18
5740.7315414  9.78545715347e-18
5741.57046115  6.96304758827e-18
5742.40938091  9.43429092733e-18
5743.24830067  1.03810819967e-17
5744.08722043  9.03058258978e-18
5744.92614019  8.43331948789e-18
5745.76505995  1.00301022484e-17
5746.60397971  6.89609863972e-18
5747.44289947  9.53561012984e-18
5748.28181922  8.00247577593e-18
5749.12073898  7.98631055646e-18
5749.95965874  1.39967004621e-17
5750.7985785  1.23905549163e-17
5751.63749826  7.58752500302e-18
5752.47641802  1.08229347609e-17
5753.31533778  8.78253627779e-18
5754.15425754  8.62594872764e-18
5754.99317729  1.03934970683e-17
5755.83209705  4.88447722179e-18
5756.67101681  9.35996180676e-18
5757.50993657  9.16887243859e-18
5758.34885633  1.05774453679e-17
5759.18777609  1.01890922728e-17
5760.02669585  7.72026742441e-18
5760.86561561  1.0361445774e-17
5761.70453537  1.02933058847e-17
5762.54345512  1.10420083777e-17
5763.38237488  1.2127838639e-17
5764.22129464  7.11639980646e-18
5765.0602144  8.4816927345e-18
5765.89913416  7.53648386598e-18
5766.73805392  6.94843139267e-18
5767.57697368  1.19850973487e-17
5768.41589344  9.75182480231e-18
5769.25481319  8.79444568576e-18
5770.09373295  8.66440661989e-18
5770.93265271  7.82789254975e-18
5771.77157247  8.89024377368e-18
5772.61049223  9.06344271708e-18
5773.44941199  9.13986199024e-18
5774.28833175  7.68650579727e-18
5775.12725151  9.80043829635e-18
5775.96617126  8.06345285996e-18
5776.80509102  6.6848410724e-18
5777.64401078  9.19349093523e-18
5778.48293054  1.14303774893e-17
5779.3218503  7.65956262079e-18
5780.16077006  9.41003051375e-18
5780.99968982  1.11681931885e-17
5781.83860958  9.36864274697e-18
5782.67752934  8.22841017272e-18
5783.51644909  6.83313207821e-18
5784.35536885  7.49258036547e-18
5785.19428861  7.46023047794e-18
5786.03320837  9.8056928507e-18
5786.87212813  6.91809271928e-18
5787.71104789  6.21978841547e-18
5788.54996765  4.94128544102e-18
5789.38888741  1.01183394067e-17
5790.22780716  6.52180001885e-18
5791.06672692  8.91213832216e-18
5791.90564668  8.29057362141e-18
5792.74456644  8.58871838532e-18
5793.5834862  7.52941143946e-18
5794.42240596  6.64144094745e-18
5795.26132572  8.06782193096e-18
5796.10024548  6.60120522427e-18
5796.93916523  8.34241100705e-18
5797.77808499  9.18010915377e-18
5798.61700475  8.11507059082e-18
5799.45592451  9.5133060167e-18
5800.29484427  1.11421824008e-17
5801.13376403  8.89668469268e-18
5801.97268379  6.65240652626e-18
5802.81160355  9.05838608084e-18
5803.6505233  9.78578892372e-18
5804.48944306  6.55036086131e-18
5805.32836282  8.88994746852e-18
5806.16728258  8.78732177765e-18
5807.00620234  5.52563924805e-18
5807.8451221  6.14839145749e-18
5808.68404186  7.10306721852e-18
5809.52296162  8.11276650363e-18
5810.36188138  6.71570142591e-18
5811.20080113  4.85265015841e-18
5812.03972089  8.80569155323e-18
5812.87864065  8.61141032644e-18
5813.71756041  6.91969780087e-18
5814.55648017  8.20235476767e-18
5815.39539993  8.82231209876e-18
5816.23431969  8.37576078147e-18
5817.07323945  6.21114179631e-18
5817.9121592  5.34993944337e-18
5818.75107896  6.66212167443e-18
5819.58999872  4.78126807289e-18
5820.42891848  5.11959135821e-18
5821.26783824  5.67066517697e-18
5822.106758  7.57918498533e-18
5822.94567776  6.37358680745e-18
5823.78459752  5.62932431565e-18
5824.62351727  6.74417989782e-18
5825.46243703  5.27474199997e-18
5826.30135679  3.80338669887e-18
5827.14027655  6.6047048284e-18
5827.97919631  4.13135303219e-18
5828.81811607  4.13116083425e-18
5829.65703583  5.60111583608e-18
5830.49595559  5.58235823252e-18
5831.33487535  6.99116568905e-18
5832.1737951  8.81866949021e-18
5833.01271486  5.18920362105e-18
5833.85163462  4.50892130608e-18
5834.69055438  5.37925534916e-18
5835.52947414  5.89745988835e-18
5836.3683939  5.68394742736e-18
5837.20731366  7.34577317351e-18
5838.04623342  6.8335977006e-18
5838.88515317  6.88317104029e-18
5839.72407293  6.5125321885e-18
5840.56299269  7.0022170705e-18
5841.40191245  6.68512822527e-18
5842.24083221  6.58024306459e-18
5843.07975197  6.25452476073e-18
5843.91867173  6.82714991738e-18
5844.75759149  7.53456989484e-18
5845.59651124  7.03367461046e-18
5846.435431  7.34303778499e-18
5847.27435076  6.56000164719e-18
5848.11327052  5.93377614643e-18
5848.95219028  4.30016803214e-18
5849.79111004  5.57027607521e-18
5850.6300298  7.12705535169e-18
5851.46894956  5.92814406041e-18
5852.30786932  6.49930027567e-18
5853.14678907  7.03219651679e-18
5853.98570883  4.74005191142e-18
5854.82462859  5.50057000147e-18
5855.66354835  5.54181247576e-18
5856.50246811  5.51102534051e-18
5857.34138787  6.03475900254e-18
5858.18030763  4.13500364898e-18
5859.01922739  3.92325071436e-18
5859.85814714  4.57370116361e-18
5860.6970669  4.77810252708e-18
5861.53598666  4.09484800828e-18
5862.37490642  3.23081302382e-18
5863.21382618  4.95029815149e-18
5864.05274594  8.22875681543e-18
5864.8916657  7.8197801951e-18
5865.73058546  6.06508165943e-18
5866.56950521  6.07533336018e-18
5867.40842497  8.16574678058e-18
5868.24734473  6.92721868925e-18
5869.08626449  6.4646771899e-18
5869.92518425  5.50673063182e-18
5870.76410401  6.27792600377e-18
5871.60302377  4.87080027921e-18
5872.44194353  5.76466712939e-18
5873.28086329  4.50171617146e-18
5874.11978304  4.28643274375e-18
5874.9587028  5.31654161947e-18
5875.79762256  6.88134973601e-18
5876.63654232  5.31592155231e-18
5877.47546208  4.65077139288e-18
5878.31438184  4.93479876059e-18
5879.1533016  4.25144356668e-18
5879.99222136  4.42815012245e-18
5880.83114111  3.16539021842e-18
5881.67006087  3.86841481207e-18
5882.50898063  5.24354987621e-18
5883.34790039  4.27289537348e-18
5884.18682015  3.88961836321e-18
5885.02573991  5.70989186098e-18
5885.86465967  4.65728324208e-18
5886.70357943  2.93469777862e-18
5887.54249918  3.68886075231e-18
5888.38141894  3.79710480078e-18
5889.2203387  6.54386731668e-18
5890.05925846  4.45880340556e-18
5890.89817822  3.00557534455e-18
5891.73709798  3.54576595505e-18
5892.57601774  6.33620659649e-18
5893.4149375  7.37521949932e-18
5894.25385725  7.34206993108e-18
5895.09277701  6.87523486708e-18
5895.93169677  3.36094704462e-18
5896.77061653  4.20555173274e-18
5897.60953629  2.93374708524e-18
5898.44845605  5.97533780658e-18
5899.28737581  4.81558226911e-18
5900.12629557  6.07363217962e-18
5900.96521533  7.32464856081e-18
5901.80413508  4.50504760239e-18
5902.64305484  5.47072555135e-18
5903.4819746  5.05529885974e-18
5904.32089436  5.12793023186e-18
5905.15981412  4.12887047548e-18
5905.99873388  4.08937494317e-18
5906.83765364  5.91821154552e-18
5907.6765734  3.27929724185e-18
5908.51549315  4.9969301763e-18
5909.35441291  4.62706583644e-18
5910.19333267  4.09701137912e-18
5911.03225243  3.77560952063e-18
5911.87117219  4.19031546997e-18
5912.71009195  3.5433303038e-18
5913.54901171  4.37956751738e-18
5914.38793147  6.66288016987e-18
5915.22685122  6.03258647941e-18
5916.06577098  4.96410208199e-18
5916.90469074  2.68254094762e-18
5917.7436105  2.22691514195e-18
5918.58253026  3.69239238943e-18
5919.42145002  4.88815071929e-18
5920.26036978  5.02814060462e-18
5921.09928954  4.8218023893e-18
5921.9382093  4.84601246533e-18
5922.77712905  6.53464639177e-18
5923.61604881  5.41970271888e-18
5924.45496857  4.06850659439e-18
5925.29388833  3.03516810689e-18
5926.13280809  4.36704833857e-18
5926.97172785  4.68228499057e-18
5927.81064761  2.96511310237e-18
5928.64956737  4.72980478681e-18
5929.48848712  4.76926256595e-18
5930.32740688  2.86303883654e-18
5931.16632664  3.4066135036e-18
5932.0052464  4.038523716e-18
5932.84416616  4.53366564661e-18
5933.68308592  6.28504991188e-18
5934.52200568  6.16696258329e-18
5935.36092544  4.20448777986e-18
5936.19984519  4.23640178992e-18
5937.03876495  4.44701297727e-18
5937.87768471  3.1960297731e-18
5938.71660447  4.89323824448e-18
5939.55552423  3.94009434679e-18
5940.39444399  4.10033022566e-18
5941.23336375  1.89813768757e-18
5942.07228351  2.96932658456e-18
5942.91120327  2.44006036759e-18
5943.75012302  3.61822114573e-18
5944.58904278  4.41245166941e-18
5945.42796254  4.16364686198e-18
5946.2668823  6.03348797927e-18
5947.10580206  5.55072679919e-18
5947.94472182  3.17455394156e-18
5948.78364158  4.69465201268e-18
5949.62256134  4.01098220904e-18
5950.46148109  1.95471252359e-18
5951.30040085  3.87251617879e-18
5952.13932061  4.0233801201e-18
5952.97824037  4.15099611911e-18
5953.81716013  3.72549734029e-18
5954.65607989  1.92824984196e-18
5955.49499965  4.51808731728e-18
5956.33391941  4.80134932535e-18
5957.17283916  4.05373252191e-18
5958.01175892  5.81569568204e-18
5958.85067868  4.06012653547e-18
5959.68959844  5.4591856668e-18
5960.5285182  5.32833204776e-18
5961.36743796  3.81411431833e-18
5962.20635772  4.03287675752e-18
5963.04527748  3.63214291188e-18
5963.88419724  4.14916795062e-18
5964.72311699  4.03783958286e-18
5965.56203675  3.81640124499e-18
5966.40095651  3.26121919529e-18
5967.23987627  5.04660075899e-18
5968.07879603  4.83738758284e-18
5968.91771579  5.17992663842e-18
5969.75663555  3.18331839635e-18
5970.59555531  2.61842920673e-18
5971.43447506  4.17618091325e-18
5972.27339482  3.8099351572e-18
5973.11231458  5.6880590904e-18
5973.95123434  5.32767422744e-18
5974.7901541  5.3471502852e-18
5975.62907386  4.20406448678e-18
5976.46799362  4.06135980558e-18
5977.30691338  4.53277673115e-18
5978.14583313  4.75502390201e-18
5978.98475289  4.48702904566e-18
5979.82367265  5.05547160908e-18
5980.66259241  3.46527277202e-18
5981.50151217  5.47625238612e-18
5982.34043193  4.90723551696e-18
5983.17935169  3.26955463683e-18
5984.01827145  4.20433104702e-18
5984.85719121  4.96456884841e-18
5985.69611096  4.55925085313e-18
5986.53503072  3.70245189224e-18
5987.37395048  4.43857686061e-18
5988.21287024  4.12473364366e-18
5989.05179  5.20238290826e-18
5989.89070976  5.13153279917e-18
5990.72962952  4.35600725342e-18
5991.56854928  4.51475016617e-18
5992.40746903  4.91456077529e-18
5993.24638879  3.79416920607e-18
5994.08530855  1.70686412971e-18
5994.92422831  4.99434694448e-18
5995.76314807  4.2812525517e-18
5996.60206783  5.05944713191e-18
5997.44098759  4.95559846725e-18
5998.27990735  5.01852498752e-18
5999.1188271  2.46655508221e-18
5999.95774686  4.25112895696e-18
6000.79666662  2.64643175994e-18
6001.63558638  5.11913603214e-18
6002.47450614  3.61404999285e-18
6003.3134259  3.9044153164e-18
6004.15234566  3.6622756589e-18
6004.99126542  3.95424835211e-18
6005.83018517  4.62409935278e-18
6006.66910493  3.81494488799e-18
6007.50802469  3.82919384825e-18
6008.34694445  4.8293598868e-18
6009.18586421  3.70182724894e-18
6010.02478397  3.10636371465e-18
6010.86370373  3.8237711207e-18
6011.70262349  4.1838173492e-18
6012.54154325  4.27271118379e-18
6013.380463  3.98534895304e-18
6014.21938276  3.570458814e-18
6015.05830252  5.55353540597e-18
6015.89722228  3.42116220112e-18
6016.73614204  3.52528886636e-18
6017.5750618  3.99995142022e-18
6018.41398156  6.15617432996e-18
6019.25290132  4.50340247956e-18
6020.09182107  4.57535315065e-18
6020.93074083  5.30344470281e-18
6021.76966059  3.68294952167e-18
6022.60858035  2.87930015497e-18
6023.44750011  4.26273519556e-18
6024.28641987  2.86018904449e-18
6025.12533963  3.71865600891e-18
6025.96425939  4.60668255865e-18
6026.80317914  3.42472358315e-18
6027.6420989  2.68035011993e-18
6028.48101866  4.39145175657e-18
6029.31993842  4.44976781439e-18
6030.15885818  5.00051901518e-18
6030.99777794  4.69919955318e-18
6031.8366977  3.87727765391e-18
6032.67561746  4.17790840663e-18
6033.51453722  6.41089952031e-18
6034.35345697  4.60161104995e-18
6035.19237673  4.30750816293e-18
6036.03129649  3.26297986569e-18
6036.87021625  3.8972044616e-18
6037.70913601  3.85627430896e-18
6038.54805577  3.6147764553e-18
6039.38697553  5.73872498385e-18
6040.22589529  4.58296670589e-18
6041.06481504  4.42594899844e-18
6041.9037348  4.08359756467e-18
6042.74265456  3.81334781464e-18
6043.58157432  5.16181427079e-18
6044.42049408  4.28631719618e-18
6045.25941384  6.12894400061e-18
6046.0983336  3.58872105025e-18
6046.93725336  4.18516502284e-18
6047.77617311  5.17174335357e-18
6048.61509287  5.06784435136e-18
6049.45401263  5.27579794459e-18
6050.29293239  5.61806815186e-18
6051.13185215  3.34953643606e-18
6051.97077191  5.66408125355e-18
6052.80969167  4.67111577347e-18
6053.64861143  5.37021289377e-18
6054.48753119  4.57140851677e-18
6055.32645094  3.97525169706e-18
6056.1653707  3.7638373969e-18
6057.00429046  3.52251229257e-18
6057.84321022  3.32121698507e-18
6058.68212998  3.30192740507e-18
6059.52104974  3.47971164214e-18
6060.3599695  3.40734225412e-18
6061.19888926  2.43210817789e-18
6062.03780901  3.94497480158e-18
6062.87672877  3.69927032994e-18
6063.71564853  2.77448592448e-18
6064.55456829  4.35521558096e-18
6065.39348805  4.01442689947e-18
6066.23240781  3.2720715146e-18
6067.07132757  3.36690632475e-18
6067.91024733  3.99969058016e-18
6068.74916708  5.05327506121e-18
6069.58808684  4.81126925585e-18
6070.4270066  3.57312670443e-18
6071.26592636  3.66764347275e-18
6072.10484612  4.08552984037e-18
6072.94376588  4.37518815007e-18
6073.78268564  5.02267211566e-18
6074.6216054  4.43652674927e-18
6075.46052516  4.27276152135e-18
6076.29944491  4.3130967756e-18
6077.13836467  3.21832358992e-18
6077.97728443  3.56220459896e-18
6078.81620419  3.75533378216e-18
6079.65512395  3.68851639767e-18
6080.49404371  3.88376547837e-18
6081.33296347  5.33206846721e-18
6082.17188323  4.18107166436e-18
6083.01080298  4.70852572934e-18
6083.84972274  3.78167748411e-18
6084.6886425  4.20388830534e-18
6085.52756226  5.15331523219e-18
6086.36648202  5.56308352498e-18
6087.20540178  2.8768153102e-18
6088.04432154  5.28817183091e-18
6088.8832413  4.84758322586e-18
6089.72216105  3.78084119427e-18
6090.56108081  4.29800466129e-18
6091.40000057  3.64953911338e-18
6092.23892033  3.14460881633e-18
6093.07784009  4.43161540552e-18
6093.91675985  3.77369554949e-18
6094.75567961  3.78062268352e-18
6095.59459937  3.92495990317e-18
6096.43351912  3.60768229211e-18
6097.27243888  4.73496095412e-18
6098.11135864  5.02574842671e-18
6098.9502784  4.94690494264e-18
6099.78919816  3.46315287452e-18
6100.62811792  3.61531643998e-18
6101.46703768  3.95029570998e-18
6102.30595744  3.93414536298e-18
6103.1448772  5.22354069798e-18
6103.98379695  3.4338552733e-18
6104.82271671  3.22793806299e-18
6105.66163647  3.58610464141e-18
6106.50055623  3.59664578311e-18
6107.33947599  3.34087952059e-18
6108.17839575  5.41979309767e-18
6109.01731551  4.65700867359e-18
6109.85623527  4.26049403031e-18
6110.69515502  5.33615381743e-18
6111.53407478  5.15761108492e-18
6112.37299454  4.09460776085e-18
6113.2119143  6.03359323052e-18
6114.05083406  4.562547963e-18
6114.88975382  4.78602497187e-18
6115.72867358  4.17476116539e-18
6116.56759334  4.32973333763e-18
6117.40651309  3.6573688913e-18
6118.24543285  4.44612978198e-18
6119.08435261  3.76132852738e-18
6119.92327237  3.31638000362e-18
6120.76219213  4.04361238523e-18
6121.60111189  4.80549645349e-18
6122.44003165  3.77731070119e-18
6123.27895141  4.38030885228e-18
6124.11787117  3.87370826363e-18
6124.95679092  3.75347129261e-18
6125.79571068  4.09338478707e-18
6126.63463044  4.76481570055e-18
6127.4735502  2.93860580336e-18
6128.31246996  4.06520262031e-18
6129.15138972  4.20853194482e-18
6129.99030948  4.6900438383e-18
6130.82922924  3.72160876414e-18
6131.66814899  4.5618455253e-18
6132.50706875  3.82134004558e-18
6133.34598851  4.35008801454e-18
6134.18490827  3.92320952909e-18
6135.02382803  4.99285283432e-18
6135.86274779  4.41007436396e-18
6136.70166755  4.71989400859e-18
6137.54058731  2.61509663176e-18
6138.37950706  4.16216762428e-18
6139.21842682  4.182645857e-18
6140.05734658  3.63700163e-18
6140.89626634  4.33408181599e-18
6141.7351861  4.19347643964e-18
6142.57410586  4.16031657509e-18
6143.41302562  4.16946885787e-18
6144.25194538  4.22545565972e-18
6145.09086514  3.40939007739e-18
6145.92978489  3.09460531935e-18
6146.76870465  4.70170384656e-18
6147.60762441  2.53958572267e-18
6148.44654417  2.50260249198e-18
6149.28546393  5.10486304714e-18
6150.12438369  2.8977911983e-18
6150.96330345  3.94025908788e-18
6151.80222321  3.5203706584e-18
6152.64114296  3.70816978091e-18
6153.48006272  4.14250623279e-18
6154.31898248  2.90059637297e-18
6155.15790224  4.19945402433e-18
6155.996822  3.8007336809e-18
6156.83574176  3.14490054534e-18
6157.67466152  4.78956232916e-18
6158.51358128  4.47411860676e-18
6159.35250103  4.26745662944e-18
6160.19142079  4.2740416969e-18
6161.03034055  4.10862219386e-18
6161.86926031  4.74288797504e-18
6162.70818007  4.83064921464e-18
6163.54709983  3.44879637494e-18
6164.38601959  3.62338532129e-18
6165.22493935  3.05395774344e-18
6166.06385911  4.13570723072e-18
6166.90277886  3.74021535504e-18
6167.74169862  2.80152291186e-18
6168.58061838  2.99691156486e-18
6169.41953814  2.81470219906e-18
6170.2584579  4.12457691082e-18
6171.09737766  3.78028290502e-18
6171.93629742  4.17944827821e-18
6172.77521718  3.14706849233e-18
6173.61413693  4.18386425465e-18
6174.45305669  3.01408353543e-18
6175.29197645  3.16380229736e-18
6176.13089621  2.61782401203e-18
6176.96981597  3.68332819737e-18
6177.80873573  2.84930126008e-18
6178.64765549  3.14916207701e-18
6179.48657525  4.03868731305e-18
6180.325495  2.44055687893e-18
6181.16441476  3.17188261902e-18
6182.00333452  3.36340672062e-18
6182.84225428  3.95221997744e-18
6183.68117404  2.38176375838e-18
6184.5200938  2.1613676367e-18
6185.35901356  3.22866795754e-18
6186.19793332  3.26176718822e-18
6187.03685308  2.97193956129e-18
6187.87577283  4.14985437183e-18
6188.71469259  4.09043203183e-18
6189.55361235  3.66037541619e-18
6190.39253211  1.8856779986e-18
6191.23145187  3.83116502115e-18
6192.07037163  3.60306954159e-18
6192.90929139  3.96076477745e-18
6193.74821115  3.7479753468e-18
6194.5871309  3.98734529472e-18
6195.42605066  4.76608786786e-18
6196.26497042  3.52903443809e-18
6197.10389018  4.6018650258e-18
6197.94280994  3.45529106361e-18
6198.7817297  2.78583818724e-18
6199.62064946  3.19041827972e-18
6200.45956922  2.3221057471e-18
6201.29848897  3.97916887409e-18
6202.13740873  3.30172834292e-18
6202.97632849  4.84702722468e-18
6203.81524825  4.3184725977e-18
6204.65416801  1.79115665414e-18
6205.49308777  3.81007930565e-18
6206.33200753  3.65559106037e-18
6207.17092729  3.59850598458e-18
6208.00984704  3.2696862009e-18
6208.8487668  2.87522510106e-18
6209.68768656  4.29796690813e-18
6210.52660632  3.68656009723e-18
6211.36552608  2.66455327985e-18
6212.20444584  3.52718224486e-18
6213.0433656  2.74304668909e-18
6213.88228536  4.1122968354e-18
6214.72120512  3.18094223494e-18
6215.56012487  3.08647008399e-18
6216.39904463  2.65102506186e-18
6217.23796439  4.65759556373e-18
6218.07688415  4.21879394189e-18
6218.91580391  3.6797496548e-18
6219.75472367  4.39666512565e-18
6220.59364343  3.3579073427e-18
6221.43256319  3.78000604847e-18
6222.27148294  3.15864498601e-18
6223.1104027  3.41658148358e-18
6223.94932246  3.44498101706e-18
6224.78824222  2.89805775853e-18
6225.62716198  2.76135011062e-18
6226.46608174  3.30614203129e-18
6227.3050015  1.65819343391e-18
6228.14392126  3.09083686691e-18
6228.98284101  4.1506300278e-18
6229.82176077  4.14113911055e-18
6230.66068053  3.02629153663e-18
6231.49960029  2.61180409803e-18
6232.33852005  3.22602409185e-18
6233.17743981  2.63451891986e-18
6234.01635957  3.12262274501e-18
6234.85527933  3.65719270985e-18
6235.69419909  4.5353027612e-18
6236.53311884  4.43231097901e-18
6237.3720386  4.14297414325e-18
6238.21095836  4.01103826677e-18
6239.04987812  2.34925141783e-18
6239.88879788  3.74726718892e-18
6240.72771764  2.7848726214e-18
6241.5666374  2.70574427254e-18
6242.40555716  2.45774372196e-18
6243.24447691  3.556865386e-18
6244.08339667  3.28369262566e-18
6244.92231643  2.82766869569e-18
6245.76123619  2.9165728266e-18
6246.60015595  3.37802520429e-18
6247.43907571  3.81266940168e-18
6248.27799547  2.92904166786e-18
6249.11691523  3.81165121022e-18
6249.95583498  2.74882177953e-18
6250.79475474  2.78031135247e-18
6251.6336745  3.78403190886e-18
6252.47259426  2.71428106431e-18
6253.31151402  3.40492261935e-18
6254.15043378  2.55791888912e-18
6254.98935354  3.1914078703e-18
6255.8282733  3.76830256686e-18
6256.66719306  2.5068914805e-18
6257.50611281  3.82608893631e-18
6258.34503257  2.25306092579e-18
6259.18395233  2.23438111663e-18
6260.02287209  2.81494473456e-18
6260.86179185  3.60729332009e-18
6261.70071161  3.2612260595e-18
6262.53963137  2.9321923412e-18
6263.37855113  3.87826038027e-18
6264.21747088  2.91150360598e-18
6265.05639064  3.34479555358e-18
6265.8953104  3.20919075574e-18
6266.73423016  2.30472212999e-18
6267.57314992  2.38505858018e-18
6268.41206968  1.91865252943e-18
6269.25098944  3.81688860404e-18
6270.0899092  3.66772012312e-18
6270.92882895  3.21700337313e-18
6271.76774871  2.57643853333e-18
6272.60666847  2.09660837181e-18
6273.44558823  2.53741319954e-18
6274.28450799  3.37782385407e-18
6275.12342775  3.67657953286e-18
6275.96234751  3.66621686068e-18
6276.80126727  3.68051501445e-18
6277.64018703  2.89992711229e-18
6278.47910678  1.9694293943e-18
6279.31802654  3.55541818128e-18
6280.1569463  2.94939291266e-18
6280.99586606  3.07104162329e-18
6281.83478582  3.06542440973e-18
6282.67370558  2.7452478131e-18
6283.51262534  3.127476887e-18
6284.3515451  2.36793923523e-18
6285.19046485  2.44614892371e-18
6286.02938461  2.04663347571e-18
6286.86830437  3.55064640985e-18
6287.70722413  2.52472012736e-18
6288.54614389  2.77961692302e-18
6289.38506365  1.50006944429e-18
6290.22398341  3.07528141829e-18
6291.06290317  2.76537139487e-18
6291.90182292  2.78345744968e-18
6292.74074268  2.61496049156e-18
6293.57966244  2.00880937905e-18
6294.4185822  3.17117903728e-18
6295.25750196  2.36269612124e-18
6296.09642172  3.06992390076e-18
6296.93534148  2.02090755285e-18
6297.77426124  3.42955484443e-18
6298.613181  3.44757225712e-18
6299.45210075  2.03999921473e-17
6300.29102051  5.4360864491e-18
6301.12994027  1.68234287607e-18
6301.96886003  5.61718495657e-18
6302.80777979  5.0433516986e-18
6303.64669955  5.65618054544e-18
6304.48561931  3.59855403407e-18
6305.32453907  5.72881878177e-18
6306.16345882  1.6551571641e-18
6307.00237858  3.72713674294e-18
6307.84129834  2.53034878127e-18
6308.6802181  1.70252709171e-18
6309.51913786  2.27023518443e-18
6310.35805762  3.68322294612e-18
6311.19697738  2.39439734072e-18
6312.03589714  2.58346291036e-18
6312.87481689  2.38327388504e-18
6313.71373665  2.84683929602e-18
6314.55265641  2.07432942745e-18
6315.39157617  2.03472292371e-18
6316.23049593  2.60963729508e-18
6317.06941569  2.73008820071e-18
6317.90833545  2.50283473116e-18
6318.74725521  2.40540639287e-18
6319.58617496  2.79107329299e-18
6320.42509472  2.87658421506e-18
6321.26401448  2.74656116568e-18
6322.10293424  2.97215463994e-18
6322.941854  2.4173466898e-18
6323.78077376  2.16041694333e-18
6324.61969352  2.71215887874e-18
6325.45861328  2.39864514397e-18
6326.29753304  1.65930429224e-18
6327.13645279  2.07569540565e-18
6327.97537255  3.18126256483e-18
6328.81429231  2.16194423052e-18
6329.65321207  2.32347858951e-18
6330.49213183  4.18206583108e-18
6331.33105159  3.34459420336e-18
6332.16997135  2.6684063909e-18
6333.00889111  2.4584473037e-18
6333.84781086  2.54363675184e-18
6334.68673062  3.23785570542e-18
6335.52565038  1.91575583193e-18
6336.36457014  1.10043284295e-18
6337.2034899  1.82117614166e-18
6338.04240966  2.42121238524e-18
6338.88132942  2.09007707401e-18
6339.72024918  2.20168001025e-18
6340.55916893  2.72498809113e-18
6341.39808869  2.70544339125e-18
6342.23700845  2.75664926938e-18
6343.07592821  2.21681102176e-18
6343.91484797  1.77673265647e-18
6344.75376773  2.17953606206e-18
6345.59268749  2.31984856536e-18
6346.43160725  1.91060767286e-18
6347.27052701  2.25712568338e-18
6348.10944676  1.29579506874e-18
6348.94836652  1.38886692042e-18
6349.78728628  1.95602587617e-18
6350.62620604  1.98124499138e-18
6351.4651258  2.25416949604e-18
6352.30404556  2.24361920207e-18
6353.14296532  2.16289950003e-18
6353.98188508  1.88870168403e-18
6354.82080483  1.55673122699e-18
6355.65972459  2.81681980849e-18
6356.49864435  2.14990669059e-18
6357.33756411  2.55976765024e-18
6358.17648387  3.04957952017e-18
6359.01540363  3.36982475892e-18
6359.85432339  2.6738245423e-18
6360.69324315  2.61545128272e-18
6361.5321629  2.4086016836e-18
6362.37108266  1.56326481286e-18
6363.21000242  4.83985755516e-18
6364.04892218  2.24736477379e-18
6364.88784194  2.63398465535e-18
6365.7267617  4.09056931608e-18
6366.56568146  4.96880292324e-18
6367.40460122  4.44701526534e-18
6368.24352098  5.57028522749e-18
6369.08244073  3.01890450039e-18
6369.92136049  -4.49659318117e-19
6370.76028025  2.82441277109e-18
6371.59920001  2.10098430701e-18
6372.43811977  2.02386946036e-18
6373.27703953  2.77423652478e-18
6374.11595929  2.43441798526e-18
6374.95487905  2.43754921e-18
6375.7937988  2.47737193642e-18
6376.63271856  1.92001164342e-18
6377.47163832  2.28431482746e-18
6378.31055808  2.38973196457e-18
6379.14947784  2.21076479495e-18
6379.9883976  2.00478466269e-18
6380.82731736  1.86518946956e-18
6381.66623712  1.4190534371e-18
6382.50515687  1.49845406638e-18
6383.34407663  1.86613101065e-18
6384.18299639  2.31560076211e-18
6385.02191615  2.22744940646e-18
6385.86083591  2.68819591434e-18
6386.69975567  2.63909048511e-18
6387.53867543  2.56887874775e-18
6388.37759519  3.43500617286e-18
6389.21651495  2.93450214857e-18
6390.0554347  2.26571395674e-18
6390.89435446  2.10145450554e-18
6391.73327422  1.89299296062e-18
6392.57219398  2.44554487305e-18
6393.41111374  2.05281012256e-18
6394.2500335  1.95717791977e-18
6395.08895326  1.73362883667e-18
6395.92787302  1.84809186129e-18
6396.76679277  2.14325870118e-18
6397.60571253  2.33180602281e-18
6398.44463229  1.91946593856e-18
6399.28355205  1.94679351091e-18
6400.12247181  2.0445456112e-18
6400.96139157  2.03748691311e-18
6401.80031133  1.82032726743e-18
6402.63923109  2.2434487408e-18
6403.47815084  2.42875958643e-18
6404.3170706  2.13144310411e-18
6405.15599036  2.25246717144e-18
6405.99491012  2.44516734138e-18
6406.83382988  2.51007647491e-18
6407.67274964  2.31845970644e-18
6408.5116694  1.77804944116e-18
6409.35058916  1.43930286276e-18
6410.18950891  1.70761919304e-18
6411.02842867  1.80325826004e-18
6411.86734843  2.27944352494e-18
6412.70626819  2.85388197762e-18
6413.54518795  2.35028791385e-18
6414.38410771  2.24937713197e-18
6415.22302747  1.95531314215e-18
6416.06194723  2.35980743198e-18
6416.90086699  2.18545301288e-18
6417.73978674  3.11903161806e-18
6418.5787065  2.72420328288e-18
6419.41762626  2.39286776546e-18
6420.25654602  3.17986798575e-18
6421.09546578  3.29396949519e-18
6421.93438554  3.08140772758e-18
6422.7733053  2.11316141925e-18
6423.61222506  2.03385917702e-18
6424.45114481  2.57331074069e-18
6425.29006457  1.7231757857e-18
6426.12898433  1.96045672507e-18
6426.96790409  2.42501287066e-18
6427.80682385  2.64256263239e-18
6428.64574361  2.29928681805e-18
6429.48466337  2.1956486559e-18
6430.32358313  1.87214406044e-18
6431.16250288  2.04245088248e-18
6432.00142264  2.05756244539e-18
6432.8403424  1.83756559205e-18
6433.67926216  2.11483056683e-18
6434.51818192  2.69514936119e-18
6435.35710168  2.73403054651e-18
6436.19602144  2.43404846184e-18
6437.0349412  2.44246169779e-18
6437.87386096  1.96961129593e-18
6438.71278071  2.17375410741e-18
6439.55170047  2.69674986664e-18
6440.39062023  2.99824779815e-18
6441.22953999  2.20788068184e-18
6442.06845975  2.42249370483e-18
6442.90737951  2.21892519908e-18
6443.74629927  2.2406298377e-18
6444.58521903  2.11938382751e-18
6445.42413878  2.46223863684e-18
6446.26305854  2.08351374322e-18
6447.1019783  2.79345860669e-18
6447.94089806  2.48305207193e-18
6448.77981782  1.94632788853e-18
6449.61873758  2.72661605343e-18
6450.45765734  1.81686770454e-18
6451.2965771  1.54439852594e-18
6452.13549685  2.43792559763e-18
6452.97441661  2.57933866293e-18
6453.81333637  2.4673055694e-18
6454.65225613  2.48627825161e-18
6455.49117589  2.1077707247e-18
6456.33009565  2.80720419139e-18
6457.16901541  2.27809013113e-18
6458.00793517  2.40908675459e-18
6458.84685493  2.11780505873e-18
6459.68577468  1.84954249811e-18
6460.52469444  2.53404058334e-18
6461.3636142  2.46599221682e-18
6462.20253396  1.57084404704e-18
6463.04145372  2.16048558545e-18
6463.88037348  2.83699372781e-18
6464.71929324  2.89290616736e-18
6465.558213  1.9869972011e-18
6466.39713275  2.45880538676e-18
6467.23605251  2.7513455215e-18
6468.07497227  2.06026808899e-18
6468.91389203  2.45257039412e-18
6469.75281179  2.09580411496e-18
6470.59173155  2.25962425658e-18
6471.43065131  2.12482028348e-18
6472.26957107  2.08915154941e-18
6473.10849082  2.25175901356e-18
6473.94741058  2.92232160422e-18
6474.78633034  3.35392609969e-18
6475.6252501  2.87987789282e-18
6476.46416986  2.27208852169e-18
6477.30308962  2.20699291041e-18
6478.14200938  2.1517840526e-18
6478.98092914  2.91281581452e-18
6479.8198489  2.58568462701e-18
6480.65876865  2.97005533507e-18
6481.49768841  2.11919849379e-18
6482.33660817  2.07233994998e-18
6483.17552793  1.6477358068e-18
6484.01444769  1.58908340259e-18
6484.85336745  2.44245368954e-18
6485.69228721  2.65494223889e-18
6486.53120697  2.10484885842e-18
6487.37012672  1.85921074083e-18
6488.20904648  1.85431198147e-18
6489.04796624  2.14952000664e-18
6489.886886  2.71355116975e-18
6490.72580576  3.13724351676e-18
6491.56472552  2.47436998767e-18
6492.40364528  2.57516865409e-18
6493.24256504  2.47228555527e-18
6494.08148479  3.59469520284e-18
6494.92040455  2.71202960274e-18
6495.75932431  2.5651777934e-18
6496.59824407  2.57974479548e-18
6497.43716383  3.64572146742e-18
6498.27608359  3.04478944417e-18
6499.11500335  3.61632891127e-18
6499.95392311  2.90956446606e-18
6500.79284287  2.72909517802e-18
6501.63176262  2.26801003568e-18
6502.47068238  2.3003953883e-18
6503.30960214  2.73352259482e-18
6504.1485219  3.15855231915e-18
6504.98744166  1.65967267162e-18
6505.82636142  2.1735596214e-18
6506.66528118  1.99843641055e-18
6507.50420094  2.4753355535e-18
6508.34312069  3.41263570567e-18
6509.18204045  3.8420768303e-18
6510.02096021  2.13454916008e-18
6510.85987997  1.84705307719e-18
6511.69879973  1.57064040875e-18
6512.53771949  1.57295708033e-18
6513.37663925  2.58954917841e-18
6514.21555901  3.1278750113e-18
6515.05447876  2.36617513273e-18
6515.89339852  3.72181240243e-18
6516.73231828  2.60823470775e-18
6517.57123804  2.6947775497e-18
6518.4101578  2.13419107702e-18
6519.24907756  2.16836341285e-18
6520.08799732  2.22088607567e-18
6520.92691708  3.17384120753e-18
6521.76583683  2.21279088155e-18
6522.60475659  2.65422492873e-18
6523.44367635  2.00681303736e-18
6524.28259611  2.84422288717e-18
6525.12151587  3.05915395199e-18
6525.96043563  2.2261852474e-18
6526.79935539  1.64355778971e-18
6527.63827515  2.85661278999e-18
6528.47719491  2.28918040979e-18
6529.31611466  2.74923592032e-18
6530.15503442  2.59790521259e-18
6530.99395418  2.69087524513e-18
6531.83287394  2.18191107944e-18
6532.6717937  3.33151215916e-18
6533.51071346  2.31107038213e-18
6534.34963322  1.44534451343e-18
6535.18855298  2.09394276945e-18
6536.02747273  1.92142681515e-18
6536.86639249  2.44981326893e-18
6537.70531225  2.40047674456e-18
6538.54423201  3.03611308009e-18
6539.38315177  2.28231734174e-18
6540.22207153  1.48098121451e-18
6541.06099129  2.81060655252e-18
6541.89991105  2.29986341187e-18
6542.7388308  2.89044077119e-18
6543.57775056  3.39824259696e-18
6544.41667032  2.62305911778e-18
6545.25559008  4.29942097705e-18
6546.09450984  2.71687916858e-18
6546.9334296  2.66833660474e-18
6547.77234936  3.25779052135e-18
6548.61126912  2.63182700469e-18
6549.45018888  2.71334181129e-18
6550.28910863  1.5239683427e-18
6551.12802839  2.09162952997e-18
6551.96694815  2.71207536416e-18
6552.80586791  2.61498680437e-18
6553.64478767  3.16301863314e-18
6554.48370743  2.53782047613e-18
6555.32262719  2.69734590905e-18
6556.16154695  3.17046172712e-18
6557.0004667  1.70550615976e-18
6557.83938646  3.06319697291e-18
6558.67830622  1.99996827388e-18
6559.51722598  2.34413757982e-18
6560.35614574  2.16886907648e-18
6561.1950655  2.49973325133e-18
6562.03398526  3.26148918763e-18
6562.87290502  2.81310855782e-18
6563.71182477  1.58578057254e-18
6564.55074453  3.70599496972e-18
6565.38966429  3.01656266003e-18
6566.22858405  3.66053558114e-18
6567.06750381  2.03104256199e-18
6567.90642357  2.32242264489e-18
6568.74534333  2.03647787393e-18
6569.58426309  2.98161810033e-18
6570.42318285  2.12785540926e-18
6571.2621026  2.19936905885e-18
6572.10102236  1.6567267806e-18
6572.93994212  2.62556684327e-18
6573.77886188  1.72870948468e-18
6574.61778164  2.17442451213e-18
6575.4567014  2.06963773849e-18
6576.29562116  2.66668576173e-18
6577.13454092  2.33361016655e-18
6577.97346067  1.84880917145e-18
6578.81238043  2.03248976671e-18
6579.65130019  1.69548441011e-18
6580.49021995  3.47008000855e-18
6581.32913971  1.70759860041e-18
6582.16805947  1.92489095418e-18
6583.00697923  2.6139423001e-18
6583.84589899  1.63502900619e-18
6584.68481874  2.69989939595e-18
6585.5237385  2.48325456618e-18
6586.36265826  2.76781505437e-18
6587.20157802  1.6054637007e-18
6588.04049778  2.5379200072e-18
6588.87941754  2.8744299965e-18
6589.7183373  2.68297796912e-18
6590.55725706  2.52754818274e-18
6591.39617682  2.44663513874e-18
6592.23509657  1.91063512971e-18
6593.07401633  1.8887039721e-18
6593.91293609  1.97222999284e-18
6594.75185585  2.52211630291e-18
6595.59077561  2.22804087273e-18
6596.42969537  2.44000774197e-18
6597.26861513  2.17449201021e-18
6598.10753489  2.29798490583e-18
6598.94645464  2.21708330217e-18
6599.7853744  2.12291203252e-18
6600.62429416  1.74860082727e-18
6601.46321392  2.2759141759e-18
6602.30213368  1.96008605762e-18
6603.14105344  2.16404239135e-18
6603.9799732  2.40612027093e-18
6604.81889296  2.38329562171e-18
6605.65781271  2.74826692238e-18
6606.49673247  2.98278158428e-18
6607.33565223  2.7299165954e-18
6608.17457199  3.4230292668e-18
6609.01349175  2.84985039705e-18
6609.85241151  2.66088550252e-18
6610.69133127  2.3375342078e-18
6611.53025103  2.12557649085e-18
6612.36917078  2.35225679869e-18
6613.20809054  2.3150630655e-18
6614.0470103  1.69870143751e-18
6614.88593006  2.16624237132e-18
6615.72484982  2.09891817918e-18
6616.56376958  2.30528270731e-18
6617.40268934  2.27420384305e-18
6618.2416091  2.56485517543e-18
6619.08052886  2.30825262307e-18
6619.91944861  1.57682849595e-18
6620.75836837  2.13110332561e-18
6621.59728813  2.54929743874e-18
6622.43620789  2.41353476402e-18
6623.27512765  2.26194092816e-18
6624.11404741  2.47406796234e-18
6624.95296717  1.71624865167e-18
6625.79188693  2.00988934841e-18
6626.63080668  2.07203106043e-18
6627.46972644  1.73546730148e-18
6628.3086462  2.12379980395e-18
6629.14756596  2.63897150543e-18
6629.98648572  2.52581039305e-18
6630.82540548  2.24309752195e-18
6631.66432524  1.83427534639e-18
6632.503245  2.12045235653e-18
6633.34216475  2.68151017177e-18
6634.18108451  2.65478665008e-18
6635.02000427  2.62462187007e-18
6635.85892403  2.42594869158e-18
6636.69784379  2.53328323194e-18
6637.53676355  2.64709758851e-18
6638.37568331  2.17609709181e-18
6639.21460307  2.45272712696e-18
6640.05352283  2.34846889765e-18
6640.89244258  1.84726586777e-18
6641.73136234  1.80888805799e-18
6642.5702821  2.47850567545e-18
6643.40920186  2.40041382262e-18
6644.24812162  1.49747591616e-18
6645.08704138  2.00003005179e-18
6645.92596114  2.5137431082e-18
6646.7648809  1.81808038201e-18
6647.60380065  2.49750924661e-18
6648.44272041  2.11948450262e-18
6649.28164017  2.31209086166e-18
6650.12055993  2.5396028832e-18
6650.95947969  2.2661658507e-18
6651.79839945  2.1487031654e-18
6652.63731921  2.23943088866e-18
6653.47623897  2.11974419865e-18
6654.31515872  2.01782666566e-18
6655.15407848  2.24317531635e-18
6655.99299824  2.50684686312e-18
6656.831918  2.14822839073e-18
6657.67083776  1.91568261367e-18
6658.50975752  2.37412160225e-18
6659.34867728  2.53744180043e-18
6660.18759704  2.5341492667e-18
6661.0265168  2.87173922536e-18
6661.86543655  2.00088121409e-18
6662.70435631  2.50807098095e-18
6663.54327607  2.55268378337e-18
6664.38219583  2.51987170556e-18
6665.22111559  2.16480775099e-18
6666.06003535  1.76425466293e-18
6666.89895511  1.5222042402e-18
6667.73787487  1.99471486356e-18
6668.57679462  2.66541359443e-18
6669.41571438  2.77031019546e-18
6670.25463414  1.47074324218e-18
6671.0935539  2.10404002543e-18
6671.93247366  2.39698171657e-18
6672.77139342  2.10985858921e-18
6673.61031318  1.71230973797e-18
6674.44923294  1.99455355458e-18
6675.28815269  2.59895543704e-18
6676.12707245  2.40268930892e-18
6676.96599221  2.40244677343e-18
6677.80491197  2.0702497974e-18
6678.64383173  2.1566873881e-18
6679.48275149  2.11276443899e-18
6680.32167125  1.44517748427e-18
6681.16059101  2.31690038627e-18
6681.99951077  1.84989943714e-18
6682.83843052  2.34907752446e-18
6683.67735028  1.73267699926e-18
6684.51627004  2.38752054425e-18
6685.3551898  2.81611165061e-18
6686.19410956  3.02691961203e-18
6687.03302932  3.03719419349e-18
6687.87194908  2.97814366498e-18
6688.71086884  2.82662533546e-18
6689.54978859  3.42515602852e-18
6690.38870835  2.6089451537e-18
6691.22762811  1.90024728876e-18
6692.06654787  1.99645265325e-18
6692.90546763  2.9096079394e-18
6693.74438739  2.75138785081e-18
6694.58330715  2.03157110632e-18
6695.42222691  2.39493618137e-18
6696.26114666  2.54135440132e-18
6697.10006642  1.49051674914e-18
6697.93898618  2.82230431395e-18
6698.77790594  1.9987132671e-18
6699.6168257  2.47664776205e-18
6700.45574546  2.47741769784e-18
6701.29466522  3.47986151077e-18
6702.13358498  2.11393021101e-18
6702.97250474  2.4488282545e-18
6703.81142449  3.16814848764e-18
6704.65034425  3.54260612942e-18
6705.48926401  2.60817865001e-18
6706.32818377  3.10768850759e-18
6707.16710353  2.30239973823e-18
6708.00602329  1.70963269525e-18
6708.84494305  2.69002751493e-18
6709.68386281  2.91885860923e-18
6710.52278256  2.03978642416e-18
6711.36170232  2.33385041398e-18
6712.20062208  1.92236492413e-18
6713.03954184  1.63959256319e-18
6713.8784616  2.61710670187e-18
6714.71738136  2.85100587275e-18
6715.55630112  1.22190182562e-18
6716.39522088  2.58016236838e-18
6717.23414063  2.93376538981e-18
6718.07306039  2.48647960183e-18
6718.91198015  2.85255947275e-18
6719.75089991  3.36049057452e-18
6720.58981967  2.86737473051e-18
6721.42873943  3.31996312232e-18
6722.26765919  2.08657289374e-18
6723.10657895  2.68242654408e-18
6723.9454987  2.30445900186e-18
6724.78441846  2.97821345114e-18
6725.62333822  3.02675372691e-18
6726.46225798  3.0545389134e-18
6727.30117774  3.39381403613e-18
6728.1400975  3.7917232585e-18
6728.97901726  2.79811139845e-18
6729.81793702  2.59958808859e-18
6730.65685678  2.73869134652e-18
6731.49577653  2.65707929692e-18
6732.33469629  2.06964002656e-18
6733.17361605  1.93087540309e-18
6734.01253581  2.58805735632e-18
6734.85145557  3.59297686175e-18
6735.69037533  2.76271265672e-18
6736.52929509  2.8763268071e-18
6737.36821485  2.38377154041e-18
6738.2071346  3.46544780943e-18
6739.04605436  2.47363666101e-18
6739.88497412  2.5186658923e-18
6740.72389388  2.2207545116e-18
6741.56281364  2.96581897218e-18
6742.4017334  2.62931012692e-18
6743.24065316  2.41406788449e-18
6744.07957292  2.78976909269e-18
6744.91849267  2.66882853994e-18
6745.75741243  2.80980687181e-18
6746.59633219  2.70853228668e-18
6747.43525195  2.62253743766e-18
6748.27417171  1.85290710607e-18
6749.11309147  1.95058827616e-18
6749.95201123  2.01133769716e-18
6750.79093099  1.87553955735e-18
6751.62985075  2.50558041599e-18
6752.4687705  2.90141779035e-18
6753.30769026  2.32754563518e-18
6754.14661002  2.86593439e-18
6754.98552978  3.08309060357e-18
6755.82444954  2.67276630961e-18
6756.6633693  2.61158901939e-18
6757.50228906  2.8491399511e-18
6758.34120882  3.24870116051e-18
6759.18012857  2.85365431458e-18
6760.01904833  3.10624015883e-18
6760.85796809  3.12684652352e-18
6761.69688785  3.06305168042e-18
6762.53580761  2.87820531314e-18
6763.37472737  3.4165528827e-18
6764.21364713  2.90020511288e-18
6765.05256689  2.97416471004e-18
6765.89148664  3.49453376411e-18
6766.7304064  3.44433463708e-18
6767.56932616  3.31970113823e-18
6768.40824592  3.47844633905e-18
6769.24716568  3.01345317196e-18
6770.08608544  2.58463097045e-18
6770.9250052  2.20953953309e-18
6771.76392496  2.15758202374e-18
6772.60284472  2.1255844991e-18
6773.44176447  2.42837061441e-18
6774.28068423  2.90889291731e-18
6775.11960399  3.19965178901e-18
6775.95852375  2.92934483722e-18
6776.79744351  2.87062035879e-18
6777.63636327  3.1135471126e-18
6778.47528303  2.50254643425e-18
6779.31420279  2.31853063664e-18
6780.15312254  2.25735449045e-18
6780.9920423  2.74568369057e-18
6781.83096206  2.46082460915e-18
6782.66988182  2.29706281334e-18
6783.50880158  2.10729022985e-18
6784.34772134  2.62402010747e-18
6785.1866411  2.88480410903e-18
6786.02556086  2.67402360445e-18
6786.86448061  2.83892257141e-18
6787.70340037  2.4741766457e-18
6788.54232013  2.7658450255e-18
6789.38123989  3.16501383079e-18
6790.22015965  3.47390337468e-18
6791.05907941  3.21559506562e-18
6791.89799917  2.8670086392e-18
6792.73691893  3.48770387308e-18
6793.57583869  3.07206896703e-18
6794.41475844  2.90569648255e-18
6795.2536782  3.31652872821e-18
6796.09259796  3.31269849787e-18
6796.93151772  2.71983649996e-18
6797.77043748  2.50522347696e-18
6798.60935724  2.27899735116e-18
6799.448277  2.64599473843e-18
6800.28719676  2.73039365814e-18
6801.12611651  2.72123336711e-18
6801.96503627  2.5375413315e-18
6802.80395603  2.56906636955e-18
6803.64287579  2.61797159259e-18
6804.48179555  2.5888982223e-18
6805.32071531  2.73321370528e-18
6806.15963507  2.34323493594e-18
6806.99855483  2.89113977679e-18
6807.83747458  2.62118976402e-18
6808.67639434  2.60110622349e-18
6809.5153141  3.02070635606e-18
6810.35423386  2.40688906268e-18
6811.19315362  2.72504529289e-18
6812.03207338  2.92436828346e-18
6812.87099314  2.84455580146e-18
6813.7099129  2.36237007116e-18
6814.54883265  2.39656757578e-18
6815.38775241  2.96606036364e-18
6816.22667217  3.14744030381e-18
6817.06559193  2.80491268859e-18
6817.90451169  2.71926333825e-18
6818.74343145  2.37807882052e-18
6819.58235121  2.14969733212e-18
6820.42127097  2.31185976652e-18
6821.26019073  2.13170394417e-18
6822.09911048  3.27071812078e-18
6822.93803024  3.63186491129e-18
6823.77695  3.22852952926e-18
6824.61586976  3.52534378006e-18
6825.45478952  3.35471434005e-18
6826.29370928  3.18579294481e-18
6827.13262904  2.48688115823e-18
6827.9715488  2.91955647079e-18
6828.81046855  2.8337858527e-18
6829.64938831  3.2980251005e-18
6830.48830807  3.94478489171e-18
6831.32722783  3.45680805448e-18
6832.16614759  2.47902735557e-18
6833.00506735  4.12898487902e-18
6833.84398711  3.71642170788e-18
6834.68290687  3.1877767021e-18
6835.52182662  2.68802774115e-18
6836.36074638  3.2223586026e-18
6837.19966614  3.61680139786e-18
6838.0385859  2.87196116822e-18
6838.87750566  3.20271208357e-18
6839.71642542  2.05213056556e-18
6840.55534518  4.09747471343e-18
6841.39426494  2.2226993717e-18
6842.2331847  2.57694305292e-18
6843.07210445  3.16382060192e-18
6843.91102421  3.09650899417e-18
6844.74994397  3.12462137477e-18
6845.58886373  2.21798365799e-18
6846.42778349  2.89415316589e-18
6847.26670325  2.89992596826e-18
6848.10562301  3.78859660989e-18
6848.94454277  2.44327396288e-18
6849.78346252  1.90904835269e-18
6850.62238228  2.8774044884e-18
6851.46130204  2.98816541463e-18
6852.3002218  3.04639566979e-18
6853.13914156  3.14762563754e-18
6853.97806132  2.22781435374e-18
6854.81698108  2.91700298389e-18
6855.65590084  2.47468345336e-18
6856.49482059  3.03150604974e-18
6857.33374035  3.08602848635e-18
6858.17266011  2.900726793e-18
6859.01157987  3.34976181103e-18
6859.85049963  2.98096485615e-18
6860.68941939  3.35054661928e-18
6861.52833915  3.6344092459e-18
6862.36725891  3.25334022385e-18
6863.20617867  2.94510163607e-18
6864.04509842  7.08965912424e-18
6864.88401818  5.39868450147e-18
6865.72293794  5.25173888123e-18
6866.5618577  4.61215676779e-18
6867.40077746  2.38180379961e-18
6868.23969722  4.45162572779e-18
6869.07861698  2.80260173719e-18
6869.91753674  3.01026703351e-18
6870.75645649  2.29029813232e-18
6871.59537625  3.47720734877e-18
6872.43429601  2.30170645281e-18
6873.27321577  3.68056764008e-18
6874.11213553  1.58466170597e-18
6874.95105529  2.48197782273e-18
6875.78997505  2.03772372842e-18
6876.62889481  2.70767540421e-18
6877.46781456  2.15131957424e-18
6878.30673432  2.81873721173e-18
6879.14565408  1.75220682669e-18
6879.98457384  3.46166448453e-18
6880.8234936  1.84115786304e-18
6881.66241336  3.56259357098e-18
6882.50133312  2.40651153102e-18
6883.34025288  3.03577558966e-18
6884.17917264  2.8341256312e-18
6885.01809239  3.39430597133e-18
6885.85701215  4.17782946819e-18
6886.69593191  3.7289283023e-18
6887.53485167  3.06479747836e-18
6888.37377143  3.19281388974e-18
6889.21269119  2.29747352203e-18
6890.05161095  1.88742150847e-18
6890.89053071  3.96713247819e-18
6891.72945046  3.19266630918e-18
6892.56837022  2.68992798386e-18
6893.40728998  2.38950658961e-18
6894.24620974  3.28205779915e-18
6895.0851295  3.30379218268e-18
6895.92404926  2.8812072619e-18
6896.76296902  3.30217680477e-18
6897.60188878  2.04950729251e-18
6898.44080853  2.77673853008e-18
6899.27972829  3.53058575002e-18
6900.11864805  2.51832153766e-18
6900.95756781  2.17221080373e-18
6901.79648757  3.49843378061e-18
6902.63540733  2.66633225481e-18
6903.47432709  2.33613962871e-18
6904.31324685  3.4619127402e-18
6905.15216661  2.43092638938e-18
6905.99108636  2.69145183894e-18
6906.83000612  2.55682862343e-18
6907.66892588  2.54606553888e-18
6908.50784564  2.57132927146e-18
6909.3467654  2.42865776728e-18
6910.18568516  2.3759680753e-18
6911.02460492  2.9376425256e-18
6911.86352468  3.61282358696e-18
6912.70244443  3.03553763031e-18
6913.54136419  2.88108713819e-18
6914.38028395  2.51707568317e-18
6915.21920371  3.02032539229e-18
6916.05812347  2.18556169624e-18
6916.89704323  3.59372506086e-18
6917.73596299  3.68390936733e-18
6918.57488275  2.65084087217e-18
6919.4138025  2.95931856334e-18
6920.25272226  2.33083016066e-18
6921.09164202  2.5374051913e-18
6921.93056178  2.83825903091e-18
6922.76948154  3.98417174066e-18
6923.6084013  3.93745276917e-18
6924.44732106  3.02691389186e-18
6925.28624082  2.74721784197e-18
6926.12516057  3.26339515052e-18
6926.96408033  3.36593847084e-18
6927.80300009  3.01881183352e-18
6928.64191985  2.32671964165e-18
6929.48083961  3.05930725273e-18
6930.31975937  2.68980099594e-18
6931.15867913  2.74572830795e-18
6931.99759889  2.62242646624e-18
6932.83651865  2.87141660739e-18
6933.6754384  2.68343901537e-18
6934.51435816  3.27361710635e-18
6935.35327792  2.90018795235e-18
6936.19219768  2.9667742417e-18
6937.03111744  2.79007226206e-18
6937.8700372  2.94164092914e-18
6938.70895696  3.88546551489e-18
6939.54787672  3.3419640661e-18
6940.38679647  2.66279146541e-18
6941.22571623  2.41413881468e-18
6942.06463599  2.5180961627e-18
6942.90355575  3.08934275675e-18
6943.74247551  2.93697784106e-18
6944.58139527  2.53865562193e-18
6945.42031503  3.48117257528e-18
6946.25923479  3.22765091011e-18
6947.09815454  3.01135386709e-18
6947.9370743  3.1667424682e-18
6948.77599406  2.80082276222e-18
6949.61491382  2.89168433761e-18
6950.45383358  2.06612440593e-18
6951.29275334  2.43444315403e-18
6952.1316731  2.96231364788e-18
6952.97059286  1.53236670619e-18
6953.80951262  2.99978194955e-18
6954.64843237  1.77302483791e-18
6955.48735213  3.24023301087e-18
6956.32627189  3.07482838029e-18
6957.16519165  2.39277166649e-18
6958.00411141  2.13489809086e-18
6958.84303117  3.13160456653e-18
6959.68195093  4.73045574292e-18
6960.52087069  3.76216252915e-18
6961.35979044  3.87645166039e-18
6962.1987102  3.74328365784e-18
6963.03762996  3.22445790746e-18
6963.87654972  3.22412613721e-18
6964.71546948  3.12349335591e-18
6965.55438924  4.35020356211e-18
6966.393309  3.77072334566e-18
6967.23222876  3.51277311966e-18
6968.07114851  2.15342803139e-18
6968.91006827  2.76372741607e-18
6969.74898803  3.16436973889e-18
6970.58790779  2.86754633581e-18
6971.42682755  3.45097576228e-18
6972.26574731  2.96795717425e-18
6973.10466707  3.26029252666e-18
6973.94358683  3.02946051454e-18
6974.78250659  2.71325257653e-18
6975.62142634  3.38786848443e-18
6976.4603461  3.84373453751e-18
6977.29926586  3.07278055702e-18
6978.13818562  2.74623740368e-18
6978.97710538  2.82637936786e-18
6979.81602514  3.32546021217e-18
6980.6549449  2.82375723884e-18
6981.49386466  4.1451249297e-18
6982.33278441  3.09895837385e-18
6983.17170417  1.24107585805e-18
6984.01062393  4.62105507472e-18
6984.84954369  3.12067559685e-18
6985.68846345  2.73048174887e-18
6986.52738321  2.77509455129e-18
6987.36630297  3.74453637655e-18
6988.20522273  2.93082178686e-18
6989.04414248  3.00587164971e-18
6989.88306224  3.70193021213e-18
6990.721982  2.68691001861e-18
6991.56090176  4.9215290946e-18
6992.39982152  2.50404740863e-18
6993.23874128  3.9806904411e-18
6994.07766104  2.69812842923e-18
6994.9165808  3.85684403856e-18
6995.75550056  3.37437801961e-18
6996.59442031  2.49018513232e-18
6997.43334007  2.63812034314e-18
6998.27225983  2.2054393104e-18
6999.11117959  2.90212938034e-18
6999.95009935  5.31633340503e-18
7000.78901911  2.12744355654e-18
7001.62793887  2.78529133834e-18
7002.46685863  3.20680887415e-18
7003.30577838  3.55402360219e-18
7004.14469814  2.74323087878e-18
7004.9836179  3.3809413504e-18
7005.82253766  2.44032006362e-18
7006.66145742  2.75579696304e-18
7007.50037718  2.7554686249e-18
7008.33929694  3.07361913493e-18
7009.1782167  4.48504414433e-18
7010.01713645  3.48851613818e-18
7010.85605621  4.02756614544e-18
7011.69497597  2.7656928688e-18
7012.53389573  2.9984468603e-18
7013.37281549  3.27466961887e-18
7014.21173525  2.65408878852e-18
7015.05065501  3.60980333364e-18
7015.88957477  3.30407933556e-18
7016.72849452  3.29244106396e-18
7017.56741428  2.48723466516e-18
7018.40633404  2.54636527614e-18
7019.2452538  2.77043489532e-18
7020.08417356  3.5673355975e-18
7020.92309332  2.31659378479e-18
7021.76201308  2.6091911213e-18
7022.60093284  2.53586531972e-18
7023.4398526  2.19571386591e-18
7024.27877235  2.65059032843e-18
7025.11769211  2.55925741047e-18
7025.95661187  2.92730044606e-18
7026.79553163  3.31484242011e-18
7027.63445139  1.95322756571e-18
7028.47337115  1.71865226994e-18
7029.31229091  2.80021413542e-18
7030.15121067  2.82213957286e-18
7030.99013042  3.03220505534e-18
7031.82905018  3.0957882519e-18
7032.66796994  3.46784913962e-18
7033.5068897  4.46061212545e-18
7034.34580946  4.15954091912e-18
7035.18472922  3.76138916125e-18
7036.02364898  2.93221636595e-18
7036.86256874  3.11315470848e-18
7037.70148849  2.48368357944e-18
7038.54040825  2.92159514178e-18
7039.37932801  2.94329863636e-18
7040.21824777  2.8682030121e-18
7041.05716753  2.49722666988e-18
7041.89608729  2.62511952544e-18
7042.73500705  3.0891665753e-18
7043.57392681  3.23753079938e-18
7044.41284657  2.61338515488e-18
7045.25176632  2.28004986368e-18
7046.09068608  2.6648106878e-18
7046.92960584  2.92473437477e-18
7047.7685256  3.78826712771e-18
7048.60744536  3.00758198255e-18
7049.44636512  2.07282730903e-18
7050.28528488  2.58557937576e-18
7051.12420464  3.71366572672e-18
7051.96312439  3.38498780342e-18
7052.80204415  3.50888225544e-18
7053.64096391  3.35330031236e-18
7054.47988367  3.94512810232e-18
7055.31880343  3.67811139619e-18
7056.15772319  3.16660175185e-18
7056.99664295  2.92962283781e-18
7057.83556271  2.5708190317e-18
7058.67448246  2.15533513831e-18
7059.51340222  2.74927024138e-18
7060.35232198  3.2064416388e-18
7061.19124174  3.63376744207e-18
7062.0301615  2.45828370665e-18
7062.86908126  3.21914958345e-18
7063.70800102  3.4925591591e-18
7064.54692078  3.77469200428e-18
7065.38584054  3.29906159652e-18
7066.22476029  2.81506943441e-18
7067.06368005  3.31675639125e-18
7067.90259981  2.14668851916e-18
7068.74151957  2.94165351353e-18
7069.58043933  3.54536897479e-18
7070.41935909  2.99158264821e-18
7071.25827885  2.67180417588e-18
7072.09719861  3.21394079051e-18
7072.93611836  2.73627171176e-18
7073.77503812  3.04383989483e-18
7074.61395788  3.04135733812e-18
7075.45287764  3.22649543441e-18
7076.2917974  3.05285946951e-18
7077.13071716  3.83199215871e-18
7077.96963692  3.10577453645e-18
7078.80855668  3.40986828416e-18
7079.64747643  3.01092942998e-18
7080.48639619  3.27255086541e-18
7081.32531595  3.52507607579e-18
7082.16423571  2.43260812134e-18
7083.00315547  2.62392858465e-18
7083.84207523  2.61441936284e-18
7084.68099499  3.74937106993e-18
7085.51991475  2.780684308e-18
7086.35883451  3.25456891781e-18
7087.19775426  3.31731696857e-18
7088.03667402  3.25434354285e-18
7088.87559378  2.47191031167e-18
7089.71451354  3.73148064516e-18
7090.5534333  3.52169316326e-18
7091.39235306  3.89962066425e-18
7092.23127282  2.41566610187e-18
7093.07019258  2.32882352266e-18
7093.90911233  2.93103000129e-18
7094.74803209  3.24204058672e-18
7095.58695185  2.85671460914e-18
7096.42587161  2.30780644929e-18
7097.26479137  2.92822025048e-18
7098.10371113  4.05265941676e-18
7098.94263089  2.87922808075e-18
7099.78155065  2.80636332541e-18
7100.6204704  4.01416491538e-18
7101.45939016  1.44244895996e-18
7102.29830992  3.33053744104e-18
7103.13722968  5.11192975349e-18
7103.97614944  2.52525095976e-18
7104.8150692  3.96097527995e-18
7105.65398896  3.93173716857e-18
7106.49290872  2.33782021663e-18
7107.33182848  2.67947950903e-18
7108.17074823  4.2154156055e-18
7109.00966799  3.38131316188e-18
7109.84858775  2.76403058544e-18
7110.68750751  3.15053034329e-18
7111.52642727  3.28631933082e-18
7112.36534703  3.23556763472e-18
7113.20426679  3.64738031867e-18
7114.04318655  2.54516861517e-18
7114.8821063  3.56964998101e-18
7115.72102606  3.17318338721e-18
7116.55994582  4.07241347511e-18
7117.39886558  2.97354006674e-18
7118.23778534  3.98539929059e-18
7119.0767051  2.5662394582e-18
7119.91562486  3.60414264674e-18
7120.75454462  3.78148071003e-18
7121.59346437  3.48642941771e-18
7122.43238413  3.69840200711e-18
7123.27130389  3.89822379709e-18
7124.11022365  3.46777248925e-18
7124.94914341  2.83948429276e-18
7125.78806317  3.21007967121e-18
7126.62698293  3.11616352144e-18
7127.46590269  2.59685727621e-18
7128.30482244  2.83045785387e-18
7129.1437422  3.24840714343e-18
7129.98266196  4.65231355253e-18
7130.82158172  3.06825132108e-18
7131.66050148  3.03786574224e-18
7132.49942124  3.59959968238e-18
7133.338341  3.53701637271e-18
7134.17726076  3.61008819844e-18
7135.01618052  2.78977366883e-18
7135.85510027  2.79968330302e-18
7136.69402003  2.84200917878e-18
7137.53293979  3.47109934405e-18
7138.37185955  3.58871304201e-18
7139.21077931  2.68271484099e-18
7140.04969907  2.59415620876e-18
7140.88861883  2.51436660746e-18
7141.72753859  3.90336852405e-18
7142.56645834  3.18422332831e-18
7143.4053781  3.43650714724e-18
7144.24429786  2.87458444127e-18
7145.08321762  3.00974077725e-18
7145.92213738  3.12849279038e-18
7146.76105714  2.80915248359e-18
7147.5999769  2.96595053625e-18
7148.43889666  3.49400865188e-18
7149.27781641  2.96378144523e-18
7150.11673617  1.87594454586e-18
7150.95565593  2.25660972344e-18
7151.79457569  3.31629877711e-18
7152.63349545  3.68279850901e-18
7153.47241521  3.68749477411e-18
7154.31133497  3.62456482173e-18
7155.15025473  3.26840945745e-18
7155.98917449  3.43969786182e-18
7156.82809424  3.504110484e-18
7157.667014  2.83661390808e-18
7158.50593376  3.52297333882e-18
7159.34485352  3.60753242348e-18
7160.18377328  2.98470928384e-18
7161.02269304  2.74008478158e-18
7161.8616128  3.44712722737e-18
7162.70053256  3.77551227762e-18
7163.53945231  4.23659741997e-18
7164.37837207  4.29074461298e-18
7165.21729183  3.38749896101e-18
7166.05621159  2.51634350054e-18
7166.89513135  3.02864138523e-18
7167.73405111  2.30357008639e-18
7168.57297087  1.69627493853e-18
7169.41189063  2.52133149466e-18
7170.25081038  3.45933179646e-18
7171.08973014  2.8135124023e-18
7171.9286499  3.65069230101e-18
7172.76756966  2.73447900837e-18
7173.60648942  3.09917917267e-18
7174.44540918  3.57871874921e-18
7175.28432894  3.45300528099e-18
7176.1232487  3.81118787591e-18
7176.96216846  3.12223034089e-18
7177.80108821  4.13211953587e-18
7178.64000797  4.3807721866e-18
7179.47892773  3.11656622188e-18
7180.31784749  2.86316010429e-18
7181.15676725  2.48166778915e-18
7181.99568701  3.87909781415e-18
7182.83460677  3.0496001128e-18
7183.67352653  3.42585503411e-18
7184.51244628  4.11407237826e-18
7185.35136604  3.84128515784e-18
7186.1902858  2.63595811633e-18
7187.02920556  4.04161604354e-18
7187.86812532  3.81849711774e-18
7188.70704508  3.90332619474e-18
7189.54596484  3.37206020399e-18
7190.3848846  3.24175228981e-18
7191.22380435  2.70479929934e-18
7192.06272411  3.01822265532e-18
7192.90164387  3.11299568756e-18
7193.74056363  4.33601637976e-18
7194.57948339  3.86996841207e-18
7195.41840315  5.10637202977e-18
7196.25732291  4.78340856303e-18
7197.09624267  3.9610027368e-18
7197.93516243  4.18853763904e-18
7198.77408218  2.74899224079e-18
7199.61300194  3.50057770285e-18
7200.4519217  1.87119222303e-18
7201.29084146  3.05311916553e-18
7202.12976122  2.79931606767e-18
7202.96868098  3.12140434737e-18
7203.80760074  3.37858234951e-18
7204.6465205  3.59114297309e-18
7205.48544025  3.55699695006e-18
7206.32436001  3.65484972546e-18
7207.16327977  3.69799930667e-18
7208.00219953  4.13876294913e-18
7208.84111929  3.58571223729e-18
7209.68003905  2.53055013149e-18
7210.51895881  2.70795798094e-18
7211.35787857  3.4150770771e-18
7212.19679832  4.64774427535e-18
7213.03571808  3.30815095736e-18
7213.87463784  4.66886659997e-18
7214.7135576  3.19352547973e-18
7215.55247736  3.65092568422e-18
7216.39139712  4.22611233601e-18
7217.23031688  3.9292717724e-18
7218.06923664  3.7430720113e-18
7218.90815639  3.41743035781e-18
7219.74707615  4.3765712888e-18
7220.58599591  4.74639787549e-18
7221.42491567  4.13013120244e-18
7222.26383543  3.45418592546e-18
7223.10275519  4.40960988561e-18
7223.94167495  3.81543110301e-18
7224.78059471  4.7982341171e-18
7225.61951447  4.19240676659e-18
7226.45843422  3.96536265551e-18
7227.29735398  3.26126838881e-18
7228.13627374  4.3689428611e-18
7228.9751935  1.67428314704e-18
7229.81411326  3.2916265108e-18
7230.65303302  4.18479664346e-18
7231.49195278  4.41118064614e-18
7232.33087254  3.34042305048e-18
7233.16979229  4.25623821882e-18
7234.00871205  3.97589922106e-18
7234.84763181  3.63669388449e-18
7235.68655157  4.21368353599e-18
7236.52547133  4.26520173577e-18
7237.36439109  3.55458875565e-18
7238.20331085  6.96991752053e-18
7239.04223061  3.22337107388e-18
7239.88115036  4.39786064259e-18
7240.72007012  4.12540061627e-18
7241.55898988  2.6909553276e-18
7242.39790964  5.23094947089e-18
7243.2368294  3.67494928248e-18
7244.07574916  5.79803864049e-18
7244.91466892  3.71072212377e-18
7245.75358868  2.26538561859e-18
7246.59250844  2.78715611596e-18
7247.43142819  3.21622199699e-18
7248.27034795  4.60523649797e-18
7249.10926771  4.40064865673e-18
7249.94818747  6.58476200422e-18
7250.78710723  1.51239528113e-18
7251.62602699  3.80540706529e-18
7252.46494675  3.66930804418e-18
7253.30386651  4.02172927709e-18
7254.14278626  3.15857291178e-18
7254.98170602  2.38899291774e-18
7255.82062578  3.34600136684e-18
7256.65954554  3.53661481631e-18
7257.4984653  3.65849233401e-18
7258.33738506  4.45758958406e-18
7259.17630482  3.80017195954e-18
7260.01522458  4.14673229937e-18
7260.85414433  3.7201638475e-18
7261.69306409  2.98114561373e-18
7262.53198385  3.27381044833e-18
7263.37090361  3.4089988173e-18
7264.20982337  3.76741021929e-18
7265.04874313  2.68005267074e-18
7265.88766289  2.69145870315e-18
7266.72658265  2.96946272476e-18
7267.56550241  3.08110913435e-18
7268.40442216  4.06840363121e-18
7269.24334192  4.07058530662e-18
7270.08226168  2.78659325057e-18
7270.92118144  3.07784977764e-18
7271.7601012  3.37877454745e-18
7272.59902096  2.94125424519e-18
7273.43794072  2.83303994165e-18
7274.27686048  3.56023342606e-18
7275.11578023  8.02631289643e-18
7275.95469999  2.21040099171e-18
7276.79361975  2.96415897689e-18
7277.63253951  4.75176568934e-18
7278.47145927  5.60551465199e-18
7279.31037903  2.47243313583e-18
7280.14929879  3.24290776551e-18
7280.98821855  5.37484623693e-18
7281.8271383  -5.74096157295e-19
7282.66605806  9.32732819846e-18
7283.50497782  4.4336826774e-18
7284.34389758  3.65682547451e-18
7285.18281734  3.38063818103e-18
7286.0217371  4.70991001211e-18
7286.86065686  3.5937651021e-18
7287.69957662  2.26261934112e-18
7288.53849638  2.56510686321e-18
7289.37741613  3.060902038e-18
7290.21633589  5.8799000898e-18
7291.05525565  4.47366442473e-18
7291.89417541  2.74636553563e-18
7292.73309517  3.98476778308e-18
7293.57201493  2.29688663189e-18
7294.41093469  3.61509792923e-18
7295.24985445  3.48782971697e-18
7296.0887742  3.65958831987e-18
7296.92769396  4.42462763762e-18
7297.76661372  4.83420830861e-18
7298.60553348  5.03498651214e-18
7299.44445324  4.22644181819e-18
7300.283373  3.5331678378e-18
7301.12229276  4.13503453794e-18
7301.96121252  4.40372267971e-18
7302.80013227  1.73995306408e-18
7303.63905203  6.23585753597e-18
7304.47797179  4.60950146174e-18
7305.31689155  4.08187579147e-18
7306.15581131  6.87266078755e-18
7306.99473107  4.05647134254e-18
7307.83365083  4.38739615126e-18
7308.67257059  2.61395488449e-18
7309.51149035  6.88944836224e-18
7310.3504101  3.70198855793e-18
7311.18932986  4.67382484917e-18
7312.02824962  3.97747913388e-18
7312.86716938  4.40141287234e-18
7313.70608914  5.07228664062e-18
7314.5450089  5.37888239364e-18
7315.38392866  4.54296665399e-19
7316.22284842  8.77054106717e-18
7317.06176817  6.58491988109e-18
7317.90068793  3.17207596099e-18
7318.73960769  6.68914836549e-18
7319.57852745  3.97494280751e-18
7320.41744721  7.18463693881e-18
7321.25636697  6.20612062517e-18
7322.09528673  3.41398109124e-18
7322.93420649  2.7287222225e-18
7323.77312624  2.99366479255e-18
7324.612046  3.68390250312e-18
7325.45096576  3.48629899768e-18
7326.28988552  4.45591357227e-18
7327.12880528  3.9939990043e-18
7327.96772504  4.10942988282e-18
7328.8066448  5.78562814503e-18
7329.64556456  4.67930935463e-18
7330.48448431  3.76836892091e-18
7331.32340407  3.09182874556e-18
7332.16232383  2.47925044246e-18
7333.00124359  3.82334897165e-18
7333.84016335  3.47194821827e-18
7334.67908311  5.63240863495e-18
7335.51800287  2.21921349599e-18
7336.35692263  2.78364278341e-18
7337.19584239  3.16722639515e-18
7338.03476214  3.87557647335e-18
7338.8736819  3.53260039627e-18
7339.71260166  6.28460831424e-18
7340.55152142  8.55325443357e-18
7341.39044118  6.5121340642e-18
7342.22936094  5.58962514505e-18
7343.0682807  6.00300515743e-18
7343.90720046  5.86112074956e-18
7344.74612021  4.56229970733e-18
7345.58503997  6.84958902669e-18
7346.42395973  4.79897774007e-18
7347.26287949  5.13138865072e-18
7348.10179925  2.84667455492e-18
7348.94071901  3.75604766022e-18
7349.77963877  3.98020537011e-18
7350.61855853  4.89914604302e-18
7351.45747828  4.07375886068e-18
7352.29639804  3.61473641406e-18
7353.1353178  4.21826082141e-18
7353.97423756  4.57393683489e-18
7354.81315732  3.51739159036e-18
7355.65207708  3.3524537262e-18
7356.49099684  3.82339816517e-18
7357.3299166  3.59348366941e-18
7358.16883636  3.76253891678e-18
7359.00775611  4.71445755262e-18
7359.84667587  4.24981560438e-18
7360.68559563  3.32467998006e-18
7361.52451539  3.49270330755e-18
7362.36343515  4.14341002072e-18
7363.20235491  4.19083943816e-18
7364.04127467  2.11855325785e-18
7364.88019443  4.07510424624e-18
7365.71911418  3.92342117563e-18
7366.55803394  5.07250743944e-18
7367.3969537  3.91282283217e-18
7368.23587346  6.12735951166e-18
7369.07479322  3.51165196502e-18
7369.91371298  4.61044071476e-18
7370.75263274  5.24633331421e-18
7371.5915525  5.6162537118e-18
7372.43047225  3.90682923098e-18
7373.26939201  4.91601598825e-18
7374.10831177  5.70033001354e-18
7374.94723153  1.63018516053e-18
7375.78615129  7.19657265959e-18
7376.62507105  3.7627791642e-18
7377.46399081  3.10166401744e-18
7378.30291057  2.94357892502e-18
7379.14183033  5.98995514621e-18
7379.98075008  4.93475071111e-18
7380.81966984  4.36740413356e-18
7381.6585896  3.98774570709e-18
7382.49750936  4.24479557727e-18
7383.33642912  5.08093325977e-18
7384.17534888  4.80965616601e-18
7385.01426864  4.52949678181e-18
7385.8531884  4.99625748351e-18
7386.69210815  3.00641964264e-18
7387.53102791  4.33624289876e-18
7388.36994767  4.51945100742e-18
7389.20886743  5.61020748499e-18
7390.04778719  5.92592691991e-18
7390.88670695  5.23350867796e-18
7391.72562671  3.34753208613e-18
7392.56454647  6.59422546461e-18
7393.40346622  2.79130553216e-18
7394.24238598  3.42583100937e-18
7395.08130574  3.21024326826e-18
7395.9202255  5.63881980903e-18
7396.75914526  4.30917959857e-18
7397.59806502  4.25485279201e-18
7398.43698478  5.61593795804e-18
7399.27590454  5.15265283573e-18
7400.1148243  2.50720609022e-18
7400.95374405  8.73641678082e-19
7401.79266381  9.28706501843e-18
7402.63158357  4.07188149867e-18
7403.47050333  5.28450405359e-18
7404.30942309  6.09090711337e-18
7405.14834285  4.7985029654e-18
7405.98726261  4.08221442593e-18
7406.82618237  4.12410442422e-18
7407.66510212  7.15682658354e-18
7408.50402188  2.640996448e-18
7409.34294164  4.19362859634e-18
7410.1818614  5.13827917562e-18
7411.02078116  5.95439280743e-18
7411.85970092  6.31929661002e-18
7412.69862068  4.23632742763e-18
7413.53754044  4.50208683891e-18
7414.37646019  5.15980534472e-18
7415.21537995  4.26664894048e-18
7416.05429971  5.03908444675e-18
7416.89321947  5.11975152316e-18
7417.73213923  4.80968019075e-18
7418.57105899  4.03661660908e-18
7419.40997875  4.02115268328e-18
7420.24889851  4.03895844943e-18
7421.08781826  4.50437719767e-18
7421.92673802  4.15978803076e-18
7422.76565778  3.98517048352e-18
7423.60457754  4.49831838647e-18
7424.4434973  3.90488208282e-18
7425.28241706  5.09393865361e-18
7426.12133682  4.59264638897e-18
7426.96025658  4.31877576707e-18
7427.79917634  4.42453268268e-18
7428.63809609  4.2968137205e-18
7429.47701585  4.56058251027e-18
7430.31593561  5.18356810293e-18
7431.15485537  5.20075723403e-18
7431.99377513  4.54857700334e-18
7432.83269489  4.96380005666e-18
7433.67161465  4.87755924004e-18
7434.51053441  4.95323946636e-18
7435.34945416  5.72116289722e-18
7436.18837392  5.11048254877e-18
7437.02729368  3.59947040638e-18
7437.86621344  5.20131437924e-18
7438.7051332  5.70745964183e-18
7439.54405296  5.48796959615e-18
7440.38297272  5.2919677402e-18
7441.22189248  4.59343348529e-18
7442.06081223  3.63324805002e-18
7442.89973199  3.4770014224e-18
7443.73865175  3.81665064469e-18
7444.57757151  2.85091778203e-18
7445.41649127  3.47003882328e-18
7446.25541103  2.96135723432e-18
7447.09433079  3.91657526811e-18
7447.93325055  5.17339305254e-18
7448.77217031  6.10385988158e-18
7449.61109006  5.14418354205e-18
7450.45000982  5.01556765615e-18
7451.28892958  4.69865499236e-18
7452.12784934  4.76988720925e-18
7452.9667691  5.66026131952e-18
7453.80568886  6.12944623213e-18
7454.64460862  5.73817470285e-18
7455.48352838  4.02960481643e-18
7456.32244813  3.70035029931e-18
7457.16136789  3.4031699572e-18
7458.00028765  4.75471043633e-18
7458.83920741  5.00559281195e-18
7459.67812717  3.15129112679e-18
7460.51704693  4.58753026289e-18
7461.35596669  4.5247032737e-18
7462.19488645  4.16170428996e-18
7463.0338062  3.94600100129e-18
7463.87272596  4.25886606801e-18
7464.71164572  4.67016050395e-18
7465.55056548  5.71324846069e-18
7466.38948524  4.03556524059e-18
7467.228405  3.70760233938e-18
7468.06732476  3.91126007988e-18
7468.90624452  4.44819476578e-18
7469.74516428  5.37800949467e-18
7470.58408403  5.4839059826e-18
7471.42300379  7.13210169161e-18
7472.26192355  5.3451825444e-18
7473.10084331  4.5908285168e-18
7473.93976307  5.72860827927e-18
7474.77868283  4.87154847832e-18
7475.61760259  3.55098847641e-18
7476.45652235  4.85013442468e-18
7477.2954421  5.72708213611e-18
7478.13436186  2.75183860074e-18
7478.97328162  4.90367871106e-18
7479.81220138  5.03434699638e-18
7480.65112114  4.77284797273e-18
7481.4900409  4.81900865498e-18
7482.32896066  4.87108628804e-18
7483.16788042  4.81095350209e-18
7484.00680017  5.85005678371e-18
7484.84571993  6.72987602387e-18
7485.68463969  4.69090758498e-18
7486.52355945  4.3084588563e-18
7487.36247921  4.83327248769e-18
7488.20139897  6.32662415642e-18
7489.04031873  5.8653845693e-18
7489.87923849  3.50502456825e-18
7490.71815825  5.24311056664e-18
7491.557078  3.75623413798e-18
7492.39599776  5.46014208035e-18
7493.23491752  5.56924873147e-18
7494.07383728  6.62436278778e-18
7494.91275704  5.02825157605e-18
7495.7516768  2.51589847079e-18
7496.59059656  4.52652572201e-18
7497.42951632  4.70283300945e-18
7498.26843607  3.3132270422e-18
7499.10735583  4.28084184301e-18
7499.94627559  2.05941692669e-18
7500.78519535  6.15674749167e-18
7501.62411511  4.90250950694e-18
7502.46303487  4.98835219926e-18
7503.30195463  4.84613716518e-18
7504.14087439  5.49698116259e-18
7504.97979414  3.89832332817e-18
7505.8187139  5.28736528599e-18
7506.65763366  5.28462303326e-18
7507.49655342  5.4937355343e-18
7508.33547318  3.75316583517e-18
7509.17439294  4.72117304011e-18
7510.0133127  4.54877720952e-18
7510.85223246  4.25863611691e-18
7511.69115222  4.71620907073e-18
7512.53007197  4.52028386515e-18
7513.36899173  4.34833878449e-18
7514.20791149  4.03415693308e-18
7515.04683125  5.03318694454e-18
7515.88575101  3.52455897181e-18
7516.72467077  4.07789340442e-18
7517.56359053  4.20085089149e-18
7518.40251029  5.06621410099e-18
7519.24143004  4.27479676023e-18
7520.0803498  4.54390018683e-18
7520.91926956  4.01774689005e-18
7521.75818932  5.02164019577e-18
7522.59710908  4.33693389611e-18
7523.43602884  7.20357873206e-18
7524.2749486  3.94114571527e-18
7525.11386836  3.37469949354e-18
7525.95278811  3.32332429818e-18
7526.79170787  4.4708638262e-18
7527.63062763  5.35318163955e-18
7528.46954739  5.76383427166e-18
7529.30846715  6.63667718426e-18
7530.14738691  5.21732515393e-18
7530.98630667  5.22801158812e-18
7531.82522643  4.69653395082e-18
7532.66414618  3.52001943955e-18
7533.50306594  3.85391187597e-18
7534.3419857  3.8028181133e-18
7535.18090546  4.09235401122e-18
7536.01982522  3.97284807879e-18
7536.85874498  3.604442384e-18
7537.69766474  3.09651814645e-18
7538.5365845  3.93410532174e-18
7539.37550426  3.65738605183e-18
7540.21442401  3.69108361299e-18
7541.05334377  4.0444109219e-18
7541.89226353  3.44742353252e-18
7542.73118329  3.94454235622e-18
7543.57010305  4.53286138976e-18
7544.40902281  4.43843957637e-18
7545.24794257  3.62317481879e-18
7546.08686233  3.68380640415e-18
7546.92578208  3.3447475041e-18
7547.76470184  4.09744954466e-18
7548.6036216  4.01728813187e-18
7549.44254136  3.45283138761e-18
7550.28146112  3.19013570299e-18
7551.12038088  3.57807351327e-18
7551.95930064  4.48204677172e-18
7552.7982204  3.94033345017e-18
7553.63714015  3.56717200044e-18
7554.47605991  4.66387288568e-18
7555.31497967  4.7494696104e-18
7556.15389943  4.69228957968e-18
7556.99281919  4.19080282903e-18
7557.83173895  3.65507166832e-18
7558.67065871  3.75774197657e-18
7559.50957847  4.69572168573e-18
7560.34849823  5.05651954545e-18
7561.18741798  4.08157376614e-18
7562.02633774  4.29347771342e-18
7562.8652575  4.60831395305e-18
7563.70417726  5.34375707635e-18
7564.54309702  4.09040343095e-18
7565.38201678  4.288900428e-18
7566.22093654  5.27496394282e-18
7567.0598563  3.9065741111e-18
7567.89877605  4.8158957348e-18
7568.73769581  4.8577925973e-18
7569.57661557  4.51949333672e-18
7570.41553533  6.75340768693e-18
7571.25445509  3.31449348933e-18
7572.09337485  6.85753206411e-18
7572.93229461  5.48414508598e-18
7573.77121437  5.34242313114e-18
7574.61013412  4.63347243439e-18
7575.44905388  6.04524866264e-18
7576.28797364  2.00994311807e-18
7577.1268934  6.30217040086e-18
7577.96581316  1.17678335958e-18
7578.80473292  5.03405412333e-18
7579.64365268  3.43564340055e-18
7580.48257244  4.58909873535e-18
7581.3214922  5.11271570577e-18
7582.16041195  1.93896487703e-18
7582.99933171  4.45975181086e-18
7583.83825147  4.68020513431e-18
7584.67717123  4.07235627334e-18
7585.51609099  3.24015178436e-18
7586.35501075  2.51971726079e-18
7587.19393051  3.62771549508e-18
7588.03285027  4.26810987362e-18
7588.87177002  5.04264468476e-18
7589.71068978  4.31900800624e-18
7590.54960954  4.54796952057e-18
7591.3885293  3.88540602506e-18
7592.22744906  1.68735146282e-18
7593.06636882  4.74779817476e-18
7593.90528858  4.21758240845e-18
7594.74420834  3.89982773465e-18
7595.58312809  3.19006019666e-18
7596.42204785  3.59777380196e-18
7597.26096761  2.74277784078e-18
7598.09988737  4.54340825163e-18
7598.93880713  3.39954679726e-18
7599.77772689  3.77276544875e-18
7600.61664665  3.42526585591e-18
7601.45556641  2.99493467178e-18
7602.29448617  2.05529039119e-18
7603.13340592  2.79407638578e-18
7603.97232568  1.35991138577e-18
7604.81124544  6.78185984603e-19
7605.6501652  1.03701392986e-18
7606.48908496  6.71584328629e-19
7607.32800472  1.12846182337e-18
7608.16692448  7.43992270648e-19
7609.00584424  2.02972806538e-18
7609.84476399  1.93839285936e-18
7610.68368375  9.64620974708e-19
7611.52260351  1.3789366936e-18
7612.36152327  1.03742738424e-18
7613.20044303  6.41051512444e-19
7614.03936279  9.04592295976e-19
7614.87828255  1.74277311121e-18
7615.71720231  1.10840333721e-18
7616.55612206  1.82572711427e-18
7617.39504182  3.24135187744e-18
7618.23396158  2.05239140562e-18
7619.07288134  2.30782475385e-18
7619.9118011  3.39939464055e-18
7620.75072086  4.06345339026e-18
7621.58964062  4.23029950538e-18
7622.42856038  3.44836392958e-18
7623.26748013  2.78988006412e-18
7624.10639989  2.54777701576e-18
7624.94531965  2.60324442556e-18
7625.78423941  2.83500997052e-18
7626.62315917  2.36937271153e-18
7627.46207893  2.44334489308e-18
7628.30099869  2.31111385548e-18
7629.13991845  1.26835194881e-18
7629.97883821  1.48876408698e-18
7630.81775796  2.19658104471e-18
7631.65667772  2.25070993315e-18
7632.49559748  2.44730897556e-18
7633.33451724  3.23094801999e-18
7634.173437  4.94995608492e-18
7635.01235676  2.51377628522e-18
7635.85127652  1.88216008991e-18
7636.69019628  1.20425965653e-18
7637.52911603  1.53366175421e-18
7638.36803579  2.03675015434e-18
7639.20695555  2.91481101217e-18
7640.04587531  1.29886337154e-18
7640.88479507  1.15951757811e-18
7641.72371483  1.78411168446e-18
7642.56263459  1.80048855047e-18
7643.40155435  2.77656006057e-18
7644.2404741  2.44981441297e-18
7645.07939386  2.75640902195e-18
7645.91831362  2.21730638907e-18
7646.75723338  2.50633891143e-18
7647.59615314  2.54606439484e-18
7648.4350729  1.8278412916e-18
7649.27399266  2.28234251052e-18
7650.11291242  3.01587051865e-18
7650.95183218  2.38536632569e-18
7651.79075193  2.38439732775e-18
7652.62967169  2.9234050057e-18
7653.46859145  4.71697786249e-18
7654.30751121  3.93646775473e-18
7655.14643097  2.61994848567e-18
7655.98535073  3.84884036727e-18
7656.82427049  3.57647415186e-18
7657.66319025  2.06443008958e-18
7658.50211  2.85375155759e-18
7659.34102976  3.90480200034e-18
7660.17994952  3.43377862293e-18
7661.01886928  1.96976230859e-18
7661.85778904  4.24856974988e-18
7662.6967088  3.57934224847e-18
7663.53562856  3.37520515716e-18
7664.37454832  4.18474401783e-18
7665.21346807  2.65985930281e-18
7666.05238783  4.59146116835e-18
7666.89130759  3.92781198329e-18
7667.73022735  5.65219701436e-18
7668.56914711  1.11502318335e-18
7669.40806687  2.14781539397e-18
7670.24698663  4.5010057255e-18
7671.08590639  4.08551954405e-18
7671.92482615  3.50104446927e-18
7672.7637459  3.38722553656e-18
7673.60266566  2.63933187657e-18
7674.44158542  2.15429063404e-18
7675.28050518  2.82335339436e-18
7676.11942494  3.92363167813e-18
7676.9583447  3.82710369566e-18
7677.79726446  3.93606619833e-18
7678.63618422  3.65796150161e-18
7679.47510397  3.85543916316e-18
7680.31402373  4.07218695611e-18
7681.15294349  2.70534843631e-18
7681.99186325  3.32943344693e-18
7682.83078301  2.45034753344e-18
7683.66970277  2.69283383364e-18
7684.50862253  3.63144390628e-18
7685.34754229  2.75956312741e-18
7686.18646204  2.85542871341e-18
7687.0253818  3.7493378929e-18
7687.86430156  4.01455617546e-18
7688.70322132  4.14248678419e-18
7689.54214108  4.163712072e-18
7690.38106084  2.11503878126e-18
7691.2199806  2.85174606362e-18
7692.05890036  4.69901650753e-18
7692.89782012  3.71214759182e-18
7693.73673987  3.58375936895e-18
7694.57565963  3.49594435969e-18
7695.41457939  3.16607663963e-18
7696.25349915  2.59136361847e-18
7697.09241891  2.59849210273e-18
7697.93133867  4.000624113e-18
7698.77025843  3.74920976094e-18
7699.60917819  3.72576390053e-18
7700.44809794  3.2924971217e-18
7701.2870177  2.75992121047e-18
7702.12593746  2.33682147378e-18
7702.96485722  2.96231936805e-18
7703.80377698  4.80551933419e-18
7704.64269674  4.38772906555e-18
7705.4816165  2.94655112885e-18
7706.32053626  2.67753693701e-18
7707.15945601  2.68892237679e-18
7707.99837577  3.09017103834e-18
7708.83729553  4.17894490265e-18
7709.67621529  3.34076854916e-18
7710.51513505  2.088749993e-18
7711.35405481  3.89475622595e-18
7712.19297457  1.91230999746e-18
7713.03189433  4.35108446932e-18
7713.87081409  6.14352701919e-18
7714.70973384  4.46842474284e-18
7715.5486536  2.32303813591e-18
7716.38757336  3.51525910847e-18
7717.22649312  6.96946219446e-18
7718.06541288  3.38905484908e-18
7718.90433264  4.09646224215e-18
7719.7432524  2.65938796025e-18
7720.58217216  2.43417430573e-18
7721.42109191  4.16694969203e-18
7722.26001167  5.1027351414e-19
7723.09893143  7.07959733336e-18
7723.93785119  2.82411074576e-18
7724.77677095  3.72468393116e-18
7725.61569071  2.46306234229e-18
7726.45461047  4.36364597744e-18
7727.29353023  3.47106273491e-18
7728.13244998  3.75220255741e-18
7728.97136974  3.4440989658e-18
7729.8102895  5.27356478759e-18
7730.64920926  3.04066519674e-18
7731.48812902  2.04840101032e-18
7732.32704878  3.52486328521e-18
7733.16596854  3.41268604322e-18
7734.0048883  2.73149994033e-18
7734.84380805  3.8611787885e-18
7735.68272781  4.08743694729e-18
7736.52164757  3.25712126067e-18
7737.36056733  3.560199105e-18
7738.19948709  2.15026706172e-18
7739.03840685  4.23943577167e-18
7739.87732661  3.41421676252e-18
7740.71624637  2.49690862806e-18
7741.55516613  2.41281745386e-18
7742.39408588  2.44601507158e-18
7743.23300564  1.98744566296e-18
7744.0719254  3.97489246996e-18
7744.91084516  3.75780261044e-18
7745.74976492  2.82138107742e-18
7746.58868468  3.85044544886e-18
7747.42760444  2.55763631239e-18
7748.2665242  2.40502314103e-18
7749.10544395  6.72286079911e-18
7749.94436371  4.20690970269e-18
7750.78328347  8.75863394727e-18
7751.62220323  6.31230541001e-18
7752.46112299  3.40889471008e-18
7753.30004275  3.48392054819e-18
7754.13896251  1.22984486304e-18
7754.97788227  3.54577968348e-18
7755.81680202  2.08220267871e-18
7756.65572178  -7.9651092934e-19
7757.49464154  4.49200788749e-18
7758.3335613  2.03154593755e-18
7759.17248106  3.87713121739e-18
7760.01140082  3.60716175602e-18
7760.85032058  4.12731458741e-18
7761.68924034  4.78482716686e-18
7762.5281601  3.17041482167e-18
7763.36707985  2.825477868e-18
7764.20599961  4.16704922311e-18
7765.04491937  3.61329607356e-18
7765.88383913  1.30057828053e-18
7766.72275889  3.86864133107e-18
7767.56167865  3.28636280416e-18
7768.40059841  3.25499793107e-18
7769.23951817  4.04513738435e-18
7770.07843792  3.55731041575e-18
7770.91735768  3.37769572211e-18
7771.75627744  3.33494540924e-18
7772.5951972  3.14009102074e-18
7773.43411696  2.87698805953e-18
7774.27303672  2.93208251381e-18
7775.11195648  2.71810214237e-18
7775.95087624  3.05884620648e-18
7776.78979599  2.36941847294e-18
7777.62871575  2.72944639688e-18
7778.46763551  2.82024619436e-18
7779.30655527  2.72743861484e-18
7780.14547503  2.50672559538e-18
7780.98439479  2.04555922652e-18
7781.82331455  2.41350616314e-18
7782.66223431  2.28748723747e-18
7783.50115407  4.19584230474e-18
7784.34007382  2.41546932779e-18
7785.17899358  2.21316726918e-18
7786.01791334  2.34375661605e-18
7786.8568331  4.35641338597e-18
7787.69575286  2.04382143683e-18
7788.53467262  1.3542129457e-18
7789.37359238  2.005506549e-18
7790.21251214  3.2630027464e-18
7791.05143189  3.66288771781e-18
7791.89035165  3.7137458092e-18
7792.72927141  5.39382006317e-18
7793.56819117  2.84703607009e-18
7794.40711093  5.3164844177e-18
7795.24603069  1.71998735919e-18
7796.08495045  2.32797922457e-18
7796.92387021  3.89519095939e-18
7797.76278996  4.24079831776e-18
7798.60170972  4.67561526449e-18
7799.44062948  5.56636461836e-19
7800.27954924  6.62712563314e-18
7801.118469  1.11693406559e-18
7801.95738876  2.97771007559e-18
7802.79630852  3.10025570993e-18
7803.63522828  2.24279435258e-18
7804.47414804  3.39835242435e-18
7805.31306779  2.95672617924e-18
7806.15198755  3.6250167157e-18
7806.99090731  3.81619303055e-18
7807.82982707  2.02444834225e-18
7808.66874683  3.6723088489e-18
7809.50766659  3.09300138179e-18
7810.34658635  1.72826331089e-18
7811.18550611  4.55773271822e-18
7812.02442586  2.63464590778e-18
7812.86334562  2.76749014833e-18
7813.70226538  2.21781319673e-18
7814.54118514  4.67835637318e-18
7815.3801049  3.41260024057e-18
7816.21902466  4.12253251966e-18
7817.05794442  3.78616324671e-18
7817.89686418  2.98302869592e-18
7818.73578393  2.04310755877e-18
7819.57470369  3.90348407162e-18
7820.41362345  -9.5100340756e-20
7821.25254321  1.20647794107e-17
7822.09146297  4.0721286103e-18
7822.93038273  6.03673017544e-18
7823.76930249  4.77058392678e-18
7824.60822225  4.35182923633e-18
7825.447142  5.48570783827e-18
7826.28606176  3.78983560018e-18
7827.12498152  1.2800256855e-17
7827.96390128  -6.4465751186e-18
7828.80282104  4.92710626692e-18
7829.6417408  1.69161413853e-18
7830.48066056  2.26960138885e-18
7831.31958032  3.63893504974e-18
7832.15850008  3.1013745765e-18
7832.99741983  3.41248354897e-18
7833.83633959  2.7978963198e-18
7834.67525935  3.04030596964e-18
7835.51417911  2.97295889679e-18
7836.35309887  2.84123809895e-18
7837.19201863  3.58270342432e-18
7838.03093839  2.80877609596e-18
7838.86985815  3.30804799418e-18
7839.7087779  3.18185860725e-18
7840.54769766  3.78804632889e-18
7841.38661742  2.50061301451e-18
7842.22553718  3.55477866552e-18
7843.06445694  3.22218814133e-18
7843.9033767  3.15565333357e-18
7844.74229646  2.96320828352e-18
7845.58121622  3.29108881418e-18
7846.42013597  3.51352131878e-18
7847.25905573  7.79878028226e-19
7848.09797549  3.13856830969e-18
7848.93689525  3.39766600314e-18
7849.77581501  2.09801553529e-18
7850.61473477  2.30408032616e-18
7851.45365453  2.92743658626e-18
7852.29257429  2.52926194769e-18
7853.13149405  6.09102838112e-18
7853.9704138  6.49213632632e-18
7854.80933356  3.88965954848e-18
7855.64825332  1.87325034262e-18
7856.48717308  2.64444800264e-18
7857.32609284  4.61276196249e-18
7858.1650126  3.50010178415e-18
7859.00393236  1.50285860247e-18
7859.84285212  6.97283824277e-18
7860.68177187  1.5379370143e-18
7861.52069163  2.90386030582e-18
7862.35961139  3.90244185542e-18
7863.19853115  3.4367519708e-18
7864.03745091  2.4657165043e-18
7864.87637067  3.06688191077e-18
7865.71529043  3.30777113762e-18
7866.55421019  1.04310694772e-18
7867.39312994  1.84020831371e-18
7868.2320497  3.05947656996e-18
7869.07096946  2.75379833329e-18
7869.90988922  3.64439438642e-18
7870.74880898  1.75925065232e-18
7871.58772874  4.17210013917e-18
7872.4266485  2.79087766294e-18
7873.26556826  1.20470468628e-18
7874.10448802  1.79372158139e-18
7874.94340777  2.32806731529e-18
7875.78232753  3.17849628736e-18
7876.62124729  1.29453205371e-18
7877.46016705  3.0177398724e-18
7878.29908681  3.59401450181e-18
7879.13800657  4.40514128354e-18
7879.97692633  3.9848009601e-18
7880.81584609  5.2201268965e-18
7881.65476584  2.9830378482e-18
7882.4936856  1.9174020988e-18
7883.33260536  1.76391602847e-18
7884.17152512  2.40268473278e-18
7885.01044488  3.59702789091e-18
7885.84936464  1.39496691689e-18
7886.6882844  2.09838849081e-18
7887.52720416  2.83038692368e-18
7888.36612391  3.79487049974e-18
7889.20504367  3.06083453992e-18
7890.04396343  4.22927330567e-18
7890.88288319  4.11961179741e-18
7891.72180295  4.43736532718e-18
7892.56072271  3.62254216724e-18
7893.39964247  3.19067111153e-18
7894.23856223  2.3162414219e-18
7895.07748199  1.37970548535e-18
7895.91640174  4.78498618777e-18
7896.7553215  1.70832963899e-18
7897.59424126  2.00451581439e-18
7898.43316102  2.99319116191e-18
7899.27208078  2.46426129134e-18
7900.11100054  2.02982645242e-18
7900.9499203  3.72127928196e-18
7901.78884006  1.96638168414e-18
7902.62775981  2.46489737499e-18
7903.46667957  2.64700492165e-18
7904.30559933  3.82262365324e-18
7905.14451909  2.79572608475e-18
7905.98343885  1.74546960252e-18
7906.82235861  2.22720687097e-18
7907.66127837  2.94494947937e-18
7908.50019813  2.39627470273e-18
7909.33911788  2.51451762013e-18
7910.17803764  2.71806210113e-18
7911.0169574  1.75041069119e-18
7911.85587716  4.14070780923e-18
7912.69479692  -2.22757525035e-18
7913.53371668  1.56461134247e-17
7914.37263644  5.08447290514e-18
7915.2115562  4.9345951223e-18
7916.05047596  4.08533535436e-18
7916.88939571  2.4175926574e-18
7917.72831547  4.93467406074e-18
7918.56723523  -6.51601692017e-19
7919.40615499  4.85926268272e-18
7920.24507475  1.11787812356e-19
7921.08399451  3.07649180769e-18
7921.92291427  2.41764070688e-18
7922.76183403  3.32388601953e-18
7923.60075378  2.21391775637e-18
7924.43967354  3.53560120099e-18
7925.2785933  3.14534557509e-18
7926.11751306  2.2195212415e-18
7926.95643282  2.46851710283e-19
7927.79535258  3.17412721637e-18
7928.63427234  2.40895862263e-18
7929.4731921  2.56276959899e-18
7930.31211185  3.75447003547e-18
7931.15103161  2.75683345907e-18
7931.98995137  2.84994992813e-18
7932.82887113  3.65543203945e-18
7933.66779089  3.65668475816e-18
7934.50671065  2.52724501337e-18
7935.34563041  1.62893701797e-18
7936.18455017  3.15592332592e-18
7937.02346992  2.30015628492e-18
7937.86238968  1.34081972388e-18
7938.70130944  3.13807751853e-18
7939.5402292  3.06042268719e-18
7940.37914896  1.54700349443e-18
7941.21806872  1.44377604097e-18
7942.05698848  1.4190339885e-18
7942.89590824  1.40871021352e-18
7943.734828  2.46367668928e-18
7944.57374775  2.30533990908e-18
7945.41266751  1.44056816585e-18
7946.25158727  1.86203078796e-18
7947.09050703  2.7161321135e-18
7947.92942679  2.25068934051e-18
7948.76834655  1.33387314125e-18
7949.60726631  2.91060325016e-18
7950.44618607  1.91777619835e-18
7951.28510582  2.982319394e-18
7952.12402558  3.66000703681e-18
7952.96294534  2.60936387063e-18
7953.8018651  1.5514366314e-18
7954.64078486  1.40004300173e-18
7955.47970462  2.7400046991e-18
7956.31862438  2.14797555892e-18
7957.15754414  2.20336517432e-18
7957.99646389  1.58740624677e-18
7958.83538365  2.17966190595e-18
7959.67430341  2.62909047214e-18
7960.51322317  2.72694553561e-18
7961.35214293  2.04183195936e-18
7962.19106269  2.06768487015e-18
7963.02998245  1.96505117103e-18
7963.86890221  2.26506185659e-18
7964.70782197  4.84377702026e-18
7965.54674172  3.45084991839e-18
7966.38566148  3.75849475182e-18
7967.22458124  5.61456511563e-18
7968.063501  3.57378452475e-18
7968.90242076  4.00900531596e-18
7969.74134052  -1.60374078347e-18
7970.58026028  6.32994757911e-18
7971.41918004  -3.40102489093e-20
7972.25809979  9.58586531459e-19
7973.09701955  2.91113293852e-18
7973.93593931  2.12542319011e-18
7974.77485907  2.37050187441e-18
7975.61377883  1.5054166655e-18
7976.45269859  2.26774004334e-18
7977.29161835  3.03429063178e-18
7978.13053811  3.81339243202e-18
7978.96945786  1.57643723586e-18
7979.80837762  4.96109212499e-18
7980.64729738  2.43948262974e-18
7981.48621714  2.13542091502e-18
7982.3251369  3.0658053735e-18
7983.16405666  3.55480612237e-18
7984.00297642  1.63992547748e-18
7984.84189618  2.69087181302e-18
7985.68081594  5.7207121473e-18
7986.51973569  9.66619718864e-19
7987.35865545  2.3608793931e-18
7988.19757521  2.03559124654e-18
7989.03649497  2.03928190457e-18
7989.87541473  2.05224725716e-18
7990.71433449  1.71250422398e-18
7991.55325425  2.80767438992e-18
7992.39217401  -6.64978668531e-19
7993.23109376  9.68313348793e-18
7994.07001352  2.7820502862e-18
7994.90893328  3.69299186395e-18
7995.74785304  4.04820339908e-18
7996.5867728  3.86387985595e-18
7997.42569256  2.20120294751e-18
7998.26461232  4.58134217569e-18
7999.10353208  4.30450507014e-18
7999.94245183  1.99300453072e-18
8000.78137159  2.77440469797e-18
8001.62029135  2.19126128034e-18
8002.45921111  3.13738423311e-18
8003.29813087  2.2252402742e-18
8004.13705063  1.98262355397e-18
8004.97597039  1.74940279605e-18
8005.81489015  3.1916927351e-18
8006.65380991  2.34287227673e-18
8007.49272966  2.50756074118e-18
8008.33164942  2.46593501505e-18
8009.17056918  1.89237975767e-18
8010.00948894  1.586345726e-18
8010.8484087  2.06346337971e-18
8011.68732846  1.41473012752e-18
8012.52624822  2.29952020126e-18
8013.36516798  5.01063800783e-18
8014.20408773  3.01537858345e-18
8015.04300749  2.9503069969e-18
8015.88192725  2.17654212156e-18
8016.72084701  2.23923983475e-18
8017.55976677  2.53332670528e-18
8018.39868653  1.88537482923e-18
8019.23760629  2.13174741751e-18
8020.07652605  -5.39003216214e-19
8020.9154458  9.0951839778e-19
8021.75436556  2.27508017413e-18
8022.59328532  2.2239486583e-18
8023.43220508  1.91321035328e-18
8024.27112484  1.08611798625e-18
8025.1100446  4.49758620385e-18
8025.94896436  3.39040481079e-18
8026.78788412  2.4194471387e-18
8027.62680387  2.52463546875e-18
8028.46572363  1.78534724264e-18
8029.30464339  2.17784403378e-18
8030.14356315  2.75567111915e-18
8030.98248291  1.77671892805e-18
8031.82140267  1.57448207945e-18
8032.66032243  2.40069411128e-18
8033.49924219  2.94834268821e-18
8034.33816195  2.1528491495e-18
8035.1770817  2.08731537268e-18
8036.01600146  1.58439857784e-18
8036.85492122  1.08904808959e-18
8037.69384098  2.29075002629e-18
8038.53276074  2.26438001152e-18
8039.3716805  2.40411706504e-18
8040.21060026  3.40073430595e-18
8041.04952002  3.24484461736e-18
8041.88843977  1.59934883177e-18
8042.72735953  1.80685510718e-18
8043.56627929  2.58182808385e-18
8044.40519905  2.07647792583e-18
8045.24411881  1.94044068263e-18
8046.08303857  1.53136109912e-18
8046.92195833  2.04114553815e-18
8047.76087809  2.13573781281e-18
8048.59979784  1.8548016286e-18
8049.4387176  2.49463657386e-18
8050.27763736  2.55163470295e-18
8051.11655712  2.13577785404e-18
8051.95547688  2.50386550701e-18
8052.79439664  2.25543594317e-18
8053.6333164  2.25365696821e-18
8054.47223616  2.24836466069e-18
8055.31115592  2.21104050747e-18
8056.15007567  2.32780075506e-18
8056.98899543  1.64309102329e-18
8057.82791519  2.87683018266e-18
8058.66683495  1.76030888502e-18
8059.50575471  2.03304691192e-18
8060.34467447  2.76247698544e-18
8061.18359423  5.68720220793e-19
8062.02251399  5.24599124764e-18
8062.86143374  3.88478939e-18
8063.7003535  3.39051006204e-18
8064.53927326  1.88215436973e-18
8065.37819302  4.1440827135e-18
8066.21711278  1.76086946234e-18
8067.05603254  1.28867001659e-18
8067.8949523  4.48215888719e-18
8068.73387206  -6.46404453836e-19
8069.57279181  2.08487285721e-18
8070.41171157  1.82394241913e-18
8071.25063133  2.07895590639e-18
8072.08955109  1.35195690799e-18
8072.92847085  2.3676177613e-18
8073.76739061  2.13697680309e-18
8074.60631037  2.37696681816e-18
8075.44523013  2.58209006794e-18
8076.28414989  2.73527868908e-18
8077.12306964  3.49449601094e-18
8077.9619894  2.42503575137e-18
8078.80090916  2.63858482149e-18
8079.63982892  1.71603814917e-18
8080.47874868  2.17544041552e-18
8081.31766844  2.66015217586e-18
8082.1565882  2.39595094072e-18
8082.99550796  1.50542924989e-18
8083.83442771  1.85499039443e-18
8084.67334747  2.39637308977e-18
8085.51226723  1.98644577607e-18
8086.35118699  1.8390883031e-18
8087.19010675  2.09011711525e-18
8088.02902651  2.02605685595e-18
8088.86794627  2.6529230165e-18
8089.70686603  2.34166531944e-18
8090.54578578  1.75942225762e-18
8091.38470554  2.76815368883e-18
8092.2236253  2.49962685604e-18
8093.06254506  2.22792990131e-18
8093.90146482  1.82193120499e-18
8094.74038458  1.61655626743e-18
8095.57930434  2.21259868361e-18
8096.4182241  2.40054653072e-18
8097.25714386  1.91260630262e-18
8098.09606361  1.38619559788e-18
8098.93498337  2.37451515041e-18
8099.77390313  1.94521474213e-18
8100.61282289  1.43329095701e-18
8101.45174265  1.96754288002e-18
8102.29066241  1.85679911432e-18
8103.12958217  2.04798343742e-18
8103.96850193  2.15325985819e-18
8104.80742168  2.74921990383e-18
8105.64634144  2.33700223136e-18
8106.4852612  1.87340021125e-18
8107.32418096  2.48732504395e-18
8108.16310072  1.64870137263e-18
8109.00202048  2.46643953464e-18
8109.84094024  2.52756419924e-18
8110.67986  2.40453578197e-18
8111.51877975  2.47783527074e-18
8112.35769951  2.01559007655e-18
8113.19661927  1.91604756094e-18
8114.03553903  2.75897738131e-18
8114.87445879  2.57213810445e-18
8115.71337855  2.70364267961e-18
8116.55229831  1.87245409402e-18
8117.39121807  2.11466239363e-18
8118.23013783  1.65637556175e-18
8119.06905758  1.87942584543e-18
8119.90797734  1.50011863781e-18
8120.7468971  1.40061730747e-18
8121.58581686  1.54828939016e-18
8122.42473662  2.09578695443e-18
8123.26365638  2.17108964909e-18
8124.10257614  3.17135178662e-18
8124.9414959  2.36942190505e-18
8125.78041565  1.76433932155e-18
8126.61933541  2.32453911028e-18
8127.45825517  2.76302841047e-18
8128.29717493  2.61509091159e-18
8129.13609469  2.13529392709e-18
8129.97501445  2.01473662618e-18
8130.81393421  2.81777393397e-18
8131.65285397  2.93050946521e-18
8132.49177372  1.41654227951e-18
8133.33069348  1.96156987147e-18
8134.16961324  2.12689899571e-18
8135.008533  1.31645977922e-18
8135.84745276  2.3065091132e-18
8136.68637252  1.92988695655e-18
8137.52529228  2.02287529365e-18
8138.36421204  2.01330429393e-18
8139.20313179  3.33794278185e-18
8140.04205155  1.86082383067e-18
8140.88097131  2.0569606828e-18
8141.71989107  1.17182282231e-18
8142.55881083  2.8188493272e-18
8143.39773059  2.98414756249e-18
8144.23665035  1.4249372109e-18
8145.07557011  2.20199690804e-18
8145.91448987  1.53383679161e-18
8146.75340962  2.66061322211e-18
8147.59232938  1.85770404628e-18
8148.43124914  2.34303244168e-18
8149.2701689  3.67440357762e-18
8150.10908866  3.1111812475e-18
8150.94800842  1.85964776233e-18
8151.78692818  1.63778727542e-18
8152.62584794  1.24316257853e-18
8153.46476769  2.2337942265e-18
8154.30368745  2.66469399619e-18
8155.14260721  2.56849892801e-18
8155.98152697  2.15978657985e-18
8156.82044673  2.48267454026e-18
8157.65936649  2.9238580437e-18
8158.49828625  2.29595767519e-18
8159.33720601  1.75358882139e-18
8160.17612576  2.31484798685e-18
8161.01504552  2.00972231925e-18
8161.85396528  2.17265468944e-18
8162.69288504  2.56451310886e-18
8163.5318048  2.33747700603e-18
8164.37072456  2.61269415753e-18
8165.20964432  3.09765989373e-18
8166.04856408  3.04159758555e-18
8166.88748384  2.51068853382e-18
8167.72640359  3.21219728064e-18
8168.56532335  2.44371098439e-18
8169.40424311  2.54044489322e-18
8170.24316287  2.24919294228e-18
8171.08208263  2.67262216115e-18
8171.92100239  2.51113699568e-18
8172.75992215  1.97564722642e-18
8173.59884191  2.46424527484e-18
8174.43776166  2.20979465297e-18
8175.27668142  2.11571948229e-18
8176.11560118  2.07833011906e-18
8176.95452094  1.54257035746e-18
8177.7934407  1.25846633937e-18
8178.63236046  1.40784074666e-18
8179.47128022  1.62454163416e-18
8180.31019998  2.53075720189e-18
8181.14911973  2.42780774902e-18
8181.98803949  1.39469234841e-18
8182.82695925  2.60886163912e-18
8183.66587901  3.36027435184e-18
8184.50479877  2.98803385056e-18
8185.34371853  2.26709137529e-18
8186.18263829  3.09507094173e-18
8187.02155805  2.34959462843e-18
8187.86047781  2.18782231008e-18
8188.69939756  2.54838335449e-18
8189.53831732  1.93681523461e-18
8190.37723708  1.04625990914e-18
8191.21615684  1.27527336267e-18
8192.0550766  2.86127244596e-18
8192.89399636  2.84012609659e-18
8193.73291612  2.54000329557e-18
8194.57183588  3.03284228303e-18
8195.41075563  2.95887238955e-18
8196.24967539  2.78477080226e-18
8197.08859515  1.58820363941e-18
8197.92751491  2.25454016349e-18
8198.76643467  1.90746843987e-18
8199.60535443  1.36116296044e-18
8200.44427419  1.29988728318e-18
8201.28319395  2.18611540935e-18
8202.1221137  2.67999203686e-18
8202.96103346  2.85740446245e-18
8203.79995322  1.49014036151e-18
8204.63887298  2.60564232365e-18
8205.47779274  2.20845956372e-18
8206.3167125  1.15690231331e-18
8207.15563226  1.88738261127e-18
8207.99455202  1.83042337938e-18
8208.83347178  2.13780279661e-18
8209.67239153  2.31077407698e-18
8210.51131129  2.90088924602e-18
8211.35023105  2.38437787915e-18
8212.18915081  2.64950463888e-18
8213.02807057  2.18697114779e-18
8213.86699033  3.60867188268e-18
8214.70591009  2.56608386939e-18
8215.54482985  2.83811945859e-18
8216.3837496  8.61414228285e-19
8217.22266936  1.81233274842e-18
8218.06158912  1.97727747679e-18
8218.90050888  1.81432680203e-18
8219.73942864  3.33605283546e-18
8220.5783484  1.56673352804e-18
8221.41726816  2.59187729034e-18
8222.25618792  3.41049178343e-18
8223.09510767  2.86488416556e-18
8223.93402743  3.18246265791e-18
8224.77294719  2.32125916094e-18
8225.61186695  1.39026493161e-18
8226.45078671  2.01047738258e-18
8227.28970647  2.14424485965e-18
8228.12862623  1.81339212515e-18
8228.96754599  2.47462739562e-18
8229.80646574  2.49512622099e-18
8230.6453855  2.17290523319e-18
8231.48430526  2.07250812317e-18
8232.32322502  2.45974463979e-18
8233.16214478  2.40788894958e-18
8234.00106454  1.50861653237e-18
8234.8399843  1.56687767649e-18
8235.67890406  1.41292369571e-18
8236.51782382  2.2425392327e-18
8237.35674357  2.50731019744e-18
8238.19566333  2.84576962296e-18
8239.03458309  2.19990332336e-18
8239.87350285  1.47161156501e-18
8240.71242261  2.20551252867e-18
8241.55134237  2.6317789552e-18
8242.39026213  1.54286094244e-18
8243.22918189  1.66805616265e-18
8244.06810164  8.76065545773e-19
8244.9070214  2.24334348955e-18
8245.74594116  2.27037361271e-18
8246.58486092  1.98008951568e-18
8247.42378068  1.55527486999e-18
8248.26270044  1.85370221063e-18
8249.1016202  1.99666544383e-18
8249.94053996  2.20739675488e-18
8250.77945971  2.38782600168e-18
8251.61837947  2.01777747214e-18
8252.45729923  1.61830664151e-18
8253.29621899  1.82755070662e-18
8254.13513875  1.71539062516e-18
8254.97405851  9.07686339574e-19
8255.81297827  1.61580006007e-18
8256.65189803  2.20909107123e-18
8257.49081779  2.03815274168e-18
8258.32973754  1.67063596236e-18
8259.1686573  2.22068586948e-18
8260.00757706  2.08251614439e-18
8260.84649682  1.71140480601e-18
8261.68541658  2.0165236094e-18
8262.52433634  2.52468809437e-18
8263.3632561  2.42494308451e-18
8264.20217586  1.58263561937e-18
8265.04109561  1.69079500922e-18
8265.88001537  1.65613760239e-18
8266.71893513  1.26924658446e-18
8267.55785489  2.04374364242e-18
8268.39677465  1.86863415999e-18
8269.23569441  1.89230081923e-18
8270.07461417  1.72916824285e-18
8270.91353393  2.09483054088e-18
8271.75245368  1.99169117814e-18
8272.59137344  2.41276482823e-18
8273.4302932  1.69940273118e-18
8274.26921296  2.18795387415e-18
8275.10813272  2.32606639747e-18
8275.94705248  2.4258297119e-18
8276.78597224  2.97664040254e-18
8277.624892  1.53753545789e-18
8278.46381176  2.06810015498e-18
8279.30273151  2.08981051377e-18
8280.14165127  4.66822022e-18
8280.98057103  1.46869198681e-18
8281.81949079  4.86499086771e-18
8282.65841055  4.85419002999e-18
8283.49733031  4.95776069406e-19
8284.33625007  3.90942847929e-18
8285.17516983  2.53849774505e-18
8286.01408958  2.68428903363e-18
8286.85300934  3.8536830689e-18
8287.6919291  1.46951912436e-18
8288.53084886  5.14448099124e-18
8289.36976862  4.25455534282e-18
8290.20868838  4.10433549341e-18
8291.04760814  6.51164899321e-18
8291.8865279  1.63762253433e-18
8292.72544765  3.06269702946e-18
8293.56436741  6.62689797011e-19
8294.40328717  8.45876969824e-18
8295.24220693  -7.39849489847e-18
8296.08112669  5.43881840551e-18
8296.92004645  3.16715088882e-18
8297.75896621  -1.97626386147e-18
8298.59788597  1.11472962388e-17
8299.43680573  6.07740978434e-18
8300.27572548  1.24415903332e-18
8301.11464524  4.68494601679e-18
8301.953565  8.57847812492e-18
8302.79248476  -1.00734428835e-18
8303.63140452  4.98102007671e-18
8304.47032428  8.51437210421e-18
8305.30924404  -3.83777754546e-18
8306.1481638  3.06119491105e-18
8306.98708355  3.89281937411e-18
8307.82600331  1.87553269314e-18
8308.66492307  2.25920210754e-18
8309.50384283  1.46134384777e-18
8310.34276259  4.43714681643e-18
8311.18168235  1.93858162519e-18
8312.02060211  3.42154087682e-18
8312.85952187  2.35259428912e-18
8313.69844162  2.99978881376e-18
8314.53736138  3.4951355267e-18
8315.37628114  2.72023004811e-18
8316.2152009  4.80910702904e-18
8317.05412066  5.18491463253e-19
8317.89304042  2.45667519295e-18
8318.73196018  2.4060287481e-18
8319.57087994  2.10114447196e-18
8320.4097997  3.22405520702e-18
8321.24871945  3.01270497284e-18
8322.08763921  1.06864307512e-18
8322.92655897  2.99324836368e-18
8323.76547873  2.46087952285e-18
8324.60439849  3.15026149498e-18
8325.44331825  2.72806669025e-18
8326.28223801  2.39041037753e-18
8327.12115777  2.49866586635e-18
8327.96007752  2.34505052003e-18
8328.79899728  1.93362452003e-18
8329.63791704  2.49712599477e-18
8330.4768368  3.72303423219e-18
8331.31575656  3.62289910627e-18
8332.15467632  2.53710774211e-18
8332.99359608  1.97885624557e-18
8333.83251584  2.24741396731e-18
8334.67143559  2.43426468452e-18
8335.51035535  1.83966718499e-18
8336.34927511  1.37803976989e-18
8337.18819487  1.24441072109e-18
8338.02711463  2.68489308429e-18
8338.86603439  3.49160045748e-18
8339.70495415  2.38951116575e-18
8340.54387391  2.11493124194e-18
8341.38279366  2.0162810739e-18
8342.22171342  2.8008673796e-18
8343.06063318  1.35541189474e-18
8343.89955294  8.07936295954e-18
8344.7384727  7.78936487135e-18
8345.57739246  4.95836817683e-18
8346.41631222  2.07985168607e-18
8347.25523198  4.49195068573e-18
8348.09415174  7.51790358789e-18
8348.93307149  5.35668238771e-18
8349.77199125  7.58016199152e-19
8350.61091101  7.28904046061e-18
8351.44983077  1.84833782889e-18
8352.28875053  1.96691709268e-18
8353.12767029  3.34653219924e-18
8353.96659005  3.57532439633e-18
8354.80550981  3.34584005786e-18
8355.64442956  3.37429221695e-18
8356.48334932  3.41964635428e-18
8357.32226908  1.93585081281e-18
8358.16118884  2.16356532861e-18
8359.0001086  9.29552973597e-18
8359.83902836  1.85653827426e-18
8360.67794812  2.0149150957e-18
8361.51686788  2.51334727197e-18
8362.35578763  3.41910522556e-18
8363.19470739  3.83989286682e-18
8364.03362715  4.80843776836e-18
8364.87254691  5.00618084612e-18
8365.71146667  4.16715790647e-18
8366.55038643  6.27116475487e-18
8367.38930619  3.50206723687e-18
8368.22822595  2.88269908399e-18
8369.06714571  3.03316947714e-18
8369.90606546  9.46653098747e-19
8370.74498522  4.61644461227e-18
8371.58390498  1.60509417728e-18
8372.42282474  3.7093733061e-18
8373.2617445  1.91326755505e-18
8374.10066426  2.21259753958e-18
8374.93958402  1.29605133265e-18
8375.77850378  1.33453668175e-18
8376.61742353  2.79688384852e-18
8377.45634329  1.91987435918e-18
8378.29526305  3.37705963846e-18
8379.13418281  1.87888700478e-18
8379.97310257  3.20656290655e-18
8380.81202233  3.57798084641e-18
8381.65094209  2.06229875173e-18
8382.48986185  5.01676889326e-18
8383.3287816  4.0283223528e-18
8384.16770136  3.39242403318e-18
8385.00662112  3.50444339829e-18
8385.84554088  2.78072549327e-18
8386.68446064  3.21876861967e-18
8387.5233804  4.04230818493e-18
8388.36230016  2.75102519161e-18
8389.20121992  2.39511579492e-18
8390.04013968  2.86665856438e-18
8390.87905943  2.82013064679e-18
8391.71797919  2.70952759744e-18
8392.55689895  2.41484354046e-18
8393.39581871  2.04490369427e-18
8394.23473847  3.65232483945e-18
8395.07365823  3.26197197055e-18
8395.91257799  2.23071219527e-18
8396.75149775  2.31923879452e-18
8397.5904175  3.00334447562e-18
8398.42933726  1.55738790328e-17
8399.26825702  -1.84516198676e-19
8400.10717678  3.83653054693e-18
8400.94609654  4.44735504384e-18
8401.7850163  1.08590942861e-17
8402.62393606  8.45626769293e-18
8403.46285582  8.37578595025e-18
8404.30177557  5.7837530711e-18
8405.14069533  -1.12006426071e-17
8405.97961509  9.6742740782e-18
8406.81853485  2.0191777714e-18
8407.65745461  2.32026613826e-18
8408.49637437  2.69883544308e-18
8409.33529413  3.28848498973e-18
8410.17421389  3.62191866797e-18
8411.01313365  2.83773620675e-18
8411.8520534  2.52329465932e-18
8412.69097316  2.43293302738e-18
8413.52989292  1.44540285923e-18
8414.36881268  8.96392193814e-18
8415.20773244  6.34656926867e-18
8416.0466522  7.65577815186e-18
8416.88557196  4.66078856638e-18
8417.72449172  3.857602534e-18
8418.56341147  5.61358010119e-18
8419.40233123  3.94525852235e-18
8420.24125099  5.88068375401e-19
8421.08017075  -1.37643468829e-18
8421.91909051  5.22632528001e-18
8422.75801027  1.84230304243e-18
8423.59693003  2.65212219176e-18
8424.43584979  2.28540623718e-18
8425.27476954  2.05160316526e-18
8426.1136893  2.36730315158e-18
8426.95260906  1.72201001368e-18
8427.79152882  3.29331968311e-18
8428.63044858  4.93049489962e-18
8429.46936834  1.59138863382e-18
8430.3082881  7.54272915494e-18
8431.14720786  8.10658642468e-18
8431.98612761  7.56588900652e-18
8432.82504737  9.44937732146e-18
8433.66396713  8.28695046146e-18
8434.50288689  6.14048045306e-18
8435.34180665  -2.22629736286e-18
8436.18072641  9.84138675355e-18
8437.01964617  -3.15274519572e-18
8437.85856593  4.36588027848e-18
8438.69748569  3.92474253645e-18
8439.53640544  2.38225912568e-18
8440.3753252  4.04817251012e-18
8441.21424496  2.72497665077e-18
8442.05316472  3.81096250094e-18
8442.89208448  3.88303100767e-18
8443.73100424  3.4852510613e-18
8444.569924  4.87651473577e-18
8445.40884376  3.64544346683e-18
8446.24776351  2.78743983672e-18
8447.08668327  4.33476251702e-18
8447.92560303  7.0808706447e-18
8448.76452279  4.11791519299e-18
8449.60344255  7.59527355443e-18
8450.44236231  6.74389732109e-18
8451.28128207  2.20661194664e-18
8452.12020183  1.57730212658e-17
8452.95912158  9.6535475898e-18
8453.79804134  4.99560080722e-18
8454.6369611  6.96696247723e-18
8455.47588086  -3.48995419061e-21
8456.31480062  2.75077007172e-18
8457.15372038  2.19200032717e-18
8457.99264014  1.1171189417e-17
8458.8315599  -2.20620123795e-18
8459.67047966  2.71521002101e-18
8460.50939941  2.72470665843e-18
8461.34831917  5.57247262308e-18
8462.18723893  4.38054109146e-18
8463.02615869  4.48630372725e-18
8463.86507845  2.71102971585e-18
8464.70399821  1.46864736943e-17
8465.54291797  9.84118654736e-18
8466.38183773  1.5154109583e-17
8467.22075748  8.79733666308e-18
8468.05967724  6.0712754668e-18
8468.898597  3.31080397533e-18
8469.73751676  7.59538566989e-18
8470.57643652  7.4350456838e-18
8471.41535628  -3.39152596543e-18
8472.25427604  5.83234368442e-18
8473.0931958  4.05910033576e-18
8473.93211555  4.11685124012e-18
8474.77103531  3.06096953609e-18
8475.60995507  4.20661568561e-18
8476.44887483  3.74012840835e-18
8477.28779459  2.42547620498e-18
8478.12671435  3.36030295272e-18
8478.96563411  3.81451587473e-18
8479.80455387  3.42585503411e-18
8480.64347363  4.56128494798e-18
8481.48239338  3.42530360908e-18
8482.32131314  3.80190746117e-18
8483.1602329  3.31453925074e-18
8483.99915266  3.56104340309e-18
8484.83807242  4.03853630039e-18
8485.67699218  4.51036050254e-18
8486.51591194  3.93451259832e-18
8487.3548317  2.22194774047e-18
8488.19375145  2.93140867699e-18
8489.03267121  3.45232686802e-18
8489.87159097  3.43232226593e-18
8490.71051073  4.61291755129e-18
8491.54943049  3.93993761394e-18
8492.38835025  7.26413709916e-18
8493.22727001  5.40220126613e-18
8494.06618977  3.56085006111e-18
8494.90510952  3.73721226225e-18
8495.74402928  2.70471120862e-18
8496.58294904  3.8160843472e-18
8497.4218688  3.84510509186e-18
8498.26078856  2.9483198075e-18
8499.09970832  2.68542849284e-18


==> anc/LBTSpectra/2016eqa_LBT_20161118.txt <==
3000.5  -6.134888752304919E-16
3001.0  6.134888752304919E-16
3001.5  6.134888752304919E-16
3002.0  6.134888752304918E-16
3002.5  6.134888752304919E-16
3003.0  6.134888752304919E-16
3003.5  6.134888752304919E-16
3004.0  2.5273696888071474E-16
3004.5  -6.134888752304919E-16
3005.0  -6.134888752304919E-16
3005.5  -5.826199154853783E-16
3006.0  6.134888752304919E-16
3006.5  6.134888752304919E-16
3007.0  6.134888752304919E-16
3007.5  -6.134888752304919E-16
3008.0  6.134888752304919E-16
3008.5  6.13488875230492E-16
3009.0  6.134888752304919E-16
3009.5  6.134888752304919E-16
3010.0  -6.882488667885781E-17
3010.5  -6.134888752304918E-16
3011.0  -6.134888752304919E-16
3011.5  -3.8972891178568677E-16
3012.0  -1.8411125613902501E-16
3012.5  9.132413267590705E-17
3013.0  6.134888752304919E-16
3013.5  6.134888752304918E-16
3014.0  6.134888752304919E-16
3014.5  -3.424859042810763E-16
3015.0  -6.134888752304919E-16
3015.5  6.134888752304919E-16
3016.0  6.134888752304919E-16
3016.5  6.13488875230492E-16
3017.0  6.134888752304919E-16
3017.5  6.134888752304919E-16
3018.0  6.134888752304919E-16
3018.5  6.134888752304919E-16
3019.0  -6.134888752304919E-16
3019.5  -6.134888752304918E-16
3020.0  -6.134888752304919E-16
3020.5  6.134888752304919E-16
3021.0  6.134888752304919E-16
3021.5  6.134888752304919E-16
3022.0  -6.134888752304919E-16
3022.5  -6.134888752304919E-16
3023.0  -6.134888752304919E-16
3023.5  -6.134888752304919E-16
3024.0  -6.134888752304919E-16
3024.5  -1.6878718591035189E-16
3025.0  8.411603302015824E-17
3025.5  -6.134888752304919E-16
3026.0  -6.134888752304918E-16
3026.5  -6.134888752304919E-16
3027.0  -6.134888752304919E-16
3027.5  -6.134888752304919E-16
3028.0  -6.134888752304919E-16
3028.5  -6.134888752304919E-16
3029.0  3.775495708406232E-16
3029.5  5.126479442686096E-16
3030.0  -6.134888752304918E-16
3030.5  -4.3058975406654943E-16
3031.0  6.134888752304919E-16
3031.5  6.134888752304919E-16
3032.0  6.13488875230492E-16
3032.5  -6.134888752304919E-16
3033.0  -6.134888752304919E-16
3033.5  -6.13488875230492E-16
3034.0  -6.134888752304919E-16
3034.5  6.134888752304919E-16
3035.0  6.134888752304918E-16
3035.5  6.134888752304919E-16
3036.0  6.134888752304919E-16
3036.5  -6.134888752304919E-16
3037.0  -6.13488875230492E-16
3037.5  -6.134888752304919E-16
3038.0  -5.237402320452264E-16
3038.5  6.134888752304919E-16
3039.0  6.134888752304918E-16
3039.5  6.134888752304919E-16
3040.0  6.134888752304918E-16
3040.5  6.134888752304919E-16
3041.0  6.13488875230492E-16
3041.5  3.2624181288428336E-16
3042.0  -6.134888752304919E-16
3042.5  -6.134888752304918E-16
3043.0  -6.134888752304919E-16
3043.5  -6.134888752304919E-16
3044.0  -6.134888752304919E-16
3044.5  -6.134888752304919E-16
3045.0  -6.134888752304919E-16
3045.5  -6.13488875230492E-16
3046.0  -6.13488875230492E-16
3046.5  -1.8247047379419238E-16
3047.0  6.13488875230492E-16
3047.5  6.134888752304919E-16
3048.0  6.134888752304918E-16
3048.5  6.13488875230492E-16
3049.0  6.134888752304919E-16
3049.5  6.134888752304918E-16
3050.0  5.740184219213664E-16
3050.5  -6.134888752304919E-16
3051.0  -8.412339549050838E-17
3051.5  6.134888752304919E-16
3052.0  6.13488875230492E-16
3052.5  6.134888752304919E-16
3053.0  2.7407856555969146E-16
3053.5  -6.362106464266729E-17
3054.0  -4.695026466735217E-16
3054.5  -6.134888752304919E-16
3055.0  -6.134888752304919E-16
3055.5  -6.134888752304919E-16
3056.0  -6.134888752304919E-16
3056.5  -6.134888752304919E-16
3057.0  -6.134888752304919E-16
3057.5  -4.2433608981039824E-16
3058.0  -6.134888752304919E-16
3058.5  -6.134888752304919E-16
3059.0  -6.13488875230492E-16
3059.5  -6.134888752304919E-16
3060.0  -6.13488875230492E-16
3060.5  -2.394205653384414E-16
3061.0  -3.585262454881142E-17
3061.5  3.459445632633104E-17
3062.0  1.386201501731944E-16
3062.5  2.38503292199508E-16
3063.0  1.3905678354179564E-16
3063.5  -1.8066045552086398E-16
3064.0  -1.78711840742791E-16
3064.5  1.0736215476325897E-16
3065.0  4.252136786818631E-17
3065.5  2.9169020759317305E-17
3066.0  1.333530494380642E-16
3066.5  2.294754995976325E-16
3067.0  3.8220292680561E-16
3067.5  6.134888752304919E-16
3068.0  6.134888752304919E-16
3068.5  6.134888752304918E-16
3069.0  6.134888752304919E-16
3069.5  4.746285378504115E-16
3070.0  3.8763847163578385E-16
3070.5  3.0429347225216744E-16
3071.0  4.050530548376034E-16
3071.5  5.847910369885673E-16
3072.0  4.0739330645975367E-16
3072.5  5.226864620496043E-19
3073.0  -1.2423476482477822E-16
3073.5  -1.8797753724895447E-17
3074.0  9.379340277502219E-17
3074.5  2.39806054659684E-16
3075.0  3.133794616524097E-16
3075.5  1.0499335072819655E-16
3076.0  -2.1316045919705476E-16
3076.5  -3.436516000613586E-16
3077.0  -2.8102065299446655E-16
3077.5  -1.2782986523413204E-16
3078.0  8.865008868083286E-18
3078.5  8.993532558601969E-17
3079.0  6.168152007948635E-17
3079.5  -6.256547876458275E-17
3080.0  -3.572061156972892E-17
3080.5  2.6395909897172315E-17
3081.0  1.8306811956014657E-16
3081.5  2.0904552003806267E-16
3082.0  9.952719522925659E-17
3082.5  4.6080648010560055E-17
3083.0  7.8888464629528E-17
3083.5  9.214302331945418E-17
3084.0  1.4786286046966688E-16
3084.5  1.280105672764101E-16
3085.0  -1.0011041074663257E-17
3085.5  -1.4747397648952211E-16
3086.0  -1.241535096488273E-16
3086.5  -9.537908990001539E-17
3087.0  -1.1262399901753107E-16
3087.5  -8.775997333147223E-17
3088.0  1.7706294241013603E-17
3088.5  1.0479073800432776E-16
3089.0  3.969700844562648E-17
3089.5  -3.0116902342549643E-17
3090.0  3.699362612914461E-17
3090.5  1.1504237469940616E-17
3091.0  -6.455083686516783E-17
3091.5  -8.267371550650807E-17
3092.0  -6.415663970747326E-17
3092.5  -5.578987997178236E-17
3093.0  -2.6098742898897078E-17
3093.5  -9.727875754868053E-18
3094.0  -7.337645170560662E-20
3094.5  -5.3974355213812894E-17
3095.0  -4.2888150878347357E-17
3095.5  -3.5079756410856395E-17
3096.0  5.146248514898698E-18
3096.5  -5.468524598190629E-17
3097.0  -9.087962057871106E-17
3097.5  -6.750627851642307E-17
3098.0  1.6635676680871845E-17
3098.5  5.040752170909309E-17
3099.0  5.569525079666293E-17
3099.5  1.7378342944110335E-18
3100.0  -2.996283701498746E-17
3100.5  5.046484325717232E-17
3101.0  1.1351457826996572E-16
3101.5  4.55574782628636E-17
3102.0  -5.035661365513574E-17
3102.5  -1.0840022607924481E-16
3103.0  -5.054123763512089E-17
3103.5  4.3347480250562206E-17
3104.0  1.8698642955559055E-17
3104.5  -1.0635253782405502E-16
3105.0  -1.678960309008148E-16
3105.5  -1.2281836471168822E-16
3106.0  -7.019537597699238E-17
3106.5  -5.746929948647549E-17
3107.0  -5.552379304812619E-17
3107.5  -4.2827699855978095E-17
3108.0  -1.2682571633412265E-18
3108.5  4.344687449976737E-17
3109.0  3.510965197606586E-17
3109.5  -1.422338124507515E-17
3110.0  -2.3871178481593184E-17
3110.5  1.8896352502445897E-17
3111.0  6.127336644372822E-17
3111.5  5.640273702358921E-17
3112.0  2.041537547072421E-17
3112.5  5.154575423191287E-18
3113.0  1.3815118933952648E-17
3113.5  3.360516138045603E-17
3114.0  7.28535109076575E-17
3114.5  7.909628079612805E-17
3115.0  3.9646480611838675E-17
3115.5  2.172736008920803E-17
3116.0  2.776485666757349E-17
3116.5  2.7993695648508776E-17
3117.0  -1.1174697659234255E-17
3117.5  -5.238149644259682E-17
3118.0  -5.506217278583649E-17
3118.5  -3.708763980903919E-17
3119.0  -1.0471036634805672E-17
3119.5  1.2778256350778638E-17
3120.0  -4.389440342310916E-19
3120.5  1.4899242976722792E-17
3121.0  1.6561238178155525E-17
3121.5  -1.2612091198868051E-17
3122.0  1.659311113001419E-17
3122.5  6.227121008201854E-17
3123.0  3.254236141182264E-17
3123.5  3.3914205734746354E-17
3124.0  7.96826482236691E-17
3124.5  8.997322039376293E-17
3125.0  6.795518923949442E-17
3125.5  6.3173543450039E-17
3126.0  4.0630625354315685E-17
3126.5  4.049105847669525E-17
3127.0  3.1382430439321166E-17
3127.5  4.374197078963677E-17
3128.0  5.331121226057668E-17
3128.5  3.116873094574393E-17
3129.0  5.487788480430681E-17
3129.5  1.0441486661343238E-16
3130.0  8.818045594592363E-17
3130.5  3.6548078528168145E-17
3131.0  -1.191793165778523E-17
3131.5  -5.2616540380637484E-17
3132.0  -2.6166847271027415E-17
3132.5  6.409583219040869E-17
3133.0  1.0146592313838908E-16
3133.5  5.2970233204570775E-17
3134.0  2.6448329708003884E-17
3134.5  4.998581887136224E-17
3135.0  6.507927411101928E-17
3135.5  7.53343549511393E-17
3136.0  2.4149295771703248E-17
3136.5  -2.2334028279581072E-17
3137.0  -3.0341401731164185E-17
3137.5  -1.6514309439088662E-18
3138.0  5.0851907125256174E-17
3138.5  6.866246104940777E-17
3139.0  7.262884859194926E-17
3139.5  8.840465133025298E-17
3140.0  4.707640401955333E-17
3140.5  -1.5598016111268508E-17
3141.0  -2.556175638066761E-17
3141.5  4.57834580177041E-18
3142.0  1.7809254112956655E-17
3142.5  3.577887126131858E-17
3143.0  4.172511669872788E-17
3143.5  1.6699941094858717E-17
3144.0  -1.3391044890603948E-17
3144.5  -7.687960210637489E-18
3145.0  4.531189672938336E-18
3145.5  5.649529180263186E-18
3146.0  -1.622983973023501E-17
3146.5  -2.710408081439024E-17
3147.0  6.915367783265411E-18
3147.5  4.6744544710252737E-17
3148.0  3.729817504916857E-17
3148.5  1.220957230757548E-18
3149.0  -1.1174692194281034E-17
3149.5  9.881304274370925E-18
3150.0  2.7601778624140057E-17
3150.5  2.3031287781903322E-17
3151.0  2.636627395258493E-18
3151.5  -1.6882972764710224E-17
3152.0  -1.4075681917199667E-17
3152.5  -5.777107720501919E-18
3153.0  -7.462990033584046E-18
3153.5  -7.561385418420617E-18
3154.0  1.565539564125061E-18
3154.5  6.7486306961136454E-18
3155.0  -4.355931823476897E-18
3155.5  -9.921671545314768E-18
3156.0  1.4225202636414478E-17
3156.5  3.827542199793462E-17
3157.0  4.4572944757411074E-17
3157.5  3.7421414302651746E-17
3158.0  1.908030790808508E-17
3158.5  -4.0664141562103315E-18
3159.0  -1.2571249490242029E-17
3159.5  -2.2714372932074888E-18
3160.0  5.90611228274941E-18
3160.5  7.079598422293426E-18
3161.0  4.1678513023412566E-17
3161.5  6.21885140219373E-17
3162.0  2.901213943057278E-17
3162.5  -1.3881546184382114E-17
3163.0  -2.300925700154381E-17
3163.5  -8.782284492150269E-18
3164.0  1.827713644323204E-17
3164.5  8.897401615004605E-18
3165.0  -2.9847210319800683E-17
3165.5  -5.662093821996442E-17
3166.0  -3.739418480139295E-17
3166.5  -1.0246046630660114E-17
3167.0  -1.5535112196325256E-17
3167.5  -2.250894549910951E-18
3168.0  2.8424063463574876E-17
3168.5  3.97140082503318E-17
3169.0  2.4506077152058042E-17
3169.5  -6.387026120806472E-18
3170.0  5.051121458152514E-18
3170.5  2.092351665372089E-17
3171.0  1.4944098119624764E-17
3171.5  -1.4410651513839158E-17
3172.0  -4.664798122576354E-17
3172.5  -3.618435123089064E-17
3173.0  8.142960863815558E-18
3173.5  2.6187936867761047E-17
3174.0  3.574958777771124E-17
3174.5  4.0325046134551105E-17
3175.0  3.053446653799571E-17
3175.5  3.5986872248135137E-17
3176.0  3.9020675098167545E-17
3176.5  3.905281119829929E-17
3177.0  2.897859098385154E-17
3177.5  9.120686202889253E-18
3178.0  -2.5740927547686458E-18
3178.5  -2.1159006149141713E-17
3179.0  -2.028339466206737E-17
3179.5  3.0539398851775086E-18
3180.0  1.600040268741538E-17
3180.5  2.4487580585607762E-17
3181.0  3.798692132654346E-17
3181.5  4.228852551021655E-17
3182.0  3.645848852974382E-17
3182.5  1.1319827631582469E-17
3183.0  -1.580037807188678E-17
3183.5  -1.9657228444728186E-17
3184.0  -1.1215187855081374E-17
3184.5  -8.886144764972998E-18
3185.0  -1.6964168438197055E-18
3185.5  8.196833639784848E-18
3186.0  1.6886982484560698E-17
3186.5  2.2105807132401E-17
3187.0  2.0630769813570245E-17
3187.5  2.923553101786297E-17
3188.0  3.612126035247212E-17
3188.5  2.5942141778278176E-17
3189.0  1.932415340579661E-17
3189.5  2.1159197044574336E-17
3190.0  1.0119782322479707E-17
3190.5  -1.0699380792549617E-18
3191.0  6.421586479784404E-18
3191.5  2.5881601961112743E-17
3192.0  3.3528308125362145E-17
3192.5  3.5695765008236556E-17
3193.0  3.071484668963022E-17
3193.5  2.9857253695769734E-17
3194.0  5.319481946380089E-17
3194.5  6.093112022964301E-17
3195.0  3.6828395954214426E-17
3195.5  1.0922453592904248E-17
3196.0  8.213615289116287E-18
3196.5  2.4314026767080194E-18
3197.0  -9.70312823509893E-18
3197.5  -3.548178546100356E-18
3198.0  -1.5465053750851481E-19
3198.5  -1.3519566261196266E-17
3199.0  -2.6268506773895917E-17
3199.5  -7.579461667523346E-18
3200.0  9.288987451928865E-18
3200.5  9.736366955426178E-18
3201.0  6.033171109313725E-18
3201.5  1.700841783701317E-17
3202.0  2.687307084687261E-17
3202.5  2.4494207083345757E-17
3203.0  1.0243141086084906E-17
3203.5  -4.493526714815168E-18
3204.0  -1.9461656102667247E-17
3204.5  -7.374473942145302E-18
3205.0  -7.62149125690911E-18
3205.5  -2.2424949808369982E-17
3206.0  -1.2097975896967034E-17
3206.5  1.5808436894118755E-17
3207.0  1.8784470143630465E-17
3207.5  4.84375073223614E-18
3208.0  -8.866078217583053E-18
3208.5  -2.426997880750531E-17
3209.0  -1.8316314487380665E-17
3209.5  -1.2620218172889989E-17
3210.0  -2.670460923906239E-17
3210.5  -2.7179307245769045E-17
3211.0  -1.3362615761815952E-18
3211.5  1.1288505783687E-17
3212.0  1.7633940925003724E-17
3212.5  3.0831152270496317E-17
3213.0  3.1815167248418156E-17
3213.5  1.5561509440898392E-17
3214.0  3.909342065680435E-20
3214.5  -5.505131107598414E-18
3215.0  -2.2345737266132455E-17
3215.5  -2.3964489921833355E-17
3216.0  -5.083780077753015E-18
3216.5  6.154094182331676E-18
3217.0  1.1592991035331551E-17
3217.5  1.0165874979922364E-17
3218.0  8.515989104188922E-18
3218.5  8.990567048184086E-18
3219.0  5.766325703476771E-18
3219.5  1.315131212272246E-17
3220.0  2.3932315888490633E-17
3220.5  2.1270174905616938E-17
3221.0  1.342511716012166E-17
3221.5  1.26526120980335E-17
3222.0  2.3184533644140255E-17
3222.5  3.111523726446228E-17
3223.0  2.721595622171539E-17
3223.5  1.840360637543246E-17
3224.0  1.4651406852438033E-17
3224.5  1.6398789660046825E-17
3225.0  9.452638923153689E-18
3225.5  1.4508686994010136E-18
3226.0  3.2033485589992996E-18
3226.5  1.481318338323328E-17
3227.0  3.177194280696951E-17
3227.5  3.2255066690312045E-17
3228.0  2.680926937592692E-17
3228.5  2.577535297344927E-18
3229.0  -2.5010231724076663E-17
3229.5  -4.946935834515032E-18
3230.0  2.4663212512690606E-17
3230.5  2.0648887669744736E-17
3231.0  5.21430605600181E-18
3231.5  8.407023016259813E-18
3232.0  5.6075036704055206E-18
3232.5  -1.598637017394538E-17
3233.0  -2.0162742676642026E-17
3233.5  3.041134515800115E-19
3234.0  3.5822361790823256E-17
3234.5  5.3257698856745203E-17
3235.0  4.571714551851019E-17
3235.5  2.3905555263568223E-17
3236.0  5.924349495784494E-18
3236.5  -6.8552824433091305E-18
3237.0  7.145548314442246E-18
3237.5  7.205812924321379E-19
3238.0  -2.5071544121782616E-17
3238.5  -2.096037406942583E-17
3239.0  2.617119913540929E-18
3239.5  2.352084702723832E-17
3240.0  2.6450120969034934E-17
3240.5  6.101124464633572E-18
3241.0  4.3823894535462974E-18
3241.5  1.7788363539575255E-17
3242.0  2.077895850408858E-17
3242.5  5.373120475156962E-18
3243.0  6.691460875227582E-18
3243.5  1.6661089535418936E-17
3244.0  1.767040821121904E-17
3244.5  1.2402069801566368E-17
3245.0  -2.6757206517371474E-18
3245.5  -7.129815461869305E-18
3246.0  9.594138555540157E-18
3246.5  1.1319053932591239E-17
3247.0  -9.696620865509813E-18
3247.5  -1.110931397630769E-17
3248.0  4.472293120031178E-18
3248.5  3.8490857432625696E-18
3249.0  -4.240636121247281E-18
3249.5  1.6921868584519704E-18
3250.0  2.389190522885319E-17
3250.5  4.0244171134926896E-17
3251.0  2.9448932263797743E-17
3251.5  7.32053195536958E-18
3252.0  -3.4324957161767515E-19
3252.5  2.312986800430779E-18
3253.0  1.1385827323430138E-17
3253.5  1.870312070341959E-17
3254.0  7.394507471482056E-18
3254.5  -4.391406028738206E-18
3255.0  -5.330093852846285E-18
3255.5  5.397301192835626E-18
3256.0  2.191002923850703E-17
3256.5  2.3038873104833246E-17
3257.0  9.109210089229739E-19
3257.5  -1.8483419037331006E-17
3258.0  -2.9511955421507083E-17
3258.5  -3.6235285609710886E-17
3259.0  -3.063245763511526E-17
3259.5  -1.3349178901082737E-17
3260.0  1.3767554476642504E-17
3260.5  3.9878718905911594E-17
3261.0  4.6845382009664E-17
3261.5  5.140412901161712E-17
3262.0  3.4108069441486717E-17
3262.5  4.0758633512911273E-19
3263.0  -2.876858874076244E-17
3263.5  -1.8263044328315495E-17
3264.0  1.986962522185817E-17
3264.5  4.544726724612656E-17
3265.0  2.7643356484096073E-17
3265.5  1.7575307949848453E-17
3266.0  2.891228356121708E-17
3266.5  3.9918835581203685E-17
3267.0  2.082758096516514E-17
3267.5  -9.63540875885777E-18
3268.0  -3.19238068945787E-18
3268.5  2.1939692325942844E-17
3269.0  5.283094389599732E-17
3269.5  1.0115061989772035E-16
3270.0  9.038525319184262E-17
3270.5  4.52434167762339E-17
3271.0  1.2091946564348246E-17
3271.5  -1.2511974834441511E-17
3272.0  -2.2042203123440355E-17
3272.5  -2.537615126788116E-17
3273.0  -3.3710495230704005E-17
3273.5  -2.6741738793119558E-17
3274.0  -3.2642600328429345E-18
3274.5  1.4915032823408167E-17
3275.0  1.3171317447201324E-17
3275.5  2.5664737641248387E-18
3276.0  -1.2464468352785822E-17
3276.5  -2.417317302855476E-17
3277.0  -2.5363020680101265E-17
3277.5  -1.3073412323546819E-17
3278.0  -4.183095738214024E-18
3278.5  -8.87906383080386E-18
3279.0  -1.2195982601679654E-17
3279.5  -5.8432564748597595E-18
3280.0  6.351300984732651E-19
3280.5  7.85285523310595E-18
3281.0  8.214643019165642E-18
3281.5  2.0699014177247694E-18
3282.0  7.755023240580539E-18
3282.5  1.9816255636358155E-17
3283.0  2.956070193792472E-17
3283.5  3.393064514714101E-17
3284.0  2.0421719788464045E-17
3284.5  3.0257630734458323E-18
3285.0  -1.1514979274609104E-19
3285.5  1.0792552273375642E-18
3286.0  3.816110693200334E-18
3286.5  1.0236016168041936E-17
3287.0  7.479030187076115E-18
3287.5  -1.5375014656457286E-17
3288.0  -3.039311032770742E-17
3288.5  -2.3649023143570387E-17
3289.0  -9.34122445854282E-18
3289.5  3.0115881589792996E-19
3290.0  -4.0253125940779104E-18
3290.5  -8.474982951977699E-18
3291.0  9.196458382016966E-18
3291.5  1.9779340699891684E-17
3292.0  7.325230016105245E-18
3292.5  6.5901545530158875E-18
3293.0  2.340377756897774E-17
3293.5  2.6640083015215603E-17
3294.0  2.2979380538518298E-17
3294.5  6.3336382337381395E-18
3295.0  -1.558979629566881E-17
3295.5  -1.990590707510088E-17
3296.0  -2.5718414645762637E-18
3296.5  1.0885708552777648E-17
3297.0  3.102894956447602E-17
3297.5  3.2938849306874893E-17
3298.0  1.6345187821087278E-17
3298.5  6.721015171716746E-18
3299.0  1.0739302442848174E-17
3299.5  2.4152228613004586E-17
3300.0  2.566238768182649E-17
3300.5  2.034714474479594E-17
3301.0  1.0768728437852963E-17
3301.5  -1.828124487193977E-18
3302.0  1.0609949282118302E-18
3302.5  -8.949654187469662E-18
3303.0  -3.475020704647418E-17
3303.5  -3.2744118941206264E-17
3304.0  -9.180844138466533E-18
3304.5  7.908409902158506E-18
3305.0  1.5088264514798593E-17
3305.5  1.5591426909415795E-17
3306.0  8.435946989172769E-18
3306.5  -1.1489913152950244E-18
3307.0  -2.0946607748289244E-18
3307.5  5.441636121719738E-18
3308.0  1.4673782716899398E-17
3308.5  1.6755646630448267E-17
3309.0  4.517667218338421E-18
3309.5  -1.2390418881610529E-17
3310.0  -2.002688817690105E-17
3310.5  -2.1759121482078456E-17
3311.0  -1.3812352157132843E-17
3311.5  -2.3279279040516885E-18
3312.0  1.096933445574181E-18
3312.5  7.634115792066323E-18
3313.0  1.2619481192414559E-17
3313.5  -2.0155933625412296E-19
3314.0  -1.4280168270974552E-17
3314.5  -1.01232556631729E-17
3315.0  -5.1326562154251585E-18
3315.5  -1.6330026303540843E-17
3316.0  -2.3955863615023546E-17
3316.5  -1.2710941280429101E-17
3317.0  8.75534553032293E-19
3317.5  2.42605361155565E-18
3318.0  -1.3380871827658764E-18
3318.5  9.276707619870659E-18
3319.0  8.120000679750429E-18
3319.5  -5.7802456781706515E-18
3320.0  -2.8105018476338457E-18
3320.5  1.4360908090302792E-17
3321.0  1.3125775992430241E-17
3321.5  1.6213227754182675E-17
3322.0  1.840613699811106E-17
3322.5  9.713068749733637E-18
3323.0  2.825288808863088E-18
3323.5  4.4067263671031794E-18
3324.0  4.023322169007715E-18
3324.5  1.1471760173938375E-18
3325.0  -3.3523624666578118E-18
3325.5  2.7821277630590557E-18
3326.0  2.7479437945800087E-17
3326.5  2.817704424036041E-17
3327.0  1.0651545239937454E-17
3327.5  6.969063791895698E-18
3328.0  7.411698060711048E-18
3328.5  1.1108583689398494E-17
3329.0  1.5704729633576146E-17
3329.5  7.000548661837022E-18
3330.0  -2.6308732238124352E-18
3330.5  -2.5404687931809047E-18
3331.0  6.23272529187622E-18
3331.5  1.5969846512040063E-17
3332.0  2.3364883054386396E-17
3332.5  1.840377939150622E-17
3333.0  -2.5640762002314235E-18
3333.5  -1.6272192120561424E-17
3334.0  -1.8051818164307584E-17
3334.5  -1.8125966935237154E-17
3335.0  -2.0026425247695916E-17
3335.5  -1.3072390522546858E-17
3336.0  -7.538968739351822E-18
3336.5  -1.3761142230101928E-17
3337.0  -1.430724728031716E-17
3337.5  -5.014292289634203E-18
3338.0  7.124084882344768E-20
3338.5  5.551928938730088E-19
3339.0  8.475292326000791E-18
3339.5  1.9888273701933196E-17
3340.0  2.0943057826261172E-17
3340.5  8.942561518798403E-18
3341.0  -5.5870876166286244E-18
3341.5  -7.084089250915587E-18
3342.0  6.633757143791382E-18
3342.5  1.8638059480722363E-17
3343.0  9.451422294159508E-18
3343.5  -1.8688910823767696E-17
3344.0  -3.438956434028057E-17
3344.5  -1.861239093506921E-17
3345.0  6.981094672743525E-18
3345.5  1.632836654717719E-17
3346.0  1.5340656877575636E-17
3346.5  1.8315883671106655E-17
3347.0  2.4271430915683012E-17
3347.5  2.1625376158714055E-17
3348.0  1.66352208519513E-17
3348.5  6.601165198657024E-18
3349.0  -5.4409454494306835E-18
3349.5  -2.1801849049407163E-17
3350.0  -1.9875784091976604E-17
3350.5  -1.837312092277972E-18
3351.0  4.538843180078703E-18
3351.5  5.2941559919033865E-18
3352.0  5.731805621160246E-18
3352.5  2.1361546416661956E-18
3353.0  5.2270966895337694E-18
3353.5  8.290928795748812E-18
3354.0  4.278689483537688E-18
3354.5  -8.9346322917642E-19
3355.0  -1.7645391799611465E-17
3355.5  -1.7556110266132115E-17
3356.0  -1.1080628170769362E-17
3356.5  6.151565471985486E-18
3357.0  2.0471702464608586E-17
3357.5  1.3274338131616325E-17
3358.0  6.330937327303847E-18
3358.5  1.1603105317730371E-17
3359.0  2.619791617076435E-17
3359.5  2.129269067728381E-17
3360.0  8.583804823343387E-18
3360.5  1.0917906919417506E-17
3361.0  1.6789195509337403E-17
3361.5  6.240079965342313E-18
3362.0  -2.6152001397288288E-18
3362.5  -3.003927610045899E-18
3363.0  1.0889316080691087E-18
3363.5  1.1072228342938627E-17
3364.0  1.2495114827375748E-17
3364.5  5.1409286160319744E-18
3365.0  -2.5772125926361427E-18
3365.5  -1.006544869764831E-17
3366.0  -9.157299200292827E-18
3366.5  1.2091260603071936E-18
3367.0  6.775096180095235E-19
3367.5  -6.766664574907298E-18
3368.0  -5.401025421784473E-18
3368.5  1.1828166856973051E-18
3369.0  4.704192553966037E-18
3369.5  2.2613088942724845E-18
3370.0  2.349431132884831E-18
3370.5  1.0412745713623493E-17
3371.0  1.638307781264877E-17
3371.5  1.398180561265285E-17
3372.0  7.335778330572097E-18
3372.5  4.234319515074945E-18
3373.0  7.188594510577744E-18
3373.5  1.351689193866424E-18
3374.0  -1.1586772096983463E-17
3374.5  -9.339494941092187E-18
3375.0  4.790663184340957E-18
3375.5  7.970547569045262E-18
3376.0  -6.989637483428097E-18
3376.5  -1.5152093809051236E-17
3377.0  -1.1445024202035952E-17
3377.5  -1.1308799574464919E-17
3378.0  -1.5468151738182817E-17
3378.5  -8.29853721639003E-18
3379.0  -7.066041830369605E-18
3379.5  -8.02415310909225E-18
3380.0  -1.030762920677627E-17
3380.5  -4.200135276614604E-18
3381.0  7.16031119969307E-19
3381.5  -7.603435868402625E-19
3382.0  4.6171114957883144E-18
3382.5  1.4818181791950382E-17
3383.0  1.7502305620789848E-17
3383.5  1.0084099641943805E-17
3384.0  5.993960306449568E-18
3384.5  1.0204529914400841E-17
3385.0  4.866147047348109E-19
3385.5  -4.04161990323801E-18
3386.0  4.660239608731709E-18
3386.5  1.81914945333816E-17
3387.0  1.8598666588497188E-17
3387.5  1.1274845752526946E-17
3388.0  4.549208968606393E-18
3388.5  -6.878361245496991E-19
3389.0  -7.328311972899112E-18
3389.5  -7.559310354164238E-18
3390.0  -4.046524204506014E-19
3390.5  1.06480458395749E-18
3391.0  -2.9310235116337803E-18
3391.5  2.0528663437629278E-19
3392.0  6.122372272323326E-18
3392.5  9.419230608358893E-18
3393.0  1.1995543866792072E-17
3393.5  8.728187968637785E-18
3394.0  7.089658745129781E-19
3394.5  6.5347790843940124E-18
3395.0  2.989045490352657E-17
3395.5  4.4363971683034385E-17
3396.0  3.844057206509659E-17
3396.5  2.568588826798339E-17
3397.0  1.9307117070113646E-17
3397.5  2.4162721497280562E-17
3398.0  2.4584795495152906E-17
3398.5  8.822757683436198E-18
3399.0  -6.2499306329420706E-18
3399.5  -7.086912915423716E-18
3400.0  1.0722646617000182E-18
3400.5  1.3777041982747182E-17
3401.0  1.8975392524651056E-17
3401.5  7.118627081654107E-18
3402.0  1.6511228303450168E-18
3402.5  4.01833641578141E-18
3403.0  1.4387392755773298E-17
3403.5  2.568891168336079E-17
3404.0  1.6053980075101658E-17
3404.5  1.2632507508653795E-18
3405.0  -6.010405612804744E-18
3405.5  -9.262404515641566E-18
3406.0  -1.2172333639987072E-17
3406.5  -7.016789953430103E-18
3407.0  -9.64569594494135E-19
3407.5  -3.2399078371564347E-18
3408.0  -7.155800277452596E-18
3408.5  -7.502385052066323E-18
3409.0  -1.0221373948458662E-18
3409.5  7.05697715078094E-18
3410.0  5.616288747442809E-18
3410.5  1.4879522032048217E-18
3411.0  8.411981482870967E-18
3411.5  4.448551786718488E-18
3412.0  1.1213575896003287E-18
3412.5  4.519114099375396E-18
3413.0  9.552927528887991E-18
3413.5  3.777139823699899E-18
3414.0  -5.9425116907811045E-18
3414.5  -5.803093473560681E-18
3415.0  1.5420546611767163E-18
3415.5  1.0313050407252075E-17
3416.0  1.5987413967222565E-17
3416.5  8.454422426193093E-18
3417.0  2.1690585092379276E-18
3417.5  1.41047789733109E-18
3418.0  1.0164933440969683E-18
3418.5  -5.453567559087702E-18
3419.0  -1.2279200136491264E-17
3419.5  -1.2788231015373716E-17
3420.0  -8.04990686713479E-18
3420.5  -3.9706659727398125E-18
3421.0  -4.635015935013528E-19
3421.5  4.960626758886298E-18
3422.0  7.368695270387523E-18
3422.5  8.830891809571704E-18
3423.0  1.713876770222326E-17
3423.5  2.3339971558435563E-17
3424.0  1.9402037978450054E-17
3424.5  1.1507929706349695E-17
3425.0  7.250150401893445E-18
3425.5  1.1590004731747747E-17
3426.0  1.1008206553359122E-17
3426.5  1.2865643536054998E-17
3427.0  1.9234932345924676E-17
3427.5  2.1204311223918007E-17
3428.0  1.7271499166436966E-17
3428.5  1.2097043395342213E-17
3429.0  1.4564552531263805E-17
3429.5  1.4940125053852478E-17
3430.0  1.0115807851033895E-17
3430.5  4.595414435812292E-18
3431.0  5.881597983756082E-18
3431.5  1.2098877597917946E-17
3432.0  6.4967316047649555E-18
3432.5  -5.1224821481778365E-18
3433.0  -1.9211505698527573E-17
3433.5  -1.4068696425071676E-17
3434.0  -3.229830793523073E-18
3434.5  -8.22982788323522E-18
3435.0  -2.0816373515588076E-17
3435.5  -6.573014142243589E-18
3436.0  4.163158020139586E-18
3436.5  7.929774136866491E-18
3437.0  3.866728416112045E-18
3437.5  6.177161394247256E-19
3438.0  -1.6068619196655855E-18
3438.5  -1.1085914796724989E-18
3439.0  -3.056186812380795E-18
3439.5  -6.052160818364949E-18
3440.0  -2.3846716165839495E-18
3440.5  2.5788629476697426E-18
3441.0  3.3116629242840374E-18
3441.5  8.499714697799169E-19
3442.0  -8.443732288537417E-18
3442.5  -1.5558142689648675E-17
3443.0  -1.764613585593238E-17
3443.5  -9.678674962720258E-18
3444.0  6.3791795134281836E-18
3444.5  1.2034663772398806E-17
3445.0  1.1053853439031208E-18
3445.5  -3.824706925842928E-18
3446.0  1.899303090636844E-18
3446.5  4.869898716680225E-18
3447.0  3.5255539549805116E-19
3447.5  -1.016079029397663E-18
3448.0  5.105577482022908E-18
3448.5  1.3633898337245901E-17
3449.0  2.2213876539947157E-17
3449.5  2.073245387165605E-17
3450.0  6.920970838901577E-18
3450.5  -4.565509432030822E-18
3451.0  -7.028161727801814E-19
3451.5  1.6696353162008114E-17
3452.0  2.8631311463379615E-17
3452.5  1.4948499597321736E-17
3453.0  -3.710654764084215E-18
3453.5  -4.952801779497857E-18
3454.0  -2.1294046879838363E-18
3454.5  1.3299233750290518E-18
3455.0  5.532922425951772E-18
3455.5  1.3992963734167235E-17
3456.0  1.966458573983047E-17
3456.5  1.0716668589851112E-17
3457.0  -4.219428132227284E-18
3457.5  -1.6361435576329525E-17
3458.0  -1.1522862405728476E-17
3458.5  8.527192184505586E-19
3459.0  1.5305033770838827E-17
3459.5  1.0269872314466656E-17
3460.0  -3.733193674379078E-18
3460.5  2.7087073680124794E-18
3461.0  1.3316165370082377E-17
3461.5  1.57024589299068E-17
3462.0  1.1077271504025517E-17
3462.5  1.1177517633758901E-17
3463.0  1.499970227543626E-17
3463.5  1.92491539631831E-17
3464.0  1.6744607352518397E-17
3464.5  8.910313099248833E-18
3465.0  -2.827454781338531E-19
3465.5  -3.2477131534564897E-18
3466.0  2.9832849711704074E-18
3466.5  3.130558103486176E-18
3467.0  2.98607756835888E-18
3467.5  9.496633317581307E-19
3468.0  -4.619118606238415E-18
3468.5  -8.986457384783483E-18
3469.0  -7.503292213423711E-18
3469.5  6.054176960379713E-18
3470.0  1.7611995454036172E-17
3470.5  1.4616966672760172E-17
3471.0  9.919332075400862E-18
3471.5  8.490478084708276E-18
3472.0  1.705815178762132E-18
3472.5  -2.5191810482670666E-18
3473.0  -1.0280739037720048E-18
3473.5  -1.3308775264953716E-18
3474.0  -5.8672947563915275E-19
3474.5  5.253486405148472E-18
3475.0  1.0790558559184454E-17
3475.5  6.91324442801399E-18
3476.0  4.791161183643357E-19
3476.5  -2.539640432145142E-19
3477.0  1.008535761936567E-17
3477.5  2.626588512584536E-17
3478.0  2.6680881202968595E-17
3478.5  1.2349518056158767E-17
3479.0  3.273098574435429E-18
3479.5  2.0700816628629866E-19
3480.0  3.417263236506691E-18
3480.5  1.0282480370842853E-17
3481.0  1.4024259649531938E-17
3481.5  1.098932632287261E-17
3482.0  5.1301248430068494E-18
3482.5  6.377280405019133E-18
3483.0  3.3772761401008408E-18
3483.5  5.708633591279459E-19
3484.0  4.724773347542491E-18
3484.5  1.1072808062827681E-17
3485.0  1.0464419898382692E-17
3485.5  -1.7054780388361349E-18
3486.0  -4.920402809284985E-18
3486.5  5.316278152741667E-18
3487.0  1.1045031337098686E-17
3487.5  1.4791899147201273E-17
3488.0  2.1221030030242547E-17
3488.5  1.3978326668243212E-17
3489.0  2.8557313054543874E-18
3489.5  6.439807243828637E-18
3490.0  1.755626975738202E-17
3490.5  2.1765840717259234E-17
3491.0  1.7476366412780906E-17
3491.5  1.0462267729234867E-17
3492.0  5.113248227882334E-18
3492.5  5.207394294253824E-18
3493.0  9.414276245011526E-18
3493.5  1.1624264168103058E-17
3494.0  1.398450043196222E-17
3494.5  1.6403847665688378E-17
3495.0  7.67771929314899E-18
3495.5  -8.37405013641129E-18
3496.0  -1.2036977844376001E-17
3496.5  -6.3697228411859876E-18
3497.0  -1.3064673410331897E-18
3497.5  4.761335431739638E-18
3498.0  7.650994614521485E-18
3498.5  3.4192655418601727E-18
3499.0  -6.724579451421629E-19
3499.5  1.9027339637804933E-18
3500.0  6.21591452970912E-18
3500.5  8.245876347626336E-18
3501.0  9.275839640006164E-18
3501.5  6.248543303620357E-18
3502.0  1.9096077236157577E-18
3502.5  1.843444340548306E-18
3503.0  1.3652103289488355E-18
3503.5  -4.3509944142659156E-18
3504.0  -6.417790537143244E-18
3504.5  1.6994271351704782E-18
3505.0  9.409921450842488E-18
3505.5  5.5203521981659746E-18
3506.0  -5.056817619118912E-18
3506.5  -1.2868955805877426E-17
3507.0  -1.2105694537333754E-17
3507.5  -7.213417844351581E-18
3508.0  -3.492342299309311E-18
3508.5  -3.892157766772409E-18
3509.0  -8.425508698675984E-18
3509.5  -4.6455857464256864E-18
3510.0  1.4029371194410472E-17
3510.5  2.008136017735592E-17
3511.0  1.078628967309795E-17
3511.5  9.214999312283348E-18
3512.0  1.5104001295430982E-17
3512.5  1.2788606903317356E-17
3513.0  1.3325960782950313E-17
3513.5  1.4203918503409373E-17
3514.0  1.015927365352804E-17
3514.5  -7.430514901865743E-18
3515.0  -1.507088705915295E-17
3515.5  -8.084068558342406E-18
3516.0  -2.2069749287960605E-18
3516.5  2.536900193868079E-18
3517.0  5.2762104551574306E-18
3517.5  4.179853475948937E-18
3518.0  -6.581231761528792E-19
3518.5  -1.1302646671356432E-17
3519.0  -1.3438994635261069E-17
3519.5  -8.563271913907805E-18
3520.0  -5.197739619506158E-18
3520.5  -1.6561588135859047E-18
3521.0  -6.185186277454506E-19
3521.5  7.787491912290601E-19
3522.0  8.53737949257845E-18
3522.5  1.2404747391131752E-17
3523.0  7.305402812172941E-18
3523.5  2.059655398428502E-18
3524.0  -1.5389433310490847E-18
3524.5  -4.462966067456308E-19
3525.0  6.1916260918589735E-18
3525.5  8.449536082847042E-18
3526.0  3.2579835297722745E-18
3526.5  4.575099426897333E-18
3527.0  1.3503417052929308E-17
3527.5  1.5374705004567466E-17
3528.0  1.731530714253484E-17
3528.5  2.2636485584697387E-17
3529.0  1.4645750888347638E-17
3529.5  -1.2199081975005701E-17
3530.0  -1.872685256230164E-17
3530.5  -1.0589083234074317E-18
3531.0  9.537608852995922E-18
3531.5  6.272292786330237E-18
3532.0  3.4116836173352405E-18
3532.5  1.1440487843257524E-17
3533.0  1.3505947454854935E-17
3533.5  9.420240937793501E-18
3534.0  7.17292586230852E-18
3534.5  6.417049198501588E-18
3535.0  -7.171666460015177E-18
3535.5  -1.3646494279903634E-17
3536.0  5.662222149222286E-19
3536.5  1.473600440449631E-17
3537.0  2.2596571572332474E-17
3537.5  2.095196682103457E-17
3538.0  7.291820183831039E-18
3538.5  -4.706900378592746E-18
3539.0  -2.763169523540901E-18
3539.5  8.957788348804376E-18
3540.0  1.8653594193200615E-17
3540.5  9.423404070964944E-18
3541.0  -5.09481241296466E-18
3541.5  -5.117770471283767E-18
3542.0  3.4606309734868185E-18
3542.5  7.88707290346398E-18
3543.0  8.282492770035374E-18
3543.5  5.8546926098478125E-18
3544.0  4.288178446807757E-18
3544.5  8.755929771321379E-18
3545.0  1.1670284260772811E-17
3545.5  3.37810305632887E-18
3546.0  -5.81765996930548E-18
3546.5  -1.3060205035578528E-18
3547.0  1.1457160419454771E-17
3547.5  1.8741135286014515E-17
3548.0  1.7016612356574432E-17
3548.5  1.1504151005185281E-17
3549.0  4.674770552953816E-18
3549.5  3.8613070523895354E-18
3550.0  1.4574705922464822E-17
3550.5  1.8988056928661742E-17
3551.0  1.277238586473397E-17
3551.5  8.99032808513856E-18
3552.0  1.8103697738822718E-18
3552.5  -2.0702438636644724E-18
3553.0  7.782633197098458E-18
3553.5  1.5824424261474237E-17
3554.0  7.429371974666485E-18
3554.5  -6.37567767836231E-18
3555.0  -1.127550433352719E-17
3555.5  -1.7563632669953742E-17
3556.0  -1.9061924540307572E-17
3556.5  -9.460679975065327E-18
3557.0  2.7637709300058558E-18
3557.5  1.1660078352909696E-17
3558.0  1.4071411482677077E-17
3558.5  2.421383866483763E-18
3559.0  -1.263111478706781E-17
3559.5  -1.411234325432387E-17
3560.0  -2.4286888362137187E-18
3560.5  -7.503143269943378E-19
3561.0  -9.097437039284664E-18
3561.5  -1.1453024337703534E-17
3562.0  1.4431418144422763E-19
3562.5  1.628565906403466E-17
3563.0  1.3043573025494892E-17
3563.5  5.049495410718308E-18
3564.0  7.663637109985459E-18
3564.5  6.633579627412875E-18
3565.0  -1.4771159932152428E-18
3565.5  -2.1409909466855053E-18
3566.0  1.4069298590223265E-19
3566.5  1.2886963876081518E-18
3567.0  3.636490203727371E-18
3567.5  1.982778590410011E-18
3568.0  2.541375460634709E-18
3568.5  6.6298261536745806E-18
3569.0  8.484533795995589E-18
3569.5  7.267192462258968E-18
3570.0  1.6824473219190055E-18
3570.5  -3.762512265887229E-18
3571.0  -6.022270956096871E-18
3571.5  -1.7941867214989905E-18
3572.0  2.703900491058425E-18
3572.5  7.9055359822223E-18
3573.0  1.5122393376485384E-17
3573.5  2.107209578210866E-17
3574.0  2.3964295617178585E-17
3574.5  1.957147131197416E-17
3575.0  1.271591232489196E-17
3575.5  5.44195571144835E-18
3576.0  4.412254123929222E-18
3576.5  7.767515694637491E-18
3577.0  -1.924493460468881E-18
3577.5  -7.545531998280467E-18
3578.0  1.7334184421875345E-18
3578.5  8.383004052471783E-18
3579.0  1.2057412190228631E-17
3579.5  4.440056679162914E-18
3580.0  -1.6797134452266677E-18
3580.5  -1.5995218758246288E-18
3581.0  -7.646994478153582E-18
3581.5  6.628319146284975E-18
3582.0  2.54556906792365E-17
3582.5  2.568304242838613E-17
3583.0  8.640515182806485E-18
3583.5  -6.6202873343226015E-18
3584.0  -9.734036045356969E-18
3584.5  -5.075609899398185E-18
3585.0  5.189269147312387E-18
3585.5  9.728178630949008E-18
3586.0  5.414454126632325E-18
3586.5  1.835381940717313E-20
3587.0  -1.9403143099650232E-18
3587.5  2.8793244464096867E-18
3588.0  9.954742746245243E-18
3588.5  1.6715365064971536E-17
3589.0  1.774201192911607E-17
3589.5  9.763050990241234E-18
3590.0  2.1828135105477498E-18
3590.5  1.345706403879679E-18
3591.0  3.9142350279969464E-18
3591.5  2.4689915528506304E-18
3592.0  -4.0504707247607375E-18
3592.5  -3.784345879326459E-18
3593.0  4.358504228012721E-18
3593.5  8.361950522269871E-18
3594.0  9.272040516748357E-18
3594.5  1.1026336008397986E-17
3595.0  1.1238540133877171E-17
3595.5  7.532167030834966E-18
3596.0  3.94013729337996E-18
3596.5  -4.578519616011544E-19
3597.0  -6.485525701905771E-18
3597.5  -9.280266157067247E-18
3598.0  -1.9525582974371982E-18
3598.5  -6.6270150203764804E-18
3599.0  -2.3421449941392107E-18
3599.5  1.3253907738675976E-17
3600.0  1.3981177227047432E-17
3600.5  -1.1448736056274938E-18
3601.0  -5.6623207221844315E-18
3601.5  -1.3435547841970327E-18
3602.0  1.9770437342919187E-18
3602.5  3.096133669087052E-18
3603.0  6.330611104766018E-18
3603.5  1.5270138956406284E-17
3604.0  1.7629300018779354E-17
3604.5  7.188158157724127E-18
3605.0  6.286626704315478E-18
3605.5  6.4357537216080054E-18
3606.0  2.0934670210428754E-18
3606.5  -1.2186223999338172E-19
3607.0  8.044979381526875E-18
3607.5  1.2342756864428167E-17
3608.0  1.260050023787377E-17
3608.5  1.2073577461693208E-17
3609.0  7.016334230823673E-18
3609.5  4.289404125507117E-18
3610.0  5.384995776408576E-18
3610.5  5.965544197154265E-19
3611.0  -4.85389491255701E-18
3611.5  -2.5712018411570597E-18
3612.0  -1.740608323721473E-18
3612.5  -6.0244422856214824E-18
3613.0  -3.627296687171435E-18
3613.5  6.220458515145448E-18
3614.0  1.2826868251932846E-17
3614.5  1.1371353553166866E-17
3615.0  8.486152653019577E-18
3615.5  9.665477119359903E-18
3616.0  8.473286895197436E-18
3616.5  2.9456268542175147E-18
3617.0  -4.340204940291304E-18
3617.5  -1.213120621090024E-17
3618.0  -1.6351837812813155E-17
3618.5  -7.46909486512894E-18
3619.0  1.3717812313848465E-18
3619.5  -1.5361191474033657E-19
3620.0  8.839683268996775E-19
3620.5  6.986636632130647E-18
3621.0  1.1634020208425652E-17
3621.5  7.986106579406714E-18
3622.0  5.859736496447274E-18
3622.5  9.843122955958691E-18
3623.0  4.3470920935499985E-18
3623.5  -7.991483315637007E-18
3624.0  -7.565738119297268E-18
3624.5  -3.0118528246089176E-18
3625.0  2.5471048253349493E-18
3625.5  8.058739468421702E-18
3626.0  7.948866774572088E-18
3626.5  6.7615416109109655E-18
3627.0  2.18585470753752E-18
3627.5  -8.634343329534137E-19
3628.0  -5.1490351132687394E-18
3628.5  -1.0999741335931403E-17
3629.0  -4.284156665813916E-18
3629.5  1.2417318868184644E-17
3630.0  1.6221032630187987E-17
3630.5  9.823652816104694E-18
3631.0  8.513516560580492E-18
3631.5  9.834693432908865E-18
3632.0  6.12483165369659E-18
3632.5  2.122603008385474E-18
3633.0  1.8966417225127357E-18
3633.5  2.881486362362087E-18
3634.0  5.231055094903639E-18
3634.5  8.933127302270868E-18
3635.0  6.5065790432026315E-18
3635.5  -1.9691072584416215E-18
3636.0  -6.255882491082235E-18
3636.5  -4.6813507621255195E-18
3637.0  -2.713540689694589E-18
3637.5  -4.5488418402920856E-18
3638.0  -9.745493958251137E-18
3638.5  -1.0829637366487936E-17
3639.0  -5.038255420638759E-18
3639.5  1.8685050997070302E-18
3640.0  1.8678143810852217E-18
3640.5  2.6631929966255432E-18
3641.0  5.83377742455127E-18
3641.5  4.6029270079865544E-18
3642.0  2.9822272608118167E-19
3642.5  -5.69330418408069E-18
3643.0  -7.911772001889315E-18
3643.5  -5.7532264475568696E-18
3644.0  -8.50191756672657E-18
3644.5  -8.094129214419203E-18
3645.0  -6.720940526832848E-18
3645.5  -4.217256613259617E-18
3646.0  1.6983876695257603E-18
3646.5  2.046728645079229E-18
3647.0  -3.4689689246292928E-18
3647.5  -3.674288816024498E-18
3648.0  -2.9476922654943622E-18
3648.5  -7.009217520999116E-18
3649.0  -9.680315428961096E-18
3649.5  -1.0601250492206672E-17
3650.0  -1.375957995797974E-17
3650.5  -1.304471771210863E-17
3651.0  -9.530578369388141E-18
3651.5  -1.0932939250196264E-17
3652.0  -1.5339936073695882E-17
3652.5  -1.2262318349589109E-17
3653.0  -4.816049927731617E-18
3653.5  -6.97232321351451E-19
3654.0  -2.3585854773893453E-20
3654.5  -3.1958235810900543E-18
3655.0  -8.75825611197757E-18
3655.5  -9.844310406877749E-18
3656.0  -4.566124710863858E-18
3656.5  3.4106285245273115E-18
3657.0  9.640936228087243E-18
3657.5  6.100114893410419E-18
3658.0  -9.179268332457763E-19
3658.5  -9.617578874537944E-19
3659.0  2.8722767560161837E-18
3659.5  7.329301388960338E-18
3660.0  3.9270290054927126E-18
3660.5  -3.992548096102681E-18
3661.0  1.5304581930452008E-18
3661.5  7.836386815075226E-18
3662.0  6.192140235170875E-18
3662.5  1.1695895227001285E-17
3663.0  1.7774251258051603E-17
3663.5  1.7172708394315196E-17
3664.0  1.8760064908826276E-17
3664.5  2.0396086432657394E-17
3665.0  1.6926588863299876E-17
3665.5  9.603533444474746E-18
3666.0  7.405113150843618E-18
3666.5  4.4476270730621924E-18
3667.0  -1.116268059146016E-19
3667.5  -2.126188526197607E-18
3668.0  -7.790427425290402E-18
3668.5  -9.367099426254492E-18
3669.0  4.574227985255019E-18
3669.5  1.20349740804542E-17
3670.0  3.910515405260015E-18
3670.5  -7.01489668261269E-18
3671.0  -1.1950853291280173E-17
3671.5  -9.769353466201E-18
3672.0  -1.6218205336575622E-18
3672.5  6.743410255050237E-19
3673.0  -4.4479829015905076E-18
3673.5  -7.555261615957758E-18
3674.0  -1.0767361771141221E-17
3674.5  -7.493033169113598E-18
3675.0  2.3241488979137015E-18
3675.5  1.2301469141895924E-17
3676.0  1.8799933068001005E-17
3676.5  2.1321557300258854E-17
3677.0  1.7369034404841604E-17
3677.5  1.1931375281585964E-17
3678.0  8.50942293812354E-18
3678.5  8.17448334558203E-18
3679.0  1.140803336290878E-17
3679.5  1.2313771573155311E-17
3680.0  9.302609445799769E-18
3680.5  7.956603859874318E-18
3681.0  7.124490680048271E-18
3681.5  3.3832617495320434E-18
3682.0  -6.058862061714646E-19
3682.5  -2.347600605567113E-18
3683.0  -7.538215217191124E-19
3683.5  2.0394431142125563E-18
3684.0  3.3059818857128876E-18
3684.5  2.840507634097574E-18
3685.0  -3.5457651118505096E-19
3685.5  -9.266175366891236E-18
3686.0  -9.152040297223662E-18
3686.5  2.7135777703316927E-18
3687.0  1.5428858337741785E-17
3687.5  1.871297770302606E-17
3688.0  1.253688347893778E-17
3688.5  1.1244927146620034E-17
3689.0  1.6660606492724178E-17
3689.5  6.406408503470917E-18
3690.0  -5.211483078572737E-18
3690.5  -3.6958622975975575E-18
3691.0  -5.210366739692193E-19
3691.5  -6.789561126551014E-18
3692.0  -3.041946147602246E-18
3692.5  9.58408261112566E-18
3693.0  7.2032104300011E-18
3693.5  -2.4825049874174235E-18
3694.0  -7.64867269697707E-18
3694.5  -1.9560159646522908E-18
3695.0  1.8083967254396893E-18
3695.5  -3.514919060475698E-18
3696.0  -4.653359452440897E-18
3696.5  -2.811507795744221E-18
3697.0  -3.3987777881569725E-18
3697.5  -2.4122655081178877E-18
3698.0  3.770688228920023E-19
3698.5  3.946243335649865E-18
3699.0  6.642237271236636E-18
3699.5  8.959346318643002E-18
3700.0  5.1241805547300375E-18
3700.5  -7.291936071784359E-19
3701.0  4.832560496862565E-18
3701.5  1.3615264389644316E-17
3702.0  1.7192511343933103E-17
3702.5  2.3075118395170295E-17
3703.0  2.6646589165489924E-17
3703.5  1.8381546426162548E-17
3704.0  3.0552774640329147E-18
3704.5  -3.7377323793789144E-18
3705.0  -2.158492120149943E-18
3705.5  -7.978300131732335E-19
3706.0  -3.955001620951229E-18
3706.5  -2.501510755402309E-18
3707.0  7.89975233937241E-18
3707.5  1.1698783819399344E-17
3708.0  6.5591335209051035E-18
3708.5  8.035668929687422E-18
3709.0  1.349472832741395E-17
3709.5  1.2438565129261684E-17
3710.0  5.67138382622441E-18
3710.5  1.1308779044295354E-17
3711.0  1.5752354129955344E-17
3711.5  1.9227036766050587E-17
3712.0  1.377098148188507E-17
3712.5  7.512477253116851E-18
3713.0  9.519877226488551E-18
3713.5  1.0711087913508994E-17
3714.0  4.905363538384539E-18
3714.5  2.4475536124813314E-18
3715.0  -4.5817390243133875E-18
3715.5  -1.1174444317732734E-17
3716.0  -6.116423752705135E-18
3716.5  7.168035068330836E-18
3717.0  1.8395057321913E-17
3717.5  1.600181538066693E-17
3718.0  9.58589707544705E-18
3718.5  5.544541556418464E-18
3719.0  2.662016672069018E-18
3719.5  1.7892215844565424E-18
3720.0  1.7520268126126774E-18
3720.5  -5.021317985890152E-20
3721.0  -5.152122010640589E-18
3721.5  -9.274308359846087E-18
3722.0  -6.619783997389418E-18
3722.5  2.6522950660466873E-19
3723.0  6.630156380773958E-18
3723.5  1.1362370698810383E-17
3724.0  1.3438349766259216E-17
3724.5  1.2758804343871588E-17
3725.0  1.2942636408739881E-17
3725.5  1.774625845332913E-17
3726.0  1.9681499913820078E-17
3726.5  1.4928470265744175E-17
3727.0  1.1579642550912E-18
3727.5  -1.2809413430179611E-17
3728.0  -1.6915657176639778E-17
3728.5  -1.3719263142093836E-17
3729.0  -1.1640496977943938E-17
3729.5  -4.7682805286979676E-18
3730.0  -9.60240058723004E-20
3730.5  -8.802742451345674E-18
3731.0  -1.1698476836931496E-17
3731.5  -6.852437403530417E-18
3732.0  -8.611174400575999E-18
3732.5  -4.277496578465586E-18
3733.0  -8.754346088652667E-20
3733.5  -1.4431080948796352E-19
3734.0  2.7297611508418694E-18
3734.5  7.057581606100678E-18
3735.0  6.831606612805202E-18
3735.5  1.2592034927100434E-18
3736.0  5.11640055176554E-19
3736.5  3.150386248163805E-18
3737.0  4.798004031259907E-19
3737.5  -8.410023689287523E-18
3738.0  -6.944212358690546E-18
3738.5  2.4305653759103606E-19
3739.0  -1.894714976644113E-18
3739.5  -5.709532654369039E-18
3740.0  5.3794942938018275E-19
3740.5  8.893222277718765E-18
3741.0  7.724026023055735E-18
3741.5  -2.595663232988762E-18
3742.0  -9.480618820868191E-18
3742.5  -4.28780516167192E-18
3743.0  4.496316979911998E-18
3743.5  5.201663819079512E-18
3744.0  2.0217153061453357E-18
3744.5  3.876315396297458E-18
3745.0  6.754185732864045E-18
3745.5  6.684743777106162E-18
3746.0  4.8949806889884124E-18
3746.5  2.64443504867545E-18
3747.0  -2.8401020498966466E-19
3747.5  1.5843799019298103E-19
3748.0  4.81302367758027E-18
3748.5  1.2923948990677921E-17
3749.0  1.6656488902062886E-17
3749.5  1.3107328928473992E-17
3750.0  8.747994984366804E-18
3750.5  5.091533923107369E-18
3751.0  3.733885216224049E-18
3751.5  7.993727153084574E-18
3752.0  6.547825364456578E-18
3752.5  2.1196540665016346E-18
3753.0  5.379714761062375E-18
3753.5  1.1193069238331203E-17
3754.0  2.354622401823353E-17
3754.5  2.787950455458024E-17
3755.0  1.746440236160239E-17
3755.5  8.524465616980735E-18
3756.0  7.164342508068739E-18
3756.5  5.138107757811068E-18
3757.0  3.918553018322082E-18
3757.5  6.0632132541847256E-18
3758.0  5.502854995035192E-18
3758.5  6.2478738810017816E-18
3759.0  6.536996811812244E-18
3759.5  2.58876358555529E-18
3760.0  -1.1398983062470253E-23
3760.5  2.707033656105385E-18
3761.0  8.327419370819939E-18
3761.5  1.1472712874454666E-17
3762.0  7.128610314831816E-18
3762.5  1.1274346061048127E-18
3763.0  6.084765037793778E-19
3763.5  6.905010766333706E-18
3764.0  1.6454342684371596E-17
3764.5  1.6838174047889004E-17
3765.0  7.798667109920194E-18
3765.5  4.541950586466066E-18
3766.0  6.3211245462477E-18
3766.5  5.001609401485164E-18
3767.0  3.615802304758125E-18
3767.5  1.782536488521829E-18
3768.0  -2.3102160235531885E-18
3768.5  -5.690222243674167E-18
3769.0  -3.611002293283689E-18
3769.5  3.802166423370275E-18
3770.0  1.0059396103574252E-17
3770.5  7.426801627843635E-18
3771.0  4.120589122823711E-18
3771.5  4.0836321117015264E-18
3772.0  9.416609819620125E-18
3772.5  9.601794836892976E-18
3773.0  -5.307665447620399E-19
3773.5  -6.0154364210113054E-18
3774.0  -2.802840758275895E-18
3774.5  -4.692357299278201E-19
3775.0  4.195574210686346E-18
3775.5  8.463326220609374E-18
3776.0  1.2609867079390066E-17
3776.5  1.5331702197484048E-17
3777.0  9.38295532187468E-18
3777.5  3.006244066951469E-18
3778.0  2.1276826800652986E-19
3778.5  -4.064578398838588E-18
3779.0  -1.1036037514579467E-17
3779.5  -1.2757794111132809E-17
3780.0  -8.996864015508717E-18
3780.5  -6.34927596544573E-18
3781.0  -5.663705300654831E-18
3781.5  -8.97770535374872E-18
3782.0  -1.3376840266693628E-17
3782.5  -1.1401650254853069E-17
3783.0  -3.9457621947950984E-18
3783.5  2.9648233498693986E-19
3784.0  1.1797050311002419E-18
3784.5  2.945191406688216E-18
3785.0  -1.0454641326643326E-19
3785.5  -7.514553017732021E-18
3786.0  -1.0166415160402204E-17
3786.5  -8.94129449467744E-18
3787.0  -7.495413971164532E-18
3787.5  -4.7455841596104316E-18
3788.0  -1.0459211124744536E-19
3788.5  2.9507624017591474E-18
3789.0  -2.1849892700919018E-19
3789.5  -1.5372196941715682E-18
3790.0  8.688237249210207E-19
3790.5  8.40747176878688E-18
3791.0  1.1344757917883212E-17
3791.5  5.004231386273752E-18
3792.0  1.963140578282763E-18
3792.5  2.5932889971688517E-18
3793.0  8.294068946103916E-18
3793.5  1.485971726833135E-17
3794.0  9.83355663002059E-18
3794.5  5.000855909351268E-18
3795.0  3.659736709788992E-18
3795.5  -1.263245179878909E-18
3796.0  -4.077111823051727E-18
3796.5  -6.880646289235105E-19
3797.0  4.52425531410473E-18
3797.5  5.709621125842225E-18
3798.0  7.598851821559439E-19
3798.5  -6.7449357947275685E-19
3799.0  4.274055711886852E-18
3799.5  7.42233620984213E-18
3800.0  8.978867119964794E-18
3800.5  6.3565613501509184E-18
3801.0  1.4314692425265778E-18
3801.5  7.897882401502031E-19
3802.0  6.07141323589076E-18
3802.5  1.3429689441141737E-17
3803.0  1.5229146140611382E-17
3803.5  9.930691293760671E-18
3804.0  6.276378546871211E-18
3804.5  7.817388535733239E-18
3805.0  9.6912987002519E-18
3805.5  1.0007667704853083E-17
3806.0  9.021144888373501E-18
3806.5  8.172805347810891E-18
3807.0  9.082142852186069E-18
3807.5  8.304763161412073E-18
3808.0  6.1632956615981395E-18
3808.5  1.096707532552351E-17
3809.0  1.7919463040417025E-17
3809.5  1.5064601842543235E-17
3810.0  4.97798135992028E-18
3810.5  1.7371355083110508E-18
3811.0  8.71392186280624E-19
3811.5  3.487274591785617E-18
3812.0  7.265890604803405E-18
3812.5  8.058426174878583E-18
3813.0  1.138273335985766E-17
3813.5  1.4331280029537893E-17
3814.0  8.33083978382764E-18
3814.5  3.993666274961311E-18
3815.0  1.9797186741721014E-18
3815.5  -1.4079438705520688E-18
3816.0  -7.37866609735264E-18
3816.5  -6.524999714511692E-18
3817.0  2.8789284575833702E-18
3817.5  7.792448270912328E-18
3818.0  5.273172678169062E-18
3818.5  1.278826929080966E-18
3819.0  -3.338486972003848E-19
3819.5  -1.4388737897167833E-18
3820.0  -3.7387634424893674E-18
3820.5  -3.82531347581213E-18
3821.0  -2.406283005389555E-18
3821.5  -2.5552085494515263E-18
3822.0  -5.050677233653709E-18
3822.5  -7.399395462616198E-18
3823.0  -6.1358151520913014E-18
3823.5  -8.917834709670977E-19
3824.0  4.1053684245769346E-18
3824.5  5.143816687726036E-18
3825.0  3.745810185536967E-18
3825.5  4.535702630576284E-19
3826.0  -1.984643909832452E-18
3826.5  2.5596549771750323E-18
3827.0  3.3203416336837834E-18
3827.5  -7.363150287402489E-20
3828.0  1.18657632528496E-18
3828.5  3.4629603045553266E-18
3829.0  -1.889246590101977E-19
3829.5  -4.473500471552833E-18
3830.0  -3.616059431924626E-18
3830.5  -4.973446588901053E-19
3831.0  -4.019184729156878E-19
3831.5  -5.304813771032234E-18
3832.0  -8.441292430992666E-18
3832.5  -5.9225549008409114E-18
3833.0  -1.1256237236582401E-18
3833.5  5.5048009244440115E-18
3834.0  5.263388972800344E-18
3834.5  2.8103918234766886E-18
3835.0  4.039926103469006E-18
3835.5  6.840658717252542E-18
3836.0  1.3880405285144148E-18
3836.5  -6.4353749065748736E-18
3837.0  -3.0101332275140832E-18
3837.5  3.0738002080369775E-18
3838.0  2.225763123326295E-18
3838.5  2.4755002683200353E-18
3839.0  4.317127435860601E-18
3839.5  9.056165120644071E-19
3840.0  -3.550448697610399E-18
3840.5  -3.2281842831798855E-18
3841.0  2.4014721932569003E-18
3841.5  3.7308606967423165E-18
3842.0  -2.634598645742633E-19
3842.5  -2.2772440730373114E-19
3843.0  7.878235896155388E-18
3843.5  1.9406641212518542E-17
3844.0  2.466188950611318E-17
3844.5  2.253965616678813E-17
3845.0  1.9033597052250396E-17
3845.5  1.3136792882198934E-17
3846.0  7.242709065539754E-18
3846.5  3.850402234454084E-18
3847.0  8.944108783267038E-19
3847.5  -6.8844672087938614E-18
3848.0  -1.0129403216839215E-17
3848.5  9.63928043831036E-19
3849.0  1.3561612566999284E-17
3849.5  1.6700197646387402E-17
3850.0  1.0868603770732012E-17
3850.5  3.680762175541116E-18
3851.0  -5.10473841520112E-18
3851.5  -8.217314709865133E-18
3852.0  -1.1533912837317655E-18
3852.5  3.4943806672757805E-19
3853.0  -3.422496442641562E-19
3853.5  3.4843500882851574E-18
3854.0  2.376447762457266E-18
3854.5  8.830361244044656E-19
3855.0  3.7459577304853923E-19
3855.5  3.525141059182034E-18
3856.0  8.204332531776746E-18
3856.5  6.81098696042791E-18
3857.0  2.2722262774940636E-18
3857.5  2.904382941194746E-18
3858.0  6.290997500681078E-18
3858.5  7.238356268840354E-18
3859.0  6.007120239042539E-18
3859.5  -6.534569980341187E-19
3860.0  -1.1499356145676647E-17
3860.5  -1.366514778707214E-17
3861.0  -5.224232561438272E-18
3861.5  2.590460522972951E-18
3862.0  6.602345862070005E-18
3862.5  9.291650766709111E-18
3863.0  6.204433515520709E-18
3863.5  -4.2845023897679253E-19
3864.0  -6.036298587291013E-19
3864.5  2.7938447565600435E-18
3865.0  5.4313432354770605E-18
3865.5  8.844880257135953E-18
3866.0  9.373745069299424E-18
3866.5  1.083740890563575E-17
3867.0  1.1708422767822819E-17
3867.5  1.2853684707014216E-17
3868.0  1.0242279572786051E-17
3868.5  6.714609044265142E-18
3869.0  6.422141483400844E-19
3869.5  -2.157037395415604E-18
3870.0  -5.064949172854554E-18
3870.5  -1.1737718080472714E-18
3871.0  4.823758086559056E-18
3871.5  9.743040942906825E-18
3872.0  8.868091812507872E-18
3872.5  -2.9360862403233475E-18
3873.0  -7.511606419762107E-18
3873.5  1.4130747422183796E-18
3874.0  6.7688207682702035E-18
3874.5  9.998719457465353E-18
3875.0  1.399001680576257E-17
3875.5  1.6131435353866344E-17
3876.0  4.4674616900471984E-18
3876.5  -4.0385833443083654E-18
3877.0  -1.2197264014101633E-18
3877.5  -1.2079223230214974E-18
3878.0  -2.9982587021604496E-18
3878.5  -6.744701514429835E-20
3879.0  2.4575277872529087E-18
3879.5  -7.215313485297011E-19
3880.0  -5.474188938115086E-18
3880.5  -6.025764497479575E-18
3881.0  -1.340808479778086E-18
3881.5  3.671167816907895E-18
3882.0  3.069922077374041E-18
3882.5  7.603306439794783E-19
3883.0  1.8848527893750147E-18
3883.5  3.4624835229009925E-18
3884.0  3.78553510506131E-18
3884.5  1.4853236522769213E-18
3885.0  -1.3511051159523342E-18
3885.5  -1.9378657046957788E-18
3886.0  -1.6958425827939057E-18
3886.5  1.1151351622286874E-19
3887.0  1.5701754947258252E-18
3887.5  -4.476587169001712E-18
3888.0  -7.618637520719965E-18
3888.5  -3.841242127802147E-18
3889.0  3.1452441013474743E-18
3889.5  6.6076867064538725E-18
3890.0  1.1077324284526249E-17
3890.5  7.204938791690542E-18
3891.0  7.62582820223399E-18
3891.5  5.782651337430815E-18
3892.0  2.721361004063899E-18
3892.5  1.6865671991946696E-18
3893.0  2.678545215675338E-18
3893.5  1.4300080104552961E-18
3894.0  9.910561746443483E-19
3894.5  -1.6157880417229894E-18
3895.0  -4.875352407180182E-18
3895.5  2.608592284341093E-18
3896.0  1.1544718284078883E-17
3896.5  5.0377102362492375E-18
3897.0  4.551321649836014E-19
3897.5  5.37469342425386E-18
3898.0  9.229366310623885E-18
3898.5  3.2914302760068234E-18
3899.0  -3.957590020341909E-18
3899.5  -6.487678390556237E-18
3900.0  -5.034596617593624E-18
3900.5  3.3324235178959654E-19
3901.0  3.335681141409659E-18
3901.5  -3.541021392292178E-19
3902.0  -2.2264574939196604E-18
3902.5  3.872484307406077E-19
3903.0  1.6772284160695467E-18
3903.5  3.856954914326356E-18
3904.0  4.678467786814829E-18
3904.5  2.544191850194762E-18
3905.0  6.911545787884705E-19
3905.5  -5.936646236740366E-18
3906.0  -1.0831234881271574E-17
3906.5  -8.748128364592232E-18
3907.0  -8.37108397214438E-18
3907.5  -9.95821666700336E-18
3908.0  -8.565055359537302E-18
3908.5  -2.0856757883529858E-18
3909.0  6.084029555780033E-18
3909.5  3.810497992382934E-18
3910.0  -5.5753233595778285E-18
3910.5  -5.357233036639503E-18
3911.0  -4.483755108435887E-18
3911.5  -2.7188464044332384E-19
3912.0  8.924135831966907E-18
3912.5  1.2101331946288493E-17
3913.0  1.5393113002679126E-17
3913.5  1.6406404695889993E-17
3914.0  9.749464566540043E-18
3914.5  1.6936833614458514E-18
3915.0  -2.5481448257597786E-18
3915.5  3.1407267061720828E-18
3916.0  9.755147379273307E-18
3916.5  6.282547459729331E-18
3917.0  1.0421240854872548E-18
3917.5  1.2544941790655524E-18
3918.0  8.5227084019671685E-19
3918.5  -5.504389858781287E-19
3919.0  1.7135698220264496E-18
3919.5  9.538886847610956E-18
3920.0  1.214833191199271E-17
3920.5  1.5279878662074219E-18
3921.0  -1.2207871974754868E-17
3921.5  -1.8126463874889442E-17
3922.0  -1.4588789980419245E-17
3922.5  -7.913298133225394E-18
3923.0  -2.4814772665087735E-18
3923.5  9.052407839685255E-20
3924.0  -3.0342302900533407E-19
3924.5  3.4073938844586404E-18
3925.0  4.7715247105674875E-18
3925.5  5.105962070971065E-18
3926.0  7.577102825006586E-18
3926.5  7.603687851664093E-18
3927.0  6.792580780591255E-18
3927.5  5.5389248407181526E-18
3928.0  3.658976192700512E-18
3928.5  1.239437169604498E-18
3929.0  2.973518421103197E-18
3929.5  3.2747020781924404E-18
3930.0  9.550074550317952E-19
3930.5  -1.7505248025513997E-18
3931.0  -5.107821397307826E-19
3931.5  2.366322922177903E-18
3932.0  -1.0321537499421991E-19
3932.5  -4.670609713349787E-18
3933.0  -3.581100937298544E-18
3933.5  -1.0975163158462726E-18
3934.0  2.6009644966148645E-18
3934.5  4.533406905379011E-18
3935.0  5.814321744513919E-18
3935.5  4.726803541152793E-18
3936.0  -3.2436514310567984E-19
3936.5  -3.661730005266265E-18
3937.0  -2.486458517835631E-18
3937.5  -2.178512448286194E-18
3938.0  -3.843085500317241E-18
3938.5  -3.473926161076304E-18
3939.0  4.749542273903316E-19
3939.5  4.622381885545565E-18
3940.0  7.450868050164478E-18
3940.5  9.485827727575157E-18
3941.0  9.077245384277023E-18
3941.5  9.496316412673763E-18
3942.0  9.160534069957418E-18
3942.5  3.5415738392769816E-18
3943.0  -3.587555244672875E-18
3943.5  -3.0400213042830235E-18
3944.0  -5.974489427032123E-19
3944.5  3.198593434151356E-18
3945.0  6.753965348474376E-18
3945.5  7.82886642448273E-18
3946.0  6.632868023022157E-18
3946.5  2.182700781894668E-18
3947.0  -6.107815258516668E-18
3947.5  -7.26239526007479E-18
3948.0  6.7137955422094136E-18
3948.5  1.484086759664045E-17
3949.0  7.674787366004642E-18
3949.5  7.675107284242941E-19
3950.0  -3.3378338398537683E-18
3950.5  -4.336984157790589E-18
3951.0  -6.971840964953082E-19
3951.5  3.926340758199722E-18
3952.0  1.0954396462099425E-17
3952.5  1.6686831990214722E-17
3953.0  1.5213886579150334E-17
3953.5  1.4863113057868288E-17
3954.0  1.2990925268675055E-17
3954.5  8.000168784823025E-18
3955.0  2.2871147524906423E-18
3955.5  2.582505587292521E-18
3956.0  8.724556902045895E-18
3956.5  7.560480336798841E-18
3957.0  2.336269907014229E-18
3957.5  1.7103252398203933E-18
3958.0  1.762884659749157E-18
3958.5  2.568345815215355E-18
3959.0  7.068375098339517E-18
3959.5  1.2489806170123291E-17
3960.0  1.3125304656209291E-17
3960.5  5.073611924152235E-18
3961.0  -4.706531444932034E-18
3961.5  -5.148691079825517E-18
3962.0  -2.0856833129991072E-18
3962.5  -2.9816140205398288E-18
3963.0  -5.383377313566925E-18
3963.5  -4.267521745044271E-18
3964.0  -6.66563078190706E-18
3964.5  -9.218833598535182E-18
3965.0  -6.2590135066718434E-18
3965.5  -1.0239487819863035E-18
3966.0  5.318297320440453E-18
3966.5  3.4117891302028473E-18
3967.0  -2.3529072663628864E-18
3967.5  -3.972863911605697E-18
3968.0  -5.429280841318625E-18
3968.5  -5.804961653886895E-18
3969.0  -7.159914851716955E-20
3969.5  4.895998912860807E-18
3970.0  4.9828206851930926E-18
3970.5  6.547845659540098E-18
3971.0  1.0059693274227941E-17
3971.5  1.5673028001336353E-17
3972.0  1.3129528283220224E-17
3972.5  6.053914071841451E-18
3973.0  7.821525858898558E-18
3973.5  1.0236256476600865E-17
3974.0  6.3911742200282855E-18
3974.5  2.0748615987111808E-18
3975.0  1.651672110384584E-18
3975.5  4.819026095865657E-18
3976.0  9.644444358747181E-18
3976.5  1.5071116481970835E-17
3977.0  1.974976581811297E-17
3977.5  1.8144298667006354E-17
3978.0  9.58893443330433E-18
3978.5  3.0318407903001392E-18
3979.0  3.043642229910235E-18
3979.5  5.220057634140487E-18
3980.0  1.8243562034643655E-18
3980.5  2.6283686396858405E-18
3981.0  9.673030369696084E-18
3981.5  1.260765328678588E-17
3982.0  1.1183374755834897E-17
3982.5  1.2534579685612105E-17
3983.0  1.971837154082482E-17
3983.5  2.1336646323839783E-17
3984.0  1.1911677342012154E-17
3984.5  6.990832926392254E-18
3985.0  1.4350766609681724E-17
3985.5  1.6526477821411407E-17
3986.0  7.989887916774876E-18
3986.5  3.1848198894861994E-18
3987.0  1.3575571536530827E-19
3987.5  -3.272725583130871E-19
3988.0  -1.9757899759396775E-18
3988.5  1.1193574657350517E-18
3989.0  7.113265488479296E-18
3989.5  1.173644747372079E-17
3990.0  1.8217591829361265E-17
3990.5  2.3593621110207275E-17
3991.0  2.0797878888218048E-17
3991.5  1.3036676303955158E-17
3992.0  7.839415309297475E-18
3992.5  8.977121086349451E-18
3993.0  9.875265474038043E-18
3993.5  9.857243531863502E-18
3994.0  1.0932330286288331E-17
3994.5  8.116895956874032E-18
3995.0  5.710143297717901E-18
3995.5  8.954740414175667E-18
3996.0  1.0022701607491615E-17
3996.5  8.50353280406476E-18
3997.0  8.502119520196053E-18
3997.5  6.128447343714336E-18
3998.0  5.5599526185349805E-18
3998.5  9.580321340256832E-18
3999.0  9.29036862973845E-18
3999.5  5.411795238804429E-18
4000.0  5.089477421349109E-18
4000.5  6.109371237493783E-18
4001.0  7.612376422404125E-18
4001.5  1.4709266177286107E-17
4002.0  1.6030623735897297E-17
4002.5  6.520300970376729E-18
4003.0  -9.907021714261127E-19
4003.5  -8.723877166328391E-19
4004.0  1.0429618657036374E-17
4004.5  1.9714740048476163E-17
4005.0  2.422129831023761E-17
4005.5  2.5747596008798386E-17
4006.0  1.9231280270663752E-17
4006.5  1.279388781943732E-17
4007.0  1.230351178096122E-17
4007.5  9.537430354313633E-18
4008.0  5.0514358281881796E-18
4008.5  4.215069012897739E-18
4009.0  8.636392311811498E-18
4009.5  1.5206606517484894E-17
4010.0  1.3608598083196771E-17
4010.5  8.444391731059877E-18
4011.0  6.218801670775892E-18
4011.5  3.412470825396035E-18
4012.0  2.0881940339805525E-18
4012.5  4.955913523500328E-18
4013.0  1.122036510597192E-17
4013.5  1.6961550182078493E-17
4014.0  1.7349955721322748E-17
4014.5  1.4854539175998173E-17
4015.0  1.570779956435782E-17
4015.5  1.6803552464851348E-17
4016.0  7.878400339540722E-18
4016.5  1.9351568471953712E-19
4017.0  -2.9739993374317804E-18
4017.5  -1.3339342349490269E-18
4018.0  7.753459318025246E-18
4018.5  1.359228699386664E-17
4019.0  1.4434855111152362E-17
4019.5  1.3076075744777539E-17
4020.0  1.2497703823032823E-17
4020.5  1.563246791695947E-17
4021.0  1.2642296322394097E-17
4021.5  7.649109193546031E-18
4022.0  2.0234957471709046E-18
4022.5  6.300567788263972E-18
4023.0  1.0456567575430767E-17
4023.5  1.083865847931084E-17
4024.0  7.810179729248424E-18
4024.5  7.571965860185488E-18
4025.0  7.485767676921311E-18
4025.5  4.8225706447852046E-18
4026.0  6.576766557301744E-18
4026.5  1.570813035277012E-17
4027.0  1.7789519452070406E-17
4027.5  1.2439885698804936E-17
4028.0  1.2847155511029588E-17
4028.5  1.9753359000194582E-17
4029.0  2.3400615507062742E-17
4029.5  1.9277157084867128E-17
4030.0  1.0426194421864919E-17
4030.5  2.0831499058553982E-18
4031.0  -2.1154069276785434E-18
4031.5  5.093793510487209E-19
4032.0  8.841054200138077E-18
4032.5  1.621548949753539E-17
4033.0  1.8698906156268275E-17
4033.5  1.8093182018111446E-17
4034.0  1.4790651207513257E-17
4034.5  8.508186131130837E-18
4035.0  4.79641377346445E-18
4035.5  7.46708770407724E-18
4036.0  1.9222844154838068E-17
4036.5  2.7056936219754863E-17
4037.0  1.4765413055873845E-17
4037.5  4.541695987410061E-19
4038.0  6.403514643975587E-18
4038.5  1.3448285327165068E-17
4039.0  1.31971224099762E-17
4039.5  1.4237891552176435E-17
4040.0  2.9632445088017895E-18
4040.5  -7.973460314745492E-18
4041.0  -9.299135207777593E-19
4041.5  4.586622597981535E-18
4042.0  1.0303088942326548E-17
4042.5  1.5410929101184336E-17
4043.0  1.5483756672531455E-17
4043.5  1.2887698463819894E-17
4044.0  1.3895529237357875E-17
4044.5  1.728352672074643E-17
4045.0  1.590270125867353E-17
4045.5  1.2206146121253616E-17
4046.0  9.158468656981407E-18
4046.5  5.245058966882256E-18
4047.0  8.539424079483784E-18
4047.5  1.1596173460729486E-17
4048.0  8.861103332038761E-18
4048.5  5.655350643515615E-18
4049.0  7.400248123869135E-18
4049.5  7.679829859807294E-18
4050.0  1.3001567831710363E-18
4050.5  -3.3311579541465814E-18
4051.0  -9.199022469004937E-19
4051.5  5.480484565109623E-18
4052.0  1.2758047696919638E-17
4052.5  2.1926891930014412E-17
4053.0  2.4501012906136076E-17
4053.5  2.249066291137078E-17
4054.0  1.9515589092362758E-17
4054.5  2.069584872698199E-17
4055.0  1.2921548325674855E-17
4055.5  3.615429051421472E-18
4056.0  5.151911089969722E-18
4056.5  1.9047040711590478E-17
4057.0  2.7717367608825922E-17
4057.5  2.1397610945909164E-17
4058.0  1.636575015686747E-17
4058.5  1.8203385011574684E-17
4059.0  1.5935060619153473E-17
4059.5  1.541717680634468E-17
4060.0  1.7421151152088203E-17
4060.5  1.2327998294027166E-17
4061.0  9.083680594266364E-18
4061.5  6.974433377595569E-18
4062.0  9.833742028171441E-18
4062.5  1.8422617312225478E-17
4063.0  2.70409029372032E-17
4063.5  3.1987017828804095E-17
4064.0  2.829936762681094E-17
4064.5  2.1644264027826896E-17
4065.0  1.870152514214301E-17
4065.5  1.7652806159500775E-17
4066.0  1.925814363146473E-17
4066.5  2.3338597793946094E-17
4067.0  2.1235024786528794E-17
4067.5  1.5540106726997505E-17
4068.0  1.432465154969532E-17
4068.5  1.6148727932118858E-17
4069.0  1.8892971646929985E-17
4069.5  1.9261969916080118E-17
4070.0  1.752626932388484E-17
4070.5  1.5304398231256098E-17
4071.0  1.1610581714991279E-17
4071.5  9.123615383375672E-18
4072.0  1.3300476427224653E-17
4072.5  1.8269701906509817E-17
4073.0  2.0417168477930717E-17
4073.5  2.276097103881847E-17
4074.0  2.428674946907875E-17
4074.5  2.4423477606831544E-17
4075.0  1.7865995196374955E-17
4075.5  8.343643505093512E-18
4076.0  4.1403031473724416E-18
4076.5  4.2864503296109754E-18
4077.0  1.008300096989543E-17
4077.5  9.185029146764712E-18
4078.0  8.843896995586435E-18
4078.5  1.0116433221289853E-17
4079.0  1.0732159173481387E-17
4079.5  1.5728516578572706E-17
4080.0  2.2835156660625947E-17
4080.5  2.832890387669205E-17
4081.0  2.4051302930892698E-17
4081.5  1.785606874463695E-17
4082.0  1.652323442104426E-17
4082.5  1.756560412097772E-17
4083.0  1.826205202339461E-17
4083.5  1.7519874612641165E-17
4084.0  1.528907617730316E-17
4084.5  1.3160787348865596E-17
4085.0  1.5099989909251047E-17
4085.5  2.2767785081439004E-17
4086.0  3.005438297230153E-17
4086.5  2.9216282153362014E-17
4087.0  2.231553071096325E-17
4087.5  2.1439520216042523E-17
4088.0  2.884108552517073E-17
4088.5  2.8800902123889417E-17
4089.0  2.079778056912456E-17
4089.5  1.382813726856641E-17
4090.0  1.2766352125375445E-17
4090.5  1.7360377044299377E-17
4091.0  2.2320412686098066E-17
4091.5  2.873772410788478E-17
4092.0  2.7067395741602167E-17
4092.5  2.266117272370604E-17
4093.0  2.231545473131929E-17
4093.5  2.110450191175836E-17
4094.0  2.1152635292596657E-17
4094.5  3.144049245803898E-17
4095.0  3.5039808494195836E-17
4095.5  2.4924624695496E-17
4096.0  1.4120116997617642E-17
4096.5  1.6038877261210482E-17
4097.0  2.358925129784296E-17
4097.5  2.9908831141886153E-17
4098.0  2.7231908638993348E-17
4098.5  2.4445601708606628E-17
4099.0  2.624655515482648E-17
4099.5  2.4114389444456202E-17
4100.0  1.6674967199547663E-17
4100.5  1.5459866883034615E-17
4101.0  2.229075793351643E-17
4101.5  2.5569574243248388E-17
4102.0  2.5033608627292206E-17
4102.5  2.4564342712777273E-17
4103.0  2.3372604140144797E-17
4103.5  2.290421604805212E-17
4104.0  2.2076037688216885E-17
4104.5  1.932540458922211E-17
4105.0  1.8459873035853507E-17
4105.5  2.031467207981054E-17
4106.0  1.9758686491428728E-17
4106.5  1.4901083672479528E-17
4107.0  1.906439952381537E-17
4107.5  2.6507685245334554E-17
4108.0  2.5791906804940694E-17
4108.5  2.5014535984395897E-17
4109.0  2.195857517736228E-17
4109.5  2.441285662906868E-17
4110.0  3.56029730917948E-17
4110.5  4.034022245236034E-17
4111.0  3.5356098055926535E-17
4111.5  2.7118563445599938E-17
4112.0  1.6271947153853247E-17
4112.5  9.51070574523174E-18
4113.0  9.659910533467973E-18
4113.5  7.399827287486751E-18
4114.0  7.280160724934226E-18
4114.5  9.33085288468719E-18
4115.0  1.2092336250085683E-17
4115.5  2.1221087459894818E-17
4116.0  2.354988655009264E-17
4116.5  1.1513301609303358E-17
4117.0  5.6522730928620145E-18
4117.5  1.0983684765726046E-17
4118.0  1.4658335024955388E-17
4118.5  1.773571470677076E-17
4119.0  2.1397864476706345E-17
4119.5  2.268949996432223E-17
4120.0  2.5332262566540475E-17
4120.5  2.696592843586469E-17
4121.0  2.4366209182012844E-17
4121.5  2.349968762340026E-17
4122.0  2.256644338916418E-17
4122.5  1.8380726079047455E-17
4123.0  1.8498140351645766E-17
4123.5  2.154790330440373E-17
4124.0  2.187287766744866E-17
4124.5  1.9302930909985206E-17
4125.0  1.8915089700901382E-17
4125.5  1.9867232809167496E-17
4126.0  1.9896150252774038E-17
4126.5  1.7891342385365807E-17
4127.0  1.3482767896104067E-17
4127.5  1.60437117049428E-17
4128.0  2.1927297001643242E-17
4128.5  2.4887260685130025E-17
4129.0  1.900921016176413E-17
4129.5  1.0867069488029389E-17
4130.0  1.126830121910509E-17
4130.5  1.7773121731435563E-17
4131.0  2.1280823887239744E-17
4131.5  2.1869478569095875E-17
4132.0  2.456448235611288E-17
4132.5  2.588593692606333E-17
4133.0  2.24902691075243E-17
4133.5  2.3349460596189294E-17
4134.0  2.887645073135617E-17
4134.5  3.043078513257298E-17
4135.0  2.4841361054863723E-17
4135.5  1.7031992317192075E-17
4136.0  1.400498249030332E-17
4136.5  1.301438527791022E-17
4137.0  1.0903878043738475E-17
4137.5  1.164333455483547E-17
4138.0  1.2300253397089537E-17
4138.5  1.056724495812098E-17
4139.0  1.2684905966640395E-17
4139.5  1.603633952504197E-17
4140.0  1.5270360464306787E-17
4140.5  1.5212935554416113E-17
4141.0  1.6143261770408082E-17
4141.5  1.6447976653108602E-17
4142.0  1.6932566417777155E-17
4142.5  1.6345777239806343E-17
4143.0  1.673251457714188E-17
4143.5  1.9005866496237352E-17
4144.0  1.865498618677961E-17
4144.5  1.5685268504497418E-17
4145.0  1.5141360159957187E-17
4145.5  1.3446813069483483E-17
4146.0  6.340107604266694E-18
4146.5  4.420170078794245E-18
4147.0  1.7794654284057125E-17
4147.5  2.4592074345796057E-17
4148.0  2.012623713144605E-17
4148.5  1.437403253231047E-17
4149.0  9.951743302365912E-18
4149.5  4.1662611840203125E-18
4150.0  8.447512934613355E-19
4150.5  8.849913969757353E-19
4151.0  9.854825927618526E-18
4151.5  1.303045290235539E-17
4152.0  9.390068698951888E-18
4152.5  5.27886302363532E-18
4153.0  8.712250017604153E-18
4153.5  1.5723539050630124E-17
4154.0  1.3838357607758563E-17
4154.5  1.2311647805553077E-17
4155.0  2.024450693413285E-17
4155.5  2.603901967259722E-17
4156.0  2.2279151700365868E-17
4156.5  1.444683169555669E-17
4157.0  1.0313630060351788E-17
4157.5  1.0277522855622733E-17
4158.0  9.244400035552813E-18
4158.5  1.208045347804766E-17
4159.0  1.7548047227225753E-17
4159.5  1.9783678814934862E-17
4160.0  2.3085870769369512E-17
4160.5  2.1761117941330077E-17
4161.0  1.4218925124895062E-17
4161.5  1.2902650275418018E-17
4162.0  1.398914254586148E-17
4162.5  8.737820464713436E-18
4163.0  5.116274629793453E-18
4163.5  6.409371576604944E-18
4164.0  6.403436983324322E-18
4164.5  3.976705170199549E-18
4165.0  2.2969034127586013E-18
4165.5  7.094454482273983E-18
4166.0  1.2077604160191541E-17
4166.5  1.1030222966831083E-17
4167.0  7.619054052943427E-18
4167.5  4.348273369114318E-18
4168.0  6.744510662194681E-18
4168.5  8.456173063533098E-18
4169.0  5.844321456672218E-18
4169.5  7.428836601204297E-18
4170.0  1.0765660638336357E-17
4170.5  1.1445383952825162E-17
4171.0  9.857198464110843E-18
4171.5  7.626752126642448E-18
4172.0  5.7865757230216315E-18
4172.5  7.023827029090346E-18
4173.0  1.0121978967265533E-17
4173.5  9.132757536206521E-18
4174.0  5.088325193998052E-18
4174.5  8.515482682549415E-19
4175.0  -3.664357704478678E-18
4175.5  -4.759028197263777E-18
4176.0  -3.839510794042004E-18
4176.5  -7.042466337261339E-19
4177.0  5.2628073212825316E-18
4177.5  6.505145899608367E-18
4178.0  6.07251993477567E-18
4178.5  1.0163381331007662E-17
4179.0  1.2258677481715432E-17
4179.5  1.156525030901893E-17
4180.0  1.164233391666691E-17
4180.5  1.5004504679433348E-17
4181.0  1.6338860752077202E-17
4181.5  1.0441575970128834E-17
4182.0  8.54186978097849E-18
4182.5  5.049422006219991E-18
4183.0  8.255555959416175E-18
4183.5  1.578164108981902E-17
4184.0  1.489855590720582E-17
4184.5  1.1814653189955E-17
4185.0  8.634211819706392E-18
4185.5  4.120623779440834E-18
4186.0  3.053745808381704E-18
4186.5  2.029522101866076E-18
4187.0  1.7726413559973297E-18
4187.5  5.882506011817681E-18
4188.0  8.913833231818156E-18
4188.5  6.526781586515668E-18
4189.0  5.3546135929003E-18
4189.5  8.284216045808533E-18
4190.0  1.1037930668916538E-17
4190.5  1.471693239464483E-17
4191.0  2.0119766880491883E-17
4191.5  2.059384043782249E-17
4192.0  1.6591152356877093E-17
4192.5  1.3782818404852235E-17
4193.0  1.0168391591781534E-17
4193.5  6.8374432791899824E-18
4194.0  5.440259444047519E-18
4194.5  4.818066366424563E-18
4195.0  1.711569791881684E-18
4195.5  3.315063211991814E-18
4196.0  5.421420722951291E-18
4196.5  6.2604494203754424E-18
4197.0  1.1325451627599446E-17
4197.5  2.0408194505118902E-17
4198.0  2.466817846573879E-17
4198.5  1.8599023694614846E-17
4199.0  1.2101027379424854E-17
4199.5  1.344980725516634E-17
4200.0  1.1668851758828724E-17
4200.5  1.0995774790619814E-17
4201.0  1.0959444839070015E-17
4201.5  1.12304462260827E-17
4202.0  1.286262360390155E-17
4202.5  1.0600087998907282E-17
4203.0  5.803048958055282E-18
4203.5  5.677534051100786E-18
4204.0  9.307267895179654E-18
4204.5  1.4807954283819628E-17
4205.0  2.1550817137089404E-17
4205.5  2.2565751211247627E-17
4206.0  1.4824936707588563E-17
4206.5  5.707105706793146E-18
4207.0  3.2928463650955006E-18
4207.5  3.9991601980142235E-18
4208.0  4.515762366210244E-18
4208.5  6.421835531097992E-18
4209.0  5.965913387111345E-18
4209.5  4.512492080660663E-18
4210.0  8.36701937326123E-18
4210.5  1.2019077644284922E-17
4211.0  1.2036292935929466E-17
4211.5  1.2162294159399817E-17
4212.0  1.242357225250359E-17
4212.5  1.0294475556356795E-17
4213.0  1.050673468539865E-17
4213.5  9.55372084116279E-18
4214.0  2.853809206532812E-18
4214.5  5.438747173475006E-18
4215.0  1.2248863458465304E-17
4215.5  1.4108502001517994E-17
4216.0  1.4692209133013726E-17
4216.5  1.917506267718505E-17
4217.0  1.6425206965870188E-17
4217.5  7.755419288328754E-18
4218.0  4.516021709505676E-18
4218.5  3.8174627129097586E-18
4219.0  -5.834914344805121E-19
4219.5  -6.455748753099792E-18
4220.0  -5.102538788264175E-19
4220.5  7.693457673410664E-18
4221.0  7.466228338348839E-18
4221.5  8.539424441489041E-18
4222.0  9.333489816328741E-18
4222.5  6.0065947574808E-18
4223.0  6.827319670937595E-18
4223.5  1.2263385573369411E-17
4224.0  1.2435203882245145E-17
4224.5  7.853840230360737E-18
4225.0  6.142605084154592E-18
4225.5  8.259433289935483E-18
4226.0  9.245513595278757E-18
4226.5  7.988566705892813E-18
4227.0  7.939649274438042E-18
4227.5  6.936198749174561E-18
4228.0  2.042327982233035E-18
4228.5  -1.562611112337896E-18
4229.0  -6.64883680628929E-20
4229.5  -4.439871945958258E-19
4230.0  1.3007213565483577E-18
4230.5  1.0107606919378272E-17
4231.0  1.60338734621447E-17
4231.5  8.74767255003295E-18
4232.0  1.0739116499853601E-19
4232.5  5.99456325118687E-18
4233.0  1.5781203760108882E-17
4233.5  2.238225091827972E-17
4234.0  2.0758931434250786E-17
4234.5  1.1884284524740878E-17
4235.0  5.647704293630617E-18
4235.5  1.20649199038816E-17
4236.0  1.9256977266723855E-17
4236.5  1.450900899321352E-17
4237.0  6.600384570885413E-18
4237.5  3.569054769529518E-18
4238.0  4.044763947596314E-18
4238.5  5.670339548084505E-18
4239.0  1.0515973881989586E-17
4239.5  1.811835542865872E-17
4240.0  2.2006081355586877E-17
4240.5  1.814798886286644E-17
4241.0  1.02557079501183E-17
4241.5  5.731989066755834E-18
4242.0  8.083664240599869E-18
4242.5  1.345709572383559E-17
4243.0  1.495941954192759E-17
4243.5  1.185273662595279E-17
4244.0  6.7407540543588755E-18
4244.5  1.94036438591003E-18
4245.0  4.9223235641214E-18
4245.5  1.5179747823101767E-17
4246.0  2.2715099346048478E-17
4246.5  1.9898625012105882E-17
4247.0  1.4071635909057957E-17
4247.5  1.2596129331652985E-17
4248.0  1.1314723832827584E-17
4248.5  9.86279068982894E-18
4249.0  7.810779878940237E-18
4249.5  3.771032519065598E-18
4250.0  4.941354306701193E-18
4250.5  6.6962599198488746E-18
4251.0  7.035944392010517E-18
4251.5  6.884820824100224E-18
4252.0  7.430961915800452E-18
4252.5  1.0777011864214185E-17
4253.0  1.9359966869350466E-17
4253.5  2.3837078883502073E-17
4254.0  2.139373422753569E-17
4254.5  1.1896435032221559E-17
4255.0  6.989786659237819E-18
4255.5  1.2656962360164407E-17
4256.0  2.096790478439092E-17
4256.5  2.4353122203418883E-17
4257.0  2.190514907803433E-17
4257.5  1.9131287538039448E-17
4258.0  1.6296537395371038E-17
4258.5  1.438362407699322E-17
4259.0  1.6528227773349695E-17
4259.5  1.791790568826363E-17
4260.0  1.4694530337177094E-17
4260.5  1.0073818451566238E-17
4261.0  8.462043706949093E-18
4261.5  1.1944597727879811E-17
4262.0  1.5084102454569745E-17
4262.5  1.561871488703026E-17
4263.0  1.770276616625619E-17
4263.5  1.9826341969182023E-17
4264.0  1.3504155698657864E-17
4264.5  8.656875447577368E-18
4265.0  7.857555880652014E-18
4265.5  8.091863757424648E-18
4266.0  7.873647653957267E-18
4266.5  8.986004815213544E-18
4267.0  4.8869707358131E-18
4267.5  6.6967669012866845E-18
4268.0  9.924510247404264E-18
4268.5  7.347548128242212E-18
4269.0  7.733794999704834E-18
4269.5  1.1935444839794997E-17
4270.0  1.1438564605287934E-17
4270.5  1.4620171333482272E-17
4271.0  2.0027347102167642E-17
4271.5  1.8244292607937122E-17
4272.0  1.2887234644873844E-17
4272.5  1.3404120455913614E-17
4273.0  1.568307618442852E-17
4273.5  1.8550852275095073E-17
4274.0  1.8215109783596637E-17
4274.5  1.220221756230806E-17
4275.0  5.178743907153976E-18
4275.5  1.957058171205537E-18
4276.0  2.875427738748459E-18
4276.5  5.460313973174223E-18
4277.0  7.251650811017374E-18
4277.5  8.693922643635071E-18
4278.0  8.432298257918796E-18
4278.5  5.948921641888855E-18
4279.0  8.90375918657074E-18
4279.5  1.5098672812222235E-17
4280.0  1.4876873721415163E-17
4280.5  9.28669594236748E-18
4281.0  2.137068740697002E-18
4281.5  6.372761534362472E-18
4282.0  1.3586038898089404E-17
4282.5  1.3432255440712875E-17
4283.0  1.2978506558666488E-17
4283.5  1.195208246615863E-17
4284.0  1.1442186502889863E-17
4284.5  8.614868847414948E-18
4285.0  9.346966607180922E-18
4285.5  1.7745099952460514E-17
4286.0  1.8920837915790607E-17
4286.5  1.676706036385161E-17
4287.0  1.5577610749168106E-17
4287.5  1.698109389990471E-17
4288.0  2.0311178451330446E-17
4288.5  2.2890160674663678E-17
4289.0  2.3895769530905673E-17
4289.5  1.736916238361608E-17
4290.0  1.0464418241583452E-17
4290.5  9.420015352441654E-18
4291.0  1.1332353797998064E-17
4291.5  1.6003487101577707E-17
4292.0  1.8394765658827995E-17
4292.5  1.603363226260157E-17
4293.0  1.4284120130617384E-17
4293.5  1.582162376625783E-17
4294.0  1.8971730531412022E-17
4294.5  1.8472330150415795E-17
4295.0  1.1383714371788493E-17
4295.5  4.553068817814511E-18
4296.0  4.4476791657467406E-18
4296.5  1.0914243443610211E-17
4297.0  1.4219017602284067E-17
4297.5  1.0443060830445605E-17
4298.0  8.787113488982395E-18
4298.5  1.2156392749343268E-17
4299.0  1.3930770814050422E-17
4299.5  1.53467871766354E-17
4300.0  1.779334463040964E-17
4300.5  1.9286341173235404E-17
4301.0  1.8489442177362978E-17
4301.5  1.7247386339074888E-17
4302.0  1.6709670950544125E-17
4302.5  1.3389217616522636E-17
4303.0  1.4755049962380646E-17
4303.5  1.6265548064025613E-17
4304.0  1.8013602756127295E-17
4304.5  1.985011981792664E-17
4305.0  2.1809850166647488E-17
4305.5  1.986743018269891E-17
4306.0  1.432969173577407E-17
4306.5  1.2928512422717276E-17
4307.0  1.5667396741802886E-17
4307.5  1.9247155663546248E-17
4308.0  2.127710185992472E-17
4308.5  1.887155219534994E-17
4309.0  1.530615758011876E-17
4309.5  1.4658135457270127E-17
4310.0  1.3115649853002183E-17
4310.5  1.030456048566415E-17
4311.0  1.2674464932365924E-17
4311.5  1.7849576129197476E-17
4312.0  1.7250645785177807E-17
4312.5  1.2381073904411852E-17
4313.0  1.0431030560049019E-17
4313.5  1.3921451771014066E-17
4314.0  2.0102143414083393E-17
4314.5  2.0814915596678598E-17
4315.0  1.6864457089808516E-17
4315.5  1.1614969177771258E-17
4316.0  1.3877069312159677E-17
4316.5  2.0000237240873477E-17
4317.0  1.8300048509744138E-17
4317.5  1.867612191571047E-17
4318.0  2.122271353560556E-17
4318.5  2.6031649042245435E-17
4319.0  1.978429794048573E-17
4319.5  1.0060448341709447E-17
4320.0  1.1810300820580536E-17
4320.5  1.782000474562219E-17
4321.0  2.1836092801741424E-17
4321.5  2.3001543723203027E-17
4322.0  1.8061141391612426E-17
4322.5  9.575283837683441E-18
4323.0  6.5430951558398366E-18
4323.5  8.476114363143956E-18
4324.0  1.2126810942003798E-17
4324.5  1.7576212964544313E-17
4325.0  2.4189853063184906E-17
4325.5  2.796868022441383E-17
4326.0  2.7107267537143658E-17
4326.5  2.2482042965416683E-17
4327.0  1.7955103402930075E-17
4327.5  1.5643630895953025E-17
4328.0  1.6282453819468406E-17
4328.5  2.1404188870946346E-17
4329.0  2.5265237195117358E-17
4329.5  2.0366022454900637E-17
4330.0  1.0317914422036258E-17
4330.5  5.50693919070647E-18
4331.0  1.2775491288206156E-17
4331.5  2.037359052516318E-17
4332.0  1.9272215731975475E-17
4332.5  1.5130303175931427E-17
4333.0  1.837340691540794E-17
4333.5  1.818233382744797E-17
4334.0  8.056257969157005E-18
4334.5  8.664000078330285E-18
4335.0  1.8110431617352136E-17
4335.5  2.240375599830366E-17
4336.0  2.1364697837790682E-17
4336.5  2.531968166351773E-17
4337.0  2.7378133791319416E-17
4337.5  2.6462002788049046E-17
4338.0  2.4789005581840925E-17
4338.5  2.5721656702494223E-17
4339.0  2.506370898142596E-17
4339.5  1.9204739016902866E-17
4340.0  1.5424811491410406E-17
4340.5  1.5496105878621198E-17
4341.0  1.6846347826494386E-17
4341.5  1.6573535206447998E-17
4342.0  1.7650286775471258E-17
4342.5  1.9167343874566514E-17
4343.0  1.8817274381563536E-17
4343.5  1.475092392024578E-17
4344.0  9.8573126255002E-18
4344.5  9.910090117764471E-18
4345.0  1.2315086253813552E-17
4345.5  1.417842809727588E-17
4346.0  2.0262657348915958E-17
4346.5  2.6972477523105038E-17
4347.0  2.594313495395244E-17
4347.5  2.2239117473943342E-17
4348.0  1.9835262780300983E-17
4348.5  1.8552899330177746E-17
4349.0  1.952793081311222E-17
4349.5  1.6427614825326672E-17
4350.0  8.612864373614865E-18
4350.5  6.7895845107879906E-18
4351.0  1.6587347571215083E-17
4351.5  2.13579691174985E-17
4352.0  1.811479433031683E-17
4352.5  2.0492988062405674E-17
4353.0  2.635555749076201E-17
4353.5  2.370334180043197E-17
4354.0  1.8443849126782674E-17
4354.5  1.4663684836270218E-17
4355.0  1.5380938396971677E-17
4355.5  2.1053633677800184E-17
4356.0  1.7310523344364277E-17
4356.5  1.5754618535573176E-17
4357.0  1.730907959779545E-17
4357.5  2.1803623353213465E-17
4358.0  2.7289048551739558E-17
4358.5  2.5975907005965645E-17
4359.0  1.9951264606636448E-17
4359.5  1.5561907324576454E-17
4360.0  1.1550324492250081E-17
4360.5  1.2743557556349617E-17
4361.0  1.971141678282366E-17
4361.5  2.509792633932323E-17
4362.0  2.859734027440962E-17
4362.5  2.8208987525929436E-17
4363.0  2.1776774445171745E-17
4363.5  1.6646273916953116E-17
4364.0  1.4628510165183462E-17
4364.5  8.318514164445271E-18
4365.0  2.9964903991932736E-18
4365.5  4.195998804724202E-18
4366.0  4.319320416700123E-18
4366.5  1.0546492591257292E-17
4367.0  1.646991066211622E-17
4367.5  2.1858768687655656E-17
4368.0  2.4399763634668128E-17
4368.5  2.3486844738586526E-17
4369.0  1.7117659426307335E-17
4369.5  2.629969876740883E-17
4370.0  2.917208580896387E-17
4370.5  2.5504002113880113E-17
4371.0  2.1611479801377452E-17
4371.5  2.1744543657161417E-17
4372.0  2.3381176242510944E-17
4372.5  2.163088764204566E-17
4373.0  2.3745172077902548E-17
4373.5  2.696692774751489E-17
4374.0  2.590731296744112E-17
4374.5  2.4534450251604586E-17
4375.0  2.0615354057077553E-17
4375.5  2.1723539770436277E-17
4376.0  2.6026540827369065E-17
4376.5  2.5519845575253226E-17
4377.0  2.1654394608416376E-17
4377.5  1.7099179442733483E-17
4378.0  1.2883686448148227E-17
4378.5  1.0653721028610464E-17
4379.0  1.2134595001321143E-17
4379.5  1.7376870018525416E-17
4380.0  2.0232306609624833E-17
4380.5  1.869250034464812E-17
4381.0  1.557988756114419E-17
4381.5  1.4018688881713436E-17
4382.0  1.645738167054396E-17
4382.5  1.6207627958781844E-17
4383.0  1.0217243998744033E-17
4383.5  1.0481869873004089E-17
4384.0  1.838288321037926E-17
4384.5  2.891323728990959E-17
4385.0  3.380211264001845E-17
4385.5  2.4837527223155926E-17
4386.0  1.9250062703685025E-17
4386.5  1.7249097805818624E-17
4387.0  1.662390441318632E-17
4387.5  1.5592740168245512E-17
4388.0  2.1595982112322928E-17
4388.5  2.509404565025419E-17
4389.0  2.1419762668425687E-17
4389.5  2.099403881364927E-17
4390.0  2.282600931856322E-17
4390.5  2.285961630426427E-17
4391.0  2.19748547888582E-17
4391.5  2.1918192619864104E-17
4392.0  2.3429490699218883E-17
4392.5  2.5118503913142657E-17
4393.0  2.2604839836525924E-17
4393.5  1.7610316860408932E-17
4394.0  1.8505230180840273E-17
4394.5  2.4383974158959225E-17
4395.0  2.798076680609722E-17
4395.5  2.671416490396511E-17
4396.0  2.1015548616579256E-17
4396.5  1.5231803016620565E-17
4397.0  1.2308713362450466E-17
4397.5  1.2107350993447057E-17
4398.0  1.5007213890729256E-17
4398.5  2.2311823534205377E-17
4399.0  2.626795545115361E-17
4399.5  1.8613262159521643E-17
4400.0  1.298123567709698E-17
4400.5  1.5610294659468957E-17
4401.0  1.7371554409561204E-17
4401.5  1.7399617993135164E-17
4402.0  1.51726169236939E-17
4402.5  1.3995077963579542E-17
4403.0  1.9238101850483197E-17
4403.5  2.3798040643658876E-17
4404.0  2.44074282601162E-17
4404.5  2.426569570466518E-17
4405.0  2.5894983600631486E-17
4405.5  2.8957781627429525E-17
4406.0  2.694514727010007E-17
4406.5  2.5521098983600997E-17
4407.0  2.361381701655166E-17
4407.5  1.7777164855929043E-17
4408.0  1.4447642581901417E-17
4408.5  1.7354349405842875E-17
4409.0  2.1375950937781365E-17
4409.5  2.3248379316878033E-17
4410.0  2.315380476737343E-17
4410.5  1.9665115143950447E-17
4411.0  1.1881339581100517E-17
4411.5  7.783569908326517E-18
4412.0  1.2291332155700615E-17
4412.5  1.6471807943000687E-17
4413.0  1.48925529495374E-17
4413.5  1.3600089580060879E-17
4414.0  2.1040087292664614E-17
4414.5  2.691922517479096E-17
4415.0  2.1764239513987208E-17
4415.5  1.4973650670539093E-17
4416.0  1.4732573132897268E-17
4416.5  2.2569077393871913E-17
4417.0  3.345816784091169E-17
4417.5  3.056480073070135E-17
4418.0  2.4616752418224132E-17
4418.5  1.603101191204107E-17
4419.0  9.369217283854415E-18
4419.5  1.5696055503802988E-17
4420.0  2.652352053647315E-17
4420.5  2.710681919112505E-17
4421.0  2.0772358208817377E-17
4421.5  1.739111719560681E-17
4422.0  1.3828251919529483E-17
4422.5  8.431465750372279E-18
4423.0  1.3604905613319227E-17
4423.5  2.3732338184530702E-17
4424.0  2.7742675944925274E-17
4424.5  2.7525522708229345E-17
4425.0  3.044908421167E-17
4425.5  3.0218527306128165E-17
4426.0  2.4143404711566285E-17
4426.5  1.7270314134599906E-17
4427.0  1.8891875409802093E-17
4427.5  2.4284236010994157E-17
4428.0  2.187702274958572E-17
4428.5  1.6082815298703777E-17
4429.0  1.4325743025809048E-17
4429.5  1.4281637725984795E-17
4430.0  1.4014749626579363E-17
4430.5  1.7383099172283962E-17
4431.0  1.7985499669205832E-17
4431.5  1.5312333769925888E-17
4432.0  1.4497863091057365E-17
4432.5  1.744569150517193E-17
4433.0  1.7092568810942914E-17
4433.5  2.356600051528485E-17
4434.0  3.470922214152311E-17
4434.5  2.842287371935205E-17
4435.0  2.125189215231221E-17
4435.5  2.9113149057478734E-17
4436.0  2.8009747755310235E-17
4436.5  2.900261580776376E-17
4437.0  2.4062179493162907E-17
4437.5  2.0031388034060603E-17
4438.0  1.5250139423457853E-17
4438.5  1.3882616703539046E-17
4439.0  1.7805900420149782E-17
4439.5  1.7410232720404012E-17
4440.0  1.3877325960244625E-17
4440.5  1.4555057408448352E-17
4441.0  2.0064308113594033E-17
4441.5  2.2302427858125364E-17
4442.0  1.9123798148417447E-17
4442.5  1.8193187920448825E-17
4443.0  1.8675678805130738E-17
4443.5  1.867268317398225E-17
4444.0  1.8497154071425203E-17
4444.5  1.8388091840784215E-17
4445.0  1.9305994365680006E-17
4445.5  2.118551219115853E-17
4446.0  2.506953740741738E-17
4446.5  2.622111141415804E-17
4447.0  2.2244859891675182E-17
4447.5  2.1008529213391938E-17
4448.0  2.084230335028063E-17
4448.5  1.9495308407380052E-17
4449.0  2.0347045376057296E-17
4449.5  2.1409458512149668E-17
4450.0  2.2839795249759213E-17
4450.5  3.1436669069135825E-17
4451.0  2.981188078657681E-17
4451.5  2.0503843102907E-17
4452.0  2.162783360174494E-17
4452.5  2.4153841121954905E-17
4453.0  2.840843265295222E-17
4453.5  3.2167227561839534E-17
4454.0  3.037070861174889E-17
4454.5  2.5581169471727255E-17
4455.0  2.1552260107777893E-17
4455.5  1.5339025039589243E-17
4456.0  1.8158937386901822E-17
4456.5  2.3060241228436683E-17
4457.0  2.157913678556224E-17
4457.5  1.5646123902228197E-17
4458.0  1.228074384124105E-17
4458.5  1.4018527963986976E-17
4459.0  1.8389483902848517E-17
4459.5  2.2637978241658895E-17
4460.0  3.151080727233592E-17
4460.5  4.365778845600613E-17
4461.0  5.3556369110280586E-17
4461.5  5.693394485090154E-17
4462.0  4.6923642100430375E-17
4462.5  3.1833012676752523E-17
4463.0  2.5724281998978293E-17
4463.5  2.3808607759118223E-17
4464.0  2.177861547867552E-17
4464.5  2.411329111553411E-17
4465.0  2.2785728418381412E-17
4465.5  1.8843581185904183E-17
4466.0  2.0944554998434497E-17
4466.5  2.0301366085773244E-17
4467.0  1.5768401810418087E-17
4467.5  2.3044247403305384E-17
4468.0  3.1385251063796756E-17
4468.5  2.932214055966234E-17
4469.0  3.0178674696736226E-17
4469.5  3.2976989697247493E-17
4470.0  2.962916430569996E-17
4470.5  2.3727922443007832E-17
4471.0  2.6300390666463233E-17
4471.5  2.709298632823153E-17
4472.0  2.6418995237135436E-17
4472.5  2.6266461879376365E-17
4473.0  2.8610019967142385E-17
4473.5  3.080692128120789E-17
4474.0  2.968605499959183E-17
4474.5  2.6331286649277177E-17
4475.0  2.3272639783430296E-17
4475.5  2.228441855319232E-17
4476.0  1.9860075890086698E-17
4476.5  1.9394229361900954E-17
4477.0  2.0960957324364338E-17
4477.5  1.902649527064259E-17
4478.0  1.5237479356266282E-17
4478.5  1.480158272741999E-17
4479.0  1.7350813303967887E-17
4479.5  1.7185426694095206E-17
4480.0  2.0297475799646218E-17
4480.5  2.261008967440995E-17
4481.0  1.8132503723712514E-17
4481.5  1.392191468910906E-17
4482.0  1.0907299464845913E-17
4482.5  8.560952279818723E-18
4483.0  1.423318120387679E-17
4483.5  2.2294482607505645E-17
4484.0  2.0026184348810562E-17
4484.5  1.6046368695674164E-17
4485.0  2.2860937435671814E-17
4485.5  2.872673442564085E-17
4486.0  2.5326934328168823E-17
4486.5  2.1350916922661228E-17
4487.0  2.3167322716068688E-17
4487.5  2.2289041434161638E-17
4488.0  1.5888004529854677E-17
4488.5  1.1624938756716542E-17
4489.0  9.398240517532892E-18
4489.5  9.26927787546968E-18
4490.0  1.624537264243821E-17
4490.5  1.9878611607201727E-17
4491.0  1.9981877698216178E-17
4491.5  1.9428599237365387E-17
4492.0  1.7970244583791373E-17
4492.5  1.625521295356286E-17
4493.0  1.6583404681119927E-17
4493.5  1.3794575760171284E-17
4494.0  7.000493798929636E-18
4494.5  6.1913945619677285E-18
4495.0  1.1243608084350573E-17
4495.5  1.5202954742322117E-17
4496.0  1.768846199140732E-17
4496.5  1.7810412877436456E-17
4497.0  1.592760889750867E-17
4497.5  1.6382064228332012E-17
4498.0  2.1885803811094513E-17
4498.5  2.827289187171039E-17
4499.0  2.2475659721726394E-17
4499.5  1.5375348290410338E-17
4500.0  1.694153046731278E-17
4500.5  2.532870135483933E-17
4501.0  3.3382140599393664E-17
4501.5  3.3785625773021424E-17
4502.0  2.757488878966468E-17
4502.5  2.046348007758633E-17
4503.0  1.1647452203112984E-17
4503.5  7.396650103364604E-18
4504.0  1.2884880573268214E-17
4504.5  1.6898427838901218E-17
4505.0  1.6511620768780063E-17
4505.5  1.9147187650076123E-17
4506.0  2.2773453517373186E-17
4506.5  2.858503814642047E-17
4507.0  3.082750790705072E-17
4507.5  2.968444735714085E-17
4508.0  2.3993580909503972E-17
4508.5  2.1191267080887694E-17
4509.0  2.6310045672471443E-17
4509.5  2.789176364355849E-17
4510.0  1.8825998392234642E-17
4510.5  1.0047658876203567E-17
4511.0  1.0516878211098439E-17
4511.5  1.4450599060767393E-17
4512.0  1.4577448446083905E-17
4512.5  1.3057787066708565E-17
4513.0  1.5521944482715097E-17
4513.5  1.916913080867354E-17
4514.0  2.1750833696295185E-17
4514.5  1.9086889899073273E-17
4515.0  9.321466542913472E-18
4515.5  6.715934791414444E-18
4516.0  1.4032527208946516E-17
4516.5  1.447391056952009E-17
4517.0  1.1746628945656662E-17
4517.5  3.5444969066923826E-18
4518.0  -1.4535804139833896E-18
4518.5  5.020688788498799E-18
4519.0  6.376127173929381E-18
4519.5  5.569546774126515E-18
4520.0  1.042045458197614E-17
4520.5  1.301526940333394E-17
4521.0  1.773280867723509E-17
4521.5  1.8824727079445154E-17
4522.0  1.7287381073477532E-17
4522.5  1.7437747710956085E-17
4523.0  1.9955340224042373E-17
4523.5  2.489144902308066E-17
4524.0  3.144000676066979E-17
4524.5  3.066053162626859E-17
4525.0  2.4540064585771417E-17
4525.5  1.9737635059029782E-17
4526.0  1.2875754056280768E-17
4526.5  6.4012314840100324E-18
4527.0  6.8736817373273454E-18
4527.5  1.2176895298595989E-17
4528.0  1.945552350009128E-17
4528.5  2.3230808695123652E-17
4529.0  1.8947056179661438E-17
4529.5  1.3540429619453034E-17
4530.0  1.0011831800156205E-17
4530.5  7.787853672360956E-18
4531.0  7.169991353607567E-18
4531.5  8.457092578687206E-18
4532.0  1.535689598516943E-17
4532.5  2.270061429587402E-17
4533.0  1.9467270268936165E-17
4533.5  8.84159055583911E-18
4534.0  6.908249594876444E-18
4534.5  8.905420116442606E-18
4535.0  1.0194357366402805E-17
4535.5  1.65400470317092E-17
4536.0  1.750915274153983E-17
4536.5  1.500009841372972E-17
4537.0  1.3198772184512243E-17
4537.5  1.467063845731701E-17
4538.0  1.5946662552325682E-17
4538.5  1.819215212290712E-17
4539.0  1.7071898685910662E-17
4539.5  1.3489293585842222E-17
4540.0  9.177190848203222E-18
4540.5  9.518039554807214E-18
4541.0  1.0850074268120883E-17
4541.5  8.471724552910558E-18
4542.0  9.267254393815777E-18
4542.5  1.4695510443418356E-17
4543.0  1.32144571341906E-17
4543.5  5.8364400909450125E-18
4544.0  5.991270264242614E-18
4544.5  1.3143417388154982E-17
4545.0  1.9625177439760234E-17
4545.5  2.2321252811826415E-17
4546.0  1.9509869675062222E-17
4546.5  1.6185339493596447E-17
4547.0  1.978964353705054E-17
4547.5  2.1769963486101413E-17
4548.0  2.0859586543377425E-17
4548.5  2.2222891004150005E-17
4549.0  2.870736465700951E-17
4549.5  2.554416077676743E-17
4550.0  1.887134998883548E-17
4550.5  1.2458644656438465E-17
4551.0  1.6692562980322667E-17
4551.5  1.424441395391745E-17
4552.0  1.3878557510583877E-17
4552.5  1.4921946310078533E-17
4553.0  1.1496329464934567E-17
4553.5  6.743296461355613E-18
4554.0  1.0145938793135928E-17
4554.5  1.7999512905515194E-17
4555.0  2.2708894341443196E-17
4555.5  2.0203887975985925E-17
4556.0  2.343018798518428E-17
4556.5  2.5868247620311352E-17
4557.0  2.1922881440767893E-17
4557.5  1.907302529976726E-17
4558.0  1.982860775828725E-17
4558.5  1.7208366182332934E-17
4559.0  1.4570566267363074E-17
4559.5  1.4761601771395588E-17
4560.0  8.920887875303633E-18
4560.5  -1.23910423849495E-18
4561.0  -3.70029924497503E-18
4561.5  3.4240865259866007E-18
4562.0  1.0542511713293902E-17
4562.5  1.5213920694800562E-17
4563.0  1.555676057865123E-17
4563.5  1.5778616812856845E-17
4564.0  1.5031263984926548E-17
4564.5  1.6107972393356587E-17
4565.0  1.8100438048207326E-17
4565.5  1.911061776057758E-17
4566.0  1.3071059348203969E-17
4566.5  1.161284577149922E-17
4567.0  1.3181800572166873E-17
4567.5  1.590280302778508E-17
4568.0  2.0708577057306383E-17
4568.5  1.7275607254079268E-17
4569.0  7.572715252684035E-18
4569.5  1.0306146761328458E-17
4570.0  1.66306678888255E-17
4570.5  1.72037127077337E-17
4571.0  1.5701950283375654E-17
4571.5  1.7191433426291007E-17
4572.0  2.1252013510097955E-17
4572.5  2.334336854946496E-17
4573.0  1.8392182359716425E-17
4573.5  1.4144164504018672E-17
4574.0  1.2388567653582727E-17
4574.5  1.1865470857904242E-17
4575.0  1.1892801989689158E-17
4575.5  9.379782942608601E-18
4576.0  4.8160337539498694E-18
4576.5  3.655322860551025E-18
4577.0  7.373075567119381E-18
4577.5  1.0651855434624094E-17
4578.0  1.2492658251714095E-17
4578.5  1.3248734816721611E-17
4579.0  1.2467697832935142E-17
4579.5  1.2043021731474475E-17
4580.0  1.930632762113123E-17
4580.5  2.4927124717657178E-17
4581.0  1.666540195940645E-17
4581.5  1.118045594923808E-17
4582.0  1.5450624489548303E-17
4582.5  1.5957289214091973E-17
4583.0  1.3032554791509252E-17
4583.5  1.6248267049025597E-17
4584.0  2.3407468659366415E-17
4584.5  2.6071371501161828E-17
4585.0  2.4560430666951948E-17
4585.5  1.5966054397072426E-17
4586.0  9.953570161014794E-18
4586.5  8.07521462522097E-18
4587.0  7.781167037712829E-18
4587.5  8.168926745779682E-18
4588.0  6.6454433459062316E-18
4588.5  2.8289882838670325E-18
4589.0  2.3079276649423854E-18
4589.5  7.822628543256164E-18
4590.0  1.1406112980942519E-17
4590.5  1.0428766062633782E-17
4591.0  1.165101100182436E-17
4591.5  1.4968586720849832E-17
4592.0  1.584455139775104E-17
4592.5  1.5324539200114342E-17
4593.0  1.4656213646227244E-17
4593.5  1.2995570549482136E-17
4594.0  1.1921781418392248E-17
4594.5  1.4125856206471664E-17
4595.0  1.7586893301365578E-17
4595.5  1.6777246986960124E-17
4596.0  1.5208151751944335E-17
4596.5  1.815665683534019E-17
4597.0  1.6590634219783215E-17
4597.5  1.5570030849540564E-17
4598.0  2.002147288330473E-17
4598.5  2.505113094523218E-17
4599.0  2.6778811451358193E-17
4599.5  3.019241923598773E-17
4600.0  2.985908959653681E-17
4600.5  2.4683485639452393E-17
4601.0  1.9615147559625605E-17
4601.5  1.573561343978294E-17
4602.0  1.8751097822567236E-17
4602.5  2.3595777530369213E-17
4603.0  2.708733202038179E-17
4603.5  3.208085637812258E-17
4604.0  3.0374099264686076E-17
4604.5  2.9178716843437426E-17
4605.0  3.0812065836794534E-17
4605.5  2.9972427336413696E-17
4606.0  2.4986810718967122E-17
4606.5  1.849566998243548E-17
4607.0  1.4027671959235082E-17
4607.5  9.471169955039435E-18
4608.0  5.1771311063746285E-18
4608.5  6.696830400153189E-18
4609.0  1.3655441565584419E-17
4609.5  2.1102226981264044E-17
4610.0  2.5190459697921894E-17
4610.5  2.3591536375336463E-17
4611.0  1.9237610176556994E-17
4611.5  1.8462024377836258E-17
4612.0  1.853962508663517E-17
4612.5  1.617538408275525E-17
4613.0  1.6150690740450684E-17
4613.5  1.9518837860938174E-17
4614.0  2.4799936812983767E-17
4614.5  2.007134106727608E-17
4615.0  1.5453459910347144E-17
4615.5  1.4619039509982727E-17
4616.0  2.5214403062825234E-17
4616.5  2.628585402242501E-17
4617.0  2.0677798512041944E-17
4617.5  1.3080968996961674E-17
4618.0  1.2430607889189208E-17
4618.5  1.4749347035808186E-17
4619.0  1.799455457005865E-17
4619.5  2.3795462922960908E-17
4620.0  2.477807505790085E-17
4620.5  2.110677989537165E-17
4621.0  1.4333869776917084E-17
4621.5  9.720478522719145E-18
4622.0  1.417743830932943E-17
4622.5  2.2292687826025385E-17
4623.0  2.673563036568333E-17
4623.5  2.818771107633666E-17
4624.0  2.7065360506571873E-17
4624.5  2.46254782493287E-17
4625.0  2.4337799557146615E-17
4625.5  2.2962706365829415E-17
4626.0  1.9850821260105723E-17
4626.5  2.1293243232142837E-17
4627.0  2.1672797855048816E-17
4627.5  1.82365195090026E-17
4628.0  1.754206264398311E-17
4628.5  1.9536940648397936E-17
4629.0  2.122769956614858E-17
4629.5  2.8254367258169395E-17
4630.0  2.603127083983703E-17
4630.5  1.6296297786113643E-17
4631.0  1.596756529981749E-17
4631.5  2.4444006614080988E-17
4632.0  2.172990085585222E-17
4632.5  1.9897885699455853E-17
4633.0  2.0938932572808832E-17
4633.5  1.7597844544075536E-17
4634.0  1.1031218238130308E-17
4634.5  7.024957403274916E-18
4635.0  5.937784475292364E-18
4635.5  8.041308512203893E-18
4636.0  1.005531567632798E-17
4636.5  1.2019857207021997E-17
4637.0  1.494526633488476E-17
4637.5  2.284239782761193E-17
4638.0  2.571380705533051E-17
4638.5  2.108503419595114E-17
4639.0  1.9103672929360166E-17
4639.5  1.955358176813206E-17
4640.0  1.95940443675485E-17
4640.5  2.2345257746007326E-17
4641.0  2.474639360076284E-17
4641.5  2.1138665152529553E-17
4642.0  1.570722209631694E-17
4642.5  1.7525882761569917E-17
4643.0  2.8104010456635114E-17
4643.5  3.636722596207466E-17
4644.0  3.140000788075015E-17
4644.5  2.1626689411052704E-17
4645.0  2.1483252740596974E-17
4645.5  2.445107244184656E-17
4646.0  1.91353190659438E-17
4646.5  1.875582466264439E-17
4647.0  1.913420689974454E-17
4647.5  2.2143020489272216E-17
4648.0  3.051556916065714E-17
4648.5  3.415834501413474E-17
4649.0  3.7683422481100473E-17
4649.5  3.243834104606072E-17
4650.0  1.6946498817216855E-17
4650.5  8.351466164461E-18
4651.0  1.123792041014894E-17
4651.5  1.6220973596984976E-17
4652.0  1.8760913569355993E-17
4652.5  1.4892938024740094E-17
4653.0  1.4725749277289718E-17
4653.5  1.688878639566797E-17
4654.0  1.681669849649617E-17
4654.5  1.201620070146252E-17
4655.0  1.023441050358394E-17
4655.5  1.4354084061371506E-17
4656.0  2.027721590268781E-17
4656.5  2.501425248620849E-17
4657.0  2.6924981351766654E-17
4657.5  2.5478686417015072E-17
4658.0  2.3573158445332848E-17
4658.5  2.4306192492700722E-17
4659.0  2.4845057566834498E-17
4659.5  2.2374306564927108E-17
4660.0  1.9970301145971124E-17
4660.5  2.2408914975929328E-17
4661.0  2.4804196268228274E-17
4661.5  2.862255135480217E-17
4662.0  2.9293973539313775E-17
4662.5  2.522588952575884E-17
4663.0  2.4079824400804256E-17
4663.5  3.225402462518914E-17
4664.0  3.616783354786132E-17
4664.5  3.244719495408991E-17
4665.0  3.1847958780662413E-17
4665.5  3.058613104191014E-17
4666.0  2.3718330157792758E-17
4666.5  2.0247293375085365E-17
4667.0  2.1694809219969737E-17
4667.5  2.4855091626186236E-17
4668.0  2.6769804990691484E-17
4668.5  2.4698290268612237E-17
4669.0  2.2187226395566038E-17
4669.5  2.2735786679296118E-17
4670.0  2.2131038845474722E-17
4670.5  2.20717094082187E-17
4671.0  2.0482750897345732E-17
4671.5  2.090917847352661E-17
4672.0  2.484113023151095E-17
4672.5  2.4746141136989226E-17
4673.0  1.998308888631431E-17
4673.5  2.0705434219353513E-17
4674.0  2.51020021501777E-17
4674.5  2.391899267460373E-17
4675.0  2.4652296478944232E-17
4675.5  3.1300654329931973E-17
4676.0  3.337161482337973E-17
4676.5  2.7125222342395936E-17
4677.0  2.4806698811891348E-17
4677.5  2.461959736991352E-17
4678.0  2.5135017729193377E-17
4678.5  3.1596892797546423E-17
4679.0  3.660096851637346E-17
4679.5  2.7507099295441465E-17
4680.0  1.9784279258098666E-17
4680.5  1.846281248162585E-17
4681.0  1.9373684855943078E-17
4681.5  2.6243919902485165E-17
4682.0  2.5707951420931384E-17
4682.5  2.1989559340963573E-17
4683.0  2.3210989241937038E-17
4683.5  2.5357880966790026E-17
4684.0  2.703925547841685E-17
4684.5  2.4020300149773105E-17
4685.0  2.509591607960444E-17
4685.5  2.4825811524452293E-17
4686.0  2.41219883063508E-17
4686.5  2.7687053384881394E-17
4687.0  3.064833558395715E-17
4687.5  3.0420778534555565E-17
4688.0  3.0124330311225256E-17
4688.5  2.847396412162881E-17
4689.0  2.5139500173513938E-17
4689.5  2.490112014744475E-17
4690.0  2.3797220489484476E-17
4690.5  1.8981736253326963E-17
4691.0  2.096562421081329E-17
4691.5  2.7474193319733408E-17
4692.0  2.808105963997855E-17
4692.5  2.7448043841413284E-17
4693.0  3.0480800741928903E-17
4693.5  3.612563809806421E-17
4694.0  3.659715134939781E-17
4694.5  3.110885479529538E-17
4695.0  3.004587392345899E-17
4695.5  2.961251884566127E-17
4696.0  2.710066481489932E-17
4696.5  2.1845590186777462E-17
4697.0  2.525062782334583E-17
4697.5  2.8254998480642116E-17
4698.0  2.7286508908226718E-17
4698.5  2.8386534110117683E-17
4699.0  2.5373017171856702E-17
4699.5  2.0310688054967887E-17
4700.0  1.7842306852333886E-17
4700.5  2.1583752408532136E-17
4701.0  2.5279332599418625E-17
4701.5  2.262521489398158E-17
4702.0  2.5235119131139815E-17
4702.5  3.505671137371136E-17
4703.0  3.9166695112351617E-17
4703.5  3.0905187609706125E-17
4704.0  2.194531568715922E-17
4704.5  2.075451952987176E-17
4705.0  2.1842892445621748E-17
4705.5  2.3322544757592862E-17
4706.0  2.548509042131423E-17
4706.5  2.4744938008632118E-17
4707.0  2.3348832054825078E-17
4707.5  2.3970698912563382E-17
4708.0  2.5275072483233255E-17
4708.5  2.7414388269326358E-17
4709.0  2.9535628995581496E-17
4709.5  3.2404431409624085E-17
4710.0  3.475181244022354E-17
4710.5  3.231576074445313E-17
4711.0  2.5617766695904862E-17
4711.5  2.1274478607500572E-17
4712.0  1.8144298390959888E-17
4712.5  1.4916059120712685E-17
4713.0  2.251770704454655E-17
4713.5  3.0648249790584957E-17
4714.0  2.981153854056802E-17
4714.5  2.4102732586780084E-17
4715.0  2.2114467765920044E-17
4715.5  2.2779534963324354E-17
4716.0  2.4548676554291176E-17
4716.5  2.841622149128271E-17
4717.0  3.106941915759746E-17
4717.5  3.277214519985249E-17
4718.0  3.860591609490821E-17
4718.5  4.296269534384664E-17
4719.0  4.30032113777166E-17
4719.5  3.7084870628402315E-17
4720.0  2.5832567405029358E-17
4720.5  1.9420229372431317E-17
4721.0  2.1677436056621375E-17
4721.5  2.4796824003978525E-17
4722.0  2.863098191966732E-17
4722.5  3.296219394026048E-17
4723.0  3.0713546539720107E-17
4723.5  2.5314836659868547E-17
4724.0  2.4286019192309236E-17
4724.5  2.978211735471863E-17
4725.0  3.3232885912441874E-17
4725.5  2.995771639679682E-17
4726.0  2.5568492401450666E-17
4726.5  2.0385582817118695E-17
4727.0  2.051331408379912E-17
4727.5  2.462671987592775E-17
4728.0  2.7665852201496703E-17
4728.5  3.3054781774965514E-17
4729.0  3.132487682896865E-17
4729.5  1.9941803145053645E-17
4730.0  1.5770296597043594E-17
4730.5  2.095985626759843E-17
4731.0  2.346394850663281E-17
4731.5  2.2195087318423854E-17
4732.0  2.5539377590620682E-17
4732.5  2.989355860572538E-17
4733.0  2.9321758123091874E-17
4733.5  3.046473772424086E-17
4734.0  3.3496250065699146E-17
4734.5  3.3410329322553913E-17
4735.0  2.9500140386195254E-17
4735.5  2.3458756161343934E-17
4736.0  1.7572037483281142E-17
4736.5  1.3903573914923488E-17
4737.0  1.470823611626342E-17
4737.5  1.7937991783818134E-17
4738.0  2.180310274639418E-17
4738.5  3.084122372246567E-17
4739.0  3.962496096433964E-17
4739.5  3.904434738447695E-17
4740.0  3.591755354037536E-17
4740.5  3.0431720278896677E-17
4741.0  2.3738198459717086E-17
4741.5  2.350255336455558E-17
4742.0  2.306404202184301E-17
4742.5  1.8669725442491523E-17
4743.0  2.0723298372098203E-17
4743.5  1.8910483115289767E-17
4744.0  1.4111628046794816E-17
4744.5  1.827082617518315E-17
4745.0  2.479603928450905E-17
4745.5  2.6030374155789697E-17
4746.0  2.9924135016161605E-17
4746.5  3.0576061054608345E-17
4747.0  2.918515920661973E-17
4747.5  2.3627578497343802E-17
4748.0  2.0972855912802197E-17
4748.5  2.2075977355471545E-17
4749.0  2.5309789217081047E-17
4749.5  2.599952788376071E-17
4750.0  1.913219538834014E-17
4750.5  1.992523620850355E-17
4751.0  2.688405314468921E-17
4751.5  2.468736590131008E-17
4752.0  2.404657680928182E-17
4752.5  2.5716613515820303E-17
4753.0  2.3747904689284507E-17
4753.5  2.0588937229252463E-17
4754.0  2.175814521752165E-17
4754.5  2.6597480332523E-17
4755.0  2.8710373650398456E-17
4755.5  2.6362342520391492E-17
4756.0  2.3773292238036166E-17
4756.5  2.28506186879767E-17
4757.0  2.0003835637599087E-17
4757.5  1.9952906538458053E-17
4758.0  1.9936162991628804E-17
4758.5  1.504467813988942E-17
4759.0  1.2600163094254252E-17
4759.5  1.4517022704278132E-17
4760.0  1.1171042396033259E-17
4760.5  1.4110800603194643E-17
4761.0  2.0702114712489472E-17
4761.5  1.8692277551966044E-17
4762.0  1.5205781412263853E-17
4762.5  1.4981523147920815E-17
4763.0  1.4321342059552153E-17
4763.5  1.6700933116918885E-17
4764.0  1.7793849753220238E-17
4764.5  1.6080058079151364E-17
4765.0  1.203201316713308E-17
4765.5  7.496187784967523E-18
4766.0  1.3533041997741486E-17
4766.5  2.1660574605511863E-17
4767.0  2.246339277160262E-17
4767.5  2.2213962148335672E-17
4768.0  2.1765508086182662E-17
4768.5  2.0694164444404767E-17
4769.0  1.871018140838557E-17
4769.5  1.8445188165379852E-17
4770.0  1.9582089275881826E-17
4770.5  1.8866425921931684E-17
4771.0  1.755770580102752E-17
4771.5  1.8832262791151715E-17
4772.0  2.2455120215344873E-17
4772.5  2.2929387506162322E-17
4773.0  1.807229129519764E-17
4773.5  1.573691995435606E-17
4774.0  1.6882328731803936E-17
4774.5  1.4888252984851912E-17
4775.0  1.3798765420908148E-17
4775.5  1.2745884269346465E-17
4776.0  1.1607744466361325E-17
4776.5  1.6666407052583592E-17
4777.0  2.1399020127901372E-17
4777.5  1.9617097123348975E-17
4778.0  2.3529702097464515E-17
4778.5  2.0381308600755322E-17
4779.0  1.6259121205420736E-17
4779.5  1.789731732937445E-17
4780.0  2.0983344712321335E-17
4780.5  1.9755983448717545E-17
4781.0  1.9682799305550764E-17
4781.5  2.1450708495504823E-17
4782.0  1.9764037204492535E-17
4782.5  1.5888162776552455E-17
4783.0  1.666433877640878E-17
4783.5  1.9463868732543093E-17
4784.0  1.5673729379204087E-17
4784.5  8.317630473329395E-18
4785.0  7.861369349093409E-18
4785.5  1.1561413656105541E-17
4786.0  1.2386943456082153E-17
4786.5  1.0217323857075365E-17
4787.0  8.180888666204059E-18
4787.5  6.421183000800201E-18
4788.0  5.02141175004833E-18
4788.5  6.706824533817015E-18
4789.0  8.938156292780643E-18
4789.5  1.2267261757155376E-17
4790.0  1.6731569616039784E-17
4790.5  2.0465898251596027E-17
4791.0  2.3222178372202184E-17
4791.5  2.3708104430222766E-17
4792.0  1.7942973458858374E-17
4792.5  1.173099951824751E-17
4793.0  1.2888847435107167E-17
4793.5  2.0016539228011194E-17
4794.0  2.5051870775048737E-17
4794.5  1.436193315889382E-17
4795.0  6.686522702151437E-18
4795.5  1.3694016083425014E-17
4796.0  1.670253862989656E-17
4796.5  1.71539444548514E-17
4797.0  1.7997136316531417E-17
4797.5  1.7230275897345844E-17
4798.0  1.5134975984518868E-17
4798.5  1.0716571198896259E-17
4799.0  9.598345516421267E-18
4799.5  1.1908525186579304E-17
4800.0  1.1665567836167662E-17
4800.5  1.160119358220323E-17
4801.0  1.7299012876517832E-17
4801.5  2.330086590676446E-17
4802.0  2.2505680051941664E-17
4802.5  1.8566477620546967E-17
4803.0  1.466038624010987E-17
4803.5  1.0265125372006244E-17
4804.0  9.262280185005747E-18
4804.5  1.1253423018662975E-17
4805.0  1.0009550561896039E-17
4805.5  7.633686052110944E-18
4806.0  9.130235932528417E-18
4806.5  8.917192274946628E-18
4807.0  5.7082036993734E-18
4807.5  8.613487689015007E-18
4808.0  1.8363072395705217E-17
4808.5  2.2054349709816075E-17
4809.0  2.1626008546932662E-17
4809.5  1.1737915257975518E-17
4810.0  5.8944830155013906E-18
4810.5  1.0037978768991084E-17
4811.0  1.0960247341321768E-17
4811.5  9.040039712897918E-18
4812.0  1.126810434651136E-17
4812.5  1.1456565982395468E-17
4813.0  1.131556222023601E-17
4813.5  9.236647633547019E-18
4814.0  1.0324446848785947E-17
4814.5  9.60749749043728E-18
4815.0  8.334140851646553E-18
4815.5  1.1756419696380994E-17
4816.0  1.4022591589651418E-17
4816.5  1.1694105901035027E-17
4817.0  1.6997217188878172E-17
4817.5  2.20137393215477E-17
4818.0  1.799811515820987E-17
4818.5  1.0550202983355732E-17
4819.0  4.983449512288214E-18
4819.5  4.994510087792089E-18
4820.0  9.139854812731768E-18
4820.5  8.595858344421744E-18
4821.0  3.865800508006688E-18
4821.5  3.790829967655213E-18
4822.0  5.096388603011443E-18
4822.5  5.662208417102648E-18
4823.0  1.2885655085297603E-17
4823.5  2.2039840545752156E-17
4824.0  1.7471474593335338E-17
4824.5  6.6438578188165445E-18
4825.0  5.746724432115799E-18
4825.5  1.3217222456309096E-17
4826.0  1.6397074977685003E-17
4826.5  1.3004414610850344E-17
4827.0  1.3409397372226117E-17
4827.5  1.8905028563780438E-17
4828.0  2.2117990192020902E-17
4828.5  2.1557212055743847E-17
4829.0  1.5442424462014596E-17
4829.5  9.065526833137484E-18
4830.0  4.457769636616933E-18
4830.5  4.903340990573154E-18
4831.0  4.83408269493098E-18
4831.5  7.349437115212837E-18
4832.0  1.1781197615418676E-17
4832.5  1.3144999507417765E-17
4833.0  1.1576603382522137E-17
4833.5  9.987217214420444E-18
4834.0  1.0223953724735697E-17
4834.5  1.2303692003418179E-17
4835.0  1.1878794150658606E-17
4835.5  1.0919995722611955E-17
4836.0  1.269426042592613E-17
4836.5  1.2234499412996845E-17
4837.0  1.0054579191545347E-17
4837.5  1.0099458499417977E-17
4838.0  1.0877340642465307E-17
4838.5  9.816572367577036E-18
4839.0  6.997555976699105E-18
4839.5  6.724688750880477E-18
4840.0  1.3571870282865881E-17
4840.5  1.4562511072167533E-17
4841.0  7.705462663923039E-18
4841.5  7.805560641629883E-18
4842.0  1.2186310532156004E-17
4842.5  1.3114099926647493E-17
4843.0  1.2012344338368467E-17
4843.5  9.709995199510788E-18
4844.0  7.084057654912467E-18
4844.5  6.80429142979167E-18
4845.0  9.890522149105094E-18
4845.5  1.314058573159382E-17
4846.0  1.6784469637665975E-17
4846.5  1.8076133536259434E-17
4847.0  2.2631411379090757E-17
4847.5  1.894677600761223E-17
4848.0  1.3257164958326132E-17
4848.5  1.3699875557810289E-17
4849.0  1.3869874328286012E-17
4849.5  8.40270823065529E-18
4850.0  5.888352650740624E-18
4850.5  8.179865722206375E-18
4851.0  9.273773431104453E-18
4851.5  9.151392614235595E-18
4852.0  8.844662490884061E-18
4852.5  7.695426358447104E-18
4853.0  9.844705382868431E-18
4853.5  1.4637049167594284E-17
4854.0  1.2581905969365808E-17
4854.5  7.270069193279677E-18
4855.0  9.662496473984441E-18
4855.5  1.770744260168458E-17
4856.0  1.875336970776105E-17
4856.5  1.9575139101441575E-17
4857.0  2.0301952149218418E-17
4857.5  1.28138613573243E-17
4858.0  7.240906746203945E-18
4858.5  7.398617613135616E-18
4859.0  8.024312050491216E-18
4859.5  2.1123934380447487E-17
4860.0  2.3048941358231602E-17
4860.5  1.363799981071538E-17
4861.0  4.8651231006850475E-18
4861.5  -1.3441168458896714E-18
4862.0  -5.344295376525055E-18
4862.5  -1.1158096030457474E-18
4863.0  8.093253513918779E-18
4863.5  1.165053297853691E-17
4864.0  7.89775304722106E-18
4864.5  7.635128900509485E-18
4865.0  1.1021485581194105E-17
4865.5  1.1766102993534368E-17
4866.0  1.208827064023559E-17
4866.5  1.2312371362993505E-17
4867.0  1.0849149865925551E-17
4867.5  1.3873922296256744E-17
4868.0  1.9661803093658048E-17
4868.5  2.012204294337711E-17
4869.0  1.710467797157595E-17
4869.5  1.409753005049127E-17
4870.0  1.1042357551554218E-17
4870.5  7.838960303177247E-18
4871.0  6.222399882504963E-18
4871.5  4.923251264667636E-18
4872.0  8.985230441231969E-18
4872.5  1.0762765367566968E-17
4873.0  5.074868216535739E-18
4873.5  2.566174156385114E-18
4874.0  2.3607913145444404E-18
4874.5  2.640750786270586E-18
4875.0  2.6255084452994123E-18
4875.5  -1.4516701058485535E-18
4876.0  -4.274821504121237E-18
4876.5  -2.0414906496147525E-18
4877.0  -8.335084914398432E-19
4877.5  -4.479530322971718E-18
4878.0  -3.2897119773021512E-18
4878.5  6.432173729860801E-18
4879.0  1.450490584407375E-17
4879.5  1.3071390759832648E-17
4880.0  1.0833647348556928E-17
4880.5  1.0610689684073353E-17
4881.0  9.680506010263072E-18
4881.5  9.310423394654359E-18
4882.0  1.1751589381526581E-17
4882.5  1.4990926385854588E-17
4883.0  1.4749852362919087E-17
4883.5  6.401459979947723E-18
4884.0  -3.26836195589251E-18
4884.5  -5.8095131145585675E-18
4885.0  -5.496436930855278E-18
4885.5  -1.8188229065279043E-18
4886.0  9.132846399391678E-18
4886.5  1.7137152655383215E-17
4887.0  1.7729365245328334E-17
4887.5  1.6673025985270004E-17
4888.0  1.369286306956795E-17
4888.5  1.049822144051742E-17
4889.0  4.675433331450909E-18
4889.5  2.4376892318425505E-18
4890.0  7.419722881179859E-18
4890.5  9.676730338216014E-18
4891.0  6.364011813393599E-18
4891.5  4.937004785738009E-18
4892.0  4.454022623393883E-18
4892.5  6.213700359703582E-18
4893.0  8.228681779753893E-18
4893.5  9.07086702151844E-18
4894.0  9.171987687093697E-18
4894.5  9.015949420746759E-18
4895.0  9.834637164055784E-18
4895.5  1.161179909711069E-17
4896.0  8.936953342213824E-18
4896.5  9.791252412155561E-18
4897.0  6.691069589548713E-18
4897.5  7.700677953685914E-19
4898.0  -5.366230113165607E-19
4898.5  -3.574130771268926E-19
4899.0  1.1805674390228007E-18
4899.5  7.916352307454225E-18
4900.0  1.1886243261631937E-17
4900.5  6.278445543384287E-18
4901.0  -1.6681069080767315E-19
4901.5  -4.9518392597739366E-20
4902.0  4.463939912662407E-18
4902.5  8.316200669082702E-18
4903.0  4.732044393246284E-18
4903.5  -9.84091794371971E-19
4904.0  1.0719210812128768E-18
4904.5  8.267729180585711E-18
4905.0  9.715756817180092E-18
4905.5  6.290670158128953E-18
4906.0  7.255037087216498E-18
4906.5  6.608073202798508E-18
4907.0  4.0355584196619314E-18
4907.5  4.765554415637229E-18
4908.0  4.182788192713285E-18
4908.5  6.7572538678546345E-18
4909.0  1.025644245655219E-17
4909.5  8.799479075479049E-18
4910.0  1.1261942223971655E-17
4910.5  9.630013544099408E-18
4911.0  9.994520931436907E-18
4911.5  9.590462726288646E-18
4912.0  9.024931606423698E-18
4912.5  6.873087837243889E-18
4913.0  7.45810705668441E-18
4913.5  1.4124562729050827E-17
4914.0  1.5065333380710778E-17
4914.5  7.138977121120941E-18
4915.0  7.656216706162513E-20
4915.5  9.821352646782666E-19
4916.0  8.222347377363635E-18
4916.5  1.3700082276589429E-17
4917.0  1.4683342159727663E-17
4917.5  1.2778483237428382E-17
4918.0  7.171604663997772E-18
4918.5  2.1970550152935944E-18
4919.0  3.1717943707668705E-18
4919.5  6.651827648548398E-18
4920.0  6.8016075234918536E-18
4920.5  7.508454849091567E-18
4921.0  9.23938607281617E-18
4921.5  1.3547155476506247E-17
4922.0  1.2766014462495186E-17
4922.5  8.125612174294973E-18
4923.0  7.89694719013834E-18
4923.5  1.2622851607174853E-17
4924.0  1.0354240426029008E-17
4924.5  5.2598738259141874E-18
4925.0  3.827601114678217E-18
4925.5  3.773028936556536E-18
4926.0  3.120438563637969E-19
4926.5  1.3065272315051988E-20
4927.0  5.991890316983651E-18
4927.5  9.162805718821296E-18
4928.0  9.069765835926946E-18
4928.5  9.278343010118163E-18
4929.0  8.506018202264068E-18
4929.5  7.054004183892582E-18
4930.0  5.934168707480044E-18
4930.5  9.114353901260189E-18
4931.0  1.2424288544477196E-17
4931.5  1.0522453948907331E-17
4932.0  6.972658808674854E-18
4932.5  7.281763117930225E-18
4933.0  7.667237675262338E-18
4933.5  2.9107877247828915E-18
4934.0  -3.733786086741485E-18
4934.5  -5.597120195261319E-18
4935.0  -2.565641208154558E-18
4935.5  -2.307036548606332E-18
4936.0  -4.236761408251255E-18
4936.5  -1.820346309745866E-18
4937.0  4.825029951783687E-18
4937.5  8.310336865610886E-18
4938.0  3.7529137932842795E-18
4938.5  -3.8431246061265395E-18
4939.0  -9.766458995097371E-19
4939.5  5.6403450813866674E-18
4940.0  4.8929581953762534E-18
4940.5  9.946660373098391E-18
4941.0  2.1558707954447663E-17
4941.5  1.6787166496069184E-17
4942.0  1.0717078103004695E-18
4942.5  5.586485149157788E-18
4943.0  4.513018832502222E-18
4943.5  -3.3947122857452955E-18
4944.0  6.761728149586704E-19
4944.5  8.010377770550735E-18
4945.0  5.3890440271241445E-18
4945.5  6.974809221725078E-19
4946.0  8.323638587508007E-19
4946.5  2.192366225618163E-18
4947.0  4.041048527812994E-18
4947.5  3.540552564001884E-18
4948.0  6.256237597314241E-18
4948.5  1.1522054550584496E-17
4949.0  1.1909717336398207E-17
4949.5  7.137901302202971E-18
4950.0  5.2805043634449015E-18
4950.5  9.409311340553755E-18
4951.0  1.3587764774502429E-17
4951.5  1.675420339262472E-17
4952.0  1.9007555792120875E-17
4952.5  1.8847063007307342E-17
4953.0  1.4450170301431098E-17
4953.5  1.2115555877180576E-17
4954.0  1.2669417472777407E-17
4954.5  1.2933439927106047E-17
4955.0  1.1179314016605576E-17
4955.5  1.0982038557767774E-17
4956.0  1.1495538081188004E-17
4956.5  1.0177254473007208E-17
4957.0  4.343557423189855E-18
4957.5  -1.9176544059375012E-19
4958.0  1.2728442795810735E-18
4958.5  4.988429581423876E-18
4959.0  6.605323219210731E-18
4959.5  6.155306288218311E-18
4960.0  4.563741817046589E-18
4960.5  3.5839563732201756E-18
4961.0  3.699166510014319E-18
4961.5  4.0033923659094277E-19
4962.0  -3.8781824326606576E-18
4962.5  2.0934611761502722E-18
4963.0  9.59268979511372E-18
4963.5  1.6029893560338948E-17
4964.0  2.2371505969079E-17
4964.5  2.1379553521177615E-17
4965.0  1.5412270429019296E-17
4965.5  1.2528659983866854E-17
4966.0  1.282008734200839E-17
4966.5  1.1674310290646004E-17
4967.0  8.93425513825566E-18
4967.5  7.261907196632164E-18
4968.0  5.205845697247588E-18
4968.5  5.7989849021542995E-18
4969.0  9.898562919314208E-18
4969.5  1.1420582987843894E-17
4970.0  9.870323946685758E-18
4970.5  7.807238491980563E-18
4971.0  9.592576355026794E-18
4971.5  6.801762746567563E-18
4972.0  8.228205642978154E-18
4972.5  1.3038892664283336E-17
4973.0  2.048406783066269E-17
4973.5  2.1822489319370547E-17
4974.0  1.9636182174684644E-17
4974.5  1.5882196070546548E-17
4975.0  8.52691331586584E-18
4975.5  5.489346871697523E-18
4976.0  1.1214067386788807E-17
4976.5  1.2353327385376987E-17
4977.0  1.1205207532030285E-17
4977.5  1.0395571361194404E-17
4978.0  1.6681871088047833E-17
4978.5  1.8900336148385207E-17
4979.0  1.1986706174544151E-17
4979.5  7.8547848362894E-18
4980.0  1.0678166731835898E-17
4980.5  1.3042115229654703E-17
4981.0  1.160743585857216E-17
4981.5  1.0601670815638935E-17
4982.0  1.0913102364850245E-17
4982.5  8.349050463182215E-18
4983.0  4.828024696808655E-18
4983.5  5.883822653040196E-18
4984.0  9.793757580873491E-18
4984.5  1.181375301101623E-17
4985.0  1.1141684439219969E-17
4985.5  1.0785629219330503E-17
4986.0  8.688724330776942E-18
4986.5  8.300817408131186E-18
4987.0  9.53839214440567E-18
4987.5  8.605880647362751E-18
4988.0  1.2973477710361692E-17
4988.5  2.7090850415237258E-17
4989.0  2.800867241093394E-17
4989.5  1.7220612256166693E-17
4990.0  1.0564890102514094E-17
4990.5  5.3263438540972004E-18
4991.0  3.959115990846947E-18
4991.5  6.036410781542435E-18
4992.0  7.747255241170985E-18
4992.5  5.771395542735953E-18
4993.0  9.724215253338091E-18
4993.5  1.4253593731872704E-17
4994.0  1.1727755363623871E-17
4994.5  8.029041849483181E-18
4995.0  3.1025550947415907E-18
4995.5  2.92824939402173E-18
4996.0  7.322321148711904E-18
4996.5  7.001370928421002E-18
4997.0  5.979032988065752E-18
4997.5  7.788814879395968E-18
4998.0  8.749044505356963E-18
4998.5  7.721936040939443E-18
4999.0  4.2819643900965855E-18
4999.5  1.992675575057432E-18
5000.0  5.593657365463594E-18
5000.5  7.948046242938905E-18
5001.0  5.631988858975907E-18
5001.5  6.7233530264116345E-18
5002.0  7.062002082930609E-18
5002.5  6.183372696942878E-18
5003.0  7.378315878960685E-18
5003.5  4.07545280594039E-18
5004.0  -3.441413940062495E-18
5004.5  -6.080674820334398E-18
5005.0  2.3705921941983287E-18
5005.5  1.3288910008020863E-17
5006.0  1.4546773908637E-17
5006.5  1.0209907276746498E-17
5007.0  3.3559117609797286E-18
5007.5  -7.175797329726232E-19
5008.0  5.858127517074774E-18
5008.5  5.130890357105251E-18
5009.0  3.4288154459874903E-18
5009.5  6.635627211185491E-18
5010.0  9.591544704435571E-18
5010.5  1.0020068110147477E-17
5011.0  1.2580684653061579E-17
5011.5  1.391268273868661E-17
5012.0  1.4819934733621316E-17
5012.5  1.5653006341474745E-17
5013.0  1.5133896442345397E-17
5013.5  1.5351865814172323E-17
5014.0  1.4541930909757933E-17
5014.5  1.0261897505691443E-17
5015.0  3.782920980164506E-18
5015.5  3.055056853541767E-19
5016.0  2.945959701093663E-18
5016.5  4.5834151339035105E-18
5017.0  2.1698100058552746E-18
5017.5  3.62078217112952E-18
5018.0  7.148218750317882E-18
5018.5  8.238296566356639E-18
5019.0  6.383668864797937E-18
5019.5  4.3666258440064614E-18
5020.0  9.342387849382307E-18
5020.5  1.7207954647562134E-17
5021.0  1.3137315747318176E-17
5021.5  2.6939773451401415E-18
5022.0  1.6311544328910605E-18
5022.5  1.1767500826662463E-17
5023.0  1.5808754140213302E-17
5023.5  1.2396530695731274E-17
5024.0  9.70141482184787E-18
5024.5  7.660817098731667E-18
5025.0  5.446003544498209E-18
5025.5  8.941096307751387E-18
5026.0  1.1232018716523097E-17
5026.5  9.351687231968117E-18
5027.0  7.393545550781021E-18
5027.5  5.712523560498446E-18
5028.0  3.713127216572303E-18
5028.5  1.7054465245955092E-18
5029.0  2.176822768754908E-18
5029.5  4.871491566393735E-18
5030.0  6.74040111885249E-18
5030.5  7.476301027694078E-18
5031.0  7.782101673146108E-18
5031.5  8.833880726174116E-18
5032.0  9.78265084876859E-18
5032.5  9.177928675708342E-18
5033.0  8.66058013419517E-18
5033.5  7.552027100106193E-18
5034.0  4.274918584904318E-18
5034.5  1.404255779121346E-18
5035.0  4.569897139820095E-19
5035.5  -8.76593746891114E-19
5036.0  2.8916581052957645E-18
5036.5  8.417762783540988E-18
5037.0  1.007377851223824E-17
5037.5  5.804918409426003E-18
5038.0  7.615079931405612E-18
5038.5  1.454612724293485E-17
5039.0  1.899620336088527E-17
5039.5  2.1609619826137462E-17
5040.0  1.845708352292774E-17
5040.5  1.3851540176783644E-17
5041.0  1.5544559518886785E-17
5041.5  1.4928157348351107E-17
5042.0  9.782707614211144E-18
5042.5  5.595826400862839E-18
5043.0  5.456762021176482E-18
5043.5  9.401676987757106E-18
5044.0  1.2084241933752167E-17
5044.5  1.1004970290253086E-17
5045.0  1.0213035236582647E-17
5045.5  9.058309293543015E-18
5046.0  9.705885413160226E-18
5046.5  1.3411130332964992E-17
5047.0  1.7658009511225445E-17
5047.5  1.7901206400874064E-17
5048.0  1.553784552734529E-17
5048.5  1.430537331810608E-17
5049.0  1.5998549821983498E-17
5049.5  1.7705253901495748E-17
5050.0  1.2597173583623871E-17
5050.5  6.1857905941976356E-18
5051.0  6.5181490185309636E-18
5051.5  1.146031598173654E-17
5052.0  1.5688906453320136E-17
5052.5  1.9444462086284082E-17
5053.0  1.7566136596431342E-17
5053.5  8.221843433708584E-18
5054.0  3.529999711534115E-18
5054.5  7.384100337209512E-18
5055.0  1.628100329695594E-17
5055.5  1.5517893189970943E-17
5056.0  4.4660762247494515E-18
5056.5  2.6656176482005706E-18
5057.0  1.3420421892594028E-20
5057.5  1.4263054729211868E-18
5058.0  6.413009748017927E-18
5058.5  5.306418428961115E-18
5059.0  1.5584161019779719E-18
5059.5  2.5605542236743192E-18
5060.0  9.621249851002936E-18
5060.5  1.2992035336331888E-17
5061.0  8.427240608567696E-18
5061.5  5.323455525542874E-18
5062.0  9.82159448461546E-18
5062.5  1.1276129349904303E-17
5063.0  5.516583423172851E-18
5063.5  -3.356024828575851E-19
5064.0  -3.857596997096332E-19
5064.5  5.9875887666966156E-18
5065.0  1.1834632263144833E-17
5065.5  1.391438805280905E-17
5066.0  1.609663746118539E-17
5066.5  1.6022315082339722E-17
5067.0  1.4358071311983796E-17
5067.5  1.6646485216292023E-17
5068.0  1.806106217893613E-17
5068.5  1.570851642932667E-17
5069.0  1.6523199270903966E-17
5069.5  1.8580428604031352E-17
5070.0  2.0460722163416394E-17
5070.5  1.7190336603717745E-17
5071.0  1.3086933361768058E-17
5071.5  1.3164974547826757E-17
5072.0  1.1547839626256192E-17
5072.5  6.678610348603654E-18
5073.0  4.6771197635677615E-18
5073.5  1.2490642065284278E-18
5074.0  8.256881811915271E-20
5074.5  7.650298402475034E-18
5075.0  8.492284345118627E-18
5075.5  3.2976418111827473E-18
5076.0  5.4984530008010785E-18
5076.5  1.0657755993262208E-17
5077.0  1.4367570795118476E-17
5077.5  1.4033165927949908E-17
5078.0  1.0978322640780214E-17
5078.5  7.522294173092862E-18
5079.0  1.0233156516378004E-17
5079.5  1.3659434115937581E-17
5080.0  1.2311734311794103E-17
5080.5  1.1804098741217034E-17
5081.0  1.5583524519874326E-17
5081.5  1.4692156416737106E-17
5082.0  7.36187904157228E-18
5082.5  4.570891929787088E-18
5083.0  6.357891008399351E-18
5083.5  7.273719826321793E-18
5084.0  9.446859224501745E-18
5084.5  1.2877467177054971E-17
5085.0  1.7421608787770686E-17
5085.5  1.5633607158310392E-17
5086.0  8.747247838371917E-18
5086.5  7.500670429675528E-18
5087.0  9.670171055937023E-18
5087.5  1.2529919100239737E-17
5088.0  1.275993963567536E-17
5088.5  1.015621987396856E-17
5089.0  2.1772069686117822E-18
5089.5  -4.584382925366534E-18
5090.0  4.2272605839211157E-19
5090.5  4.253217167958818E-18
5091.0  6.911769436674099E-18
5091.5  1.1696970474369482E-17
5092.0  1.1046232297280823E-17
5092.5  1.2099278170057759E-17
5093.0  1.432852204273047E-17
5093.5  1.5309261598831956E-17
5094.0  1.0206932586267383E-17
5094.5  5.580858413884459E-18
5095.0  7.205970263236287E-18
5095.5  1.2932900789216208E-17
5096.0  1.6893776170848843E-17
5096.5  1.6655315779473644E-17
5097.0  1.418699039558301E-17
5097.5  9.939493268040496E-18
5098.0  6.721435809654469E-18
5098.5  8.24200293000281E-18
5099.0  1.2487487231208604E-17
5099.5  1.6827260654562563E-17
5100.0  1.915312669486679E-17
5100.5  1.694034735949649E-17
5101.0  1.3017475084977027E-17
5101.5  1.0407759086750891E-17
5102.0  9.226969444987314E-18
5102.5  6.654790849257242E-18
5103.0  4.67309325016481E-18
5103.5  5.331778074112689E-18
5104.0  6.973984196399825E-18
5104.5  9.024891750532132E-18
5105.0  1.073454698972384E-17
5105.5  1.0912590868155521E-17
5106.0  1.0608628927682742E-17
5106.5  1.3839385867947786E-17
5107.0  1.5389644052577866E-17
5107.5  9.490857041770865E-18
5108.0  1.0070370908404271E-17
5108.5  1.7579686295428594E-17
5109.0  1.7252821378080397E-17
5109.5  7.7869275663611E-18
5110.0  3.118651321565059E-18
5110.5  3.0595912179793045E-18
5111.0  6.03977268676585E-18
5111.5  9.483012617233573E-18
5112.0  1.0923320271320293E-17
5112.5  1.107406953700278E-17
5113.0  8.07572450662425E-18
5113.5  4.9733846705035254E-18
5114.0  5.836924208407655E-18
5114.5  8.84679254399468E-18
5115.0  9.921933234011446E-18
5115.5  7.116270359672753E-18
5116.0  4.284827216970139E-18
5116.5  5.703400276182246E-18
5117.0  8.668163639285605E-18
5117.5  9.694194228455373E-18
5118.0  6.424700662511222E-18
5118.5  3.4600072286348237E-18
5119.0  3.840584679970168E-18
5119.5  2.0985024954553765E-18
5120.0  1.6722041921677784E-18
5120.5  4.6835960812349415E-18
5121.0  5.67634970648552E-18
5121.5  3.827260245000118E-18
5122.0  5.3581304867805815E-18
5122.5  1.0763283716206188E-17
5123.0  1.3086076211635412E-17
5123.5  1.0616737610691701E-17
5124.0  9.380882424973073E-18
5124.5  9.979436664467465E-18
5125.0  9.087760133392814E-18
5125.5  1.0271562513625554E-17
5126.0  9.756663772570773E-18
5126.5  8.462455186630337E-18
5127.0  7.783224889809874E-18
5127.5  7.679478218559343E-18
5128.0  1.1193655353435223E-17
5128.5  1.3652460087061538E-17
5129.0  1.0573096964717364E-17
5129.5  9.800908907876791E-18
5130.0  1.2505400514423755E-17
5130.5  1.3746696987443123E-17
5131.0  1.0433775807695578E-17
5131.5  5.221581054395092E-18
5132.0  2.597818622230139E-18
5132.5  2.989167333115811E-18
5133.0  3.9443625881790324E-18
5133.5  3.441442003952991E-18
5134.0  5.21224027293803E-18
5134.5  8.931129061544045E-18
5135.0  7.238880272279472E-18
5135.5  3.399751230056937E-20
5136.0  -8.385002720440755E-19
5136.5  4.0487867842802E-19
5137.0  -1.0999151311488802E-19
5137.5  -7.48244375503511E-20
5138.0  -1.100252599918073E-18
5138.5  2.6997738795210873E-18
5139.0  7.503114878667489E-18
5139.5  6.990769671121056E-18
5140.0  4.920238365578339E-18
5140.5  3.934928930715706E-18
5141.0  6.035956458111313E-18
5141.5  6.937334350939149E-18
5142.0  7.262722464129083E-18
5142.5  8.096769090128205E-18
5143.0  5.239839947421244E-18
5143.5  1.0589927802769452E-19
5144.0  -1.0843633159169257E-18
5144.5  -1.6813364433198665E-18
5145.0  -2.1268428380679712E-18
5145.5  2.1967702706764018E-18
5146.0  7.7418204419072E-18
5146.5  8.134083570897971E-18
5147.0  6.651212673356703E-18
5147.5  8.929197055699974E-18
5148.0  1.122645636607179E-17
5148.5  8.459882204219727E-18
5149.0  6.205018499834118E-18
5149.5  7.868592223847362E-18
5150.0  7.131015588718164E-18
5150.5  5.215630517981501E-18
5151.0  7.799523435874974E-18
5151.5  1.137443105051401E-17
5152.0  7.926338546239231E-18
5152.5  3.169796161713195E-18
5153.0  1.6000842982835287E-18
5153.5  7.337614355586772E-18
5154.0  1.3928647234725465E-17
5154.5  1.1424543797893005E-17
5155.0  3.581511775511657E-18
5155.5  3.0345556591510527E-18
5156.0  3.0960797489540123E-18
5156.5  1.821234211557185E-18
5157.0  3.1057148012833245E-18
5157.5  5.044859597624898E-18
5158.0  6.184958988715943E-18
5158.5  5.0059828291916945E-18
5159.0  -6.270782001350747E-19
5159.5  -2.3351205640204848E-18
5160.0  5.0164422646628114E-18
5160.5  8.984798831573554E-18
5161.0  9.577678471723168E-18
5161.5  1.1342054236698084E-17
5162.0  1.6109839151573862E-17
5162.5  1.3263489982409217E-17
5163.0  4.345455582456902E-18
5163.5  1.360393681478328E-18
5164.0  1.0542250039050613E-18
5164.5  -1.4269933859572215E-18
5165.0  -3.061661667523806E-18
5165.5  -2.837375109149034E-18
5166.0  -2.797007778017204E-18
5166.5  -1.1737129678915535E-18
5167.0  3.3976256962403604E-18
5167.5  4.712719487916032E-18
5168.0  3.769432870735022E-18
5168.5  3.514358581161111E-18
5169.0  7.260696960079196E-18
5169.5  8.732222540646796E-18
5170.0  7.412797676033165E-18
5170.5  7.355938292756292E-18
5171.0  6.462105226454253E-18
5171.5  3.8753708169503356E-18
5172.0  1.3891245833361415E-18
5172.5  3.175200707454859E-18
5173.0  4.421648016127695E-18
5173.5  3.4745723317283056E-18
5174.0  3.3985532711408266E-18
5174.5  1.1540080774457798E-17
5175.0  1.4786613146195514E-17
5175.5  9.029905818582917E-18
5176.0  3.195214924912754E-18
5176.5  -2.7735999055418545E-18
5177.0  -6.1404725408934255E-18
5177.5  -6.8721787434639664E-18
5178.0  -5.580571924054779E-18
5178.5  -2.1176238614663276E-18
5179.0  5.74785634495881E-18
5179.5  1.3497117556804843E-17
5180.0  1.1592526149705545E-17
5180.5  6.197304838634573E-18
5181.0  8.299365631197719E-18
5181.5  9.955265905876131E-18
5182.0  4.472237997595244E-18
5182.5  7.987739572656591E-19
5183.0  3.177018793922654E-18
5183.5  5.8186097581341815E-18
5184.0  5.67783836036537E-18
5184.5  4.822587126873167E-18
5185.0  4.597367296586569E-18
5185.5  4.625221943960322E-18
5186.0  1.8651127659416002E-18
5186.5  1.1999431043752625E-18
5187.0  -3.162861866625032E-18
5187.5  -7.648109459286498E-18
5188.0  -2.8644667009130486E-18
5188.5  5.1643408996178384E-18
5189.0  8.630349405973515E-18
5189.5  1.0488033486274535E-17
5190.0  9.366890225136296E-18
5190.5  4.85906230267617E-18
5191.0  -1.5428162038275093E-18
5191.5  -4.239456009071097E-18
5192.0  2.3760166529188013E-18
5192.5  7.703927938198296E-18
5193.0  7.173643947454112E-18
5193.5  9.738390914706396E-18
5194.0  9.00946565454543E-18
5194.5  2.124334649104831E-18
5195.0  -5.539520947956839E-18
5195.5  -4.243204564510728E-18
5196.0  8.154965428793815E-19
5196.5  3.900532032150875E-18
5197.0  7.922612180733261E-18
5197.5  1.138373639456861E-17
5198.0  1.262680065606388E-17
5198.5  1.1975236680344075E-17
5199.0  1.0527170096932021E-17
5199.5  8.68081325781475E-18
5200.0  7.106193972699242E-18
5200.5  6.8631229225927914E-18
5201.0  4.144204480845158E-18
5201.5  9.107106205345524E-19
5202.0  3.862121787884405E-18
5202.5  7.692834234641926E-18
5203.0  8.607246735159103E-18
5203.5  7.844437153372786E-18
5204.0  7.637144704280663E-18
5204.5  1.3425846633380916E-17
5205.0  1.8285610727883885E-17
5205.5  1.2446161970236518E-17
5206.0  1.0534953850309234E-17
5206.5  1.1288631448311901E-17
5207.0  1.616335189169253E-17
5207.5  1.3421969838810337E-17
5208.0  8.144612711896921E-18
5208.5  8.665751052698549E-18
5209.0  1.2120572668235455E-17
5209.5  1.2690769159228591E-17
5210.0  1.665184564958742E-17
5210.5  1.768057150519746E-17
5211.0  1.0847944715502606E-17
5211.5  7.185874015785822E-18
5212.0  7.509806391790377E-18
5212.5  6.877305689575852E-18
5213.0  7.019732554042123E-18
5213.5  1.1643809810818702E-17
5214.0  1.3551848366943762E-17
5214.5  8.201424983285426E-18
5215.0  2.788964994765081E-18
5215.5  4.775633388915269E-18
5216.0  8.85226471277618E-18
5216.5  8.63546581998863E-18
5217.0  8.55102478897307E-18
5217.5  1.187270676743258E-17
5218.0  1.4482868882308045E-17
5218.5  1.3576253379118034E-17
5219.0  1.3406779078379891E-17
5219.5  1.6318125081204323E-17
5220.0  1.648742015069649E-17
5220.5  9.364742496029256E-18
5221.0  8.588063331226202E-19
5221.5  -5.454857551548542E-19
5222.0  5.5642738422529324E-18
5222.5  9.880487623237787E-18
5223.0  1.0497622446312807E-17
5223.5  1.0374134409469207E-17
5224.0  1.3651865075036752E-17
5224.5  1.3704954039279286E-17
5225.0  1.2264817259596982E-17
5225.5  1.4015934234371978E-17
5226.0  1.5738926443826335E-17
5226.5  1.5085325818235968E-17
5227.0  1.4783013846325457E-17
5227.5  1.5066642032012814E-17
5228.0  1.1124687712900298E-17
5228.5  9.725105978476167E-18
5229.0  1.0057329510844181E-17
5229.5  1.3101065617595715E-17
5230.0  1.757873391385126E-17
5230.5  1.901966057130397E-17
5231.0  1.3894772739908924E-17
5231.5  8.138049657459193E-18
5232.0  7.29051678766236E-18
5232.5  1.1782306589746161E-17
5233.0  1.7646513271271375E-17
5233.5  2.044665005848027E-17
5234.0  1.9876916564995712E-17
5234.5  1.6472889261590617E-17
5235.0  1.1785435540702655E-17
5235.5  1.0275615074904996E-17
5236.0  1.250204625179721E-17
5236.5  1.2402064774476797E-17
5237.0  1.2721865122378032E-17
5237.5  1.7683297223534087E-17
5238.0  2.191516828057339E-17
5238.5  2.1980094490615476E-17
5239.0  2.3899269703058894E-17
5239.5  2.1973119069550594E-17
5240.0  2.0002847418489037E-17
5240.5  1.3353156463382354E-17
5241.0  1.3564147052980309E-17
5241.5  1.7810732201796604E-17
5242.0  2.22935580666717E-17
5242.5  2.3993966311377717E-17
5243.0  1.8958730575890646E-17
5243.5  1.7393009196038924E-17
5244.0  1.2575215377068867E-17
5244.5  8.933402245344691E-18
5245.0  1.433307049543629E-17
5245.5  1.6302652856598697E-17
5246.0  1.5150087476254547E-17
5246.5  1.4475141069685557E-17
5247.0  1.6328742988717367E-17
5247.5  1.6314713270486023E-17
5248.0  1.4819644675520635E-17
5248.5  1.4951152992120812E-17
5249.0  1.680336302247364E-17
5249.5  1.5792290071143865E-17
5250.0  1.1284846981944191E-17
5250.5  8.062732336158434E-18
5251.0  7.67257332697804E-18
5251.5  9.173688502815083E-18
5252.0  1.2040856620752553E-17
5252.5  1.3724672435331997E-17
5253.0  1.1870686089005343E-17
5253.5  9.336230881179587E-18
5254.0  1.2227346178188852E-17
5254.5  2.046729308205059E-17
5255.0  2.406713769953865E-17
5255.5  2.2671988698437493E-17
5256.0  1.9884075353421147E-17
5256.5  1.87204628894604E-17
5257.0  2.3046094633494016E-17
5257.5  2.7496197486586102E-17
5258.0  2.0014886515529353E-17
5258.5  1.381849377232423E-17
5259.0  2.0140663279003478E-17
5259.5  2.392314160679512E-17
5260.0  2.0991605963440262E-17
5260.5  1.820193542108688E-17
5261.0  1.7517956500002076E-17
5261.5  1.4760493261666145E-17
5262.0  1.1876405005412882E-17
5262.5  1.4062006068616602E-17
5263.0  1.5855113444078153E-17
5263.5  1.4642981972483694E-17
5264.0  1.6316152415922384E-17
5264.5  2.1262597120173883E-17
5265.0  2.4493341344596333E-17
5265.5  2.4683396408310884E-17
5266.0  2.2083564613941206E-17
5266.5  1.84238992459512E-17
5267.0  1.7745495095073183E-17
5267.5  2.1867218406817477E-17
5268.0  2.5742252551843025E-17
5268.5  2.6049671222047386E-17
5269.0  2.6343574514485705E-17
5269.5  2.5135669850388302E-17
5270.0  1.929385895366674E-17
5270.5  1.4900632164933564E-17
5271.0  1.6661904338991623E-17
5271.5  1.679918184385824E-17
5272.0  1.2402525615261871E-17
5272.5  1.3272000394198225E-17
5273.0  2.0547812219593948E-17
5273.5  2.1463370922655636E-17
5274.0  1.7192352650730717E-17
5274.5  1.4011677979349238E-17
5275.0  1.3977422943635396E-17
5275.5  1.42185107262303E-17
5276.0  1.3421321739573321E-17
5276.5  8.648538120085593E-18
5277.0  7.038998720617473E-18
5277.5  1.1809509565846011E-17
5278.0  1.882344783837481E-17
5278.5  2.259709732890325E-17
5279.0  2.063653577433065E-17
5279.5  2.209615668426809E-17
5280.0  2.803298132670141E-17
5280.5  2.785698502797703E-17
5281.0  2.4409493976977824E-17
5281.5  2.4497970724455616E-17
5282.0  2.6279920651399453E-17
5282.5  2.3340499788238974E-17
5283.0  1.9242013097008593E-17
5283.5  2.117190305365487E-17
5284.0  2.4636752313916652E-17
5284.5  2.0970596261023732E-17
5285.0  1.3774251035311935E-17
5285.5  1.0341491990913078E-17
5286.0  1.0211657599859495E-17
5286.5  1.0237500547034192E-17
5287.0  8.942835556513592E-18
5287.5  1.0210695726188228E-17
5288.0  1.3934509383163534E-17
5288.5  1.6497234253877972E-17
5289.0  2.1434364717904993E-17
5289.5  2.6437964743694963E-17
5290.0  2.37258357232092E-17
5290.5  2.2146962914537693E-17
5291.0  2.4877936059344666E-17
5291.5  2.5725538396392834E-17
5292.0  1.7870735187596668E-17
5292.5  1.726715886084889E-17
5293.0  2.1583214000700237E-17
5293.5  1.880338817757287E-17
5294.0  1.0093900179024348E-17
5294.5  8.669972313926087E-18
5295.0  1.7777086907258673E-17
5295.5  2.1727306830731538E-17
5296.0  1.8341350882697826E-17
5296.5  1.3653163997826153E-17
5297.0  1.4172729941270356E-17
5297.5  1.6343526868083127E-17
5298.0  1.818721994287571E-17
5298.5  2.022519590564912E-17
5299.0  1.6576454694316285E-17
5299.5  1.397538478792525E-17
5300.0  1.734956653262033E-17
5300.5  1.968956781716106E-17
5301.0  1.8095296655953554E-17
5301.5  1.580977530736563E-17
5302.0  1.6646034114930665E-17
5302.5  2.1710675004085422E-17
5303.0  2.518396953527826E-17
5303.5  2.476702450163794E-17
5304.0  2.5315498360951804E-17
5304.5  2.4748694944572284E-17
5305.0  2.1501484613116816E-17
5305.5  1.9270615289126686E-17
5306.0  1.8913034010376433E-17
5306.5  1.6034259554796764E-17
5307.0  1.1880204415471945E-17
5307.5  9.99666705536672E-18
5308.0  1.3839418229617453E-17
5308.5  2.152385874349437E-17
5309.0  2.4262327684704107E-17
5309.5  2.335980572224008E-17
5310.0  2.418509476520039E-17
5310.5  2.3501401054396716E-17
5311.0  2.1450305133604734E-17
5311.5  1.8820638513316123E-17
5312.0  1.5765795049739295E-17
5312.5  1.5857674274111667E-17
5313.0  1.452432359483492E-17
5313.5  1.2075769391901805E-17
5314.0  1.607545079531884E-17
5314.5  2.118229284086637E-17
5315.0  2.1103447533820592E-17
5315.5  2.0625631402906964E-17
5316.0  2.048474904411781E-17
5316.5  2.0313232717620735E-17
5317.0  2.025048792332661E-17
5317.5  2.124073596470443E-17
5318.0  2.3397440930462856E-17
5318.5  2.6434281637870086E-17
5319.0  2.8586663109181603E-17
5319.5  2.457615275883458E-17
5320.0  1.8618141031988653E-17
5320.5  2.017104390235559E-17
5321.0  2.2607437695913693E-17
5321.5  1.9651885384734393E-17
5322.0  2.047326702394507E-17
5322.5  2.545221218474351E-17
5323.0  2.6182965954264992E-17
5323.5  2.494319583341539E-17
5324.0  2.5779182433883687E-17
5324.5  2.7265042847550448E-17
5325.0  2.3650483906224614E-17
5325.5  2.1965806043056574E-17
5326.0  2.2283972548273272E-17
5326.5  2.5090669373266898E-17
5327.0  2.635120379731504E-17
5327.5  2.5502341628771726E-17
5328.0  2.123871889903791E-17
5328.5  2.4196531540799E-17
5329.0  2.4211663432787452E-17
5329.5  2.081400269407783E-17
5330.0  1.7161624885597186E-17
5330.5  1.6197832443271397E-17
5331.0  1.695540932103465E-17
5331.5  1.8944671806964537E-17
5332.0  1.8110410652633545E-17
5332.5  1.930639538844167E-17
5333.0  2.5772022647242925E-17
5333.5  3.5255339831059835E-17
5334.0  3.721945603188517E-17
5334.5  2.9543250054525735E-17
5335.0  2.2448388577192648E-17
5335.5  2.3918214097593276E-17
5336.0  2.743043711403192E-17
5336.5  2.5638518407793755E-17
5337.0  2.3167643648569727E-17
5337.5  2.159645147343125E-17
5338.0  1.7766913180444153E-17
5338.5  1.5346320985433225E-17
5339.0  1.5356912330302205E-17
5339.5  1.5346953663303135E-17
5340.0  1.7290030141808875E-17
5340.5  2.124955834525723E-17
5341.0  2.2931194174913195E-17
5341.5  2.019590797024969E-17
5342.0  2.127223241630701E-17
5342.5  2.663604610405791E-17
5343.0  2.6039466734315117E-17
5343.5  2.5006015970242998E-17
5344.0  2.745123193758739E-17
5344.5  2.4185461128277442E-17
5345.0  1.3077440850530744E-17
5345.5  7.12226900510796E-18
5346.0  1.2243470754577766E-17
5346.5  1.7433611244652673E-17
5347.0  2.2074724701921185E-17
5347.5  2.5724607614748168E-17
5348.0  2.3359050161423332E-17
5348.5  1.8910647110286664E-17
5349.0  1.9081812351163336E-17
5349.5  1.6184760083117517E-17
5350.0  1.2845016217440562E-17
5350.5  1.7470189607632505E-17
5351.0  2.162857930583984E-17
5351.5  2.1023048291931624E-17
5352.0  2.1204199796937675E-17
5352.5  2.2496064100004452E-17
5353.0  2.340200095467131E-17
5353.5  1.9603305375897734E-17
5354.0  9.984915161977471E-18
5354.5  4.026437135833954E-18
5355.0  5.661831365414921E-18
5355.5  7.026965486008028E-18
5356.0  5.744227582641907E-18
5356.5  7.979188364296106E-18
5357.0  1.6057401787354008E-17
5357.5  2.480239188769463E-17
5358.0  2.8628683829768474E-17
5358.5  2.6366619098739077E-17
5359.0  2.110493672488854E-17
5359.5  1.286054547039937E-17
5360.0  1.049490063033922E-17
5360.5  1.712323439137271E-17
5361.0  1.7603324835409704E-17
5361.5  1.7388051904548634E-17
5362.0  2.148905455255695E-17
5362.5  2.339783378138398E-17
5363.0  2.0687685718792925E-17
5363.5  2.3342010234276293E-17
5364.0  2.4597965821921506E-17
5364.5  2.508664809853101E-17
5365.0  2.703146555733749E-17
5365.5  2.9999331478776994E-17
5366.0  3.0087802346116035E-17
5366.5  2.3803362615460337E-17
5367.0  1.826497603750487E-17
5367.5  1.7690871244435222E-17
5368.0  1.6609042574356014E-17
5368.5  1.4983625994965373E-17
5369.0  1.3518156388584134E-17
5369.5  1.2444206062191511E-17
5370.0  1.2023390799378717E-17
5370.5  1.7099615798735846E-17
5371.0  2.4030997791228928E-17
5371.5  2.4994104783457386E-17
5372.0  2.0579002294334305E-17
5372.5  1.704427379032793E-17
5373.0  1.7171050658170882E-17
5373.5  1.8180134975688747E-17
5374.0  2.019820882653372E-17
5374.5  2.6387882090307155E-17
5375.0  3.129483025301132E-17
5375.5  2.7514687739990423E-17
5376.0  2.0151213507455734E-17
5376.5  1.509524333858088E-17
5377.0  1.4763840194072695E-17
5377.5  1.7871499298360677E-17
5378.0  2.408541224681854E-17
5378.5  2.347392885403407E-17
5379.0  1.8215769489396995E-17
5379.5  1.0307566970493896E-17
5380.0  5.750135596368372E-18
5380.5  1.1267315706435996E-17
5381.0  1.7514165306641884E-17
5381.5  1.71464550943341E-17
5382.0  2.6687611095092707E-17
5382.5  3.318618570094222E-17
5383.0  2.852258610689934E-17
5383.5  2.3271062609470015E-17
5384.0  2.2993894926746577E-17
5384.5  2.4694750230868515E-17
5385.0  1.9176791783981894E-17
5385.5  1.1448061712134373E-17
5386.0  1.2700859307909136E-17
5386.5  1.9038096211507305E-17
5387.0  2.4020336214165227E-17
5387.5  2.579720379897136E-17
5388.0  2.171539051966387E-17
5388.5  1.6645146398937317E-17
5389.0  1.844518171619637E-17
5389.5  2.0393347634438256E-17
5390.0  1.7762049832350983E-17
5390.5  1.7451852832235588E-17
5391.0  2.0674862232470663E-17
5391.5  2.2695531173962943E-17
5392.0  2.1578841296129828E-17
5392.5  2.0286615808245632E-17
5393.0  2.235120233020624E-17
5393.5  2.3626906359600092E-17
5394.0  2.242026269161915E-17
5394.5  2.2059152995425334E-17
5395.0  1.990729172053357E-17
5395.5  1.807760217364888E-17
5396.0  1.902004122788524E-17
5396.5  2.1730882522102707E-17
5397.0  1.9193764763978814E-17
5397.5  1.607380079404026E-17
5398.0  2.2358174655443315E-17
5398.5  2.261715651122727E-17
5399.0  1.556214765346104E-17
5399.5  1.450248703801048E-17
5400.0  1.315897431631846E-17
5400.5  1.3815882878922682E-17
5401.0  1.815118421071533E-17
5401.5  2.0647626842533732E-17
5402.0  1.8599560622885645E-17
5402.5  2.00410470025467E-17
5403.0  1.8191973404839253E-17
5403.5  1.4474230112652518E-17
5404.0  1.645463098072094E-17
5404.5  1.8368534681728726E-17
5405.0  1.7519703120978763E-17
5405.5  1.5090606277983788E-17
5406.0  1.1618837754775545E-17
5406.5  9.144622431811206E-18
5407.0  6.820765362610544E-18
5407.5  7.777758667785271E-18
5408.0  1.3740526546163164E-17
5408.5  1.8061862823520687E-17
5409.0  1.7715090480621797E-17
5409.5  1.6428528808317143E-17
5410.0  1.7010955636428328E-17
5410.5  1.755719625029736E-17
5411.0  1.4626439834581575E-17
5411.5  1.0754661398451257E-17
5412.0  1.2385286364263058E-17
5412.5  1.6407861305949696E-17
5413.0  1.2964410213384317E-17
5413.5  8.597312908074457E-18
5414.0  1.2927081812164905E-17
5414.5  1.9207457632201878E-17
5415.0  2.0140847674059327E-17
5415.5  1.5302730522712087E-17
5416.0  8.998241470862166E-18
5416.5  9.643749705972636E-18
5417.0  1.782904030901942E-17
5417.5  1.899015382632889E-17
5418.0  2.114031327547296E-17
5418.5  2.4064432842530036E-17
5419.0  1.9254009700797647E-17
5419.5  1.1691449970074553E-17
5420.0  7.367792145977106E-18
5420.5  1.0869508224126481E-17
5421.0  1.3837553349541729E-17
5421.5  1.4193081726003045E-17
5422.0  1.524844195321622E-17
5422.5  1.3158773300789142E-17
5423.0  9.997666126271256E-18
5423.5  1.059116867202447E-17
5424.0  1.5563453237233516E-17
5424.5  2.0668825665907058E-17
5425.0  2.233849933277168E-17
5425.5  1.7227573099177995E-17
5426.0  8.762883023069738E-18
5426.5  6.806652174096515E-18
5427.0  1.1998977064138711E-17
5427.5  1.7261990369088806E-17
5428.0  1.8480314461094217E-17
5428.5  1.650841849740232E-17
5429.0  1.5619589024857322E-17
5429.5  1.3595385502642423E-17
5430.0  1.2749539450700567E-17
5430.5  1.2449216286502512E-17
5431.0  9.784241120095324E-18
5431.5  1.409678740489081E-17
5432.0  1.7798367569773557E-17
5432.5  1.8530929200977677E-17
5433.0  1.6122268725102507E-17
5433.5  1.671722309685845E-17
5434.0  1.7783542452730563E-17
5434.5  1.665325708413212E-17
5435.0  1.2938161925332706E-17
5435.5  1.2296757817323548E-17
5436.0  1.448946378460084E-17
5436.5  1.5910980878902812E-17
5437.0  1.6149960962777392E-17
5437.5  1.5173465238320873E-17
5438.0  1.6132945540066427E-17
5438.5  1.6627871741878844E-17
5439.0  1.5308056072303428E-17
5439.5  1.1346318112527349E-17
5440.0  7.968154779557047E-18
5440.5  9.561635056435792E-18
5441.0  1.2102810553022702E-17
5441.5  1.210161840389234E-17
5442.0  1.435388484383564E-17
5442.5  2.2408600183641768E-17
5443.0  2.535699066098946E-17
5443.5  1.8080982223541253E-17
5444.0  1.2299704933069893E-17
5444.5  1.337322158870245E-17
5445.0  1.5594031623542164E-17
5445.5  1.6033501881711647E-17
5446.0  1.6150396353849696E-17
5446.5  1.673636368947795E-17
5447.0  1.2938716753518287E-17
5447.5  6.599013332734469E-18
5448.0  7.607538642731729E-18
5448.5  1.5331743986549854E-17
5449.0  2.2784262284356173E-17
5449.5  2.4247287674744426E-17
5450.0  1.8142669926218607E-17
5450.5  5.8238115853040405E-18
5451.0  6.313864851127989E-19
5451.5  1.9067650706468905E-18
5452.0  3.647202768778698E-18
5452.5  3.8264030976935575E-18
5453.0  6.510108696092187E-18
5453.5  1.5163507456283094E-17
5454.0  1.894543484250937E-17
5454.5  1.304158695990099E-17
5455.0  9.492971811295155E-18
5455.5  8.771751286061979E-18
5456.0  9.635896793236635E-18
5456.5  9.473109789621196E-18
5457.0  1.4001471710778082E-17
5457.5  1.2681783724170529E-17
5458.0  4.115254169374609E-18
5458.5  3.5221449732317134E-19
5459.0  5.564795433499185E-18
5459.5  1.2541340908514961E-17
5460.0  1.822238310546433E-17
5460.5  2.1429580800024362E-17
5461.0  2.20116083817264E-17
5461.5  1.754796283547471E-17
5462.0  9.882204521641735E-18
5462.5  8.783778623005938E-18
5463.0  1.5458415453960853E-17
5463.5  1.7482275422322984E-17
5464.0  1.1239147714476134E-17
5464.5  6.409601735509713E-18
5465.0  4.589768847247943E-18
5465.5  5.595719302947545E-18
5466.0  9.900432680914838E-18
5466.5  1.655430137277956E-17
5467.0  2.0697335212185503E-17
5467.5  1.9282494639691747E-17
5468.0  1.0228551393260905E-17
5468.5  5.346551622746516E-18
5469.0  7.982427878974734E-18
5469.5  1.2181569947422632E-17
5470.0  1.528281663960019E-17
5470.5  1.804191213453878E-17
5471.0  1.9047136777054266E-17
5471.5  1.97343113167078E-17
5472.0  2.0809248994093063E-17
5472.5  1.6604537374444686E-17
5473.0  1.6621554476514538E-17
5473.5  1.852514320671148E-17
5474.0  1.5297748153636232E-17
5474.5  7.935886002875908E-18
5475.0  6.3751139280188654E-18
5475.5  1.1734360161383596E-17
5476.0  1.482883249963984E-17
5476.5  9.540044854291335E-18
5477.0  4.498861332039526E-18
5477.5  6.258062399827051E-18
5478.0  1.0339643841027513E-17
5478.5  1.2326541464631399E-17
5479.0  1.1106799570626646E-17
5479.5  1.1843270571701986E-17
5480.0  1.2475956764945349E-17
5480.5  7.707212658041039E-18
5481.0  4.282395246383786E-18
5481.5  6.309127285182158E-18
5482.0  1.0524970934124792E-17
5482.5  1.6391960032532117E-17
5483.0  1.7745998618389782E-17
5483.5  1.2114576712249371E-17
5484.0  8.464657786919545E-18
5484.5  7.032656108093799E-18
5485.0  6.527234921923827E-18
5485.5  8.86268721996069E-18
5486.0  1.0234137404264191E-17
5486.5  7.35313999454501E-18
5487.0  7.054620720441717E-18
5487.5  1.2348971543565486E-17
5488.0  2.2057201850090475E-17
5488.5  2.1462218295271044E-17
5489.0  1.9095897838325217E-17
5489.5  1.4504083989221028E-17
5490.0  6.517004304854093E-18
5490.5  5.234624196963958E-18
5491.0  5.805269785425249E-18
5491.5  5.746100436428573E-18
5492.0  4.4427010069944604E-18
5492.5  2.3494758851134377E-18
5493.0  3.441178341691409E-18
5493.5  4.511913217213634E-18
5494.0  5.655934545480714E-18
5494.5  9.398179021698734E-18
5495.0  1.643655861076446E-17
5495.5  1.7322269642238152E-17
5496.0  1.481475290624701E-17
5496.5  1.3300038732788375E-17
5497.0  1.0094556946907807E-17
5497.5  7.382041519824796E-18
5498.0  6.423733450252095E-18
5498.5  5.866626035816388E-18
5499.0  8.470917488124698E-18
5499.5  1.1976467390311568E-17
5500.0  1.1493887756094116E-17
5500.5  1.0381188162204124E-17
5501.0  9.032235675794478E-18
5501.5  1.0601727978692192E-17
5502.0  1.2802175052648222E-17
5502.5  7.98202661550035E-18
5503.0  6.205323894186975E-19
5503.5  -9.399171068779408E-19
5504.0  3.071061119613029E-18
5504.5  4.304053218758122E-18
5505.0  2.4669052671648783E-19
5505.5  3.906037195229005E-18
5506.0  9.755650596620765E-18
5506.5  1.0937689646781429E-17
5507.0  1.6575525102123333E-17
5507.5  2.135986227859222E-17
5508.0  1.8452635063133142E-17
5508.5  1.3179549267655315E-17
5509.0  1.390673295139441E-17
5509.5  1.4189227238684475E-17
5510.0  1.5429117478498453E-17
5510.5  1.537816295802394E-17
5511.0  1.9246733182406516E-17
5511.5  1.6802957923115975E-17
5512.0  9.812902910638625E-18
5512.5  6.053925780155517E-18
5513.0  6.494918549709036E-18
5513.5  4.464145492963125E-18
5514.0  -1.580549135322884E-18
5514.5  -5.042408498340879E-18
5515.0  -8.057704553225968E-18
5515.5  -4.7662885284051625E-18
5516.0  7.078313685805239E-19
5516.5  1.020824313351502E-19
5517.0  -1.779187186961696E-18
5517.5  -1.5901268715986017E-18
5518.0  2.2281772946043416E-18
5518.5  5.546930143626662E-18
5519.0  1.0669562625165521E-17
5519.5  1.569321311018814E-17
5520.0  1.4789834184018295E-17
5520.5  1.1764201631346439E-17
5521.0  8.391432861198225E-18
5521.5  1.522667628445014E-17
5522.0  1.8113954977724608E-17
5522.5  1.9510684257571754E-17
5523.0  1.86419201185907E-17
5523.5  1.7698766229705826E-17
5524.0  1.6171503763472826E-17
5524.5  1.3715831335806053E-17
5525.0  8.362859676497441E-18
5525.5  6.801134187074956E-18
5526.0  4.836701356575733E-19
5526.5  -2.2801307162814116E-19
5527.0  -1.5207458823494015E-18
5527.5  -2.173246462880597E-18
5528.0  7.444215478386749E-19
5528.5  2.7300896152252177E-18
5529.0  5.3720521955484345E-18
5529.5  7.883987149143954E-18
5530.0  1.0755415031026648E-17
5530.5  6.929644665669939E-18
5531.0  9.039967365804204E-18
5531.5  8.364598790898657E-18
5532.0  7.585254782323706E-18
5532.5  5.221804213203674E-18
5533.0  7.037193547566469E-18
5533.5  7.16528432460467E-18
5534.0  1.2131076692198356E-17
5534.5  1.4146598066543985E-17
5535.0  9.147688226430552E-18
5535.5  5.988612697839343E-18
5536.0  5.741470868327358E-18
5536.5  7.534883131736499E-18
5537.0  6.196239887426875E-18
5537.5  2.848165243170396E-18
5538.0  7.455286872926874E-19
5538.5  3.849072502181671E-18
5539.0  7.391075939953256E-18
5539.5  1.0304491149391807E-17
5540.0  9.759643241050212E-18
5540.5  6.477727889354048E-18
5541.0  3.62785289060971E-18
5541.5  3.903969862006222E-18
5542.0  7.087922258553355E-18
5542.5  1.2575055860202286E-17
5543.0  1.4510132292934238E-17
5543.5  1.0083769563004452E-17
5544.0  8.949335235348193E-18
5544.5  7.561741290031763E-18
5545.0  3.503127155183402E-18
5545.5  -6.570222265472909E-19
5546.0  -2.88936248836444E-18
5546.5  -3.958526528487922E-18
5547.0  -3.3240267411722777E-18
5547.5  -8.098152073606617E-19
5548.0  1.3829170217457225E-18
5548.5  3.3673939527114485E-18
5549.0  5.615027182716849E-18
5549.5  5.874057827267834E-18
5550.0  8.220459263341315E-18
5550.5  8.81235885367332E-18
5551.0  7.898104869146482E-18
5551.5  7.996453945267855E-18
5552.0  1.0081573779265856E-17
5552.5  8.013411415041373E-18
5553.0  7.526086768270865E-19
5553.5  -7.047928992214534E-18
5554.0  -5.394740228604245E-18
5554.5  -9.794860513215246E-19
5555.0  1.0458728969548529E-18
5555.5  -5.467137450750724E-21
5556.0  -9.471576690456513E-19
5556.5  -2.5477471675542486E-18
5557.0  2.479563421967379E-18
5557.5  4.311633293227687E-18
5558.0  1.4809676308265829E-19
5558.5  -3.8583762496048545E-18
5559.0  1.342586364329099E-18
5559.5  4.611773666496702E-18
5560.0  8.816387318610713E-18
5560.5  1.2870939417138006E-17
5561.0  1.2780269273933807E-17
5561.5  9.084590370208146E-18
5562.0  8.871256260367629E-18
5562.5  6.3498454205563004E-18
5563.0  2.8088041412963103E-18
5563.5  -1.5466788817111908E-18
5564.0  -6.729735560325681E-18
5564.5  -7.846960038613628E-18
5565.0  -3.5506775293131785E-18
5565.5  -3.209246495208744E-18
5566.0  1.0155112191000487E-18
5566.5  -4.534698114477533E-18
5567.0  -4.596562209431663E-18
5567.5  -3.383413530888415E-18
5568.0  -3.3203287497455767E-18
5568.5  -1.7193945189876286E-18
5569.0  3.5204269818192684E-18
5569.5  3.013173946975542E-18
5570.0  -1.2621021366267123E-18
5570.5  -1.1190835523962224E-18
5571.0  4.1291674436664253E-19
5571.5  1.900528416131531E-18
5572.0  2.472134414227229E-18
5572.5  5.300454613409473E-18
5573.0  4.3666881983272495E-18
5573.5  -7.937818463741694E-19
5574.0  6.2926951436338E-18
5574.5  1.23081109245984E-17
5575.0  2.3412937190852587E-18
5575.5  -8.162563911180484E-18
5576.0  -9.2652623721778E-18
5576.5  -1.515623214608925E-17
5577.0  -1.1110080073799344E-17
5577.5  -2.2638601443700257E-18
5578.0  4.720023148093716E-19
5578.5  2.639148942812039E-18
5579.0  4.655527062501613E-19
5579.5  -5.033152645630076E-19
5580.0  5.519444167998635E-18
5580.5  1.4805027286011485E-18
5581.0  -2.434749715811915E-18
5581.5  8.293201260860846E-18
5582.0  6.302631931072993E-18
5582.5  5.260812727576738E-18
5583.0  9.077926190634844E-18
5583.5  8.899168018302981E-18
5584.0  5.2409605279445426E-18
5584.5  6.655006845157362E-18
5585.0  1.0273049118074368E-17
5585.5  1.0903676062704668E-17
5586.0  8.417952834233708E-18
5586.5  1.496659563806037E-19
5587.0  -1.1357488838686055E-18
5587.5  -2.088318748016397E-18
5588.0  -9.791870049022534E-19
5588.5  5.444048855410965E-18
5589.0  9.410168676378043E-18
5589.5  6.277045897708259E-18
5590.0  9.363313541818346E-19
5590.5  1.1318666275891528E-18
5591.0  2.6818230216173397E-18
5591.5  3.914199826216676E-18
5592.0  3.2464897423609603E-18
5592.5  2.993859199771988E-18
5593.0  1.5283886002552003E-18
5593.5  -5.218728078661252E-19
5594.0  4.3306315312227023E-19
5594.5  3.1028007443283826E-18
5595.0  3.2610940684980433E-18
5595.5  2.8046288636689445E-18
5596.0  3.019613230383837E-18
5596.5  3.366859838230844E-18
5597.0  4.597108097919829E-18
5597.5  2.5948754781313547E-18
5598.0  2.8617314041053793E-19
5598.5  -2.4666324094206358E-18
5599.0  -6.1573140334695745E-18
5599.5  -8.196934972880778E-18
5600.0  -6.636792015019864E-18
5600.5  -7.929553073939973E-19
5601.0  -5.238960532840726E-19
5601.5  -1.058799129457638E-18
5602.0  -1.918431141854474E-18
5602.5  -2.4316008498963563E-18
5603.0  -3.1231550312127613E-18
5603.5  -2.9107498652735545E-18
5604.0  4.482344063926848E-19
5604.5  1.6632751328364208E-18
5605.0  1.2231665517479717E-18
5605.5  -3.2902500972833725E-18
5606.0  -5.466645640362002E-18
5606.5  -5.842693169308992E-18
5607.0  -3.1638577506564447E-18
5607.5  -3.534260939780423E-18
5608.0  -5.872732655357847E-18
5608.5  -5.9543222842417E-18
5609.0  -6.015769589396447E-18
5609.5  -4.528192386945959E-18
5610.0  -2.3376125244565457E-18
5610.5  1.3029522174514592E-18
5611.0  2.7145785146791074E-18
5611.5  7.464467548430241E-19
5612.0  6.381891832455343E-19
5612.5  1.025887444183964E-18
5613.0  -4.76669819685118E-19
5613.5  -1.5588612404641926E-18
5614.0  -3.903209160989125E-18
5614.5  -3.2041834458814905E-18
5615.0  5.93179665078954E-19
5615.5  6.5324335719618106E-18
5616.0  8.250961702261124E-18
5616.5  3.5027619038403875E-18
5617.0  -2.0740774209743927E-19
5617.5  -2.925881219355568E-18
5618.0  -2.1213113878831687E-18
5618.5  -4.0850976440950574E-18
5619.0  -1.143864668870404E-18
5619.5  1.0572259720192488E-19
5620.0  3.582911884962231E-18
5620.5  5.901381600977734E-18
5621.0  4.420176017347667E-18
5621.5  -5.321591330062222E-19
5622.0  -1.5053438535388304E-18
5622.5  4.808289216001011E-18
5623.0  6.4905202987362165E-18
5623.5  3.8798615124338313E-19
5624.0  -3.848381476006636E-18
5624.5  -1.473947400946103E-18
5625.0  3.077524045437186E-18
5625.5  6.510595305408515E-18
5626.0  5.698588386302754E-18
5626.5  -2.7678706598192522E-18
5627.0  -3.68166640804876E-18
5627.5  -3.1814762571014237E-18
5628.0  2.0121920714842938E-19
5628.5  3.3651214732826457E-18
5629.0  4.6111670644181624E-18
5629.5  8.879908104293888E-19
5630.0  -3.487866132977083E-18
5630.5  -3.696240465291738E-18
5631.0  -1.6784394680498345E-18
5631.5  4.984797289143279E-18
5632.0  4.1276214710154475E-18
5632.5  1.758420340726875E-18
5633.0  1.4919179581342718E-19
5633.5  8.517866576838609E-19
5634.0  3.360831111624984E-18
5634.5  2.9473869990524536E-18
5635.0  1.0551681718878944E-18
5635.5  2.1323936914604564E-18
5636.0  3.876875746746518E-18
5636.5  5.6154314149274645E-18
5637.0  5.935650601613125E-18
5637.5  5.563033272355895E-18
5638.0  3.3898309436877152E-18
5638.5  1.6840943302436875E-18
5639.0  4.062859203222094E-18
5639.5  3.977733897475707E-18
5640.0  1.780443135182754E-18
5640.5  1.9285588275252065E-18
5641.0  2.112173776850539E-18
5641.5  1.3114465249941713E-18
5642.0  2.7857633824613215E-19
5642.5  -1.8694211435918058E-18
5643.0  -6.694709474951497E-19
5643.5  -2.525909628673097E-19
5644.0  -3.106857375818504E-19
5644.5  1.439929036397941E-18
5645.0  1.4654530773029482E-18
5645.5  1.481615669038926E-18
5646.0  2.481017478491649E-18
5646.5  6.8560198835134706E-18
5647.0  8.007811021570988E-18
5647.5  7.603932936702856E-18
5648.0  2.621881173025621E-18
5648.5  8.006074724209033E-19
5649.0  -1.7891292963651818E-18
5649.5  -2.7758425074101656E-18
5650.0  -4.2354196243546275E-18
5650.5  -3.4223613516203204E-18
5651.0  -4.23906344565139E-18
5651.5  -5.332409369827605E-18
5652.0  -3.724583969652553E-18
5652.5  -6.623038033796008E-19
5653.0  3.663611970542123E-18
5653.5  4.42376827593628E-18
5654.0  2.1108807221675985E-18
5654.5  -7.103442750962001E-19
5655.0  -2.884488427204063E-18
5655.5  1.3535460169820774E-18
5656.0  2.1246670279104634E-18
5656.5  1.751449953414094E-18
5657.0  -1.0823175444618503E-18
5657.5  -4.580107127817248E-18
5658.0  -7.192281934045322E-18
5658.5  -6.729740733226674E-18
5659.0  -6.3529694157250684E-18
5659.5  -4.2377140183741146E-18
5660.0  -3.529465144680511E-18
5660.5  -2.2715255510692385E-20
5661.0  1.6618796131319897E-18
5661.5  6.0784898485100506E-18
5662.0  1.0409801449088279E-17
5662.5  1.4445078226887273E-17
5663.0  6.208499592345979E-18
5663.5  1.9539148676799766E-18
5664.0  -3.895640557970257E-18
5664.5  -1.1001486934378025E-18
5665.0  3.110106166760313E-18
5665.5  5.45143815601971E-18
5666.0  4.333820485919365E-18
5666.5  2.1518743395597656E-18
5667.0  2.2740336624600415E-18
5667.5  2.3399061326088327E-18
5668.0  7.520955634475575E-19
5668.5  -1.3332490545757499E-18
5669.0  -2.570990935329164E-18
5669.5  -3.2371666656665954E-18
5670.0  -2.3099210153790657E-18
5670.5  -3.4360227392661173E-18
5671.0  -3.3611535689835526E-18
5671.5  -5.429897987793968E-18
5672.0  -3.9133134849800015E-18
5672.5  -2.129609333458364E-18
5673.0  -1.7522045634556977E-18
5673.5  -1.7705980517430888E-18
5674.0  2.0068808298033645E-19
5674.5  1.3517610102220372E-18
5675.0  2.4051183904374784E-18
5675.5  1.6482817776756023E-18
5676.0  2.280512813055814E-18
5676.5  1.373646701667538E-18
5677.0  2.489161650989057E-18
5677.5  2.1004638690808063E-18
5678.0  6.4364954774648334E-18
5678.5  5.6724441424626704E-18
5679.0  3.480169108672574E-18
5679.5  1.9994683269048068E-18
5680.0  9.584263861163105E-19
5680.5  3.142345880342685E-18
5681.0  2.8400453553387566E-18
5681.5  2.8316152079994175E-18
5682.0  1.530366684153755E-18
5682.5  1.2856912806299808E-19
5683.0  2.193825123334827E-18
5683.5  2.253809525880964E-18
5684.0  4.609150635035168E-18
5684.5  1.5577045084338966E-18
5685.0  -2.9481614295623965E-18
5685.5  -1.0851210620983384E-18
5686.0  6.293873541910324E-19
5686.5  4.357517595960935E-18
5687.0  2.4987804334561303E-18
5687.5  -1.1754599364635666E-19
5688.0  1.5860260850609063E-18
5688.5  2.8947165375634823E-19
5689.0  1.3160806254732976E-18
5689.5  3.0200631347416105E-18
5690.0  5.148685196530675E-18
5690.5  3.2186056682523395E-18
5691.0  1.3705427846248422E-18
5691.5  1.951542446979669E-18
5692.0  3.541958164815264E-18
5692.5  5.715947809623761E-18
5693.0  3.304942935174712E-19
5693.5  -1.5197258256572105E-18
5694.0  -2.774322692022956E-18
5694.5  -6.175956862140919E-19
5695.0  2.1797219540708384E-18
5695.5  4.439371145844576E-18
5696.0  4.549506308884302E-18
5696.5  1.392073665672759E-18
5697.0  5.475754506338555E-19
5697.5  6.904226689144311E-20
5698.0  1.8402168730638777E-18
5698.5  1.2891605343159583E-18
5699.0  3.373927314600833E-19
5699.5  2.693435406479069E-19
5700.0  -1.3443854942717612E-18
5700.5  -5.031695234026609E-18
5701.0  -7.434247079172131E-18
5701.5  -9.624488736218953E-18
5702.0  -7.808716497991281E-18
5702.5  -6.980362867767987E-18
5703.0  -4.381709488460373E-18
5703.5  -2.445160784254321E-18
5704.0  -2.660307616704015E-18
5704.5  -3.697319154189425E-18
5705.0  -4.301759910307287E-18
5705.5  -1.5000210867210053E-18
5706.0  -9.36113898684432E-19
5706.5  -5.40039249179996E-19
5707.0  -3.011140228359313E-18
5707.5  -4.676845791784096E-18
5708.0  -4.843518028308975E-18
5708.5  -5.308623818918926E-18
5709.0  -4.457933356805888E-18
5709.5  -3.0450934827410332E-18
5710.0  -1.1926362832732901E-18
5710.5  2.1913173745800527E-18
5711.0  3.0959392118375232E-18
5711.5  1.281975303001544E-18
5712.0  3.60512972883363E-19
5712.5  -5.889907685315059E-19
5713.0  1.1170279504706727E-18
5713.5  5.685285574292184E-19
5714.0  -5.388016679358865E-20
5714.5  -9.71751623683329E-19
5715.0  -3.950119623125802E-19
5715.5  6.447975510506278E-18
5716.0  7.915756846653971E-18
5716.5  6.5343258426826816E-18
5717.0  3.1942233130228397E-18
5717.5  -3.282978859939928E-19
5718.0  -6.325616915323526E-18
5718.5  -7.221005982967246E-18
5719.0  -7.656045526333006E-18
5719.5  -9.048846252589932E-18
5720.0  -1.1005207553397868E-17
5720.5  -5.649338691130518E-18
5721.0  -3.2947631646057818E-18
5721.5  -3.801514604043908E-18
5722.0  -3.140141333635515E-18
5722.5  -1.3270339492631582E-18
5723.0  5.998936880568569E-19
5723.5  -7.941507430130589E-19
5724.0  3.498922778475239E-19
5724.5  -1.0276418440903272E-18
5725.0  -3.3400311887299436E-18
5725.5  -9.954913258334473E-19
5726.0  -1.2405503916195537E-18
5726.5  -2.6846506456005703E-18
5727.0  -4.9454871754821706E-18
5727.5  -6.8578608232734975E-18
5728.0  -6.3229057418984435E-18
5728.5  -4.3416059532885516E-18
5729.0  -1.6252047385428125E-18
5729.5  1.3227454229898444E-18
5730.0  2.9213364341325106E-18
5730.5  2.279650343184084E-18
5731.0  2.0870718096443422E-18
5731.5  3.0863667450430766E-18
5732.0  1.954098299982155E-18
5732.5  1.998328147859937E-19
5733.0  -2.805027960707065E-18
5733.5  -2.6342922998373503E-18
5734.0  1.931871855550241E-19
5734.5  2.952983859715542E-18
5735.0  5.3032375163817535E-18
5735.5  2.7746544342371043E-18
5736.0  8.941068753055124E-19
5736.5  -2.1166981863262914E-18
5737.0  -4.526448301976943E-18
5737.5  -6.152577886700899E-18
5738.0  -4.29367896124109E-18
5738.5  -3.0380082784190794E-18
5739.0  -1.5664269338225354E-18
5739.5  -3.3054870394753366E-18
5740.0  -2.8873608991492693E-18
5740.5  -1.9751143576758897E-18
5741.0  -3.4806064319460626E-18
5741.5  -9.059137211318542E-18
5742.0  -8.061557278122042E-18
5742.5  -7.149523477923323E-18
5743.0  -1.3504045379614278E-18
5743.5  1.2694849739407514E-19
5744.0  2.1808320923516436E-18
5744.5  1.4245419104130946E-18
5745.0  5.29269165218991E-20
5745.5  4.117168347283123E-19
5746.0  9.609890256331063E-19
5746.5  4.8434728412842955E-20
5747.0  -1.3957522036279666E-18
5747.5  -2.1837058976820824E-18
5748.0  -4.2759851144867563E-19
5748.5  4.661922411448106E-19
5749.0  6.46435984198038E-19
5749.5  -3.0292506041053593E-18
5750.0  -6.0579591592213605E-18
5750.5  -6.784589373065655E-18
5751.0  -5.224577592422241E-18
5751.5  2.9580658177457266E-18
5752.0  1.8575017107798594E-18
5752.5  1.0042728979456334E-18
5753.0  -4.5998433411684915E-18
5753.5  -6.544718697845616E-18
5754.0  -7.782623498737598E-18
5754.5  -6.344096534416952E-18
5755.0  -6.534076742634928E-18
5755.5  -9.191682149618967E-18
5756.0  -9.215551587335357E-18
5756.5  -4.411047466635625E-18
5757.0  -5.7341723841943064E-18
5757.5  -1.036561612667959E-17
5758.0  -1.06209886475175E-17
5758.5  -8.354553774434721E-18
5759.0  -2.585653322939251E-18
5759.5  -3.333516525063463E-18
5760.0  -3.539418548732915E-18
5760.5  -7.11912522822733E-18
5761.0  -7.196669241933943E-18
5761.5  -2.3196969637457666E-18
5762.0  6.74015407705675E-20
5762.5  2.8848634586662362E-18
5763.0  3.357342146128458E-18
5763.5  4.646115020491908E-18
5764.0  3.448720021681889E-18
5764.5  1.5303765589786897E-18
5765.0  -5.541343774414326E-19
5765.5  -9.822645918697865E-19
5766.0  -8.264359904351016E-19
5766.5  1.8723263922103635E-18
5767.0  2.5256399379591817E-18
5767.5  1.7456977305383437E-18
5768.0  -1.6240743269250163E-18
5768.5  -3.009486342295042E-18
5769.0  -1.4033015237459032E-18
5769.5  -1.3169064487650005E-18
5770.0  -2.3740984233586215E-19
5770.5  -1.402216446411531E-18
5771.0  -1.753230608375141E-18
5771.5  2.167972070100139E-18
5772.0  3.5109537206379E-18
5772.5  4.972295710877018E-18
5773.0  4.519329932896199E-18
5773.5  2.359288740853318E-18
5774.0  -6.2485726724404174E-18
5774.5  -7.096659360568182E-18
5775.0  -8.339642603447372E-18
5775.5  -4.384285873321168E-18
5776.0  -2.6400416728905208E-18
5776.5  -1.2591465407307248E-18
5777.0  -1.0185006919244354E-18
5777.5  -8.934216613846928E-19
5778.0  -1.1576695197351055E-18
5778.5  -1.2451688200442588E-18
5779.0  -5.939371577305995E-18
5779.5  -5.935098620130657E-18
5780.0  -6.372985644084204E-18
5780.5  -3.480614681981097E-18
5781.0  -1.4442616159600141E-18
5781.5  2.9308214642417735E-18
5782.0  4.9178776436395716E-18
5782.5  5.690182708447589E-18
5783.0  4.771654621713244E-18
5783.5  4.532149045603427E-18
5784.0  5.593377872668503E-18
5784.5  4.349916521751546E-18
5785.0  8.624099537664243E-19
5785.5  -2.3503729761567326E-18
5786.0  -4.25322855989928E-18
5786.5  -2.8907756096252368E-18
5787.0  -9.931739026233265E-20
5787.5  1.8561106983399566E-18
5788.0  -1.1220170996103415E-18
5788.5  -5.068222043950984E-19
5789.0  3.467198282676104E-18
5789.5  3.884889474402139E-18
5790.0  2.7957898298657107E-18
5790.5  2.4276916873487994E-18
5791.0  2.668322933833529E-18
5791.5  3.2339314745188574E-18
5792.0  2.8129395177627512E-18
5792.5  1.9858407680037152E-18
5793.0  1.0553411573345024E-18
5793.5  2.389511652904807E-19
5794.0  -8.91909964610458E-19
5794.5  -2.120560826685765E-18
5795.0  -3.57345312944151E-18
5795.5  -6.6974399871161966E-18
5796.0  -9.65414500332632E-18
5796.5  -1.1941651596932467E-17
5797.0  -1.0839415739434078E-17
5797.5  -8.328407954219015E-18
5798.0  -2.5056779629091177E-18
5798.5  1.0005537357709774E-18
5799.0  9.583305181709444E-19
5799.5  -8.742569962731026E-19
5800.0  -4.626871965074996E-18
5800.5  -2.010225153686631E-18
5801.0  -6.717970936861515E-19
5801.5  -4.285992965096411E-18
5802.0  -6.13237743453827E-18
5802.5  -9.43006113268061E-18
5803.0  -1.8580848019285104E-18
5803.5  1.5935255355597919E-18
5804.0  4.08334189713181E-18
5804.5  3.760597357005818E-18
5805.0  3.169800587261917E-18
5805.5  9.347607780763049E-19
5806.0  -9.323128851756262E-20
5806.5  2.1622981449313396E-19
5807.0  8.753984501252269E-20
5807.5  -1.5527876774482936E-19
5808.0  -1.3767340343390015E-18
5808.5  -1.877756687649068E-18
5809.0  7.462434040522011E-18
5809.5  7.295065096808017E-18
5810.0  6.972117546844178E-18
5810.5  4.16248311656659E-18
5811.0  2.7787995515897626E-18
5811.5  2.5255682240358355E-19
5812.0  1.2197929449723404E-19
5812.5  -1.3954169069778064E-19
5813.0  -1.4101975838720601E-18
5813.5  -2.0529099481324076E-18
5814.0  -2.1221433944360866E-18
5814.5  -2.170492794335704E-18
5815.0  -2.270305597696626E-18
5815.5  -4.645381216538459E-18
5816.0  -5.8846084448050094E-18
5816.5  -1.3115599599690075E-18
5817.0  4.519024457856736E-20
5817.5  2.8227000593414588E-18
5818.0  2.619627458069022E-18
5818.5  2.509968880182567E-18
5819.0  3.173196933484208E-18
5819.5  4.333218202866961E-18
5820.0  6.867312625703988E-18
5820.5  3.504739687368127E-18
5821.0  1.6338969291637325E-18
5821.5  2.8763256109255E-18
5822.0  2.5427058835720453E-18
5822.5  1.7024955213873745E-18
5823.0  -3.162171199355422E-19
5823.5  -1.4762200185708214E-18
5824.0  2.5993387770488345E-18
5824.5  3.3377541107774375E-18
5825.0  4.747074513180103E-18
5825.5  5.690565865655147E-19
5826.0  -1.9120794538351657E-18
5826.5  -5.631011963609195E-19
5827.0  -1.1906827863838048E-19
5827.5  8.287187312845049E-19
5828.0  -4.322221912748119E-19
5828.5  -1.2063622894844902E-18
5829.0  -3.126825031638405E-18
5829.5  -2.3452505758024583E-18
5830.0  -8.789063749577826E-20
5830.5  1.0640511266364492E-18
5831.0  1.7955056131409453E-18
5831.5  -1.3313592976994048E-18
5832.0  -4.43249189758787E-19
5832.5  2.434830260722368E-18
5833.0  1.779450243512756E-18
5833.5  1.3487073545706928E-18
5834.0  5.244873685972191E-19
5834.5  9.473088842874394E-19
5835.0  2.2846600429382966E-18
5835.5  2.127541111436024E-18
5836.0  2.0205563687986852E-18
5836.5  2.4001848114155304E-18
5837.0  1.1790493347592794E-18
5837.5  -2.4550474154542696E-18
5838.0  -4.0320208366550285E-18
5838.5  -5.142834530744189E-18
5839.0  -1.9186162252970296E-18
5839.5  -5.158206041708413E-19
5840.0  2.861346559040658E-18
5840.5  2.7805929574188638E-18
5841.0  2.7215162613329186E-18
5841.5  1.57843562340182E-18
5842.0  1.2515292749892956E-18
5842.5  5.774446297617218E-19
5843.0  -1.280356343086368E-18
5843.5  -2.6862490814710297E-18
5844.0  -4.832062213332783E-18
5844.5  -5.5177879897689044E-18
5845.0  -7.013674880069382E-18
5845.5  -6.982439648121518E-18
5846.0  -6.957684371291026E-18
5846.5  -3.714187093460916E-18
5847.0  -1.9228796099755633E-18
5847.5  2.9901038955990605E-18
5848.0  3.1363540251111153E-18
5848.5  3.255398472885981E-18
5849.0  2.5761840902694773E-19
5849.5  -1.421999745247707E-19
5850.0  -1.2741400234654314E-19
5850.5  -6.815384084643233E-20
5851.0  -1.8033645116440956E-20
5851.5  -1.5166739007414337E-18
5852.0  -1.1369079319551806E-18
5852.5  1.2307412962137346E-18
5853.0  1.8784283898549155E-18
5853.5  2.4474766139775327E-18
5854.0  2.2890490465859087E-18
5854.5  1.328029829282623E-18
5855.0  -2.595912688351699E-18
5855.5  -3.848423635722729E-18
5856.0  -4.99232149823409E-18
5856.5  4.275743011086275E-19
5857.0  1.7811260546209738E-18
5857.5  3.647467254985831E-18
5858.0  2.8479695934595562E-18
5858.5  2.088522663658173E-18
5859.0  -5.545234536191303E-19
5859.5  -1.3285304147304858E-18
5860.0  -2.67426756638276E-18
5860.5  -1.5721984351937075E-18
5861.0  -4.82681218504969E-19
5861.5  2.57002734233055E-18
5862.0  3.499718580771991E-18
5862.5  5.129866462403533E-18
5863.0  2.4720137245378636E-18
5863.5  -2.644408900351735E-19
5864.0  2.142193956363897E-18
5864.5  3.2583493821109183E-18
5865.0  6.57656860102665E-18
5865.5  6.544896557740971E-18
5866.0  6.510954645719975E-18
5866.5  3.014389114035501E-18
5867.0  2.0455865057894033E-18
5867.5  1.07502602470667E-18
5868.0  -1.9442813180059303E-18
5868.5  -5.322926133807352E-18
5869.0  -7.019386558080907E-18
5869.5  -7.674125548999385E-18
5870.0  -9.224117591324144E-18
5870.5  -6.469880231806228E-18
5871.0  -3.2531518466698925E-18
5871.5  2.5443098503795775E-19
5872.0  1.2634596179388018E-18
5872.5  1.864029667579356E-18
5873.0  1.5717259845851263E-18
5873.5  1.2151153008894263E-18
5874.0  1.6059093326653424E-18
5874.5  8.223157752133644E-19
5875.0  -6.4154716807274975E-18
5875.5  -5.842050439484219E-18
5876.0  -5.110580857054671E-18
5876.5  -2.6641190905754606E-18
5877.0  -2.154836053105188E-18
5877.5  -4.201440311634897E-18
5878.0  -1.7092422394759784E-18
5878.5  1.6160147477290305E-18
5879.0  2.9865290569580815E-18
5879.5  3.3327729065137063E-18
5880.0  2.379705486680166E-18
5880.5  1.2898289363160058E-18
5881.0  -2.331664876205682E-19
5881.5  -2.1244113942190218E-18
5882.0  -2.828186484172267E-18
5882.5  -3.578982210398565E-18
5883.0  -1.3919254677070746E-18
5883.5  1.811957800061586E-18
5884.0  3.3144757261220566E-18
5884.5  3.6235920141042026E-18
5885.0  2.6606350916372204E-19
5885.5  -3.888123623220391E-18
5886.0  -1.0274341765441324E-17
5886.5  -6.807265761000958E-18
5887.0  -5.436694826843745E-18
5887.5  -4.6073309239024284E-18
5888.0  -1.076913286349327E-18
5888.5  4.626042294787798E-18
5889.0  6.6770090327851565E-18
5889.5  7.265359555037874E-18
5890.0  1.6106846070070862E-18
5890.5  1.3482916825863463E-18
5891.0  9.022787185399095E-19
5891.5  -2.1125430662257623E-18
5892.0  -3.2034882173678957E-18
5892.5  3.550539023944428E-18
5893.0  3.1858728851297487E-18
5893.5  2.5328554349569315E-18
5894.0  -5.523471081371098E-20
5894.5  -1.2318497024394476E-18
5895.0  -1.2947971118097866E-18
5895.5  -2.756110494907918E-18
5896.0  -5.5163406502292386E-18
5896.5  -7.000173891715656E-18
5897.0  -7.718331862507598E-18
5897.5  -8.831326986549941E-18
5898.0  -7.566519239902905E-18
5898.5  -5.042116032395817E-18
5899.0  -2.04119782785159E-18
5899.5  -5.152866077182572E-19
5900.0  -5.294363940963404E-18
5900.5  -4.375215056312298E-18
5901.0  -2.3521995011970505E-18
5901.5  -1.4793587447555902E-18
5902.0  -1.0099461902200471E-18
5902.5  -4.437709661247309E-19
5903.0  -5.323873805023293E-19
5903.5  -7.578599011477485E-19
5904.0  -7.446411367473196E-19
5904.5  -7.370765592491769E-19
5905.0  -1.3963893276441985E-18
5905.5  -2.61253172551828E-18
5906.0  -5.456678663129222E-18
5906.5  -4.1546742658293944E-18
5907.0  -3.3718730513033662E-18
5907.5  -2.7020369521531047E-18
5908.0  -2.7751093286899897E-18
5908.5  -3.0442716622861195E-18
5909.0  -3.4336570203346404E-18
5909.5  -3.680787119276291E-18
5910.0  -3.9983590794727986E-19
5910.5  3.644140369903953E-21
5911.0  5.336968730108256E-19
5911.5  -1.0750549431611379E-18
5912.0  -2.1553593125976424E-18
5912.5  -7.588005909746416E-18
5913.0  -6.785890294267067E-18
5913.5  -3.21343384946562E-18
5914.0  -3.1864550218816107E-19
5914.5  1.7365206235143135E-18
5915.0  -3.869537965018403E-18
5915.5  -3.433494901408541E-18
5916.0  -4.1405580700287283E-19
5916.5  1.9005341307557134E-18
5917.0  3.63784862167366E-18
5917.5  4.3482461810379136E-18
5918.0  3.2610405385190242E-18
5918.5  -6.706816676713095E-19
5919.0  -4.837874708415802E-18
5919.5  -8.145739960431249E-18
5920.0  -9.154596850042382E-18
5920.5  -7.448918173348164E-18
5921.0  -7.444364741698658E-19
5921.5  9.390143126090388E-19
5922.0  2.3527075764929654E-18
5922.5  -2.692899930459736E-18
5923.0  -4.5444356915346296E-18
5923.5  -8.971354213628099E-18
5924.0  -6.649637573919929E-18
5924.5  -4.586182613525413E-18
5925.0  -1.308672087785442E-18
5925.5  -1.0334943035309829E-18
5926.0  -2.1988628642416954E-18
5926.5  -2.84831666409497E-19
5927.0  1.5161089077219824E-18
5927.5  2.7247377628587146E-18
5928.0  2.4656291414244284E-18
5928.5  1.4608953948379309E-19
5929.0  -2.1266413978095702E-18
5929.5  -4.391907988716795E-18
5930.0  -3.224232785484731E-18
5930.5  -2.086514707807185E-18
5931.0  2.7029147851471166E-18
5931.5  1.852331780957733E-18
5932.0  9.537186731509398E-19
5932.5  4.856645291549869E-18
5933.0  5.5307041986589055E-18
5933.5  4.253258465418525E-18
5934.0  4.032853472071328E-18
5934.5  3.785934770576595E-18
5935.0  3.717514153211177E-18
5935.5  3.676874740485611E-18
5936.0  3.5196694233900206E-18
5936.5  3.1864310448198982E-18
5937.0  2.7900746004028564E-18
5937.5  -5.0605806119327346E-20
5938.0  -7.3873371887874295E-19
5938.5  -3.4656686280005946E-20
5939.0  -1.828656823335774E-18
5939.5  -4.0967758154321806E-18
5940.0  -1.922434187858549E-18
5940.5  -5.031036224877694E-19
5941.0  6.5669671381629845E-18
5941.5  5.68388713404097E-18
5942.0  4.496650449482707E-18
5942.5  -1.1051126951700226E-18
5943.0  -3.0189504619863593E-18
5943.5  -4.048374440506236E-18
5944.0  -2.9449851908121076E-18
5944.5  -1.364792460832027E-18
5945.0  -1.786391235382599E-18
5945.5  -2.0826170097977847E-18
5946.0  -4.1284606761780016E-18
5946.5  -3.784571784429871E-18
5947.0  -3.2596960960254812E-18
5947.5  -1.761937361539405E-18
5948.0  -1.1278085963282623E-18
5948.5  1.0446048867406825E-20
5949.0  -1.8757859691115848E-19
5949.5  -5.107546126325633E-19
5950.0  3.8505424050306755E-18
5950.5  5.686509014380375E-18
5951.0  6.706989203681131E-18
5951.5  5.135570408435263E-18
5952.0  2.3927905672046726E-18
5952.5  4.428664757432184E-18
5953.0  5.2770689595865764E-18
5953.5  2.524923787119516E-18
5954.0  2.6815530754088855E-18
5954.5  2.9755584516869927E-18
5955.0  -1.784165564519017E-18
5955.5  -4.048663990682333E-18
5956.0  -2.5275927127511646E-19
5956.5  2.902257044049917E-18
5957.0  9.250389364177631E-18
5957.5  1.0060548647046879E-17
5958.0  1.0476160121078178E-17
5958.5  8.334201288164734E-18
5959.0  7.467002320639223E-18
5959.5  5.648617174862004E-18
5960.0  5.072012264654046E-18
5960.5  4.75184728827257E-18
5961.0  7.787225104678959E-18
5961.5  9.233677813894663E-18
5962.0  1.2414965928918237E-17
5962.5  1.1983077873478227E-17
5963.0  1.1724331759959442E-17
5963.5  5.036031353999847E-18
5964.0  4.048275779394975E-18
5964.5  2.3484872893930604E-18
5965.0  6.170882059516518E-18
5965.5  8.609249288738853E-18
5966.0  3.509241635756209E-18
5966.5  3.0687082158065786E-18
5967.0  2.7847378289776145E-18
5967.5  6.796259823973018E-18
5968.0  9.541605492821957E-18
5968.5  1.1619205955088111E-17
5969.0  1.107954370934686E-17
5969.5  8.922496003802125E-18
5970.0  5.245966235483215E-18
5970.5  2.5461225921725932E-18
5971.0  1.7099654152723864E-20
5971.5  -3.407945947831506E-20
5972.0  6.850193730106057E-19
5972.5  1.6525839885636031E-18
5973.0  2.4142505135282094E-18
5973.5  -1.602844442279225E-19
5974.0  -1.1255881051218317E-18
5974.5  -3.4585431184664865E-18
5975.0  -3.28630748015896E-18
5975.5  -3.1406946838043973E-18
5976.0  2.84546117333073E-18
5976.5  3.250015430100323E-18
5977.0  1.2444188266591786E-18
5977.5  5.83912990012807E-19
5978.0  -1.436735331287899E-20
5978.5  2.2545672529734225E-19
5979.0  4.386909372217945E-20
5979.5  -9.75878787127451E-19
5980.0  2.461863787286112E-18
5980.5  5.803321038568531E-18
5981.0  1.0217641619062528E-17
5981.5  1.0704283863795326E-17
5982.0  8.698861289195885E-18
5982.5  8.618900692869976E-18
5983.0  8.535601714469923E-18
5983.5  5.872838450753217E-18
5984.0  4.955896540421529E-18
5984.5  3.0650271569301358E-18
5985.0  3.4090300054711688E-18
5985.5  3.7949255697285444E-18
5986.0  9.506973659026263E-19
5986.5  2.5774709222942983E-19
5987.0  4.2622817956237724E-19
5987.5  -6.770592134261913E-19
5988.0  -2.0077136236302653E-18
5988.5  -3.9685269124841132E-19
5989.0  5.826811513241247E-19
5989.5  4.94398529789129E-18
5990.0  4.489536578223585E-18
5990.5  3.899777676136726E-18
5991.0  3.2759913421278363E-18
5991.5  2.8364184030851237E-18
5992.0  3.4522544988267905E-19
5992.5  -4.670917319456151E-19
5993.0  -1.6044189721670135E-18
5993.5  3.425412868046502E-18
5994.0  5.5651384785255385E-18
5994.5  1.0909756831573392E-17
5995.0  1.0497962225225468E-17
5995.5  9.87673223108346E-18
5996.0  1.0635353773670066E-17
5996.5  1.1054763225034402E-17
5997.0  1.347680309840166E-17
5997.5  1.0719682895763075E-17
5998.0  6.211460902856999E-18
5998.5  1.5198629827709385E-18
5999.0  -3.740469990129647E-19
5999.5  1.2402175823406858E-18
6000.0  2.2378426059100298E-18
6000.5  4.007668565444333E-18
6001.0  4.054031388448944E-18
6001.5  4.075459123169259E-18
6002.0  4.1365059187725615E-18
6002.5  5.5333823995215326E-18
6003.0  8.227882447192794E-18
6003.5  8.384905860608965E-18
6004.0  8.461701165872653E-18
6004.5  7.736169072833948E-18
6005.0  6.8536541765846926E-18
6005.5  5.0075598299045726E-18
6006.0  4.907635650731874E-18
6006.5  4.853064761031723E-18
6007.0  8.39450261873576E-18
6007.5  5.664709869418239E-18
6008.0  -8.116672063152597E-19
6008.5  -5.662212949193382E-19
6009.0  -4.219494344552164E-19
6009.5  9.079053746748817E-19
6010.0  -1.7694261126760276E-19
6010.5  -3.070367313289136E-18
6011.0  -2.318661322869576E-18
6011.5  -1.8386045960527243E-18
6012.0  7.643950348536878E-18
6012.5  8.25918328203483E-18
6013.0  8.202356855599775E-18
6013.5  7.85218799141904E-18
6014.0  7.608883626130675E-18
6014.5  5.159827275724865E-18
6015.0  4.506269933766521E-18
6015.5  3.1683582154402E-18
6016.0  4.023028767948402E-18
6016.5  4.665219038897188E-18
6017.0  6.653241969661273E-18
6017.5  7.609595302948302E-18
6018.0  1.0137445947585963E-17
6018.5  4.601616088841954E-18
6019.0  8.811886543807307E-20
6019.5  7.93386218221377E-19
6020.0  7.754632306076744E-19
6020.5  3.217568273561813E-19
6021.0  -1.3988181696816744E-20
6021.5  -3.108506928994571E-19
6022.0  4.064689293986529E-18
6022.5  4.221555343038749E-18
6023.0  1.6851646516006538E-18
6023.5  1.6885267464234891E-18
6024.0  1.6917368343501155E-18
6024.5  4.754654436996865E-18
6025.0  4.789772074748339E-18
6025.5  1.9168293860257365E-18
6026.0  1.4561785669333888E-18
6026.5  9.76689377575557E-19
6027.0  6.114525745885814E-18
6027.5  7.890360668527984E-18
6028.0  1.161883661537688E-17
6028.5  9.367648824544886E-18
6029.0  6.822847139370606E-18
6029.5  4.460576639500907E-18
6030.0  3.722486190982481E-18
6030.5  2.7799553160801757E-18
6031.0  3.4440641130041836E-18
6031.5  4.260579016208944E-18
6032.0  3.5323381517049355E-18
6032.5  3.6178869233056725E-18
6033.0  6.258770642727463E-18
6033.5  7.297120089828533E-18
6034.0  8.687237835615341E-18
6034.5  6.197232021915307E-18
6035.0  5.131233142540355E-18
6035.5  2.233049251278597E-18
6036.0  3.59248770417921E-18
6036.5  5.576869124364399E-18
6037.0  9.511849363892622E-18
6037.5  1.0859859995129332E-17
6038.0  9.49647948451749E-18
6038.5  7.02366695043794E-18
6039.0  3.0803026399381252E-18
6039.5  5.0128400792588055E-18
6040.0  5.980187596285325E-18
6040.5  1.0683671083170747E-17
6041.0  8.99767366260086E-18
6041.5  6.052546471240855E-18
6042.0  2.7299561641676043E-18
6042.5  1.2622145915286733E-18
6043.0  2.7238475320982803E-18
6043.5  2.5008670127658905E-18
6044.0  2.073008233995612E-18
6044.5  3.5890315653763606E-18
6045.0  4.340352256143591E-18
6045.5  3.143640471539327E-18
6046.0  4.364757780716688E-18
6046.5  6.964695910384893E-18
6047.0  7.789307388130089E-18
6047.5  8.239153584718149E-18
6048.0  6.846682493562314E-18
6048.5  5.213517235029926E-18
6049.0  1.4752392125336566E-18
6049.5  -1.017430950931352E-18
6050.0  -2.5132127235743578E-18
6050.5  -3.172246889494405E-18
6051.0  -2.3262736886290296E-18
6051.5  -2.923626690550563E-20
6052.0  -1.3171245621677171E-18
6052.5  -2.1652257001749967E-18
6053.0  -9.36196811753959E-19
6053.5  -2.532081727083439E-19
6054.0  1.4687449534149547E-18
6054.5  2.8574808937730436E-18
6055.0  3.859935145185789E-18
6055.5  7.226922674263377E-18
6056.0  6.829244850782306E-18
6056.5  4.373470166303012E-18
6057.0  5.4280793441929035E-18
6057.5  6.2619137031880845E-18
6058.0  7.46665394712916E-18
6058.5  7.834567665100575E-18
6059.0  8.626458679128541E-18
6059.5  8.192297596422691E-18
6060.0  7.816261878780967E-18
6060.5  5.863465476806546E-18
6061.0  5.639336240588371E-18
6061.5  6.027456174312597E-18
6062.0  5.0105902583111464E-18
6062.5  4.04643199159775E-18
6063.0  2.59607979668313E-18
6063.5  2.413854922847382E-18
6064.0  2.901323006252982E-18
6064.5  2.700564929034538E-18
6065.0  2.4920627374357674E-18
6065.5  -3.350755818133312E-18
6066.0  -5.25872938178726E-18
6066.5  -8.842480675653955E-18
6067.0  -7.334999334041624E-18
6067.5  -5.618698263320354E-18
6068.0  8.938632764419968E-19
6068.5  2.205888690848672E-18
6069.0  -6.524705251972049E-19
6069.5  -5.312558840215845E-19
6070.0  -3.797939324177178E-19
6070.5  3.332308964281729E-18
6071.0  4.4363610605115166E-18
6071.5  4.399350411621677E-18
6072.0  4.524055774644188E-18
6072.5  4.695566794257486E-18
6073.0  5.0733976477283716E-18
6073.5  4.897245388124587E-18
6074.0  9.987979262136143E-19
6074.5  1.5823801115201315E-18
6075.0  2.4656032050954636E-18
6075.5  4.536151622881658E-18
6076.0  5.202748799813074E-18
6076.5  2.769666292671071E-18
6077.0  1.9607318567664508E-18
6077.5  6.088747685948108E-19
6078.0  2.4424538274533517E-18
6078.5  3.2484215279607818E-18
6079.0  4.003391976109029E-18
6079.5  3.3566927053873675E-18
6080.0  2.159415679645322E-18
6080.5  2.3260287387498536E-18
6081.0  2.405949225623956E-18
6081.5  2.5488740714729866E-18
6082.0  2.778132834725005E-18
6082.5  3.250663396603642E-18
6083.0  4.258178503499483E-18
6083.5  4.795380222034129E-18
6084.0  1.3007976030773302E-18
6084.5  2.7421211734977784E-18
6085.0  6.246356651198107E-18
6085.5  8.985619401881519E-18
6086.0  1.060715082050087E-17
6086.5  8.405088657311673E-18
6087.0  6.312170134902051E-18
6087.5  1.1741009708923833E-18
6088.0  7.168999808230103E-19
6088.5  4.1704247451920644E-19
6089.0  7.048207632543316E-18
6089.5  6.784083227911348E-18
6090.0  4.528159256510351E-18
6090.5  3.058137269908526E-18
6091.0  1.9917949609084995E-18
6091.5  1.4005371249331257E-18
6092.0  1.0875427179340966E-18
6092.5  2.4782212959509934E-19
6093.0  1.0471377084433269E-19
6093.5  -9.989047100987954E-21
6094.0  -1.9871834775601136E-18
6094.5  -2.648929178457498E-18
6095.0  -4.168678816439521E-18
6095.5  -1.3400907667696136E-18
6096.0  1.1637560006678091E-18
6096.5  -2.2637102275176165E-18
6097.0  -4.058833716323329E-18
6097.5  -9.577332920683634E-18
6098.0  -6.3945684169279645E-18
6098.5  -3.2830915055969837E-18
6099.0  1.972000302190561E-18
6099.5  2.557379958307657E-18
6100.0  -7.54597521735799E-20
6100.5  -2.8165121462434118E-18
6101.0  -5.777333193642359E-18
6101.5  -2.3551676290126024E-18
6102.0  -1.6763553002369305E-18
6102.5  -2.6497422136451958E-18
6103.0  -5.637668110612119E-18
6103.5  -9.207252504984876E-18
6104.0  -8.200695441966595E-18
6104.5  -7.393490278205685E-18
6105.0  -2.9486905829171466E-18
6105.5  -2.7463589203466077E-18
6106.0  -2.478603425413419E-18
6106.5  1.2596044400466318E-18
6107.0  2.7260698413102105E-18
6107.5  5.656334420308097E-18
6108.0  3.667040538639064E-18
6108.5  7.451046365460707E-19
6109.0  -1.7109618141784233E-18
6109.5  -2.263758966780516E-18
6110.0  3.887796707088185E-18
6110.5  3.995649742439705E-18
6111.0  4.171984229300412E-18
6111.5  1.789420992551602E-18
6112.0  7.507081749473389E-19
6112.5  -5.341367118456784E-19
6113.0  -5.646571644227878E-19
6113.5  -6.203945667314528E-19
6114.0  -2.54788204672004E-18
6114.5  -3.4561378423771632E-18
6115.0  -2.1006496361251167E-18
6115.5  -1.0981779454976727E-18
6116.0  9.550667434844244E-19
6116.5  3.114986249519432E-18
6117.0  4.2638805732511704E-18
6117.5  3.029852102150469E-18
6118.0  3.3531340009375137E-18
6118.5  4.166126316313628E-18
6119.0  5.3116457970032154E-18
6119.5  5.993611412205327E-18
6120.0  5.113094838130676E-18
6120.5  5.029462239399533E-18
6121.0  4.928919664514845E-18
6121.5  4.11782370084701E-18
6122.0  3.5782898795239345E-18
6122.5  4.367287021703992E-18
6123.0  2.9772053610706787E-18
6123.5  -1.3899122436969983E-18
6124.0  -3.0814169618744355E-18
6124.5  -4.3350790784308766E-18
6125.0  -2.94680403286313E-18
6125.5  -2.2819883751112424E-18
6126.0  -5.143803487906902E-19
6126.5  -1.3147017191763328E-18
6127.0  -1.975153779127978E-18
6127.5  -6.469677136598974E-18
6128.0  -6.568119544681579E-18
6128.5  -4.286451093649688E-18
6129.0  -1.5729986689499004E-18
6129.5  9.19108345437813E-19
6130.0  9.092803158381827E-19
6130.5  1.3977959733807977E-19
6131.0  -3.606378652143373E-18
6131.5  -1.101048285217927E-18
6132.0  1.4598669319883347E-18
6132.5  6.670695981150531E-18
6133.0  7.367812478219843E-18
6133.5  4.646121229031552E-18
6134.0  1.778475329247118E-18
6134.5  -1.4863320901178338E-18
6135.0  -1.5483729994794366E-18
6135.5  -1.1828916252553314E-18
6136.0  1.7195447412802144E-18
6136.5  1.777305874657305E-18
6137.0  1.8507249723829745E-18
6137.5  -3.623248858715519E-18
6138.0  -5.0128141041990424E-18
6138.5  -2.013110741807483E-18
6139.0  8.911619787855862E-19
6139.5  5.012815090874336E-18
6140.0  1.1454746092586911E-18
6140.5  -3.6574899870674855E-19
6141.0  -2.420276041650397E-18
6141.5  2.161257149613553E-19
6142.0  4.409422726486676E-18
6142.5  1.1090749625569205E-18
6143.0  -2.407334298554465E-19
6143.5  -3.2598934011124613E-19
6144.0  -9.918655578301057E-19
6144.5  -2.1833156776166164E-18
6145.0  -6.516828489290293E-20
6145.5  9.26516187100239E-19
6146.0  1.9606654211207078E-18
6146.5  1.3763799896464258E-18
6147.0  1.9488681908069756E-19
6147.5  -1.6955175040295197E-18
6148.0  -2.691367373964408E-18
6148.5  -5.264684202662129E-18
6149.0  -5.051932062487792E-18
6149.5  -4.4360651110176054E-18
6150.0  2.0777795522931652E-19
6150.5  2.9688406076375994E-18
6151.0  4.644618769830856E-18
6151.5  3.1421698625771856E-18
6152.0  -1.0423473180937408E-18
6152.5  -3.1233985311439118E-18
6153.0  -4.5157430514439735E-18
6153.5  -6.8854046460607165E-19
6154.0  -1.132959586978992E-19
6154.5  6.687236193609408E-19
6155.0  1.4891913410690538E-18
6155.5  2.105572515892629E-18
6156.0  6.103918337827791E-18
6156.5  6.922720739702381E-18
6157.0  8.169362678066293E-18
6157.5  5.7069666026964325E-18
6158.0  3.632729843803179E-18
6158.5  5.222603262447266E-19
6159.0  1.2411594216936894E-18
6159.5  6.3276322089728E-18
6160.0  5.524309076315624E-18
6160.5  4.765895449685862E-18
6161.0  7.113296164153067E-18
6161.5  7.850448967047177E-18
6162.0  9.317524484608886E-18
6162.5  8.46042037853611E-18
6163.0  7.55325067755687E-18
6163.5  4.2212110273693815E-18
6164.0  3.116671282743151E-18
6164.5  1.029745446095209E-18
6165.0  1.339131397593788E-18
6165.5  1.7064998268881376E-18
6166.0  6.4955222419076316E-18
6166.5  8.146314072571794E-18
6167.0  1.0772051185531667E-17
6167.5  8.978758366661792E-18
6168.0  6.585067803831758E-18
6168.5  1.1941299514527053E-18
6169.0  -5.659653093190345E-19
6169.5  -3.5235307432086664E-19
6170.0  9.080479458909755E-19
6170.5  2.8036622224770474E-18
6171.0  4.6672688349444614E-18
6171.5  5.122836008349404E-18
6172.0  -1.5848845428597878E-19
6172.5  -9.674018667054219E-20
6173.0  8.281818393420829E-21
6173.5  2.8070478710252616E-18
6174.0  4.009139378619826E-18
6174.5  2.1661974429350568E-18
6175.0  1.0809865697566311E-18
6175.5  -1.0160405534448392E-18
6176.0  1.1136359435168051E-18
6176.5  2.1884900517300344E-18
6177.0  5.769310738772521E-18
6177.5  6.525609009577019E-18
6178.0  8.101450037256131E-18
6178.5  6.736912423158219E-18
6179.0  5.952657639204029E-18
6179.5  2.791654196661628E-18
6180.0  2.5609730875248826E-18
6180.5  2.3220678496630776E-18
6181.0  1.8666810520752578E-18
6181.5  1.5699487284637642E-18
6182.0  7.628894451527375E-18
6182.5  7.626625650813643E-18
6183.0  6.249033847507348E-18
6183.5  5.123523420345614E-18
6184.0  4.2941937504839186E-18
6184.5  3.3115907318772843E-18
6185.0  2.7438230988613124E-18
6185.5  1.1465181324530833E-18
6186.0  1.7083394637767797E-18
6186.5  2.1755435344431667E-18
6187.0  5.385643990289825E-18
6187.5  4.997223670094103E-18
6188.0  1.3459120161610735E-18
6188.5  9.362990561278271E-19
6189.0  5.51954677978444E-19
6189.5  5.2458564229990995E-18
6190.0  6.902709789630615E-18
6190.5  1.0810117009819662E-17
6191.0  9.160278909818246E-18
6191.5  7.4136966940429E-18
6192.0  6.5310427911217864E-18
6192.5  6.000925455411466E-18
6193.0  3.892321999409293E-18
6193.5  2.2397111515788346E-18
6194.0  2.635737933557493E-19
6194.5  -1.6210698762704332E-18
6195.0  -1.7301068157334343E-18
6195.5  2.038288675448474E-18
6196.0  3.57079430342261E-18
6196.5  5.644864307441456E-18
6197.0  -4.2062046106232724E-19
6197.5  -2.5437068312799413E-18
6198.0  -3.592823309871453E-18
6198.5  -5.166307036369066E-20
6199.0  5.387732266542976E-18
6199.5  6.369452218375628E-18
6200.0  6.757938461236534E-18
6200.5  6.799245252252292E-18
6201.0  6.377893776070117E-18
6201.5  5.6401941941180676E-18
6202.0  3.078117133293213E-18
6202.5  1.921672845253478E-18
6203.0  3.2489384709691805E-18
6203.5  2.5401467498939806E-18
6204.0  1.1178480926120796E-18
6204.5  -5.246493119314323E-21
6205.0  -5.951699647445309E-19
6205.5  2.064900744103313E-18
6206.0  2.3121993885326697E-18
6206.5  2.7501946328040734E-18
6207.0  2.4986263428842172E-18
6207.5  2.3476219165864328E-18
6208.0  7.758910941426135E-18
6208.5  5.491013539029532E-18
6209.0  -1.438725684580337E-18
6209.5  -7.640803169257138E-19
6210.0  -3.016409713433511E-19
6210.5  -8.31629681098781E-19
6211.0  -7.292429009371147E-19
6211.5  -2.4882950045094284E-19
6212.0  1.1206709827426641E-18
6212.5  2.1885752172551555E-18
6213.0  4.673525559521945E-18
6213.5  5.034121094018192E-18
6214.0  5.172137315152294E-18
6214.5  3.172217273559311E-18
6215.0  1.4015208533019384E-18
6215.5  1.3880065659517048E-18
6216.0  1.5160983570156103E-18
6216.5  2.124710410867909E-18
6217.0  2.815656622896736E-18
6217.5  3.510156256568683E-18
6218.0  2.3717492000009447E-18
6218.5  1.1678356162218031E-18
6219.0  -4.505921520964173E-18
6219.5  -3.8116317816298634E-18
6220.0  -3.0187924345388536E-18
6220.5  -7.152379716013468E-20
6221.0  1.1028522313845699E-18
6221.5  4.176469385356326E-18
6222.0  4.988773584442078E-18
6222.5  6.043093477242673E-18
6223.0  2.7749170711849722E-18
6223.5  1.804890395735823E-18
6224.0  2.6508095440737075E-18
6224.5  6.132363495479219E-18
6225.0  1.128930300939712E-17
6225.5  5.660803480484802E-18
6226.0  3.64863941939703E-18
6226.5  5.903035477719335E-18
6227.0  6.791283016318611E-18
6227.5  8.296497489745544E-18
6228.0  8.302133476464683E-18
6228.5  8.2727769100187E-18
6229.0  6.2055133640169254E-18
6229.5  4.8550702412952935E-18
6230.0  2.213483416240798E-18
6230.5  1.2435219090180884E-18
6231.0  7.462923633478624E-19
6231.5  2.9131310807577622E-18
6232.0  1.3332061870298594E-18
6232.5  -2.3321363480918847E-18
6233.0  -3.3414170904392997E-18
6233.5  -3.938596789073506E-18
6234.0  -1.6239960946739588E-18
6234.5  -1.2321670547311844E-18
6235.0  -5.064405699170882E-19
6235.5  1.7956294041650443E-18
6236.0  3.3574978081744615E-18
6236.5  4.146350935803985E-18
6237.0  4.639159171353396E-18
6237.5  5.969572811193985E-18
6238.0  6.8675843585957146E-18
6238.5  7.565072368409567E-18
6239.0  4.541641366795195E-18
6239.5  3.2450095879216872E-18
6240.0  -2.1040899607680587E-19
6240.5  -1.9407891620102709E-19
6241.0  -1.7960927257510028E-19
6241.5  -2.3736175947437953E-18
6242.0  -2.0824349969074442E-18
6242.5  1.0859586928758129E-18
6243.0  2.0898257276018777E-18
6243.5  3.1057490619489907E-18
6244.0  7.08973428403531E-18
6244.5  7.699620239381422E-18
6245.0  6.064956453279078E-18
6245.5  5.260143477028033E-18
6246.0  4.32943237119918E-18
6246.5  7.230526324950029E-18
6247.0  7.622023782706232E-18
6247.5  4.3363867214232366E-18
6248.0  1.9301793335814007E-18
6248.5  -1.253853878605567E-18
6249.0  -2.2313334886835165E-18
6249.5  -2.0139313084237126E-18
6250.0  4.641353415369121E-18
6250.5  5.422616562025275E-18
6251.0  6.608661817622009E-18
6251.5  4.188848471490727E-18
6252.0  3.3416317277203878E-18
6252.5  5.596500220137266E-18
6253.0  3.770409694134483E-18
6253.5  5.69492852431855E-19
6254.0  -8.4468507962098805E-19
6254.5  -1.4730654256072273E-18
6255.0  1.2361266829694396E-18
6255.5  2.4308376131194675E-18
6256.0  4.860647375815002E-18
6256.5  7.644282025224021E-18
6257.0  9.133901062635955E-18
6257.5  6.831260453392998E-18
6258.0  6.3929858850824986E-18
6258.5  5.493915813312518E-18
6259.0  9.369298169110357E-19
6259.5  -1.884324927383104E-18
6260.0  -3.4734645803497815E-18
6260.5  -2.8554967829344047E-18
6261.0  -8.218830281712602E-19
6261.5  -3.22289450358012E-19
6262.0  3.4276419521954807E-20
6262.5  4.970514739738462E-19
6263.0  1.2169833785879518E-18
6263.5  3.497926624655225E-18
6264.0  7.0856453570713E-18
6264.5  1.0030246987782407E-17
6265.0  1.083986234022348E-17
6265.5  1.0249696192183975E-17
6266.0  7.27442851437167E-18
6266.5  6.228586418177031E-18
6267.0  5.243366962023649E-18
6267.5  5.014993570107106E-18
6268.0  4.632841440947896E-18
6268.5  2.8371008910800724E-18
6269.0  6.982124362897805E-18
6269.5  1.1465336832764532E-17
6270.0  1.2023896950719985E-17
6270.5  1.1865292851138708E-17
6271.0  9.756706522098397E-18
6271.5  8.816113243134202E-18
6272.0  7.64584485377369E-18
6272.5  4.240706424691073E-18
6273.0  2.970706166223915E-18
6273.5  5.293159638007617E-19
6274.0  4.230873044353293E-18
6274.5  9.535152134623627E-18
6275.0  1.0875605989384898E-17
6275.5  1.137200756647395E-17
6276.0  1.1471937552322413E-17
6276.5  1.0630612636013965E-17
6277.0  9.233021118401094E-18
6277.5  7.155116745207647E-18
6278.0  6.209579984943952E-18
6278.5  3.877563410818775E-18
6279.0  3.945760759359382E-18
6279.5  4.07670429721287E-18
6280.0  6.698038781852929E-18
6280.5  8.032811028412809E-18
6281.0  5.883513501636594E-18
6281.5  4.9509731898209836E-18
6282.0  2.9114770575519597E-18
6282.5  4.444120799296685E-18
6283.0  5.354169647910219E-18
6283.5  8.353376574988326E-18
6284.0  7.80808030987586E-18
6284.5  5.903553466192433E-18
6285.0  3.345179046614863E-18
6285.5  1.5829896513501733E-18
6286.0  4.012749691263504E-18
6286.5  4.2240115369169946E-18
6287.0  4.164377272491397E-18
6287.5  4.626352333961811E-18
6288.0  4.994152350688322E-18
6288.5  5.908126712496886E-18
6289.0  6.238354394452382E-18
6289.5  7.055251812851472E-18
6290.0  6.883123985621644E-18
6290.5  6.724729669163695E-18
6291.0  8.003366862350071E-18
6291.5  7.884990331086498E-18
6292.0  6.065116108964605E-18
6292.5  5.300239964237443E-18
6293.0  4.489078892089596E-18
6293.5  4.363421129282056E-18
6294.0  4.378869965499815E-18
6294.5  4.693862874344419E-18
6295.0  2.575576316901679E-18
6295.5  -1.9265852041558985E-20
6296.0  -2.9324976062826316E-18
6296.5  -4.027048187845797E-18
6297.0  -6.282831893509163E-18
6297.5  -1.95386334214654E-18
6298.0  4.1885182435622676E-18
6298.5  2.0331625611253247E-18
6299.0  1.196202047832173E-18
6299.5  2.1396550835014186E-19
6300.0  -4.090397851236454E-19
6300.5  -1.437674252642836E-18
6301.0  1.7192108216806418E-18
6301.5  3.126926868999798E-18
6302.0  5.394919805422678E-18
6302.5  1.0779695255356687E-18
6303.0  -7.267771290874581E-18
6303.5  -7.879336725558408E-19
6304.0  2.519095082235219E-18
6304.5  -2.919350407248637E-18
6305.0  -2.5416957961570176E-18
6305.5  -1.4666971791941419E-18
6306.0  -1.0561374598055643E-19
6306.5  7.089026954830452E-19
6307.0  2.422698390359435E-18
6307.5  1.6349749601569578E-18
6308.0  -7.816520775171931E-19
6308.5  4.365074706939345E-18
6309.0  7.955989857485224E-18
6309.5  1.0106491215392067E-17
6310.0  8.868132015643734E-18
6310.5  4.0471516552557295E-18
6311.0  1.7378704533194267E-18
6311.5  -1.348345147463487E-19
6312.0  -1.7210295950064488E-18
6312.5  -2.27284653097189E-18
6313.0  -3.60849641458742E-18
6313.5  -1.5997531056369011E-18
6314.0  2.8972549558311315E-19
6314.5  -3.7443309286678945E-19
6315.0  -8.616912255871734E-19
6315.5  -2.77797751815671E-18
6316.0  -2.170288180186321E-18
6316.5  -1.5074091789749437E-18
6317.0  4.0596441587949565E-20
6317.5  5.17738721877187E-19
6318.0  1.1632327673010976E-18
6318.5  1.5052750958793247E-18
6319.0  1.9389161473448663E-18
6319.5  -1.810750310073272E-18
6320.0  -2.70440642554818E-18
6320.5  3.7638334923443543E-19
6321.0  1.4401366730068674E-18
6321.5  3.011506980052679E-18
6322.0  3.365350327397257E-18
6322.5  3.6274808304240094E-18
6323.0  6.3329961085012175E-18
6323.5  5.2626744390215226E-18
6324.0  3.4120934196153305E-18
6324.5  1.922556239957026E-18
6325.0  1.2675877041772961E-18
6325.5  4.325795495978477E-18
6326.0  5.52070330383373E-18
6326.5  7.963403856567512E-18
6327.0  6.2023662851459444E-18
6327.5  5.250844501845213E-18
6328.0  3.493234134824965E-18
6328.5  4.0431682994189E-18
6329.0  5.5174972672923236E-18
6329.5  8.63746513083703E-18
6330.0  1.0616976940322756E-17
6330.5  1.808290310414093E-17
6331.0  1.7845256564241463E-17
6331.5  1.5553567190350808E-17
6332.0  9.369002080152939E-18
6332.5  4.774610515450173E-18
6333.0  1.7593593911665615E-18
6333.5  1.2311822323033333E-18
6334.0  6.044733982003238E-19
6334.5  2.0142603143142772E-18
6335.0  3.2356220638866038E-18
6335.5  5.0037653216759565E-18
6336.0  4.773101673228337E-18
6336.5  2.3248275174109057E-18
6337.0  1.749242288695309E-18
6337.5  1.1681876929631316E-18
6338.0  1.4957398147724504E-18
6338.5  1.016443473963973E-18
6339.0  -2.4110398907240926E-18
6339.5  -2.3301565818497745E-18
6340.0  -2.2351024537366425E-18
6340.5  4.553926047280044E-18
6341.0  6.6437880567829665E-18
6341.5  8.206559908110148E-18
6342.0  6.341365076018985E-18
6342.5  3.776379594437228E-18
6343.0  3.2190279502628463E-18
6343.5  3.2312779088228894E-18
6344.0  6.383526460914955E-18
6344.5  7.821075966533525E-18
6345.0  1.0144939044508617E-17
6345.5  1.055062526793155E-17
6346.0  1.0643094133962998E-17
6346.5  7.40500298484793E-18
6347.0  6.425315847881424E-18
6347.5  4.5571392793603574E-18
6348.0  4.9450224845090175E-18
6348.5  5.140085355498099E-18
6349.0  5.458298328789643E-18
6349.5  5.357076909834053E-18
6350.0  5.1177798902383886E-18
6350.5  3.98212686193465E-18
6351.0  3.3007311314402093E-18
6351.5  5.9195128507935316E-18
6352.0  5.694425648318088E-18
6352.5  4.659852311830868E-18
6353.0  7.270316278757913E-18
6353.5  9.111495750748236E-18
6354.0  6.172874902716041E-18
6354.5  5.105170999203354E-18
6355.0  2.504735070195507E-18
6355.5  4.968490163257631E-18
6356.0  7.007258527972321E-18
6356.5  1.0207030832631825E-17
6357.0  9.713527597803528E-18
6357.5  5.465905133624758E-18
6358.0  3.245791864062065E-18
6358.5  1.0945560707344068E-18
6359.0  -4.0564850770561964E-20
6359.5  -4.853407873059033E-19
6360.0  -1.6870063116334695E-18
6360.5  -3.5304810832963544E-18
6361.0  -5.622236785030285E-18
6361.5  -3.4904991883970785E-18
6362.0  -2.6859136016403177E-18
6362.5  -7.815247204840963E-19
6363.0  -1.6117881482622553E-18
6363.5  -2.7173680236021714E-18
6364.0  -8.492914765715035E-19
6364.5  -2.797028208164691E-19
6365.0  -1.04309437205531E-18
6365.5  -1.3326610600080894E-18
6366.0  -1.7872803506982522E-18
6366.5  6.844410792606395E-19
6367.0  1.7667722950152438E-18
6367.5  4.075130022422843E-18
6368.0  5.981270977291492E-18
6368.5  9.531625119589598E-18
6369.0  4.900818629790378E-18
6369.5  2.613865291836705E-18
6370.0  1.171694780344493E-18
6370.5  2.208351761624253E-18
6371.0  4.556481766067528E-18
6371.5  1.0469195420523993E-18
6372.0  -1.018711627987529E-18
6372.5  -5.6524072432063715E-18
6373.0  -2.8802145584941545E-18
6373.5  5.305661571006993E-18
6374.0  3.269936106596575E-18
6374.5  1.8515520814151202E-18
6375.0  4.203592166648765E-18
6375.5  4.558626223330732E-18
6376.0  4.964938427012851E-18
6376.5  3.510368847148911E-18
6377.0  2.3161109043045027E-18
6377.5  1.1645467420798885E-18
6378.0  1.4446900140681269E-18
6378.5  3.393776175696628E-18
6379.0  3.24436438400155E-18
6379.5  3.1001187863237435E-18
6380.0  8.136578897512148E-19
6380.5  7.463799141228065E-19
6381.0  3.0742530338122837E-18
6381.5  1.847916404960485E-18
6382.0  4.555241545742687E-19
6382.5  -2.335654769986051E-19
6383.0  -3.0661137755638177E-19
6383.5  6.218904226042129E-19
6384.0  1.015581802233137E-18
6384.5  1.5424837939063308E-18
6385.0  3.1183784886042883E-18
6385.5  4.049037130240087E-18
6386.0  9.581585602032263E-18
6386.5  8.496447876071394E-18
6387.0  6.777385572706515E-18
6387.5  1.266532306096927E-18
6388.0  -1.0442674611041675E-18
6388.5  -1.8906554986463028E-18
6389.0  -6.997492543354141E-19
6389.5  1.5508067934772657E-18
6390.0  1.9788842076283605E-18
6390.5  2.1937653124823773E-18
6391.0  1.7850489620918216E-18
6391.5  2.308040328191147E-18
6392.0  3.513572021313537E-18
6392.5  3.7474589915746715E-18
6393.0  3.887860636377652E-18
6393.5  4.919363819143258E-18
6394.0  4.719458155334736E-18
6394.5  3.992742687960487E-18
6395.0  1.2698535668352078E-18
6395.5  -6.7359700668352555E-19
6396.0  -6.46942206541967E-19
6396.5  -2.8803948430170025E-19
6397.0  9.549039561186085E-19
6397.5  3.648696139993479E-18
6398.0  5.922774261390612E-18
6398.5  6.6824491795432505E-18
6399.0  6.825474256699713E-18
6399.5  6.923393420744175E-18
6400.0  6.692944388162459E-18
6400.5  6.463196635574469E-18
6401.0  4.410569280769528E-18
6401.5  4.910256433236173E-18
6402.0  1.0757425527694201E-17
6402.5  5.537025212609225E-18
6403.0  -6.089470502446168E-19
6403.5  -6.03527586209687E-19
6404.0  5.475091985519174E-20
6404.5  6.0921391518405236E-18
6405.0  7.024517888226866E-18
6405.5  8.325377583601097E-18
6406.0  3.310669178119416E-18
6406.5  1.3058872783112478E-18
6407.0  -2.29289470118086E-18
6407.5  -6.508977759859609E-19
6408.0  2.0764062787716693E-18
6408.5  1.2152318539442389E-18
6409.0  8.784929039257481E-19
6409.5  3.689011882590775E-18
6410.0  4.448694166971271E-18
6410.5  5.965619042020137E-18
6411.0  4.2093193779049525E-18
6411.5  3.2762610899614725E-18
6412.0  3.863697918911873E-18
6412.5  4.114059906902983E-18
6413.0  4.6827037840243865E-18
6413.5  4.805756424913593E-18
6414.0  4.883623030954228E-18
6414.5  2.9907980606878815E-18
6415.0  3.494167343083176E-18
6415.5  5.4363104963825824E-18
6416.0  5.39511325182492E-18
6416.5  5.363558723172055E-18
6417.0  1.9235083371924145E-18
6417.5  1.9901831764676478E-18
6418.0  3.907104474142215E-18
6418.5  3.292326557778754E-18
6419.0  2.7392701187429197E-18
6419.5  3.3124892003680914E-18
6420.0  4.090275593048344E-18
6420.5  7.505895495389209E-18
6421.0  5.964665442487636E-18
6421.5  4.321333457346347E-18
6422.0  1.2366278943446234E-18
6422.5  1.1649967418922157E-18
6423.0  6.089628153943953E-18
6423.5  7.262364899967868E-18
6424.0  8.747450484906394E-18
6424.5  7.236066186454292E-18
6425.0  6.666897581888182E-18
6425.5  5.5994330504699114E-18
6426.0  4.655956405921158E-18
6426.5  3.2325555986937063E-18
6427.0  4.232339881785364E-19
6427.5  -7.305506330523364E-19
6428.0  -1.996961995737489E-18
6428.5  -1.854328692696841E-18
6429.0  -1.5961190925791055E-18
6429.5  -1.0122092109267512E-18
6430.0  -7.305568700228539E-19
6430.5  2.513859785580381E-18
6431.0  3.688319747118731E-18
6431.5  6.225193654431326E-18
6432.0  4.737414403908334E-18
6432.5  3.869426951712112E-18
6433.0  -6.762282240823408E-19
6433.5  -1.4792966790469774E-18
6434.0  -3.014888702548148E-18
6434.5  -6.329747721416501E-19
6435.0  1.0333056843090822E-18
6435.5  8.315355621142886E-18
6436.0  7.866147324672791E-18
6436.5  3.784133571981467E-18
6437.0  3.741468158249765E-18
6437.5  3.705866680548383E-18
6438.0  2.186105525869267E-18
6438.5  8.872468298386269E-19
6439.0  -3.849340996897754E-18
6439.5  -2.483393974640959E-18
6440.0  -1.1263760764598153E-18
6440.5  1.8926862694583032E-18
6441.0  1.848314178296288E-18
6441.5  -2.5083830026378414E-18
6442.0  -3.344350298178253E-19
6442.5  2.23742904752087E-18
6443.0  4.1601556450140405E-18
6443.5  4.459508292542651E-18
6444.0  2.0676866028196507E-18
6444.5  1.955665752652569E-18
6445.0  1.7973409316834185E-18
6445.5  2.6003378052017097E-18
6446.0  2.837925530530099E-18
6446.5  1.8375264156465305E-18
6447.0  2.1778020777854985E-18
6447.5  2.7556841504546927E-18
6448.0  2.1116085266347734E-18
6448.5  1.8207801733212497E-18
6449.0  1.75418501553236E-18
6449.5  2.392955196589293E-18
6450.0  3.709574186097252E-18
6450.5  3.269704284687109E-18
6451.0  3.027974902486886E-18
6451.5  3.51788070337067E-18
6452.0  4.21350196975253E-18
6452.5  5.932728738457519E-18
6453.0  5.1157193984689556E-18
6453.5  4.573835434195063E-18
6454.0  6.644065071721416E-18
6454.5  6.8964892123370106E-18
6455.0  7.126462891425814E-18
6455.5  4.797810985978079E-18
6456.0  2.945845752678615E-18
6456.5  2.6544082351294247E-18
6457.0  3.461785241953713E-18
6457.5  6.985394796146131E-18
6458.0  5.280804657733767E-18
6458.5  3.6604914589171735E-18
6459.0  -7.114351248177506E-19
6459.5  -9.921599620266427E-19
6460.0  2.456359622736192E-18
6460.5  2.6341052016648394E-18
6461.0  2.835991602854479E-18
6461.5  -1.4794100356014665E-18
6462.0  -2.797979185646698E-18
6462.5  -4.06185928937726E-18
6463.0  -4.036111620500416E-18
6463.5  -4.001168852179055E-18
6464.0  -3.212632715169593E-19
6464.5  1.0338796291318228E-18
6465.0  2.2146035550692165E-18
6465.5  1.718035980881286E-18
6466.0  9.041640427774082E-19
6466.5  1.256661855141071E-18
6467.0  1.4334386086343335E-18
6467.5  2.9315602412545455E-18
6468.0  2.1389927988154466E-18
6468.5  5.592322960067142E-19
6469.0  -4.145080101635513E-18
6469.5  -6.65113979588033E-18
6470.0  -8.486962494247586E-18
6470.5  -6.979907158680116E-18
6471.0  -3.1385996404360088E-18
6471.5  3.876130572568073E-19
6472.0  2.666705141393288E-18
6472.5  4.749010779695644E-18
6473.0  4.918722664130267E-18
6473.5  4.927401314909582E-18
6474.0  2.0794440892591657E-18
6474.5  -1.3770452831343165E-19
6475.0  2.9811714252451544E-18
6475.5  4.535620063626069E-18
6476.0  9.096549975079566E-18
6476.5  9.779351624741879E-18
6477.0  1.0417171503830608E-17
6477.5  6.544282305199545E-18
6478.0  4.9385196327518736E-18
6478.5  2.95838838006911E-19
6479.0  1.2177925261514834E-18
6479.5  2.250706187416205E-18
6480.0  2.3194631107355964E-18
6480.5  2.159499698466893E-18
6481.0  6.870195482080917E-19
6481.5  1.5231412370529998E-18
6482.0  2.6492916252642906E-18
6482.5  2.050151236176608E-18
6483.0  1.7303592642672019E-18
6483.5  1.83484215145402E-20
6484.0  5.481337956509697E-19
6484.5  1.4108290728128982E-18
6485.0  8.056328927428777E-19
6485.5  5.098362605238976E-19
6486.0  -1.538690614070743E-18
6486.5  -1.2077097698471826E-18
6487.0  -5.498556308411037E-19
6487.5  3.0180225142906427E-18
6488.0  4.916003038062539E-18
6488.5  9.925249570029926E-18
6489.0  1.0104755141083464E-17
6489.5  1.0175812036782333E-17
6490.0  8.159459565450063E-18
6490.5  6.8530339845039546E-18
6491.0  3.6490866293174256E-18
6491.5  3.643074117956154E-18
6492.0  4.436503016507733E-18
6492.5  4.467788863970137E-18
6493.0  4.492308705811023E-18
6493.5  5.478410950217603E-18
6494.0  5.8604575474847585E-18
6494.5  6.864914755601857E-18
6495.0  7.079417704402271E-18
6495.5  7.281762019131301E-18
6496.0  8.577562589970348E-18
6496.5  8.846028790528154E-18
6497.0  8.889450358835739E-18
6497.5  8.704424789021807E-18
6498.0  8.49434907304865E-18
6498.5  5.7612783203149324E-18
6499.0  5.151090759078418E-18
6499.5  6.295543406435217E-18
6500.0  5.007246346172202E-18
6500.5  3.241983657283135E-18
6501.0  9.553414118704644E-19
6501.5  1.0936899928655785E-19
6502.0  -5.702065771318297E-19
6502.5  5.425268886077324E-19
6503.0  2.3941014907565904E-18
6503.5  3.560335983259224E-18
6504.0  4.0949680176153815E-18
6504.5  5.7478895387355115E-18
6505.0  5.303788105561742E-18
6505.5  4.3966917448916985E-18
6506.0  3.2199692889470126E-18
6506.5  2.5765408504316555E-18
6507.0  1.8487263820489714E-18
6507.5  1.9195789790423424E-18
6508.0  2.168667321248691E-18
6508.5  5.531905261728296E-18
6509.0  7.777275200464838E-18
6509.5  5.415099452569956E-18
6510.0  5.8198705712058755E-18
6510.5  7.829054861175517E-18
6511.0  9.696031039000488E-18
6511.5  1.1206846940201855E-17
6512.0  8.385838124065227E-18
6512.5  7.369690008370918E-18
6513.0  4.795218810072002E-18
6513.5  4.896730880158915E-18
6514.0  4.995959393880651E-18
6514.5  6.7973969113600215E-18
6515.0  7.485592018184409E-18
6515.5  9.323674702328962E-18
6516.0  8.278520508774282E-18
6516.5  7.044121218903092E-18
6517.0  2.7891745604288387E-18
6517.5  1.7600112647637466E-18
6518.0  3.680856006427805E-18
6518.5  5.7832378493795134E-18
6519.0  8.793607130366808E-18
6519.5  8.26232241029799E-18
6520.0  7.897842327886235E-18
6520.5  4.4611233344306424E-18
6521.0  4.434283004609522E-18
6521.5  4.387334580989984E-18
6522.0  5.272111206989769E-18
6522.5  5.686010870647552E-18
6523.0  5.655989810380846E-18
6523.5  6.263998691696231E-18
6524.0  7.57870187936882E-18
6524.5  7.024187778245189E-18
6525.0  6.7036305332219865E-18
6525.5  4.22735819661687E-18
6526.0  3.565669910257905E-18
6526.5  2.1101682839030144E-18
6527.0  2.91269746052257E-18
6527.5  3.4796443631117476E-18
6528.0  4.003576316752604E-18
6528.5  4.197272446525093E-18
6529.0  4.683290833759437E-18
6529.5  4.602405412228909E-18
6530.0  4.532978738840804E-18
6530.5  5.520716159906225E-20
6531.0  7.559451486647338E-20
6531.5  3.7899784785729735E-18
6532.0  1.7200283634800367E-18
6532.5  -4.3231143226272347E-19
6533.0  -2.516039660248924E-18
6533.5  -2.5563475856638697E-18
6534.0  6.406892169397304E-19
6534.5  2.2234312143937057E-19
6535.0  -3.0540385784430006E-19
6535.5  1.6125741859687707E-18
6536.0  2.6953127988109874E-18
6536.5  8.414881072196682E-18
6537.0  7.423810525358828E-18
6537.5  5.89961144988208E-18
6538.0  6.204171558058209E-18
6538.5  6.32871559286875E-18
6539.0  6.363965172511565E-18
6539.5  6.487215197622871E-18
6540.0  6.7207169440513586E-18
6540.5  7.277547419555312E-18
6541.0  7.560549037694754E-18
6541.5  -1.7125068066070244E-19
6542.0  6.315028426582119E-19
6542.5  2.9006682901063105E-18
6543.0  5.310281125838286E-18
6543.5  6.8221902788711554E-18
6544.0  4.584282089344418E-18
6544.5  3.4478838425927304E-18
6545.0  5.122529741064057E-19
6545.5  1.862825162147382E-18
6546.0  2.8989732004687142E-18
6546.5  6.1794507639762016E-18
6547.0  6.3697984399058155E-18
6547.5  5.393003359995928E-18
6548.0  3.106496155296521E-18
6548.5  9.71755956232527E-19
6549.0  -2.8090523909757855E-19
6549.5  -1.9699018997210171E-19
6550.0  1.6702672151071739E-18
6550.5  1.4818573298628635E-18
6551.0  1.2679888923381652E-18
6551.5  8.760728959204147E-19
6552.0  6.223130868954247E-19
6552.5  -6.632567624708996E-19
6553.0  1.5312686754772283E-19
6553.5  1.2832680694117E-18
6554.0  3.894461371211998E-18
6554.5  4.8111914477096806E-18
6555.0  4.494139730555676E-18
6555.5  4.528556835692032E-18
6556.0  4.5872402234314395E-18
6556.5  4.8353185234255044E-18
6557.0  4.926272704844051E-18
6557.5  -2.129121634652324E-19
6558.0  -1.2185357333345012E-18
6558.5  -3.344108843050072E-18
6559.0  -2.0747660475919006E-18
6559.5  -1.3547654938462971E-18
6560.0  1.8412685009066199E-19
6560.5  7.281479729829159E-19
6561.0  1.9908427980488134E-18
6561.5  5.131297432371178E-18
6562.0  7.32484005383675E-18
6562.5  7.72608592028769E-18
6563.0  6.919143891205424E-18
6563.5  3.953228008465971E-18
6564.0  6.2753934003816055E-18
6564.5  8.259063522692953E-18
6565.0  2.5044410817385845E-18
6565.5  1.5149894488523312E-18
6566.0  1.4089321819094765E-18
6566.5  2.7873510235260408E-18
6567.0  4.2235883327977285E-18
6567.5  5.450403465638999E-18
6568.0  6.25207077106436E-18
6568.5  9.86156978772395E-18
6569.0  8.691436470769327E-18
6569.5  7.202535583613663E-18
6570.0  6.206430253094457E-18
6570.5  5.877445279071995E-18
6571.0  5.767943341395728E-18
6571.5  4.845960060191619E-18
6572.0  3.40541231725431E-18
6572.5  2.82471314219804E-18
6573.0  2.6906211808481724E-18
6573.5  7.102795128532748E-18
6574.0  6.7317677958926224E-18
6574.5  6.012756048496159E-18
6575.0  6.840280360421345E-18
6575.5  7.2722632151837E-18
6576.0  7.042118738691479E-18
6576.5  6.9111076867852136E-18
6577.0  6.606294998257463E-18
6577.5  4.756182497224963E-18
6578.0  3.5577456489907256E-18
6578.5  3.1862987927371816E-18
6579.0  3.691111369489584E-18
6579.5  5.386339794873315E-18
6580.0  6.8628471401153134E-18
6580.5  8.038642057219785E-18
6581.0  7.744103803131267E-18
6581.5  8.567443562204541E-18
6582.0  1.2264172215912041E-17
6582.5  9.972896542030814E-18
6583.0  7.73928600199338E-18
6583.5  1.7507967484266766E-18
6584.0  5.178973860187964E-19
6584.5  8.6271995099968E-19
6585.0  1.9966050768001024E-18
6585.5  3.349681117951462E-18
6586.0  3.816652516472143E-18
6586.5  4.272545539491787E-18
6587.0  7.533520615131839E-18
6587.5  6.535700080991467E-18
6588.0  5.0720001128983435E-18
6588.5  3.1585897664875083E-18
6589.0  2.4986365218064822E-18
6589.5  4.44014843449289E-18
6590.0  5.214322098358698E-18
6590.5  6.622535322590068E-18
6591.0  4.4965379027914916E-18
6591.5  3.454868081965275E-18
6592.0  -9.798068944565063E-19
6592.5  -7.660400889347917E-19
6593.0  -1.4840521874261555E-19
6593.5  5.901279443171936E-18
6594.0  9.60469515731399E-18
6594.5  9.644695331101265E-18
6595.0  8.494984971894412E-18
6595.5  5.0915208147349556E-18
6596.0  8.186888235574297E-18
6596.5  1.0528429871379002E-17
6597.0  1.1095646374424469E-17
6597.5  1.0233135541854895E-17
6598.0  6.534106237695438E-18
6598.5  7.201392710414321E-18
6599.0  7.821685807403249E-18
6599.5  9.5684147365947E-18
6600.0  9.68657075213299E-18
6600.5  8.399078649384019E-18
6601.0  7.787391165483511E-18
6601.5  7.089439749061801E-18
6602.0  8.814337490947595E-18
6602.5  8.701539379627401E-18
6603.0  3.3661096745475876E-18
6603.5  3.948535179007483E-18
6604.0  4.766516747192445E-18
6604.5  4.1603103654589094E-18
6605.0  3.9195514445602886E-18
6605.5  3.5394856953576434E-18
6606.0  3.545077823436112E-18
6606.5  3.5543743653707294E-18
6607.0  5.028161911318638E-18
6607.5  5.720276915173856E-18
6608.0  8.330514346083109E-18
6608.5  7.139852601789566E-18
6609.0  4.5057566239157355E-18
6609.5  3.0128555246721184E-18
6610.0  2.1327124748481144E-18
6610.5  3.204169477000077E-20
6611.0  -2.452892584338756E-19
6611.5  -6.852480119520261E-19
6612.0  7.250088981434098E-19
6612.5  1.7573244636081835E-18
6613.0  4.565247129277733E-18
6613.5  5.318701845670812E-18
6614.0  6.8962236654720355E-18
6614.5  8.712149431359482E-18
6615.0  1.0351392445505345E-17
6615.5  1.0283257719417588E-17
6616.0  9.59276525885053E-18
6616.5  5.967714455210353E-18
6617.0  7.182681900471015E-18
6617.5  8.532397057612673E-18
6618.0  1.1858526782026875E-17
6618.5  1.237693300563227E-17
6619.0  9.2620811916563E-18
6619.5  8.855264928903712E-18
6620.0  8.296746091685079E-18
6620.5  9.255612339028909E-18
6621.0  9.511069311896407E-18
6621.5  7.98762844071108E-18
6622.0  6.648414172217098E-18
6622.5  4.363219894999773E-18
6623.0  2.558351283809065E-18
6623.5  1.7345666896854756E-18
6624.0  4.3263478428084E-18
6624.5  4.985911182095052E-18
6625.0  6.403699664966311E-18
6625.5  3.3649773885654916E-18
6626.0  1.6053142989009072E-18
6626.5  4.734993662347627E-18
6627.0  4.800805026937995E-18
6627.5  4.517672621116992E-18
6628.0  2.085470003143515E-18
6628.5  3.3057058962439696E-19
6629.0  1.866457650714598E-18
6629.5  3.5630412011720666E-18
6630.0  9.191653372045434E-18
6630.5  9.564469159271271E-18
6631.0  9.897322801690738E-18
6631.5  3.0120262792675767E-18
6632.0  2.2897438116220946E-18
6632.5  5.166837605364607E-18
6633.0  6.685212125694368E-18
6633.5  8.358153320073338E-18
6634.0  6.836769192065998E-18
6634.5  5.8066897388629365E-18
6635.0  5.68819950695577E-19
6635.5  -9.625319031167746E-19
6636.0  -3.0509292893409668E-18
6636.5  2.2662275805009662E-18
6637.0  4.101776683792871E-18
6637.5  3.3311689728048648E-18
6638.0  2.697226871531707E-18
6638.5  1.6187191431591295E-18
6639.0  3.0318819616297285E-18
6639.5  3.683098832362113E-18
6640.0  6.1970489296032255E-18
6640.5  6.2381966795015124E-18
6641.0  6.326495043847907E-18
6641.5  6.48807938825656E-18
6642.0  6.581815375516228E-18
6642.5  9.201580096649108E-18
6643.0  8.78609910617238E-18
6643.5  7.23354397987E-18
6644.0  5.005768995541235E-18
6644.5  3.391466183522413E-18
6645.0  5.280392721216004E-18
6645.5  6.095021706479193E-18
6646.0  8.316100967559779E-18
6646.5  7.604750519067062E-18
6647.0  6.965291944660933E-18
6647.5  5.711205165278547E-18
6648.0  5.149818502586416E-18
6648.5  3.4079072813545976E-18
6649.0  4.924308913379143E-18
6649.5  6.611703489386968E-18
6650.0  2.9046454824241506E-18
6650.5  1.8385519000153615E-18
6651.0  1.206455997213239E-18
6651.5  2.733998165883382E-18
6652.0  4.84454472895706E-18
6652.5  4.698179737452108E-18
6653.0  4.760340930111873E-18
6653.5  6.9099980824364226E-18
6654.0  6.86211206953257E-18
6654.5  6.779777001974562E-18
6655.0  8.252684492915542E-18
6655.5  8.93955882701456E-18
6656.0  7.037056547679506E-18
6656.5  6.3606182329444596E-18
6657.0  4.886436296574853E-18
6657.5  4.6139146726721754E-18
6658.0  4.452270791687427E-18
6658.5  2.4624054702463758E-18
6659.0  2.372212816209617E-18
6659.5  2.4560468208954216E-18
6660.0  4.245323893757997E-18
6660.5  5.571430119234703E-18
6661.0  5.923414675432184E-18
6661.5  5.80929438705692E-18
6662.0  5.199744016424553E-18
6662.5  4.8894190518050514E-18
6663.0  4.603318731910135E-18
6663.5  3.361041198785078E-18
6664.0  3.3089080492875445E-18
6664.5  4.391763621169039E-18
6665.0  5.544500021283773E-18
6665.5  6.863743652474551E-18
6666.0  6.898645922458576E-18
6666.5  6.7572309312355766E-18
6667.0  5.355481289375601E-18
6667.5  5.280157913290879E-18
6668.0  5.173196967706866E-18
6668.5  4.203510390947249E-18
6669.0  3.831602559078834E-18
6669.5  3.650437016797266E-18
6670.0  4.388405338151309E-18
6670.5  5.712917787307783E-18
6671.0  8.265403744523604E-18
6671.5  9.503840706756329E-18
6672.0  7.933692898221804E-18
6672.5  5.817388096025146E-18
6673.0  1.0062785317393587E-18
6673.5  -1.2431758962379196E-18
6674.0  -2.6291077456763114E-18
6674.5  -1.672050122984533E-18
6675.0  -2.551783717129445E-18
6675.5  -5.409799197960042E-18
6676.0  -4.4301554434848745E-18
6676.5  -3.673336453571756E-18
6677.0  2.663445243526099E-18
6677.5  3.8063195276968825E-18
6678.0  4.939066529221263E-18
6678.5  5.5093016820439386E-18
6679.0  6.0580201419384984E-18
6679.5  8.241094086435135E-18
6680.0  8.211224734211862E-18
6680.5  5.175287001514397E-18
6681.0  4.5887356780397215E-18
6681.5  3.885934937136036E-18
6682.0  7.404789638742672E-18
6682.5  8.564193653084289E-18
6683.0  9.733889905992827E-18
6683.5  8.322258937507381E-18
6684.0  6.205546435674933E-18
6684.5  7.924069647742508E-18
6685.0  8.669786244975844E-18
6685.5  1.0663928858903934E-17
6686.0  8.989566819647032E-18
6686.5  5.812431971184285E-18
6687.0  5.646580135755467E-18
6687.5  5.560663050080986E-18
6688.0  3.4652547933081734E-18
6688.5  4.729859504091807E-18
6689.0  7.960278032946391E-18
6689.5  7.398820422737848E-18
6690.0  7.031666768203552E-18
6690.5  4.804963083228884E-18
6691.0  4.426336426764281E-18
6691.5  3.826651366691432E-18
6692.0  2.3309362827233594E-18
6692.5  1.1054719249818482E-18
6693.0  4.1530136164785965E-18
6693.5  5.497394126713485E-18
6694.0  9.463829478762126E-18
6694.5  6.3206746596505736E-18
6695.0  3.1055181905044465E-18
6695.5  2.553947159491261E-18
6696.0  3.276665310903316E-18
6696.5  9.302825097532137E-18
6697.0  9.95860044550491E-18
6697.5  1.0797387755455303E-17
6698.0  5.524582536400458E-18
6698.5  3.5634465448347634E-18
6699.0  3.309894886513721E-19
6699.5  3.549452266489498E-18
6700.0  8.727236094790613E-18
6700.5  9.552664200558845E-18
6701.0  9.88594437270315E-18
6701.5  8.114759887136816E-18
6702.0  7.954254955776268E-18
6702.5  7.625847909233356E-18
6703.0  5.2250930185274896E-18
6703.5  3.888599852793664E-18
6704.0  8.172309931299833E-19
6704.5  2.4878186302031057E-18
6705.0  7.330342420637738E-18
6705.5  4.9366188595710835E-18
6706.0  3.2496832693363384E-18
6706.5  2.466321596751525E-19
6707.0  8.051521930547902E-19
6707.5  4.0261198147320705E-18
6708.0  7.016153235710587E-18
6708.5  9.660169677867424E-18
6709.0  9.327357583609731E-18
6709.5  8.136151020766724E-18
6710.0  2.2044844020017915E-18
6710.5  2.542964625296359E-18
6711.0  2.9175816386366977E-18
6711.5  3.6377443329065655E-18
6712.0  4.025892963896391E-18
6712.5  5.716370013084613E-18
6713.0  6.605579875610454E-18
6713.5  7.841044122909352E-18
6714.0  5.30188094099054E-18
6714.5  4.282115629153036E-18
6715.0  2.3786394318106228E-18
6715.5  3.612428253476339E-18
6716.0  5.784154875271166E-18
6716.5  4.664698706510365E-18
6717.0  4.1301715132512445E-18
6717.5  2.9128491094520462E-18
6718.0  4.284062912034204E-18
6718.5  7.418725279659478E-18
6719.0  1.0309154973453368E-17
6719.5  1.2076859895996184E-17
6720.0  1.1674815567588514E-17
6720.5  1.0514820800159409E-17
6721.0  7.11055496243409E-18
6721.5  7.088477943666107E-18
6722.0  7.071331310694088E-18
6722.5  6.483484841938822E-18
6723.0  6.469700714822368E-18
6723.5  6.7530320690245164E-18
6724.0  7.205089564228687E-18
6724.5  7.643913441059127E-18
6725.0  7.322579183914328E-18
6725.5  6.834133752140943E-18
6726.0  4.1814192198922894E-18
6726.5  4.031765319822353E-18
6727.0  3.849428305471073E-18
6727.5  2.686206738589157E-18
6728.0  2.450360619491606E-18
6728.5  3.855693628282749E-18
6729.0  5.138241099612459E-18
6729.5  7.11180726901611E-18
6730.0  5.6155919683834815E-18
6730.5  4.8825499590590614E-18
6731.0  -1.5405918521315707E-19
6731.5  -8.683199691680418E-19
6732.0  -2.2735916033324885E-18
6732.5  -2.6858492047964662E-20
6733.0  1.1757908703864754E-18
6733.5  1.0874351202090003E-18
6734.0  2.287690389166546E-18
6734.5  5.382805197746552E-18
6735.0  6.048333801838199E-18
6735.5  6.502384087365442E-18
6736.0  5.621181004012303E-18
6736.5  5.006276178244848E-18
6737.0  3.1728032756223252E-18
6737.5  2.8428663063158814E-18
6738.0  2.5584882246376904E-18
6738.5  4.3729282657979116E-18
6739.0  3.810244188941445E-18
6739.5  -6.187512256107592E-19
6740.0  1.458589772164003E-18
6740.5  3.7100359182958145E-18
6741.0  6.481374988270489E-19
6741.5  -4.957986549162735E-19
6742.0  -3.3778091234492653E-18
6742.5  -1.1494976642100495E-18
6743.0  1.8959434816079688E-18
6743.5  2.5789292766891545E-18
6744.0  3.011154944007576E-18
6744.5  6.53323580713761E-18
6745.0  4.624288518767633E-18
6745.5  1.3045773797883212E-18
6746.0  9.67417223453792E-19
6746.5  8.080368705745309E-19
6747.0  2.246429980820277E-18
6747.5  2.7659229767543118E-18
6748.0  3.914837192217028E-18
6748.5  7.740419610238194E-18
6749.0  1.0068796321625013E-17
6749.5  5.732378564297828E-18
6750.0  5.939861072099831E-18
6750.5  7.462958689960802E-18
6751.0  7.555282988528972E-18
6751.5  7.626272802748255E-18
6752.0  2.9620493039603796E-18
6752.5  2.041591844521126E-18
6753.0  9.00738946065253E-19
6753.5  1.947918325359375E-18
6754.0  2.9702188582103764E-18
6754.5  -2.9115830101972157E-19
6755.0  -9.173954004819213E-19
6755.5  -3.3742450320748804E-19
6756.0  1.5248490889081195E-18
6756.5  3.818966162469688E-18
6757.0  7.875021341903111E-18
6757.5  8.750462451183597E-18
6758.0  4.00268243433205E-18
6758.5  2.555519265327822E-18
6759.0  2.923517871976163E-19
6759.5  3.194729834265755E-18
6760.0  4.474821721845397E-18
6760.5  7.775397745070874E-18
6761.0  6.83484295269847E-18
6761.5  4.942448137782776E-18
6762.0  5.778839462687065E-18
6762.5  6.237162179167088E-18
6763.0  5.174543179981714E-18
6763.5  4.355812445285914E-18
6764.0  2.3017043832765636E-18
6764.5  3.1400196097785946E-18
6765.0  3.728589783887676E-18
6765.5  5.2048035966973696E-18
6766.0  5.0570450956973594E-18
6766.5  3.930002279303929E-18
6767.0  3.4019281117685796E-18
6767.5  2.9317979172025486E-18
6768.0  3.4192671050139005E-18
6768.5  2.9882517746211452E-18
6769.0  1.8028066306580066E-19
6769.5  1.1085626041098494E-18
6770.0  2.153174244261631E-18
6770.5  5.8353144496535534E-18
6771.0  6.613104358013047E-18
6771.5  4.45698002453724E-18
6772.0  4.415316448179206E-18
6772.5  4.356020391524798E-18
6773.0  1.213093129344948E-18
6773.5  -9.594192290474256E-20
6774.0  -3.041308548815641E-18
6774.5  -1.7788959371875828E-18
6775.0  5.330413195128593E-19
6775.5  1.1586287565520703E-18
6776.0  1.4710486710637026E-18
6776.5  8.136891336573789E-19
6777.0  1.0098387267667725E-18
6777.5  1.5112949060627282E-18
6778.0  -1.8935069582947586E-18
6778.5  -4.088190908729669E-18
6779.0  1.3691328149665935E-18
6779.5  2.105623768171683E-18
6780.0  2.9926488652076215E-18
6780.5  2.6985942767812204E-18
6781.0  2.457113988447447E-18
6781.5  3.146464909118803E-18
6782.0  3.1509800389704973E-18
6782.5  2.6601698307550446E-18
6783.0  3.986150447305882E-18
6783.5  5.366100940489105E-18
6784.0  6.2437819395475675E-18
6784.5  6.87534164391331E-18
6785.0  1.0015859194618334E-17
6785.5  7.861954986476985E-18
6786.0  5.016853297368355E-18
6786.5  -1.1447362902488114E-19
6787.0  -1.8858407834566242E-18
6787.5  -2.0470542441063775E-18
6788.0  -5.356509728891833E-19
6788.5  2.0202682440459888E-18
6789.0  3.706566832001581E-18
6789.5  4.4814581834753995E-18
6790.0  5.214530925357123E-18
6790.5  4.448686424649913E-18
6791.0  2.759618968225806E-18
6791.5  2.1720385446195907E-18
6792.0  1.8206046809235733E-18
6792.5  1.8960436092289212E-18
6793.0  1.929693827303144E-18
6793.5  2.0147977888306833E-18
6794.0  4.241707243817468E-18
6794.5  5.947527894597661E-18
6795.0  7.574914937077551E-18
6795.5  7.422265125316962E-18
6796.0  5.855850840824822E-18
6796.5  4.459560760264137E-18
6797.0  3.0998694875349024E-18
6797.5  3.2255162539817266E-18
6798.0  3.1143791435437565E-18
6798.5  2.214515334940744E-18
6799.0  1.627275900167846E-18
6799.5  9.005918083294129E-19
6800.0  8.549774471443304E-19
6800.5  1.0671585772503395E-18
6801.0  3.9140537154699386E-18
6801.5  4.359039013660976E-18
6802.0  5.0636233359599746E-18
6802.5  8.321858013234754E-18
6803.0  9.70970960751928E-18
6803.5  9.344077655998474E-18
6804.0  8.255218300426098E-18
6804.5  6.016562537293711E-18
6805.0  4.5492233721517526E-18
6805.5  3.725706877995177E-18
6806.0  1.8341508380412095E-19
6806.5  8.595275839946992E-19
6807.0  3.18411597164072E-18
6807.5  4.233023939059067E-18
6808.0  4.991045499880742E-18
6808.5  4.319283571250888E-19
6809.0  -1.7981220404551628E-19
6809.5  -4.472643189686935E-19
6810.0  1.9461705331673824E-18
6810.5  4.152629887481134E-18
6811.0  5.871999120826896E-18
6811.5  6.272554355439257E-18
6812.0  6.605747894176409E-18
6812.5  3.292763319814041E-18
6813.0  -5.9541803367926705E-19
6813.5  1.155621808519531E-18
6814.0  1.9216313317313824E-18
6814.5  4.58970101700766E-18
6815.0  3.3184737161268006E-18
6815.5  1.4092166068612776E-18
6816.0  2.146570470087444E-18
6816.5  2.569383860489593E-18
6817.0  7.270138772913037E-18
6817.5  7.661132294852305E-18
6818.0  8.422615490349259E-18
6818.5  7.376890626497541E-18
6819.0  6.819808680652303E-18
6819.5  9.073943257900143E-18
6820.0  8.145801369445001E-18
6820.5  5.5344878607180805E-18
6821.0  2.9642545562276545E-18
6821.5  1.1912867194977737E-18
6822.0  4.79158575079344E-19
6822.5  8.709471029476981E-19
6823.0  2.544753582195875E-18
6823.5  2.092037555207279E-18
6824.0  1.692315098552002E-18
6824.5  8.534406333276312E-19
6825.0  8.487993287565526E-19
6825.5  1.6537101459056402E-18
6826.0  1.5531388567373627E-18
6826.5  1.4398337870860367E-18
6827.0  -3.0593051028050275E-18
6827.5  -4.233561345037084E-18
6828.0  -3.572335666984733E-18
6828.5  -1.0463764030689046E-18
6829.0  2.598391489577144E-18
6829.5  4.674758309690268E-18
6830.0  5.406184725132811E-18
6830.5  3.582281673860632E-18
6831.0  3.87797602611313E-18
6831.5  4.430674249099818E-18
6832.0  1.3601877138031236E-18
6832.5  -2.1219386517120312E-19
6833.0  -3.196433797440953E-18
6833.5  -3.1885770551065166E-18
6834.0  -2.973418174490639E-18
6834.5  -5.282336931566568E-19
6835.0  1.1006938467485856E-18
6835.5  -3.549693586266046E-18
6836.0  -2.2606598946605993E-18
6836.5  3.667559307608944E-18
6837.0  5.0222440473969906E-18
6837.5  6.181396610438903E-18
6838.0  3.699354851359236E-18
6838.5  2.6968717948672372E-18
6839.0  -1.9935769499066351E-19
6839.5  2.2172917418287044E-18
6840.0  4.860777467583892E-18
6840.5  4.4425323297338935E-18
6841.0  4.895130756772155E-18
6841.5  9.776167344421256E-18
6842.0  9.015673600992818E-18
6842.5  7.947883094653637E-18
6843.0  6.4286885389950945E-18
6843.5  5.655627799350982E-18
6844.0  8.718212302809646E-19
6844.5  -2.2987320870531767E-19
6845.0  -2.2349131215457247E-18
6845.5  -7.369359800870244E-19
6846.0  9.45140509832698E-21
6846.5  1.5968023471424274E-18
6847.0  1.0770563343451798E-18
6847.5  -2.5450971166883606E-19
6848.0  2.5143039463926157E-18
6848.5  4.31678139576699E-18
6849.0  1.7244757582259563E-18
6849.5  8.920744068569814E-19
6850.0  -1.1117291519954487E-18
6850.5  2.049728860717861E-18
6851.0  4.700392890442361E-18
6851.5  3.982363421605409E-18
6852.0  2.9003274508712596E-18
6852.5  -1.8174162882910524E-18
6853.0  -2.660456275821332E-18
6853.5  -3.566113843984194E-18
6854.0  7.203040832991219E-19
6854.5  1.4913734883419794E-18
6855.0  -1.2923931665542046E-18
6855.5  -2.6980188949352065E-18
6856.0  -4.637858614529568E-18
6856.5  1.3101594062052356E-18
6857.0  3.2959898628530286E-18
6857.5  -5.406213819880601E-19
6858.0  -9.107605052076466E-19
6858.5  -1.5741154706407585E-18
6859.0  -3.473655446306731E-18
6859.5  -4.406829491621689E-18
6860.0  -2.432912200941809E-18
6860.5  -1.5713803182216226E-18
6861.0  3.9995462168068347E-19
6861.5  -2.3458419114814716E-18
6862.0  -4.112685804119109E-18
6862.5  -1.930921474540897E-18
6863.0  -1.7453460276154405E-18
6863.5  -1.7478488998377304E-18
6864.0  9.51202796431356E-19
6864.5  3.1935910152968067E-18
6865.0  2.509765404531294E-18
6865.5  2.348463195482516E-18
6866.0  2.110038045988316E-18
6866.5  2.0305792631597695E-18
6867.0  1.9457650422275084E-18
6867.5  -1.1643500522412323E-18
6868.0  -2.062717133642037E-18
6868.5  -2.9059200711911822E-18
6869.0  -8.186291042658457E-19
6869.5  2.047792592067941E-18
6870.0  -2.3515061033457656E-19
6870.5  -8.73912315166512E-19
6871.0  3.011731313235194E-18
6871.5  2.818418150305533E-18
6872.0  2.472542554059335E-18
6872.5  3.836372293038059E-19
6873.0  -6.393269153173508E-19
6873.5  2.3283382740951065E-18
6874.0  2.5627070353396523E-18
6874.5  3.002887735148629E-18
6875.0  1.2158730618817399E-18
6875.5  6.648922480938321E-20
6876.0  -2.2302284135789284E-18
6876.5  -2.0292361273795845E-18
6877.0  -7.2178431602041855E-19
6877.5  3.7559536339368267E-19
6878.0  1.2888815974934202E-18
6878.5  2.8538549768520557E-18
6879.0  3.546285047654205E-18
6879.5  5.6559858883178244E-18
6880.0  5.611011095114569E-18
6880.5  5.562788933609117E-18
6881.0  2.757391205846993E-20
6881.5  -8.210597390530351E-19
6882.0  3.962283449776133E-18
6882.5  3.554833400092764E-18
6883.0  2.9920178471381472E-18
6883.5  4.1733645038624695E-18
6884.0  4.6358905784931355E-18
6884.5  5.295854921252387E-18
6885.0  3.597099359138136E-18
6885.5  5.353956011168472E-19
6886.0  3.557969610130751E-18
6886.5  5.052486021469134E-18
6887.0  -1.134091074946425E-19
6887.5  2.0570409280109103E-18
6888.0  7.515246065833075E-18
6888.5  8.13331833314704E-18
6889.0  8.534912043057572E-18
6889.5  3.0110523945644373E-18
6890.0  2.509248997973323E-18
6890.5  2.4805859794615977E-18
6891.0  4.241246664176567E-18
6891.5  5.725525838809727E-18
6892.0  4.570007848466857E-18
6892.5  4.1796612119710105E-18
6893.0  3.213952365794163E-18
6893.5  2.7654002623692098E-18
6894.0  2.277835841533174E-18
6894.5  1.4026788942801095E-18
6895.0  1.2522508216280593E-18
6895.5  1.950748255071817E-18
6896.0  2.9758664740209494E-18
6896.5  4.417476374203651E-18
6897.0  5.580924429382116E-18
6897.5  5.9162890835785925E-18
6898.0  3.5174791445224026E-18
6898.5  3.633299894452291E-18
6899.0  3.846981515212254E-18
6899.5  4.636322114642312E-18
6900.0  5.03533850691317E-18
6900.5  5.8512284522509105E-18
6901.0  5.234634797887628E-18
6901.5  3.663642940157633E-18
6902.0  4.010260154597959E-18
6902.5  4.240936419904847E-18
6903.0  4.941882397138653E-18
6903.5  4.971053428220878E-18
6904.0  4.8398956948380185E-18
6904.5  8.081240250147105E-18
6905.0  1.0882118361580502E-17
6905.5  9.077160811354181E-18
6906.0  8.137461919191603E-18
6906.5  4.9086161561613326E-18
6907.0  4.58484624416611E-18
6907.5  4.22341797022979E-18
6908.0  3.620939977722622E-18
6908.5  3.2507160431100392E-18
6909.0  1.3326497882560609E-18
6909.5  7.244918740814087E-19
6910.0  -1.564052351895035E-19
6910.5  9.699234994141545E-19
6911.0  1.5435902179118807E-18
6911.5  5.621788837571042E-18
6912.0  6.256234938297843E-18
6912.5  7.464110377991788E-18
6913.0  4.058311914920942E-18
6913.5  2.2742020868728172E-18
6914.0  -5.957043492830292E-19
6914.5  9.633275044113454E-19
6915.0  5.2137670147864364E-18
6915.5  3.8697432190357145E-18
6916.0  2.9433733538973235E-18
6916.5  5.819016134505014E-18
6917.0  6.194543188534876E-18
6917.5  6.4458415293905166E-18
6918.0  4.6151761372231796E-18
6918.5  2.9759066941645533E-18
6919.0  1.9814747101679373E-19
6919.5  -3.6992719552461545E-19
6920.0  -5.768711036618919E-19
6920.5  2.1833117031654084E-18
6921.0  5.3830871971294304E-18
6921.5  6.7850678284571815E-18
6922.0  7.067657990956494E-18
6922.5  5.751193553038138E-18
6923.0  4.856778471762952E-18
6923.5  3.506782905481049E-18
6924.0  5.4236435542208626E-18
6924.5  6.216452793630542E-18
6925.0  6.695348144313502E-18
6925.5  5.945766829410059E-18
6926.0  4.449923543120701E-18
6926.5  5.626913822722107E-18
6927.0  6.2729710589341026E-18
6927.5  5.287487821239564E-18
6928.0  4.178509626840146E-18
6928.5  1.2864744977020233E-18
6929.0  3.1880570936445015E-18
6929.5  4.559609245067591E-18
6930.0  7.38928042797289E-18
6930.5  7.364544093099823E-18
6931.0  5.943938365574973E-18
6931.5  3.7595112171611405E-18
6932.0  1.7117095577574574E-18
6932.5  1.3019276716298664E-18
6933.0  1.2589389200475465E-18
6933.5  1.5191365742669378E-18
6934.0  3.0178048500465646E-18
6934.5  4.840449053624856E-18
6935.0  4.908146595863417E-18
6935.5  4.939812021134288E-18
6936.0  5.073133617621396E-18
6936.5  5.180876724926463E-18
6937.0  5.352225269158625E-18
6937.5  4.328662108990588E-18
6938.0  3.896382865904596E-18
6938.5  5.067117500071372E-18
6939.0  4.256095584300168E-18
6939.5  2.541798891132385E-18
6940.0  2.080293421572832E-18
6940.5  1.812247507177166E-18
6941.0  3.3998050662239977E-19
6941.5  4.364573196627277E-19
6942.0  9.699938459500282E-19
6942.5  2.685770858798769E-18
6943.0  3.993423264041941E-18
6943.5  3.761301349653796E-18
6944.0  3.4390891818492775E-18
6944.5  2.2078969594714274E-18
6945.0  1.2448572202700934E-18
6945.5  2.8998725840713354E-19
6946.0  1.1765302671283679E-18
6946.5  9.980201718028773E-19
6947.0  -1.6695687076827809E-18
6947.5  -1.882771190355493E-18
6948.0  -2.1579086227921098E-18
6948.5  -3.518719160678643E-18
6949.0  -3.905014122296444E-18
6949.5  -2.7804845147318517E-18
6950.0  -5.513693104798907E-19
6950.5  3.2253043872634626E-18
6951.0  3.126145261664484E-19
6951.5  -1.041702148758951E-18
6952.0  -1.025551565094822E-18
6952.5  9.813827407949476E-20
6953.0  2.6522937708032706E-18
6953.5  2.7393660556380417E-18
6954.0  2.7931593659613545E-18
6954.5  2.423603759500893E-18
6955.0  2.803094033296649E-18
6955.5  4.0982470718982524E-18
6956.0  4.379413695904773E-18
6956.5  4.608146495436005E-18
6957.0  6.314427633734953E-18
6957.5  6.295242340331724E-18
6958.0  4.916847436601584E-18
6958.5  3.0843692526503234E-18
6959.0  1.1413332984756234E-18
6959.5  1.941829851122984E-18
6960.0  2.0203284690822707E-18
6960.5  9.831407772499278E-19
6961.0  4.2702802301474427E-19
6961.5  -3.428096313047712E-19
6962.0  2.5772018372207834E-19
6962.5  5.018440350636346E-19
6963.0  1.0231089103786335E-18
6963.5  2.1890973360297857E-18
6964.0  4.323346094734991E-18
6964.5  5.687978672948592E-18
6965.0  6.376141894318541E-18
6965.5  2.4955558868648364E-18
6966.0  2.258848060029098E-18
6966.5  1.9100720009541613E-18
6967.0  2.1440687954244377E-18
6967.5  2.3009921689851154E-18
6968.0  3.971160792240337E-18
6968.5  4.0114205229769776E-18
6969.0  3.5696197529817454E-18
6969.5  3.0914338902875826E-18
6970.0  2.6711083242435056E-18
6970.5  3.435573815554808E-18
6971.0  3.9787441664429175E-18
6971.5  6.173274651674773E-18
6972.0  4.599588131532485E-18
6972.5  2.7952532637363873E-18
6973.0  4.6815827653133064E-18
6973.5  5.2653171134535765E-18
6974.0  5.7053828269544044E-18
6974.5  5.634716959613149E-18
6975.0  5.528560629518529E-18
6975.5  6.725953170457183E-18
6976.0  7.203380517156143E-18
6976.5  6.740048464426939E-18
6977.0  5.5358315266087E-18
6977.5  3.1223810883115544E-18
6978.0  1.7399364995821797E-18
6978.5  9.757696865057546E-19
6979.0  2.5245035678417383E-18
6979.5  2.4956486698794255E-18
6980.0  2.215552213076489E-18
6980.5  4.3055304090285154E-18
6981.0  5.835582048359367E-18
6981.5  7.047635327765345E-18
6982.0  6.188888693739865E-18
6982.5  2.1327351524707454E-18
6983.0  4.224697715119021E-18
6983.5  6.229809142523544E-18
6984.0  5.323606838113966E-18
6984.5  4.864632991262258E-18
6985.0  3.149052867007563E-18
6985.5  1.8556714391629628E-18
6986.0  2.344769805545049E-19
6986.5  -3.837943276769548E-19
6987.0  -4.94444939022337E-19
6987.5  7.8458547691456695E-19
6988.0  1.6750648039397924E-18
6988.5  3.147430660254665E-18
6989.0  3.931156496366186E-18
6989.5  4.28710677458319E-18
6990.0  8.422784206563069E-18
6990.5  5.9693911499724665E-18
6991.0  4.934592887433677E-19
6991.5  1.9394666113462027E-18
6992.0  2.822818693519969E-18
6992.5  7.575680469416773E-18
6993.0  7.69113336289758E-18
6993.5  6.964386921207226E-18
6994.0  4.772377242308838E-18
6994.5  3.005524799238532E-18
6995.0  2.8559984315564996E-18
6995.5  4.317141982747509E-18
6996.0  1.1285445000425624E-17
6996.5  8.915553567600142E-18
6997.0  6.413570150611531E-18
6997.5  6.4866649733494325E-18
6998.0  6.655140903763785E-18
6998.5  7.882299438894436E-18
6999.0  5.545727552937326E-18
6999.5  2.307252427233002E-18
7000.0  -6.563055891688095E-19
7000.5  -1.6950907950498123E-18
7001.0  -3.5740388191162E-19
7001.5  3.275399560479535E-19
7002.0  1.5897559541007312E-18
7002.5  2.5121047260904513E-18
7003.0  2.9820270647073145E-18
7003.5  6.240505162648327E-18
7004.0  6.048088496175221E-18
7004.5  5.338748027510733E-18
7005.0  5.316143548637327E-18
7005.5  5.301136723158185E-18
7006.0  4.789504578144829E-18
7006.5  4.1695775647856E-18
7007.0  2.1189814845329085E-18
7007.5  6.5671522740854185E-18
7008.0  1.055196669342416E-17
7008.5  9.391116480732492E-20
7009.0  -2.379614056349358E-18
7009.5  -4.984859501483591E-18
7010.0  -3.725484508257421E-18
7010.5  -2.2457258798359417E-18
7011.0  -3.2162521362637844E-18
7011.5  -2.7418397840014097E-18
7012.0  5.880056497316207E-18
7012.5  4.949909260369494E-18
7013.0  3.5068118373511995E-18
7013.5  1.7936791784503787E-18
7014.0  1.077809500024352E-18
7014.5  1.6971026335617648E-18
7015.0  2.084602232925817E-18
7015.5  2.891999248917482E-18
7016.0  4.819153478738527E-18
7016.5  5.927927874008209E-18
7017.0  9.714745508225554E-18
7017.5  8.251518139026669E-18
7018.0  3.3695796912217155E-18
7018.5  3.934388053614674E-18
7019.0  4.366073734384432E-18
7019.5  4.929086944312939E-18
7020.0  4.3367312503802E-18
7020.5  1.4412269818887002E-18
7021.0  -1.5677698506750423E-18
7021.5  -4.5910372594775086E-18
7022.0  -2.961972793905814E-18
7022.5  -2.0273596597857996E-18
7023.0  2.0122844140754813E-18
7023.5  1.0080011188906186E-18
7024.0  -3.196899772610677E-19
7024.5  1.0660694677313121E-19
7025.0  5.81875055965262E-19
7025.5  6.5451699611395505E-18
7026.0  7.116365507558903E-18
7026.5  8.120500137436577E-18
7027.0  6.5429560436093815E-18
7027.5  5.77682006749115E-18
7028.0  4.1008330098020596E-18
7028.5  3.979382926591443E-18
7029.0  3.754366149108759E-18
7029.5  3.203258499748074E-18
7030.0  2.8429998953175645E-18
7030.5  8.899038873121006E-19
7031.0  2.266050804494908E-19
7031.5  -1.42819068209473E-18
7032.0  -1.9324917164469155E-18
7032.5  -2.3687256810871048E-18
7033.0  3.7851176672972305E-19
7033.5  1.4014924274071891E-18
7034.0  4.219320570052079E-18
7034.5  3.624248924013279E-18
7035.0  2.9468367184469E-18
7035.5  4.410842673278477E-18
7036.0  4.318627033891258E-18
7036.5  -9.243226908778018E-19
7037.0  -4.779552705155133E-19
7037.5  1.9428473654556642E-19
7038.0  2.12488817826471E-18
7038.5  2.8531045021739674E-18
7039.0  -2.1255378753097067E-19
7039.5  -1.7809841092629682E-18
7040.0  -4.9604405936863226E-18
7040.5  -3.790607633991756E-18
7041.0  -3.1347564187929934E-18
7041.5  3.5959406123210985E-18
7042.0  3.453591447038256E-18
7042.5  2.075766787366888E-18
7043.0  2.3052344772276862E-20
7043.5  -1.5133641431929503E-18
7044.0  3.148930571682079E-19
7044.5  1.3449652821425208E-18
7045.0  4.6393689880951836E-18
7045.5  5.681839607066893E-18
7046.0  6.711798718973046E-18
7046.5  7.344295096713199E-18
7047.0  7.123579957708469E-18
7047.5  4.531724745520623E-18
7048.0  3.621323951794065E-18
7048.5  2.434115044568461E-18
7049.0  1.5239680151702327E-18
7049.5  1.249047153537811E-18
7050.0  1.9016416229794116E-18
7050.5  2.754390309464541E-18
7051.0  4.23838343667758E-18
7051.5  5.87115950205845E-18
7052.0  6.6564362662435E-18
7052.5  5.24156045483906E-18
7053.0  4.441631187111386E-18
7053.5  2.5867233746669345E-18
7054.0  1.470958483549337E-20
7054.5  -1.6573521689891696E-18
7055.0  1.0692137253366645E-18
7055.5  1.6485787738171548E-18
7056.0  2.7762084637268548E-18
7056.5  6.461380916978424E-19
7057.0  -1.1923161816299124E-18
7057.5  2.158474312058536E-18
7058.0  3.4070960104389145E-18
7058.5  6.856576029613327E-18
7059.0  7.13752084458429E-18
7059.5  7.457731051426374E-18
7060.0  3.307536949739163E-18
7060.5  2.070689042766762E-18
7061.0  1.556855015858852E-18
7061.5  1.0997093910853375E-18
7062.0  4.0804521168701953E-19
7062.5  7.67269128155646E-19
7063.0  9.5554497341117E-19
7063.5  3.1250518702561374E-18
7064.0  2.7222206788951783E-18
7064.5  1.8985330526051702E-18
7065.0  1.2978415554652495E-18
7065.5  9.577106619854987E-19
7066.0  -2.47619224771006E-18
7066.5  -2.7772249112543625E-18
7067.0  -3.10699968716676E-18
7067.5  -1.634685894966405E-18
7068.0  -5.187708210452723E-19
7068.5  2.322244126806979E-18
7069.0  3.5814133869085775E-18
7069.5  7.305590993104345E-18
7070.0  4.080732595632123E-18
7070.5  8.445221382843691E-19
7071.0  3.289190925038152E-18
7071.5  4.234959637072775E-18
7072.0  6.964939236959362E-18
7072.5  6.1319084365049495E-18
7073.0  5.024726474318183E-18
7073.5  2.5325296672644296E-18
7074.0  1.7141642456164708E-18
7074.5  2.881632016664193E-18
7075.0  3.569530874978469E-18
7075.5  4.796098748561533E-18
7076.0  5.623925539518526E-18
7076.5  6.032358895519165E-18
7077.0  4.8804412070933694E-18
7077.5  4.618558273074693E-18
7078.0  4.036117292133492E-18
7078.5  2.243117359411587E-18
7079.0  1.0445737239548123E-18
7079.5  3.657855802513137E-19
7080.0  6.235513469795173E-19
7080.5  1.782509248284844E-18
7081.0  3.344580756218995E-18
7081.5  4.733792305105952E-18
7082.0  6.171888480722003E-18
7082.5  6.5303286446806674E-18
7083.0  7.006693826261265E-18
7083.5  4.091080441010043E-18
7084.0  6.558261386486278E-19
7084.5  7.001435590899724E-19
7085.0  1.0944850386513673E-18
7085.5  5.547392782701495E-18
7086.0  4.849960891880753E-18
7086.5  3.754021862409098E-18
7087.0  -8.5838303218908E-20
7087.5  -1.7111052008650338E-18
7088.0  1.882529280126849E-18
7088.5  3.1825186266096007E-18
7089.0  5.965645026914333E-18
7089.5  7.018201273673448E-18
7090.0  7.640494769522612E-18
7090.5  5.821768268766372E-18
7091.0  5.28906152072595E-18
7091.5  4.0389633072084344E-18
7092.0  3.992996176813198E-18
7092.5  3.956451607693822E-18
7093.0  5.851387514545238E-18
7093.5  5.777908519950037E-18
7094.0  4.098596147741387E-18
7094.5  2.9697190533140716E-18
7095.0  1.7817950049982433E-18
7095.5  1.0769602107753859E-18
7096.0  6.66859196007125E-19
7096.5  -1.2614066777620175E-18
7097.0  -1.6777766719706537E-18
7097.5  -2.2609363324607025E-18
7098.0  -3.4604107643790013E-19
7098.5  3.3750664142291787E-19
7099.0  -6.747853156251808E-19
7099.5  4.950485131957755E-19
7100.0  2.7076294991526806E-18
7100.5  1.0451571246093122E-18
7101.0  1.7178460418350205E-19
7101.5  4.8902428297559005E-18
7102.0  5.560559723374194E-18
7102.5  6.8808354736564246E-18
7103.0  3.612077496854612E-18
7103.5  1.290817932180391E-18
7104.0  4.4031326654439755E-18
7104.5  4.7436628696842514E-18
7105.0  4.639582581714281E-18
7105.5  4.539193232532853E-18
7106.0  4.444222992648074E-18
7106.5  6.945456038652496E-18
7107.0  7.282473893942106E-18
7107.5  5.986457966335364E-18
7108.0  5.419197130526899E-18
7108.5  4.705429693526966E-18
7109.0  3.696062232540783E-18
7109.5  3.486821345607996E-18
7110.0  5.3412273689676316E-18
7110.5  5.1429673966273835E-18
7111.0  4.807825852832053E-18
7111.5  6.886144078152631E-18
7112.0  7.858220895436525E-18
7112.5  7.985883424437204E-18
7113.0  6.708545942554579E-18
7113.5  3.733123825295971E-18
7114.0  3.3760740183613836E-18
7114.5  3.147966983215789E-18
7115.0  7.530882219958673E-18
7115.5  8.848412328934412E-18
7116.0  1.1990686669534917E-17
7116.5  8.716397255314209E-18
7117.0  5.914617368800128E-18
7117.5  2.22045263038248E-18
7118.0  1.8374515173549644E-18
7118.5  3.3129463592997045E-18
7119.0  3.688496724463111E-18
7119.5  4.116186844558587E-18
7120.0  2.8139119156445955E-18
7120.5  2.166216127014374E-18
7121.0  -7.248872191274864E-19
7121.5  7.701272259768414E-19
7122.0  3.0493538089916305E-18
7122.5  6.615022896499968E-18
7123.0  8.154691531054606E-18
7123.5  1.1562604158254896E-17
7124.0  1.0325811550006568E-17
7124.5  7.752980257669065E-18
7125.0  7.296706735064572E-18
7125.5  7.033142614616177E-18
7126.0  8.488421806618864E-18
7126.5  8.319471738688939E-18
7127.0  7.56483047961894E-18
7127.5  8.622078880780366E-18
7128.0  9.444134903911143E-18
7128.5  9.2586603320021E-18
7129.0  9.330762437962911E-18
7129.5  9.782967642836344E-18
7130.0  9.68636510134433E-18
7130.5  9.586093910816295E-18
7131.0  7.622229187555758E-18
7131.5  6.7571669452261954E-18
7132.0  3.7196754951187035E-18
7132.5  3.686317364583772E-18
7133.0  3.640339170076551E-18
7133.5  5.09217850823695E-18
7134.0  5.932180948731048E-18
7134.5  1.3574665227541717E-17
7135.0  1.3185015488077198E-17
7135.5  1.2455433861445829E-17
7136.0  1.1525899870521504E-17
7136.5  1.1037945899296728E-17
7137.0  1.1396628289006975E-17
7137.5  1.1520605409148912E-17
7138.0  1.1819211596442277E-17
7138.5  1.1855540981358647E-17
7139.0  1.188010431861284E-17
7139.5  6.3258220096122554E-18
7140.0  5.113585449927992E-18
7140.5  2.9521334135013883E-18
7141.0  3.7478763814248904E-18
7141.5  4.5044691105553814E-18
7142.0  7.730211887930983E-18
7142.5  8.762849842303468E-18
7143.0  1.098483411011033E-17
7143.5  1.073806151235194E-17
7144.0  1.0425681116176544E-17
7144.5  8.977499486260677E-18
7145.0  8.240020487841174E-18
7145.5  4.212306964469897E-18
7146.0  4.415220776763961E-18
7146.5  4.7646629239062985E-18
7147.0  8.891265161318792E-18
7147.5  1.0853896134565116E-17
7148.0  1.1105450241447702E-17
7148.5  9.910293983937666E-18
7149.0  7.064183197199477E-18
7149.5  6.527795588347987E-18
7150.0  6.1768574450420335E-18
7150.5  1.1452202076707903E-17
7151.0  1.0662649239936432E-17
7151.5  6.209510485376778E-18
7152.0  5.924814653288933E-18
7152.5  5.674838163698072E-18
7153.0  7.771297100687959E-18
7153.5  8.415864680446498E-18
7154.0  9.837403864890586E-18
7154.5  9.859493793780116E-18
7155.0  9.886137386431303E-18
7155.5  1.0133076057755668E-17
7156.0  1.032499019571461E-17
7156.5  1.1740336035578124E-17
7157.0  1.1482331358186634E-17
7157.5  1.1077561833165324E-17
7158.0  1.2040905305843545E-17
7158.5  1.2464597793972429E-17
7159.0  1.3682619455031692E-17
7159.5  1.389168651089014E-17
7160.0  1.435239381226741E-17
7160.5  1.3367445878279665E-17
7161.0  1.2772497978725688E-17
7161.5  9.712710419666491E-18
7162.0  1.0652021487949668E-17
7162.5  1.4282966608081545E-17
7163.0  1.3966298601549634E-17
7163.5  1.3707903778303892E-17
7164.0  1.6493249205326128E-17
7164.5  1.6790879713475747E-17
7165.0  1.6049290558379697E-17
7165.5  1.453851509504106E-17
7166.0  1.2892756682338827E-17
7166.5  1.1892813409214509E-17
7167.0  1.1607219997142968E-17
7167.5  1.1477967306649294E-17
7168.0  1.130314568358896E-17
7168.5  1.1048415703703222E-17
7169.0  1.3219671823179611E-17
7169.5  1.4112820052433696E-17
7170.0  1.526930006274609E-17
7170.5  1.3621626705088718E-17
7171.0  1.0318920710229574E-17
7171.5  8.535922379876087E-18
7172.0  7.539181955359476E-18
7172.5  9.743246239093693E-18
7173.0  1.0007170509491588E-17
7173.5  1.0436171394443397E-17
7174.0  1.224269703814734E-17
7174.5  1.3613303850327452E-17
7175.0  1.4096026066542096E-17
7175.5  1.403457676946111E-17
7176.0  1.3478645270760593E-17
7176.5  1.3087542886585595E-17
7177.0  1.2689188354577024E-17
7177.5  1.0068277658669435E-17
7178.0  9.107932361926692E-18
7178.5  6.5880518035078355E-18
7179.0  7.829033522158918E-18
7179.5  9.528640790672063E-18
7180.0  1.3900379957361696E-17
7180.5  1.5554603626748336E-17
7181.0  1.666846293573704E-17
7181.5  1.6371221310132695E-17
7182.0  1.5817853328475178E-17
7182.5  1.3942995502166852E-17
7183.0  1.2966233194828027E-17
7183.5  7.964646017264346E-18
7184.0  7.427713359892118E-18
7184.5  6.472689497785857E-18
7185.0  7.079967422448573E-18
7185.5  7.512080530945101E-18
7186.0  1.861442539159685E-18
7186.5  2.5729611508116902E-18
7187.0  8.064371976353446E-18
7187.5  9.60469642862638E-18
7188.0  1.1080627847602713E-17
7188.5  1.3173464963891154E-17
7189.0  1.4143720286633247E-17
7189.5  1.7606887889611826E-17
7190.0  1.6675137624583244E-17
7190.5  1.5475427207154948E-17
7191.0  1.348871708826952E-17
7191.5  1.2783239584306637E-17
7192.0  1.2292506552858622E-17
7192.5  1.2167486353568697E-17
7193.0  1.1948737493436136E-17
7193.5  1.3610570743774377E-17
7194.0  1.4420951248971535E-17
7194.5  1.7136047852238932E-17
7195.0  1.724758315231509E-17
7195.5  1.739189236185776E-17
7196.0  1.8691415806649493E-17
7196.5  1.956351185338168E-17
7197.0  2.0214381511637758E-17
7197.5  2.002380316136433E-17
7198.0  1.9089320710007406E-17
7198.5  1.9014964783194294E-17
7199.0  1.8947637355466145E-17
7199.5  1.9967850974091667E-17
7200.0  2.0133205059303764E-17
7200.5  1.9897744278640458E-17
7201.0  2.014880854804803E-17
7201.5  2.045477582157873E-17
7202.0  2.0237024282008318E-17
7202.5  1.9873406465309267E-17
7203.0  1.5833248702140808E-17
7203.5  1.5917827288999193E-17
7204.0  1.6057517274652375E-17
7204.5  1.6615101737761532E-17
7205.0  1.687138410272617E-17
7205.5  1.712857231359142E-17
7206.0  1.8097264045406445E-17
7206.5  2.0325283069940073E-17
7207.0  2.150135548424524E-17
7207.5  2.2249594420865054E-17
7208.0  1.9213816811684925E-17
7208.5  1.80110196238568E-17
7209.0  1.4841163772847475E-17
7209.5  1.4460483715082376E-17
7210.0  1.4132435401160795E-17
7210.5  1.4633488964724133E-17
7211.0  1.4779618556934596E-17
7211.5  1.50778601642415E-17
7212.0  1.6171737518050402E-17
7212.5  1.744114329433391E-17
7213.0  2.0303990970657754E-17
7213.5  2.1508714145846382E-17
7214.0  2.560420876453343E-17
7214.5  2.6867526822929918E-17
7215.0  2.8855268294176784E-17
7215.5  2.6497006417355105E-17
7216.0  2.54723540893435E-17
7216.5  2.5441017727286184E-17
7217.0  2.4612827411381995E-17
7217.5  2.2804112875187498E-17
7218.0  1.9717166302841926E-17
7218.5  1.7846607759868036E-17
7219.0  1.8793123128789612E-17
7219.5  2.0076961629966607E-17
7220.0  2.392706610645541E-17
7220.5  2.190625760601142E-17
7221.0  2.024068865380332E-17
7221.5  1.8574396358566914E-17
7222.0  1.8373784073634392E-17
7222.5  1.8768634870504073E-17
7223.0  2.1393194690009973E-17
7223.5  2.4310086308755406E-17
7224.0  2.5011173060904728E-17
7224.5  2.436362800910238E-17
7225.0  1.5896759743023018E-17
7225.5  1.3764318100439928E-17
7226.0  1.0552078336544075E-17
7226.5  1.799997730806914E-17
7227.0  2.1146261461708528E-17
7227.5  2.5246445213029425E-17
7228.0  2.544771326816441E-17
7228.5  2.586735581142045E-17
7229.0  2.5708877599085707E-17
7229.5  2.561671910529712E-17
7230.0  2.4186138137319176E-17
7230.5  2.4197275441256153E-17
7231.0  2.4500832944544637E-17
7231.5  2.615278768275124E-17
7232.0  2.746188352191383E-17
7232.5  2.3028121240701697E-17
7233.0  2.2149696611050696E-17
7233.5  2.123483077868138E-17
7234.0  2.1540527921147552E-17
7234.5  2.1867774939487797E-17
7235.0  2.349154766085959E-17
7235.5  2.401349898037589E-17
7236.0  2.486383622858696E-17
7236.5  2.476820465746548E-17
7237.0  2.4629729667906204E-17
7237.5  2.11454508936233E-17
7238.0  1.981736624505632E-17
7238.5  2.1868899285336648E-17
7239.0  2.148660790540747E-17
7239.5  2.0721463053862606E-17
7240.0  1.8493204325001582E-17
7240.5  1.724659060569243E-17
7241.0  1.7218409341913755E-17
7241.5  1.7772157108615534E-17
7242.0  1.9371003481030715E-17
7242.5  2.0230348444570446E-17
7243.0  2.0888665452640187E-17
7243.5  2.3383339608249203E-17
7244.0  2.425527529509552E-17
7244.5  2.6555689292950537E-17
7245.0  2.7856858953415676E-17
7245.5  2.920597890643624E-17
7246.0  2.9349563057776667E-17
7246.5  2.939890716816621E-17
7247.0  2.951485803943701E-17
7247.5  2.95996512961832E-17
7248.0  2.971929847749346E-17
7248.5  2.851208664722844E-17
7249.0  2.794008421307825E-17
7249.5  2.4595166757484247E-17
7250.0  2.407652642481876E-17
7250.5  2.3072042773111657E-17
7251.0  2.339384007184515E-17
7251.5  2.3567856724784802E-17
7252.0  2.4990182064044592E-17
7252.5  2.4589550169926543E-17
7253.0  2.3300542446793167E-17
7253.5  2.362297692739867E-17
7254.0  2.3862995713754556E-17
7254.5  2.754407004295784E-17
7255.0  2.7154067498193052E-17
7255.5  2.3363470751451796E-17
7256.0  2.293355065126808E-17
7256.5  2.2499412072787277E-17
7257.0  2.5780899260527918E-17
7257.5  2.6978720745478852E-17
7258.0  3.0146482849361244E-17
7258.5  3.260325184500918E-17
7259.0  3.5969369146256904E-17
7259.5  3.673192482156105E-17
7260.0  3.6802493557482615E-17
7260.5  3.14856180144036E-17
7261.0  3.126205913527716E-17
7261.5  3.084057425865384E-17
7262.0  3.2968708222509175E-17
7262.5  3.409261666061977E-17
7263.0  3.11083726046881E-17
7263.5  3.0138189945277755E-17
7264.0  2.7836638349389785E-17
7264.5  2.9563838672417717E-17
7265.0  3.0821830958464654E-17
7265.5  3.132030791693508E-17
7266.0  3.0236462258088865E-17
7266.5  2.549016310584404E-17
7267.0  2.673823088276558E-17
7267.5  2.7972726953597266E-17
7268.0  3.022261849607362E-17
7268.5  3.1007644530900586E-17
7269.0  3.2934098955741846E-17
7269.5  3.3658437688181843E-17
7270.0  3.4631027457227174E-17
7270.5  3.484751434957863E-17
7271.0  3.4809120204993016E-17
7271.5  3.2195691131031897E-17
7272.0  3.446765714255824E-17
7272.5  3.867070531002916E-17
7273.0  4.6797321756874463E-17
7273.5  5.100653143159325E-17
7274.0  4.12303334305708E-17
7274.5  3.895491632353953E-17
7275.0  3.383246766157815E-17
7275.5  3.187305231481258E-17
7276.0  3.047054785512077E-17
7276.5  2.6541021257457928E-17
7277.0  2.6787120380450402E-17
7277.5  2.9721032417530266E-17
7278.0  3.1306738319242354E-17
7278.5  3.2851249775899165E-17
7279.0  3.2211096853354215E-17
7279.5  3.241721241272838E-17
7280.0  3.4930311605345896E-17
7280.5  3.307778100324198E-17
7281.0  3.0625216183059836E-17
7281.5  3.1259423971496963E-17
7282.0  3.1661874275466894E-17
7282.5  3.530694432750559E-17
7283.0  3.3714468935204406E-17
7283.5  3.0807932576473444E-17
7284.0  2.8553288211672446E-17
7284.5  2.7402677586686277E-17
7285.0  2.9458536376344487E-17
7285.5  2.929897161641622E-17
7286.0  2.871569932009616E-17
7286.5  3.012758916600245E-17
7287.0  3.112710326279689E-17
7287.5  3.037731761518766E-17
7288.0  2.9363764805258504E-17
7288.5  2.569417473160328E-17
7289.0  2.733636770308765E-17
7289.5  2.891958097867503E-17
7290.0  3.147350021787981E-17
7290.5  3.242932048176048E-17
7291.0  3.51165506010324E-17
7291.5  3.3358170679083685E-17
7292.0  3.105173255020118E-17
7292.5  3.041715556805864E-17
7293.0  3.008277324547328E-17
7293.5  2.7873215729038715E-17
7294.0  2.7575384464559596E-17
7294.5  2.7036633792772396E-17
7295.0  3.020394957335752E-17
7295.5  3.1807641070530944E-17
7296.0  3.4603478284954836E-17
7296.5  3.3576911646395274E-17
7297.0  3.071932208794566E-17
7297.5  3.010440825323401E-17
7298.0  2.967148982666952E-17
7298.5  3.321524556386663E-17
7299.0  3.358779357257139E-17
7299.5  3.342042414697489E-17
7300.0  3.2272624405548534E-17
7300.5  3.1171279209693803E-17
7301.0  3.2304516597926544E-17
7301.5  3.221046565122074E-17
7302.0  2.981969837876591E-17
7302.5  3.182400720547618E-17
7303.0  3.4443216919117704E-17
7303.5  2.965294823984482E-17
7304.0  2.81089560119714E-17
7304.5  3.063522891271151E-17
7305.0  3.241997161810081E-17
7305.5  3.564202645563947E-17
7306.0  3.318798792001957E-17
7306.5  3.194605458876547E-17
7307.0  3.0383601775218505E-17
7307.5  3.144394973755793E-17
7308.0  3.429671504039662E-17
7308.5  3.512659155817376E-17
7309.0  3.570811414435422E-17
7309.5  2.8505943294298995E-17
7310.0  2.810860374877521E-17
7310.5  2.987947735606141E-17
7311.0  3.029218581630543E-17
7311.5  3.068809557978774E-17
7312.0  2.7618754240529022E-17
7312.5  2.7185834933791846E-17
7313.0  2.894498983507796E-17
7313.5  3.258637271193136E-17
7314.0  3.7352395146288905E-17
7314.5  3.509785307506644E-17
7315.0  3.441714822302285E-17
7315.5  3.6590071213831954E-17
7316.0  3.7580220593164226E-17
7316.5  3.937468544533885E-17
7317.0  3.578557754459878E-17
7317.5  3.39645627245236E-17
7318.0  2.772646934799791E-17
7318.5  2.717304542742785E-17
7319.0  2.622378989299426E-17
7319.5  2.737016395937444E-17
7320.0  2.817921533747945E-17
7320.5  3.547179376898745E-17
7321.0  3.627474540650632E-17
7321.5  3.602287317437754E-17
7322.0  3.600356595969989E-17
7322.5  3.5985358154339837E-17
7323.0  3.1837774252874715E-17
7323.5  3.082857188252043E-17
7324.0  3.028183849465059E-17
7324.5  3.303460276330432E-17
7325.0  3.666264677350809E-17
7325.5  2.9516508606269515E-17
7326.0  2.7209955043142308E-17
7326.5  3.165535597373775E-17
7327.0  3.3362673900560847E-17
7327.5  3.647664540885094E-17
7328.0  3.782107917820188E-17
7328.5  3.851346584381669E-17
7329.0  3.669538158601648E-17
7329.5  3.6198534136500564E-17
7330.0  3.5037762056069666E-17
7330.5  3.4182864159403985E-17
7331.0  3.35762062648318E-17
7331.5  3.361691064902819E-17
7332.0  3.247708875391116E-17
7332.5  2.783411115434754E-17
7333.0  3.009262856903016E-17
7333.5  3.229808429540158E-17
7334.0  3.35895429605492E-17
7334.5  3.4228977740381476E-17
7335.0  3.6667689098223914E-17
7335.5  3.867589157527917E-17
7336.0  4.1352257120843494E-17
7336.5  4.195062823343394E-17
7337.0  4.190177859927132E-17
7337.5  3.5841144440131805E-17
7338.0  3.4910617595125824E-17
7338.5  3.317389324080185E-17
7339.0  3.247398038530166E-17
7339.5  3.2116745300015277E-17
7340.0  3.299692768781689E-17
7340.5  3.261605950768759E-17
7341.0  3.149351068916054E-17
7341.5  3.264774261888614E-17
7342.0  3.348771702876399E-17
7342.5  3.7715549208695875E-17
7343.0  3.78438917312593E-17
7343.5  3.611456656126736E-17
7344.0  3.439130199685447E-17
7344.5  3.268185730347768E-17
7345.0  3.7419187986624446E-17
7345.5  3.825092721987924E-17
7346.0  3.6030500212276756E-17
7346.5  3.529305721692124E-17
7347.0  3.4285743702057306E-17
7347.5  3.640495624556207E-17
7348.0  3.713757283838081E-17
7348.5  3.578981027299906E-17
7349.0  3.546030179719251E-17
7349.5  3.4824754674844075E-17
7350.0  3.562686420286238E-17
7350.5  3.60585013956302E-17
7351.0  3.9062659134487535E-17
7351.5  3.93590891264304E-17
7352.0  3.981116313580501E-17
7352.5  3.861540432456829E-17
7353.0  3.773465268565697E-17
7353.5  3.850663828362022E-17
7354.0  3.974778329799905E-17
7354.5  4.458039865438356E-17
7355.0  4.451433668140679E-17
7355.5  4.444660601496479E-17
7356.0  4.2436657187740285E-17
7356.5  4.171081437270311E-17
7357.0  3.978437548012693E-17
7357.5  3.9067309699801007E-17
7358.0  3.8068380395341486E-17
7358.5  3.598092957436879E-17
7359.0  3.5220754589170764E-17
7359.5  3.597796525693322E-17
7360.0  3.58001328085893E-17
7360.5  3.545216614345672E-17
7361.0  3.4111673951949047E-17
7361.5  3.3382307553361957E-17
7362.0  3.704115344437133E-17
7362.5  3.764290329341184E-17
7363.0  3.8848615094063394E-17
7363.5  3.8905770555466217E-17
7364.0  3.894850303212482E-17
7364.5  3.847018587980844E-17
7365.0  3.8201357683433924E-17
7365.5  3.730988003706085E-17
7366.0  3.4528598555770794E-17
7366.5  3.164047022778356E-17
7367.0  3.21292822497428E-17
7367.5  3.220579691754681E-17
7368.0  3.1816167731150264E-17
7368.5  3.4014938050691954E-17
7369.0  3.7153918617172187E-17
7369.5  3.4514493604525375E-17
7370.0  3.335600008607284E-17
7370.5  2.8702869033289335E-17
7371.0  3.0723500106735865E-17
7371.5  3.476767333001133E-17
7372.0  3.4439832761975614E-17
7372.5  3.4253743409349665E-17
7373.0  3.3622405600920726E-17
7373.5  3.4210639732195615E-17
7374.0  3.604292130802578E-17
7374.5  3.5402497973670384E-17
7375.0  3.490180465448692E-17
7375.5  3.473739009602094E-17
7376.0  3.527808319925029E-17
7376.5  3.794270260508325E-17
7377.0  3.7400540170012285E-17
7377.5  3.6820539299085846E-17
7378.0  3.752722956551404E-17
7378.5  3.8016888588087796E-17
7379.0  4.0853178884010546E-17
7379.5  4.0257989651163087E-17
7380.0  3.9382548113889666E-17
7380.5  3.735523349154663E-17
7381.0  3.6480642175728406E-17
7381.5  3.382180936836593E-17
7382.0  3.395172388722554E-17
7382.5  3.422464226668079E-17
7383.0  3.5658059735615006E-17
7383.5  3.649165748202967E-17
7384.0  3.765357817308043E-17
7384.5  3.74226069409951E-17
7385.0  3.6486993045185643E-17
7385.5  3.5791567864885873E-17
7386.0  3.522987527254022E-17
7386.5  3.831759405506621E-17
7387.0  3.876268543230835E-17
7387.5  3.847462021429323E-17
7388.0  3.6651962695872856E-17
7388.5  3.462923692971844E-17
7389.0  3.433479614590766E-17
7389.5  3.408852518661031E-17
7390.0  3.2375343605758924E-17
7390.5  3.115035746405763E-17
7391.0  2.9271420197118575E-17
7391.5  2.886709342416208E-17
7392.0  2.8767881906534834E-17
7392.5  3.684394209908832E-17
7393.0  3.8865642881277336E-17
7393.5  4.324537988361783E-17
7394.0  3.9130849907160114E-17
7394.5  3.663769112030154E-17
7395.0  3.076251991022804E-17
7395.5  3.020908152889551E-17
7396.0  2.98531123772827E-17
7396.5  3.0127858251844624E-17
7397.0  3.035987964787373E-17
7397.5  3.019184545599287E-17
7398.0  3.072314485430612E-17
7398.5  3.371716544443874E-17
7399.0  3.254575990357919E-17
7399.5  3.1190603969005417E-17
7400.0  3.173343929345269E-17
7400.5  3.17394512136877E-17
7401.0  2.984402689968682E-17
7401.5  3.143252155037859E-17
7402.0  3.3973094514278974E-17
7402.5  3.329565899536481E-17
7403.0  3.299698701875207E-17
7403.5  3.719576182198809E-17
7404.0  3.785439533146131E-17
7404.5  3.9327802112821605E-17
7405.0  3.739751114523401E-17
7405.5  3.61751839538181E-17
7406.0  3.493470326261723E-17
7406.5  3.3993368929596464E-17
7407.0  3.1119108939937696E-17
7407.5  3.4272863865522704E-17
7408.0  3.704692510766376E-17
7408.5  3.644447410188808E-17
7409.0  3.6354820840482604E-17
7409.5  3.6476546339805124E-17
7410.0  3.62488145213352E-17
7410.5  3.5971515388647406E-17
7411.0  3.563384327062708E-17
7411.5  3.5640486299516876E-17
7412.0  3.7179167217984664E-17
7412.5  3.5107525416973343E-17
7413.0  3.161685277594558E-17
7413.5  2.8995722598052966E-17
7414.0  2.776287499051555E-17
7414.5  3.491904020231563E-17
7415.0  3.5086988980756754E-17
7415.5  3.524408861230982E-17
7416.0  3.1887329793517814E-17
7416.5  2.964937000357122E-17
7417.0  2.728916377337864E-17
7417.5  2.7668405251580782E-17
7418.0  2.99528074330533E-17
7418.5  2.876669510481331E-17
7419.0  2.7671849072286314E-17
7419.5  3.26981714448317E-17
7420.0  3.401717588873634E-17
7420.5  3.571699443525536E-17
7421.0  3.654936877200368E-17
7421.5  3.760681145448052E-17
7422.0  3.542270616016042E-17
7422.5  3.430581191308129E-17
7423.0  2.7590114565283083E-17
7423.5  2.842984948286291E-17
7424.0  2.99188060482514E-17
7424.5  3.357832254867097E-17
7425.0  3.5409476759801003E-17
7425.5  3.8977551499978106E-17
7426.0  3.8706689873025746E-17
7426.5  3.7753157708898486E-17
7427.0  3.723768168537693E-17
7427.5  3.687570103585293E-17
7428.0  3.8463609382570474E-17
7428.5  3.854644790324594E-17
7429.0  3.810984127158163E-17
7429.5  3.568467005377689E-17
7430.0  3.332277857232961E-17
7430.5  3.5161083478134315E-17
7431.0  3.532152161340945E-17
7431.5  3.338752255711034E-17
7432.0  3.421514650949618E-17
7432.5  3.5327215598040735E-17
7433.0  3.6203195592190214E-17
7433.5  3.64446219858036E-17
7434.0  3.45412598629653E-17
7434.5  3.432062596982493E-17
7435.0  3.390253903091197E-17
7435.5  3.276405838990994E-17
7436.0  3.21589175507705E-17
7436.5  3.572870415849444E-17
7437.0  3.608463739971609E-17
7437.5  3.664903460177829E-17
7438.0  3.6058168014141806E-17
7438.5  3.561681782263867E-17
7439.0  3.2983142667291584E-17
7439.5  3.259947502332655E-17
7440.0  3.250691153098502E-17
7440.5  3.4298333854311036E-17
7441.0  3.6146612732637287E-17
7441.5  3.384537693384262E-17
7442.0  3.3264714872298776E-17
7442.5  3.3267725187987476E-17
7443.0  3.3043075723322234E-17
7443.5  3.272275280650227E-17
7444.0  3.0751540907103797E-17
7444.5  3.0036966036461776E-17
7445.0  3.240323287663034E-17
7445.5  3.363511111980765E-17
7446.0  3.6124630004980005E-17
7446.5  3.439760587756598E-17
7447.0  3.34152626209954E-17
7447.5  3.0997245010013537E-17
7448.0  3.256476509519747E-17
7448.5  3.768242829941437E-17
7449.0  3.488394028590341E-17
7449.5  3.265911020434309E-17
7450.0  2.949659613284846E-17
7450.5  2.892822787179639E-17
7451.0  2.860092952936103E-17
7451.5  2.9214710920528243E-17
7452.0  2.988920458888447E-17
7452.5  3.2902830172800854E-17
7453.0  3.3927047168142135E-17
7453.5  3.587163446636167E-17
7454.0  3.578799488190613E-17
7454.5  3.5662187357083244E-17
7455.0  3.5928190569369564E-17
7455.5  3.6026164047500017E-17
7456.0  3.452694767988876E-17
7456.5  3.363708095600668E-17
7457.0  3.170602086828051E-17
7457.5  3.2305098267189457E-17
7458.0  3.266917860976479E-17
7458.5  3.479735505252315E-17
7459.0  3.50938747480357E-17
7459.5  3.552654739708059E-17
7460.0  3.4396628576757836E-17
7460.5  3.343652154287842E-17
7461.0  3.4502214343135586E-17
7461.5  3.444196141935594E-17
7462.0  3.3050291206891394E-17
7462.5  3.292067475946693E-17
7463.0  3.2768689718564926E-17
7463.5  3.418186885237931E-17
7464.0  3.4588871998668514E-17
7464.5  3.427211178166003E-17
7465.0  3.390965017272973E-17
7465.5  3.3314906290360987E-17
7466.0  3.1666419219850315E-17
7466.5  3.090968695200068E-17
7467.0  3.241523482755681E-17
7467.5  3.241277277797693E-17
7468.0  3.2373439268551793E-17
7468.5  3.1781137086976244E-17
7469.0  3.1394244775248367E-17
7469.5  3.228033872553364E-17
7470.0  3.298784140526994E-17
7470.5  3.5221264617615684E-17
7471.0  3.6743277369119066E-17
7471.5  3.813284170382391E-17
7472.0  3.342004182810574E-17
7472.5  3.2143996574933845E-17
7473.0  3.017077940265164E-17
7473.5  2.878269604501687E-17
7474.0  2.7027128461111462E-17
7474.5  2.638654071488517E-17
7475.0  2.6416125305606173E-17
7475.5  3.062189673830284E-17
7476.0  3.0080342507830955E-17
7476.5  2.911437135776763E-17
7477.0  2.4482919467908208E-17
7477.5  2.2171388756924628E-17
7478.0  2.4968851854838797E-17
7478.5  2.662150391691286E-17
7479.0  3.0676941976447176E-17
7479.5  3.144338590497349E-17
7480.0  3.1988710959736196E-17
7480.5  3.251958427513753E-17
7481.0  3.197616882438344E-17
7481.5  2.949018140959454E-17
7482.0  2.5854359701761405E-17
7482.5  2.2277865296075488E-17
7483.0  2.483348818587729E-17
7483.5  2.6043644683349393E-17
7484.0  3.064580183199619E-17
7484.5  2.994912461200057E-17
7485.0  2.899445037953146E-17
7485.5  2.884789870287252E-17
7486.0  2.883884905120818E-17
7486.5  2.995007000589015E-17
7487.0  2.9379795744194956E-17
7487.5  2.8271135709947495E-17
7488.0  2.8065665619532156E-17
7488.5  2.7957240081541125E-17
7489.0  2.66885928100134E-17
7489.5  2.6400802759531532E-17
7490.0  2.5744037337244607E-17
7490.5  2.6511095311465783E-17
7491.0  2.7100974325133208E-17
7491.5  2.8434171778048645E-17
7492.0  2.8578480886738406E-17
7492.5  2.8322345015473334E-17
7493.0  2.6163185722902568E-17
7493.5  2.3863565238101607E-17
7494.0  2.624420532147745E-17
7494.5  2.6941894361321088E-17
7495.0  2.7534345421614514E-17
7495.5  2.7543309127422644E-17
7496.0  2.7553878665766687E-17
7496.5  2.788720291660754E-17
7497.0  2.796961290778664E-17
7497.5  2.4225702512603364E-17
7498.0  2.2612353347833026E-17
7498.5  1.919621141233438E-17
7499.0  1.9997299381081333E-17
7499.5  2.0474384356804445E-17
7500.0  1.926262522055523E-17
7500.5  1.9758879895325015E-17
7501.0  2.1608909252880826E-17
7501.5  2.1632976445928286E-17
7502.0  2.1653111782102777E-17
7502.5  2.1731702779619787E-17
7503.0  2.1647066511484343E-17
7503.5  2.1117546982562056E-17
7504.0  2.1650934305825625E-17
7504.5  2.2268053893507294E-17
7505.0  2.317992033992934E-17
7505.5  2.33943880617432E-17
7506.0  2.2676176476095483E-17
7506.5  2.3692261819919376E-17
7507.0  2.533851956282123E-17
7507.5  2.7422838512308306E-17
7508.0  2.836937773262814E-17
7508.5  2.6078696031519192E-17
7509.0  2.5467028412853156E-17
7509.5  2.407225421259247E-17
7510.0  2.1899870864876107E-17
7510.5  2.0485423319869027E-17
7511.0  1.7353401014307003E-17
7511.5  1.7579598397349395E-17
7512.0  1.948407256820754E-17
7512.5  1.965737719369519E-17
7513.0  1.981496012857392E-17
7513.5  2.07765245546336E-17
7514.0  2.164475404552325E-17
7514.5  2.5922879973502526E-17
7515.0  2.5861789908065476E-17
7515.5  2.5784755051198515E-17
7516.0  2.317209248356405E-17
7516.5  2.218938134908451E-17
7517.0  2.041856598798006E-17
7517.5  2.09846950308967E-17
7518.0  2.1993940963120215E-17
7518.5  2.1205604744549758E-17
7519.0  2.0809125529314848E-17
7519.5  2.3242926135635488E-17
7520.0  2.2079128391044283E-17
7520.5  1.8857541559798776E-17
7521.0  1.9739655478937074E-17
7521.5  2.037040452195017E-17
7522.0  2.2501327500154472E-17
7522.5  2.2740838316331055E-17
7523.0  2.2630164651901516E-17
7523.5  2.2050289731772506E-17
7524.0  2.147258304507747E-17
7524.5  2.208716199660649E-17
7525.0  2.2591182608952014E-17
7525.5  2.539354673179483E-17
7526.0  2.4021739837125838E-17
7526.5  2.2115191373801602E-17
7527.0  1.698585066770777E-17
7527.5  1.479793747726082E-17
7528.0  7.196767963359417E-18
7528.5  8.898355087710426E-18
7529.0  1.2258067573516736E-17
7529.5  1.2830725542520066E-17
7530.0  1.3150984976016356E-17
7530.5  1.5848148284021973E-17
7531.0  1.625006629126285E-17
7531.5  1.6991645853429678E-17
7532.0  1.5069502829060395E-17
7532.5  1.3556871783733603E-17
7533.0  1.3522833064191226E-17
7533.5  1.393360812537114E-17
7534.0  1.5939416311504283E-17
7534.5  1.485904997595678E-17
7535.0  1.367420608872611E-17
7535.5  1.671276639626554E-17
7536.0  1.7360867923867094E-17
7536.5  1.5335900347166664E-17
7537.0  1.509838689308945E-17
7537.5  1.473194673538331E-17
7538.0  1.429033672123681E-17
7538.5  1.4101252052644694E-17
7539.0  1.3782993610300264E-17
7539.5  1.5195498955607926E-17
7540.0  1.8308677051090785E-17
7540.5  1.860997037475292E-17
7541.0  1.8798337692292108E-17
7541.5  1.320026174193759E-17
7542.0  1.3517467100171901E-17
7542.5  1.6138400985073856E-17
7543.0  1.6881176352627094E-17
7543.5  1.7527669838103228E-17
7544.0  1.5511514454842643E-17
7544.5  1.4994408240864752E-17
7545.0  1.4192352878260586E-17
7545.5  1.5283046133289245E-17
7546.0  1.6603835155048637E-17
7546.5  1.849346970366121E-17
7547.0  1.8993969980458462E-17
7547.5  1.7436254405257212E-17
7548.0  1.731177642940985E-17
7548.5  1.7096054935090924E-17
7549.0  1.5284671076344495E-17
7549.5  1.44148402098812E-17
7550.0  1.3795183507191911E-17
7550.5  1.422868891279689E-17
7551.0  1.533307341987023E-17
7551.5  1.6354503879876053E-17
7552.0  1.705907727655559E-17
7552.5  1.0980249493524628E-17
7553.0  9.382037755194431E-18
7553.5  5.826814474661139E-18
7554.0  1.0078201925101384E-17
7554.5  1.4174574428750557E-17
7555.0  1.4176257288457564E-17
7555.5  1.434444059101603E-17
7556.0  1.5552081241429827E-17
7556.5  1.5276716658302662E-17
7557.0  1.490499713768616E-17
7557.5  1.1253473120661716E-17
7558.0  9.905179504497523E-18
7558.5  9.578327278280132E-18
7559.0  9.983234896587467E-18
7559.5  1.0755937739557603E-17
7560.0  1.1361131652316918E-17
7560.5  1.168939465361598E-17
7561.0  1.5352479758666516E-17
7561.5  1.5626896022299446E-17
7562.0  1.5908032138410368E-17
7562.5  1.684339754998283E-17
7563.0  1.7561537891141978E-17
7563.5  1.7962693127951916E-17
7564.0  1.7563559406615098E-17
7564.5  1.5427434844972483E-17
7565.0  1.778595176230187E-17
7565.5  2.0312919006692355E-17
7566.0  2.0653098269308843E-17
7566.5  2.05655689410221E-17
7567.0  1.882692277969323E-17
7567.5  1.600055052629458E-17
7568.0  1.1752022190876392E-17
7568.5  1.068559322619334E-17
7569.0  1.0270770301611747E-17
7569.5  1.3079482850246985E-17
7570.0  1.442193373432689E-17
7570.5  1.7322166790135E-17
7571.0  1.3934041298420663E-17
7571.5  1.187427435323849E-17
7572.0  1.4756609606039636E-17
7572.5  1.3034496199347582E-17
7573.0  6.6229588174825E-18
7573.5  7.392796950226112E-18
7574.0  8.052356225485655E-18
7574.5  1.2259559753724359E-17
7575.0  1.2134293544328842E-17
7575.5  7.008414937335004E-18
7576.0  8.858380616527872E-18
7576.5  1.1072313738071723E-17
7577.0  1.338054389592733E-17
7577.5  1.3898549351170192E-17
7578.0  1.0971082906321227E-17
7578.5  1.0621737448143452E-17
7579.0  1.0031632675260329E-17
7579.5  7.709564326183245E-18
7580.0  6.603062284676584E-18
7580.5  7.684362034117937E-18
7581.0  9.057341608845463E-18
7581.5  1.240025957169097E-17
7582.0  1.1470629012320022E-17
7582.5  1.0834417867521094E-17
7583.0  1.1177802808948994E-17
7583.5  1.0366093718778391E-17
7584.0  7.06782906636968E-18
7584.5  7.05598869184365E-18
7585.0  7.044556095900196E-18
7585.5  1.1823243406594203E-17
7586.0  1.3139185381807156E-17
7586.5  1.4862333160819704E-17
7587.0  1.3062386588727109E-17
7587.5  1.064482055121333E-17
7588.0  8.94018737824614E-18
7588.5  8.66812119086143E-18
7589.0  1.7695192793404456E-17
7589.5  1.4339940277205042E-17
7590.0  7.917052415618527E-18
7590.5  9.335265920986816E-18
7591.0  1.0103279022360783E-17
7591.5  1.5239906048209005E-17
7592.0  1.5111659029150157E-17
7592.5  1.404014925364411E-17
7593.0  1.2645552650226128E-17
7593.5  1.1570524116587762E-17
7594.0  1.1008805157835527E-17
7594.5  1.0706910800284635E-17
7595.0  9.687605712297198E-18
7595.5  9.033165004438745E-18
7596.0  8.327208393696078E-18
7596.5  5.5897462154135736E-18
7597.0  4.887728811277662E-18
7597.5  5.303435476315259E-18
7598.0  6.2415403365576545E-18
7598.5  7.665729517060044E-18
7599.0  6.686017488798639E-18
7599.5  6.247102941244946E-18
7600.0  3.2559396255741242E-18
7600.5  2.7180445783947726E-18
7601.0  1.5393074274115858E-18
7601.5  1.2397254995685745E-18
7602.0  1.0550411800487694E-18
7602.5  4.5253193675700185E-19
7603.0  1.3183794331394728E-19
7603.5  -7.791879692599256E-19
7604.0  5.588859049371884E-19
7604.5  1.723327410022888E-18
7605.0  2.43674606264998E-18
7605.5  2.4617693708141257E-18
7606.0  1.809923140398507E-18
7606.5  1.363157282332607E-18
7607.0  8.18601768219357E-19
7607.5  1.1916660732463146E-18
7608.0  1.296799770315132E-18
7608.5  1.0620296845959051E-18
7609.0  1.4620450173526473E-18
7609.5  2.1530541572514E-18
7610.0  2.810365988856816E-18
7610.5  3.1315945101426415E-18
7611.0  2.432523279055479E-18
7611.5  2.5914824960407893E-18
7612.0  3.035781160547242E-18
7612.5  5.114827060705929E-18
7613.0  6.5734284705232254E-18
7613.5  8.869888708602968E-18
7614.0  9.223935435973103E-18
7614.5  9.538098449238053E-18
7615.0  8.356571020173153E-18
7615.5  7.191940045122765E-18
7616.0  7.790608303468042E-18
7616.5  8.276673176537987E-18
7617.0  1.0936962425135216E-17
7617.5  1.1970607103230504E-17
7618.0  1.3400370658853905E-17
7618.5  1.5046537755646394E-17
7619.0  1.5679446688248675E-17
7619.5  1.5811959952565196E-17
7620.0  1.5641183421944445E-17
7620.5  1.529664204222935E-17
7621.0  1.3129735547794106E-17
7621.5  1.1914878285238227E-17
7622.0  7.703264509295697E-18
7622.5  7.775419974436645E-18
7623.0  8.70733583468922E-18
7623.5  9.338276179418872E-18
7624.0  9.842933925388019E-18
7624.5  1.1150346562839514E-17
7625.0  1.0920662950733113E-17
7625.5  8.703127524055946E-18
7626.0  8.655399266282396E-18
7626.5  8.601496611749214E-18
7627.0  6.4543784074433265E-18
7627.5  5.6924621636008975E-18
7628.0  4.0513058107341816E-18
7628.5  4.8615254145101874E-18
7629.0  6.142538480604331E-18
7629.5  7.101968241215646E-18
7630.0  7.52971894531764E-18
7630.5  9.630070815315092E-18
7631.0  9.180365998782676E-18
7631.5  8.129348906780346E-18
7632.0  9.808906719838114E-18
7632.5  1.0893330949344376E-17
7633.0  8.838058649369572E-18
7633.5  8.609947927638625E-18
7634.0  8.485160517841239E-18
7634.5  9.631308756422177E-18
7635.0  1.0675096711393848E-17
7635.5  1.0369750813754228E-17
7636.0  9.961456454583493E-18
7636.5  7.714041303460112E-18
7637.0  9.244753437556559E-18
7637.5  1.1200971370092278E-17
7638.0  1.071436943953598E-17
7638.5  1.0394597835555029E-17
7639.0  7.421288302204996E-18
7639.5  8.386790012077116E-18
7640.0  1.0144688466290769E-17
7640.5  1.0879185424289822E-17
7641.0  1.1259612799278924E-17
7641.5  1.0988362761339332E-17
7642.0  1.12026949495089E-17
7642.5  1.180654685272102E-17
7643.0  1.228899410409252E-17
7643.5  1.264643199112428E-17
7644.0  1.1470448771846872E-17
7644.5  1.1487925322115032E-17
7645.0  1.226710954844723E-17
7645.5  1.3246443047409851E-17
7646.0  1.4265488625929332E-17
7646.5  1.3078301790362562E-17
7647.0  1.2572068042761139E-17
7647.5  1.0764192537146539E-17
7648.0  1.056316560302529E-17
7648.5  1.0267523078210775E-17
7649.0  8.147875610371243E-18
7649.5  7.226591801313262E-18
7650.0  3.563786347970139E-18
7650.5  3.1223785784028043E-18
7651.0  2.1859265709505036E-18
7651.5  5.722811555997501E-18
7652.0  7.840747481342625E-18
7652.5  8.798528539919359E-18
7653.0  9.328623850387268E-18
7653.5  1.0814909368677116E-17
7654.0  1.077633952899004E-17
7654.5  1.0743747890806871E-17
7655.0  1.067188574614004E-17
7655.5  1.0496373364162781E-17
7656.0  9.576765884596892E-18
7656.5  1.0449825141375585E-17
7657.0  1.1492624827226765E-17
7657.5  1.106391879116308E-17
7658.0  1.0774943639995628E-17
7658.5  8.571718868624863E-18
7659.0  7.267568768578721E-18
7659.5  5.052640812945408E-18
7660.0  9.471921300453002E-18
7660.5  1.1594150083588556E-17
7661.0  9.87443505441005E-18
7661.5  8.247742003325106E-18
7662.0  4.2619271190036584E-18
7662.5  3.473032222163216E-18
7663.0  2.9263780012198324E-18
7663.5  7.113070826061278E-18
7664.0  7.80050239770882E-18
7664.5  8.59181955276265E-18
7665.0  8.793910832498435E-18
7665.5  8.991767870267501E-18
7666.0  6.43447648143595E-18
7666.5  5.768708572278089E-18
7667.0  5.24122463287132E-18
7667.5  6.059556578857827E-18
7668.0  7.187596975319507E-18
7668.5  8.348950663488986E-18
7669.0  8.755897822969748E-18
7669.5  7.650746718776593E-18
7670.0  6.428596683199556E-18
7670.5  4.0017494390505825E-18
7671.0  4.69870747032912E-18
7671.5  5.09144524901368E-18
7672.0  7.235455198782323E-18
7672.5  7.365797111063136E-18
7673.0  7.378243639903986E-18
7673.5  8.271667892306437E-18
7674.0  8.9893658023304E-18
7674.5  1.2129021011050462E-17
7675.0  1.321946984188345E-17
7675.5  1.613725216531316E-17
7676.0  1.3056409504439974E-17
7676.5  9.574161013445834E-18
7677.0  7.862380643301939E-18
7677.5  7.437862740875524E-18
7678.0  8.273444384266556E-18
7678.5  8.280021458319967E-18
7679.0  8.288516265329506E-18
7679.5  1.038620953563766E-17
7680.0  1.133523996231512E-17
7680.5  9.562739046675311E-18
7681.0  7.656979026336591E-18
7681.5  3.204953585951783E-18
7682.0  3.6995944055614785E-18
7682.5  4.024903227918756E-18
7683.0  6.363281074110614E-18
7683.5  6.539918810430842E-18
7684.0  6.318433342157396E-18
7684.5  6.421437543954459E-18
7685.0  6.517348791291142E-18
7685.5  8.637867167462963E-18
7686.0  9.202438638613665E-18
7686.5  9.930562763121209E-18
7687.0  9.33897339199841E-18
7687.5  8.562347422081548E-18
7688.0  7.409004909437144E-18
7688.5  6.86248055507312E-18
7689.0  3.7638826707676804E-18
7689.5  4.190926530329348E-18
7690.0  4.992568244792193E-18
7690.5  4.196977597961335E-18
7691.0  3.772952044260134E-18
7691.5  2.3518127819644944E-18
7692.0  2.4140907933084117E-18
7692.5  2.7689674576816127E-18
7693.0  3.616030153938457E-18
7693.5  4.26440842814643E-18
7694.0  1.9301331700263994E-18
7694.5  1.9931095362824816E-18
7695.0  3.8985234184992606E-18
7695.5  2.33962105559997E-18
7696.0  6.567361435381739E-19
7696.5  6.844188598366245E-19
7697.0  1.066006727893786E-18
7697.5  4.824193649019886E-18
7698.0  4.908850564896194E-18
7698.5  5.0380878760978815E-18
7699.0  4.396640367952258E-18
7699.5  4.1374965296653184E-18
7700.0  7.37215195965591E-18
7700.5  7.677822869732654E-18
7701.0  8.359306086995738E-18
7701.5  9.345379770842762E-18
7702.0  9.964294998070923E-18
7702.5  9.60219295588194E-18
7703.0  8.901206505149244E-18
7703.5  6.581682458659282E-18
7704.0  4.683912796477895E-18
7704.5  2.991256051634926E-18
7705.0  3.8142376793707245E-18
7705.5  4.450963216083735E-18
7706.0  7.401141914189106E-18
7706.5  6.37574807121786E-18
7707.0  5.085511803528896E-18
7707.5  3.639239035565685E-18
7708.0  2.966887100187472E-18
7708.5  -3.6628387860028043E-19
7709.0  2.788446909246989E-18
7709.5  8.472268310968326E-18
7710.0  6.892814104297301E-18
7710.5  6.0843328871306315E-18
7711.0  3.924249950471766E-18
7711.5  3.3156775459962994E-18
7712.0  1.883108529389519E-18
7712.5  9.505955879146783E-20
7713.0  -1.2223946519959924E-18
7713.5  -7.282017251026881E-18
7714.0  -8.205629773864305E-18
7714.5  -8.65315300309939E-18
7715.0  -4.881348209988299E-18
7715.5  -9.530038541678886E-19
7716.0  4.363388552074825E-18
7716.5  5.701544814178986E-18
7717.0  5.3703193824891475E-18
7717.5  5.376759520584272E-18
7718.0  5.3871810796166876E-18
7718.5  -3.3514920125321727E-19
7719.0  -2.6437421782972524E-18
7719.5  8.491026463726431E-19
7720.0  2.7176196042978284E-18
7720.5  6.729986978212425E-18
7721.0  6.123110915129072E-18
7721.5  5.7538980602176965E-18
7722.0  6.471029645497401E-18
7722.5  7.235288129397723E-18
7723.0  9.589264506152811E-18
7723.5  1.1557822386620758E-17
7724.0  1.325841990754317E-17
7724.5  1.0020772924434415E-17
7725.0  8.73453566206239E-18
7725.5  4.7964309763342965E-18
7726.0  4.887639055550109E-18
7726.5  4.9995424003477604E-18
7727.0  5.515211944411042E-18
7727.5  5.637327718033758E-18
7728.0  4.945099818588404E-18
7728.5  3.238572029259372E-18
7729.0  2.5887214540766224E-19
7729.5  1.5259428957317942E-18
7730.0  2.153443877679587E-18
7730.5  4.287350499665634E-18
7731.0  2.3932523933864566E-18
7731.5  -2.683060066213248E-18
7732.0  -6.626701404504052E-19
7732.5  7.860140405652081E-19
7733.0  7.836718976677986E-18
7733.5  8.214908998998273E-18
7734.0  6.0196650424784085E-18
7734.5  3.781215712083925E-18
7735.0  1.5041187930282725E-18
7735.5  6.586953200126628E-18
7736.0  7.573271919791217E-18
7736.5  5.169238412018985E-18
7737.0  6.454942525650018E-18
7737.5  8.311479722626697E-18
7738.0  7.311595214075379E-18
7738.5  6.921397541001211E-18
7739.0  7.6006267005144E-18
7739.5  8.094026625128974E-18
7740.0  9.132620972038951E-18
7740.5  7.750601018165803E-18
7741.0  6.928843782589751E-18
7741.5  4.0731473126517876E-18
7742.0  3.878571317510609E-18
7742.5  3.927953562074665E-18
7743.0  4.206504693916299E-18
7743.5  4.442609343604395E-18
7744.0  2.4597679914387646E-18
7744.5  1.885246890232459E-18
7745.0  6.859118401657524E-19
7745.5  8.512083671905462E-19
7746.0  1.0496367690412177E-18
7746.5  2.1549211783252295E-18
7747.0  2.440215972651341E-18
7747.5  1.4747753328115702E-18
7748.0  1.5872499310786429E-18
7748.5  1.7807098746349797E-18
7749.0  2.7731995281501665E-18
7749.5  3.2564536314081915E-18
7750.0  4.6217199282075995E-18
7750.5  3.7858365932077526E-18
7751.0  1.5691476119850364E-18
7751.5  1.1976262388883728E-18
7752.0  9.34977279393279E-19
7752.5  4.4970694830607004E-18
7753.0  3.635990420650053E-18
7753.5  -1.7395117714858643E-18
7754.0  -8.422078598658046E-19
7754.5  5.799292586354825E-20
7755.0  4.330428879000473E-18
7755.5  5.002156710993084E-18
7756.0  1.930007000960698E-18
7756.5  2.852819622771528E-18
7757.0  4.16698531270625E-18
7757.5  -6.832548900884973E-19
7758.0  -2.6927181293437784E-18
7758.5  -7.008070705238295E-18
7759.0  -4.976315979797812E-18
7759.5  -7.711487611787532E-19
7760.0  3.811941022667605E-18
7760.5  6.5013558907606425E-18
7761.0  2.97149476068447E-18
7761.5  2.9098688362769527E-18
7762.0  3.497056396352105E-18
7762.5  4.836154534798286E-18
7763.0  5.961269747256185E-18
7763.5  1.017124568365127E-18
7764.0  5.637066845124479E-19
7764.5  2.97316709212306E-18
7765.0  6.336828580478871E-18
7765.5  1.0338381388363902E-17
7766.0  6.074245318062217E-18
7766.5  4.835442156999692E-18
7767.0  6.240481871049307E-18
7767.5  6.546861082637037E-18
7768.0  7.067649718472504E-18
7768.5  4.349084053291876E-18
7769.0  3.0363055895962187E-18
7769.5  1.3929821779483585E-18
7770.0  5.535557998514917E-19
7770.5  -1.4826198478575918E-18
7771.0  -4.564854782870101E-19
7771.5  2.642716508720091E-19
7772.0  1.8105814933669617E-18
7772.5  2.363900345734671E-18
7773.0  3.8614488785532675E-18
7773.5  2.5135582510648715E-18
7774.0  1.1683685342958878E-18
7774.5  1.3565343835072673E-18
7775.0  1.8316819460260143E-18
7775.5  5.3311896456445435E-18
7776.0  4.435259234074468E-18
7776.5  3.1646415368562762E-18
7777.0  -1.2448776064957475E-18
7777.5  -3.0454970477948763E-18
7778.0  -6.034910417571237E-18
7778.5  -4.93535430579366E-18
7779.0  -2.668234528679853E-18
7779.5  8.400436245897246E-19
7780.0  2.8917458985465993E-18
7780.5  7.217937119054538E-18
7781.0  8.067458291651785E-18
7781.5  9.813654068395222E-18
7782.0  6.4088648416696174E-18
7782.5  3.554578242386386E-18
7783.0  5.301717371593555E-18
7783.5  5.820638448278805E-18
7784.0  6.968433386233465E-18
7784.5  7.1957902153164E-18
7785.0  7.466046326079061E-18
7785.5  6.539994733924815E-18
7786.0  6.1118374727277884E-18
7786.5  4.154151113950025E-18
7787.0  3.078653623152196E-18
7787.5  1.2464503132428467E-18
7788.0  6.101358896455572E-18
7788.5  8.447640700637799E-18
7789.0  4.411201968528625E-18
7789.5  3.3324978433664857E-18
7790.0  8.228092217956327E-19
7790.5  2.0276248956866777E-18
7791.0  2.8752309213436442E-18
7791.5  5.585294390072821E-18
7792.0  5.789318955857693E-18
7792.5  5.270048656150767E-18
7793.0  5.646380735141347E-18
7793.5  6.023016581710342E-18
7794.0  8.10426166502887E-18
7794.5  8.046311878457283E-18
7795.0  3.396853094423708E-18
7795.5  3.015386698896927E-18
7796.0  2.472440139707199E-18
7796.5  3.099972932031173E-18
7797.0  3.432197754077031E-18
7797.5  7.382427033252827E-18
7798.0  4.795543806436025E-18
7798.5  -5.699415722420226E-19
7799.0  1.644213014843035E-18
7799.5  2.9473191400956964E-18
7800.0  4.446808368288477E-18
7800.5  4.578438671871466E-18
7801.0  4.6600020523058796E-18
7801.5  4.242886889907728E-18
7802.0  3.890602463286983E-18
7802.5  5.0899438430232614E-18
7803.0  5.277585008201902E-18
7803.5  5.109209138390727E-18
7804.0  5.269841868169404E-18
7804.5  5.46255413620849E-18
7805.0  5.716903200795098E-18
7805.5  5.537472786710391E-18
7806.0  1.6778158860169987E-18
7806.5  2.3830814990451758E-18
7807.0  3.59779111977754E-18
7807.5  4.364818608442745E-18
7808.0  4.740159631440063E-18
7808.5  2.468485704735047E-18
7809.0  2.5023879699666343E-18
7809.5  2.7348239268693386E-18
7810.0  3.755879282544145E-18
7810.5  4.483254674544304E-18
7811.0  5.646165419849457E-18
7811.5  5.873015133527845E-18
7812.0  6.2090507675178344E-18
7812.5  5.27325858396101E-18
7813.0  4.324393607397518E-18
7813.5  4.945730190649853E-18
7814.0  5.5326054110804775E-18
7814.5  9.215781084806122E-18
7815.0  9.24463837006414E-18
7815.5  9.285601958334244E-18
7816.0  7.027725900393276E-18
7816.5  6.193631824419312E-18
7817.0  1.0334627215242057E-17
7817.5  9.284678538015558E-18
7818.0  7.065773115845956E-18
7818.5  5.1281206082212604E-18
7819.0  3.968760547274125E-18
7819.5  6.091071408699404E-18
7820.0  4.990652590767799E-18
7820.5  8.57670879994655E-19
7821.0  7.153993516026859E-19
7821.5  5.932184638588291E-19
7822.0  3.692173321564309E-18
7822.5  4.389468377885668E-18
7823.0  5.0648300279942794E-18
7823.5  4.0664053612854225E-18
7824.0  2.8473122750282312E-18
7824.5  5.780765033291704E-18
7825.0  7.347252102423358E-18
7825.5  1.715617948410487E-17
7826.0  1.4629056785443543E-17
7826.5  1.0184516415434304E-17
7827.0  9.972375788176865E-18
7827.5  9.867467717508547E-18
7828.0  7.741411827028344E-18
7828.5  8.426318875977383E-18
7829.0  1.0397469160466845E-17
7829.5  9.671907043757535E-18
7830.0  9.144857901419463E-18
7830.5  6.3762637573330616E-18
7831.0  6.180344067749992E-18
7831.5  6.916431555768818E-18
7832.0  5.12088508154654E-18
7832.5  3.2614515722858725E-18
7833.0  -6.297492559986758E-20
7833.5  -1.0486093247544697E-18
7834.0  -2.2288913435956406E-18
7834.5  -1.4334181668296517E-18
7835.0  -2.5737480768514735E-19
7835.5  4.213402913624257E-18
7836.0  6.125836909564467E-18
7836.5  1.1595844535712817E-17
7837.0  9.940395991406857E-18
7837.5  6.351271671250319E-18
7838.0  7.646156491965566E-18
7838.5  8.440679839330398E-18
7839.0  6.797309783176578E-18
7839.5  5.877495267830089E-18
7840.0  3.2194605378936867E-18
7840.5  4.5286184672900006E-18
7841.0  5.680706573176067E-18
7841.5  8.353886058826914E-18
7842.0  7.429640106950654E-18
7842.5  -1.4723580117104507E-18
7843.0  -9.846518837797184E-19
7843.5  -3.7394020766850614E-19
7844.0  1.4288676927201134E-18
7844.5  1.936023035852797E-18
7845.0  1.129029199239555E-19
7845.5  7.329820472206141E-19
7846.0  1.8543754119898652E-18
7846.5  5.671725580219774E-18
7847.0  7.637328323778121E-18
7847.5  -1.6663329700447703E-18
7848.0  -1.110770268452975E-18
7848.5  1.3524984008626314E-18
7849.0  -5.130407410500433E-18
7849.5  -9.979170964879407E-18
7850.0  -1.3444135137590274E-18
7850.5  1.042732446236728E-18
7851.0  6.3506220915763765E-18
7851.5  6.135337576958978E-18
7852.0  5.905922568322586E-18
7852.5  5.18603379291091E-18
7853.0  5.1985892213337635E-18
7853.5  7.235065890599293E-18
7854.0  7.985675504772868E-18
7854.5  9.130749977957615E-18
7855.0  7.840633351288598E-18
7855.5  7.25645288702946E-18
7856.0  -6.112297825707027E-19
7856.5  -5.785315841569016E-19
7857.0  -5.050645217593918E-19
7857.5  -2.577700255205862E-18
7858.0  -3.8924533855314334E-18
7858.5  -4.055752639032816E-19
7859.0  6.176338689588847E-19
7859.5  3.1123268192730774E-18
7860.0  6.379001516758272E-18
7860.5  9.349901971060595E-18
7861.0  4.682984232200759E-18
7861.5  4.092144715229255E-18
7862.0  6.605185674008382E-18
7862.5  7.338753821019074E-18
7863.0  8.28949196985705E-18
7863.5  1.0109364988206081E-17
7864.0  1.0745408390974555E-17
7864.5  1.0620241512291344E-17
7865.0  9.119993301103312E-18
7865.5  6.299796808820043E-18
7866.0  5.97147111525353E-18
7866.5  5.7959943935032934E-18
7867.0  5.854525191942248E-19
7867.5  6.063026416318831E-19
7868.0  1.3649997806090613E-18
7868.5  3.168667695533918E-19
7869.0  -4.968622236159599E-19
7869.5  -5.624914857498568E-19
7870.0  -4.2962990287911815E-19
7870.5  2.645738702319609E-19
7871.0  3.687146037829448E-18
7871.5  7.475307512375572E-18
7872.0  6.222475496995776E-18
7872.5  5.296354114871135E-18
7873.0  -1.0481603254228593E-18
7873.5  -4.871142186902984E-19
7874.0  4.041669947083323E-19
7874.5  2.5877324902455655E-18
7875.0  3.568094763823758E-18
7875.5  -3.1355922494749194E-19
7876.0  -2.2518174714538164E-18
7876.5  -6.764112683526741E-18
7877.0  4.7281431285877835E-18
7877.5  1.2331489345256887E-17
7878.0  2.012824770338698E-18
7878.5  9.679842723498779E-19
7879.0  1.073280069406057E-18
7879.5  7.71215986373672E-18
7880.0  1.4003622525646867E-17
7880.5  1.1014644278067483E-17
7881.0  8.968901331251168E-18
7881.5  -1.0299063159317403E-18
7882.0  4.91693403490377E-19
7882.5  2.550135980586883E-18
7883.0  7.970352041964966E-18
7883.5  1.0003820961119836E-17
7884.0  1.0478567908027911E-17
7884.5  1.1296279737626243E-17
7885.0  1.2904885392638192E-17
7885.5  9.982220452707651E-18
7886.0  8.342450707481424E-18
7886.5  6.454552477669066E-18
7887.0  6.0676124777236836E-18
7887.5  5.228754407021986E-18
7888.0  6.455615743365916E-18
7888.5  7.452042722930214E-18
7889.0  9.856242706542368E-18
7889.5  9.27324821042543E-18
7890.0  4.063337010856519E-18
7890.5  3.4690951847893147E-18
7891.0  2.780786111527568E-18
7891.5  5.741725513166192E-18
7892.0  6.483972781323627E-18
7892.5  4.4345822207931284E-18
7893.0  3.7910809934179486E-18
7893.5  2.7171596627562576E-18
7894.0  3.4900788338086284E-18
7894.5  3.856536493334463E-18
7895.0  6.860066203580536E-18
7895.5  6.3230839308836644E-18
7896.0  4.849127428546125E-18
7896.5  5.5949231869641935E-18
7897.0  6.1135024773702224E-18
7897.5  7.60568608851795E-18
7898.0  7.317678040313294E-18
7898.5  5.425572797625676E-18
7899.0  4.418313938091658E-18
7899.5  3.416788535133648E-18
7900.0  9.916291046232226E-18
7900.5  1.1554218260164868E-17
7901.0  1.2081859184986237E-17
7901.5  1.0274843769495448E-17
7902.0  7.703074374469242E-18
7902.5  6.467933003794271E-18
7903.0  5.972553410968122E-18
7903.5  5.602128241829124E-18
7904.0  6.008534573020771E-18
7904.5  6.854549577541269E-18
7905.0  6.806162627124194E-18
7905.5  6.77811053094447E-18
7906.0  3.91516855894355E-18
7906.5  4.9343439455054156E-18
7907.0  8.923984997966072E-18
7907.5  9.101776569314139E-18
7908.0  9.25404458982119E-18
7908.5  8.182554044610213E-18
7909.0  6.939402079398934E-18
7909.5  8.630357450889978E-19
7910.0  3.3163981486415095E-18
7910.5  6.310350388854077E-18
7911.0  -5.8309256471271974E-18
7911.5  -9.720659750770508E-18
7912.0  -8.593514863004807E-18
7912.5  -9.305799498799304E-18
7913.0  -1.0561903988283304E-17
7913.5  -1.1020449871929315E-17
7914.0  -1.1252236296272208E-17
7914.5  -8.517786996586518E-18
7915.0  -5.212490921501828E-18
7915.5  3.3686989085866817E-18
7916.0  -4.783437030958992E-19
7916.5  -3.304627782510294E-18
7917.0  -1.0868099665725981E-17
7917.5  -1.0575499002374998E-17
7918.0  -4.708052992681711E-18
7918.5  -3.866147383295222E-18
7919.0  -2.981457954963545E-18
7919.5  5.993239344955546E-19
7920.0  1.6235206261095568E-18
7920.5  2.3855290307004356E-18
7921.0  3.351523894190295E-18
7921.5  4.807830088517011E-18
7922.0  7.062082991774787E-18
7922.5  8.023956052583083E-18
7923.0  9.018111410460826E-18
7923.5  9.316402007977149E-18
7924.0  9.978702988473487E-18
7924.5  8.143620621993828E-18
7925.0  6.988138549071377E-18
7925.5  3.292909857743144E-18
7926.0  1.912776307995832E-18
7926.5  -1.780129422596722E-18
7927.0  -6.217220987314332E-19
7927.5  4.2825848747624707E-19
7928.0  2.7442916936977772E-18
7928.5  2.9985461816561203E-18
7929.0  1.5100070394405365E-18
7929.5  2.3839551624059818E-18
7930.0  3.516367163920305E-18
7930.5  4.531238158267211E-18
7931.0  4.9502829147528745E-18
7931.5  6.299072129968908E-18
7932.0  6.303549805207786E-18
7932.5  6.310949437200157E-18
7933.0  3.444320177052329E-18
7933.5  1.9024448653220932E-18
7934.0  1.7941196287805545E-18
7934.5  2.2479073347721848E-18
7935.0  3.5706004589416625E-18
7935.5  3.4547324920029092E-18
7936.0  3.3642611633960256E-18
7936.5  9.660017074560515E-18
7937.0  1.0779707744154008E-17
7937.5  1.1443811045099307E-17
7938.0  1.0501760365049652E-17
7938.5  9.447949922035224E-18
7939.0  9.717417017849608E-18
7939.5  9.606100304516407E-18
7940.0  7.398215791588068E-18
7940.5  5.977010768447751E-18
7941.0  3.686280129789595E-18
7941.5  1.7329077089868287E-18
7942.0  8.413968799086412E-19
7942.5  1.0682576032389467E-19
7943.0  5.357958618962969E-19
7943.5  1.5839704440739231E-18
7944.0  -5.602805526466507E-19
7944.5  -2.0052644983364958E-18
7945.0  -1.527907884745201E-18
7945.5  -3.7069630819882075E-19
7946.0  3.922692337060036E-18
7946.5  2.6797908518822538E-18
7947.0  1.4771876252004313E-18
7947.5  3.5385215814304354E-18
7948.0  3.878119210659307E-18
7948.5  2.817442291817064E-18
7949.0  5.320750735407823E-18
7949.5  8.791048958941702E-18
7950.0  1.1580647325260595E-17
7950.5  1.2589674987319905E-17
7951.0  1.0250238918867097E-17
7951.5  9.95781155481744E-18
7952.0  9.361193762917E-18
7952.5  8.005801859838767E-18
7953.0  7.222065301095162E-18
7953.5  3.481271853137641E-18
7954.0  4.173689671214952E-18
7954.5  7.150841563918927E-18
7955.0  4.874927086415485E-18
7955.5  2.9681940187458484E-18
7956.0  8.176754279343873E-18
7956.5  8.978183288955842E-18
7957.0  8.219468477874215E-18
7957.5  5.497004326772356E-18
7958.0  2.233333533151107E-18
7958.5  4.565845865967389E-18
7959.0  5.7074442229870905E-18
7959.5  1.1723855844821932E-17
7960.0  9.632581800206165E-18
7960.5  6.00058665537367E-18
7961.0  1.451784359212888E-18
7961.5  -7.980177599809634E-19
7962.0  6.399073669153304E-19
7962.5  -1.0315863303656387E-19
7963.0  -2.1563735841036055E-18
7963.5  -4.716506791105735E-18
7964.0  -6.5729508537947474E-18
7964.5  -6.815214489633008E-18
7965.0  -5.005370094291639E-18
7965.5  3.0142863379904783E-18
7966.0  2.970093310185752E-18
7966.5  2.9241228936943078E-18
7967.0  4.435856744313885E-19
7967.5  1.5447297939105973E-19
7968.0  3.4400867721964164E-18
7968.5  3.939914191262867E-18
7969.0  4.686401542717892E-18
7969.5  4.321845049953855E-18
7970.0  4.2355950827134704E-18
7970.5  1.2394362068347346E-17
7971.0  1.0504940120126154E-17
7971.5  6.326650318113135E-18
7972.0  7.241981681237409E-18
7972.5  7.815365543715302E-18
7973.0  6.668303306312905E-18
7973.5  6.279301847727322E-18
7974.0  5.270616499111426E-18
7974.5  4.203512166335228E-18
7975.0  3.2402052056521455E-18
7975.5  2.297318806743605E-18
7976.0  2.443119836776461E-18
7976.5  4.666974762442182E-18
7977.0  1.77896243290682E-18
7977.5  -1.9559444460862493E-18
7978.0  3.0162285896444948E-18
7978.5  4.487321360244529E-18
7979.0  -1.7258572741917037E-18
7979.5  -7.171679104093086E-19
7980.0  1.1847959451528196E-18
7980.5  4.879011058684101E-18
7981.0  6.867973370605959E-18
7981.5  3.380386409350922E-18
7982.0  2.129089897065683E-18
7982.5  -9.974380069672352E-19
7983.0  -3.972963239742178E-19
7983.5  7.329561974410115E-20
7984.0  7.437346306531964E-18
7984.5  7.488858945347104E-18
7985.0  1.9801334537087544E-18
7985.5  2.432830438385679E-18
7986.0  2.9414309077833923E-18
7986.5  3.2620653565098114E-18
7987.0  3.2467358501919664E-18
7987.5  1.957320206235532E-18
7988.0  2.0751001809273254E-18
7988.5  2.2661118121665664E-18
7989.0  6.1348887523049184E-18
7989.5  7.916158226681534E-18
7990.0  6.93638018073578E-18
7990.5  6.626044122203888E-18
7991.0  5.899917367993958E-18
7991.5  5.047319403730848E-18
7992.0  4.467418347289868E-18
7992.5  6.291313968089209E-18
7993.0  5.918619284089885E-18
7993.5  3.632066074539542E-18
7994.0  1.4427025005756102E-18
7994.5  -6.995212163665974E-19
7995.0  1.0356468246522432E-18
7995.5  1.4664085620668914E-18
7996.0  1.6303718492000821E-18
7996.5  2.1719407598608408E-18
7997.0  2.932930650648496E-18
7997.5  3.207179478324709E-18
7998.0  3.3169750162885726E-18
7998.5  3.421360450876729E-18
7999.0  6.211153607220575E-18
7999.5  1.1977491242205867E-17
8000.0  6.868207280839365E-18
8000.5  3.860730027850226E-18
8001.0  -2.2386383665511554E-18
8001.5  -2.0729612882125025E-18
8002.0  -1.1915239893096363E-19
8002.5  -5.743313014732716E-19
8003.0  -9.62632810367583E-19
8003.5  3.845018945389828E-18
8004.0  5.1885251361883264E-18
8004.5  7.799542013695072E-18
8005.0  8.328047088199969E-18
8005.5  8.973931876300659E-18
8006.0  1.0667545526345269E-17
8006.5  1.1137945843834107E-17
8007.0  9.707446974910912E-18
8007.5  9.305173091210931E-18
8008.0  8.588117165670444E-18
8008.5  7.592156832992267E-18
8009.0  7.088166358219833E-18
8009.5  8.338991634827469E-18
8010.0  8.08582281554065E-18
8010.5  7.282679520059783E-18
8011.0  6.447168997824221E-18
8011.5  5.826677090936837E-18
8012.0  6.1077208515157255E-18
8012.5  5.834416353228989E-18
8013.0  4.4084424681699E-18
8013.5  6.257467088084737E-18
8014.0  8.230583194728864E-18
8014.5  7.307000480468493E-18
8015.0  7.192216573204788E-18
8015.5  8.528987885072409E-18
8016.0  8.523501038722389E-18
8016.5  8.513416932075958E-18
8017.0  9.012177369694612E-18
8017.5  9.227257995293E-18
8018.0  5.095180903239435E-18
8018.5  5.085785753013445E-18
8019.0  5.0619463252385966E-18
8019.5  4.373689605652341E-18
8020.0  3.929272216408547E-18
8020.5  1.1330884746437753E-18
8021.0  8.620344147751592E-19
8021.5  8.709764232477934E-19
8022.0  2.430279825629591E-18
8022.5  3.884579259789969E-18
8023.0  -1.3754974533519428E-18
8023.5  -2.2375678821931866E-18
8024.0  -2.209039528752894E-19
8024.5  5.724004210021161E-18
8025.0  1.368478621763896E-17
8025.5  1.4010673741997543E-17
8026.0  1.3981799760918903E-17
8026.5  9.726857880709904E-18
8027.0  8.01772134795802E-18
8027.5  4.6614030244762136E-18
8028.0  5.2189674554790765E-18
8028.5  5.531917359662816E-18
8029.0  1.1650195257347117E-17
8029.5  1.082735992934885E-17
8030.0  7.226347683375257E-18
8030.5  7.292141484320823E-18
8031.0  7.34597415109753E-18
8031.5  8.232293718245765E-18
8032.0  8.446651742158211E-18
8032.5  8.779451428222397E-18
8033.0  8.69727158816763E-18
8033.5  8.600839719336516E-18
8034.0  8.54877162954407E-18
8034.5  8.653691335299351E-18
8035.0  1.031352327030089E-17
8035.5  1.1351551581307193E-17
8036.0  1.3111332444685066E-17
8036.5  1.3579023955477206E-17
8037.0  1.3805467243646032E-17
8037.5  8.791731670336554E-18
8038.0  8.653115817638016E-18
8038.5  8.592016151648752E-18
8039.0  6.295693471261849E-18
8039.5  4.661074917033557E-18
8040.0  2.011670446191986E-18
8040.5  1.8483495927853764E-18
8041.0  2.5802745859607436E-18
8041.5  2.9503560473960567E-18
8042.0  3.329295216411945E-18
8042.5  5.21913310189616E-18
8043.0  6.221337127905768E-18
8043.5  1.0884156726635769E-17
8044.0  1.0570410177044164E-17
8044.5  1.010749029965049E-17
8045.0  9.874487201545236E-18
8045.5  9.76021281637785E-18
8046.0  8.093642718197416E-18
8046.5  7.42097204240813E-18
8047.0  5.950364481795745E-18
8047.5  5.96193932411329E-18
8048.0  5.9690825075138964E-18
8048.5  5.3859173731563155E-18
8049.0  4.69569685767667E-18
8049.5  2.4752877457587988E-18
8050.0  5.30005308239383E-18
8050.5  7.835904694633007E-18
8051.0  5.663484681196872E-18
8051.5  5.2204613569514274E-18
8052.0  5.228732595281486E-18
8052.5  6.857108336025199E-18
8053.0  8.95712551984675E-18
8053.5  9.243736659758292E-18
8054.0  9.361407649442796E-18
8054.5  9.735233633195097E-18
8055.0  8.624083337111258E-18
8055.5  6.528667153761736E-18
8056.0  1.0249890018303175E-17
8056.5  1.2255697782749484E-17
8057.0  1.1778452353887414E-17
8057.5  1.0930613919997821E-17
8058.0  8.537714012501612E-18
8058.5  7.590835519130258E-18
8059.0  6.845613351320246E-18
8059.5  3.3504424378454647E-18
8060.0  3.2434583369230032E-18
8060.5  5.49659286592822E-18
8061.0  5.805843459820616E-18
8061.5  6.155585492281525E-18
8062.0  6.2883594539532685E-18
8062.5  5.970510446177725E-18
8063.0  1.6109534184669596E-18
8063.5  9.328121465133412E-19
8064.0  -1.785958614428892E-19
8064.5  1.1454098726696612E-18
8065.0  1.762303180253312E-18
8065.5  1.9558412479158587E-18
8066.0  2.2934085151943205E-18
8066.5  3.117671825084585E-18
8067.0  4.791073496213593E-18
8067.5  5.945291038616759E-18
8068.0  5.519665684830318E-18
8068.5  6.464257577008627E-18
8069.0  1.047977159068001E-17
8069.5  1.0092627354931078E-17
8070.0  9.707907247515865E-18
8070.5  4.839625502992753E-18
8071.0  3.458620481354022E-18
8071.5  1.8002199759186748E-18
8072.0  1.6963012419392994E-18
8072.5  1.5473197543538043E-18
8073.0  9.463537515707502E-19
8073.5  8.009612859231522E-19
8074.0  6.050345182845905E-18
8074.5  4.795882475548639E-18
8075.0  2.138896104390229E-18
8075.5  2.404600258618855E-18
8076.0  2.5649376394294693E-18
8076.5  9.540581187160878E-18
8077.0  1.0740760344973157E-17
8077.5  1.2917168070246655E-17
8078.0  1.0930953290757588E-17
8078.5  9.195419035322162E-18
8079.0  5.405242891904675E-18
8079.5  4.388709418339508E-18
8080.0  2.678094924364294E-18
8080.5  3.2433912421775875E-18
8081.0  3.953309188994109E-18
8081.5  2.291163531592813E-18
8082.0  1.6521525125949038E-18
8082.5  2.2307411508362005E-19
8083.0  8.79940987490694E-19
8083.5  2.0847274841619512E-18
8084.0  3.074359008562711E-18
8084.5  3.5936898114459956E-18
8085.0  2.1128806204663453E-18
8085.5  3.861218857828962E-18
8086.0  8.951239720723716E-18
8086.5  6.075635289413859E-18
8087.0  3.866851524615081E-18
8087.5  2.8674175283226504E-18
8088.0  3.1311826013147893E-18
8088.5  5.12589244051234E-18
8089.0  5.7253115914212194E-18
8089.5  6.387469634876163E-18
8090.0  9.298530208834215E-18
8090.5  1.0363143772609736E-17
8091.0  1.3000985896765599E-17
8091.5  1.2962652632825771E-17
8092.0  1.2899666441002088E-17
8092.5  7.143631708540214E-18
8093.0  4.5314217031556115E-18
8093.5  1.467222467584958E-18
8094.0  1.1836213114298733E-18
8094.5  5.691906347461446E-19
8095.0  -8.867887076599342E-19
8095.5  -1.868664125754599E-18
8096.0  -7.566625114020255E-19
8096.5  -4.50010989504746E-19
8097.0  2.6904100677416977E-19
8097.5  1.9141885324190116E-18
8098.0  3.51576156379715E-18
8098.5  2.9482064637276696E-18
8099.0  3.0167825229054497E-18
8099.5  4.59579511085132E-18
8100.0  4.2811410025324795E-18
8100.5  3.839318880385851E-18
8101.0  3.525683979880181E-18
8101.5  3.3898569378254314E-18
8102.0  2.7844909145001457E-18
8102.5  1.88209294012889E-18
8103.0  1.2400280128000823E-20
8103.5  2.6082665843278876E-18
8104.0  4.141543959145683E-18
8104.5  4.468483154334881E-18
8105.0  5.260486833936853E-18
8105.5  7.75762553101167E-18
8106.0  5.9685549774557824E-18
8106.5  4.433148614957965E-18
8107.0  -9.559365004599582E-19
8107.5  -8.333977466627567E-19
8108.0  5.913113705908439E-18
8108.5  2.820489820042334E-18
8109.0  -9.984910235923917E-19
8109.5  -2.7562574902384534E-18
8110.0  -2.934232581446811E-18
8110.5  4.206142144306178E-18
8111.0  5.9124624699818424E-18
8111.5  8.986096271190994E-18
8112.0  7.75266033189042E-18
8112.5  7.118900271030536E-18
8113.0  6.630904768797576E-18
8113.5  6.543941461980531E-18
8114.0  6.350281652011496E-18
8114.5  6.349586678820474E-18
8115.0  6.349971004661536E-18
8115.5  6.495028495634224E-18
8116.0  6.4937742495028E-18
8116.5  6.37724981490515E-18
8117.0  5.5199492013228876E-18
8117.5  4.585524350361986E-18
8118.0  2.902947226212091E-18
8118.5  2.5648885704622316E-18
8119.0  3.9699163692116386E-18
8119.5  5.9225000263112166E-18
8120.0  9.002270562693932E-18
8120.5  9.394954213071308E-18
8121.0  9.574399030979012E-18
8121.5  3.2300332235938473E-18
8122.0  4.142970514528487E-18
8122.5  6.383332203332856E-18
8123.0  7.639790909861411E-18
8123.5  8.478831138974749E-18
8124.0  8.08623016510194E-18
8124.5  8.189963588160299E-18
8125.0  8.733588981539205E-18
8125.5  9.161068846441936E-18
8126.0  9.573095758438852E-18
8126.5  8.391294729430695E-18
8127.0  8.498872841916944E-18
8127.5  1.1361729162214941E-17
8128.0  1.1824135915884755E-17
8128.5  1.246226952702728E-17
8129.0  1.0585184505752034E-17
8129.5  9.776503132634662E-18
8130.0  6.267142420010504E-18
8130.5  6.3310201858648136E-18
8131.0  6.455982177636773E-18
8131.5  7.38706314925804E-18
8132.0  7.934339582632968E-18
8132.5  7.815399539602144E-18
8133.0  8.815164071326324E-18
8133.5  1.2039665166313415E-17
8134.0  9.34117836873662E-18
8134.5  7.045708203288258E-18
8135.0  4.8818110903727956E-18
8135.5  4.7120280062155216E-18
8136.0  6.04260731985225E-18
8136.5  4.0702190956094834E-18
8137.0  1.6530043926713205E-18
8137.5  5.223044815357352E-18
8138.0  6.57151493836524E-18
8138.5  9.47247341294896E-18
8139.0  1.0277509664725892E-17
8139.5  1.17095030802961E-17
8140.0  9.663044748510887E-18
8140.5  8.621298973582354E-18
8141.0  7.047569228013659E-18
8141.5  7.275676796938953E-18
8142.0  8.043152207555298E-18
8142.5  8.846828615988287E-18
8143.0  9.452940599181136E-18
8143.5  9.382837826756547E-18
8144.0  9.709254590393642E-18
8144.5  1.1245673877362626E-17
8145.0  1.2084066913450774E-17
8145.5  1.2991216967382253E-17
8146.0  1.3698889455104233E-17
8146.5  1.3601981642133329E-17
8147.0  1.0431270946939496E-17
8147.5  8.423191732555061E-18
8148.0  5.267917051395167E-18
8148.5  4.278674802092987E-18
8149.0  3.841042032439452E-18
8149.5  7.875346604872433E-18
8150.0  8.033709794575847E-18
8150.5  8.356248120966272E-18
8151.0  7.010792608864673E-18
8151.5  6.1210154294927564E-18
8152.0  8.408135767863935E-18
8152.5  9.174854161664539E-18
8153.0  1.1164310236323632E-17
8153.5  1.0408758565511454E-17
8154.0  9.684661801591453E-18
8154.5  6.984194664333939E-18
8155.0  5.878208031923645E-18
8155.5  2.1670454548943916E-18
8156.0  4.576740539291428E-18
8156.5  7.907661577638644E-18
8157.0  8.20483356018079E-18
8157.5  8.417089037605983E-18
8158.0  1.1957528787681859E-17
8158.5  1.261326056283891E-17
8159.0  1.3942380730761113E-17
8159.5  1.3533714857976867E-17
8160.0  1.3299403104400538E-17
8160.5  8.475181903045374E-18
8161.0  6.857015366749803E-18
8161.5  2.7375734345142606E-18
8162.0  3.1862985746194313E-18
8162.5  3.567475366160987E-18
8163.0  7.012693586753228E-18
8163.5  7.639173157035751E-18
8164.0  7.565075516971916E-18
8164.5  5.429603082996351E-18
8165.0  2.8184071647236603E-18
8165.5  3.2207193694542363E-18
8166.0  3.5711893234477344E-18
8166.5  7.217978816014348E-18
8167.0  9.407230904824541E-18
8167.5  1.3311108983163709E-17
8168.0  1.2139602808174094E-17
8168.5  1.154480336736197E-17
8169.0  1.2040954201788541E-17
8169.5  1.1541662479339557E-17
8170.0  1.012031718648138E-17
8170.5  9.117532624862178E-18
8171.0  8.365472434128032E-18
8171.5  6.4957445637994114E-18
8172.0  5.854341300566782E-18
8172.5  4.116530427261355E-18
8173.0  5.606011536347058E-18
8173.5  7.218520655987415E-18
8174.0  9.183267503417009E-18
8174.5  1.0027569685338026E-17
8175.0  1.3182784806502757E-17
8175.5  1.1274762806222377E-17
8176.0  8.277182089608187E-18
8176.5  5.412751934814201E-18
8177.0  4.1400309232950535E-18
8177.5  1.329607953969059E-18
8178.0  8.680419747280405E-19
8178.5  -1.8774074643885106E-19
8179.0  -5.003301512489161E-19
8179.5  -7.077661530093357E-19
8180.0  4.807024461538752E-18
8180.5  6.390117928053585E-18
8181.0  1.0208891902782237E-17
8181.5  1.0192142219938792E-17
8182.0  1.0176102964549598E-17
8182.5  6.878517824879464E-18
8183.0  6.000140816926807E-18
8183.5  5.071799416712627E-18
8184.0  4.2031439250428694E-18
8184.5  2.9987970316071305E-18
8185.0  1.3252154020681331E-18
8185.5  8.872942603274138E-19
8186.0  8.848164493601897E-18
8186.5  9.809698476351034E-18
8187.0  1.1776433349467648E-17
8187.5  1.2426526693670504E-17
8188.0  1.2807608974892126E-17
8188.5  1.3176484048022474E-17
8189.0  1.1607872120958963E-17
8189.5  6.471129215139911E-18
8190.0  4.192022422277915E-18
8190.5  2.2507142553203902E-18
8191.0  6.689023221578477E-18
8191.5  7.206316276284704E-18
8192.0  5.3942346409898974E-18
8192.5  4.54534121813927E-18
8193.0  3.503145767313382E-18
8193.5  2.0313897541935786E-18
8194.0  1.824527533728362E-18
8194.5  6.614938600537728E-18
8195.0  7.268511417222104E-18
8195.5  8.440464994084072E-18
8196.0  4.0174617862794806E-18
8196.5  1.747561997899652E-18
8197.0  5.498589800474407E-18
8197.5  4.80000042125324E-18
8198.0  2.4921146996346048E-18
8198.5  5.037083409723229E-18
8199.0  6.959317402688565E-18
8199.5  8.73550494346931E-18
8200.0  9.309195677696861E-18
8200.5  1.0782719495336466E-17
8201.0  1.190574786435284E-17
8201.5  1.3129071580357977E-17
8202.0  1.3752298342348281E-17
8202.5  1.3569895220299732E-17
8203.0  9.700473209402746E-18
8203.5  1.0609869442666185E-17
8204.0  1.2046876002461301E-17
8204.5  1.0928942777151869E-17
8205.0  1.0428215843060857E-17
8205.5  1.1000189485988038E-17
8206.0  1.1062145963556043E-17
8206.5  1.1198983054615471E-17
8207.0  9.770896491325712E-18
8207.5  8.816245974404895E-18
8208.0  9.798736957082328E-18
8208.5  9.975295012037446E-18
8209.0  1.024498582055255E-17
8209.5  8.493242078797622E-18
8210.0  6.7975281807502976E-18
8210.5  4.487465435560506E-18
8211.0  4.750480452806302E-18
8211.5  1.0971973801781187E-17
8212.0  1.5080946621249044E-17
8212.5  2.082620194852873E-17
8213.0  1.989616615299086E-17
8213.5  1.931876693225749E-17
8214.0  1.0071827801714458E-17
8214.5  9.47354732737057E-18
8215.0  8.234576490950538E-18
8215.5  6.844856223871902E-18
8216.0  6.024388648533236E-18
8216.5  6.26473151420026E-18
8217.0  7.041803978751412E-18
8217.5  9.518462846141124E-18
8218.0  9.428057571744571E-18
8218.5  9.350395833370314E-18
8219.0  1.0257046703211144E-17
8219.5  1.0539125413504496E-17
8220.0  1.1192567558780428E-17
8220.5  9.564824449668418E-18
8221.0  7.545250165584763E-18
8221.5  8.275544524821166E-19
8222.0  -9.42386008653162E-19
8222.5  7.739077631898488E-18
8223.0  1.0561618976736667E-17
8223.5  1.568693037609666E-17
8224.0  1.502843756703993E-17
8224.5  1.468702446614114E-17
8225.0  6.592496042037683E-18
8225.5  6.093947903815168E-18
8226.0  5.618649784272587E-18
8226.5  8.194805507512469E-18
8227.0  1.0164138674230288E-17
8227.5  1.0777860771362895E-17
8228.0  1.0505930441761986E-17
8228.5  8.758194200788042E-18
8229.0  9.921033608989913E-18
8229.5  1.1203402049162245E-17
8230.0  1.1750936899808445E-17
8230.5  1.1567953082377321E-17
8231.0  7.73410397820077E-18
8231.5  6.766722736671953E-18
8232.0  5.216178191183005E-18
8232.5  6.156093499609293E-18
8233.0  6.5844354705431694E-18
8233.5  9.360898556313685E-18
8234.0  9.940159771897811E-18
8234.5  1.1269071196467748E-17
8235.0  8.445855234850183E-18
8235.5  6.53212794611601E-18
8236.0  4.156918128520986E-18
8236.5  4.4290615674277396E-18
8237.0  6.560187785319779E-18
8237.5  7.492096447051998E-18
8238.0  8.406755384046175E-18
8238.5  8.024311821677085E-18
8239.0  7.35965672647224E-18
8239.5  2.7388122738742222E-18
8240.0  2.827925774525424E-18
8240.5  2.9541815107987206E-18
8241.0  6.0835454979161856E-18
8241.5  7.310554452009237E-18
8242.0  6.661286648802304E-18
8242.5  5.424305441150845E-18
8243.0  2.820485002027328E-18
8243.5  2.21378369883526E-18
8244.0  1.8499366241562537E-18
8244.5  4.406341976231148E-18
8245.0  5.582242985404116E-18
8245.5  8.837507038133122E-18
8246.0  9.617865986644965E-18
8246.5  1.0299628422573576E-17
8247.0  3.867180595238318E-18
8247.5  3.035406814016192E-18
8248.0  5.646147687474541E-18
8248.5  8.083506408016765E-18
8249.0  1.1154524951853035E-17
8249.5  9.676288936078418E-18
8250.0  9.177278009196579E-18
8250.5  9.286991266602832E-18
8251.0  9.599559561244711E-18
8251.5  1.017653636182661E-17
8252.0  6.971199387175713E-18
8252.5  5.276038695100052E-18
8253.0  5.946965115147626E-18
8253.5  5.902917663790342E-18
8254.0  5.6913509834264265E-18
8254.5  6.386867953768044E-18
8255.0  6.92717277693996E-18
8255.5  9.4562795113672E-18
8256.0  9.871209783729265E-18
8256.5  9.982787746185951E-18
8257.0  1.0007065855657312E-17
8257.5  1.0034239179670189E-17
8258.0  8.31028282552514E-18
8258.5  7.414528954267442E-18
8259.0  2.718676501917632E-18
8259.5  4.459719884293466E-18
8260.0  7.298769389160684E-18
8260.5  1.0156433991808687E-17
8261.0  1.1481810387805384E-17
8261.5  1.2412626500000248E-17
8262.0  1.1755598920920446E-17
8262.5  1.0107119564837969E-17
8263.0  9.181111001700877E-18
8263.5  8.541678828971741E-18
8264.0  7.991698318268297E-18
8264.5  7.303822869922269E-18
8265.0  4.774907854942143E-18
8265.5  5.180902323985502E-18
8266.0  5.5862323242898845E-18
8266.5  7.395932674833285E-18
8267.0  7.404495738349926E-18
8267.5  3.74894708602218E-18
8268.0  5.501660768301846E-18
8268.5  8.034397481925836E-18
8269.0  4.896457661300797E-18
8269.5  3.6483499753474276E-18
8270.0  5.151968289145154E-18
8270.5  6.656852323972435E-18
8271.0  9.890996709099028E-18
8271.5  1.1895864595754492E-17
8272.0  1.312053418110388E-17
8272.5  1.0718746826991806E-17
8273.0  9.843157005758904E-18
8273.5  7.536551599050748E-18
8274.0  8.796015807739258E-18
8274.5  9.916203863499328E-18
8275.0  6.001114384112056E-18
8275.5  5.64377334959276E-18
8276.0  8.429312282430757E-18
8276.5  5.821446519921234E-18
8277.0  2.473333609134193E-18
8277.5  8.014773548104791E-19
8278.0  4.78579619407726E-19
8278.5  6.2613007349737035E-18
8279.0  3.752018596337578E-18
8279.5  -9.810675730402913E-19
8280.0  -2.0210351671561654E-18
8280.5  -2.582483981560537E-18
8281.0  -1.9360476608412168E-19
8281.5  -2.7828520871471037E-19
8282.0  -8.772880113149226E-19
8282.5  -1.4425056592358757E-18
8283.0  -1.890299650839823E-18
8283.5  -4.6308017463482785E-18
8284.0  -5.5406480731450606E-18
8284.5  -7.929720284573858E-18
8285.0  -7.271429996989595E-18
8285.5  -6.518920478315912E-18
8286.0  -4.086228049458906E-18
8286.5  -2.9651609387976665E-18
8287.0  2.06508515481522E-18
8287.5  9.192161767727657E-19
8288.0  -9.896764407167077E-19
8288.5  -3.843585004118396E-18
8289.0  -5.198819004523674E-18
8289.5  -3.80016757605344E-18
8290.0  -2.3322936970605013E-18
8290.5  1.3042581606109921E-18
8291.0  3.651166458156051E-18
8291.5  5.305283506511426E-18
8292.0  3.650830253760262E-18
8292.5  2.340873596322728E-18
8293.0  -2.297400654863997E-18
8293.5  3.426141010163595E-18
8294.0  9.262551948157744E-18
8294.5  4.688081561771109E-18
8295.0  4.489788267210917E-18
8295.5  1.3067536808216873E-17
8296.0  8.196023681535277E-18
8296.5  1.0009802878055144E-18
8297.0  -4.926216124286814E-18
8297.5  -7.342461604835949E-18
8298.0  -2.536096612493674E-18
8298.5  -4.981631180193874E-18
8299.0  -1.036965048947738E-17
8299.5  -1.06756906272667E-17
8300.0  -1.0866219701306637E-17
8300.5  -3.8967953265973365E-18
8301.0  -2.4896947291876143E-18
8301.5  2.741503743964604E-19
8302.0  1.3084471575944983E-18
8302.5  2.2491688622027536E-18
8303.0  -2.805981396237594E-18
8303.5  -2.2993562821325634E-18
8304.0  8.256327972650642E-18
8304.5  9.397621345647262E-18
8305.0  1.089745429720284E-17
8305.5  1.1791303190968067E-17
8306.0  1.1800100465747408E-17
8306.5  3.8752761255312555E-18
8307.0  3.887734649953074E-18
8307.5  3.91273202798016E-18
8308.0  2.8432882562463856E-18
8308.5  2.2508605969755945E-18
8309.0  6.152562547797115E-18
8309.5  7.359323077710201E-18
8310.0  1.0330743162900511E-17
8310.5  1.0176324364280388E-17
8311.0  1.0050595560635953E-17
8311.5  1.1847677307949469E-18
8312.0  -4.852644744345883E-19
8312.5  -1.3715412529241006E-18
8313.0  -7.36376161364789E-19
8313.5  6.961433796506177E-21
8314.0  1.1203667973695286E-18
8314.5  1.1900093917332217E-18
8315.0  -2.6796992073292688E-18
8315.5  -1.8524153036604883E-18
8316.0  -4.398498724968434E-19
8316.5  4.9696757840670804E-18
8317.0  7.607805925024098E-18
8317.5  4.925466905279935E-18
8318.0  3.493015908905281E-18
8318.5  -4.9562836385087185E-20
8319.0  -1.8261064148961573E-18
8319.5  -3.1088725571959062E-18
8320.0  -5.032667590406189E-18
8320.5  -5.0155792010560205E-18
8321.0  -3.835826742859852E-18
8321.5  1.5625505353948103E-19
8322.0  4.324500146412611E-18
8322.5  9.724726620723468E-18
8323.0  1.1204795300509994E-17
8323.5  1.1809293156100621E-17
8324.0  1.1386127282863495E-17
8324.5  1.0746721683510538E-17
8325.0  9.307283859668145E-18
8325.5  8.684705359386461E-18
8326.0  6.819934621646699E-18
8326.5  6.899381373720196E-18
8327.0  7.081177254312417E-18
8327.5  4.817405089701283E-18
8328.0  3.3641142626433007E-18
8328.5  -4.324650888792407E-20
8329.0  2.1215445051173008E-19
8329.5  2.3512033018951786E-18
8330.0  4.331149810473627E-18
8330.5  6.176615697308471E-18
8331.0  3.4554509935120422E-18
8331.5  2.5659441303050798E-18
8332.0  4.7747114156193075E-19
8332.5  2.8361695846193334E-18
8333.0  6.013510127247067E-18
8333.5  5.037938843734426E-18
8334.0  4.927220817895109E-18
8334.5  1.2632910559157371E-17
8335.0  1.0669919853627537E-17
8335.5  6.766162665478151E-18
8336.0  5.3175613537579675E-18
8336.5  4.493472797390576E-18
8337.0  7.236695150040483E-18
8337.5  6.745660927142828E-18
8338.0  4.67306174850838E-18
8338.5  2.126801310334443E-18
8339.0  8.535250598568597E-21
8339.5  2.5049018228094638E-20
8340.0  -1.773221819654769E-18
8340.5  -1.1856676556285453E-17
8341.0  -1.3338049727380347E-17
8341.5  -1.5117002443788632E-17
8342.0  -6.5433890322072634E-18
8342.5  -3.3471653411249064E-18
8343.0  3.656415877606735E-18
8343.5  5.139118378224231E-18
8344.0  7.7422289062508E-18
8344.5  -2.37589612744798E-19
8345.0  -4.245650481412578E-18
8345.5  -1.5873673032725548E-17
8346.0  -1.418397898497101E-17
8346.5  -8.627910793072311E-18
8347.0  -9.866254316604199E-18
8347.5  -1.0785589894854362E-17
8348.0  4.300950436403909E-18
8348.5  4.789554018665781E-18
8349.0  -2.6290422792626364E-18
8349.5  3.4059548728973994E-19
8350.0  3.524146488039797E-18
8350.5  1.6278028623148243E-18
8351.0  3.7158097833988154E-19
8351.5  -7.244942647179188E-18
8352.0  -9.209571357671369E-18
8352.5  -1.2266349642938315E-17
8353.0  -1.0880309791946971E-17
8353.5  -1.0271187884775537E-17
8354.0  -3.1560872890069752E-18
8354.5  -1.987941581173509E-18
8355.0  6.9243407676210645E-19
8355.5  -4.715856937379547E-19
8356.0  -1.2397554632324128E-18
8356.5  -9.755705451573794E-18
8357.0  -1.0409501112189924E-17
8357.5  -9.50413978325375E-18
8358.0  -4.5664054221508905E-18
8358.5  1.595638327522139E-19
8359.0  7.974888613532352E-19
8359.5  9.091426625145115E-19
8360.0  6.488311536425628E-19
8360.5  1.3660114263225948E-18
8361.0  2.358376103684128E-18
8361.5  5.267098658375823E-18
8362.0  6.3393410335457275E-18
8362.5  4.538023644773009E-18
8363.0  4.067371351495631E-18
8363.5  3.1019313730306052E-18
8364.0  1.929455665024031E-18
8364.5  1.2435268282581415E-18
8365.0  3.440803430093073E-18
8365.5  2.5501757681635524E-18
8366.0  -8.283307686487575E-19
8366.5  -6.9229205551638E-20
8367.0  5.790659004385664E-19
8367.5  2.5190707906781865E-18
8368.0  2.783705482164956E-18
8368.5  2.2006856189312904E-18
8369.0  2.7961529255233057E-18
8369.5  3.5300168255274956E-18
8370.0  6.7634800478008085E-18
8370.5  7.517842572256954E-18
8371.0  1.8817231021230983E-18
8371.5  1.129169889044552E-18
8372.0  -2.2961775504323343E-19
8372.5  9.510913707704514E-19
8373.0  1.5612579929093294E-18
8373.5  3.5867595208834544E-18
8374.0  4.021315654576103E-18
8374.5  5.0057175386393426E-18
8375.0  4.275737768504567E-18
8375.5  3.720036619839124E-18
8376.0  6.190922240554907E-18
8376.5  6.026379336353467E-18
8377.0  3.494689204985974E-18
8377.5  1.5115905091680655E-18
8378.0  -6.684878659501102E-19
8378.5  3.1485110313223855E-19
8379.0  3.5196674936774854E-19
8379.5  -2.353471023799211E-18
8380.0  -6.257864996226609E-18
8380.5  -1.2498989643498778E-17
8381.0  -1.0336894228801432E-17
8381.5  -9.354143362936883E-18
8382.0  -3.422092753079288E-18
8382.5  -1.9539680123900104E-18
8383.0  1.4444425738764564E-18
8383.5  1.2690161879397245E-18
8384.0  1.1501371219911354E-18
8384.5  -4.588298052618021E-18
8385.0  -4.569116198321732E-18
8385.5  -1.945225400875182E-18
8386.0  -1.8755600860806962E-19
8386.5  1.5372968188670008E-18
8387.0  6.755021950097122E-19
8387.5  4.342208460169748E-19
8388.0  1.4562121553757123E-19
8388.5  1.1847243475054208E-18
8389.0  2.660426721018897E-18
8389.5  4.970180478991239E-18
8390.0  5.8642262715382576E-18
8390.5  4.7378124925240064E-18
8391.0  3.1754389331654018E-18
8391.5  -1.184076559940929E-19
8392.0  1.4014702669366596E-19
8392.5  2.955871657414352E-19
8393.0  8.207505728694682E-20
8393.5  -1.3351565054949072E-19
8394.0  -7.986195074729959E-19
8394.5  -5.082592875351855E-18
8395.0  -8.835847032653836E-18
8395.5  -1.017838751175851E-17
8396.0  -1.036904647261079E-17
8396.5  -9.917304017584625E-18
8397.0  -1.008829178561944E-17
8397.5  -1.0304788181123487E-17
8398.0  -3.926609647403241E-18
8398.5  -1.4341028033799957E-18
8399.0  4.6599012182371095E-18
8399.5  5.940380148052535E-18
8400.0  8.318539112660944E-18
8400.5  7.333825502561343E-18
8401.0  6.810367744769051E-18
8401.5  -6.10724963892522E-20
8402.0  3.4513987210030946E-19
8402.5  2.4249774006449905E-18
8403.0  -1.847650307457615E-18
8403.5  -5.187215388961719E-18
8404.0  2.581792102249919E-18
8404.5  5.003585663377298E-18
8405.0  1.0990876671015494E-17
8405.5  8.318799940164798E-18
8406.0  5.302920028361933E-18
8406.5  1.6684267015175103E-18
8407.0  6.997466276056336E-19
8407.5  1.9315941861750317E-18
8408.0  1.4724751995710908E-18
8408.5  7.177784801892017E-19
8409.0  -1.0354624073914373E-18
8409.5  -1.856327903131831E-18
8410.0  -4.107443760951917E-18
8410.5  -3.599616699915186E-18
8411.0  -2.245149003948368E-18
8411.5  -2.68745935679186E-18
8412.0  -2.9954557001318624E-18
8412.5  -1.110444254217037E-19
8413.0  2.5763881620098586E-19
8413.5  3.45826884425046E-19
8414.0  -2.8525966139135592E-18
8414.5  -6.07475365789737E-18
8415.0  -9.205994099150192E-18
8415.5  -9.00197674559445E-18
8416.0  -5.255773897859786E-19
8416.5  3.970149350083341E-19
8417.0  1.742976803047843E-18
8417.5  2.753917118389348E-18
8418.0  3.049511659480339E-18
8418.5  -6.3474164216578185E-18
8419.0  -3.83458008405688E-18
8419.5  1.6250616163515669E-18
8420.0  9.068253619376796E-19
8420.5  4.630439490371106E-19
8421.0  4.1010953606641835E-18
8421.5  5.1726656882540554E-18
8422.0  7.804904460906446E-18
8422.5  5.126867141785257E-18
8423.0  2.719442738183961E-18
8423.5  -1.399137480963685E-19
8424.0  -1.110045947448471E-18
8424.5  -3.616493050733979E-18
8425.0  -3.1325102059322497E-18
8425.5  -2.504138140771087E-18
8426.0  -1.6080357253642793E-17
8426.5  -2.062108879487687E-17
8427.0  -1.4066943929234906E-17
8427.5  -1.4670025749017407E-17
8428.0  -1.5820255182457766E-17
8428.5  -1.4916169125140474E-17
8429.0  -1.4422390451101896E-17
8429.5  -5.281732533412911E-18
8430.0  -7.016060728786026E-18
8430.5  -1.3598382095641431E-17
8431.0  -1.2184789166542488E-17
8431.5  -1.1051977755748515E-17
8432.0  -9.479374072958674E-18
8432.5  -8.736295456764315E-18
8433.0  -6.21626352106461E-18
8433.5  -9.626740593211989E-18
8434.0  -1.3571491817344747E-17
8434.5  -8.013792018915018E-18
8435.0  -5.5591862324893215E-18
8435.5  4.659843396117406E-18
8436.0  2.4869715346824164E-18
8436.5  -1.1775777336819928E-18
8437.0  -2.812115376023542E-18
8437.5  -3.598821713511579E-18
8438.0  -3.6384046018043394E-18
8438.5  -3.650722956242051E-18
8439.0  -3.6799278963899334E-18
8439.5  -1.9557681395749806E-18
8440.0  -7.258004463943496E-19
8440.5  3.2798990420968395E-19
8441.0  -8.124056436050008E-20
8441.5  -2.41084355659458E-18
8442.0  -2.392710447731323E-18
8442.5  -2.374006376773909E-18
8443.0  -1.3983693512277763E-18
8443.5  -9.124543586153448E-19
8444.0  1.2474361156539505E-18
8444.5  9.610775073348596E-19
8445.0  5.328860537857161E-19
8445.5  -2.683887731268869E-18
8446.0  -4.025998765703291E-18
8446.5  -2.0405628257305185E-18
8447.0  -7.089782162784907E-19
8447.5  2.264318686690215E-18
8448.0  1.9367961943404357E-18
8448.5  1.7293570667342701E-18
8449.0  -2.1807255265293284E-18
8449.5  -3.525614505745942E-18
8450.0  -7.049483564672281E-18
8450.5  -3.4303202608043975E-18
8451.0  -9.938967923050866E-20
8451.5  -1.0432299148034734E-18
8452.0  -1.384008068544165E-18
8452.5  -2.3409208950973644E-18
8453.0  -2.828426904385092E-18
8453.5  -3.4764179632555954E-18
8454.0  -7.853647172452995E-18
8454.5  -9.190702571107815E-18
8455.0  -1.902875896755717E-18
8455.5  9.90323926028132E-19
8456.0  6.660033686844337E-18
8456.5  -2.5991219715978757E-19
8457.0  -4.140189243040258E-18
8457.5  3.556782694306875E-18
8458.0  5.289091376771004E-18
8458.5  9.178514471104862E-18
8459.0  7.868298807722023E-18
8459.5  6.793611475316817E-18
8460.0  1.3186210786894338E-17
8460.5  1.1428012904216801E-17
8461.0  -4.198911228859538E-18
8461.5  -8.19855415988116E-19
8462.0  3.1808352048882794E-18
8462.5  2.022501458217423E-18
8463.0  1.6939820716068693E-18
8463.5  2.213611766777731E-18
8464.0  2.7957978139764165E-18
8464.5  3.801617842024567E-18
8465.0  2.8148946902260484E-18
8465.5  2.327888841845716E-18
8466.0  -3.891041089187453E-18
8466.5  -5.4827067819182416E-18
8467.0  -9.208092851405696E-18
8467.5  -8.197922243981238E-18
8468.0  -7.460895162910277E-18
8468.5  5.182758825683405E-18
8469.0  6.9024268268649264E-18
8469.5  6.945341080262726E-18
8470.0  8.991295152167998E-18
8470.5  1.1149903191075417E-17
8471.0  6.66146113038803E-18
8471.5  5.231567043831402E-18
8472.0  2.930913753880584E-18
8472.5  4.0575277537932886E-18
8473.0  5.780910585617397E-18
8473.5  9.648770530208207E-18
8474.0  1.1319755959975902E-17
8474.5  8.712133450175527E-18
8475.0  7.43140723727563E-18
8475.5  4.495274246001671E-18
8476.0  3.0000221153571527E-18
8476.5  2.031147068793078E-18
8477.0  -8.808143398893265E-19
8477.5  -1.0623628309223022E-18
8478.0  -6.638536246379883E-19
8478.5  3.975811585688323E-19
8479.0  1.3955560779655228E-18
8479.5  3.248304329278094E-18
8480.0  3.979318985442202E-18
8480.5  6.29395638073393E-18
8481.0  4.8226952653901664E-18
8481.5  2.8243446829421166E-18
8482.0  1.4573540039447783E-18
8482.5  1.0690965694340833E-18
8483.0  5.122138780787363E-18
8483.5  5.3079771688668605E-18
8484.0  5.679994486216443E-18
8484.5  3.692936369646125E-18
8485.0  2.554111842666961E-18
8485.5  3.5870951188134934E-18
8486.0  3.90070244499673E-18
8486.5  4.673010784326924E-18
8487.0  3.599056096550806E-18
8487.5  2.7000544266134165E-18
8488.0  2.3114269403853274E-18
8488.5  3.219345942331138E-18
8489.0  8.754923339137226E-18
8489.5  5.599874183055996E-18
8490.0  1.7902684840316353E-18
8490.5  -4.196512725223752E-19
8491.0  -1.3380895980316926E-18
8491.5  -4.615670729140137E-18
8492.0  -4.7765364234675205E-18
8492.5  -5.0602664438382744E-18
8493.0  -1.6056764747497811E-19
8493.5  2.312219705515791E-18
8494.0  6.47717832179895E-18
8494.5  4.864663313954702E-18
8495.0  1.3557784879012583E-19
8495.5  8.240017335833479E-20
8496.0  4.281820091202526E-20
8496.5  3.567623172612781E-18
8497.0  4.275314639317958E-18
8497.5  5.235390120926184E-18
8498.0  5.035802696337653E-18
8498.5  4.8212756618780075E-18
8499.0  7.2308618221925E-18
8499.5  7.39186990310704E-18
8500.0  2.197572057781811E-18
8500.5  -1.1295163126307393E-18
8501.0  -6.3191520078692086E-18
8501.5  -5.994578060442555E-18
8502.0  -5.8517241505644445E-18
8502.5  2.1490655330125592E-18
8503.0  2.1900609254872547E-18
8503.5  2.220178452223286E-18
8504.0  1.518939788789959E-18
8504.5  1.0559130280790965E-18
8505.0  -1.860828946903125E-18
8505.5  -1.2738924620991844E-18
8506.0  2.1229505801160415E-18
8506.5  3.721682093643909E-18
8507.0  5.252152893495252E-18
8507.5  1.19333364675362E-18
8508.0  4.2030378576767383E-19
8508.5  1.5906602939784894E-18
8509.0  -1.4819444640291135E-18
8509.5  -5.7314609258869136E-18
8510.0  -7.683552226055164E-19
8510.5  1.2021277031295574E-18
8511.0  3.672881524448504E-18
8511.5  2.6453027352381444E-18
8512.0  5.4211658961638E-19
8512.5  2.1798064111573344E-18
8513.0  3.1369959140246422E-18
8513.5  4.620011223170251E-18
8514.0  5.272616765407738E-18
8514.5  7.031551582021488E-18
8515.0  5.226850050075129E-18
8515.5  3.689681381738672E-18
8516.0  2.1143355412798197E-18
8516.5  2.6374978650391532E-18
8517.0  7.409742528844852E-18
8517.5  7.293435341721599E-18
8518.0  7.14959631813882E-18
8518.5  5.5454456745472965E-18
8519.0  4.9200082320070275E-18
8519.5  3.2368467292250256E-18
8520.0  3.530134083219626E-18
8520.5  4.055554276292897E-18
8521.0  3.827037900693577E-18
8521.5  3.7106660330776444E-18
8522.0  5.188141616878355E-18
8522.5  5.749111729867513E-18
8523.0  7.135014984014236E-18
8523.5  6.457187969828987E-18
8524.0  5.945066097914113E-18
8524.5  2.8644048128614243E-18
8525.0  2.8623667797392603E-18
8525.5  4.97013530829604E-18
8526.0  5.548543157796004E-18
8526.5  6.179831379911004E-18
8527.0  4.00380458633515E-18
8527.5  3.146798089084292E-18
8528.0  4.430406207384811E-19
8528.5  8.910517166962097E-19
8529.0  1.6008330768876729E-18
8529.5  2.881869685000557E-18
8530.0  3.4585504186863046E-18
8530.5  4.93230840537556E-18
8531.0  3.943984421674814E-18
8531.5  1.5633207807979285E-18
8532.0  2.2467332253756064E-18
8532.5  2.705091510747923E-18
8533.0  5.213126906641347E-18
8533.5  4.762821406619817E-18
8534.0  1.9472130614077614E-18
8534.5  1.1338539861256175E-18
8535.0  3.447142472347323E-19
8535.5  -3.5869920236380594E-18
8536.0  -3.738931036519281E-18
8536.5  2.2499064858924166E-18
8537.0  3.606011652558558E-18
8537.5  5.50573696805695E-18
8538.0  1.0488887656345346E-17
8538.5  1.2420547343629375E-17
8539.0  1.1916558349881489E-17
8539.5  1.0158241514314218E-17
8540.0  6.512934709758867E-18
8540.5  4.138754350807223E-18
8541.0  2.7344773042846723E-18
8541.5  5.62579694406654E-18
8542.0  5.284310278697003E-18
8542.5  3.473063188711107E-18
8543.0  3.2823915295441215E-18
8543.5  3.1180392315776015E-18
8544.0  2.7190760087592864E-18
8544.5  2.508277926587965E-18
8545.0  1.7035564410071347E-18
8545.5  3.2624205748838763E-19
8546.0  -1.3828191702059561E-18
8546.5  -9.771457714055223E-19
8547.0  -7.1013547030085E-19
8547.5  1.6756098638205009E-18
8548.0  2.6660939115780832E-18
8548.5  4.4651620355468905E-18
8549.0  5.1962824888911636E-18
8549.5  5.5748962157321675E-18
8550.0  9.402395475355657E-18
8550.5  9.50527278860646E-18
8551.0  9.365732700958516E-18
8551.5  8.196050742065757E-18
8552.0  7.302158497173607E-18
8552.5  6.994386117303303E-18
8553.0  6.2293079341398246E-18
8553.5  2.80051752053766E-18
8554.0  3.0035718021974985E-18
8554.5  3.227202671657224E-18
8555.0  3.2769252029239203E-18
8555.5  3.3744388735890102E-18
8556.0  4.323447050039741E-18
8556.5  4.6841320111101785E-18
8557.0  5.261886111456673E-18
8557.5  4.940939705231276E-18
8558.0  4.7938562916669726E-18
8558.5  4.041202813524342E-18
8559.0  4.551633898711355E-18
8559.5  5.798535159243982E-18
8560.0  6.674720559883692E-18
8560.5  7.265268834146385E-18
8561.0  4.1126792939400364E-18
8561.5  3.531536083986405E-18
8562.0  2.633501567984951E-18
8562.5  2.8600253377118215E-18
8563.0  3.0812920565218276E-18
8563.5  4.713095790850303E-18
8564.0  5.407013221362845E-18
8564.5  7.869739828281265E-18
8565.0  7.350398886320407E-18
8565.5  6.6192190318847364E-18
8566.0  5.726045117519476E-18
8566.5  5.403559804080859E-18
8567.0  6.8410355075200635E-18
8567.5  5.991158398648043E-18
8568.0  4.218517412024899E-18
8568.5  3.632897551155047E-18
8569.0  3.2836042920808122E-18
8569.5  3.7015327650580455E-18
8570.0  3.272070071182048E-18
8570.5  1.7535748292519795E-18
8571.0  3.8146116374045015E-18
8571.5  5.600809484292606E-18
8572.0  6.760335325580505E-18
8572.5  6.910703524318774E-18
8573.0  6.476577055587921E-18
8573.5  6.010970938833525E-18
8574.0  5.429963033349804E-18
8574.5  5.952982850087495E-18
8575.0  6.0796138532473465E-18
8575.5  5.1555606364976214E-18
8576.0  4.351800551073733E-18
8576.5  2.883542692072019E-18
8577.0  4.146692842762099E-18
8577.5  4.8069482713847474E-18
8578.0  5.694832484712751E-18
8578.5  5.485148299668708E-18
8579.0  4.792482108541275E-18
8579.5  3.813417390608709E-18
8580.0  3.0617108178488316E-18
8580.5  6.167686154921125E-18
8581.0  7.324445754801152E-18
8581.5  1.0639788949101259E-17
8582.0  8.649419456991524E-18
8582.5  6.446930075094351E-18
8583.0  4.152261249396563E-18
8583.5  3.3830474790123074E-18
8584.0  2.0900576269991864E-18
8584.5  1.9714649663792582E-18
8585.0  1.7808899014903282E-18
8585.5  4.0689096587240426E-18
8586.0  5.11300396712319E-18
8586.5  7.983785353890151E-18
8587.0  8.655098718033398E-18
8587.5  1.0203108874005837E-17
8588.0  9.700704462815987E-18
8588.5  9.360784612000927E-18
8589.0  5.820797730940111E-18
8589.5  4.965411184984449E-18
8590.0  3.153855371376621E-18
8590.5  2.1349698911224188E-18
8591.0  1.135666487932457E-18
8591.5  2.4567847232658314E-18
8592.0  3.0099552242102154E-18
8592.5  4.919226505827867E-18
8593.0  5.507122016377709E-18
8593.5  6.338667927311502E-18
8594.0  5.8788948037836516E-18
8594.5  5.6407540186644045E-18
8595.0  2.810436798517766E-18
8595.5  1.7591792388823614E-18
8596.0  -4.449007315260659E-19
8596.5  8.25401592635676E-20
8597.0  3.9761281463390477E-19
8597.5  2.8833006787146297E-18
8598.0  3.136811924837007E-18
8598.5  3.3461082046062916E-18
8599.0  3.576195724171418E-18
8599.5  3.776390931545648E-18
8600.0  4.96037253339524E-18
8600.5  5.551367890168046E-18
8601.0  7.739625295276945E-18
8601.5  8.915799337488003E-18
8602.0  1.0385431419592554E-17
8602.5  9.117215205505649E-18
8603.0  8.716432026856405E-18
8603.5  9.163970982681103E-18
8604.0  9.60832300557648E-18
8604.5  1.0415474463159568E-17
8605.0  7.952513533634065E-18
8605.5  6.666852455617625E-18
8606.0  3.6275015340448225E-18
8606.5  4.217017953281156E-18
8607.0  6.2222411506756676E-18
8607.5  9.032043343578728E-18
8608.0  1.1190171173175403E-17
8608.5  1.208750507796342E-17
8609.0  1.2184512675990769E-17
8609.5  1.1975475401412071E-17
8610.0  9.390433314595886E-18
8610.5  6.5323078713006585E-18
8611.0  1.9990311380924286E-18
8611.5  8.922110274819759E-19
8612.0  2.9760114807001092E-18
8612.5  3.487550352731049E-18
8613.0  4.3059448573836596E-18
8613.5  8.618005155999958E-18
8614.0  1.0581732450791753E-17
8614.5  9.270583509669347E-18
8615.0  8.385169760954554E-18
8615.5  6.277987845335548E-18
8616.0  4.1930148348242326E-18
8616.5  2.7840704762635365E-18
8617.0  1.2343947270046155E-18
8617.5  1.976354309604276E-18
8618.0  5.565487318115424E-18
8618.5  4.5365929128296325E-18
8619.0  3.5318751426976095E-18
8619.5  3.72748050053285E-19
8620.0  3.3607994351858915E-19
8620.5  5.9355604677415665E-18
8621.0  5.273968349060079E-18
8621.5  4.341893357931037E-18
8622.0  3.3291139673511995E-18
8622.5  2.9613240461669374E-18
8623.0  4.26412912593382E-18
8623.5  4.239817835634942E-18
8624.0  4.188672420397162E-18
8624.5  4.240732381981213E-18
8625.0  4.271551026130723E-18
8625.5  5.291171568224251E-18
8626.0  4.085948967292631E-18
8626.5  -1.0497529240149565E-19
8627.0  -1.8506781916086706E-18
8627.5  -3.3544575700597166E-18
8628.0  3.3020650584571E-18
8628.5  4.281859749543017E-18
8629.0  2.5805590985615926E-18
8629.5  -4.543341166968953E-19
8630.0  -4.214902636497377E-18
8630.5  -5.261021117731609E-18
8631.0  -5.455988568414826E-18
8631.5  -2.700483708847001E-18
8632.0  -2.038670618056801E-18
8632.5  -8.418521314052589E-19
8633.0  -7.685184652416295E-19
8633.5  -7.304735588832066E-19
8634.0  -1.2410984139144242E-18
8634.5  -6.035947888059405E-19
8635.0  1.2165269254578105E-18
8635.5  3.0883488515544228E-18
8636.0  4.508551040113596E-18
8636.5  5.945958607188817E-18
8637.0  6.21684673126674E-18
8637.5  6.502603931273366E-18
8638.0  6.695365344729023E-18
8638.5  6.9061205195093096E-18
8639.0  6.022506328663187E-18
8639.5  5.566938105418383E-18
8640.0  3.3184866353310652E-18
8640.5  5.16890709135521E-18
8641.0  8.096571847500265E-18
8641.5  8.950919556250774E-18
8642.0  9.33206158178644E-18
8642.5  6.124521860774187E-18
8643.0  6.802573273271115E-18
8643.5  8.462599175411803E-18
8644.0  7.867676381519614E-18
8644.5  7.47010372774265E-18
8645.0  4.849758634334493E-18
8645.5  4.533051508379835E-18
8646.0  4.401588513979168E-18
8646.5  5.397265682895025E-18
8647.0  6.356322238466479E-18
8647.5  6.1515260354194675E-18
8648.0  6.1084254814295476E-18
8648.5  6.1480021346219805E-18
8649.0  6.692136395378121E-18
8649.5  7.4479568007047E-18
8650.0  4.772874656149033E-18
8650.5  3.7414496518789545E-18
8651.0  3.717340124774027E-18
8651.5  5.431707290200439E-18
8652.0  8.941007825712754E-18
8652.5  1.0014773791276258E-17
8653.0  1.0641424185698965E-17
8653.5  3.0161552125576675E-18
8654.0  1.76297715362854E-18
8654.5  -5.425754644473415E-19
8655.0  -6.74657143912467E-19
8655.5  -7.867854626717853E-19
8656.0  -3.677582774636024E-18
8656.5  -3.5369972132352414E-18
8657.0  3.717845303852998E-19
8657.5  1.7363782367200067E-18
8658.0  3.401689878408816E-18
8658.5  1.3594687023818309E-18
8659.0  9.539047303402321E-19
8659.5  5.310383857135585E-18
8660.0  6.8628832101946326E-18
8660.5  9.623406322328456E-18
8661.0  8.27171443106704E-18
8661.5  7.5856447294621E-18
8662.0  3.1236500749042584E-18
8662.5  2.3700284646293756E-18
8663.0  7.47555931090485E-19
8663.5  1.10537013956348E-18
8664.0  1.3724821142368942E-18
8664.5  5.4045723219861304E-18
8665.0  6.5941820140456964E-18
8665.5  9.424571179809789E-18
8666.0  9.643449341717061E-18
8666.5  9.878361574430563E-18
8667.0  8.785010616578046E-18
8667.5  8.238982381123782E-18
8668.0  5.683054125663996E-18
8668.5  3.2515098830291638E-18
8669.0  -5.23163870212954E-19
8669.5  -9.880701666713267E-19
8670.0  -1.1922095020204837E-18
8670.5  1.6061464322882945E-18
8671.0  2.212743525887375E-18
8671.5  3.6069023768055E-18
8672.0  3.0383132037301763E-18
8672.5  2.6668733996495106E-18
8673.0  2.3810143279768596E-18
8673.5  2.4907630026527757E-18
8674.0  3.007284065092146E-18
8674.5  2.2335149211416753E-18
8675.0  1.5028787571930584E-18
8675.5  -1.9558262141667914E-18
8676.0  -2.4334608129522493E-18
8676.5  -2.936068574213916E-19
8677.0  1.5853898988119798E-18
8677.5  4.1376509415161736E-18
8678.0  4.319855595381258E-18
8678.5  4.397282309052693E-18
8679.0  4.664501109975943E-18
8679.5  5.786824425365689E-18
8680.0  8.025868343727074E-18
8680.5  7.390605337922333E-18
8681.0  7.029290138360103E-18
8681.5  4.934213320943958E-18
8682.0  5.198473466377057E-18
8682.5  6.430370674425653E-18
8683.0  1.0170154569264265E-17
8683.5  1.3271131056883605E-17
8684.0  1.154305608310763E-17
8684.5  1.0265284281572291E-17
8685.0  4.883496128309991E-18
8685.5  4.74370021446104E-18
8686.0  4.577054240023159E-18
8686.5  6.648321739907013E-18
8687.0  7.411596537126308E-18
8687.5  9.011155597301654E-18
8688.0  9.095897461074791E-18
8688.5  9.24144617946402E-18
8689.0  1.1045637055072247E-17
8689.5  1.1936837673609997E-17
8690.0  1.1835050101145387E-17
8690.5  1.2041385578977318E-17
8691.0  1.2587518816395404E-17
8691.5  1.302506779978343E-17
8692.0  1.3343067587462692E-17
8692.5  1.191085111922009E-17
8693.0  1.1418656955302753E-17
8693.5  1.009431066671405E-17
8694.0  1.0631967085180784E-17
8694.5  1.119330027270154E-17
8695.0  1.3641583075176992E-17
8695.5  1.4076476740538888E-17
8696.0  1.212485676903671E-17
8696.5  1.1318057103823666E-17
8697.0  1.010267543659749E-17
8697.5  9.133759722289106E-18
8698.0  8.718075191797377E-18
8698.5  7.816113815004473E-18
8699.0  8.163219258223873E-18
8699.5  8.939626381445378E-18
8700.0  1.0747722328551694E-17
8700.5  1.1892890121210556E-17
8701.0  1.4032283429696473E-17
8701.5  1.4269441410776756E-17
8702.0  1.441210120869138E-17
8702.5  1.2008330894279764E-17
8703.0  9.808101793033578E-18
8703.5  9.788637329539325E-18
8704.0  1.0313651565902045E-17
8704.5  1.3898512495415918E-17
8705.0  1.2467318350915804E-17
8705.5  1.0586173506584973E-17
8706.0  9.088730460847942E-18
8706.5  8.840444904786885E-18
8707.0  1.6088604037300083E-17
8707.5  1.5844981732634006E-17
8708.0  1.5377943775352172E-17
8708.5  1.398892045148698E-17
8709.0  1.3224519507290484E-17
8709.5  1.3533585868192472E-17
8710.0  1.2811701086570004E-17
8710.5  1.0622221516179063E-17
8711.0  1.0194233074444358E-17
8711.5  9.85110250776345E-18
8712.0  1.3565764053600303E-17
8712.5  1.4852345979124708E-17
8713.0  1.835324067452862E-17
8713.5  1.7850852793858783E-17
8714.0  1.727395975333986E-17
8714.5  1.4041319543934485E-17
8715.0  1.3021170305465053E-17
8715.5  1.2437289940922863E-17
8716.0  1.3361243217312737E-17
8716.5  1.4900941867670723E-17
8717.0  1.4035407592103363E-17
8717.5  1.3624115841436784E-17
8718.0  6.589843736697574E-18
8718.5  4.402064238974788E-18
8719.0  -7.520954782670178E-19
8719.5  6.118169453533079E-18
8720.0  1.0918464623657046E-17
8720.5  1.17779164126415E-17
8721.0  1.1995968579565433E-17
8721.5  1.2470846538099769E-17
8722.0  1.2615027870840143E-17
8722.5  1.2760023106056253E-17
8723.0  1.0048356229494106E-17
8723.5  9.25020276264518E-18
8724.0  8.164213673297895E-18
8724.5  1.099125610830132E-17
8725.0  1.5080730353546505E-17
8725.5  1.7882979372408518E-17
8726.0  1.8999232238842602E-17
8726.5  1.8019854667771026E-17
8727.0  1.5705861390797367E-17
8727.5  1.0764719873082437E-17
8728.0  9.687491174907516E-18
8728.5  9.033271752132182E-18
8729.0  1.1660066342318363E-17
8729.5  1.2508952200516664E-17
8730.0  1.465768347668524E-17
8730.5  1.443138434859824E-17
8731.0  1.4232707710437375E-17
8731.5  1.4658872787872015E-17
8732.0  1.501011130170729E-17
8732.5  1.6664817906079072E-17
8733.0  1.5952121657245433E-17
8733.5  1.5054143974673205E-17
8734.0  1.3424077912250905E-17
8734.5  1.2897330391476212E-17
8735.0  1.3437091590945838E-17
8735.5  1.4693874564228065E-17
8736.0  1.7000115298771383E-17
8736.5  1.770272046195371E-17
8737.0  1.8072591810808104E-17
8737.5  1.1979279182592261E-17
8738.0  1.1646848818203964E-17
8738.5  1.1433075705257298E-17
8739.0  1.0552250982843189E-17
8739.5  9.87794477920611E-18
8740.0  1.0027005427793976E-17
8740.5  1.0080932822153544E-17
8741.0  1.0224799645481723E-17
8741.5  1.0479126954817111E-17
8742.0  1.075847370821535E-17
8742.5  1.19477067281942E-17
8743.0  1.2091185906975097E-17
8743.5  9.95478823915919E-18
8744.0  8.012174481606196E-18
8744.5  4.929321636003865E-18
8745.0  1.0051283799879553E-17
8745.5  1.2353074562161147E-17
8746.0  1.2350555573015393E-17
8746.5  1.1338858928400261E-17
8747.0  8.939331191749012E-18
8747.5  1.124821690053308E-17
8748.0  1.2786155757427708E-17
8748.5  1.5700274638124146E-17
8749.0  1.586687015309874E-17
8749.5  1.5308876673074896E-17
8750.0  1.660709086178108E-17
8750.5  1.7851066047623653E-17
8751.0  1.788215902092077E-17
8751.5  1.7200251991421703E-17
8752.0  1.2013606950153829E-17
8752.5  1.0617078847576089E-17
8753.0  8.695829497159287E-18
8753.5  1.0256678783838039E-17
8754.0  1.0901189575215764E-17
8754.5  1.262930235436128E-17
8755.0  1.2193085798689967E-17
8755.5  1.1310865640388252E-17
8756.0  1.1619142532249301E-17
8756.5  1.1796996936664068E-17
8757.0  9.727089817780325E-18
8757.5  8.672355393008821E-18
8758.0  5.790170629308189E-18
8758.5  2.1621546431250645E-18
8759.0  -8.624257043489883E-19
8759.5  4.852737901781389E-18
8760.0  5.506521375168056E-18
8760.5  3.481379907355099E-18
8761.0  6.6871585781235906E-18
8761.5  1.0514151442885536E-17
8762.0  7.916746813482266E-18
8762.5  6.961516932065293E-18
8763.0  4.998524001889926E-18
8763.5  4.873981107804234E-19
8764.0  -7.315879062108403E-18
8764.5  8.80432966362201E-18
8765.0  1.6749194759322446E-17
8765.5  6.7880885343938435E-18
8766.0  9.945950747496547E-18
8766.5  1.8913553188268832E-17
8767.0  1.8649246303947666E-17
8767.5  1.845654488979375E-17
8768.0  1.4350747992505297E-17
8768.5  1.3216874684616278E-17
8769.0  1.0651203382221845E-17
8769.5  1.2610424946084598E-17
8770.0  1.4642217343247817E-17
8770.5  1.423305362674787E-17
8771.0  1.3362536051931008E-17
8771.5  6.338290973617223E-18
8772.0  2.250832392818108E-18
8772.5  -3.8428524468657906E-18
8773.0  4.870708015055624E-18
8773.5  8.569131714627988E-18
8774.0  1.4824339154796157E-17
8774.5  1.3574456102804898E-17
8775.0  1.0824281606923867E-17
8775.5  1.5699713195195438E-17
8776.0  1.8742773465781936E-17
8776.5  1.6448778162795992E-17
8777.0  1.4288135549764983E-17
8777.5  7.457854794068347E-18
8778.0  8.639540652822985E-18
8778.5  9.703639553538547E-18
8779.0  8.754117044683922E-18
8779.5  9.542499490629734E-18
8780.0  1.5958723674308876E-17
8780.5  1.0171234764631234E-17
8781.0  2.7076727491399656E-18
8781.5  4.155429618954888E-18
8782.0  4.87648366001864E-18
8782.5  9.548181416096426E-18
8783.0  1.2173078561621664E-17
8783.5  1.710775952243874E-17
8784.0  1.8863945966723594E-17
8784.5  1.9805245059173792E-17
8785.0  1.327136740237758E-17
8785.5  1.3767084883030227E-17
8786.0  1.6093662686931346E-17
8786.5  9.693633455480544E-18
8787.0  4.69566398575666E-18
8787.5  2.1317906448658128E-18
8788.0  2.2138051136433336E-18
8788.5  4.589806350341041E-18
8789.0  6.973631968543157E-18
8789.5  9.639027879344163E-18
8790.0  1.2491206846372643E-17
8790.5  1.2749791083120054E-17
8791.0  6.157661318048782E-18
8791.5  7.860124847287424E-18
8792.0  1.0603946944271884E-17
8792.5  1.4060481238195255E-17
8793.0  1.5643509569498414E-17
8793.5  1.2755203587998995E-17
8794.0  1.2861148994455341E-17
8794.5  1.317712493937729E-17
8795.0  1.0569551249291001E-17
8795.5  8.811819521587316E-18
8796.0  9.050094481244576E-18
8796.5  8.851616868048752E-18
8797.0  7.962749450489034E-18
8797.5  9.699532165677058E-18
8798.0  1.1383578267746104E-17
8798.5  1.0467611804387844E-17
8799.0  1.0486531150536656E-17
8799.5  1.2226668876491906E-17
8800.0  1.4097296272427852E-17
8800.5  1.6691740558028123E-17
8801.0  1.648548364336658E-17
8801.5  1.6426884342598703E-17
8802.0  1.689905782618024E-17
8802.5  1.671973452961739E-17
8803.0  1.634033155947345E-17
8803.5  1.496241034826188E-17
8804.0  1.416913012667856E-17
8804.5  9.980793434438209E-18
8805.0  9.604000725764925E-18
8805.5  9.286803704802039E-18
8806.0  7.65303112273015E-18
8806.5  6.2840831679570596E-18
8807.0  2.632560095994293E-18
8807.5  2.8807084143035347E-18
8808.0  7.935161348384718E-18
8808.5  7.185886607444713E-18
8809.0  6.286554062787842E-18
8809.5  7.010888282918887E-18
8810.0  7.143722554271904E-18
8810.5  5.625926449101969E-18
8811.0  7.374272304909826E-18
8811.5  1.040039601959085E-17
8812.0  1.4004588225644528E-17
8812.5  1.5788800810279607E-17
8813.0  1.6376677992721398E-17
8813.5  1.6427183653584275E-17
8814.0  1.6498749683349325E-17
8814.5  1.4684394439949833E-17
8815.0  1.3375899224560588E-17
8815.5  1.4146109980602234E-17
8816.0  1.456692575242404E-17
8816.5  1.5925090211348563E-17
8817.0  1.5921661502407496E-17
8817.5  1.591734667321075E-17
8818.0  1.4720651549581406E-17
8818.5  1.4400131641079425E-17
8819.0  1.4246501570521355E-17
8819.5  1.333940807976231E-17
8820.0  1.1991347994591144E-17
8820.5  5.0653367739793644E-18
8821.0  2.232038173211439E-18
8821.5  6.3694378050734026E-18
8822.0  7.389440267287433E-18
8822.5  9.616419539930595E-18
8823.0  -3.109961451839819E-18
8823.5  -1.0988161803106214E-17
8824.0  9.407153938989403E-18
8824.5  9.02643599956359E-18
8825.0  1.7264905931041418E-18
8825.5  4.586729949149598E-18
8826.0  7.134951667806204E-18
8826.5  -1.0646298207031774E-17
8827.0  -1.528256224945684E-17
8827.5  -2.2004694894551122E-17
8828.0  -1.691337986987425E-17
8828.5  -1.0434706813499007E-17
8829.0  -2.28919399115888E-18
8829.5  1.1222067781526489E-18
8830.0  1.3268246448414772E-17
8830.5  6.621139253766529E-18
8831.0  -5.654412131734833E-18
8831.5  -1.539714542028903E-17
8832.0  -2.0526742296719212E-17
8832.5  -1.3925990127350432E-18
8833.0  1.7830857437055866E-18
8833.5  8.387601832537659E-18
8834.0  9.092438769028362E-18
8834.5  9.631561296057644E-18
8835.0  9.981774073816E-19
8835.5  5.5678786578944375E-19
8836.0  4.59970988330188E-18
8836.5  1.0439092238962882E-17
8837.0  1.6828014833599626E-17
8837.5  1.6305298236162534E-17
8838.0  1.5672933449448672E-17
8838.5  1.0476530532958548E-17
8839.0  9.783469203370774E-18
8839.5  8.696174745768927E-18
8840.0  1.7183274088299152E-17
8840.5  2.094690458817576E-17
8841.0  5.870551482841238E-18
8841.5  9.115696805772724E-18
8842.0  1.6823220635270486E-17
8842.5  1.4663264731210112E-17
8843.0  1.324469192775386E-17
8843.5  1.3072781204094034E-17
8844.0  1.3599700117233305E-17
8844.5  1.564264382283695E-17
8845.0  1.797260472557666E-17
8845.5  2.0164313318554576E-17
8846.0  1.716347243750969E-17
8846.5  1.6355658757319352E-17
8847.0  1.534973079893082E-17
8847.5  1.2272137113717025E-17
8848.0  8.13721391962819E-18
8848.5  8.312375880949938E-18
8849.0  8.411575531396756E-18
8849.5  9.431151794061584E-18
8850.0  1.0605301997811402E-17
8850.5  1.2907983338738289E-17
8851.0  1.4472450450703907E-17
8851.5  1.5344165011223524E-17
8852.0  1.3188514377950509E-17
8852.5  1.334048154017096E-17
8853.0  1.4177389198372997E-17
8853.5  1.3455595770293956E-17
8854.0  1.2872303764979542E-17
8854.5  1.1782176123951185E-17
8855.0  1.2033668480427122E-17
8855.5  1.4302230048880726E-17
8856.0  1.6166443032186054E-17
8856.5  1.831449652707868E-17
8857.0  1.7775429227377497E-17
8857.5  1.7375429635643238E-17
8858.0  1.4343901992743162E-17
8858.5  1.4177809231813256E-17
8859.0  1.3903512797875435E-17
8859.5  1.390662173832429E-17
8860.0  1.3907555074431624E-17
8860.5  1.1360505798400122E-17
8861.0  1.163604946778027E-17
8861.5  1.2423040398094081E-17
8862.0  1.450687578675861E-17
8862.5  1.5945614476706863E-17
8863.0  1.1216899253950269E-17
8863.5  8.84585868677404E-18
8864.0  1.5381410062708355E-18
8864.5  5.726456752671971E-18
8865.0  9.862820682608166E-18
8865.5  1.1090035175432644E-17
8866.0  1.0618191033106929E-17
8866.5  4.478578234346463E-18
8867.0  1.1333117064519404E-18
8867.5  -3.587658989364758E-18
8868.0  -4.5743956206852815E-18
8868.5  -4.923772172670746E-18
8869.0  -3.3080813810272372E-18
8869.5  -1.3955798475832303E-18
8870.0  2.5520635526516065E-18
8870.5  7.095836568485909E-18
8871.0  9.76193404493774E-18
8871.5  5.083810181739495E-18
8872.0  4.9711634157409E-18
8872.5  5.664433629347114E-18
8873.0  1.3142788861281773E-17
8873.5  1.9464526648380546E-17
8874.0  1.522331221147188E-17
8874.5  1.4396682848826687E-17
8875.0  1.4082601562558298E-17
8875.5  1.4560487627483732E-17
8876.0  1.5135651221941532E-17
8876.5  1.5235046552132926E-17
8877.0  1.5485212911199912E-17
8877.5  1.8786136176065647E-17
8878.0  1.8198356523869872E-17
8878.5  1.7174778853864292E-17
8879.0  1.4538079164020613E-17
8879.5  1.3237106972134809E-17
8880.0  1.2505587825150726E-18
8880.5  2.8005867685073088E-18
8881.0  7.697788325475556E-18
8881.5  -1.0078142677586036E-17
8882.0  -2.289342250870254E-17
8882.5  -6.747769050984209E-19
8883.0  -3.215057408521455E-18
8883.5  -2.6481077038360947E-17
8884.0  -1.401613846145719E-17
8884.5  -1.1929506653737784E-18
8885.0  -1.2769629486365134E-18
8885.5  -1.5489508092301323E-18
8886.0  -3.778632182208012E-18
8886.5  -2.263527181719599E-18
8887.0  -3.532117921475261E-20
8887.5  3.299483492006497E-18
8888.0  4.6604270059884505E-18
8888.5  3.897640380047664E-18
8889.0  4.186947006246392E-18
8889.5  4.80956989959028E-18
8890.0  -1.075518884329898E-18
8890.5  -4.672598174150922E-18
8891.0  1.8075205960116488E-17
8891.5  1.7638695891764722E-17
8892.0  9.911229884618031E-18
8892.5  9.761314666227687E-18
8893.0  9.630205049550254E-18
8893.5  1.075291805952965E-17
8894.0  1.1058937919273234E-17
8894.5  1.1573986851505579E-17
8895.0  1.2182143222524637E-17
8895.5  1.2940853916312823E-17
8896.0  1.4708425801739645E-17
8896.5  1.5147761496089168E-17
8897.0  1.2317760428900645E-17
8897.5  1.1581390331804795E-17
8898.0  1.0249260054763449E-17
8898.5  4.554936489435523E-18
8899.0  1.6304127074922172E-18
8899.5  3.192818497068372E-18
8900.0  4.023504934589805E-18
8900.5  6.126840035239362E-18
8901.0  4.272090506651141E-18
8901.5  2.8884566413161344E-18
8902.0  7.235767318635759E-18
8902.5  7.548878684994865E-18
8903.0  6.192266454251509E-18
8903.5  6.03888705065298E-18
8904.0  5.875715924210596E-18
8904.5  1.1561971306301052E-17
8905.0  1.2706247657206787E-17
8905.5  8.995954413023992E-18
8906.0  9.935102147830143E-18
8906.5  1.1360127896241389E-17
8907.0  1.2667712493386357E-17
8907.5  1.3221401324901868E-17
8908.0  1.1869826535903104E-17
8908.5  1.2192883973301124E-17
8909.0  1.2908851859713621E-17
8909.5  6.435416881465449E-18
8910.0  2.3517448645144056E-18
8910.5  8.625213482224523E-18
8911.0  9.920687397226804E-18
8911.5  1.2480672544483691E-17
8912.0  1.1376816522269024E-17
8912.5  1.0379914649084868E-17
8913.0  9.117974125046708E-18
8913.5  8.424918717688681E-18
8914.0  5.5958432163720544E-18
8914.5  5.8147750629921494E-18
8915.0  6.095445944313481E-18
8915.5  -3.905681264763032E-18
8916.0  -6.418941576752231E-18
8916.5  1.3738696322779815E-17
8917.0  1.4638971576401852E-17
8917.5  1.6305654592186744E-17
8918.0  1.289991608167763E-17
8918.5  1.1101013624777912E-17
8919.0  1.8038815818252223E-17
8919.5  2.141647215971937E-17
8920.0  3.0050801248645255E-17
8920.5  3.1402674876413946E-17
8921.0  3.244314806395695E-17
8921.5  3.0776597004818976E-17
8922.0  2.841659048658107E-17
8922.5  1.8375783110380944E-17
8923.0  1.994315249334654E-17
8923.5  2.165012275876318E-17
8924.0  -1.0643808638843853E-17
8924.5  -1.7152401517107077E-17
8925.0  8.604222503583188E-18
8925.5  1.0890606521471236E-17
8926.0  1.4448402045835244E-17
8926.5  1.1975056583793096E-17
8927.0  1.0895533982730171E-17
8927.5  9.862918179560004E-18
8928.0  1.0155574122356085E-17
8928.5  1.0817979538274048E-17
8929.0  1.2158836951498393E-17
8929.5  1.3029131566860372E-17
8930.0  1.2356541099932435E-17
8930.5  1.2046498317411714E-17
8931.0  1.1131577254328111E-17
8931.5  1.2641464250680554E-17
8932.0  1.4036935983448996E-17
8932.5  1.3288386754305332E-17
8933.0  1.2828432473970977E-17
8933.5  1.0734922125951621E-17
8934.0  1.0525901323531948E-17
8934.5  1.024828174606072E-17
8935.0  1.3157116234558543E-17
8935.5  1.4206322174539598E-17
8936.0  1.422444832584573E-17
8936.5  1.2222161631362451E-17
8937.0  8.407903210189275E-18
8937.5  6.67032061430901E-18
8938.0  5.734758698409078E-18
8938.5  8.171685131684787E-18
8939.0  5.390276007170054E-18
8939.5  -2.9758707493628147E-18
8940.0  -2.3590906405724146E-19
8940.5  1.9022190580498483E-18
8941.0  5.456177540755427E-18
8941.5  5.5282587838609236E-18
8942.0  3.1878348739179727E-18
8942.5  2.7529796054227407E-18
8943.0  2.270651830499616E-18
8943.5  6.3881554116273785E-18
8944.0  7.217612273830334E-18
8944.5  3.4137198831983605E-18
8945.0  1.4475119091172334E-18
8945.5  -1.6679158204329001E-18
8946.0  -6.1292845155842916E-18
8946.5  -8.125858617109113E-18
8947.0  -6.676001273349619E-18
8947.5  -7.364646513481653E-18
8948.0  -8.973828978423411E-18
8948.5  5.025382062923254E-18
8949.0  1.4207059811795658E-17
8949.5  1.212028938833513E-17
8950.0  1.1334919289783423E-17
8950.5  9.169812295922905E-18
8951.0  6.952925285376159E-18
8951.5  4.880081683042844E-18
8952.0  3.1064400096079957E-18
8952.5  3.225656593092063E-18
8953.0  6.720848505894034E-18
8953.5  4.5791825054847006E-18
8954.0  1.7332162974716709E-18
8954.5  1.6015625856052402E-17
8955.0  2.0681704689434157E-17
8955.5  7.706703564378638E-18
8956.0  1.3334452313523393E-17
8956.5  2.4124279802229654E-17
8957.0  1.5426481894925003E-17
8957.5  1.0684388963499665E-17
8958.0  3.412370402144704E-18
8958.5  -9.226525320483758E-19
8959.0  -1.2474739309579865E-17
8959.5  -1.3616726721013611E-17
8960.0  -1.4518319171392292E-17
8960.5  -1.5874881832767154E-19
8961.0  1.3606361485954898E-19
8961.5  -9.524647493013113E-18
8962.0  -7.288996351801775E-18
8962.5  -4.793410149233209E-18
8963.0  8.962942676028332E-18
8963.5  1.2721495095559555E-17
8964.0  1.0561773946195693E-17
8964.5  1.0718753943220685E-17
8965.0  1.0962420662607363E-17
8965.5  1.0651582895635411E-17
8966.0  1.0517538286266623E-17
8966.5  8.458720224776374E-18
8967.0  7.790122714441853E-18
8967.5  6.236219729333386E-18
8968.0  2.9509980686786596E-18
8968.5  7.894368430248295E-19
8969.0  5.5360059499130955E-18
8969.5  7.831246775018155E-18
8970.0  1.4556891696956018E-17
8970.5  1.2240964137252389E-17
8971.0  1.0070265186286316E-17
8971.5  3.77999629454732E-18
8972.0  2.5213486562112996E-18
8972.5  3.3158521575114415E-18
8973.0  2.3935576893142274E-18
8973.5  1.1665064121055465E-18
8974.0  1.7307212897086628E-18
8974.5  1.8540640050249576E-18
8975.0  -2.076235578094146E-19
8975.5  2.4350053738932485E-19
8976.0  1.1096185506378136E-18
8976.5  3.5637520087361005E-18
8977.0  4.905158923812978E-18
8977.5  8.861872375613037E-18
8978.0  9.230860944908103E-18
8978.5  9.704983055592109E-18
8979.0  9.673018947967993E-18
8979.5  9.649647096561148E-18
8980.0  1.1729511795941921E-17
8980.5  1.2266647138255047E-17
8981.0  1.3275091147968613E-17
8981.5  1.3098384361337457E-17
8982.0  1.2900467429893188E-17
8982.5  1.2625907707664669E-17
8983.0  1.1945938928350473E-17
8983.5  5.172907844549942E-18
8984.0  3.620499298669945E-18
8984.5  1.1544818283026317E-18
8985.0  -1.2330548043423438E-18
8985.5  -2.301473527780432E-18
8986.0  1.4154652239033324E-18
8986.5  -1.511654132713984E-19
8987.0  -3.8459058901993225E-18
8987.5  -3.079696736315274E-18
8988.0  -2.578833931469416E-18
8988.5  9.353731575645343E-19
8989.0  6.750529295878838E-19
8989.5  -1.5836694604559607E-18
8990.0  -3.6020687039105995E-18
8990.5  -5.4836627593810365E-18
8991.0  1.338850888361155E-18
8991.5  2.800307579862476E-18
8992.0  2.7025962476443478E-18
8992.5  4.988600487365388E-18
8993.0  8.005148202463472E-18
8993.5  8.673192955653142E-18
8994.0  8.747495055974615E-18
8994.5  4.691729977721686E-18
8995.0  2.2845542009817135E-18
8995.5  -2.2977625123910204E-18
8996.0  -2.71986357690942E-18
8996.5  -2.9492372946555384E-18
8997.0  -6.5656226504074524E-18
8997.5  -8.869740118402137E-18
8998.0  -1.4977377294322625E-17
8998.5  -6.391102054323524E-18
8999.0  2.85967732785803E-19
8999.5  3.8291302392842284E-18
9000.0  3.2318785732218695E-18
9000.5  -2.2706791563765844E-18
9001.0  -5.180757140519209E-18
9001.5  -8.382507163846431E-18
9002.0  -4.571245135077596E-18
9002.5  -3.0702687605147255E-18
9003.0  1.5591391365737951E-18
9003.5  3.796986909384117E-18
9004.0  7.299239486957432E-18
9004.5  6.392459370596805E-18
9005.0  5.994894839335466E-18
9005.5  1.0977582798036857E-17
9006.0  7.259358502303852E-18
9006.5  -1.2875293799122465E-18
9007.0  4.61659341848138E-18
9007.5  8.422349011584761E-18
9008.0  5.280104955052197E-18
9008.5  5.485210375936854E-18
9009.0  7.303691637319524E-18
9009.5  7.681516712201814E-18
9010.0  8.027378444179469E-18
9010.5  1.003223365524535E-17
9011.0  1.0166633623999047E-17
9011.5  8.269253263945068E-18
9012.0  7.586107949210107E-18
9012.5  6.701316533748771E-18
9013.0  6.400338697735734E-18
9013.5  6.137379684487999E-18
9014.0  2.8117660142534797E-18
9014.5  2.6575265406539206E-18
9015.0  2.3714382410076306E-18
9015.5  5.393102110842522E-18
9016.0  6.988126211549245E-18
9016.5  8.097717759879162E-18
9017.0  8.186534597732638E-18
9017.5  8.310896428119685E-18
9018.0  6.193853674305075E-18
9018.5  4.583710094916853E-18
9019.0  2.7426399136355933E-18
9019.5  3.0029548640992947E-18
9020.0  5.467331727369432E-18
9020.5  6.168832998589808E-18
9021.0  6.922297959225693E-18
9021.5  5.856245751890225E-18
9022.0  5.610586961023439E-18
9022.5  6.089032492188486E-18
9023.0  5.2130207857540245E-18
9023.5  3.881311780588959E-18
9024.0  3.262386833744578E-18
9024.5  2.98395776847943E-18
9025.0  6.031911320388292E-19
9025.5  -1.454729774415473E-20
9026.0  -1.3888621980688628E-18
9026.5  2.227422314007255E-18
9027.0  4.491764256687535E-18
9027.5  4.35631514437167E-18
9028.0  4.910488717942973E-18
9028.5  6.8865249670147385E-18
9029.0  5.5433772004005486E-18
9029.5  4.346064940644437E-18
9030.0  3.896111037012335E-18
9030.5  4.721397888117103E-18
9031.0  1.0472458541168273E-17
9031.5  9.564867802868255E-18
9032.0  8.426318211104455E-18
9032.5  7.6144189939412E-18
9033.0  7.764418954658408E-18
9033.5  1.5647329529585244E-17
9034.0  1.3718614701308429E-17
9034.5  1.025392856087711E-17
9035.0  1.0002860815319205E-17
9035.5  9.870227899109126E-18
9036.0  8.73917595043234E-18
9036.5  8.441924893734019E-18
9037.0  7.76038231315183E-18
9037.5  5.585015846768047E-18
9038.0  3.979773821794176E-18
9038.5  1.5375857746244507E-18
9039.0  1.950277184959067E-18
9039.5  5.243748170938848E-18
9040.0  3.0546717958370013E-18
9040.5  7.719868041296955E-19
9041.0  1.7297077713075234E-18
9041.5  2.5760316060589518E-18
9042.0  8.027961228727247E-18
9042.5  7.879180922016636E-18
9043.0  7.659443965356355E-18
9043.5  6.561048536216455E-18
9044.0  6.0426167024578805E-18
9044.5  9.369357440605777E-19
9045.0  1.441214230515979E-18
9045.5  2.5238715153762104E-18
9046.0  2.4353620615918758E-18
9046.5  2.3827086406533217E-18
9047.0  1.4387647987293842E-18
9047.5  1.1462328145685799E-18
9048.0  4.191355662983049E-19
9048.5  3.1610266814821557E-18
9049.0  5.532457811537769E-18
9049.5  4.547430878866708E-18
9050.0  3.822705451243146E-18
9050.5  6.513393083771844E-19
9051.0  1.027906319683101E-18
9051.5  1.4868768679861654E-18
9052.0  2.3467185113267124E-18
9052.5  3.1672501587874695E-18
9053.0  1.1490929217643162E-17
9053.5  1.052661252765333E-17
9054.0  8.833007504411803E-18
9054.5  7.007259914930426E-18
9055.0  6.114480945919063E-18
9055.5  6.493469541463453E-18
9056.0  7.583079167282487E-18
9056.5  1.0343730065754076E-17
9057.0  7.440490358789863E-18
9057.5  5.377536660434441E-18
9058.0  6.137075532987002E-18
9058.5  6.527315147227001E-18
9059.0  7.716741701009626E-18
9059.5  8.15635808848164E-18
9060.0  8.598660442864879E-18
9060.5  1.0325359201088441E-17
9061.0  1.0730247707003567E-17
9061.5  1.0468947103602858E-17
9062.0  8.620794337543549E-18
9062.5  5.9863574492895465E-18
9063.0  4.423043385090754E-18
9063.5  3.8709980950537245E-18
9064.0  6.139653018241083E-18
9064.5  6.880098381964663E-18
9065.0  8.38173851944738E-18
9065.5  1.0369458680429332E-17
9066.0  1.1532627234868909E-17
9066.5  9.918603724885092E-18
9067.0  8.692302911998273E-18
9067.5  5.162239569917462E-18
9068.0  7.832702578442105E-18
9068.5  1.0042852997786605E-17
9069.0  4.8189923467360844E-18
9069.5  4.267680775858175E-18
9070.0  6.102728168550275E-18
9070.5  6.827397713151236E-18
9071.0  7.667954162362038E-18
9071.5  5.654012425976924E-18
9072.0  5.099886178862192E-18
9072.5  5.745821674706829E-18
9073.0  7.685924437849582E-18
9073.5  1.0880869972029842E-17
9074.0  1.0356998034640903E-17
9074.5  1.0118912562770622E-17
9075.0  1.0044526865964112E-17
9075.5  9.553105332197597E-18
9076.0  8.352161347905188E-18
9076.5  7.334900228711961E-18
9077.0  6.6505015105163604E-18
9077.5  3.6298305785975E-18
9078.0  2.8674479088817035E-18
9078.5  1.195695671289077E-18
9079.0  -5.734498093422491E-19
9079.5  -2.257717698021115E-18
9080.0  -1.402962762588368E-19
9080.5  6.927116313553907E-19
9081.0  3.272979195891198E-18
9081.5  -1.030043206894131E-18
9082.0  -6.796164193295288E-18
9082.5  -9.249211140915201E-18
9083.0  -9.784583118187107E-18
9083.5  -4.870456118963635E-19
9084.0  1.96078693461144E-18
9084.5  6.661494332121573E-18
9085.0  5.160011730893392E-18
9085.5  4.342175432237775E-18
9086.0  7.304485243086269E-18
9086.5  6.114823876440873E-18
9087.0  2.2590572176803008E-18
9087.5  1.4510781389417314E-18
9088.0  8.2269931133103035E-19
9088.5  -2.0255995923937975E-18
9089.0  -1.9927731486061593E-18
9089.5  2.4865108439412254E-19
9090.0  4.212932458058614E-18
9090.5  8.547569981316527E-18
9091.0  1.0448779574277292E-17
9091.5  1.021897464381956E-17
9092.0  2.3551772415450088E-18
9092.5  3.3010966670634968E-18
9093.0  4.7637228025135094E-18
9093.5  7.787109753416226E-18
9094.0  9.089407508326933E-18
9094.5  7.313329709632917E-18
9095.0  6.4626570699575175E-18
9095.5  4.5544311621776515E-18
9096.0  1.8586382441289317E-18
9096.5  1.570464230419618E-19
9097.0  -5.308645069211747E-18
9097.5  -4.653106612694238E-18
9098.0  -6.755140715183631E-19
9098.5  2.9732149783434317E-18
9099.0  6.230987692185938E-18
9099.5  4.139602875747489E-18
9100.0  3.2921673330850584E-18
9100.5  6.247441883736897E-19
9101.0  1.7647205545505073E-18
9101.5  3.1951031971743674E-18
9102.0  8.232498949568731E-18
9102.5  1.0179035038801152E-17
9103.0  1.4688906299800386E-17
9103.5  1.3459048270552986E-17
9104.0  1.1263014684209411E-17
9104.5  9.099452701347663E-18
9105.0  8.003939943169884E-18
9105.5  3.7317150137201835E-18
9106.0  5.404205984818211E-18
9106.5  1.0195002861831976E-17
9107.0  9.239939245448027E-18
9107.5  8.546422187421917E-18
9108.0  4.325662968739633E-18
9108.5  3.9044990204816325E-18
9109.0  4.462053361805106E-18
9109.5  6.621713046160833E-18
9110.0  8.828235636261534E-18
9110.5  4.90781138800373E-18
9111.0  3.522925219592058E-18
9111.5  7.806669884670982E-20
9112.0  4.434786343331946E-19
9112.5  9.690877310400195E-19
9113.0  1.6952141315737868E-18
9113.5  2.0188919030621448E-18
9114.0  3.657181158839141E-18
9114.5  4.440698575490991E-18
9115.0  6.062271174231254E-18
9115.5  6.375256620264774E-18
9116.0  6.559467814785867E-18
9116.5  5.828267539566534E-18
9117.0  5.264715487006371E-18
9117.5  3.644793355478694E-18
9118.0  3.0169011464335E-18
9118.5  2.4957247371244758E-18
9119.0  1.14607431260751E-18
9119.5  1.1849935656404503E-18
9120.0  2.656098746543773E-18
9120.5  4.4533971125083735E-18
9121.0  6.546786131261806E-18
9121.5  9.149397458983754E-19
9122.0  -4.158826958262592E-19
9122.5  4.4095906659038756E-18
9123.0  5.654024272261561E-18
9123.5  7.703262384969263E-18
9124.0  5.308008615033768E-18
9124.5  4.1973483839438816E-18
9125.0  2.5132778751478765E-18
9125.5  4.102567255730458E-18
9126.0  7.975297172074666E-18
9126.5  8.700324514450025E-18
9127.0  9.188814479254973E-18
9127.5  4.9320278146162966E-18
9128.0  4.658077097851864E-18
9128.5  5.321618130437241E-18
9129.0  4.203395359202859E-18
9129.5  3.1475806153617904E-18
9130.0  9.160853812181435E-18
9130.5  1.1017071563247273E-17
9131.0  1.4715574801695104E-17
9131.5  1.1251844059978739E-17
9132.0  6.659870809923921E-18
9132.5  4.601295538820468E-18
9133.0  3.602327406831962E-18
9133.5  -2.488136953118866E-18
9134.0  -3.8928086009881695E-19
9134.5  3.577218031956336E-18
9135.0  3.4315963338512063E-18
9135.5  3.355128131429502E-18
9136.0  2.721543783955008E-18
9136.5  3.527864451997786E-18
9137.0  5.872716069723247E-18
9137.5  4.863541106923954E-18
9138.0  4.094899203702437E-18
9138.5  7.806268218676616E-18
9139.0  8.781364026167144E-18
9139.5  1.0764076821986315E-17
9140.0  1.212378189048801E-17
9140.5  1.357647393560428E-17
9141.0  1.5105285948246577E-17
9141.5  1.56426072504501E-17
9142.0  1.678905111500126E-17
9142.5  1.479523380418454E-17
9143.0  1.1790775301919362E-17
9143.5  7.817763641138172E-18
9144.0  6.180832035204182E-18
9144.5  8.296838951272481E-18
9145.0  9.646494183928459E-18
9145.5  1.2563245928768304E-17
9146.0  1.3214561415831124E-17
9146.5  1.3616085267089236E-17
9147.0  7.419450969568534E-18
9147.5  6.421162910994879E-18
9148.0  4.7275359154258994E-18
9148.5  6.997977993968429E-18
9149.0  8.954429995007604E-18
9149.5  1.1253461523254344E-17
9150.0  1.1279935809783579E-17
9150.5  8.941684824844294E-18
9151.0  7.797767111305232E-18
9151.5  6.418157255983903E-18
9152.0  5.442678350033391E-18
9152.5  5.10831934724909E-18
9153.0  4.724101453450723E-18
9153.5  3.3286498080896926E-18
9154.0  9.501867076464754E-19
9154.5  2.085037701935679E-18
9155.0  2.630960339961276E-18
9155.5  4.936942006038306E-18
9156.0  3.7413853479970485E-18
9156.5  6.48062502795626E-19
9157.0  3.915634966219285E-18
9157.5  6.169807238670765E-18
9158.0  5.05543828612368E-18
9158.5  5.962015148023534E-18
9159.0  1.002325668276105E-17
9159.5  1.0670296218966913E-17
9160.0  1.1295979156836346E-17
9160.5  8.118498790240663E-18
9161.0  7.319401044651953E-18
9161.5  6.785077690504765E-18
9162.0  5.738834793217266E-18
9162.5  4.322136421281171E-18
9163.0  5.219163136794825E-18
9163.5  5.664868933472357E-18
9164.0  8.755108231517157E-18
9164.5  8.524565140453822E-18
9165.0  8.080713995235329E-18
9165.5  7.756267766108479E-18
9166.0  7.57832603438547E-18
9166.5  4.682076105903589E-18
9167.0  3.932843863559831E-18
9167.5  2.196346087450403E-18
9168.0  6.0325141541298386E-18
9168.5  9.002303103806199E-18
9169.0  8.248508657578574E-18
9169.5  7.821888234082026E-18
9170.0  6.351619484570906E-18
9170.5  6.1639129192711764E-18
9171.0  5.960893937495021E-18
9171.5  7.482538831443464E-18
9172.0  8.117447721607126E-18
9172.5  1.0333113532836002E-17
9173.0  8.421277260347633E-18
9173.5  5.519990403227125E-18
9174.0  4.83345179237935E-18
9174.5  4.572632970507751E-18
9175.0  8.510584704492817E-18
9175.5  8.625736741361246E-18
9176.0  8.88391365501144E-18
9176.5  8.309420592049476E-18
9177.0  7.95416212188021E-18
9177.5  6.417116984441646E-18
9178.0  5.659104881904909E-18
9178.5  3.55512577578139E-18
9179.0  4.191922132770595E-18
9179.5  4.742030051999109E-18
9180.0  8.917466514577184E-18
9180.5  1.0107970912415928E-17
9181.0  1.2481456623337538E-17
9181.5  1.1589278554503917E-17
9182.0  1.0514658179126716E-17
9182.5  1.3216345689159733E-17
9183.0  1.3968093044828525E-17
9183.5  1.2503150642291596E-17
9184.0  1.0971060534956495E-17
9184.5  8.370443669489985E-18
9185.0  7.48687502072495E-18
9185.5  7.059300847094504E-18
9186.0  5.561022171451424E-18
9186.5  8.00415663285257E-18
9187.0  1.4154683928553946E-17
9187.5  1.4245177010803474E-17
9188.0  1.4303052944430486E-17
9188.5  1.444303119278786E-17
9189.0  1.405060706003539E-17
9189.5  1.2490515766263056E-17
9190.0  8.797750467121713E-18
9190.5  5.247590424036172E-18
9191.0  5.137440112198462E-18
9191.5  5.303361789545401E-18
9192.0  6.713824658785408E-18
9192.5  6.976622465293574E-18
9193.0  7.331661947240752E-18
9193.5  4.87363242948087E-18
9194.0  3.88521317972191E-18
9194.5  1.6447065540057043E-18
9195.0  3.672566902601384E-18
9195.5  7.542180829067507E-18
9196.0  1.2518515979276116E-17
9196.5  1.5196390948177552E-17
9197.0  1.334052636856121E-17
9197.5  1.2284944659855084E-17
9198.0  9.561727547860373E-18
9198.5  8.991097441768159E-18
9199.0  8.553838334653226E-18
9199.5  4.5436149601009914E-18
9200.0  3.992375242445957E-18
9200.5  4.162584876677009E-18
9201.0  6.946915199288695E-18
9201.5  9.913896999069427E-18
9202.0  1.1051255945230551E-17
9202.5  1.079801916735921E-17
9203.0  5.564381711223217E-18
9203.5  5.897471971146537E-18
9204.0  6.395770052705471E-18
9204.5  8.698543401603271E-18
9205.0  9.577200064968822E-18
9205.5  3.9014530892096615E-18
9206.0  3.9704437913636934E-18
9206.5  4.119373044161394E-18
9207.0  7.796588041813345E-18
9207.5  1.0007785939282512E-17
9208.0  9.47647005498905E-18
9208.5  9.475183134836764E-18
9209.0  9.601566359850315E-18
9209.5  8.363056564260306E-18
9210.0  7.31610902639532E-18
9210.5  8.34633282994969E-18
9211.0  8.955444450223157E-18
9211.5  1.1288294066896269E-17
9212.0  9.734150666993204E-18
9212.5  7.903684672010223E-18
9213.0  6.303892921979368E-18
9213.5  5.8021462252553804E-18
9214.0  5.64087168704752E-18
9214.5  7.408215659706064E-18
9215.0  1.0331121548834163E-17
9215.5  1.1766800906804852E-17
9216.0  1.2439705170136758E-17
9216.5  5.682429711145612E-18
9217.0  5.337700097115325E-18
9217.5  4.691121342604272E-18
9218.0  3.545327175594421E-18
9218.5  2.782556933911619E-18
9219.0  -8.620374739747019E-19
9219.5  -1.353194016387967E-18
9220.0  -1.7738357641621803E-18
9220.5  5.665637057181822E-19
9221.0  2.7482827489233202E-18
9221.5  -9.776038773726678E-19
9222.0  -1.2675757827677297E-18
9222.5  2.1404058457388208E-18
9223.0  2.273880881984996E-18
9223.5  2.4462972713328828E-18
9224.0  3.4235782758766394E-18
9224.5  3.963106987170372E-18
9225.0  7.878082544150175E-18
9225.5  6.99636427071175E-18
9226.0  5.373371318416639E-18
9226.5  6.279171476836798E-18
9227.0  6.751808307169816E-18
9227.5  6.38523626862567E-18
9228.0  5.81716523989577E-18
9228.5  4.3122255077613004E-18
9229.0  5.387705453875674E-18
9229.5  6.178485946141138E-18
9230.0  1.0347322868120047E-17
9230.5  1.0108990822792225E-17
9231.0  6.68912303093856E-18
9231.5  4.160820399550755E-18
9232.0  1.5790962177658173E-18
9232.5  8.707391732209468E-18
9233.0  9.840439178622249E-18
9233.5  4.480595519249154E-18
9234.0  4.8304314790415544E-18
9234.5  5.3255029815074125E-18
9235.0  4.9452930372366465E-18
9235.5  4.71399810200535E-18
9236.0  1.4247638753270842E-18
9236.5  2.0659907227485985E-18
9237.0  3.359765813522404E-18
9237.5  3.9907029036403415E-18
9238.0  4.3516054806998605E-18
9238.5  2.5067575389147927E-18
9239.0  2.488520504455649E-18
9239.5  2.7628241568892106E-18
9240.0  2.8249173805733987E-18
9240.5  2.874912014195044E-18
9241.0  5.5129356033235135E-18
9241.5  6.564161065594758E-18
9242.0  9.668933783941185E-18
9242.5  7.326980456629548E-18
9243.0  4.722772088736928E-18
9243.5  -1.7957651796638976E-18
9244.0  -3.3679000640056563E-18
9244.5  -4.9846429164112905E-19
9245.0  2.326251322639145E-19
9245.5  1.366988135465817E-18
9246.0  9.532594008843898E-19
9246.5  7.697181735921593E-19
9247.0  -3.2814873167948807E-19
9247.5  2.7965073163467266E-19
9248.0  1.630764408862785E-18
9248.5  2.4310606196660633E-18
9249.0  2.929089968807115E-18
9249.5  1.7752190225782402E-18
9250.0  3.133611978615041E-18
9250.5  8.0430625099601E-18
9251.0  7.829460644957391E-18
9251.5  7.643543785944118E-18
9252.0  3.0927188337063567E-18
9252.5  2.1594468659531824E-18
9253.0  1.7403003592654874E-18
9253.5  1.390947047826852E-19
9254.0  -1.7925866787772378E-18
9254.5  -4.8069897105911815E-18
9255.0  -5.375986411951478E-18
9255.5  1.3101323292454613E-19
9256.0  2.9070130594633403E-18
9256.5  7.599761193815341E-18
9257.0  1.483919735522428E-17
9257.5  1.8280200316770458E-17
9258.0  5.145472630207096E-18
9258.5  3.6262746132119136E-18
9259.0  4.3125875241009307E-19
9259.5  5.072244135657482E-18
9260.0  8.214071274846708E-18
9260.5  1.2569142356614528E-17
9261.0  1.3453391223585658E-17
9261.5  1.5016599923538252E-17
9262.0  1.5049106027846554E-17
9262.5  1.508065457493646E-17
9263.0  1.4563076557950852E-17
9263.5  1.4278361938187762E-17
9264.0  1.3071943094473846E-17
9264.5  1.0750614178649744E-17
9265.0  7.714860065246866E-18
9265.5  8.398098940271711E-18
9266.0  8.984728881388438E-18
9266.5  1.6062056753130033E-17
9267.0  1.6266502742350253E-17
9267.5  1.6632352180460317E-17
9268.0  1.405036206194214E-17
9268.5  1.2717381617051299E-17
9269.0  6.815524726426163E-18
9269.5  5.34211536803939E-18
9270.0  1.941598792613015E-18
9270.5  1.7244983461341335E-18
9271.0  1.5659780223810595E-18
9271.5  2.9047189118712434E-18
9272.0  3.423954829585466E-18
9272.5  4.875016566977329E-18
9273.0  6.2779434727285045E-18
9273.5  7.70663261408205E-18
9274.0  8.723800047731576E-18
9274.5  9.077625091778951E-18
9275.0  9.833465822855698E-18
9275.5  9.882325498347833E-18
9276.0  9.943712707154214E-18
9276.5  5.925842157543032E-18
9277.0  4.194804406364944E-18
9277.5  -2.15689320304311E-18
9278.0  -1.0644503924028532E-18
9278.5  1.12395197756761E-18
9279.0  5.909442817676668E-18
9279.5  8.614150230804452E-18
9280.0  1.000149884762903E-17
9280.5  9.551347049087349E-18
9281.0  7.94221933396766E-18
9281.5  6.0241039860931655E-18
9282.0  4.510545726404664E-18
9282.5  1.8284728590777797E-18
9283.0  1.5371364827303376E-18
9283.5  2.1258430408509464E-18
9284.0  5.378798698324051E-18
9284.5  8.939723594684682E-18
9285.0  8.038325536782984E-18
9285.5  7.456289431594842E-18
9286.0  3.975817928484518E-18
9286.5  4.773094955208542E-18
9287.0  5.979103500636334E-18
9287.5  7.757369454766396E-18
9288.0  8.513567853647816E-18
9288.5  7.625392192829709E-18
9289.0  6.6736223964287626E-18
9289.5  4.5852339036732214E-18
9290.0  2.999656691805604E-18
9290.5  2.040423671354684E-18
9291.0  2.9062725080377928E-18
9291.5  2.7822423398032744E-18
9292.0  2.1472421009297858E-18
9292.5  2.092601917379948E-18
9293.0  2.0475110903560558E-18
9293.5  3.3748654360974714E-18
9294.0  3.8946040113733255E-18
9294.5  5.389832387516932E-18
9295.0  6.085073504332036E-18
9295.5  6.895869008407742E-18
9296.0  6.7182865038067865E-18
9296.5  6.4327952975223666E-18
9297.0  3.3822382248304932E-18
9297.5  3.56114691633862E-18
9298.0  3.844554469979705E-18
9298.5  4.359404276858054E-18
9299.0  4.603619678379845E-18
9299.5  4.679678373802615E-18
9300.0  6.017747267457275E-18
9300.5  9.112819043518448E-18
9301.0  7.071556515962855E-18
9301.5  5.754043849100149E-18
9302.0  1.5124522204828722E-18
9302.5  1.7262602537549168E-18
9303.0  3.889080161253069E-18
9303.5  -8.613256684338604E-19
9304.0  -5.1520476122138606E-18
9304.5  -2.6493992552057466E-18
9305.0  -1.5836954869368307E-18
9305.5  1.922249673017039E-18
9306.0  -1.0761098170172902E-18
9306.5  -4.813108274679956E-18
9307.0  -4.0083791270943346E-18
9307.5  -3.2918368776915264E-18
9308.0  3.938176930435773E-18
9308.5  1.1186264914348668E-17
9309.0  2.3767090140490117E-17
9309.5  1.3614233945253198E-17
9310.0  8.677499705579886E-18
9310.5  2.603788652547084E-18
9311.0  2.784221165927324E-18
9311.5  3.534332265984832E-18
9312.0  3.172373936954124E-18
9312.5  2.925975921022273E-18
9313.0  4.300094324563396E-18
9313.5  1.9519940942682583E-18
9314.0  -7.758593688991595E-18
9314.5  -2.0257156490812015E-18
9315.0  3.458451417634165E-18
9315.5  -4.2404739213331946E-18
9316.0  -7.332581470432869E-18
9316.5  -1.6893039646345416E-17
9317.0  -9.995957787249963E-19
9317.5  1.997857418969705E-17
9318.0  7.48634242867111E-18
9318.5  3.790454738421248E-18
9319.0  1.8689969750079298E-17
9319.5  1.6143687417976472E-17
9320.0  1.1390326638506922E-17
9320.5  1.7212520308630387E-17
9321.0  2.0268712150024773E-17
9321.5  2.1530178329258664E-17
9322.0  1.9566174277265078E-17
9322.5  1.407031163571773E-17
9323.0  1.3118857989937733E-17
9323.5  1.2435802344993024E-17
9324.0  -2.481234371576175E-18
9324.5  -5.98391643626076E-18
9325.0  -1.2585268206085368E-17
9325.5  -6.493731658244005E-18
9326.0  -3.552242641968439E-19
9326.5  8.71043677570379E-19
9327.0  5.552584140154878E-19
9327.5  -4.270723706518769E-18
9328.0  -8.684608438408906E-18
9328.5  -1.4809244611923102E-17
9329.0  -1.3511099440787017E-17
9329.5  -1.2805563641231927E-17
9330.0  -5.912567238290711E-18
9330.5  -7.112266239792456E-18
9331.0  -9.433529873823187E-18
9331.5  -7.61409689266062E-18
9332.0  -6.6245502802190374E-18
9332.5  -2.3340054284669872E-18
9333.0  -1.3182215227947159E-18
9333.5  9.89846702772346E-19
9334.0  -2.6916250071018294E-18
9334.5  -5.515734096777812E-18
9335.0  9.158750972337787E-19
9335.5  2.122757357324016E-18
9336.0  3.369794469041517E-18
9336.5  2.0580124605628764E-18
9337.0  6.732189546671096E-19
9337.5  1.5602893638450374E-19
9338.0  1.0425690226784746E-18
9338.5  1.0125378556357418E-17
9339.0  1.2115991108196631E-17
9339.5  1.5003368864471853E-17
9340.0  1.5212865494470542E-17
9340.5  1.5351342554225958E-17
9341.0  1.718118601280741E-17
9341.5  1.4074803788674246E-17
9342.0  7.684551068239E-18
9342.5  3.479129636472377E-18
9343.0  1.0614125502443624E-18
9343.5  1.226179796326548E-18
9344.0  2.3034333115702354E-18
9344.5  5.52169997853211E-18
9345.0  6.684227603182071E-18
9345.5  7.61512978794772E-18
9346.0  3.3392299322123006E-18
9346.5  2.0308528333750828E-18
9347.0  -1.0502332446408422E-18
9347.5  -2.8850150483049427E-18
9348.0  -4.901252069684552E-18
9348.5  -7.166982284125524E-18
9349.0  -7.487557604699297E-18
9349.5  -4.399411707691955E-18
9350.0  -2.4567168696956752E-18
9350.5  4.903683990331342E-19
9351.0  -2.078846220839535E-18
9351.5  -3.231183375784601E-18
9352.0  -9.747264515013179E-18
9352.5  -9.48535023221264E-18
9353.0  -8.926843055993313E-18
9353.5  -4.075926218096826E-18
9354.0  -1.1687080765768001E-18
9354.5  3.983165139606373E-18
9355.0  4.86444307700411E-18
9355.5  6.479976610095506E-18
9356.0  5.209689703834017E-18
9356.5  4.1541892152158256E-18
9357.0  1.224733050114969E-18
9357.5  5.925672635267331E-19
9358.0  -7.483633058423682E-20
9358.5  -1.6923441854993828E-18
9359.0  -3.534105229326727E-18
9359.5  -6.094093439619474E-18
9360.0  -6.670857388212175E-18
9360.5  -4.823868086221997E-18
9361.0  -3.636895188190262E-18
9361.5  -1.7738447957630655E-18
9362.0  8.286749641772314E-20
9362.5  8.818912587565467E-19
9363.0  -5.710970838107075E-18
9363.5  -5.021175072762629E-18
9364.0  -3.496787019734658E-18
9364.5  1.564222685457911E-18
9365.0  4.7042365943254465E-18
9365.5  8.365117359430139E-18
9366.0  8.313722008214305E-18
9366.5  7.16628125822738E-18
9367.0  3.792554968127614E-18
9367.5  8.978350194306918E-19
9368.0  2.7024563599308046E-18
9368.5  3.61673034624109E-18
9369.0  6.899229393847664E-18
9369.5  5.6886187912132665E-18
9370.0  4.267601568289243E-18
9370.5  3.0703210243395755E-18
9371.0  4.05428194947222E-18
9371.5  2.1309368281995096E-17
9372.0  4.533512878896238E-17
9372.5  8.44625330745779E-17
9373.0  5.786133088971231E-17
9373.5  4.5709871793646944E-17
9374.0  4.664185269051937E-17
9374.5  3.8058362966702753E-17
9375.0  1.8343956581562758E-17
9375.5  2.353707140297518E-17
9376.0  2.6844361556162735E-17
9376.5  4.37377946858173E-17
9377.0  4.5062787985332617E-17
9377.5  4.4498351604546037E-17
9378.0  3.5179320645543237E-17
9378.5  2.693341253801152E-17
9379.0  5.491234506687113E-17
9379.5  6.503522987804813E-17
9380.0  9.336500342963865E-17
9380.5  5.443883507417341E-17
9381.0  7.32801818846266E-18
9381.5  -1.7176873828548193E-18
9382.0  -4.1934524528366606E-18
9382.5  1.3982097661707138E-18
9383.0  7.469566544265283E-19
9383.5  -3.433177506762219E-19
9384.0  8.909435480780964E-19
9384.5  1.4686451281111127E-18
9385.0  -1.782120406056439E-18
9385.5  -2.7546707041113742E-18
9386.0  -4.98386009137575E-18
9386.5  -2.0553290019371722E-18
9387.0  -1.214279626764601E-19
9387.5  8.394371421409388E-19
9388.0  7.321520955441243E-19
9388.5  -1.3748709365489782E-21
9389.0  7.374604634081949E-19
9389.5  1.4083788141616523E-18
9390.0  2.1832936030224457E-18
9390.5  1.623629812752137E-18
9391.0  -2.8466058715539894E-18
9391.5  -2.5040273951151344E-18
9392.0  -2.0789940584477993E-18
9392.5  -4.335116519060564E-18
9393.0  -4.99093954233526E-18
9393.5  -3.695017884088127E-18
9394.0  -1.73547022849133E-18
9394.5  1.6380450548617855E-18
9395.0  2.0144022987552323E-18
9395.5  2.19517973916419E-18
9396.0  -1.9716058097446817E-18
9396.5  -1.1465512004551527E-18
9397.0  1.0753617549582884E-18
9397.5  9.398148166661127E-19
9398.0  8.479755944084567E-19
9398.5  4.470995595038899E-18
9399.0  5.1175228840258146E-18
9399.5  6.0917248270744525E-18
9400.0  1.0621456942300423E-18
9400.5  -3.615857988723506E-18
9401.0  -6.967847531994929E-18
9401.5  -6.934362143581189E-18
9402.0  -2.077084635885179E-18
9402.5  -1.2609284347531506E-18
9403.0  -2.21882801603393E-19
9403.5  -1.8460266593584553E-18
9404.0  -2.356608760731392E-18
9404.5  -1.675673603608034E-18
9405.0  -2.469575325349078E-19
9405.5  2.2729876032479458E-18
9406.0  -2.2726334293097205E-18
9406.5  -4.521752900613607E-18
9407.0  -9.565485627780158E-18
9407.5  -8.020454720502388E-18
9408.0  -3.807083168710367E-18
9408.5  -1.2010237844604952E-18
9409.0  6.013818242386324E-19
9409.5  -1.4153090469224165E-18
9410.0  -2.0529227600360623E-18
9410.5  -3.6272131849575774E-18
9411.0  -2.8189279074133626E-18
9411.5  -2.0522875016469307E-18
9412.0  -2.975322702145524E-19
9412.5  -3.0009507412593345E-19
9413.0  -2.9035420468574517E-18
9413.5  -4.115405990394293E-18
9414.0  -5.685468556612363E-18
9414.5  -1.3199977977071329E-18
9415.0  -8.387641091411148E-21
9415.5  -3.640551294502285E-18
9416.0  -4.3784047121578E-19
9416.5  5.3200314990089105E-18
9417.0  3.843681422133941E-18
9417.5  3.106698361000657E-18
9418.0  4.944807277576267E-18
9418.5  6.5571978134086126E-18
9419.0  1.0540050083724938E-17
9419.5  1.1977953075137932E-17
9420.0  1.3002414595422896E-17
9420.5  9.268247536770007E-18
9421.0  5.7457192420906745E-18
9421.5  -6.444500179178577E-18
9422.0  -1.1327182640618685E-17
9422.5  -1.602557260361658E-17
9423.0  -2.6647746747959026E-18
9423.5  1.0600625752191922E-18
9424.0  6.3273342902308724E-18
9424.5  7.754099920019497E-18
9425.0  9.617531298185487E-18
9425.5  3.6927687409208215E-18
9426.0  1.6751425044382088E-18
9426.5  2.656387123999941E-18
9427.0  2.2270058870984687E-18
9427.5  1.4413418678863008E-18
9428.0  2.932488277499457E-19
9428.5  -2.897430790250523E-19
9429.0  -1.534814424103573E-18
9429.5  -1.766673523014303E-18
9430.0  -2.265666548403403E-18
9430.5  4.095378017702173E-19
9431.0  2.300884828143081E-18
9431.5  2.653267111019418E-18
9432.0  2.930669659775714E-18
9432.5  3.841900107434566E-18
9433.0  -1.0529457777770174E-20
9433.5  -3.727581159709443E-18
9434.0  4.016619999831747E-18
9434.5  4.811878757110664E-18
9435.0  -1.767107591019856E-18
9435.5  7.166658750923314E-18
9436.0  1.889685512270042E-17
9436.5  1.5217372997464117E-17
9437.0  1.3844110506444458E-17
9437.5  1.1918480240970796E-17
9438.0  1.0365199437045551E-18
9438.5  -1.868170931451028E-17
9439.0  -1.8593676423795654E-17
9439.5  -1.8557814437051434E-17
9440.0  6.77724816908028E-18
9440.5  1.0062757476318086E-17
9441.0  1.6627420690149666E-17
9441.5  1.6050198983201333E-17
9442.0  1.564457774121537E-17
9442.5  8.187283135334318E-18
9443.0  5.5910088482316436E-18
9443.5  -1.183179869289728E-18
9444.0  2.6628825093907127E-18
9444.5  6.352700093357521E-18
9445.0  -8.203408885920443E-18
9445.5  -1.0404735374841313E-17
9446.0  -3.232009927498612E-18
9446.5  -4.92947594305705E-18
9447.0  -7.145031325550106E-18
9447.5  8.105429424330066E-18
9448.0  1.3603717758011844E-17
9448.5  1.724315247161775E-17
9449.0  1.4330281587273627E-17
9449.5  9.099975123940652E-18
9450.0  5.153548121942564E-18
9450.5  3.1640310418825762E-18
9451.0  -1.79740849876697E-20
9451.5  -1.9230016193853794E-18
9452.0  -6.576075377341743E-18
9452.5  -6.748079265467577E-18
9453.0  -6.865606383321121E-18
9453.5  -7.506740880498201E-18
9454.0  -7.088490964242955E-18
9454.5  -5.190545780237146E-18
9455.0  -9.951045311666422E-18
9455.5  -1.4482669585280945E-17
9456.0  -5.622410313448959E-18
9456.5  -3.13372562399106E-18
9457.0  5.397046773861378E-19
9457.5  1.0856568459282879E-17
9458.0  2.421579921981415E-17
9458.5  3.118647711047076E-17
9459.0  3.2709403471491014E-17
9459.5  1.674826543361812E-17
9460.0  1.5245152440636404E-17
9460.5  1.2580875916180973E-17
9461.0  7.703893180380676E-18
9461.5  5.2672969370515726E-18
9462.0  1.0107815645192246E-17
9462.5  1.4042788981811565E-17
9463.0  2.371870120666157E-17
9463.5  1.8375093849232056E-17
9464.0  1.467105721657716E-17
9464.5  1.1617742737129429E-17
9465.0  9.298895554945204E-18
9465.5  1.7317495390597691E-18
9466.0  1.6477586762355715E-18
9466.5  1.568586990226238E-18
9467.0  1.0783443795392597E-18
9467.5  1.3076895849733938E-18
9468.0  3.549356157688198E-18
9468.5  5.271122588360974E-18
9469.0  7.479293444854086E-18
9469.5  8.426377146303526E-18
9470.0  8.797930997207792E-18
9470.5  9.654063516898689E-18
9471.0  7.593174282749867E-18
9471.5  3.960167848864607E-18
9472.0  1.1654356247341578E-18
9472.5  -2.1130652377331481E-19
9473.0  -3.6998998390837884E-17
9473.5  -2.989487579745902E-17
9474.0  -1.007161931580848E-17
9474.5  -1.4080296579056894E-17
9475.0  -1.682495655284645E-17
9475.5  -2.475882352439251E-17
9476.0  -2.4011453570509632E-17
9476.5  -1.7922804885114452E-17
9477.0  -1.1932159319505333E-17
9477.5  -6.355496755742074E-18
9478.0  4.8681452111276365E-18
9478.5  8.001140147774596E-18
9479.0  1.2950464220529398E-17
9479.5  -1.1438027264255972E-18
9480.0  -1.8937965393061202E-17
9480.5  3.780223707611993E-18
9481.0  9.859242946665595E-18
9481.5  -1.4107216834554684E-17
9482.0  -4.353041523952105E-18
9482.5  1.2528934170573847E-17
9483.0  8.579829067850821E-18
9483.5  6.676804253127724E-18
9484.0  4.067994724997735E-18
9484.5  3.884196276299236E-18
9485.0  3.5419068991825025E-18
9485.5  3.744738325192527E-18
9486.0  3.881713820299668E-18
9486.5  -1.2303449804552786E-18
9487.0  -3.289326747837602E-18
9487.5  -8.886643962952889E-18
9488.0  -7.920800927747676E-18
9488.5  -7.040778605847282E-18
9489.0  8.674942033927834E-19
9489.5  3.70840905049761E-18
9490.0  1.1328463572902737E-17
9490.5  1.2099534873129677E-17
9491.0  1.3048448238127881E-17
9491.5  9.289329467091414E-18
9492.0  7.814294365410335E-18
9492.5  3.967707597254054E-18
9493.0  1.774653242346279E-18
9493.5  -1.9215640348230214E-18
9494.0  -3.4079756763106283E-18
9494.5  -4.105629626427455E-18
9495.0  -2.3204589644243597E-18
9495.5  -1.592708632424056E-18
9496.0  8.177605396132898E-20
9496.5  -4.454379052531405E-19
9497.0  -7.889729649984954E-19
9497.5  2.28686084970569E-18
9498.0  2.2720553250674736E-19
9498.5  -8.009105206606437E-18
9499.0  -4.0933180931183708E-19
9499.5  6.321930396511662E-18
9500.0  2.5369907636763428E-18
9500.5  3.605602963804646E-18
9501.0  1.405570148828482E-17
9501.5  9.62706947321238E-18
9502.0  4.32683278376353E-18
9502.5  4.9719392331621725E-18
9503.0  5.474163066761747E-18
9503.5  9.407298664963661E-18
9504.0  1.3465510483614713E-17
9504.5  2.0087096163242072E-17
9505.0  3.0239498110207635E-17
9505.5  3.4827479321790187E-17
9506.0  4.074996728984377E-17
9506.5  3.83535024035286E-17
9507.0  3.286889145581855E-17
9507.5  2.3228521249449608E-17
9508.0  1.7149435318509822E-17
9508.5  -2.5971476020848544E-19
9509.0  -3.196972522979508E-19
9509.5  4.436660350866353E-18
9510.0  7.014674551364001E-18
9510.5  9.224152846350237E-18
9511.0  7.78860666061158E-18
9511.5  6.736424864175028E-18
9512.0  2.4280966957126157E-18
9512.5  -1.0422621939786992E-20
9513.0  -2.8325745340973074E-18
9513.5  -4.180732725072494E-18
9514.0  -4.279827776207986E-18
9514.5  -8.524326445299419E-19
9515.0  -4.505473171662547E-18
9515.5  -1.0251984030334237E-17
9516.0  6.02863342846956E-18
9516.5  1.3056298253615749E-17
9517.0  4.181922821658361E-18
9517.5  5.0977984995615134E-18
9518.0  7.099790398213349E-18
9518.5  1.3116668624643486E-17
9519.0  1.6771572709179128E-17
9519.5  2.5181322464914887E-17
9520.0  2.5281537536481678E-17
9520.5  2.3591755878922215E-17
9521.0  1.980588432194965E-17
9521.5  1.6679446186666165E-17
9522.0  1.0077138948093807E-17
9522.5  9.815193635436422E-18
9523.0  1.409786055085556E-17
9523.5  1.4493297093940154E-17
9524.0  1.493388751740671E-17
9524.5  1.2620619174146016E-17
9525.0  1.1142078638818007E-17
9525.5  2.6605121597366243E-18
9526.0  3.1565976346441863E-18
9526.5  3.904792556177245E-18
9527.0  6.907516084490415E-18
9527.5  8.183906717809834E-18
9528.0  9.727501064008317E-18
9528.5  8.36300321519852E-18
9529.0  5.4992126224935464E-18
9529.5  6.555217122294456E-18
9530.0  7.174090088893832E-18
9530.5  7.566875273347429E-18
9531.0  6.487720791908997E-18
9531.5  3.1475262948720595E-18
9532.0  -9.238379257395641E-20
9532.5  -2.661318039767526E-18
9533.0  -1.9528639608243413E-18
9533.5  -8.13343773691595E-19
9534.0  4.040049080286249E-18
9534.5  6.620135643128015E-18
9535.0  9.375655083590408E-18
9535.5  1.2831740566337076E-17
9536.0  1.3275738602152882E-17
9536.5  9.063376355204712E-18
9537.0  7.766666764314162E-18
9537.5  5.889804587654395E-18
9538.0  6.193281151334357E-18
9538.5  6.229608040031151E-18
9539.0  3.0789684510035933E-18
9539.5  3.1692653003822713E-18
9540.0  3.3428272601362797E-18
9540.5  2.383836859111473E-18
9541.0  1.8556002561064435E-18
9541.5  4.652072330688242E-18
9542.0  5.2779310098228526E-18
9542.5  6.644801706792309E-18
9543.0  6.335125992377647E-18
9543.5  6.103759154449285E-18
9544.0  3.931725289394682E-18
9544.5  4.606268419813744E-18
9545.0  8.79213001976423E-18
9545.5  1.0054564190346494E-17
9546.0  1.1334854506325458E-17
9546.5  9.910033960821906E-18
9547.0  9.980154767401073E-18
9547.5  1.3137772582668304E-17
9548.0  1.556483700022042E-17
9548.5  1.8872879717913766E-17
9549.0  1.9630223211854616E-17
9549.5  1.9927090936413607E-17
9550.0  2.0171537482749224E-17
9550.5  1.7322389714764714E-17
9551.0  1.2000864349326745E-17
9551.5  1.405879409598594E-17
9552.0  1.513050471359614E-17
9552.5  1.1821019395609188E-17
9553.0  1.2056967939992026E-17
9553.5  1.2968250437052563E-17
9554.0  9.268731718059857E-18
9554.5  6.639005812014216E-18
9555.0  4.089963685831971E-18
9555.5  3.2141746859683254E-18
9556.0  9.597689645716624E-19
9556.5  2.011542079393261E-18
9557.0  3.0173912501708572E-18
9557.5  9.843913533772158E-18
9558.0  1.1640404755066423E-17
9558.5  1.3667090474781113E-17
9559.0  1.1187119800602515E-17
9559.5  8.002928094877451E-18
9560.0  5.100360159275671E-18
9560.5  3.91479901821608E-18
9561.0  5.208363156951295E-19
9561.5  1.8802229082966818E-18
9562.0  4.251713596616794E-18
9562.5  6.013620913131575E-19
9563.0  -1.1698249867200985E-18
9563.5  1.6803715277757154E-17
9564.0  1.779826117679942E-17
9564.5  1.9432837148527282E-17
9565.0  3.048003823385386E-17
9565.5  3.783314867430673E-17
9566.0  4.597698346100739E-17
9566.5  4.6888900936742536E-17
9567.0  4.7310492734850316E-17
9567.5  4.8094060129428346E-17
9568.0  4.8793407397427593E-17
9568.5  5.0478111200573924E-17
9569.0  5.025698813214553E-17
9569.5  4.714299068083487E-17
9570.0  4.733539703723309E-17
9570.5  4.7575248685576466E-17
9571.0  4.0356208965719736E-17
9571.5  3.7573309484664184E-17
9572.0  3.0850113635160646E-17
9572.5  2.2263347034821874E-17
9573.0  8.303672877096347E-18
9573.5  9.103185620694086E-18
9574.0  9.459754070490653E-18
9574.5  5.870882280135508E-18
9575.0  7.863342432102944E-18
9575.5  1.2368402123074552E-17
9576.0  1.4449023699648968E-17
9576.5  1.5740165252481326E-17
9577.0  1.520905754853192E-17
9577.5  1.4123448907070702E-17
9578.0  1.0733626281071614E-17
9578.5  8.910469887995324E-18
9579.0  7.37994457150101E-18
9579.5  2.1641182968912575E-18
9580.0  1.4463120327004948E-18
9580.5  2.402148504042116E-18
9581.0  7.477433686916767E-18
9581.5  1.318427878447374E-17
9582.0  1.6997082970690983E-17
9582.5  1.8331996604048264E-17
9583.0  2.0978193374069087E-17
9583.5  2.1732528684345154E-17
9584.0  2.2873933173558626E-17
9584.5  2.172501764868544E-17
9585.0  2.1208365454564227E-17
9585.5  1.8607916315427607E-17
9586.0  1.726598037439683E-17
9586.5  1.44779993858157E-17
9587.0  1.1347477792615242E-17
9587.5  9.544317695233857E-18
9588.0  4.147012006315202E-18
9588.5  4.540099178279245E-18
9589.0  6.655209268420679E-18
9589.5  9.489004661701566E-18
9590.0  1.170095189624321E-17
9590.5  1.2000238223054418E-17
9591.0  1.1225260953808091E-17
9591.5  7.48325657236123E-18
9592.0  7.265924452139345E-18
9592.5  7.038952318722915E-18
9593.0  8.095016145473205E-18
9593.5  8.361792083020893E-18
9594.0  8.34479752123775E-18
9594.5  7.40350633052595E-18
9595.0  6.085299415350916E-18
9595.5  6.109986463947051E-18
9596.0  6.046287600647571E-18
9596.5  4.01784792368164E-18
9597.0  5.419744264173094E-18
9597.5  8.08410307275366E-18
9598.0  1.035014416562097E-17
9598.5  1.155204462543432E-17
9599.0  8.560906790656655E-18
9599.5  7.509969012256269E-18
9600.0  5.00232982173257E-18
9600.5  6.09929846367764E-18
9601.0  6.88888437309703E-18
9601.5  7.885455593597403E-18
9602.0  8.242850690168091E-18
9602.5  9.176091089885206E-18
9603.0  8.765764717512631E-18
9603.5  8.370763836325079E-18
9604.0  1.4310307030701072E-17
9604.5  1.466304917166855E-17
9605.0  8.127386615247723E-18
9605.5  6.196170979932568E-18
9606.0  3.713825671029243E-18
9606.5  2.271715876366923E-18
9607.0  2.004372098438654E-18
9607.5  5.7032552768238756E-18
9608.0  6.541908530054987E-18
9608.5  7.996007654737054E-18
9609.0  7.475046331227836E-18
9609.5  7.223984673481534E-18
9610.0  9.542526068131998E-18
9610.5  1.1084537959529183E-17
9611.0  1.4702638618121173E-17
9611.5  1.4895818835695218E-17
9612.0  1.5021616443935257E-17
9612.5  1.3193244908399463E-17
9613.0  1.2867353784793328E-17
9613.5  1.2345104476014112E-17
9614.0  1.0737940867548469E-17
9614.5  9.321553594471844E-18
9615.0  5.987508424038116E-18
9615.5  6.1227732716909515E-18
9616.0  1.0453546951381155E-17
9616.5  1.4860159289078662E-17
9617.0  2.0034166648394217E-17
9617.5  2.0420332223498006E-17
9618.0  2.0279364984987056E-17
9618.5  1.7329753359561175E-17
9619.0  1.2802984661815461E-17
9619.5  5.677228555924078E-18
9620.0  4.273367714448808E-18
9620.5  3.720008229779713E-18
9621.0  1.1354371724313663E-17
9621.5  1.2674851000585718E-17
9622.0  1.5527259191774085E-17
9622.5  1.8190498771237694E-17
9623.0  1.9776564463815927E-17
9623.5  9.856514516027117E-18
9624.0  8.328149631547342E-18
9624.5  5.72786138806264E-18
9625.0  2.905930499179344E-18
9625.5  6.42696087401242E-19
9626.0  2.4121926778608283E-18
9626.5  2.9642460678376844E-18
9627.0  4.269733698693566E-18
9627.5  3.3452180974755486E-18
9628.0  2.3580487482242904E-18
9628.5  4.862558012694128E-18
9629.0  5.955415266305309E-18
9629.5  9.802526035564453E-18
9630.0  8.252130457496365E-18
9630.5  6.042663238229016E-18
9631.0  5.558823223263059E-18
9631.5  5.425755353525826E-18
9632.0  7.07442016400451E-18
9632.5  7.888539295877744E-18
9633.0  9.461789656554229E-18
9633.5  8.276124415010875E-18
9634.0  7.640024939506096E-18
9634.5  7.043668596191688E-18
9635.0  7.406188278167278E-18
9635.5  8.451757404326187E-18
9636.0  1.0340054004673126E-17
9636.5  1.1711284216319253E-17
9637.0  1.0739199780454114E-17
9637.5  9.864748071922508E-18
9638.0  6.82130289734559E-18
9638.5  7.507606212200365E-18
9639.0  8.171400357405906E-18
9639.5  1.1200312923420605E-17
9640.0  1.1993662785073676E-17
9640.5  1.2791447234771872E-17
9641.0  1.1933367492969144E-17
9641.5  1.08286249954903E-17
9642.0  1.0821814988577863E-17
9642.5  1.1194520921498658E-17
9643.0  1.7316772384541032E-17
9643.5  1.6624957681651543E-17
9644.0  1.5423116631982822E-17
9644.5  1.2311925727080673E-17
9645.0  1.0827724033735484E-17
9645.5  8.408020084917625E-18
9646.0  8.481518943084628E-18
9646.5  8.728260875753964E-18
9647.0  6.783562543794625E-18
9647.5  5.51910359974917E-18
9648.0  4.687398344047788E-18
9648.5  5.209067294858767E-18
9649.0  7.258136261108702E-18
9649.5  7.456952787118862E-18
9650.0  7.630259850479946E-18
9650.5  5.9002651115150865E-18
9651.0  5.367092620383576E-18
9651.5  4.176891184244069E-18
9652.0  5.8718982780676055E-18
9652.5  7.824808368871895E-18
9653.0  1.1676988231956351E-17
9653.5  1.2779962481509779E-17
9654.0  1.2539248491189678E-17
9654.5  1.1895507959486673E-17
9655.0  1.0902789395544056E-17
9655.5  7.69028561010153E-18
9656.0  6.332176843221594E-18
9656.5  5.651893608496808E-18
9657.0  6.322811430471919E-18
9657.5  7.720670587196174E-18
9658.0  7.33524223717172E-18
9658.5  7.113234679036183E-18
9659.0  4.972907940618348E-18
9659.5  4.625980478869379E-18
9660.0  3.978386024659121E-18
9660.5  3.219115950771211E-18
9661.0  2.6312549248209995E-18
9661.5  5.421240389466701E-18
9662.0  5.10405935562428E-18
9662.5  1.8984233609481245E-18
9663.0  -7.722797682561687E-19
9663.5  -3.5124314104279996E-18
9664.0  1.0869251295502634E-18
9664.5  2.3255300253337322E-18
9665.0  3.2182490616645235E-18
9665.5  2.3019948080645738E-18
9666.0  1.0553988752251263E-18
9666.5  -5.183041117384285E-18
9667.0  -7.533981888225028E-18
9667.5  -9.441697504467085E-18
9668.0  -8.251628029295462E-18
9668.5  -6.07982855881946E-18
9669.0  -2.484145131008231E-18
9669.5  -6.614596190692393E-19
9670.0  8.623522777887009E-18
9670.5  1.0028793992808672E-17
9671.0  1.294642686785179E-17
9671.5  1.6771528725915357E-17
9672.0  1.9383660037657358E-17
9672.5  2.460067105178106E-17
9673.0  2.3745251912612896E-17
9673.5  1.859507024067006E-17
9674.0  1.9134038860337244E-17
9674.5  1.9622118614703344E-17
9675.0  1.718932990670727E-17
9675.5  1.4807421635183902E-17
9676.0  3.5754148816860566E-18
9676.5  4.574149681899139E-18
9677.0  5.774070544041204E-18
9677.5  1.5069126549689873E-17
9678.0  1.8427653315386808E-17
9678.5  2.465101924174095E-17
9679.0  2.4453877073088178E-17
9679.5  2.4148534262264718E-17
9680.0  2.328986373950002E-17
9680.5  2.2945169461483086E-17
9681.0  3.1423966089048575E-17
9681.5  3.1648270640965346E-17
9682.0  3.215730305241876E-17
9682.5  2.9876584468403994E-17
9683.0  2.8504510018768735E-17
9683.5  2.8431685770432436E-17
9684.0  2.803157565635556E-17
9684.5  2.6839810269996513E-17
9685.0  2.5944722862629487E-17
9685.5  2.522848064820688E-17
9686.0  2.2545997593287064E-17
9686.5  1.98080003713782E-17
9687.0  8.953188401748642E-18
9687.5  3.838288290253962E-18
9688.0  -1.5647112048987715E-18
9688.5  5.807939028049008E-18
9689.0  8.638113237396595E-18
9689.5  1.6557843268282632E-17
9690.0  1.5803565217826465E-17
9690.5  1.4748615182562476E-17
9691.0  1.1141021061433025E-17
9691.5  9.826699432713086E-18
9692.0  1.0779065852869307E-17
9692.5  8.086181544105819E-18
9693.0  3.029027050701653E-18
9693.5  -1.7740855985824538E-18
9694.0  -4.272999067888745E-18
9694.5  -3.0315653298430313E-18
9695.0  -4.625031716802967E-18
9695.5  -8.855118307067913E-18
9696.0  -3.816758082772675E-18
9696.5  -2.9663243776345063E-19
9697.0  -1.1776811534344848E-17
9697.5  -1.2425683986560237E-17
9698.0  -9.992005510823973E-18
9698.5  -1.146693743489736E-17
9699.0  -1.2832533094069152E-17
9699.5  -1.5553947300356684E-17
9700.0  -1.3698935067727105E-17
9700.5  1.1146541270388322E-18
9701.0  3.6274974523253975E-18
9701.5  6.691361151299453E-18
9702.0  -3.733339184519003E-18
9702.5  -6.113437933475226E-18
9703.0  5.455191182903589E-18
9703.5  7.812623691168906E-18
9704.0  1.1624977308405161E-17
9704.5  5.510673283494788E-18
9705.0  2.793281258776289E-18
9705.5  2.017138450063971E-18
9706.0  3.660992968007551E-18
9706.5  7.262867108030881E-18
9707.0  6.010097591886289E-18
9707.5  5.257100503894757E-18
9708.0  6.1255392078926155E-18
9708.5  6.167555512493395E-18
9709.0  6.089451583596186E-18
9709.5  3.673532169335952E-18
9710.0  1.7349038470149642E-18
9710.5  -6.810433702146484E-19
9711.0  -1.886250362195876E-18
9711.5  -5.7648275405851E-18
9712.0  -7.667545545488606E-18
9712.5  -9.678518602155431E-18
9713.0  -5.9093680546019E-18
9713.5  -3.996707893890539E-18
9714.0  3.938701531873061E-18
9714.5  2.53868345181932E-18
9715.0  5.848929727000929E-19
9715.5  -4.909063907462741E-19
9716.0  -9.414420920477669E-19
9716.5  -2.1268196603459143E-18
9717.0  5.48264871985055E-20
9717.5  4.117223826689288E-18
9718.0  -1.27922434503635E-18
9718.5  -4.060558518925276E-18
9719.0  -5.694465121402394E-19
9719.5  8.414600906945026E-20
9720.0  1.4907934887445192E-18
9720.5  8.3385066711331E-18
9721.0  1.3067810702119181E-17
9721.5  1.9752110433759824E-17
9722.0  2.06048084471452E-17
9722.5  2.1020083219216E-17
9723.0  1.93577834254238E-17
9723.5  1.784806988992214E-17
9724.0  4.0725493928746075E-18
9724.5  1.594665969270087E-18
9725.0  3.0431588632948938E-18
9725.5  6.405519871550669E-18
9726.0  1.0421335396417194E-17
9726.5  1.0224993564315944E-17
9727.0  1.0504331273797907E-17
9727.5  1.441559449234897E-17
9728.0  1.5299514316055322E-17
9728.5  1.6681406702767844E-17
9729.0  1.6180877480273517E-17
9729.5  1.590324868054818E-17
9730.0  8.333149231826283E-18
9730.5  4.921939324127694E-18
9731.0  -2.3374882928167153E-18
9731.5  -6.7205397854812125E-18
9732.0  -9.291648275967245E-18
9732.5  -8.79196898847444E-18
9733.0  -6.295327628204161E-18
9733.5  1.028484052821705E-18
9734.0  1.8927535599966875E-18
9734.5  2.564430109218424E-18
9735.0  1.0603721507492976E-17
9735.5  1.0118806620080598E-17
9736.0  2.8353953767219548E-18
9736.5  -1.2459433194224682E-18
9737.0  -5.405154149753805E-18
9737.5  -7.180134801734186E-18
9738.0  -7.03560783034257E-18
9738.5  -2.7027456996976483E-18
9739.0  -4.144140202004178E-19
9739.5  2.6469061706749964E-18
9740.0  6.635025693708984E-19
9740.5  -4.822984064843873E-19
9741.0  -8.944929874902835E-18
9741.5  -1.1167785211556551E-17
9742.0  -1.5104106459153075E-17
9742.5  -1.5804368084289198E-17
9743.0  -1.615470581467212E-17
9743.5  -5.445106753722895E-18
9744.0  -3.44337382268034E-18
9744.5  9.302742095647902E-19
9745.0  4.5762661608032085E-18
9745.5  6.968536246606557E-18
9746.0  7.961242308123498E-18
9746.5  8.663619304084095E-18
9747.0  1.0741298765625746E-17
9747.5  1.2265852507472805E-17
9748.0  1.358266496864055E-17
9748.5  1.1225698418138487E-17
9749.0  9.92674392750908E-18
9749.5  5.264526653484929E-18
9750.0  6.737427602319873E-18
9750.5  8.400394140187835E-18
9751.0  9.133836719619765E-18
9751.5  8.964285018476081E-18
9752.0  5.2194328628163346E-18
9752.5  4.442139661873741E-18
9753.0  3.287562689589244E-18
9753.5  4.982227061795327E-18
9754.0  5.726997212825913E-18
9754.5  8.235225652059457E-18
9755.0  7.586205271502587E-18
9755.5  6.2989454178942605E-18
9756.0  3.505998436860258E-18
9756.5  1.9803053396775763E-18
9757.0  -4.616348816667278E-19
9757.5  8.2362796229000405E-19
9758.0  4.612706149215943E-18
9758.5  7.683136095572762E-18
9759.0  9.908443865576797E-18
9759.5  7.158018280606969E-18
9760.0  6.148920760870857E-18
9760.5  3.490438336689239E-18
9761.0  3.2083129101741085E-18
9761.5  2.940519078927172E-18
9762.0  3.9068851475354366E-18
9762.5  3.6605401974114166E-18
9763.0  7.677239821826788E-19
9763.5  2.3081472050861532E-18
9764.0  4.218465831018089E-18
9764.5  5.381670765259475E-18
9765.0  5.408617575815452E-18
9765.5  7.245698545961807E-19
9766.0  8.388437370079256E-19
9766.5  1.0254543560944904E-18
9767.0  -2.1147876437096978E-18
9767.5  -3.511310995623697E-18
9768.0  2.0319054353800411E-19
9768.5  1.3468336647131398E-18
9769.0  3.853509325715542E-18
9769.5  3.699644518934393E-18
9770.0  3.606917577051475E-18
9770.5  2.3021285430179794E-18
9771.0  1.8571676504783455E-18
9771.5  7.741128352680958E-19
9772.0  -5.791710758136049E-19
9772.5  -1.650561401255164E-18
9773.0  1.04512999557287E-18
9773.5  1.1897556782096117E-18
9774.0  6.98646183403273E-21
9774.5  -3.29815101601951E-18
9775.0  -6.713118773163097E-18
9775.5  -5.51206858363092E-18
9776.0  -4.605768860453752E-18
9776.5  1.3063445351395553E-19
9777.0  9.882277867197622E-19
9777.5  2.1456603034125803E-18
9778.0  4.623306752102902E-18
9778.5  5.603752796545635E-18
9779.0  7.50858536432045E-18
9779.5  7.514493603658317E-18
9780.0  7.526179831357014E-18
9780.5  7.378232038654078E-18
9781.0  7.304998595462675E-18
9781.5  2.582500359445333E-18
9782.0  1.1691589421700027E-18
9782.5  -2.025945114767769E-18
9783.0  -3.3715815353234384E-18
9783.5  -4.250919697568038E-18
9784.0  -6.034642698618809E-18
9784.5  -5.627587842284335E-18
9785.0  -3.690853683442746E-18
9785.5  1.9758754682813856E-18
9786.0  6.826292983748701E-18
9786.5  9.174713510221278E-18
9787.0  1.1777697661536207E-17
9787.5  2.313886939996961E-17
9788.0  2.6616278815911535E-17
9788.5  3.049211501360193E-17
9789.0  2.849803419638387E-17
9789.5  3.1243344784638414E-17
9790.0  6.231496976987346E-17
9790.5  6.586970095792413E-17
9791.0  7.104275461388424E-17
9791.5  6.762655759909198E-17
9792.0  6.583666251850412E-17
9792.5  5.095268499032471E-17
9793.0  5.043305268147986E-17
9793.5  4.9418152470547666E-17
9794.0  4.541276371028859E-17
9794.5  4.329289413060855E-17
9795.0  1.428673969025795E-17
9795.5  1.1918803092083595E-17
9796.0  8.493418725187347E-18
9796.5  4.920947669467054E-18
9797.0  2.41138338927295E-18
9797.5  3.6861329802385575E-18
9798.0  2.245427650610685E-18
9798.5  -3.702731059332191E-18
9799.0  -3.46302909406258E-18
9799.5  -3.243691545730673E-18
9800.0  2.5251415302812497E-18
9800.5  3.716931693134845E-18
9801.0  3.939077702644008E-18
9801.5  2.4551226907357812E-18
9802.0  6.86641009512153E-19
9802.5  6.539499851464155E-19
9803.0  1.7406061239755317E-18
9803.5  1.4364359583464683E-17
9804.0  1.2575511468388486E-17
9804.5  9.780791836309913E-18
9805.0  1.0437489539773522E-17
9805.5  1.0588112969690361E-17
9806.0  1.5404660116329457E-18
9806.5  1.4723589417408806E-20
9807.0  -3.143019581001261E-18
9807.5  -6.98776942023228E-18
9808.0  -9.18061315007658E-18
9808.5  -6.6802349241437824E-18
9809.0  -4.718540739554169E-18
9809.5  4.806535680663387E-19
9810.0  9.911234108033951E-19
9810.5  1.3732582249899504E-18
9811.0  3.520325009172144E-18
9811.5  5.0418923008545935E-18
9812.0  1.0113207007745023E-17
9812.5  6.741023929797815E-18
9813.0  3.4649743200089085E-18
9813.5  3.929603003431743E-18
9814.0  3.541449458436822E-18
9814.5  2.6400934525516747E-19
9815.0  -7.5845853221337695E-19
9815.5  -2.0471428199979408E-18
9816.0  -5.602656924624983E-18
9816.5  -6.320325650639909E-18
9817.0  -6.322699334282152E-20
9817.5  1.3672811423414757E-18
9818.0  3.723109406236953E-18
9818.5  3.860325389589858E-18
9819.0  3.9275147696094414E-18
9819.5  4.4172217414384815E-18
9820.0  4.029281058490779E-18
9820.5  3.1682700211252035E-18
9821.0  -2.8890200306609496E-18
9821.5  -6.528620184952735E-18
9822.0  2.5336968337081087E-19
9822.5  2.4424712526858107E-18
9823.0  7.680003806739676E-18
9823.5  8.400504656663461E-18
9824.0  8.969359509554577E-18
9824.5  3.4618994934979784E-18
9825.0  2.8821785189867065E-18
9825.5  3.851045247071803E-18
9826.0  6.5064631187065444E-18
9826.5  9.20527151887785E-18
9827.0  6.2837660583683045E-18
9827.5  4.044560261288253E-18
9828.0  -7.299783067860897E-18
9828.5  -7.235155318600715E-18
9829.0  -7.145971831087747E-18
9829.5  -5.28865130743556E-18
9830.0  -4.498406734778917E-18
9830.5  -1.8901474937236277E-18
9831.0  -2.2342550976755872E-18
9831.5  -2.8237609131445E-18
9832.0  6.663270678206492E-19
9832.5  2.3119471250281616E-18
9833.0  -4.378035202563306E-19
9833.5  -5.7056523512801335E-19
9834.0  -8.243438259029494E-19
9834.5  1.7758752384075358E-18
9835.0  3.400302751527491E-18
9835.5  1.1219445678062136E-17
9836.0  1.1124209067453576E-17
9836.5  8.877272386676119E-18
9837.0  7.24286943552359E-18
9837.5  5.9155779872810934E-18
9838.0  2.9899217679368323E-19
9838.5  -1.0073755002809985E-18
9839.0  -2.9831787721433537E-18
9839.5  -3.4707782160119744E-18
9840.0  -3.982488473932292E-18
9840.5  -5.1373296756911294E-18
9841.0  -5.891667673659959E-18
9841.5  -9.557537617371326E-18
9842.0  -9.80863864932909E-18
9842.5  -1.0147153516657453E-17
9843.0  -7.502069920712914E-18
9843.5  -6.423465817526022E-18
9844.0  -3.805132022820261E-18
9844.5  -2.8089972392056785E-18
9845.0  -1.0400938309991405E-18
9845.5  -2.9308884541440392E-18
9846.0  -3.852168420091503E-18
9846.5  -7.231149539528559E-19
9847.0  -3.019558723238815E-21
9847.5  1.5890675306955423E-18
9848.0  -1.2712607966422928E-18
9848.5  -3.1080850309013087E-18
9849.0  -9.353743606897068E-18
9849.5  -1.159551849569426E-17
9850.0  -1.7197267164545802E-17
9850.5  -1.4203747322533372E-17
9851.0  -1.1710455701850013E-17
9851.5  -1.2022228920118908E-17
9852.0  -1.3413497641579115E-17
9852.5  -1.9936715705276778E-17
9853.0  -1.6435508095312807E-17
9853.5  -1.2673446740207654E-17
9854.0  -6.564637916371976E-18
9854.5  -4.129144052786752E-18
9855.0  3.0388277136320076E-18
9855.5  2.961275721658655E-18
9856.0  2.853094226393621E-18
9856.5  8.73951112358583E-19
9857.0  2.7753456878802866E-19
9857.5  3.1677420834734804E-18
9858.0  4.918943517482828E-18
9858.5  8.091208525483384E-18
9859.0  5.004103945864693E-18
9859.5  3.470091048170897E-18
9860.0  -9.232551626434215E-19
9860.5  -2.0334987055722315E-18
9861.0  -4.505466625706621E-18
9861.5  -4.573172893520104E-18
9862.0  -4.618718586792059E-18
9862.5  1.3251788736987285E-18
9863.0  2.4619780879653465E-18
9863.5  4.475856761177686E-18
9864.0  6.751286378203326E-18
9864.5  8.678180229086156E-18
9865.0  4.337539028119763E-18
9865.5  2.451190709025754E-18
9866.0  -3.2905949019821526E-18
9866.5  -2.0448858314969546E-18
9867.0  -6.880233167801398E-19
9867.5  -4.898033136230697E-18
9868.0  -4.4089538509308E-18
9868.5  9.424554424504837E-18
9869.0  -8.790194992335288E-19
9869.5  -1.5351678804945982E-17
9870.0  -6.319998116242242E-18
9870.5  -2.3194801621732395E-18
9871.0  1.2498846965089972E-17
9871.5  2.8893530622441723E-18
9872.0  -1.47128469596779E-17
9872.5  -5.396794969668485E-18
9873.0  -7.201706704125421E-19
9873.5  1.7752149850378268E-17
9874.0  1.1896758270075883E-17
9874.5  -3.4018999650792123E-18
9875.0  -8.586821452517258E-18
9875.5  -1.2003704035893488E-17
9876.0  -7.380130089473187E-18
9876.5  -4.571263296087915E-18
9877.0  3.50587782120953E-18
9877.5  2.6486986541927354E-18
9878.0  1.9205360361851522E-18
9878.5  8.308882328225466E-18
9879.0  7.839420621785718E-18
9879.5  -6.55346661901075E-20
9880.0  -5.044348961977347E-19
9880.5  -9.833984270780418E-19
9881.0  -2.9376541770513005E-18
9881.5  -4.374323282131177E-18
9882.0  -1.2300900283414503E-17
9882.5  -1.6701403782371794E-17
9883.0  -2.2873296243285155E-17
9883.5  -2.049614994889961E-17
9884.0  -1.9155310332629665E-17
9884.5  -8.337322722880694E-18
9885.0  -7.607470870209625E-18
9885.5  -6.2665077430845974E-18
9886.0  -1.775841077063097E-18
9886.5  4.708390731332672E-19
9887.0  2.967390369965942E-18
9887.5  1.8582576384032557E-18
9888.0  -9.632907287379131E-19
9888.5  -2.833974333676109E-18
9889.0  -4.05974962500267E-18
9889.5  4.234546947706927E-19
9890.0  -2.3675233897901154E-19
9890.5  -3.797570607941764E-18
9891.0  7.350903528692405E-18
9891.5  1.675693998918386E-17
9892.0  1.8831208133830932E-17
9892.5  1.8192983818724115E-17
9893.0  1.3236343153604538E-17
9893.5  4.634037306923929E-18
9894.0  -4.663516036823202E-18
9894.5  -7.672067784699404E-18
9895.0  -9.276598833773952E-18
9895.5  -1.6121722482531894E-17
9896.0  -1.459160471569396E-17
9896.5  -1.2462243454505527E-17
9897.0  -1.0001985486892174E-17
9897.5  -8.971305681125933E-18
9898.0  -6.088029002134454E-18
9898.5  -5.193416184816616E-18
9899.0  -3.579187529950247E-18
9899.5  -3.863945587693929E-18
9900.0  -4.0064410580417944E-18
9900.5  -1.083442936082459E-17
9901.0  -7.598022422835162E-18
9901.5  3.9341577431468227E-19
9902.0  -1.566730858543213E-19
9902.5  -5.105848406766243E-19
9903.0  -8.321230120663439E-18
9903.5  -1.1388817637687088E-17
9904.0  -1.9218257362886305E-17
9904.5  -2.140724067359277E-17
9905.0  -2.3223816459458916E-17
9905.5  -1.8285290741181796E-17
9906.0  -1.5783877848298562E-17
9906.5  -7.607827304486294E-18
9907.0  -9.558141967463786E-18
9907.5  -1.1621946420758285E-17
9908.0  -1.478915265727631E-17
9908.5  -1.605210619099266E-17
9909.0  -1.9650119949325646E-17
9909.5  -1.523622512580895E-17
9910.0  -9.247516192071441E-18
9910.5  -8.17839500296941E-18
9911.0  -8.067155184323797E-18
9911.5  -1.2947806120862014E-17
9912.0  -1.6584030201270583E-17
9912.5  -2.2935158250779923E-17
9913.0  -2.697328093445548E-17
9913.5  -2.8923552846864296E-17
9914.0  -2.6940681480501247E-17
9914.5  -2.5744977656915852E-17
9915.0  -2.2988840215185078E-17
9915.5  5.779464521296656E-18
9916.0  2.375720055020187E-17
9916.5  3.402014504562263E-17
9917.0  2.7716160155807703E-17
9917.5  5.4029765490253144E-18
9918.0  1.5463933050117696E-17
9918.5  2.355075712916343E-17
9919.0  4.859088715259612E-18
9919.5  6.020779225918199E-19
9920.0  -5.8157759104154346E-18
9920.5  -6.827229945695392E-18
9921.0  -7.864119928133923E-18
9921.5  -1.0707174725354837E-17
9922.0  -1.1058732848600034E-17
9922.5  -8.593408791644105E-18
9923.0  -7.417188611721898E-18
9923.5  -5.8740200424572234E-18
9924.0  -9.552294574876737E-18
9924.5  -1.0561526491468277E-17
9925.0  -6.660239832268328E-18
9925.5  -9.310279886280879E-18
9926.0  -1.3763673305937783E-17
9926.5  -1.2351297629034572E-17
9927.0  -1.171409047067678E-17
9927.5  -5.572984486207007E-18
9928.0  -4.9809207182257155E-18
9928.5  -3.672874875366604E-18
9929.0  -1.0710787716523265E-17
9929.5  -1.4933684083013208E-17
9930.0  -2.0585625918378327E-17
9930.5  -2.2166097122180353E-17
9931.0  -2.571587554454755E-17
9931.5  -2.131366568673094E-17
9932.0  -1.7930800675006022E-17
9932.5  -6.168939425606763E-18
9933.0  -2.638840846732524E-18
9933.5  5.407176472414884E-18
9934.0  6.29197223596657E-19
9934.5  -4.0575440697319955E-18
9935.0  -3.200480341696612E-18
9935.5  -2.012056288545957E-18
9936.0  4.575549038289105E-18
9936.5  7.0394519098104E-18
9937.0  1.0113130117583439E-17
9937.5  6.159965188583506E-18
9938.0  4.7503787586003354E-18
9938.5  2.772909990107089E-18
9939.0  6.515207599120528E-18
9939.5  1.2493125944193428E-17
9940.0  1.493890022616846E-17
9940.5  1.571391491976102E-17
9941.0  -8.079052638422717E-18
9941.5  -9.671905437788378E-18
9942.0  -1.2970790260800206E-17
9942.5  -1.4904521170787708E-17
9943.0  -1.60038348639483E-17
9943.5  -5.928400884900963E-18
9944.0  1.4290175719388027E-20
9944.5  1.5065478368966388E-17
9945.0  5.3972117052074125E-18
9945.5  -1.639853897644006E-18
9946.0  -3.478444094887498E-18
9946.5  -8.188070517121271E-18
9947.0  -2.5506470186563054E-17
9947.5  -3.025506785203417E-17
9948.0  -3.46537880704731E-17
9948.5  -3.650148279254837E-17
9949.0  -3.2576321367719963E-17
9949.5  -7.445732822635845E-18
9950.0  -1.2861795148417948E-18
9950.5  5.956489561600211E-18
9951.0  -3.1847831593294414E-18
9951.5  -6.8293974326368305E-18
9952.0  -1.6960327018191565E-17
9952.5  -1.2807294686669724E-17
9953.0  -6.5796564531283334E-18
9953.5  8.453294173624903E-18
9954.0  1.373284246444825E-17
9954.5  -1.3079167613170149E-17
9955.0  -6.186026152995259E-18
9955.5  7.152274100442016E-18
9956.0  1.521958529768335E-17
9956.5  1.9484990935820628E-17
9957.0  4.640696971479631E-18
9957.5  -4.60307220678203E-18
9958.0  -2.6949081651411472E-17
9958.5  -2.0031317955066972E-17
9959.0  -1.5325790814539268E-17
9959.5  -1.1034175943100858E-17
9960.0  -9.14753643894909E-18
9960.5  -4.040810662352687E-18
9961.0  6.689521207383809E-19
9961.5  4.750915182904631E-18
9962.0  -5.6325099308861215E-18
9962.5  -9.029434412252951E-18
9963.0  -1.6999406491771105E-17
9963.5  -5.392930487984242E-18
9964.0  7.357020861701056E-18
9964.5  6.661393221704039E-19
9965.0  -1.5855385822155576E-18
9965.5  -5.686655026744662E-18
9966.0  -8.43462426212978E-19
9966.5  5.916004931742885E-18
9967.0  1.0723480008943714E-17
9967.5  1.177603848178622E-17
9968.0  -3.4374391104184827E-18
9968.5  -4.2803528371847034E-18
9969.0  -5.7832898395474315E-18
9969.5  -8.59173825751459E-18
9970.0  -9.971456967299049E-18
9970.5  -1.1959442665500756E-17
9971.0  -1.318053181499573E-17
9971.5  -1.5934289803950182E-17
9972.0  -1.5575654485576422E-17
9972.5  -1.5366062719942834E-17
9973.0  -8.542134940199313E-18
9973.5  -5.721463948412184E-18
9974.0  1.5276396833550437E-18
9974.5  -3.239879159357792E-18
9975.0  -7.076517896892843E-18
9975.5  1.1981158571713756E-18
9976.0  2.8517213363833218E-18
9976.5  4.654233769294407E-18
9977.0  1.6655491951125808E-18
9977.5  -1.376410371124144E-18
9978.0  -3.7172655531685364E-18
9978.5  -5.475759864339061E-18
9979.0  -1.3916733254408184E-17
9979.5  -1.5253558457189683E-17
9980.0  -1.6959060832121993E-17
9980.5  -6.98987429791354E-18
9981.0  -3.924304316152377E-18
9981.5  -6.9368881145913866E-18
9982.0  -8.781753761502345E-18
9982.5  -1.1784144910410692E-17
9983.0  -7.354185035065508E-18
9983.5  -5.3066235505263114E-18
9984.0  6.3365227487264706E-18
9984.5  5.809030575283303E-18
9985.0  4.671663637474296E-18
9985.5  5.5250672632336064E-18
9986.0  6.022622440168676E-18
9986.5  -3.2348994985638466E-18
9987.0  -5.216841543974003E-18
9987.5  -9.380984454058108E-18
9988.0  -1.1077322285672764E-17
9988.5  -1.2326541833197792E-17
9989.0  -2.6930844151941033E-18
9989.5  -1.3887550259501225E-18
9990.0  -8.370517361778717E-19
9990.5  -1.6357559255526664E-18
9991.0  -2.374102007534134E-18
9991.5  -1.4025735605119949E-18
9992.0  -8.842045206019738E-19
9992.5  9.885009660171653E-19
9993.0  -1.7235994370029477E-18
9993.5  -4.8775766237030035E-18
9994.0  -4.8285673791569705E-18
9994.5  -4.78612855554489E-18
9995.0  -4.4909362025480946E-18
9995.5  -6.115277557997955E-18
9996.0  -8.498798548721274E-18
9996.5  -1.8177322376726394E-17
9997.0  -2.1838471383349937E-17
9997.5  -1.8838361640338592E-17
9998.0  -2.00073650651706E-17
9998.5  -2.2213150741852506E-17
9999.0  -1.762634783298816E-17
9999.5  -1.5268868705734346E-17
10000.0  -9.432637509947757E-18
10000.5  -5.223642465986269E-18


==> anc/LBTSpectra/2016ffh_LBT_20170302.txt <==
3300.24329996  1.406653e-17
3300.75537622  1.175593e-17
3301.26745248  1.298803e-17
3301.77952874  1.486164e-17
3302.291605  1.671405e-17
3302.80368125  1.064322e-17
3303.31575751  -8.857799e-19
3303.82783377  6.765969e-19
3304.33991003  1.394144e-18
3304.85198629  7.267331e-18
3305.36406255  6.323053e-18
3305.87613881  1.760319e-17
3306.38821507  8.320017e-18
3306.90029132  1.733557e-18
3307.41236758  1.18387e-17
3307.92444384  9.748739e-18
3308.4365201  8.51905e-18
3308.94859636  1.260494e-17
3309.46067262  1.280437e-17
3309.97274888  1.387194e-17
3310.48482513  1.034078e-17
3310.99690139  9.602542e-18
3311.50897765  5.435702e-18
3312.02105391  -2.500335e-18
3312.53313017  3.220959e-18
3313.04520643  5.733373e-18
3313.55728269  1.000794e-17
3314.06935894  1.743338e-17
3314.5814352  1.408436e-17
3315.09351146  4.651722e-18
3315.60558772  -3.213385e-19
3316.11766398  6.357585e-18
3316.62974024  3.05461e-18
3317.1418165  6.396256e-18
3317.65389276  1.345954e-17
3318.16596901  1.11466e-17
3318.67804527  1.671627e-17
3319.19012153  1.834976e-17
3319.70219779  1.920564e-17
3320.21427405  6.65205e-18
3320.72635031  1.159397e-18
3321.23842657  -2.573618e-18
3321.75050282  6.496721e-18
3322.26257908  1.259395e-17
3322.77465534  1.445649e-17
3323.2867316  8.104744e-18
3323.79880786  1.490749e-17
3324.31088412  -1.336907e-19
3324.82296038  1.444853e-18
3325.33503664  -3.386757e-19
3325.84711289  3.495683e-18
3326.35918915  3.647228e-18
3326.87126541  3.453587e-18
3327.38334167  5.886338e-18
3327.89541793  1.740016e-18
3328.40749419  3.032736e-18
3328.91957045  1.270336e-17
3329.4316467  2.866598e-18
3329.94372296  1.220943e-17
3330.45579922  1.413611e-17
3330.96787548  1.352193e-17
3331.47995174  9.881893e-18
3331.992028  5.646259e-18
3332.50410426  1.110133e-18
3333.01618052  7.026597e-20
3333.52825677  8.017034e-18
3334.04033303  5.596833e-18
3334.55240929  1.371483e-17
3335.06448555  1.064558e-17
3335.57656181  1.22436e-17
3336.08863807  3.193981e-18
3336.60071433  1.265159e-17
3337.11279058  9.5096e-18
3337.62486684  8.454707e-18
3338.1369431  6.953797e-18
3338.64901936  -8.258755e-19
3339.16109562  1.009744e-17
3339.67317188  1.783069e-17
3340.18524814  7.379319e-19
3340.6973244  3.733711e-18
3341.20940065  1.253674e-17
3341.72147691  1.885243e-17
3342.23355317  8.95667e-18
3342.74562943  6.04262e-19
3343.25770569  -1.876774e-19
3343.76978195  2.181429e-17
3344.28185821  5.570423e-18
3344.79393446  -5.186157e-18
3345.30601072  1.324961e-17
3345.81808698  1.392952e-17
3346.33016324  8.573816e-18
3346.8422395  -3.205243e-18
3347.35431576  8.539847e-18
3347.86639202  1.801162e-17
3348.37846828  6.752328e-18
3348.89054453  6.512123e-19
3349.40262079  2.49438e-18
3349.91469705  2.491907e-18
3350.42677331  -1.141004e-18
3350.93884957  1.771913e-17
3351.45092583  1.825237e-18
3351.96300209  3.5014e-18
3352.47507834  2.307472e-17
3352.9871546  8.383136e-18
3353.49923086  -2.68838e-18
3354.01130712  3.878091e-19
3354.52338338  8.887818e-18
3355.03545964  -1.685924e-18
3355.5475359  -7.630254e-18
3356.05961215  -1.959436e-18
3356.57168841  -2.288237e-19
3357.08376467  4.885793e-18
3357.59584093  1.286242e-18
3358.10791719  5.668736e-18
3358.61999345  2.305976e-18
3359.13206971  5.557998e-18
3359.64414597  -5.458233e-18
3360.15622222  9.014529e-18
3360.66829848  2.315324e-18
3361.18037474  5.47458e-18
3361.692451  1.068708e-17
3362.20452726  5.820169e-19
3362.71660352  6.20927e-18
3363.22867978  2.905e-18
3363.74075603  1.144468e-18
3364.25283229  1.113046e-17
3364.76490855  1.970198e-17
3365.27698481  2.399173e-17
3365.78906107  -1.286173e-18
3366.30113733  1.059615e-18
3366.81321359  -3.288935e-18
3367.32528985  6.274455e-18
3367.8373661  1.246326e-17
3368.34944236  9.530912e-18
3368.86151862  1.908035e-17
3369.37359488  1.252364e-17
3369.88567114  1.202377e-17
3370.3977474  2.188419e-17
3370.90982366  1.722122e-17
3371.42189991  7.732215e-18
3371.93397617  2.48741e-17
3372.44605243  7.508079e-18
3372.95812869  8.380379e-18
3373.47020495  1.019194e-17
3373.98228121  -6.972309e-18
3374.49435747  7.968418e-18
3375.00643373  2.475805e-17
3375.51850998  1.256006e-17
3376.03058624  3.43613e-18
3376.5426625  -4.608952e-19
3377.05473876  6.862347e-18
3377.56681502  -6.867438e-18
3378.07889128  1.813463e-17
3378.59096754  2.016542e-17
3379.10304379  1.530587e-18
3379.61512005  1.658623e-17
3380.12719631  1.135511e-17
3380.63927257  2.52543e-17
3381.15134883  2.1519e-17
3381.66342509  2.684124e-17
3382.17550135  1.011751e-17
3382.68757761  1.637633e-17
3383.19965386  2.290308e-17
3383.71173012  1.129275e-17
3384.22380638  3.097089e-18
3384.73588264  7.601183e-18
3385.2479589  9.05809e-18
3385.76003516  5.928139e-18
3386.27211142  8.312343e-18
3386.78418767  2.071081e-17
3387.29626393  1.334592e-17
3387.80834019  1.215393e-18
3388.32041645  5.910705e-18
3388.83249271  1.426248e-17
3389.34456897  -1.931634e-18
3389.85664523  6.237962e-18
3390.36872149  1.102565e-17
3390.88079774  2.676498e-18
3391.392874  8.800895e-18
3391.90495026  3.50567e-17
3392.41702652  1.120995e-17
3392.92910278  1.532526e-17
3393.44117904  2.575048e-17
3393.9532553  -1.774438e-18
3394.46533155  1.944064e-17
3394.97740781  7.450414e-18
3395.48948407  7.982106e-18
3396.00156033  1.905499e-17
3396.51363659  8.010751e-18
3397.02571285  2.616583e-18
3397.53778911  1.365743e-17
3398.04986537  1.01996e-17
3398.56194162  -2.249874e-19
3399.07401788  7.291694e-18
3399.58609414  1.190153e-17
3400.0981704  2.143685e-17
3400.61024666  1.009207e-17
3401.12232292  8.022085e-18
3401.63439918  1.61655e-17
3402.14647543  1.421248e-17
3402.65855169  1.510391e-17
3403.17062795  1.244179e-17
3403.68270421  4.76142e-18
3404.19478047  1.762835e-17
3404.70685673  1.719734e-17
3405.21893299  1.355159e-17
3405.73100924  4.713577e-18
3406.2430855  -1.001988e-18
3406.75516176  1.360472e-17
3407.26723802  3.628363e-18
3407.77931428  7.785411e-18
3408.29139054  5.543295e-18
3408.8034668  1.664615e-17
3409.31554306  1.052612e-17
3409.82761931  6.522303e-18
3410.33969557  8.252986e-18
3410.85177183  2.132791e-17
3411.36384809  -3.28931e-18
3411.87592435  2.077659e-17
3412.38800061  2.081397e-17
3412.90007687  1.548938e-17
3413.41215312  -3.125209e-18
3413.92422938  8.511569e-18
3414.43630564  1.984734e-17
3414.9483819  8.253329e-18
3415.46045816  -1.069824e-17
3415.97253442  1.414905e-17
3416.48461068  1.212804e-17
3416.99668694  1.258762e-17
3417.50876319  1.307069e-17
3418.02083945  1.210969e-17
3418.53291571  1.584627e-17
3419.04499197  6.698444e-18
3419.55706823  4.159777e-18
3420.06914449  2.597299e-18
3420.58122075  6.641508e-18
3421.093297  3.020218e-17
3421.60537326  1.39475e-17
3422.11744952  8.701246e-18
3422.62952578  7.248793e-19
3423.14160204  9.21609e-18
3423.6536783  1.107175e-17
3424.16575456  9.265231e-18
3424.67783082  1.47861e-17
3425.18990707  1.832028e-17
3425.70198333  1.777009e-18
3426.21405959  -4.517903e-18
3426.72613585  8.29435e-18
3427.23821211  7.419858e-18
3427.75028837  1.918576e-17
3428.26236463  1.443564e-17
3428.77444088  9.576105e-18
3429.28651714  9.692705e-18
3429.7985934  7.387763e-18
3430.31066966  1.566709e-17
3430.82274592  -5.148644e-18
3431.33482218  8.206461e-18
3431.84689844  1.06943e-17
3432.3589747  9.414714e-18
3432.87105095  1.03366e-17
3433.38312721  6.43096e-18
3433.89520347  -6.761025e-18
3434.40727973  8.469719e-18
3434.91935599  7.819512e-18
3435.43143225  8.982243e-18
3435.94350851  7.23699e-18
3436.45558476  8.101024e-18
3436.96766102  -9.106957e-18
3437.47973728  1.271392e-17
3437.99181354  1.145608e-17
3438.5038898  2.776786e-17
3439.01596606  1.04857e-17
3439.52804232  1.142773e-17
3440.04011858  5.407062e-18
3440.55219483  1.470539e-17
3441.06427109  2.207353e-18
3441.57634735  8.781287e-18
3442.08842361  1.029239e-17
3442.60049987  1.615953e-17
3443.11257613  1.721708e-17
3443.62465239  9.62712e-19
3444.13672864  4.978117e-19
3444.6488049  1.483175e-17
3445.16088116  1.179413e-17
3445.67295742  1.519426e-17
3446.18503368  1.157847e-17
3446.69710994  1.991553e-17
3447.2091862  -2.531588e-18
3447.72126245  1.054638e-17
3448.23333871  1.079205e-17
3448.74541497  1.387734e-17
3449.25749123  9.876344e-18
3449.76956749  -3.194323e-18
3450.28164375  7.132982e-18
3450.79372001  1.496713e-17
3451.30579627  6.011035e-18
3451.81787252  1.48113e-17
3452.32994878  2.195217e-17
3452.84202504  1.294105e-17
3453.3541013  1.787771e-17
3453.86617756  1.854532e-17
3454.37825382  1.03977e-17
3454.89033008  1.676925e-17
3455.40240633  -3.89337e-18
3455.91448259  1.87725e-17
3456.42655885  1.536082e-17
3456.93863511  1.124969e-17
3457.45071137  1.033254e-19
3457.96278763  1.815867e-17
3458.47486389  1.848645e-18
3458.98694015  4.552264e-18
3459.4990164  4.319619e-18
3460.01109266  -6.47825e-18
3460.52316892  1.562973e-17
3461.03524518  1.881918e-17
3461.54732144  1.579306e-17
3462.0593977  5.152259e-18
3462.57147396  1.207592e-17
3463.08355021  1.219246e-17
3463.59562647  1.730271e-17
3464.10770273  6.963871e-18
3464.61977899  9.064255e-18
3465.13185525  1.221845e-17
3465.64393151  6.106164e-18
3466.15600777  1.28575e-17
3466.66808403  1.375537e-17
3467.18016028  7.703749e-18
3467.69223654  -2.176965e-18
3468.2043128  9.375088e-18
3468.71638906  1.290833e-17
3469.22846532  -7.21225e-19
3469.74054158  1.293929e-17
3470.25261784  1.183747e-17
3470.76469409  3.700185e-18
3471.27677035  1.210059e-17
3471.78884661  4.851443e-18
3472.30092287  1.721931e-17
3472.81299913  5.729555e-18
3473.32507539  1.958252e-17
3473.83715165  4.57501e-18
3474.34922791  1.804244e-17
3474.86130416  2.671142e-18
3475.37338042  5.558234e-18
3475.88545668  7.74856e-18
3476.39753294  8.633513e-18
3476.9096092  6.405469e-18
3477.42168546  1.094848e-17
3477.93376172  1.591838e-17
3478.44583797  1.262603e-17
3478.95791423  2.194867e-17
3479.46999049  6.4575e-18
3479.98206675  1.140408e-17
3480.49414301  1.803078e-17
3481.00621927  1.151121e-17
3481.51829553  1.169563e-17
3482.03037179  1.20694e-17
3482.54244804  3.055787e-19
3483.0545243  2.800901e-18
3483.56660056  1.107172e-17
3484.07867682  1.134937e-17
3484.59075308  1.178601e-17
3485.10282934  1.326838e-17
3485.6149056  2.742467e-17
3486.12698185  1.178215e-17
3486.63905811  9.850596e-18
3487.15113437  1.398218e-17
3487.66321063  -5.554882e-20
3488.17528689  6.581004e-18
3488.68736315  1.223881e-17
3489.19943941  1.577812e-17
3489.71151567  5.78984e-18
3490.22359192  9.813091e-18
3490.73566818  1.558305e-17
3491.24774444  1.475175e-18
3491.7598207  1.366975e-19
3492.27189696  9.494744e-18
3492.78397322  1.362946e-17
3493.29604948  1.528233e-17
3493.80812573  9.410685e-18
3494.32020199  3.907849e-18
3494.83227825  1.058471e-17
3495.34435451  -2.285452e-18
3495.85643077  9.695435e-18
3496.36850703  6.177706e-18
3496.88058329  1.943513e-17
3497.39265954  9.583675e-18
3497.9047358  1.031417e-17
3498.41681206  1.543297e-17
3498.92888832  6.010274e-18
3499.44096458  1.142171e-17
3499.95304084  1.572393e-17
3500.4651171  1.363302e-17
3500.97719336  5.870618e-18
3501.48926961  6.144874e-18
3502.00134587  1.889321e-17
3502.51342213  9.781987e-18
3503.02549839  2.64229e-18
3503.53757465  1.911778e-17
3504.04965091  1.977569e-17
3504.56172717  1.583804e-18
3505.07380342  2.144293e-17
3505.58587968  2.333798e-17
3506.09795594  2.150464e-17
3506.6100322  1.268962e-17
3507.12210846  2.009382e-17
3507.63418472  1.511748e-17
3508.14626098  2.844682e-17
3508.65833724  1.478696e-17
3509.17041349  5.628483e-19
3509.68248975  9.631172e-18
3510.19456601  2.497507e-18
3510.70664227  8.542931e-18
3511.21871853  1.320523e-17
3511.73079479  3.177012e-18
3512.24287105  4.430665e-18
3512.7549473  1.394663e-17
3513.26702356  5.120147e-18
3513.77909982  1.782331e-18
3514.29117608  1.871106e-17
3514.80325234  6.305434e-18
3515.3153286  5.813792e-18
3515.82740486  1.269283e-17
3516.33948112  1.179598e-17
3516.85155737  1.119313e-17
3517.36363363  9.630132e-18
3517.87570989  8.366882e-18
3518.38778615  1.365326e-17
3518.89986241  7.882742e-18
3519.41193867  6.576091e-18
3519.92401493  3.315326e-18
3520.43609118  8.9659e-18
3520.94816744  3.464399e-18
3521.4602437  5.632034e-18
3521.97231996  7.961225e-18
3522.48439622  2.277096e-18
3522.99647248  1.774546e-18
3523.50854874  7.227113e-18
3524.020625  1.304986e-17
3524.53270125  8.582547e-18
3525.04477751  1.146021e-18
3525.55685377  1.019282e-17
3526.06893003  1.26061e-17
3526.58100629  9.801191e-18
3527.09308255  1.159548e-17
3527.60515881  2.175244e-17
3528.11723506  9.875584e-18
3528.62931132  7.943635e-18
3529.14138758  7.142968e-18
3529.65346384  9.947225e-18
3530.1655401  3.37245e-18
3530.67761636  1.240376e-17
3531.18969262  7.384884e-18
3531.70176888  7.624809e-18
3532.21384513  1.418692e-17
3532.72592139  2.973165e-17
3533.23799765  1.582553e-17
3533.75007391  7.178187e-18
3534.26215017  -3.31143e-18
3534.77422643  8.359914e-18
3535.28630269  1.180009e-17
3535.79837894  6.524043e-19
3536.3104552  8.891263e-18
3536.82253146  1.234676e-17
3537.33460772  1.198929e-17
3537.84668398  4.510346e-18
3538.35876024  1.166871e-17
3538.8708365  2.479101e-18
3539.38291276  9.078354e-18
3539.89498901  2.377261e-18
3540.40706527  1.756644e-17
3540.91914153  -1.842777e-18
3541.43121779  1.476313e-17
3541.94329405  1.451525e-18
3542.45537031  3.037707e-18
3542.96744657  5.629292e-18
3543.47952282  1.439339e-17
3543.99159908  9.984117e-18
3544.50367534  7.698566e-18
3545.0157516  2.310556e-17
3545.52782786  -3.115179e-18
3546.03990412  1.067506e-17
3546.55198038  6.439155e-18
3547.06405663  2.027558e-17
3547.57613289  2.289579e-17
3548.08820915  7.721952e-18
3548.60028541  8.036979e-18
3549.11236167  5.68689e-18
3549.62443793  1.262865e-17
3550.13651419  6.270142e-18
3550.64859045  1.437756e-17
3551.1606667  1.723463e-17
3551.67274296  1.060923e-17
3552.18481922  7.218525e-18
3552.69689548  1.225568e-17
3553.20897174  7.436752e-18
3553.721048  1.405442e-17
3554.23312426  1.782175e-17
3554.74520051  1.138124e-17
3555.25727677  1.036448e-17
3555.76935303  1.358884e-17
3556.28142929  1.247334e-17
3556.79350555  3.345191e-18
3557.30558181  1.010618e-18
3557.81765807  1.579542e-17
3558.32973433  1.784329e-17
3558.84181058  1.092701e-17
3559.35388684  1.183428e-17
3559.8659631  -2.595857e-18
3560.37803936  2.811674e-17
3560.89011562  9.620615e-18
3561.40219188  2.100111e-18
3561.91426814  8.085919e-18
3562.42634439  1.086265e-17
3562.93842065  1.446975e-17
3563.45049691  1.338279e-17
3563.96257317  1.132877e-17
3564.47464943  8.136809e-18
3564.98672569  3.824613e-18
3565.49880195  5.939943e-18
3566.01087821  1.346987e-17
3566.52295446  1.158762e-17
3567.03503072  4.029732e-18
3567.54710698  1.299467e-17
3568.05918324  1.998327e-17
3568.5712595  6.902013e-18
3569.08333576  1.16535e-17
3569.59541202  9.421605e-18
3570.10748827  1.577878e-17
3570.61956453  1.738183e-17
3571.13164079  5.959609e-18
3571.64371705  9.629569e-18
3572.15579331  9.137265e-18
3572.66786957  6.262784e-18
3573.17994583  -6.041008e-18
3573.69202209  2.982473e-18
3574.20409834  9.001074e-18
3574.7161746  1.451902e-17
3575.22825086  2.022704e-17
3575.74032712  3.393448e-18
3576.25240338  5.434395e-18
3576.76447964  3.991807e-18
3577.2765559  1.106501e-17
3577.78863215  -6.584583e-19
3578.30070841  9.057547e-18
3578.81278467  5.798969e-19
3579.32486093  4.646186e-18
3579.83693719  5.141809e-18
3580.34901345  1.469697e-17
3580.86108971  1.117998e-17
3581.37316597  9.618222e-18
3581.88524222  1.150483e-17
3582.39731848  1.787701e-17
3582.90939474  9.628608e-18
3583.421471  8.62704e-18
3583.93354726  1.65519e-17
3584.44562352  1.599261e-17
3584.95769978  1.275298e-17
3585.46977603  1.046877e-17
3585.98185229  7.448811e-18
3586.49392855  1.46998e-17
3587.00600481  5.413948e-18
3587.51808107  5.337795e-18
3588.03015733  4.594694e-18
3588.54223359  9.429506e-18
3589.05430984  7.024492e-18
3589.5663861  2.930568e-18
3590.07846236  8.671901e-18
3590.59053862  8.473397e-18
3591.10261488  1.315326e-17
3591.61469114  1.660603e-17
3592.1267674  6.419251e-18
3592.63884366  1.091012e-17
3593.15091991  5.748619e-18
3593.66299617  2.072341e-17
3594.17507243  1.624492e-17
3594.68714869  1.203962e-17
3595.19922495  1.324988e-17
3595.71130121  1.13776e-17
3596.22337747  9.116461e-18
3596.73545372  -5.840928e-19
3597.24752998  1.147681e-17
3597.75960624  1.078004e-17
3598.2716825  1.455641e-17
3598.78375876  1.179577e-17
3599.29583502  1.293431e-17
3599.80791128  5.358549e-18
3600.31998754  6.903811e-18
3600.83206379  5.568209e-18
3601.34414005  9.176803e-18
3601.85621631  2.290262e-18
3602.36829257  1.790065e-17
3602.88036883  7.598652e-18
3603.39244509  1.187388e-17
3603.90452135  1.413122e-17
3604.4165976  1.016934e-17
3604.92867386  1.896239e-17
3605.44075012  9.562071e-18
3605.95282638  4.883647e-18
3606.46490264  1.395695e-17
3606.9769789  8.76049e-18
3607.48905516  1.024618e-17
3608.00113142  7.360898e-18
3608.51320767  7.458205e-18
3609.02528393  -3.762924e-18
3609.53736019  1.720802e-17
3610.04943645  9.950103e-18
3610.56151271  1.090615e-17
3611.07358897  1.390142e-17
3611.58566523  9.656926e-18
3612.09774148  4.692711e-18
3612.60981774  3.379037e-18
3613.121894  9.615103e-18
3613.63397026  1.452712e-17
3614.14604652  6.178401e-18
3614.65812278  6.514815e-18
3615.17019904  9.335002e-18
3615.6822753  1.141886e-17
3616.19435155  1.174925e-17
3616.70642781  1.198884e-17
3617.21850407  1.043177e-17
3617.73058033  1.022326e-17
3618.24265659  1.149476e-17
3618.75473285  5.270589e-18
3619.26680911  1.294108e-17
3619.77888536  9.622674e-18
3620.29096162  9.902987e-20
3620.80303788  7.303901e-18
3621.31511414  8.480193e-18
3621.8271904  5.906896e-18
3622.33926666  1.017355e-17
3622.85134292  5.871101e-18
3623.36341918  7.911766e-18
3623.87549543  5.806077e-18
3624.38757169  6.787556e-18
3624.89964795  3.141627e-18
3625.41172421  4.879903e-18
3625.92380047  9.836201e-18
3626.43587673  5.468053e-18
3626.94795299  2.848852e-19
3627.46002924  1.62179e-18
3627.9721055  1.112094e-17
3628.48418176  9.01246e-18
3628.99625802  9.64169e-18
3629.50833428  1.315613e-17
3630.02041054  1.223253e-17
3630.5324868  1.101579e-17
3631.04456306  2.458243e-19
3631.55663931  7.890064e-18
3632.06871557  1.146875e-17
3632.58079183  3.360046e-18
3633.09286809  4.89592e-18
3633.60494435  1.960782e-17
3634.11702061  1.027734e-17
3634.62909687  3.426702e-18
3635.14117312  7.989543e-18
3635.65324938  9.328477e-18
3636.16532564  9.466673e-18
3636.6774019  9.862503e-18
3637.18947816  8.544669e-18
3637.70155442  1.279027e-17
3638.21363068  1.245914e-17
3638.72570693  6.909536e-18
3639.23778319  1.209126e-17
3639.74985945  5.479543e-18
3640.26193571  1.052311e-17
3640.77401197  9.638544e-18
3641.28608823  8.848549e-18
3641.79816449  9.624498e-18
3642.31024075  1.277443e-17
3642.822317  3.452501e-18
3643.33439326  1.94478e-17
3643.84646952  8.681047e-18
3644.35854578  4.073192e-18
3644.87062204  3.718394e-18
3645.3826983  1.008883e-18
3645.89477456  3.294511e-18
3646.40685081  8.2324e-18
3646.91892707  1.311854e-17
3647.43100333  7.754999e-18
3647.94307959  5.804281e-18
3648.45515585  8.137792e-18
3648.96723211  4.143001e-18
3649.47930837  6.600199e-18
3649.99138463  8.769817e-18
3650.50346088  6.440685e-18
3651.01553714  3.364044e-18
3651.5276134  8.458891e-18
3652.03968966  1.536726e-17
3652.55176592  9.783048e-18
3653.06384218  7.150555e-18
3653.57591844  1.000295e-17
3654.08799469  6.600476e-18
3654.60007095  1.081753e-17
3655.11214721  5.624499e-18
3655.62422347  2.988745e-18
3656.13629973  1.159716e-17
3656.64837599  7.186252e-18
3657.16045225  6.84802e-18
3657.67252851  7.892232e-18
3658.18460476  6.872995e-18
3658.69668102  7.103854e-18
3659.20875728  1.585517e-17
3659.72083354  9.476183e-18
3660.2329098  8.885647e-18
3660.74498606  2.131124e-18
3661.25706232  4.092364e-18
3661.76913857  5.485407e-18
3662.28121483  4.957487e-18
3662.79329109  5.795548e-18
3663.30536735  8.15342e-18
3663.81744361  1.142925e-17
3664.32951987  8.494876e-19
3664.84159613  2.510779e-18
3665.35367239  3.40991e-18
3665.86574864  6.536545e-18
3666.3778249  6.394048e-18
3666.88990116  4.786809e-18
3667.40197742  6.064919e-18
3667.91405368  7.470592e-18
3668.42612994  7.165184e-18
3668.9382062  7.382796e-18
3669.45028245  7.285481e-18
3669.96235871  7.362036e-18
3670.47443497  4.636832e-18
3670.98651123  3.70425e-18
3671.49858749  1.87196e-18
3672.01066375  9.404636e-18
3672.52274001  7.852941e-18
3673.03481627  6.500846e-18
3673.54689252  8.507971e-18
3674.05896878  9.654709e-18
3674.57104504  6.844599e-18
3675.0831213  6.774409e-18
3675.59519756  6.987865e-18
3676.10727382  8.479701e-18
3676.61935008  2.513209e-18
3677.13142633  4.44368e-18
3677.64350259  2.814532e-18
3678.15557885  -1.446304e-18
3678.66765511  1.745334e-18
3679.17973137  5.578546e-18
3679.69180763  9.10415e-18
3680.20388389  9.794056e-18
3680.71596014  1.194605e-17
3681.2280364  7.768603e-18
3681.74011266  2.494948e-18
3682.25218892  1.552749e-18
3682.76426518  4.410163e-18
3683.27634144  6.591164e-18
3683.7884177  1.119998e-17
3684.30049396  1.650539e-17
3684.81257021  9.978329e-18
3685.32464647  1.04514e-17
3685.83672273  9.74537e-18
3686.34879899  6.479186e-18
3686.86087525  1.590306e-18
3687.37295151  2.059508e-18
3687.88502777  3.184483e-18
3688.39710402  5.843865e-18
3688.90918028  -6.410077e-19
3689.42125654  1.395461e-18
3689.9333328  7.657103e-18
3690.44540906  1.439017e-17
3690.95748532  9.431267e-18
3691.46956158  6.952854e-18
3691.98163784  6.194665e-18
3692.49371409  4.693527e-18
3693.00579035  9.877588e-18
3693.51786661  1.052196e-17
3694.02994287  5.633279e-18
3694.54201913  8.019525e-18
3695.05409539  4.109986e-18
3695.56617165  3.529207e-18
3696.0782479  4.855207e-18
3696.59032416  7.131669e-18
3697.10240042  4.786858e-18
3697.61447668  7.296169e-18
3698.12655294  1.062275e-17
3698.6386292  4.162366e-18
3699.15070546  3.743984e-18
3699.66278172  4.533653e-18
3700.17485797  7.414875e-18
3700.68693423  1.5421e-18
3701.19901049  8.621807e-18
3701.71108675  4.781338e-18
3702.22316301  1.625288e-18
3702.73523927  6.919611e-18
3703.24731553  9.080237e-18
3703.75939178  7.691618e-18
3704.27146804  5.946607e-18
3704.7835443  1.104194e-17
3705.29562056  5.964822e-18
3705.80769682  2.530011e-19
3706.31977308  2.747073e-18
3706.83184934  6.084217e-18
3707.3439256  4.586863e-18
3707.85600185  8.525987e-18
3708.36807811  8.754478e-18
3708.88015437  1.200253e-18
3709.39223063  9.746381e-18
3709.90430689  7.454547e-18
3710.41638315  8.422725e-18
3710.92845941  5.203763e-18
3711.44053566  3.703149e-18
3711.95261192  1.757001e-18
3712.46468818  2.377509e-18
3712.97676444  4.115206e-18
3713.4888407  3.528092e-18
3714.00091696  4.857947e-18
3714.51299322  4.487552e-18
3715.02506948  2.618414e-18
3715.53714573  2.002251e-18
3716.04922199  3.156921e-18
3716.56129825  4.92931e-18
3717.07337451  6.436646e-18
3717.58545077  5.424323e-18
3718.09752703  1.267644e-17
3718.60960329  6.030975e-18
3719.12167954  3.024659e-18
3719.6337558  -7.43885e-19
3720.14583206  2.719995e-18
3720.65790832  3.370115e-18
3721.16998458  4.11553e-18
3721.68206084  1.062972e-17
3722.1941371  8.82836e-18
3722.70621336  9.418484e-18
3723.21828961  1.694024e-18
3723.73036587  5.238437e-18
3724.24244213  4.657432e-18
3724.75451839  9.88441e-18
3725.26659465  1.206789e-17
3725.77867091  1.343091e-17
3726.29074717  7.72786e-18
3726.80282342  5.033241e-18
3727.31489968  2.121563e-18
3727.82697594  3.94122e-18
3728.3390522  7.305363e-18
3728.85112846  1.131203e-17
3729.36320472  8.031514e-18
3729.87528098  2.977558e-18
3730.38735723  1.080429e-18
3730.89943349  5.639828e-18
3731.41150975  1.114308e-17
3731.92358601  7.356116e-18
3732.43566227  -7.810254e-19
3732.94773853  3.62033e-18
3733.45981479  7.725837e-18
3733.97189105  3.617402e-18
3734.4839673  4.637478e-18
3734.99604356  3.729978e-18
3735.50811982  6.138048e-18
3736.02019608  5.048464e-18
3736.53227234  5.495933e-19
3737.0443486  6.735451e-18
3737.55642486  6.471378e-18
3738.06850111  7.685802e-18
3738.58057737  2.213284e-18
3739.09265363  2.16895e-18
3739.60472989  3.354427e-18
3740.11680615  6.270456e-18
3740.62888241  7.708572e-18
3741.14095867  8.752986e-18
3741.65303493  8.67629e-18
3742.16511118  6.781649e-18
3742.67718744  8.190049e-18
3743.1892637  5.265993e-18
3743.70133996  6.04862e-18
3744.21341622  9.469912e-18
3744.72549248  9.232211e-19
3745.23756874  2.255896e-19
3745.74964499  7.092787e-18
3746.26172125  7.812687e-18
3746.77379751  3.752694e-18
3747.28587377  1.358576e-18
3747.79795003  1.328257e-18
3748.31002629  2.407678e-18
3748.82210255  7.869829e-19
3749.33417881  6.461338e-18
3749.84625506  8.231686e-18
3750.35833132  8.129483e-18
3750.87040758  6.075428e-18
3751.38248384  9.707835e-18
3751.8945601  4.824184e-18
3752.40663636  7.122052e-18
3752.91871262  -3.012622e-18
3753.43078887  -7.115123e-19
3753.94286513  -6.033099e-18
3754.45494139  8.483644e-18
3754.96701765  7.484616e-18
3755.47909391  4.439549e-18
3755.99117017  7.913277e-18
3756.50324643  9.765111e-18
3757.01532269  4.477326e-18
3757.52739894  -4.100308e-18
3758.0394752  5.542544e-18
3758.55155146  5.193221e-18
3759.06362772  2.720815e-18
3759.57570398  9.968497e-18
3760.08778024  9.215773e-18
3760.5998565  9.862572e-18
3761.11193275  5.260403e-18
3761.62400901  4.595851e-19
3762.13608527  6.8067e-19
3762.64816153  3.920559e-18
3763.16023779  6.782937e-18
3763.67231405  5.143398e-18
3764.18439031  8.49043e-18
3764.69646657  6.198418e-19
3765.20854282  8.034306e-18
3765.72061908  2.777655e-18
3766.23269534  1.14941e-17
3766.7447716  3.089335e-18
3767.25684786  7.580687e-18
3767.76892412  5.382893e-19
3768.28100038  -8.038604e-19
3768.79307663  -4.104844e-18
3769.30515289  3.574075e-18
3769.81722915  3.319666e-18
3770.32930541  4.089187e-18
3770.84138167  5.496268e-18
3771.35345793  1.528994e-18
3771.86553419  1.039424e-17
3772.37761045  9.43611e-18
3772.8896867  3.196644e-18
3773.40176296  7.406177e-18
3773.91383922  9.390937e-18
3774.42591548  5.394892e-18
3774.93799174  2.990346e-18
3775.450068  1.22182e-17
3775.96214426  3.832631e-18
3776.47422051  2.298753e-18
3776.98629677  -8.209706e-20
3777.49837303  9.143989e-18
3778.01044929  1.196893e-18
3778.52252555  1.292584e-18
3779.03460181  4.249201e-18
3779.54667807  -1.100825e-18
3780.05875432  4.836488e-18
3780.57083058  2.429528e-18
3781.08290684  6.192863e-18
3781.5949831  2.846701e-18
3782.10705936  4.857674e-18
3782.61913562  1.556834e-18
3783.13121188  4.525961e-18
3783.64328814  1.334718e-18
3784.15536439  1.203703e-18
3784.66744065  1.196223e-17
3785.17951691  7.800912e-18
3785.69159317  3.239322e-18
3786.20366943  6.699278e-18
3786.71574569  3.176177e-18
3787.22782195  4.208355e-18
3787.7398982  3.220941e-18
3788.25197446  5.252113e-18
3788.76405072  1.625676e-18
3789.27612698  1.409241e-18
3789.78820324  3.584306e-18
3790.3002795  9.067747e-18
3790.81235576  4.894419e-18
3791.32443202  -9.63448e-19
3791.83650827  3.069575e-18
3792.34858453  6.928576e-18
3792.86066079  -4.22756e-18
3793.37273705  3.940106e-18
3793.88481331  7.992208e-18
3794.39688957  2.843562e-18
3794.90896583  4.793673e-18
3795.42104208  -4.401883e-18
3795.93311834  -1.295801e-18
3796.4451946  2.411487e-18
3796.95727086  5.667759e-18
3797.46934712  4.393973e-18
3797.98142338  2.378868e-18
3798.49349964  4.353572e-18
3799.0055759  3.615721e-18
3799.51765215  4.885159e-19
3800.02972841  2.71518e-18
3800.54180467  -2.05942e-18
3801.05388093  3.015671e-18
3801.56595719  -6.822784e-19
3802.07803345  1.946452e-18
3802.59010971  7.250255e-18
3803.10218596  8.768521e-18
3803.61426222  3.205637e-18
3804.12633848  2.300993e-18
3804.63841474  4.108674e-18
3805.150491  2.625747e-18
3805.66256726  5.699443e-19
3806.17464352  3.512459e-20
3806.68671978  3.357145e-18
3807.19879603  1.675592e-18
3807.71087229  -1.877146e-18
3808.22294855  4.499861e-18
3808.73502481  4.837446e-18
3809.24710107  3.901636e-18
3809.75917733  5.400331e-18
3810.27125359  3.587777e-18
3810.78332984  3.833153e-18
3811.2954061  6.509266e-18
3811.80748236  4.523909e-18
3812.31955862  4.478745e-18
3812.83163488  1.502003e-18
3813.34371114  1.756165e-18
3813.8557874  6.47043e-19
3814.36786366  -4.288434e-19
3814.87993991  1.550698e-18
3815.39201617  2.664073e-18
3815.90409243  3.922564e-18
3816.41616869  -1.779233e-18
3816.92824495  3.625751e-18
3817.44032121  2.882847e-18
3817.95239747  7.151222e-19
3818.46447372  5.561547e-19
3818.97654998  4.045512e-18
3819.48862624  -9.313571e-19
3820.0007025  2.487949e-18
3820.51277876  8.010247e-18
3821.02485502  5.837957e-18
3821.53693128  2.653821e-18
3822.04900753  2.239551e-18
3822.56108379  7.182183e-18
3823.07316005  7.326766e-18
3823.58523631  4.580842e-18
3824.09731257  1.400604e-18
3824.60938883  1.770168e-18
3825.12146509  7.849044e-19
3825.63354135  4.090744e-18
3826.1456176  3.865789e-18
3826.65769386  1.196326e-18
3827.16977012  1.24963e-18
3827.68184638  -1.105607e-18
3828.19392264  5.046196e-19
3828.7059989  -1.845429e-18
3829.21807516  3.084295e-18
3829.73015141  7.970482e-18
3830.24222767  4.574645e-18
3830.75430393  5.522257e-19
3831.26638019  7.892584e-19
3831.77845645  5.022709e-18
3832.29053271  4.344618e-18
3832.80260897  5.083488e-18
3833.31468523  3.581968e-18
3833.82676148  8.297469e-18
3834.33883774  3.616409e-18
3834.850914  3.625269e-18
3835.36299026  2.110571e-18
3835.87506652  6.746347e-18
3836.38714278  5.323279e-18
3836.89921904  3.659456e-18
3837.41129529  4.056906e-18
3837.92337155  2.076118e-20
3838.43544781  1.120861e-21
3838.94752407  -5.598363e-18
3839.45960033  -1.680875e-18
3839.97167659  4.864478e-18
3840.48375285  4.993363e-18
3840.99582911  4.599192e-18
3841.50790536  5.230672e-18
3842.01998162  4.022832e-18
3842.53205788  2.269909e-18
3843.04413414  6.177176e-18
3843.5562104  4.153208e-18
3844.06828666  4.869766e-18
3844.58036292  3.40552e-18
3845.09243917  8.196768e-18
3845.60451543  3.484644e-18
3846.11659169  3.326714e-18
3846.62866795  1.500071e-18
3847.14074421  2.776092e-18
3847.65282047  4.902161e-18
3848.16489673  1.954418e-18
3848.67697299  2.947304e-18
3849.18904924  2.213631e-18
3849.7011255  -3.108558e-18
3850.21320176  5.52821e-18
3850.72527802  -8.62265e-19
3851.23735428  1.887367e-18
3851.74943054  2.636192e-18
3852.2615068  6.874899e-18
3852.77358305  1.705818e-18
3853.28565931  3.705291e-18
3853.79773557  3.321741e-19
3854.30981183  1.063108e-18
3854.82188809  2.645349e-18
3855.33396435  -3.480127e-19
3855.84604061  1.488357e-18
3856.35811687  1.983423e-18
3856.87019312  4.958066e-18
3857.38226938  -1.983646e-18
3857.89434564  3.180296e-18
3858.4064219  -1.595342e-18
3858.91849816  8.524744e-18
3859.43057442  5.048923e-18
3859.94265068  8.432002e-18
3860.45472693  4.714873e-18
3860.96680319  9.462913e-18
3861.47887945  4.155252e-18
3861.99095571  5.617927e-18
3862.50303197  3.760541e-18
3863.01510823  3.305244e-18
3863.52718449  6.233178e-18
3864.03926075  2.142798e-18
3864.551337  2.462034e-18
3865.06341326  -1.092613e-18
3865.57548952  6.705547e-18
3866.08756578  3.158373e-18
3866.59964204  2.005876e-18
3867.1117183  1.32433e-18
3867.62379456  5.782112e-18
3868.13587081  7.782932e-18
3868.64794707  2.251461e-18
3869.16002333  4.357191e-18
3869.67209959  5.465363e-18
3870.18417585  5.451753e-18
3870.69625211  -1.727472e-19
3871.20832837  2.768248e-18
3871.72040462  2.743102e-18
3872.23248088  1.865921e-18
3872.74455714  6.342306e-18
3873.2566334  5.679603e-18
3873.76870966  -9.706702e-19
3874.28078592  5.889073e-18
3874.79286218  4.887468e-18
3875.30493844  1.493861e-18
3875.81701469  4.618433e-19
3876.32909095  7.312289e-18
3876.84116721  6.467021e-18
3877.35324347  3.404894e-18
3877.86531973  5.811529e-18
3878.37739599  5.318221e-18
3878.88947225  -4.01722e-19
3879.4015485  8.671715e-18
3879.91362476  9.282172e-19
3880.42570102  1.283462e-18
3880.93777728  2.95643e-18
3881.44985354  -2.386082e-20
3881.9619298  1.495716e-18
3882.47400606  2.195037e-18
3882.98608232  6.0862e-18
3883.49815857  5.235269e-18
3884.01023483  2.972352e-18
3884.52231109  2.281386e-18
3885.03438735  1.126631e-18
3885.54646361  -4.553479e-19
3886.05853987  5.407819e-18
3886.57061613  1.188059e-18
3887.08269238  4.319213e-18
3887.59476864  3.288166e-18
3888.1068449  2.789515e-18
3888.61892116  1.34766e-18
3889.13099742  6.267008e-18
3889.64307368  1.188044e-18
3890.15514994  1.215751e-18
3890.6672262  8.655753e-20
3891.17930245  2.377868e-18
3891.69137871  -3.059099e-18
3892.20345497  5.061252e-18
3892.71553123  -1.746736e-18
3893.22760749  -1.6248e-18
3893.73968375  3.965947e-18
3894.25176001  5.718467e-18
3894.76383626  4.723765e-18
3895.27591252  -2.873791e-18
3895.78798878  1.978143e-18
3896.30006504  5.059903e-18
3896.8121413  5.491405e-18
3897.32421756  7.270819e-18
3897.83629382  3.366372e-18
3898.34837008  7.463005e-18
3898.86044633  6.516104e-18
3899.37252259  1.941951e-18
3899.88459885  4.386213e-18
3900.39667511  9.773412e-18
3900.90875137  1.135435e-18
3901.42082763  7.575871e-19
3901.93290389  4.072975e-18
3902.44498014  2.48506e-18
3902.9570564  6.750604e-18
3903.46913266  -2.172463e-19
3903.98120892  2.893476e-19
3904.49328518  6.670154e-18
3905.00536144  6.118016e-18
3905.5174377  7.955022e-18
3906.02951396  6.002392e-18
3906.54159021  3.395326e-18
3907.05366647  5.088205e-18
3907.56574273  5.650611e-18
3908.07781899  7.372593e-18
3908.58989525  7.857192e-18
3909.10197151  3.585677e-18
3909.61404777  5.414421e-19
3910.12612402  8.000438e-19
3910.63820028  4.188158e-18
3911.15027654  2.586444e-18
3911.6623528  2.895528e-18
3912.17442906  1.288137e-18
3912.68650532  2.557457e-18
3913.19858158  7.55822e-18
3913.71065784  2.947442e-18
3914.22273409  4.328032e-18
3914.73481035  2.607326e-18
3915.24688661  5.02386e-18
3915.75896287  6.139669e-18
3916.27103913  5.072297e-18
3916.78311539  6.564163e-18
3917.29519165  7.637522e-18
3917.8072679  7.759237e-18
3918.31934416  2.672962e-18
3918.83142042  2.232447e-18
3919.34349668  4.703216e-18
3919.85557294  5.034932e-18
3920.3676492  3.172178e-18
3920.87972546  4.648943e-18
3921.39180171  2.059937e-18
3921.90387797  1.870056e-18
3922.41595423  2.341415e-18
3922.92803049  4.32948e-18
3923.44010675  3.922277e-18
3923.95218301  5.400874e-18
3924.46425927  4.005013e-18
3924.97633553  4.794899e-18
3925.48841178  2.116549e-18
3926.00048804  5.517369e-18
3926.5125643  2.621807e-18
3927.02464056  1.799195e-18
3927.53671682  4.21386e-18
3928.04879308  7.690696e-18
3928.56086934  5.522521e-18
3929.07294559  7.393728e-18
3929.58502185  8.298602e-18
3930.09709811  3.944532e-18
3930.60917437  3.650786e-18
3931.12125063  3.078983e-18
3931.63332689  2.035301e-18
3932.14540315  2.914827e-18
3932.65747941  6.54494e-18
3933.16955566  2.980894e-18
3933.68163192  3.736908e-18
3934.19370818  2.910987e-18
3934.70578444  1.372247e-18
3935.2178607  1.563588e-18
3935.72993696  6.835043e-18
3936.24201322  8.205499e-18
3936.75408947  1.76555e-18
3937.26616573  4.04172e-18
3937.77824199  3.670168e-18
3938.29031825  9.751041e-18
3938.80239451  5.733176e-18
3939.31447077  6.950027e-18
3939.82654703  4.081799e-18
3940.33862329  1.147572e-17
3940.85069954  6.795303e-18
3941.3627758  5.834878e-18
3941.87485206  6.130319e-18
3942.38692832  7.162728e-18
3942.89900458  1.559093e-18
3943.41108084  2.42495e-18
3943.9231571  2.39758e-18
3944.43523335  4.806448e-18
3944.94730961  6.735701e-18
3945.45938587  9.295486e-18
3945.97146213  1.045891e-17
3946.48353839  5.972669e-18
3946.99561465  1.144819e-17
3947.50769091  1.268315e-17
3948.01976717  6.871585e-18
3948.53184342  9.263763e-18
3949.04391968  6.759333e-18
3949.55599594  4.771118e-18
3950.0680722  2.292392e-18
3950.58014846  1.2752e-17
3951.09222472  9.02994e-18
3951.60430098  7.319911e-18
3952.11637723  5.864575e-18
3952.62845349  1.067117e-17
3953.14052975  8.389415e-18
3953.65260601  8.522114e-18
3954.16468227  9.807864e-18
3954.67675853  4.734491e-18
3955.18883479  8.057867e-18
3955.70091105  9.071211e-18
3956.2129873  2.211526e-18
3956.72506356  -4.399428e-20
3957.23713982  1.228661e-18
3957.74921608  7.092162e-18
3958.26129234  8.784078e-18
3958.7733686  1.152469e-17
3959.28544486  1.04847e-17
3959.79752111  1.008662e-17
3960.30959737  4.747951e-18
3960.82167363  1.121494e-17
3961.33374989  6.369547e-18
3961.84582615  9.664502e-18
3962.35790241  5.450502e-18
3962.86997867  8.716605e-18
3963.38205492  6.532115e-18
3963.89413118  9.710152e-18
3964.40620744  1.065658e-17
3964.9182837  8.800859e-18
3965.43035996  2.778864e-18
3965.94243622  4.175946e-18
3966.45451248  7.278177e-18
3966.96658874  4.781103e-18
3967.47866499  7.40849e-18
3967.99074125  4.77432e-18
3968.50281751  5.352853e-18
3969.01489377  7.207214e-18
3969.52697003  1.042662e-17
3970.03904629  5.317359e-18
3970.55112255  3.641022e-18
3971.0631988  8.925934e-18
3971.57527506  6.923086e-18
3972.08735132  5.582015e-18
3972.59942758  6.062503e-18
3973.11150384  9.527793e-18
3973.6235801  1.035236e-17
3974.13565636  3.201919e-18
3974.64773262  6.293181e-18
3975.15980887  8.828216e-18
3975.67188513  1.21721e-17
3976.18396139  7.694834e-18
3976.69603765  7.319628e-18
3977.20811391  5.983834e-18
3977.72019017  8.481479e-18
3978.23226643  1.184055e-17
3978.74434268  1.039759e-17
3979.25641894  7.355319e-18
3979.7684952  5.190184e-18
3980.28057146  9.54432e-18
3980.79264772  5.583343e-18
3981.30472398  5.112796e-18
3981.81680024  6.815654e-18
3982.3288765  7.062973e-18
3982.84095275  8.494273e-18
3983.35302901  8.767085e-18
3983.86510527  7.612444e-18
3984.37718153  9.266511e-18
3984.88925779  1.014467e-17
3985.40133405  8.739095e-18
3985.91341031  4.014297e-18
3986.42548656  8.747432e-18
3986.93756282  7.981196e-18
3987.44963908  8.111148e-18
3987.96171534  9.484862e-18
3988.4737916  6.934943e-18
3988.98586786  4.037232e-18
3989.49794412  4.563947e-18
3990.01002038  6.22362e-18
3990.52209663  4.901239e-18
3991.03417289  5.768269e-18
3991.54624915  5.700634e-18
3992.05832541  7.973366e-18
3992.57040167  7.048581e-18
3993.08247793  4.159864e-18
3993.59455419  3.101102e-18
3994.10663044  5.731895e-18
3994.6187067  6.951069e-18
3995.13078296  7.22606e-18
3995.64285922  9.669237e-18
3996.15493548  8.345766e-18
3996.66701174  7.687914e-18
3997.179088  8.425222e-18
3997.69116426  1.045945e-17
3998.20324051  9.887737e-18
3998.71531677  6.714221e-18
3999.22739303  1.042691e-17
3999.73946929  7.643503e-18
4000.25154555  3.933477e-18
4000.76362181  3.4366e-18
4001.27569807  4.575279e-18
4001.78777432  7.902304e-18
4002.29985058  8.319114e-18
4002.81192684  1.074689e-17
4003.3240031  1.060909e-17
4003.83607936  8.585859e-18
4004.34815562  3.76307e-18
4004.86023188  5.960979e-18
4005.37230814  8.442377e-18
4005.88438439  7.437213e-18
4006.39646065  7.510434e-18
4006.90853691  5.638197e-18
4007.42061317  7.498729e-18
4007.93268943  6.362345e-18
4008.44476569  3.998376e-18
4008.95684195  7.277343e-18
4009.4689182  7.801986e-18
4009.98099446  8.149373e-18
4010.49307072  8.047792e-18
4011.00514698  6.128149e-18
4011.51722324  8.498952e-18
4012.0292995  7.630741e-18
4012.54137576  7.824204e-18
4013.05345201  7.399911e-18
4013.56552827  4.900672e-18
4014.07760453  1.059371e-17
4014.58968079  6.239606e-18
4015.10175705  2.580267e-18
4015.61383331  9.282742e-18
4016.12590957  8.588596e-18
4016.63798583  7.315709e-18
4017.15006208  2.580742e-18
4017.66213834  8.678739e-18
4018.1742146  7.005891e-18
4018.68629086  5.394917e-18
4019.19836712  7.074385e-18
4019.71044338  6.09673e-18
4020.22251964  4.69269e-18
4020.73459589  5.062223e-18
4021.24667215  7.794335e-18
4021.75874841  5.818498e-18
4022.27082467  1.004669e-17
4022.78290093  8.714195e-18
4023.29497719  1.290452e-17
4023.80705345  8.63927e-18
4024.31912971  1.535735e-17
4024.83120596  1.171082e-17
4025.34328222  3.279247e-18
4025.85535848  1.102848e-17
4026.36743474  4.34038e-18
4026.879511  6.389509e-18
4027.39158726  1.022263e-17
4027.90366352  5.117649e-18
4028.41573977  1.389199e-17
4028.92781603  9.139462e-18
4029.43989229  1.098091e-17
4029.95196855  6.573092e-18
4030.46404481  8.185262e-18
4030.97612107  9.379896e-18
4031.48819733  7.219604e-18
4032.00027359  8.548985e-18
4032.51234984  1.171752e-17
4033.0244261  8.810603e-18
4033.53650236  4.871263e-18
4034.04857862  5.447575e-18
4034.56065488  9.979245e-18
4035.07273114  1.19671e-17
4035.5848074  1.159137e-17
4036.09688365  8.304781e-18
4036.60895991  6.301696e-18
4037.12103617  9.593422e-18
4037.63311243  4.310353e-18
4038.14518869  8.628405e-18
4038.65726495  6.983119e-18
4039.16934121  6.743016e-18
4039.68141747  7.028066e-18
4040.19349372  7.644338e-18
4040.70556998  4.744578e-18
4041.21764624  9.686999e-18
4041.7297225  7.722956e-18
4042.24179876  6.114123e-18
4042.75387502  6.289168e-18
4043.26595128  9.388999e-18
4043.77802753  4.620463e-18
4044.29010379  7.142702e-18
4044.80218005  9.507622e-18
4045.31425631  8.679289e-18
4045.82633257  8.548125e-18
4046.33840883  8.884247e-18
4046.85048509  1.108047e-17
4047.36256135  6.086003e-18
4047.8746376  4.131438e-18
4048.38671386  4.271953e-18
4048.89879012  8.770644e-18
4049.41086638  8.662933e-18
4049.92294264  6.793963e-18
4050.4350189  1.016487e-17
4050.94709516  7.730583e-18
4051.45917141  6.125369e-18
4051.97124767  9.845789e-18
4052.48332393  6.447094e-18
4052.99540019  8.0128e-18
4053.50747645  1.004956e-17
4054.01955271  8.37401e-18
4054.53162897  1.336455e-17
4055.04370522  9.604183e-18
4055.55578148  9.12168e-18
4056.06785774  9.59611e-18
4056.579934  9.100632e-18
4057.09201026  5.084181e-18
4057.60408652  3.891108e-18
4058.11616278  6.509995e-18
4058.62823904  3.324712e-18
4059.14031529  7.793442e-18
4059.65239155  1.240696e-17
4060.16446781  6.354228e-18
4060.67654407  5.83766e-18
4061.18862033  8.380355e-18
4061.70069659  9.360786e-18
4062.21277285  6.701399e-18
4062.7248491  4.710398e-18
4063.23692536  5.657462e-18
4063.74900162  9.911386e-18
4064.26107788  9.16211e-18
4064.77315414  1.221644e-17
4065.2852304  1.019632e-17
4065.79730666  5.94488e-18
4066.30938292  6.482846e-18
4066.82145917  9.012749e-18
4067.33353543  8.993572e-18
4067.84561169  9.749318e-18
4068.35768795  1.029122e-17
4068.86976421  6.736535e-18
4069.38184047  5.508086e-18
4069.89391673  8.217733e-18
4070.40599298  6.117864e-18
4070.91806924  1.164433e-17
4071.4301455  8.489663e-18
4071.94222176  7.808101e-18
4072.45429802  7.583449e-18
4072.96637428  5.024796e-18
4073.47845054  7.599729e-18
4073.9905268  1.015184e-17
4074.50260305  4.288925e-18
4075.01467931  5.393474e-18
4075.52675557  7.383966e-18
4076.03883183  5.560288e-18
4076.55090809  5.531305e-18
4077.06298435  4.525489e-18
4077.57506061  1.051847e-17
4078.08713686  7.042539e-18
4078.59921312  6.47762e-18
4079.11128938  7.777103e-18
4079.62336564  1.081444e-17
4080.1354419  1.12947e-17
4080.64751816  1.11693e-17
4081.15959442  8.033266e-18
4081.67167068  8.253581e-18
4082.18374693  7.904021e-18
4082.69582319  7.210672e-18
4083.20789945  7.959582e-18
4083.71997571  4.68085e-18
4084.23205197  9.005765e-18
4084.74412823  1.257417e-17
4085.25620449  7.200147e-18
4085.76828074  8.640955e-18
4086.280357  1.307188e-17
4086.79243326  1.27846e-17
4087.30450952  7.262788e-18
4087.81658578  1.335357e-17
4088.32866204  7.674937e-18
4088.8407383  9.580397e-18
4089.35281456  8.753456e-18
4089.86489081  8.24894e-18
4090.37696707  1.357144e-17
4090.88904333  9.21399e-18
4091.40111959  1.0821e-17
4091.91319585  8.607627e-18
4092.42527211  8.95882e-18
4092.93734837  1.141052e-17
4093.44942462  7.090979e-18
4093.96150088  1.15915e-17
4094.47357714  9.586431e-18
4094.9856534  9.656202e-18
4095.49772966  1.32756e-17
4096.00980592  1.45543e-17
4096.52188218  9.373728e-18
4097.03395844  5.467945e-18
4097.54603469  7.232144e-18
4098.05811095  1.205297e-17
4098.57018721  5.973024e-18
4099.08226347  1.209713e-17
4099.59433973  5.438965e-18
4100.10641599  1.300972e-17
4100.61849225  1.025491e-17
4101.1305685  1.025242e-17
4101.64264476  7.3004e-18
4102.15472102  7.36134e-18
4102.66679728  7.12054e-18
4103.17887354  3.854745e-18
4103.6909498  9.056845e-18
4104.20302606  6.997187e-18
4104.71510231  4.563874e-18
4105.22717857  5.412853e-18
4105.73925483  9.360742e-18
4106.25133109  9.118039e-18
4106.76340735  9.161975e-18
4107.27548361  7.159826e-18
4107.78755987  6.776864e-18
4108.29963613  1.025309e-17
4108.81171238  9.078406e-18
4109.32378864  7.325057e-18
4109.8358649  8.387599e-18
4110.34794116  8.44763e-18
4110.86001742  7.413524e-18
4111.37209368  7.208833e-18
4111.88416994  9.708761e-18
4112.39624619  7.642825e-18
4112.90832245  1.008426e-17
4113.42039871  7.754538e-18
4113.93247497  5.996683e-18
4114.44455123  8.335116e-18
4114.95662749  9.281973e-18
4115.46870375  1.9169e-18
4115.98078001  8.087997e-18
4116.49285626  1.04543e-17
4117.00493252  6.576643e-18
4117.51700878  1.053473e-17
4118.02908504  6.198834e-18
4118.5411613  8.029192e-18
4119.05323756  5.349191e-18
4119.56531382  6.596614e-18
4120.07739007  1.208874e-17
4120.58946633  1.076708e-17
4121.10154259  8.297419e-18
4121.61361885  7.684013e-18
4122.12569511  7.214656e-18
4122.63777137  6.866988e-18
4123.14984763  7.610536e-18
4123.66192389  4.357292e-18
4124.17400014  6.974674e-18
4124.6860764  8.768498e-18
4125.19815266  8.348241e-18
4125.71022892  9.708902e-18
4126.22230518  4.676051e-18
4126.73438144  8.584111e-18
4127.2464577  8.177955e-18
4127.75853395  9.250142e-18
4128.27061021  9.407406e-18
4128.78268647  7.021157e-18
4129.29476273  7.086733e-18
4129.80683899  5.906442e-18
4130.31891525  6.747294e-18
4130.83099151  9.64497e-18
4131.34306777  8.529011e-18
4131.85514402  7.693861e-18
4132.36722028  5.806435e-18
4132.87929654  6.899936e-18
4133.3913728  6.454255e-18
4133.90344906  6.544908e-18
4134.41552532  7.238496e-18
4134.92760158  5.503107e-18
4135.43967783  6.109384e-18
4135.95175409  5.818296e-18
4136.46383035  5.517482e-18
4136.97590661  4.776473e-18
4137.48798287  6.674221e-18
4138.00005913  1.040458e-17
4138.51213539  6.192333e-18
4139.02421165  5.370361e-18
4139.5362879  7.609185e-18
4140.04836416  9.439712e-18
4140.56044042  6.486105e-18
4141.07251668  7.346625e-18
4141.58459294  4.839093e-18
4142.0966692  7.137486e-18
4142.60874546  6.586371e-18
4143.12082171  3.272322e-18
4143.63289797  7.472975e-18
4144.14497423  6.00762e-18
4144.65705049  9.797039e-18
4145.16912675  8.999343e-18
4145.68120301  5.789598e-18
4146.19327927  6.097609e-18
4146.70535553  5.346568e-18
4147.21743178  4.986585e-18
4147.72950804  4.901413e-18
4148.2415843  7.517165e-18
4148.75366056  6.082838e-18
4149.26573682  4.736411e-18
4149.77781308  7.118625e-18
4150.28988934  6.507238e-18
4150.80196559  5.207814e-18
4151.31404185  3.795582e-18
4151.82611811  2.180617e-18
4152.33819437  3.855728e-18
4152.85027063  6.370426e-18
4153.36234689  3.934416e-18
4153.87442315  1.123567e-17
4154.3864994  1.409764e-17
4154.89857566  7.32019e-18
4155.41065192  1.039775e-17
4155.92272818  5.90962e-18
4156.43480444  1.13401e-17
4156.9468807  7.664163e-18
4157.45895696  4.845298e-18
4157.97103322  3.17491e-18
4158.48310947  8.117985e-18
4158.99518573  7.631101e-18
4159.50726199  4.304382e-18
4160.01933825  5.994718e-18
4160.53141451  6.074049e-18
4161.04349077  1.124927e-17
4161.55556703  9.40458e-18
4162.06764328  5.231239e-18
4162.57971954  6.890643e-18
4163.0917958  8.445234e-18
4163.60387206  1.024494e-17
4164.11594832  7.619827e-18
4164.62802458  6.871191e-18
4165.14010084  6.39824e-18
4165.6521771  7.981146e-18
4166.16425335  1.971141e-18
4166.67632961  6.205073e-18
4167.18840587  4.129789e-18
4167.70048213  6.090167e-18
4168.21255839  7.98296e-18
4168.72463465  8.800104e-18
4169.23671091  4.536964e-18
4169.74878716  1.232631e-17
4170.26086342  9.324727e-18
4170.77293968  6.242991e-18
4171.28501594  6.37069e-18
4171.7970922  7.030643e-18
4172.30916846  7.441342e-18
4172.82124472  2.365961e-18
4173.33332098  7.393409e-18
4173.84539723  7.90962e-18
4174.35747349  1.023062e-17
4174.86954975  8.639289e-18
4175.38162601  5.249279e-18
4175.89370227  7.46034e-18
4176.40577853  6.021871e-18
4176.91785479  9.966165e-18
4177.42993104  9.343027e-18
4177.9420073  5.937813e-18
4178.45408356  1.08478e-17
4178.96615982  8.18185e-18
4179.47823608  7.202185e-18
4179.99031234  1.034706e-17
4180.5023886  8.083716e-18
4181.01446486  7.267682e-18
4181.52654111  7.237673e-18
4182.03861737  9.782794e-18
4182.55069363  6.978725e-18
4183.06276989  5.404992e-18
4183.57484615  3.15378e-18
4184.08692241  8.843052e-18
4184.59899867  5.238629e-18
4185.11107492  3.941529e-18
4185.62315118  6.330692e-18
4186.13522744  5.855255e-18
4186.6473037  7.00117e-18
4187.15937996  7.872798e-18
4187.67145622  3.229596e-18
4188.18353248  6.488344e-18
4188.69560874  9.053153e-18
4189.20768499  8.488667e-18
4189.71976125  5.651554e-18
4190.23183751  6.104169e-18
4190.74391377  6.838641e-18
4191.25599003  5.26636e-18
4191.76806629  5.947198e-18
4192.28014255  6.837767e-18
4192.7922188  5.531307e-18
4193.30429506  5.219886e-18
4193.81637132  7.087029e-18
4194.32844758  8.497085e-18
4194.84052384  4.555516e-18
4195.3526001  6.185214e-18
4195.86467636  8.051487e-18
4196.37675261  9.298958e-18
4196.88882887  8.635309e-18
4197.40090513  5.883026e-18
4197.91298139  5.114642e-18
4198.42505765  5.526597e-18
4198.93713391  6.299817e-18
4199.44921017  6.555374e-18
4199.96128643  6.587594e-18
4200.47336268  5.949114e-18
4200.98543894  8.973362e-18
4201.4975152  6.114433e-18
4202.00959146  7.191598e-18
4202.52166772  9.938784e-18
4203.03374398  2.419814e-18
4203.54582024  5.957026e-19
4204.05789649  5.95617e-18
4204.56997275  9.011659e-18
4205.08204901  5.810936e-18
4205.59412527  5.209619e-18
4206.10620153  5.720042e-18
4206.61827779  7.917823e-18
4207.13035405  6.768173e-18
4207.64243031  6.70441e-18
4208.15450656  9.869746e-18
4208.66658282  8.464844e-18
4209.17865908  7.426428e-18
4209.69073534  7.969755e-18
4210.2028116  7.096043e-18
4210.71488786  6.048628e-18
4211.22696412  5.573394e-18
4211.73904037  4.411621e-18
4212.25111663  6.884863e-18
4212.76319289  1.021807e-17
4213.27526915  6.563255e-18
4213.78734541  7.505494e-18
4214.29942167  9.012765e-18
4214.81149793  5.916462e-18
4215.32357419  8.915028e-18
4215.83565044  7.784481e-18
4216.3477267  7.817997e-18
4216.85980296  7.902357e-18
4217.37187922  6.91189e-18
4217.88395548  7.244282e-18
4218.39603174  5.279365e-18
4218.908108  6.335011e-18
4219.42018425  9.737415e-18
4219.93226051  8.461728e-18
4220.44433677  4.870743e-18
4220.95641303  8.218704e-18
4221.46848929  8.223846e-18
4221.98056555  8.104803e-18
4222.49264181  6.958662e-18
4223.00471807  8.317141e-18
4223.51679432  9.235782e-18
4224.02887058  3.426115e-18
4224.54094684  1.081629e-17
4225.0530231  1.197615e-17
4225.56509936  6.273047e-18
4226.07717562  1.234199e-17
4226.58925188  8.550643e-18
4227.10132813  8.722692e-18
4227.61340439  6.072943e-18
4228.12548065  3.18447e-18
4228.63755691  4.612203e-18
4229.14963317  5.501305e-18
4229.66170943  6.942624e-18
4230.17378569  7.397486e-18
4230.68586195  7.360007e-18
4231.1979382  6.057596e-18
4231.71001446  4.294006e-18
4232.22209072  1.11798e-17
4232.73416698  8.533017e-18
4233.24624324  7.428366e-18
4233.7583195  9.593542e-18
4234.27039576  7.482572e-18
4234.78247201  6.893828e-18
4235.29454827  7.580281e-18
4235.80662453  6.818975e-18
4236.31870079  7.391603e-18
4236.83077705  8.300696e-18
4237.34285331  7.511007e-18
4237.85492957  5.8542e-18
4238.36700583  5.627753e-18
4238.87908208  8.569077e-18
4239.39115834  6.795134e-18
4239.9032346  5.763001e-18
4240.41531086  3.888003e-18
4240.92738712  6.830345e-18
4241.43946338  8.758066e-18
4241.95153964  7.236983e-18
4242.46361589  7.361575e-18
4242.97569215  1.061021e-17
4243.48776841  7.977739e-18
4243.99984467  7.065717e-18
4244.51192093  1.013659e-17
4245.02399719  8.970463e-18
4245.53607345  8.383622e-18
4246.0481497  7.928362e-18
4246.56022596  6.005613e-18
4247.07230222  6.452562e-18
4247.58437848  4.944494e-18
4248.09645474  6.150002e-18
4248.608531  6.557017e-18
4249.12060726  6.505808e-18
4249.63268352  7.547315e-18
4250.14475977  8.363636e-18
4250.65683603  7.207264e-18
4251.16891229  9.762118e-18
4251.68098855  8.372014e-18
4252.19306481  8.562118e-18
4252.70514107  6.757468e-18
4253.21721733  7.5549e-18
4253.72929358  7.301576e-18
4254.24136984  9.212971e-18
4254.7534461  9.930488e-18
4255.26552236  6.708748e-18
4255.77759862  5.645097e-18
4256.28967488  4.381806e-18
4256.80175114  7.328203e-18
4257.3138274  8.060666e-18
4257.82590365  7.6454e-18
4258.33797991  8.186256e-18
4258.85005617  9.79913e-18
4259.36213243  6.873526e-18
4259.87420869  6.14359e-18
4260.38628495  3.993455e-18
4260.89836121  4.714337e-18
4261.41043746  8.912991e-18
4261.92251372  7.464005e-18
4262.43458998  6.048367e-18
4262.94666624  1.007911e-17
4263.4587425  8.767797e-18
4263.97081876  7.818545e-18
4264.48289502  9.542141e-18
4264.99497128  9.657471e-18
4265.50704753  8.917612e-18
4266.01912379  8.566754e-18
4266.53120005  8.22493e-18
4267.04327631  1.115407e-17
4267.55535257  9.438283e-18
4268.06742883  8.527397e-18
4268.57950509  9.453845e-18
4269.09158134  9.654657e-18
4269.6036576  7.400013e-18
4270.11573386  8.853059e-18
4270.62781012  8.743519e-18
4271.13988638  1.250201e-17
4271.65196264  9.722046e-18
4272.1640389  1.111266e-17
4272.67611516  7.0212e-18
4273.18819141  1.174887e-17
4273.70026767  8.152174e-18
4274.21234393  4.650644e-18
4274.72442019  7.772527e-18
4275.23649645  1.009082e-17
4275.74857271  1.328866e-17
4276.26064897  7.103567e-18
4276.77272522  5.923071e-18
4277.28480148  9.63071e-18
4277.79687774  9.715772e-18
4278.308954  1.448538e-17
4278.82103026  1.217176e-17
4279.33310652  1.302088e-17
4279.84518278  7.541338e-18
4280.35725904  4.879249e-18
4280.86933529  7.486013e-18
4281.38141155  9.233318e-18
4281.89348781  9.650832e-18
4282.40556407  7.858788e-18
4282.91764033  1.072343e-17
4283.42971659  1.234808e-17
4283.94179285  8.23774e-18
4284.4538691  8.87021e-18
4284.96594536  5.508668e-18
4285.47802162  9.389125e-18
4285.99009788  1.040751e-17
4286.50217414  1.087815e-17
4287.0142504  8.959714e-18
4287.52632666  8.663672e-18
4288.03840292  1.045037e-17
4288.55047917  8.823965e-18
4289.06255543  1.051158e-17
4289.57463169  1.065255e-17
4290.08670795  9.323221e-18
4290.59878421  7.432149e-18
4291.11086047  5.958615e-18
4291.62293673  8.681383e-18
4292.13501298  9.502852e-18
4292.64708924  8.997239e-18
4293.1591655  7.522897e-18
4293.67124176  8.00076e-18
4294.18331802  5.826388e-18
4294.69539428  5.462009e-18
4295.20747054  8.170666e-18
4295.71954679  8.564288e-18
4296.23162305  1.154294e-17
4296.74369931  1.127048e-17
4297.25577557  1.02316e-17
4297.76785183  8.79611e-18
4298.27992809  8.135884e-18
4298.79200435  9.788077e-18
4299.30408061  1.020053e-17
4299.81615686  9.853868e-18
4300.32823312  8.19921e-18
4300.84030938  1.164858e-17
4301.35238564  1.26425e-17
4301.8644619  1.018691e-17
4302.37653816  7.078505e-18
4302.88861442  7.962324e-18
4303.40069067  5.001438e-18
4303.91276693  7.65774e-18
4304.42484319  1.009319e-17
4304.93691945  1.065097e-17
4305.44899571  7.748866e-18
4305.96107197  7.75155e-18
4306.47314823  9.9329e-18
4306.98522449  8.679459e-18
4307.49730074  1.449181e-17
4308.009377  9.059685e-18
4308.52145326  1.145415e-17
4309.03352952  7.880877e-18
4309.54560578  9.005689e-18
4310.05768204  9.238778e-18
4310.5697583  1.366008e-17
4311.08183455  1.270531e-17
4311.59391081  1.317473e-17
4312.10598707  8.63988e-18
4312.61806333  1.251529e-17
4313.13013959  1.151286e-17
4313.64221585  7.953255e-18
4314.15429211  5.508265e-18
4314.66636837  8.648658e-18
4315.17844462  7.594942e-18
4315.69052088  1.014675e-17
4316.20259714  1.227583e-17
4316.7146734  1.107243e-17
4317.22674966  1.168249e-17
4317.73882592  1.24746e-17
4318.25090218  8.285309e-18
4318.76297843  8.597859e-18
4319.27505469  6.692488e-18
4319.78713095  6.853793e-18
4320.29920721  1.221001e-17
4320.81128347  9.384748e-18
4321.32335973  9.924855e-18
4321.83543599  1.041827e-17
4322.34751225  8.796918e-18
4322.8595885  9.211e-18
4323.37166476  7.368445e-18
4323.88374102  5.624071e-18
4324.39581728  9.740798e-18
4324.90789354  1.052142e-17
4325.4199698  9.297028e-18
4325.93204606  1.20003e-17
4326.44412231  1.0251e-17
4326.95619857  1.29434e-17
4327.46827483  1.132293e-17
4327.98035109  1.047558e-17
4328.49242735  7.537591e-18
4329.00450361  4.301799e-18
4329.51657987  1.16315e-17
4330.02865613  7.541329e-18
4330.54073238  1.21751e-17
4331.05280864  1.321992e-17
4331.5648849  1.031128e-17
4332.07696116  1.156477e-17
4332.58903742  1.440061e-17
4333.10111368  1.079626e-17
4333.61318994  8.754374e-18
4334.12526619  1.15881e-17
4334.63734245  1.368688e-17
4335.14941871  1.149356e-17
4335.66149497  1.207614e-17
4336.17357123  5.937191e-18
4336.68564749  9.749932e-18
4337.19772375  1.562138e-17
4337.7098  1.25598e-17
4338.22187626  1.382743e-17
4338.73395252  1.085075e-17
4339.24602878  1.291091e-17
4339.75810504  1.067927e-17
4340.2701813  1.197068e-17
4340.78225756  1.347535e-17
4341.29433382  1.112459e-17
4341.80641007  1.306725e-17
4342.31848633  1.460444e-17
4342.83056259  1.096663e-17
4343.34263885  1.171576e-17
4343.85471511  1.173836e-17
4344.36679137  8.666708e-18
4344.87886763  1.062504e-17
4345.39094388  1.069389e-17
4345.90302014  1.189826e-17
4346.4150964  1.276123e-17
4346.92717266  1.140468e-17
4347.43924892  8.811836e-18
4347.95132518  1.014619e-17
4348.46340144  9.144526e-18
4348.9754777  9.932065e-18
4349.48755395  1.314214e-17
4349.99963021  1.007723e-17
4350.51170647  1.26984e-17
4351.02378273  1.212821e-17
4351.53585899  1.008417e-17
4352.04793525  1.37259e-17
4352.56001151  1.199287e-17
4353.07208776  1.090527e-17
4353.58416402  1.300911e-17
4354.09624028  1.473543e-17
4354.60831654  1.05666e-17
4355.1203928  7.848626e-18
4355.63246906  6.874732e-18
4356.14454532  1.028172e-17
4356.65662158  1.400619e-17
4357.16869783  1.222225e-17
4357.68077409  8.53834e-18
4358.19285035  1.006244e-17
4358.70492661  1.002077e-17
4359.21700287  1.176575e-17
4359.72907913  1.110873e-17
4360.24115539  1.233701e-17
4360.75323164  1.109788e-17
4361.2653079  5.812785e-18
4361.77738416  1.302046e-17
4362.28946042  1.190838e-17
4362.80153668  1.098364e-17
4363.31361294  9.326008e-18
4363.8256892  1.216529e-17
4364.33776546  1.294392e-17
4364.84984171  1.14198e-17
4365.36191797  1.06809e-17
4365.87399423  1.336355e-17
4366.38607049  1.208865e-17
4366.89814675  1.186827e-17
4367.41022301  1.131315e-17
4367.92229927  1.474924e-17
4368.43437552  1.131127e-17
4368.94645178  1.23008e-17
4369.45852804  1.209511e-17
4369.9706043  1.164267e-17
4370.48268056  1.315398e-17
4370.99475682  8.524078e-18
4371.50683308  9.330094e-18
4372.01890934  1.256819e-17
4372.53098559  7.104939e-18
4373.04306185  1.476014e-17
4373.55513811  1.139171e-17
4374.06721437  1.388685e-17
4374.57929063  1.059757e-17
4375.09136689  1.166203e-17
4375.60344315  1.413918e-17
4376.1155194  1.307705e-17
4376.62759566  1.21252e-17
4377.13967192  1.161797e-17
4377.65174818  1.08704e-17
4378.16382444  1.261611e-17
4378.6759007  1.400543e-17
4379.18797696  1.195947e-17
4379.70005322  9.600686e-18
4380.21212947  1.490599e-17
4380.72420573  1.269939e-17
4381.23628199  1.350598e-17
4381.74835825  1.161267e-17
4382.26043451  8.725421e-18
4382.77251077  1.155033e-17
4383.28458703  1.319446e-17
4383.79666328  1.005052e-17
4384.30873954  1.887436e-17
4384.8208158  1.374584e-17
4385.33289206  1.073703e-17
4385.84496832  8.610156e-18
4386.35704458  1.408187e-17
4386.86912084  1.367807e-17
4387.38119709  9.832482e-18
4387.89327335  1.017218e-17
4388.40534961  1.358376e-17
4388.91742587  1.063346e-17
4389.42950213  8.934338e-18
4389.94157839  1.308637e-17
4390.45365465  1.453541e-17
4390.96573091  1.640889e-17
4391.47780716  5.37548e-18
4391.98988342  1.113065e-17
4392.50195968  1.54882e-17
4393.01403594  8.201249e-18
4393.5261122  6.255445e-18
4394.03818846  1.036677e-17
4394.55026472  1.469834e-17
4395.06234097  1.235267e-17
4395.57441723  1.35888e-17
4396.08649349  1.281665e-17
4396.59856975  1.250256e-17
4397.11064601  1.539403e-17
4397.62272227  1.083188e-17
4398.13479853  1.357061e-17
4398.64687479  1.150296e-17
4399.15895104  1.118513e-17
4399.6710273  1.005857e-17
4400.18310356  1.131712e-17
4400.69517982  1.243179e-17
4401.20725608  1.197089e-17
4401.71933234  1.060067e-17
4402.2314086  1.124714e-17
4402.74348485  1.539991e-17
4403.25556111  1.184689e-17
4403.76763737  1.159042e-17
4404.27971363  1.107117e-17
4404.79178989  1.289293e-17
4405.30386615  1.178749e-17
4405.81594241  1.188008e-17
4406.32801867  9.359073e-18
4406.84009492  1.014004e-17
4407.35217118  9.967571e-18
4407.86424744  1.125492e-17
4408.3763237  1.234638e-17
4408.88839996  1.268489e-17
4409.40047622  9.467924e-18
4409.91255248  1.144552e-17
4410.42462873  1.011983e-17
4410.93670499  1.280198e-17
4411.44878125  1.319846e-17
4411.96085751  1.216992e-17
4412.47293377  1.191773e-17
4412.98501003  1.099557e-17
4413.49708629  1.215353e-17
4414.00916255  1.353132e-17
4414.5212388  9.77284e-18
4415.03331506  1.369677e-17
4415.54539132  9.998752e-18
4416.05746758  1.121991e-17
4416.56954384  1.162619e-17
4417.0816201  1.170925e-17
4417.59369636  1.245009e-17
4418.10577261  1.523856e-17
4418.61784887  1.915098e-17
4419.12992513  1.287786e-17
4419.64200139  1.27309e-17
4420.15407765  1.668801e-17
4420.66615391  1.124598e-17
4421.17823017  1.283545e-17
4421.69030643  1.081433e-17
4422.20238268  9.464409e-18
4422.71445894  1.257073e-17
4423.2265352  1.035711e-17
4423.73861146  1.2933e-17
4424.25068772  8.673556e-18
4424.76276398  1.347574e-17
4425.27484024  1.217948e-17
4425.78691649  1.490648e-17
4426.29899275  1.336167e-17
4426.81106901  8.912345e-18
4427.32314527  1.186166e-17
4427.83522153  1.197678e-17
4428.34729779  1.052254e-17
4428.85937405  9.9882e-18
4429.3714503  9.834402e-18
4429.88352656  1.117517e-17
4430.39560282  1.254077e-17
4430.90767908  8.402837e-18
4431.41975534  1.22102e-17
4431.9318316  1.009692e-17
4432.44390786  6.133264e-18
4432.95598412  1.191659e-17
4433.46806037  9.094647e-18
4433.98013663  8.24247e-18
4434.49221289  1.383858e-17
4435.00428915  8.815096e-18
4435.51636541  8.377791e-18
4436.02844167  1.590423e-17
4436.54051793  1.612509e-17
4437.05259418  1.271227e-17
4437.56467044  1.228775e-17
4438.0767467  1.398434e-17
4438.58882296  1.424184e-17
4439.10089922  1.35022e-17
4439.61297548  1.403302e-17
4440.12505174  1.218198e-17
4440.637128  1.039656e-17
4441.14920425  9.137317e-18
4441.66128051  1.365592e-17
4442.17335677  1.456796e-17
4442.68543303  1.438801e-17
4443.19750929  1.639598e-17
4443.70958555  1.082486e-17
4444.22166181  1.051236e-17
4444.73373806  1.539639e-17
4445.24581432  1.201996e-17
4445.75789058  1.026828e-17
4446.26996684  8.141914e-18
4446.7820431  1.135981e-17
4447.29411936  1.600269e-17
4447.80619562  1.21004e-17
4448.31827188  1.08577e-17
4448.83034813  1.515891e-17
4449.34242439  9.565983e-18
4449.85450065  1.120316e-17
4450.36657691  1.210089e-17
4450.87865317  1.09533e-17
4451.39072943  1.161222e-17
4451.90280569  1.202138e-17
4452.41488194  1.452612e-17
4452.9269582  1.209908e-17
4453.43903446  1.496719e-17
4453.95111072  1.136423e-17
4454.46318698  1.057967e-17
4454.97526324  1.048003e-17
4455.4873395  1.066852e-17
4455.99941576  1.220761e-17
4456.51149201  1.282816e-17
4457.02356827  1.36899e-17
4457.53564453  1.289068e-17
4458.04772079  1.259539e-17
4458.55979705  1.009857e-17
4459.07187331  9.929673e-18
4459.58394957  8.648271e-18
4460.09602582  1.023397e-17
4460.60810208  1.307548e-17
4461.12017834  1.119241e-17
4461.6322546  7.936438e-18
4462.14433086  1.091498e-17
4462.65640712  1.317504e-17
4463.16848338  1.471354e-17
4463.68055964  1.54835e-17
4464.19263589  1.534255e-17
4464.70471215  1.195735e-17
4465.21678841  9.541702e-18
4465.72886467  9.715289e-18
4466.24094093  1.32605e-17
4466.75301719  1.174528e-17
4467.26509345  1.172274e-17
4467.7771697  1.226756e-17
4468.28924596  1.192042e-17
4468.80132222  1.333758e-17
4469.31339848  1.3131e-17
4469.82547474  1.314485e-17
4470.337551  1.032935e-17
4470.84962726  1.160653e-17
4471.36170352  1.252845e-17
4471.87377977  1.152686e-17
4472.38585603  1.099364e-17
4472.89793229  1.517433e-17
4473.41000855  7.75587e-18
4473.92208481  1.163037e-17
4474.43416107  1.191382e-17
4474.94623733  1.26263e-17
4475.45831358  1.22734e-17
4475.97038984  9.741222e-18
4476.4824661  1.137144e-17
4476.99454236  1.255596e-17
4477.50661862  1.454312e-17
4478.01869488  1.233676e-17
4478.53077114  9.481717e-18
4479.04284739  1.808289e-17
4479.55492365  9.536699e-18
4480.06699991  1.128982e-17
4480.57907617  1.369228e-17
4481.09115243  9.578216e-18
4481.60322869  1.344769e-17
4482.11530495  1.209569e-17
4482.62738121  1.356655e-17
4483.13945746  1.645973e-17
4483.65153372  1.717041e-17
4484.16360998  1.148974e-17
4484.67568624  1.06877e-17
4485.1877625  1.348705e-17
4485.69983876  1.330131e-17
4486.21191502  1.469315e-17
4486.72399127  9.477803e-18
4487.23606753  1.131091e-17
4487.74814379  1.346563e-17
4488.26022005  1.305456e-17
4488.77229631  1.05885e-17
4489.28437257  1.59126e-17
4489.79644883  8.632742e-18
4490.30852509  1.438728e-17
4490.82060134  1.227576e-17
4491.3326776  1.203413e-17
4491.84475386  1.325038e-17
4492.35683012  1.37786e-17
4492.86890638  1.393198e-17
4493.38098264  1.319487e-17
4493.8930589  1.480249e-17
4494.40513515  1.538327e-17
4494.91721141  1.32965e-17
4495.42928767  1.143962e-17
4495.94136393  1.130354e-17
4496.45344019  1.058032e-17
4496.96551645  9.498171e-18
4497.47759271  1.100595e-17
4497.98966897  1.081019e-17
4498.50174522  1.540933e-17
4499.01382148  8.015472e-18
4499.52589774  1.219025e-17
4500.037974  1.064439e-17
4500.55005026  1.237171e-17
4501.06212652  1.308431e-17
4501.57420278  1.100864e-17
4502.08627903  1.094495e-17
4502.59835529  1.04908e-17
4503.11043155  1.251307e-17
4503.62250781  1.116512e-17
4504.13458407  9.832898e-18
4504.64666033  9.197372e-18
4505.15873659  1.142238e-17
4505.67081285  1.185001e-17
4506.1828891  1.18605e-17
4506.69496536  1.08331e-17
4507.20704162  1.150981e-17
4507.71911788  9.236995e-18
4508.23119414  1.100575e-17
4508.7432704  1.523226e-17
4509.25534666  1.385123e-17
4509.76742291  1.14469e-17
4510.27949917  1.253757e-17
4510.79157543  1.004399e-17
4511.30365169  1.064942e-17
4511.81572795  9.816475e-18
4512.32780421  1.29537e-17
4512.83988047  1.14056e-17
4513.35195673  1.168428e-17
4513.86403298  1.085372e-17
4514.37610924  9.665687e-18
4514.8881855  6.254864e-18
4515.40026176  1.268303e-17
4515.91233802  1.32643e-17
4516.42441428  1.424573e-17
4516.93649054  1.233736e-17
4517.44856679  1.348506e-17
4517.96064305  1.214528e-17
4518.47271931  1.111318e-17
4518.98479557  1.010052e-17
4519.49687183  1.362154e-17
4520.00894809  1.438454e-17
4520.52102435  1.745814e-17
4521.03310061  9.278974e-18
4521.54517686  1.082951e-17
4522.05725312  6.755676e-18
4522.56932938  1.287673e-17
4523.08140564  1.183514e-17
4523.5934819  9.588903e-18
4524.10555816  1.247496e-17
4524.61763442  1.375702e-17
4525.12971067  1.019106e-17
4525.64178693  1.174781e-17
4526.15386319  1.295876e-17
4526.66593945  1.105608e-17
4527.17801571  1.338168e-17
4527.69009197  1.110627e-17
4528.20216823  1.029288e-17
4528.71424448  1.287442e-17
4529.22632074  1.385864e-17
4529.738397  1.410073e-17
4530.25047326  1.272168e-17
4530.76254952  1.016648e-17
4531.27462578  1.228513e-17
4531.78670204  1.282767e-17
4532.2987783  1.1666e-17
4532.81085455  1.233337e-17
4533.32293081  1.022423e-17
4533.83500707  1.02826e-17
4534.34708333  1.353905e-17
4534.85915959  1.47515e-17
4535.37123585  9.739981e-18
4535.88331211  1.075306e-17
4536.39538836  1.06472e-17
4536.90746462  1.20679e-17
4537.41954088  8.321786e-18
4537.93161714  1.123149e-17
4538.4436934  1.184171e-17
4538.95576966  8.918397e-18
4539.46784592  1.175611e-17
4539.97992218  7.84865e-18
4540.49199843  1.035917e-17
4541.00407469  1.304913e-17
4541.51615095  7.891388e-18
4542.02822721  1.112744e-17
4542.54030347  1.48662e-17
4543.05237973  1.304457e-17
4543.56445599  9.568896e-18
4544.07653224  1.087305e-17
4544.5886085  8.444392e-18
4545.10068476  9.090642e-18
4545.61276102  1.066812e-17
4546.12483728  1.029474e-17
4546.63691354  9.0355e-18
4547.1489898  1.033226e-17
4547.66106606  1.042613e-17
4548.17314231  1.328304e-17
4548.68521857  1.542045e-17
4549.19729483  1.264681e-17
4549.70937109  1.286095e-17
4550.22144735  1.00039e-17
4550.73352361  1.142205e-17
4551.24559987  1.224049e-17
4551.75767612  1.042049e-17
4552.26975238  8.942409e-18
4552.78182864  9.354962e-18
4553.2939049  1.215859e-17
4553.80598116  1.098507e-17
4554.31805742  8.073709e-18
4554.83013368  1.033342e-17
4555.34220994  1.165999e-17
4555.85428619  1.129951e-17
4556.36636245  1.037472e-17
4556.87843871  1.17443e-17
4557.39051497  1.13074e-17
4557.90259123  1.257269e-17
4558.41466749  9.391993e-18
4558.92674375  9.823492e-18
4559.43882  1.204018e-17
4559.95089626  1.250058e-17
4560.46297252  1.211171e-17
4560.97504878  1.429872e-17
4561.48712504  9.967444e-18
4561.9992013  1.156443e-17
4562.51127756  1.071371e-17
4563.02335382  8.928413e-18
4563.53543007  9.371265e-18
4564.04750633  7.461477e-18
4564.55958259  8.580057e-18
4565.07165885  1.373164e-17
4565.58373511  1.097923e-17
4566.09581137  1.259383e-17
4566.60788763  1.314252e-17
4567.11996388  8.984818e-18
4567.63204014  1.088693e-17
4568.1441164  1.051802e-17
4568.65619266  1.279209e-17
4569.16826892  1.575175e-17
4569.68034518  1.011757e-17
4570.19242144  1.26956e-17
4570.70449769  1.025228e-17
4571.21657395  1.012299e-17
4571.72865021  1.106978e-17
4572.24072647  1.002359e-17
4572.75280273  9.696044e-18
4573.26487899  9.258825e-18
4573.77695525  1.261409e-17
4574.28903151  1.003237e-17
4574.80110776  1.181462e-17
4575.31318402  9.838992e-18
4575.82526028  1.091582e-17
4576.33733654  1.07335e-17
4576.8494128  1.00437e-17
4577.36148906  1.405723e-17
4577.87356532  1.493775e-17
4578.38564157  8.113102e-18
4578.89771783  1.18628e-17
4579.40979409  1.387709e-17
4579.92187035  8.975715e-18
4580.43394661  1.092544e-17
4580.94602287  1.050169e-17
4581.45809913  1.279978e-17
4581.97017539  1.06983e-17
4582.48225164  8.569728e-18
4582.9943279  1.118442e-17
4583.50640416  1.186104e-17
4584.01848042  8.827992e-18
4584.53055668  6.831315e-18
4585.04263294  9.738159e-18
4585.5547092  1.318924e-17
4586.06678545  1.394773e-17
4586.57886171  1.32128e-17
4587.09093797  8.516268e-18
4587.60301423  1.575479e-17
4588.11509049  1.386028e-17
4588.62716675  1.093704e-17
4589.13924301  9.677349e-18
4589.65131927  1.147044e-17
4590.16339552  1.070467e-17
4590.67547178  8.250069e-18
4591.18754804  1.082318e-17
4591.6996243  1.061528e-17
4592.21170056  1.147316e-17
4592.72377682  1.062138e-17
4593.23585308  1.207962e-17
4593.74792933  1.172532e-17
4594.26000559  1.421486e-17
4594.77208185  1.13936e-17
4595.28415811  1.152885e-17
4595.79623437  9.51041e-18
4596.30831063  9.952826e-18
4596.82038689  1.002279e-17
4597.33246315  9.938234e-18
4597.8445394  1.117754e-17
4598.35661566  1.021345e-17
4598.86869192  9.853222e-18
4599.38076818  1.279369e-17
4599.89284444  9.214475e-18
4600.4049207  1.197294e-17
4600.91699696  1.250685e-17
4601.42907321  1.113981e-17
4601.94114947  1.083955e-17
4602.45322573  1.163121e-17
4602.96530199  9.662671e-18
4603.47737825  1.195784e-17
4603.98945451  1.130634e-17
4604.50153077  1.094364e-17
4605.01360703  1.224012e-17
4605.52568328  1.181249e-17
4606.03775954  1.162653e-17
4606.5498358  1.094594e-17
4607.06191206  1.19411e-17
4607.57398832  1.482249e-17
4608.08606458  1.248363e-17
4608.59814084  1.288217e-17
4609.11021709  1.535065e-17
4609.62229335  1.233984e-17
4610.13436961  1.345474e-17
4610.64644587  1.104253e-17
4611.15852213  1.156387e-17
4611.67059839  1.235673e-17
4612.18267465  1.150816e-17
4612.69475091  1.507657e-17
4613.20682716  1.318105e-17
4613.71890342  1.346181e-17
4614.23097968  1.038722e-17
4614.74305594  1.090901e-17
4615.2551322  1.252998e-17
4615.76720846  1.314827e-17
4616.27928472  1.584643e-17
4616.79136097  1.128855e-17
4617.30343723  1.175297e-17
4617.81551349  1.249026e-17
4618.32758975  1.438589e-17
4618.83966601  1.236158e-17
4619.35174227  1.237563e-17
4619.86381853  1.51998e-17
4620.37589478  1.530824e-17
4620.88797104  1.720899e-17
4621.4000473  1.523929e-17
4621.91212356  1.312982e-17
4622.42419982  1.632881e-17
4622.93627608  1.496096e-17
4623.44835234  1.640563e-17
4623.9604286  1.909753e-17
4624.47250485  1.826435e-17
4624.98458111  1.418905e-17
4625.49665737  1.73776e-17
4626.00873363  1.361754e-17
4626.52080989  1.849273e-17
4627.03288615  1.680958e-17
4627.54496241  1.620303e-17
4628.05703866  1.476443e-17
4628.56911492  1.125006e-17
4629.08119118  1.130327e-17
4629.59326744  1.25286e-17
4630.1053437  1.454527e-17
4630.61741996  1.1249e-17
4631.12949622  1.493658e-17
4631.64157248  1.723111e-17
4632.15364873  9.975874e-18
4632.66572499  1.334551e-17
4633.17780125  1.691378e-17
4633.68987751  1.550069e-17
4634.20195377  1.443736e-17
4634.71403003  1.376514e-17
4635.22610629  1.792629e-17
4635.73818254  1.833029e-17
4636.2502588  1.312406e-17
4636.76233506  1.609747e-17
4637.27441132  1.596945e-17
4637.78648758  1.82454e-17
4638.29856384  1.998058e-17
4638.8106401  1.666367e-17
4639.32271636  1.685362e-17
4639.83479261  1.742767e-17
4640.34686887  1.858675e-17
4640.85894513  1.720331e-17
4641.37102139  1.66523e-17
4641.88309765  1.960736e-17
4642.39517391  2.191019e-17
4642.90725017  2.000738e-17
4643.41932642  1.636646e-17
4643.93140268  1.902908e-17
4644.44347894  2.017856e-17
4644.9555552  1.89153e-17
4645.46763146  1.772696e-17
4645.97970772  2.01021e-17
4646.49178398  1.952874e-17
4647.00386024  1.600416e-17
4647.51593649  1.656884e-17
4648.02801275  1.560416e-17
4648.54008901  1.804286e-17
4649.05216527  1.818996e-17
4649.56424153  1.911482e-17
4650.07631779  1.955452e-17
4650.58839405  1.798702e-17
4651.1004703  1.776409e-17
4651.61254656  1.778466e-17
4652.12462282  1.765452e-17
4652.63669908  2.065171e-17
4653.14877534  1.799171e-17
4653.6608516  1.90691e-17
4654.17292786  1.901694e-17
4654.68500412  1.654465e-17
4655.19708037  1.826826e-17
4655.70915663  1.909802e-17
4656.22123289  1.633831e-17
4656.73330915  1.847726e-17
4657.24538541  1.999357e-17
4657.75746167  1.697244e-17
4658.26953793  2.036117e-17
4658.78161418  2.078567e-17
4659.29369044  2.171934e-17
4659.8057667  2.206733e-17
4660.31784296  2.146987e-17
4660.82991922  2.044435e-17
4661.34199548  2.137269e-17
4661.85407174  2.261258e-17
4662.36614799  2.457546e-17
4662.87822425  2.104945e-17
4663.39030051  1.864941e-17
4663.90237677  2.068638e-17
4664.41445303  2.332504e-17
4664.92652929  2.207409e-17
4665.43860555  2.360746e-17
4665.95068181  2.007683e-17
4666.46275806  1.704212e-17
4666.97483432  2.012296e-17
4667.48691058  2.327799e-17
4667.99898684  2.013854e-17
4668.5110631  2.309411e-17
4669.02313936  1.769455e-17
4669.53521562  1.916407e-17
4670.04729187  1.886227e-17
4670.55936813  2.397598e-17
4671.07144439  2.534747e-17
4671.58352065  2.293488e-17
4672.09559691  2.30994e-17
4672.60767317  2.612148e-17
4673.11974943  2.380767e-17
4673.63182569  2.44104e-17
4674.14390194  2.549813e-17
4674.6559782  2.485844e-17
4675.16805446  2.361892e-17
4675.68013072  2.586011e-17
4676.19220698  1.755354e-17
4676.70428324  2.089738e-17
4677.2163595  2.114766e-17
4677.72843575  2.360305e-17
4678.24051201  2.603575e-17
4678.75258827  2.408187e-17
4679.26466453  2.394578e-17
4679.77674079  2.783489e-17
4680.28881705  2.207648e-17
4680.80089331  2.679294e-17
4681.31296957  2.59497e-17
4681.82504582  2.199795e-17
4682.33712208  2.993835e-17
4682.84919834  2.868835e-17
4683.3612746  3.031128e-17
4683.87335086  2.332204e-17
4684.38542712  2.411129e-17
4684.89750338  2.39093e-17
4685.40957963  2.633541e-17
4685.92165589  2.82688e-17
4686.43373215  2.51255e-17
4686.94580841  2.915058e-17
4687.45788467  2.662578e-17
4687.96996093  2.732024e-17
4688.48203719  2.720677e-17
4688.99411345  2.814276e-17
4689.5061897  3.076797e-17
4690.01826596  2.627968e-17
4690.53034222  2.349365e-17
4691.04241848  2.549468e-17
4691.55449474  2.82016e-17
4692.066571  2.743243e-17
4692.57864726  2.955192e-17
4693.09072351  3.007146e-17
4693.60279977  2.66523e-17
4694.11487603  2.854616e-17
4694.62695229  2.897698e-17
4695.13902855  2.953948e-17
4695.65110481  2.836382e-17
4696.16318107  2.58335e-17
4696.67525733  2.598426e-17
4697.18733358  3.05127e-17
4697.69940984  2.934435e-17
4698.2114861  3.178407e-17
4698.72356236  2.978345e-17
4699.23563862  2.826262e-17
4699.74771488  3.16419e-17
4700.25979114  2.977675e-17
4700.77186739  2.783342e-17
4701.28394365  3.061908e-17
4701.79601991  3.313837e-17
4702.30809617  2.811036e-17
4702.82017243  2.770715e-17
4703.33224869  2.856526e-17
4703.84432495  2.733027e-17
4704.35640121  2.909023e-17
4704.86847746  2.963809e-17
4705.38055372  2.822494e-17
4705.89262998  2.763944e-17
4706.40470624  3.059131e-17
4706.9167825  2.887169e-17
4707.42885876  2.698175e-17
4707.94093502  3.52309e-17
4708.45301127  3.290454e-17
4708.96508753  2.734504e-17
4709.47716379  3.104705e-17
4709.98924005  3.648234e-17
4710.50131631  3.076145e-17
4711.01339257  2.855445e-17
4711.52546883  3.292876e-17
4712.03754508  3.406158e-17
4712.54962134  3.34981e-17
4713.0616976  3.553476e-17
4713.57377386  3.106996e-17
4714.08585012  3.466566e-17
4714.59792638  3.360465e-17
4715.11000264  3.638616e-17
4715.6220789  3.510376e-17
4716.13415515  3.009152e-17
4716.64623141  3.270056e-17
4717.15830767  3.037807e-17
4717.67038393  3.34789e-17
4718.18246019  3.912642e-17
4718.69453645  3.786209e-17
4719.20661271  3.267541e-17
4719.71868896  3.326193e-17
4720.23076522  3.424758e-17
4720.74284148  3.144984e-17
4721.25491774  3.268596e-17
4721.766994  3.666081e-17
4722.27907026  3.283687e-17
4722.79114652  3.367249e-17
4723.30322278  3.448033e-17
4723.81529903  3.329892e-17
4724.32737529  3.40089e-17
4724.83945155  3.326036e-17
4725.35152781  3.383309e-17
4725.86360407  3.167332e-17
4726.37568033  3.662119e-17
4726.88775659  3.476501e-17
4727.39983284  3.756799e-17
4727.9119091  3.368647e-17
4728.42398536  3.161039e-17
4728.93606162  3.499352e-17
4729.44813788  3.711796e-17
4729.96021414  3.640639e-17
4730.4722904  3.479806e-17
4730.98436666  3.520529e-17
4731.49644291  3.103589e-17
4732.00851917  3.780362e-17
4732.52059543  3.514226e-17
4733.03267169  3.381061e-17
4733.54474795  3.744987e-17
4734.05682421  3.593092e-17
4734.56890047  3.748688e-17
4735.08097672  3.388761e-17
4735.59305298  3.782943e-17
4736.10512924  3.592192e-17
4736.6172055  3.850234e-17
4737.12928176  3.704635e-17
4737.64135802  4.061572e-17
4738.15343428  3.652863e-17
4738.66551054  3.556296e-17
4739.17758679  3.580803e-17
4739.68966305  3.467853e-17
4740.20173931  3.743668e-17
4740.71381557  3.742371e-17
4741.22589183  3.519359e-17
4741.73796809  3.399202e-17
4742.25004435  3.4983e-17
4742.7621206  3.465752e-17
4743.27419686  3.725968e-17
4743.78627312  4.089956e-17
4744.29834938  3.915273e-17
4744.81042564  3.87261e-17
4745.3225019  3.788566e-17
4745.83457816  3.609053e-17
4746.34665442  3.47804e-17
4746.85873067  3.602342e-17
4747.37080693  3.750597e-17
4747.88288319  3.681316e-17
4748.39495945  3.674447e-17
4748.90703571  3.727372e-17
4749.41911197  3.710098e-17
4749.93118823  3.602034e-17
4750.44326448  3.689373e-17
4750.95534074  3.631946e-17
4751.467417  3.303255e-17
4751.97949326  3.742609e-17
4752.49156952  3.824936e-17
4753.00364578  3.550225e-17
4753.51572204  3.57524e-17
4754.0277983  3.589184e-17
4754.53987455  3.851272e-17
4755.05195081  3.762721e-17
4755.56402707  3.524304e-17
4756.07610333  3.713147e-17
4756.58817959  3.701661e-17
4757.10025585  4.118573e-17
4757.61233211  4.037031e-17
4758.12440836  3.863837e-17
4758.63648462  4.054428e-17
4759.14856088  3.408957e-17
4759.66063714  4.277324e-17
4760.1727134  4.461567e-17
4760.68478966  3.856926e-17
4761.19686592  3.766241e-17
4761.70894217  3.627792e-17
4762.22101843  3.547409e-17
4762.73309469  3.746047e-17
4763.24517095  3.805677e-17
4763.75724721  3.791142e-17
4764.26932347  3.812271e-17
4764.78139973  3.480676e-17
4765.29347599  3.652025e-17
4765.80555224  3.735023e-17
4766.3176285  3.840107e-17
4766.82970476  3.470899e-17
4767.34178102  3.877289e-17
4767.85385728  4.339563e-17
4768.36593354  3.949296e-17
4768.8780098  3.568272e-17
4769.39008605  3.69733e-17
4769.90216231  3.935576e-17
4770.41423857  3.747534e-17
4770.92631483  3.57206e-17
4771.43839109  3.800578e-17
4771.95046735  3.812384e-17
4772.46254361  4.077335e-17
4772.97461987  3.874225e-17
4773.48669612  3.45058e-17
4773.99877238  3.961896e-17
4774.51084864  3.694858e-17
4775.0229249  3.284838e-17
4775.53500116  3.749907e-17
4776.04707742  3.580081e-17
4776.55915368  3.661074e-17
4777.07122993  3.786732e-17
4777.58330619  4.065348e-17
4778.09538245  4.189201e-17
4778.60745871  3.736185e-17
4779.11953497  3.627816e-17
4779.63161123  3.583158e-17
4780.14368749  3.684174e-17
4780.65576375  4.026382e-17
4781.16784  3.832978e-17
4781.67991626  4.018638e-17
4782.19199252  4.12852e-17
4782.70406878  3.673846e-17
4783.21614504  3.595472e-17
4783.7282213  3.514667e-17
4784.24029756  3.740925e-17
4784.75237381  3.78204e-17
4785.26445007  3.984068e-17
4785.77652633  3.660258e-17
4786.28860259  3.939244e-17
4786.80067885  3.833694e-17
4787.31275511  3.859574e-17
4787.82483137  3.740429e-17
4788.33690763  3.91414e-17
4788.84898388  4.083951e-17
4789.36106014  3.747307e-17
4789.8731364  3.74929e-17
4790.38521266  3.959012e-17
4790.89728892  3.715908e-17
4791.40936518  3.689541e-17
4791.92144144  3.633843e-17
4792.43351769  3.470363e-17
4792.94559395  3.606749e-17
4793.45767021  3.796043e-17
4793.96974647  3.868575e-17
4794.48182273  4.227769e-17
4794.99389899  4.113305e-17
4795.50597525  3.780206e-17
4796.01805151  3.595416e-17
4796.53012776  3.753809e-17
4797.04220402  3.78484e-17
4797.55428028  3.809073e-17
4798.06635654  3.641084e-17
4798.5784328  3.666045e-17
4799.09050906  3.831807e-17
4799.60258532  3.589399e-17
4800.11466157  3.553664e-17
4800.62673783  3.993808e-17
4801.13881409  3.979616e-17
4801.65089035  4.073355e-17
4802.16296661  3.600748e-17
4802.67504287  4.051341e-17
4803.18711913  3.713699e-17
4803.69919538  3.457871e-17
4804.21127164  3.521175e-17
4804.7233479  3.614102e-17
4805.23542416  3.645606e-17
4805.74750042  3.587376e-17
4806.25957668  3.646013e-17
4806.77165294  3.739941e-17
4807.2837292  3.432201e-17
4807.79580545  3.482517e-17
4808.30788171  3.904773e-17
4808.81995797  3.601366e-17
4809.33203423  4.09214e-17
4809.84411049  3.261068e-17
4810.35618675  3.203708e-17
4810.86826301  3.565324e-17
4811.38033926  4.018796e-17
4811.89241552  3.227284e-17
4812.40449178  3.780475e-17
4812.91656804  3.47731e-17
4813.4286443  3.294774e-17
4813.94072056  3.446566e-17
4814.45279682  3.73243e-17
4814.96487308  3.9356e-17
4815.47694933  3.711348e-17
4815.98902559  3.32595e-17
4816.50110185  3.457215e-17
4817.01317811  3.056137e-17
4817.52525437  3.408821e-17
4818.03733063  3.459214e-17
4818.54940689  3.575725e-17
4819.06148314  3.877102e-17
4819.5735594  3.44264e-17
4820.08563566  3.342516e-17
4820.59771192  3.824179e-17
4821.10978818  3.531464e-17
4821.62186444  3.426615e-17
4822.1339407  3.592633e-17
4822.64601696  3.384976e-17
4823.15809321  3.866479e-17
4823.67016947  3.447462e-17
4824.18224573  3.357827e-17
4824.69432199  3.427658e-17
4825.20639825  3.081579e-17
4825.71847451  3.013926e-17
4826.23055077  2.932621e-17
4826.74262702  3.446661e-17
4827.25470328  2.87582e-17
4827.76677954  3.323126e-17
4828.2788558  3.283729e-17
4828.79093206  3.452259e-17
4829.30300832  3.665544e-17
4829.81508458  3.482123e-17
4830.32716084  3.342172e-17
4830.83923709  3.236424e-17
4831.35131335  3.360703e-17
4831.86338961  3.526902e-17
4832.37546587  3.339278e-17
4832.88754213  3.348065e-17
4833.39961839  3.133647e-17
4833.91169465  3.156999e-17
4834.4237709  2.81443e-17
4834.93584716  2.830544e-17
4835.44792342  3.027143e-17
4835.95999968  3.398618e-17
4836.47207594  3.504112e-17
4836.9841522  3.270965e-17
4837.49622846  3.227385e-17
4838.00830472  2.948772e-17
4838.52038097  2.789975e-17
4839.03245723  2.927795e-17
4839.54453349  3.019804e-17
4840.05660975  3.001211e-17
4840.56868601  3.033512e-17
4841.08076227  3.163901e-17
4841.59283853  3.052268e-17
4842.10491478  3.069174e-17
4842.61699104  3.29038e-17
4843.1290673  3.442432e-17
4843.64114356  3.347485e-17
4844.15321982  3.270346e-17
4844.66529608  3.025323e-17
4845.17737234  2.884901e-17
4845.6894486  3.099844e-17
4846.20152485  3.299958e-17
4846.71360111  3.131941e-17
4847.22567737  3.080769e-17
4847.73775363  3.189015e-17
4848.24982989  3.037904e-17
4848.76190615  3.004169e-17
4849.27398241  2.914546e-17
4849.78605866  3.112347e-17
4850.29813492  2.791688e-17
4850.81021118  2.902998e-17
4851.32228744  3.072708e-17
4851.8343637  3.096365e-17
4852.34643996  3.076494e-17
4852.85851622  2.913018e-17
4853.37059247  2.86283e-17
4853.88266873  2.371904e-17
4854.39474499  2.640841e-17
4854.90682125  2.841858e-17
4855.41889751  3.050335e-17
4855.93097377  2.735117e-17
4856.44305003  2.550831e-17
4856.95512629  2.630389e-17
4857.46720254  2.952788e-17
4857.9792788  2.580963e-17
4858.49135506  2.916126e-17
4859.00343132  3.071559e-17
4859.51550758  2.813555e-17
4860.02758384  2.677138e-17
4860.5396601  2.791182e-17
4861.05173635  2.877424e-17
4861.56381261  2.48806e-17
4862.07588887  2.504582e-17
4862.58796513  2.944025e-17
4863.10004139  2.538764e-17
4863.61211765  2.384294e-17
4864.12419391  2.411676e-17
4864.63627017  2.466663e-17
4865.14834642  2.984813e-17
4865.66042268  2.957337e-17
4866.17249894  2.38308e-17
4866.6845752  2.667251e-17
4867.19665146  2.676469e-17
4867.70872772  2.526947e-17
4868.22080398  2.464926e-17
4868.73288023  2.462003e-17
4869.24495649  2.338036e-17
4869.75703275  2.759352e-17
4870.26910901  2.530493e-17
4870.78118527  2.460015e-17
4871.29326153  2.226486e-17
4871.80533779  2.535654e-17
4872.31741405  2.717956e-17
4872.8294903  2.302417e-17
4873.34156656  2.568661e-17
4873.85364282  2.412255e-17
4874.36571908  2.712291e-17
4874.87779534  2.346798e-17
4875.3898716  2.330426e-17
4875.90194786  2.362058e-17
4876.41402411  2.635119e-17
4876.92610037  2.614705e-17
4877.43817663  2.624655e-17
4877.95025289  2.34214e-17
4878.46232915  2.331912e-17
4878.97440541  2.05537e-17
4879.48648167  1.900763e-17
4879.99855793  2.128768e-17
4880.51063418  2.422733e-17
4881.02271044  2.223303e-17
4881.5347867  2.164472e-17
4882.04686296  1.981724e-17
4882.55893922  2.015742e-17
4883.07101548  2.10191e-17
4883.58309174  2.280707e-17
4884.09516799  2.379676e-17
4884.60724425  2.136573e-17
4885.11932051  2.26388e-17
4885.63139677  1.870013e-17
4886.14347303  1.856368e-17
4886.65554929  1.886982e-17
4887.16762555  1.795994e-17
4887.67970181  1.901717e-17
4888.19177806  1.97966e-17
4888.70385432  2.064445e-17
4889.21593058  2.01712e-17
4889.72800684  1.745629e-17
4890.2400831  1.86656e-17
4890.75215936  1.936519e-17
4891.26423562  1.909652e-17
4891.77631187  1.781884e-17
4892.28838813  1.942091e-17
4892.80046439  2.012192e-17
4893.31254065  1.965488e-17
4893.82461691  1.966707e-17
4894.33669317  1.590708e-17
4894.84876943  1.75971e-17
4895.36084569  1.713678e-17
4895.87292194  1.966452e-17
4896.3849982  2.053667e-17
4896.89707446  2.267762e-17
4897.40915072  1.988696e-17
4897.92122698  1.806313e-17
4898.43330324  1.677307e-17
4898.9453795  1.973714e-17
4899.45745575  1.829894e-17
4899.96953201  2.147183e-17
4900.48160827  1.812972e-17
4900.99368453  1.820408e-17
4901.50576079  1.901176e-17
4902.01783705  1.71903e-17
4902.52991331  1.815438e-17
4903.04198956  2.026594e-17
4903.55406582  1.976225e-17
4904.06614208  1.657264e-17
4904.57821834  1.246343e-17
4905.0902946  1.732841e-17
4905.60237086  1.652977e-17
4906.11444712  1.742171e-17
4906.62652338  1.687898e-17
4907.13859963  1.509397e-17
4907.65067589  1.892505e-17
4908.16275215  1.90416e-17
4908.67482841  2.060702e-17
4909.18690467  2.020074e-17
4909.69898093  1.514083e-17
4910.21105719  1.624048e-17
4910.72313344  1.873789e-17
4911.2352097  1.771743e-17
4911.74728596  2.056882e-17
4912.25936222  1.880914e-17
4912.77143848  1.515196e-17
4913.28351474  1.028374e-17
4913.795591  1.649417e-17
4914.30766726  1.511361e-17
4914.81974351  1.761605e-17
4915.33181977  1.31305e-17
4915.84389603  1.899737e-17
4916.35597229  1.402363e-17
4916.86804855  1.737461e-17
4917.38012481  1.544361e-17
4917.89220107  1.72726e-17
4918.40427732  1.735823e-17
4918.91635358  1.798967e-17
4919.42842984  1.897813e-17
4919.9405061  1.739886e-17
4920.45258236  1.183709e-17
4920.96465862  1.787919e-17
4921.47673488  1.657209e-17
4921.98881114  1.393045e-17
4922.50088739  1.528124e-17
4923.01296365  1.558838e-17
4923.52503991  1.495402e-17
4924.03711617  1.491861e-17
4924.54919243  1.778535e-17
4925.06126869  1.425625e-17
4925.57334495  1.532171e-17
4926.0854212  1.430851e-17
4926.59749746  1.130402e-17
4927.10957372  1.452141e-17
4927.62164998  1.547106e-17
4928.13372624  1.45941e-17
4928.6458025  1.428947e-17
4929.15787876  1.611861e-17
4929.66995502  1.434511e-17
4930.18203127  1.324124e-17
4930.69410753  1.39787e-17
4931.20618379  1.584749e-17
4931.71826005  1.585669e-17
4932.23033631  1.455087e-17
4932.74241257  1.243469e-17
4933.25448883  1.525141e-17
4933.76656508  1.3878e-17
4934.27864134  1.536205e-17
4934.7907176  1.723687e-17
4935.30279386  1.665532e-17
4935.81487012  1.675373e-17
4936.32694638  1.432058e-17
4936.83902264  1.478413e-17
4937.3510989  1.25135e-17
4937.86317515  1.422851e-17
4938.37525141  1.62269e-17
4938.88732767  1.459445e-17
4939.39940393  1.359266e-17
4939.91148019  1.601044e-17
4940.42355645  1.592262e-16
4940.93563271  1.894577e-16
4941.44770896  1.392984e-17
4941.95978522  1.253788e-17
4942.47186148  1.300446e-17
4942.98393774  1.329813e-17
4943.496014  1.204641e-17
4944.00809026  1.196669e-17
4944.52016652  1.244595e-17
4945.03224277  1.395175e-17
4945.54431903  1.472818e-17
4946.05639529  1.375897e-17
4946.56847155  1.346484e-17
4947.08054781  8.86571e-18
4947.59262407  1.13142e-17
4948.10470033  1.462248e-17
4948.61677659  1.535821e-17
4949.12885284  1.517438e-17
4949.6409291  1.405504e-17
4950.15300536  1.406901e-17
4950.66508162  1.163506e-17
4951.17715788  1.308084e-17
4951.68923414  1.529615e-17
4952.2013104  1.358927e-17
4952.71338665  1.754452e-17
4953.22546291  1.427858e-17
4953.73753917  1.292712e-17
4954.24961543  1.216956e-17
4954.76169169  1.012537e-17
4955.27376795  1.296738e-17
4955.78584421  1.269757e-17
4956.29792047  1.247065e-17
4956.80999672  1.562173e-17
4957.32207298  1.300401e-17
4957.83414924  1.251249e-17
4958.3462255  1.102401e-17
4958.85830176  1.297534e-17
4959.37037802  8.850632e-18
4959.88245428  1.47792e-17
4960.39453053  1.27149e-17
4960.90660679  1.151631e-17
4961.41868305  1.008115e-17
4961.93075931  6.118696e-18
4962.44283557  1.671149e-17
4962.95491183  1.230144e-17
4963.46698809  9.505304e-18
4963.97906435  1.182492e-17
4964.4911406  1.28454e-17
4965.00321686  1.225535e-17
4965.51529312  1.240606e-17
4966.02736938  1.168693e-17
4966.53944564  1.437894e-17
4967.0515219  1.230769e-17
4967.56359816  1.54776e-17
4968.07567441  1.472856e-17
4968.58775067  1.124897e-17
4969.09982693  1.261997e-17
4969.61190319  1.12696e-17
4970.12397945  1.220551e-17
4970.63605571  1.464194e-17
4971.14813197  8.536211e-18
4971.66020823  8.649261e-18
4972.17228448  7.334117e-18
4972.68436074  1.22925e-17
4973.196437  1.199579e-17
4973.70851326  1.222279e-17
4974.22058952  1.343323e-17
4974.73266578  9.631147e-18
4975.24474204  1.259235e-17
4975.75681829  9.077674e-18
4976.26889455  9.707401e-18
4976.78097081  1.037107e-17
4977.29304707  9.280225e-18
4977.80512333  1.337455e-17
4978.31719959  1.366893e-17
4978.82927585  1.111084e-17
4979.34135211  9.150489e-18
4979.85342836  9.835747e-18
4980.36550462  1.355402e-17
4980.87758088  1.618316e-17
4981.38965714  9.330226e-18
4981.9017334  1.0107e-17
4982.41380966  9.610953e-18
4982.92588592  9.598343e-18
4983.43796217  1.183631e-17
4983.95003843  1.447488e-17
4984.46211469  1.277387e-17
4984.97419095  1.472998e-17
4985.48626721  1.429476e-17
4985.99834347  1.278752e-17
4986.51041973  1.194381e-17
4987.02249599  1.367105e-17
4987.53457224  1.222357e-17
4988.0466485  1.104051e-17
4988.55872476  1.557407e-17
4989.07080102  1.243547e-17
4989.58287728  1.163729e-17
4990.09495354  8.638166e-18
4990.6070298  1.159066e-17
4991.11910605  1.231993e-17
4991.63118231  1.093031e-17
4992.14325857  1.474438e-17
4992.65533483  1.323536e-17
4993.16741109  1.305874e-17
4993.67948735  9.239327e-18
4994.19156361  1.290026e-17
4994.70363986  1.622299e-17
4995.21571612  1.053922e-17
4995.72779238  1.363701e-17
4996.23986864  1.486804e-17
4996.7519449  1.064004e-17
4997.26402116  1.444318e-17
4997.77609742  1.549454e-17
4998.28817368  1.218338e-17
4998.80024993  1.442749e-17
4999.31232619  1.131351e-17
4999.82440245  8.557105e-18
5000.33647871  1.266257e-17
5000.84855497  1.348213e-17
5001.36063123  1.090323e-17
5001.87270749  1.589109e-17
5002.38478374  1.282139e-17
5002.89686  1.624797e-17
5003.40893626  1.45312e-17
5003.92101252  1.234849e-17
5004.43308878  1.582589e-17
5004.94516504  1.749214e-17
5005.4572413  1.267482e-17
5005.96931756  1.212905e-17
5006.48139381  1.391291e-17
5006.99347007  1.462185e-17
5007.50554633  1.362255e-17
5008.01762259  1.48106e-17
5008.52969885  1.226246e-17
5009.04177511  1.430186e-17
5009.55385137  8.568584e-18
5010.06592762  1.126543e-17
5010.57800388  1.748312e-17
5011.09008014  1.278465e-17
5011.6021564  1.079827e-17
5012.11423266  1.116128e-17
5012.62630892  1.213344e-17
5013.13838518  1.245541e-17
5013.65046144  1.481506e-17
5014.16253769  1.303407e-17
5014.67461395  1.131335e-17
5015.18669021  1.571334e-17
5015.69876647  1.272509e-17
5016.21084273  1.330941e-17
5016.72291899  1.370536e-17
5017.23499525  1.446382e-17
5017.7470715  1.288524e-17
5018.25914776  1.390087e-17
5018.77122402  1.231869e-17
5019.28330028  1.367075e-17
5019.79537654  1.183076e-17
5020.3074528  1.235216e-17
5020.81952906  9.342725e-18
5021.33160532  1.108178e-17
5021.84368157  1.462736e-17
5022.35575783  1.736004e-17
5022.86783409  1.369694e-17
5023.37991035  1.310932e-17
5023.89198661  1.541792e-17
5024.40406287  1.723573e-17
5024.91613913  1.678483e-17
5025.42821538  1.256691e-17
5025.94029164  1.276608e-17
5026.4523679  1.059204e-17
5026.96444416  1.363171e-17
5027.47652042  1.376474e-17
5027.98859668  1.313437e-17
5028.50067294  1.336618e-17
5029.0127492  1.229965e-17
5029.52482545  1.496051e-17
5030.03690171  1.304839e-17
5030.54897797  1.277289e-17
5031.06105423  1.335941e-17
5031.57313049  1.642573e-17
5032.08520675  1.39465e-17
5032.59728301  1.447562e-17
5033.10935926  1.713464e-17
5033.62143552  1.666992e-17
5034.13351178  1.24428e-17
5034.64558804  1.538887e-17
5035.1576643  1.601295e-17
5035.66974056  1.439316e-17
5036.18181682  1.418991e-17
5036.69389308  1.186426e-17
5037.20596933  1.477693e-17
5037.71804559  1.611269e-17
5038.23012185  1.368389e-17
5038.74219811  1.011036e-17
5039.25427437  1.286869e-17
5039.76635063  1.087052e-17
5040.27842689  1.126233e-17
5040.79050314  1.3005e-17
5041.3025794  1.350314e-17
5041.81465566  1.381924e-17
5042.32673192  1.675985e-17
5042.83880818  1.482832e-17
5043.35088444  1.581302e-17
5043.8629607  1.355704e-17
5044.37503695  1.636334e-17
5044.88711321  1.365262e-17
5045.39918947  1.246874e-17
5045.91126573  1.652413e-17
5046.42334199  1.609111e-17
5046.93541825  1.417918e-17
5047.44749451  1.489317e-17
5047.95957077  1.109185e-17
5048.47164702  1.443513e-17
5048.98372328  1.356857e-17
5049.49579954  1.352847e-17
5050.0078758  1.561918e-17
5050.51995206  1.499743e-17
5051.03202832  1.548237e-17
5051.54410458  1.646132e-17
5052.05618083  1.111725e-17
5052.56825709  9.989756e-18
5053.08033335  1.480315e-17
5053.59240961  1.198086e-17
5054.10448587  1.320783e-17
5054.61656213  1.557595e-17
5055.12863839  1.47975e-17
5055.64071465  1.567592e-17
5056.1527909  1.342502e-17
5056.66486716  1.396653e-17
5057.17694342  1.420451e-17
5057.68901968  1.168592e-17
5058.20109594  1.422279e-17
5058.7131722  1.587011e-17
5059.22524846  1.319146e-17
5059.73732471  1.188441e-17
5060.24940097  1.653975e-17
5060.76147723  1.223589e-17
5061.27355349  1.408302e-17
5061.78562975  1.947598e-17
5062.29770601  1.605574e-17
5062.80978227  1.452377e-17
5063.32185853  1.288013e-17
5063.83393478  1.306019e-17
5064.34601104  1.272189e-17
5064.8580873  1.833568e-17
5065.37016356  1.414999e-17
5065.88223982  1.777226e-17
5066.39431608  1.755551e-17
5066.90639234  1.643274e-17
5067.41846859  9.412223e-18
5067.93054485  1.248836e-17
5068.44262111  1.398537e-17
5068.95469737  2.100031e-17
5069.46677363  1.607994e-17
5069.97884989  1.29895e-17
5070.49092615  1.386825e-17
5071.00300241  1.36132e-17
5071.51507866  1.399622e-17
5072.02715492  1.588371e-17
5072.53923118  1.360655e-17
5073.05130744  1.478175e-17
5073.5633837  1.638312e-17
5074.07545996  1.717436e-17
5074.58753622  1.174398e-17
5075.09961247  1.510634e-17
5075.61168873  1.689932e-17
5076.12376499  1.608388e-17
5076.63584125  1.654949e-17
5077.14791751  1.359522e-17
5077.65999377  1.176314e-17
5078.17207003  1.532585e-17
5078.68414629  1.297708e-17
5079.19622254  1.24706e-17
5079.7082988  1.005772e-17
5080.22037506  1.121448e-17
5080.73245132  1.344996e-17
5081.24452758  1.423309e-17
5081.75660384  1.483462e-17
5082.2686801  1.660176e-17
5082.78075635  1.625347e-17
5083.29283261  1.482468e-17
5083.80490887  1.386547e-17
5084.31698513  1.326399e-17
5084.82906139  1.291074e-17
5085.34113765  1.835838e-17
5085.85321391  1.5018e-17
5086.36529016  1.555754e-17
5086.87736642  1.175612e-17
5087.38944268  1.086826e-17
5087.90151894  1.294452e-17
5088.4135952  1.473435e-17
5088.92567146  1.47044e-17
5089.43774772  1.353886e-17
5089.94982398  1.437078e-17
5090.46190023  1.438526e-17
5090.97397649  1.314303e-17
5091.48605275  1.206646e-17
5091.99812901  1.418373e-17
5092.51020527  1.708182e-17
5093.02228153  1.403632e-17
5093.53435779  1.098386e-17
5094.04643404  1.527559e-17
5094.5585103  1.295082e-17
5095.07058656  1.252953e-17
5095.58266282  1.243007e-17
5096.09473908  1.08311e-17
5096.60681534  1.211369e-17
5097.1188916  1.39333e-17
5097.63096786  1.311583e-17
5098.14304411  1.425321e-17
5098.65512037  1.495551e-17
5099.16719663  1.364937e-17
5099.67927289  1.359007e-17
5100.19134915  1.767841e-17
5100.70342541  1.631478e-17
5101.21550167  1.748806e-17
5101.72757792  1.410865e-17
5102.23965418  1.753871e-17
5102.75173044  1.888e-17
5103.2638067  1.575615e-17
5103.77588296  1.387802e-17
5104.28795922  1.441007e-17
5104.80003548  1.660834e-17
5105.31211174  1.175257e-17
5105.82418799  1.108431e-17
5106.33626425  1.337967e-17
5106.84834051  1.567828e-17
5107.36041677  1.490953e-17
5107.87249303  1.574038e-17
5108.38456929  1.600796e-17
5108.89664555  1.679488e-17
5109.4087218  1.965245e-17
5109.92079806  1.710567e-17
5110.43287432  1.705085e-17
5110.94495058  1.48333e-17
5111.45702684  1.500547e-17
5111.9691031  1.85193e-17
5112.48117936  1.424206e-17
5112.99325562  1.912274e-17
5113.50533187  1.460595e-17
5114.01740813  1.319489e-17
5114.52948439  1.792422e-17
5115.04156065  9.553435e-18
5115.55363691  1.427142e-17
5116.06571317  1.123027e-17
5116.57778943  1.060863e-17
5117.08986568  1.701515e-17
5117.60194194  1.50442e-17
5118.1140182  1.206726e-17
5118.62609446  1.679104e-17
5119.13817072  1.204831e-17
5119.65024698  1.358516e-17
5120.16232324  1.576755e-17
5120.6743995  1.727954e-17
5121.18647575  1.651109e-17
5121.69855201  1.676273e-17
5122.21062827  1.843436e-17
5122.72270453  1.629207e-17
5123.23478079  1.316446e-17
5123.74685705  1.521429e-17
5124.25893331  1.477663e-17
5124.77100956  1.327422e-17
5125.28308582  1.536803e-17
5125.79516208  1.729175e-17
5126.30723834  1.79445e-17
5126.8193146  1.710939e-17
5127.33139086  1.54144e-17
5127.84346712  1.516134e-17
5128.35554338  1.465821e-17
5128.86761963  1.62194e-17
5129.37969589  1.83732e-17
5129.89177215  1.34599e-17
5130.40384841  1.545835e-17
5130.91592467  1.754445e-17
5131.42800093  1.575548e-17
5131.94007719  1.093353e-17
5132.45215344  9.977347e-18
5132.9642297  1.124763e-17
5133.47630596  1.59162e-17
5133.98838222  1.647733e-17
5134.50045848  1.260053e-17
5135.01253474  1.151803e-17
5135.524611  1.382404e-17
5136.03668725  1.440813e-17
5136.54876351  1.504872e-17
5137.06083977  1.626375e-17
5137.57291603  1.491336e-17
5138.08499229  1.282491e-17
5138.59706855  1.275765e-17
5139.10914481  1.590196e-17
5139.62122107  1.575528e-17
5140.13329732  1.77013e-17
5140.64537358  1.670298e-17
5141.15744984  1.61835e-17
5141.6695261  1.399373e-17
5142.18160236  1.125007e-17
5142.69367862  1.385509e-17
5143.20575488  1.584718e-17
5143.71783113  1.536897e-17
5144.22990739  1.155488e-17
5144.74198365  9.996477e-18
5145.25405991  1.553286e-17
5145.76613617  2.023314e-17
5146.27821243  1.688538e-17
5146.79028869  1.219495e-17
5147.30236495  1.408157e-17
5147.8144412  1.322373e-17
5148.32651746  1.090606e-17
5148.83859372  1.33882e-17
5149.35066998  1.132548e-17
5149.86274624  1.171444e-17
5150.3748225  1.255186e-17
5150.88689876  1.098086e-17
5151.39897501  8.571404e-18
5151.91105127  1.563742e-17
5152.42312753  1.872365e-17
5152.93520379  1.610446e-17
5153.44728005  1.576459e-17
5153.95935631  1.385144e-17
5154.47143257  1.465141e-17
5154.98350883  1.971502e-17
5155.49558508  1.352492e-17
5156.00766134  9.889401e-18
5156.5197376  1.123907e-17
5157.03181386  1.272652e-17
5157.54389012  1.416591e-17
5158.05596638  1.737194e-17
5158.56804264  1.404042e-17
5159.08011889  1.550231e-17
5159.59219515  1.146636e-17
5160.10427141  1.449005e-17
5160.61634767  1.500882e-17
5161.12842393  1.579119e-17
5161.64050019  9.813763e-18
5162.15257645  1.021426e-17
5162.66465271  1.581827e-17
5163.17672896  9.73093e-18
5163.68880522  1.011023e-17
5164.20088148  1.964447e-17
5164.71295774  1.408375e-17
5165.225034  1.582911e-17
5165.73711026  1.222755e-17
5166.24918652  1.233796e-17
5166.76126277  1.198107e-17
5167.27333903  1.588058e-17
5167.78541529  1.579753e-17
5168.29749155  1.112404e-17
5168.80956781  1.194154e-17
5169.32164407  1.340965e-17
5169.83372033  1.537979e-17
5170.34579659  1.09456e-17
5170.85787284  1.324754e-17
5171.3699491  1.26984e-17
5171.88202536  1.177356e-17
5172.39410162  1.312588e-17
5172.90617788  1.225351e-17
5173.41825414  1.508385e-17
5173.9303304  1.772314e-17
5174.44240665  1.52688e-17
5174.95448291  1.60793e-17
5175.46655917  1.247957e-17
5175.97863543  1.636508e-17
5176.49071169  1.490536e-17
5177.00278795  1.114592e-17
5177.51486421  1.330752e-17
5178.02694046  1.345572e-17
5178.53901672  1.183972e-17
5179.05109298  1.034e-17
5179.56316924  1.091389e-17
5180.0752455  1.431581e-17
5180.58732176  1.524801e-17
5181.09939802  1.226345e-17
5181.61147428  1.434464e-17
5182.12355053  8.591988e-18
5182.63562679  8.180948e-18
5183.14770305  1.201406e-17
5183.65977931  1.464074e-17
5184.17185557  9.299221e-18
5184.68393183  1.247958e-17
5185.19600809  1.63331e-17
5185.70808434  1.387403e-17
5186.2201606  1.684542e-17
5186.73223686  1.14582e-17
5187.24431312  9.782276e-18
5187.75638938  1.436635e-17
5188.26846564  1.524171e-17
5188.7805419  1.391678e-17
5189.29261816  1.543742e-17
5189.80469441  1.343912e-17
5190.31677067  1.145396e-17
5190.82884693  9.775838e-18
5191.34092319  1.217327e-17
5191.85299945  1.050124e-17
5192.36507571  1.11641e-17
5192.87715197  9.8011e-18
5193.38922822  1.130505e-17
5193.90130448  1.234537e-17
5194.41338074  1.061113e-17
5194.925457  1.146997e-17
5195.43753326  1.142152e-17
5195.94960952  1.406774e-17
5196.46168578  1.232744e-17
5196.97376204  1.106214e-17
5197.48583829  1.242372e-17
5197.99791455  1.466593e-17
5198.50999081  1.506395e-17
5199.02206707  1.428143e-17
5199.53414333  1.284928e-17
5200.04621959  1.250791e-17
5200.55829585  1.036508e-17
5201.0703721  9.754054e-18
5201.58244836  9.089413e-18
5202.09452462  1.353627e-17
5202.60660088  1.158253e-17
5203.11867714  1.406687e-17
5203.6307534  9.624844e-18
5204.14282966  1.22727e-17
5204.65490592  1.196939e-17
5205.16698217  1.006507e-17
5205.67905843  1.07224e-17
5206.19113469  1.427782e-17
5206.70321095  1.143e-17
5207.21528721  1.149453e-17
5207.72736347  1.317211e-17
5208.23943973  1.199791e-17
5208.75151598  1.148501e-17
5209.26359224  1.036382e-17
5209.7756685  7.890841e-18
5210.28774476  9.55073e-18
5210.79982102  1.278128e-17
5211.31189728  1.320701e-17
5211.82397354  1.384923e-17
5212.3360498  1.17233e-17
5212.84812605  8.646838e-18
5213.36020231  1.195331e-17
5213.87227857  8.099935e-18
5214.38435483  1.110468e-17
5214.89643109  1.072845e-17
5215.40850735  1.331998e-17
5215.92058361  8.680757e-18
5216.43265986  1.29855e-17
5216.94473612  1.034268e-17
5217.45681238  8.033887e-18
5217.96888864  1.309937e-17
5218.4809649  1.02021e-17
5218.99304116  1.311921e-17
5219.50511742  1.377239e-17
5220.01719368  1.062913e-17
5220.52926993  1.568443e-17
5221.04134619  1.099744e-17
5221.55342245  9.411865e-18
5222.06549871  8.190826e-18
5222.57757497  5.671494e-18
5223.08965123  1.113198e-17
5223.60172749  8.513268e-18
5224.11380374  8.459327e-18
5224.62588  1.097285e-17
5225.13795626  9.183489e-18
5225.65003252  7.710059e-18
5226.16210878  8.42405e-18
5226.67418504  9.902993e-18
5227.1862613  9.146642e-18
5227.69833755  1.537351e-17
5228.21041381  1.395277e-17
5228.72249007  1.423351e-17
5229.23456633  1.180673e-17
5229.74664259  1.062438e-17
5230.25871885  7.487435e-18
5230.77079511  1.031367e-17
5231.28287137  1.305549e-17
5231.79494762  1.243179e-17
5232.30702388  1.41712e-17
5232.81910014  1.30396e-17
5233.3311764  1.064953e-17
5233.84325266  1.177116e-17
5234.35532892  1.449705e-17
5234.86740518  1.288783e-17
5235.37948143  1.073241e-17
5235.89155769  1.115124e-17
5236.40363395  1.350565e-17
5236.91571021  1.153174e-17
5237.42778647  1.213429e-17
5237.93986273  1.280614e-17
5238.45193899  1.041516e-17
5238.96401525  8.691256e-18
5239.4760915  1.387067e-17
5239.98816776  1.221065e-17
5240.50024402  1.358971e-17
5241.01232028  1.048099e-17
5241.52439654  9.991314e-18
5242.0364728  1.316792e-17
5242.54854906  1.327318e-17
5243.06062531  1.685171e-17
5243.57270157  9.784781e-18
5244.08477783  9.392322e-18
5244.59685409  1.321742e-17
5245.10893035  1.217143e-17
5245.62100661  1.492736e-17
5246.13308287  1.51096e-17
5246.64515913  1.660067e-17
5247.15723538  1.640165e-17
5247.66931164  1.345772e-17
5248.1813879  1.045026e-17
5248.69346416  1.113215e-17
5249.20554042  1.235648e-17
5249.71761668  1.141993e-17
5250.22969294  1.642005e-17
5250.74176919  1.633369e-17
5251.25384545  1.193715e-17
5251.76592171  8.349371e-18
5252.27799797  1.236347e-17
5252.79007423  1.255363e-17
5253.30215049  1.228757e-17
5253.81422675  1.459678e-17
5254.32630301  1.191243e-17
5254.83837926  1.093901e-17
5255.35045552  1.130154e-17
5255.86253178  1.173486e-17
5256.37460804  1.605032e-17
5256.8866843  1.315556e-17
5257.39876056  1.353259e-17
5257.91083682  1.424596e-17
5258.42291307  1.30832e-17
5258.93498933  1.551001e-17
5259.44706559  1.222809e-17
5259.95914185  1.016337e-17
5260.47121811  1.207074e-17
5260.98329437  1.074793e-17
5261.49537063  1.27981e-17
5262.00744689  1.37007e-17
5262.51952314  1.825849e-17
5263.0315994  1.535919e-17
5263.54367566  1.201926e-17
5264.05575192  1.382521e-17
5264.56782818  1.750731e-17
5265.07990444  1.366477e-17
5265.5919807  1.408589e-17
5266.10405695  1.481473e-17
5266.61613321  1.522792e-17
5267.12820947  1.472043e-17
5267.64028573  1.509813e-17
5268.15236199  1.9998e-17
5268.66443825  1.433698e-17
5269.17651451  1.742013e-17
5269.68859077  1.454614e-17
5270.20066702  1.634696e-17
5270.71274328  1.70975e-17
5271.22481954  1.988176e-17
5271.7368958  1.711195e-17
5272.24897206  1.446411e-17
5272.76104832  1.274292e-17
5273.27312458  1.409652e-17
5273.78520083  1.617348e-17
5274.29727709  1.367096e-17
5274.80935335  2.366957e-17
5275.32142961  1.622953e-17
5275.83350587  1.239915e-17
5276.34558213  1.416242e-17
5276.85765839  1.546412e-17
5277.36973464  1.644375e-17
5277.8818109  1.865294e-17
5278.39388716  1.646511e-17
5278.90596342  1.93288e-17
5279.41803968  1.895785e-17
5279.93011594  1.15932e-17
5280.4421922  1.634225e-17
5280.95426846  1.837518e-17
5281.46634471  1.353596e-17
5281.97842097  1.595415e-17
5282.49049723  1.417449e-17
5283.00257349  2.068134e-17
5283.51464975  1.609321e-17
5284.02672601  1.38262e-17
5284.53880227  1.720924e-17
5285.05087852  2.095825e-17
5285.56295478  1.868854e-17
5286.07503104  2.208412e-17
5286.5871073  1.844981e-17
5287.09918356  1.990612e-17
5287.61125982  1.480929e-17
5288.12333608  1.822825e-17
5288.63541234  1.522548e-17
5289.14748859  1.542513e-17
5289.65956485  1.924689e-17
5290.17164111  1.454738e-17
5290.68371737  1.550525e-17
5291.19579363  1.705575e-17
5291.70786989  1.864759e-17
5292.21994615  1.864534e-17
5292.7320224  2.097126e-17
5293.24409866  2.125611e-17
5293.75617492  1.976053e-17
5294.26825118  1.966452e-17
5294.78032744  1.857749e-17
5295.2924037  1.640464e-17
5295.80447996  1.636923e-17
5296.31655622  1.907235e-17
5296.82863247  1.753327e-17
5297.34070873  1.703213e-17
5297.85278499  1.451134e-17
5298.36486125  1.487769e-17
5298.87693751  1.641242e-17
5299.38901377  2.116432e-17
5299.90109003  1.91403e-17
5300.41316628  1.987231e-17
5300.92524254  1.980083e-17
5301.4373188  2.07922e-17
5301.94939506  1.743051e-17
5302.46147132  1.784359e-17
5302.97354758  1.701098e-17
5303.48562384  1.626331e-17
5303.9977001  1.774681e-17
5304.50977635  1.845789e-17
5305.02185261  2.164795e-17
5305.53392887  1.767483e-17
5306.04600513  1.626745e-17
5306.55808139  1.795799e-17
5307.07015765  1.645718e-17
5307.58223391  1.790377e-17
5308.09431016  1.710106e-17
5308.60638642  2.186671e-17
5309.11846268  2.448412e-17
5309.63053894  2.556682e-17
5310.1426152  2.159459e-17
5310.65469146  1.91546e-17
5311.16676772  1.887194e-17
5311.67884398  1.644695e-17
5312.19092023  1.68031e-17
5312.70299649  1.732234e-17
5313.21507275  1.886958e-17
5313.72714901  2.119954e-17
5314.23922527  2.1702e-17
5314.75130153  2.365144e-17
5315.26337779  1.795951e-17
5315.77545404  2.141804e-17
5316.2875303  2.217268e-17
5316.79960656  1.896779e-17
5317.31168282  1.818375e-17
5317.82375908  1.921249e-17
5318.33583534  1.965175e-17
5318.8479116  1.979445e-17
5319.35998785  2.079885e-17
5319.87206411  1.840761e-17
5320.38414037  1.93249e-17
5320.89621663  2.152951e-17
5321.40829289  2.404689e-17
5321.92036915  2.177242e-17
5322.43244541  2.039732e-17
5322.94452167  2.235145e-17
5323.45659792  2.092907e-17
5323.96867418  2.049327e-17
5324.48075044  2.063996e-17
5324.9928267  2.133897e-17
5325.50490296  2.030928e-17
5326.01697922  2.279507e-17
5326.52905548  2.265617e-17
5327.04113173  1.855732e-17
5327.55320799  2.032881e-17
5328.06528425  2.123085e-17
5328.57736051  2.425294e-17
5329.08943677  1.927859e-17
5329.60151303  2.079832e-17
5330.11358929  1.918644e-17
5330.62566555  1.800797e-17
5331.1377418  2.129572e-17
5331.64981806  2.512582e-17
5332.16189432  2.324678e-17
5332.67397058  2.149514e-17
5333.18604684  2.414293e-17
5333.6981231  1.945386e-17
5334.21019936  2.406856e-17
5334.72227561  2.10328e-17
5335.23435187  2.315227e-17
5335.74642813  1.891272e-17
5336.25850439  2.225268e-17
5336.77058065  2.206051e-17
5337.28265691  2.538951e-17
5337.79473317  2.612539e-17
5338.30680943  2.074048e-17
5338.81888568  2.311375e-17
5339.33096194  2.698922e-17
5339.8430382  1.816773e-17
5340.35511446  2.05279e-17
5340.86719072  2.414877e-17
5341.37926698  1.870494e-17
5341.89134324  2.301164e-17
5342.40341949  2.256992e-17
5342.91549575  2.281983e-17
5343.42757201  2.217652e-17
5343.93964827  1.987826e-17
5344.45172453  2.302008e-17
5344.96380079  2.337763e-17
5345.47587705  2.3124e-17
5345.98795331  1.861054e-17
5346.50002956  1.843877e-17
5347.01210582  2.412079e-17
5347.52418208  2.332359e-17
5348.03625834  2.309585e-17
5348.5483346  2.664972e-17
5349.06041086  2.150159e-17
5349.57248712  2.069464e-17
5350.08456337  1.546328e-17
5350.59663963  1.985782e-17
5351.10871589  2.112249e-17
5351.62079215  2.145012e-17
5352.13286841  2.137427e-17
5352.64494467  1.896481e-17
5353.15702093  2.210974e-17
5353.66909719  2.184025e-17
5354.18117344  2.586137e-17
5354.6932497  2.406266e-17
5355.20532596  2.426405e-17
5355.71740222  2.05433e-17
5356.22947848  1.98339e-17
5356.74155474  1.913085e-17
5357.253631  2.551843e-17
5357.76570725  2.174827e-17
5358.27778351  2.125941e-17
5358.78985977  2.531836e-17
5359.30193603  2.051699e-17
5359.81401229  1.781299e-17
5360.32608855  1.971138e-17
5360.83816481  2.328323e-17
5361.35024107  2.307355e-17
5361.86231732  1.945269e-17
5362.37439358  1.640231e-17
5362.88646984  1.941807e-17
5363.3985461  2.044728e-17
5363.91062236  2.09915e-17
5364.42269862  2.210913e-17
5364.93477488  2.114076e-17
5365.44685113  2.202597e-17
5365.95892739  2.275532e-17
5366.47100365  2.235789e-17
5366.98307991  1.956552e-17
5367.49515617  1.806199e-17
5368.00723243  1.927362e-17
5368.51930869  2.186467e-17
5369.03138494  2.210836e-17
5369.5434612  1.832923e-17
5370.05553746  1.944897e-17
5370.56761372  2.279722e-17
5371.07968998  2.368033e-17
5371.59176624  2.274315e-17
5372.1038425  1.911108e-17
5372.61591876  2.008489e-17
5373.12799501  1.973652e-17
5373.64007127  1.982478e-17
5374.15214753  2.205309e-17
5374.66422379  1.942027e-17
5375.17630005  1.95146e-17
5375.68837631  1.986108e-17
5376.20045257  1.771276e-17
5376.71252882  2.115286e-17
5377.22460508  1.720331e-17
5377.73668134  1.933447e-17
5378.2487576  1.595396e-17
5378.76083386  1.851448e-17
5379.27291012  2.246797e-17
5379.78498638  1.925451e-17
5380.29706264  1.9329e-17
5380.80913889  2.133218e-17
5381.32121515  2.159747e-17
5381.83329141  2.010067e-17
5382.34536767  2.305883e-17
5382.85744393  2.099498e-17
5383.36952019  1.738525e-17
5383.88159645  1.917838e-17
5384.3936727  2.004069e-17
5384.90574896  2.073379e-17
5385.41782522  2.272189e-17
5385.92990148  2.317633e-17
5386.44197774  2.294894e-17
5386.954054  1.851134e-17
5387.46613026  1.969821e-17
5387.97820652  1.944661e-17
5388.49028277  2.378369e-17
5389.00235903  1.879325e-17
5389.51443529  2.517499e-17
5390.02651155  1.851713e-17
5390.53858781  1.863963e-17
5391.05066407  2.380698e-17
5391.56274033  1.940685e-17
5392.07481658  2.189845e-17
5392.58689284  1.796396e-17
5393.0989691  1.910425e-17
5393.61104536  2.384409e-17
5394.12312162  1.753612e-17
5394.63519788  1.938826e-17
5395.14727414  2.451118e-17
5395.6593504  1.983453e-17
5396.17142665  2.476586e-17
5396.68350291  1.952921e-17
5397.19557917  1.675207e-17
5397.70765543  1.820205e-17
5398.21973169  1.579635e-17
5398.73180795  2.15269e-17
5399.24388421  2.045526e-17
5399.75596046  1.962607e-17
5400.26803672  1.864343e-17
5400.78011298  1.855187e-17
5401.29218924  1.891435e-17
5401.8042655  2.026634e-17
5402.31634176  1.88478e-17
5402.82841802  2.214964e-17
5403.34049428  1.625257e-17
5403.85257053  1.972986e-17
5404.36464679  2.028829e-17
5404.87672305  2.271762e-17
5405.38879931  1.971303e-17
5405.90087557  2.787689e-17
5406.41295183  1.897289e-17
5406.92502809  2.300127e-17
5407.43710434  2.252776e-17
5407.9491806  2.020798e-17
5408.46125686  1.661246e-17
5408.97333312  1.904572e-17
5409.48540938  1.830687e-17
5409.99748564  2.020927e-17
5410.5095619  2.092961e-17
5411.02163815  1.983494e-17
5411.53371441  2.125371e-17
5412.04579067  1.898949e-17
5412.55786693  2.101644e-17
5413.06994319  2.118597e-17
5413.58201945  2.231947e-17
5414.09409571  1.945119e-17
5414.60617197  1.848802e-17
5415.11824822  1.8974e-17
5415.63032448  2.071222e-17
5416.14240074  2.049355e-17
5416.654477  1.989435e-17
5417.16655326  1.912808e-17
5417.67862952  1.635076e-17
5418.19070578  1.633858e-17
5418.70278203  1.463355e-17
5419.21485829  2.018442e-17
5419.72693455  2.275448e-17
5420.23901081  1.919142e-17
5420.75108707  1.711982e-17
5421.26316333  1.933987e-17
5421.77523959  1.753749e-17
5422.28731585  1.542945e-17
5422.7993921  1.496051e-17
5423.31146836  1.784179e-17
5423.82354462  1.997011e-17
5424.33562088  1.69249e-17
5424.84769714  1.832093e-17
5425.3597734  2.146358e-17
5425.87184966  1.595826e-17
5426.38392591  1.689208e-17
5426.89600217  2.050131e-17
5427.40807843  1.985064e-17
5427.92015469  2.119182e-17
5428.43223095  2.00405e-17
5428.94430721  1.546035e-17
5429.45638347  1.754718e-17
5429.96845973  1.81795e-17
5430.48053598  1.896132e-17
5430.99261224  2.125311e-17
5431.5046885  1.88352e-17
5432.01676476  1.853396e-17
5432.52884102  1.841348e-17
5433.04091728  1.969038e-17
5433.55299354  2.413431e-17
5434.06506979  1.755186e-17
5434.57714605  1.727033e-17
5435.08922231  1.833475e-17
5435.60129857  1.79856e-17
5436.11337483  1.954205e-17
5436.62545109  1.635107e-17
5437.13752735  1.8013e-17
5437.64960361  2.054279e-17
5438.16167986  1.88288e-17
5438.67375612  1.621071e-17
5439.18583238  1.587832e-17
5439.69790864  1.868372e-17
5440.2099849  1.885355e-17
5440.72206116  2.17216e-17
5441.23413742  1.85814e-17
5441.74621367  1.809049e-17
5442.25828993  1.739161e-17
5442.77036619  1.748765e-17
5443.28244245  1.524788e-17
5443.79451871  1.652009e-17
5444.30659497  1.951412e-17
5444.81867123  1.859512e-17
5445.33074749  1.716415e-17
5445.84282374  1.541977e-17
5446.3549  1.504265e-17
5446.86697626  1.338827e-17
5447.37905252  2.262129e-17
5447.89112878  1.634702e-17
5448.40320504  1.964419e-17
5448.9152813  1.87958e-17
5449.42735755  1.974104e-17
5449.93943381  1.536722e-17
5450.45151007  1.337529e-17
5450.96358633  1.602919e-17
5451.47566259  1.650589e-17
5451.98773885  1.222282e-17
5452.49981511  1.596037e-17
5453.01189137  1.659306e-17
5453.52396762  1.740995e-17
5454.03604388  2.222511e-17
5454.54812014  1.603023e-17
5455.0601964  1.779357e-17
5455.57227266  1.921588e-17
5456.08434892  1.750164e-17
5456.59642518  1.76035e-17
5457.10850143  1.847179e-17
5457.62057769  1.695694e-17
5458.13265395  1.719016e-17
5458.64473021  1.860432e-17
5459.15680647  1.849864e-17
5459.66888273  1.120849e-17
5460.18095899  1.475118e-17
5460.69303524  2.301619e-17
5461.2051115  2.037529e-17
5461.71718776  1.778366e-17
5462.22926402  1.349218e-17
5462.74134028  1.676302e-17
5463.25341654  1.563938e-17
5463.7654928  1.335062e-17
5464.27756906  1.200605e-17
5464.78964531  1.768233e-17
5465.30172157  1.629268e-17
5465.81379783  1.527709e-17
5466.32587409  1.215298e-17
5466.83795035  1.931986e-17
5467.35002661  1.462653e-17
5467.86210287  1.44959e-17
5468.37417912  1.165528e-17
5468.88625538  1.959384e-17
5469.39833164  1.685267e-17
5469.9104079  1.448322e-17
5470.42248416  1.583966e-17
5470.93456042  1.760037e-17
5471.44663668  2.01095e-17
5471.95871294  1.51009e-17
5472.47078919  1.133218e-17
5472.98286545  1.791963e-17
5473.49494171  1.687867e-17
5474.00701797  2.032448e-17
5474.51909423  1.423594e-17
5475.03117049  1.571728e-17
5475.54324675  1.530046e-17
5476.055323  1.851955e-17
5476.56739926  1.543648e-17
5477.07947552  1.004974e-17
5477.59155178  1.339293e-17
5478.10362804  2.22146e-17
5478.6157043  9.919927e-18
5479.12778056  1.72539e-17
5479.63985682  1.959402e-17
5480.15193307  1.543135e-17
5480.66400933  9.653498e-18
5481.17608559  1.182198e-17
5481.68816185  1.836942e-17
5482.20023811  1.466485e-17
5482.71231437  1.302628e-17
5483.22439063  1.430698e-17
5483.73646688  1.616642e-17
5484.24854314  1.13448e-17
5484.7606194  1.877511e-17
5485.27269566  1.15097e-17
5485.78477192  1.293675e-17
5486.29684818  1.614147e-17
5486.80892444  1.255668e-17
5487.3210007  1.412874e-17
5487.83307695  1.649984e-17
5488.34515321  1.716761e-17
5488.85722947  1.685971e-17
5489.36930573  1.355931e-17
5489.88138199  1.233451e-17
5490.39345825  1.312735e-17
5490.90553451  1.492096e-17
5491.41761076  1.246116e-17
5491.92968702  1.124104e-17
5492.44176328  1.625534e-17
5492.95383954  1.144877e-17
5493.4659158  1.096992e-17
5493.97799206  1.244888e-17
5494.49006832  1.020474e-17
5495.00214458  1.203581e-17
5495.51422083  1.315453e-17
5496.02629709  1.364994e-17
5496.53837335  6.557669e-18
5497.05044961  1.079489e-17
5497.56252587  1.148927e-17
5498.07460213  1.055932e-17
5498.58667839  1.414937e-17
5499.09875464  1.186235e-17
5499.6108309  1.027079e-17
5499.96157062  1.68723418543e-17
5500.80049038  7.76541992227e-18
5501.63941014  1.56784475853e-17
5502.4783299  1.45779057014e-17
5503.31724966  7.16277347844e-18
5504.15616941  2.2446574885e-17
5504.99508917  1.90040351269e-17
5505.83400893  7.90643925789e-18
5506.67292869  9.20696795143e-18
5507.51184845  1.02286701333e-17
5508.35076821  7.93129826987e-18
5509.18968797  1.9699866303e-17
5510.02860773  1.64159137718e-17
5510.86752748  3.96354277153e-18
5511.70644724  8.7428742043e-18
5512.545367  6.60120557988e-18
5513.38428676  1.47328955236e-17
5514.22320652  8.77297683051e-18
5515.06212628  1.20128205782e-17
5515.90104604  1.72067488933e-17
5516.7399658  5.89386520558e-18
5517.57888556  1.33222866019e-17
5518.41780531  1.48968743987e-17
5519.25672507  1.68043710589e-17
5520.09564483  1.22562295077e-17
5520.93456459  8.07752554889e-18
5521.77348435  1.50961424409e-17
5522.61240411  3.66814715231e-18
5523.45132387  1.53165775626e-17
5524.29024363  1.89500116319e-17
5525.12916338  2.30736326717e-17
5525.96808314  1.80900588973e-17
5526.8070029  2.05128405346e-17
5527.64592266  1.42317237165e-17
5528.48484242  7.92414804896e-18
5529.32376218  7.88631911769e-19
5530.16268194  2.97348062928e-18
5531.0016017  8.48991618954e-18
5531.84052145  7.65218460792e-18
5532.67944121  6.94844698897e-18
5533.51836097  9.68372841567e-18
5534.35728073  9.72247230412e-18
5535.19620049  1.03991785566e-17
5536.03512025  4.44453023092e-18
5536.87404001  7.29559565386e-18
5537.71295977  6.71640100717e-18
5538.55187953  1.19328394092e-17
5539.39079928  1.80494476402e-17
5540.22971904  9.67519773306e-18
5541.0686388  9.90890240915e-18
5541.90755856  6.82115557809e-18
5542.74647832  1.3177118747e-17
5543.58539808  1.37619868416e-17
5544.42431784  1.98011358324e-17
5545.2632376  9.50194978885e-18
5546.10215735  1.23863424824e-17
5546.94107711  1.23931752328e-17
5547.77999687  9.59836273263e-18
5548.61891663  1.25084366511e-17
5549.45783639  4.61550415876e-18
5550.29675615  1.3633416631e-17
5551.13567591  7.85161138537e-18
5551.97459567  2.42029359579e-17
5552.81351542  9.99571454497e-18
5553.65243518  8.67654248422e-18
5554.49135494  1.09975409319e-18
5555.3302747  6.70424795024e-18
5556.16919446  2.28235443764e-17
5557.00811422  7.83302509151e-18
5557.84703398  9.45968518798e-18
5558.68595374  8.35798043462e-18
5559.5248735  8.5389760864e-18
5560.36379325  1.77121548298e-17
5561.20271301  1.06437485721e-17
5562.04163277  6.59654161688e-18
5562.88055253  2.34156804057e-17
5563.71947229  2.46721859257e-18
5564.55839205  2.20648611711e-17
5565.39731181  1.2998161684e-17
5566.23623157  1.23482281844e-17
5567.07515132  4.66093098004e-18
5567.91407108  2.93232539171e-18
5568.75299084  8.60729823964e-18
5569.5919106  1.91834773134e-17
5570.43083036  9.3657709869e-18
5571.26975012  2.2840452357e-17
5572.10866988  4.38603004489e-17
5572.94758964  9.68958200136e-19
5573.78650939  2.78646730593e-17
5574.62542915  5.07808011143e-17
5575.46434891  3.42589217464e-17
5576.30326867  3.11090256018e-17
5577.14218843  7.99339229355e-18
5577.98110819  1.17932469074e-17
5578.82002795  -2.21937934409e-17
5579.65894771  1.51324072056e-17
5580.49786747  1.54169303512e-17
5581.33678722  9.25054523939e-18
5582.17570698  8.78359782465e-18
5583.01462674  2.9249682799e-17
5583.8535465  1.10729758517e-17
5584.69246626  9.22604115233e-18
5585.53138602  1.43876552489e-17
5586.37030578  9.88527047425e-18
5587.20922554  2.02584360671e-17
5588.04814529  1.73885168189e-17
5588.88706505  2.04446022078e-17
5589.72598481  4.99978260635e-18
5590.56490457  2.07198919552e-17
5591.40382433  1.65594550362e-17
5592.24274409  1.08375447067e-17
5593.08166385  4.44102557039e-18
5593.92058361  1.01863145718e-17
5594.75950336  7.32265734052e-18
5595.59842312  1.01284297078e-17
5596.43734288  1.27525286773e-18
5597.27626264  1.45767713686e-17
5598.1151824  1.18427330708e-17
5598.95410216  1.25340019458e-17
5599.79302192  1.64807829872e-17
5600.63194168  5.39696854926e-18
5601.47086143  1.15263433757e-17
5602.30978119  1.09893794426e-17
5603.14870095  1.65722626531e-17
5603.98762071  1.70144259647e-17
5604.82654047  9.73872215762e-18
5605.66546023  1.39903141378e-17
5606.50437999  1.24326967457e-17
5607.34329975  1.6589434598e-17
5608.18221951  1.95159652609e-17
5609.02113926  8.43646521164e-18
5609.86005902  1.62884743269e-17
5610.69897878  -5.30422078481e-20
5611.53789854  4.99605678658e-18
5612.3768183  8.96654823874e-18
5613.21573806  1.47742166306e-17
5614.05465782  1.67203465997e-17
5614.89357758  1.9172401516e-17
5615.73249733  7.13506793302e-18
5616.57141709  1.10782961582e-17
5617.41033685  1.74865099811e-17
5618.24925661  9.31130338992e-18
5619.08817637  1.62591350568e-17
5619.92709613  1.99433376565e-17
5620.76601589  1.25978367068e-17
5621.60493565  1.40413145287e-17
5622.4438554  9.67853474062e-18
5623.28277516  6.75980707508e-18
5624.12169492  1.09277723259e-17
5624.96061468  1.56667065266e-17
5625.79953444  1.88628499218e-17
5626.6384542  1.83355456536e-17
5627.47737396  1.2595653651e-17
5628.31629372  1.84698285501e-17
5629.15521348  2.0532316816e-17
5629.99413323  1.36723745445e-17
5630.83305299  1.47632032571e-17
5631.67197275  1.69864207842e-17
5632.51089251  1.3733405577e-17
5633.34981227  1.48267365994e-17
5634.18873203  9.4914465085e-18
5635.02765179  7.74611307733e-18
5635.86657155  1.22025448857e-17
5636.7054913  1.13893940835e-17
5637.54441106  9.93409672707e-18
5638.38333082  2.04707667727e-17
5639.22225058  8.59360241864e-18
5640.06117034  1.27202073246e-17
5640.9000901  1.57401724157e-17
5641.73900986  9.55683651826e-18
5642.57792962  1.70194163159e-17
5643.41684937  1.15269658319e-17
5644.25576913  9.30247128866e-18
5645.09468889  8.11104187498e-18
5645.93360865  1.65100045436e-17
5646.77252841  1.5890591019e-17
5647.61144817  7.94579490134e-18
5648.45036793  1.10467435122e-17
5649.28928769  1.39550392391e-17
5650.12820745  1.95716296148e-17
5650.9671272  1.414040992e-17
5651.80604696  8.82091309575e-18
5652.64496672  1.07186020571e-17
5653.48388648  1.67649619092e-17
5654.32280624  1.44993192625e-17
5655.161726  1.02426852084e-17
5656.00064576  9.45648551318e-18
5656.83956552  9.83447697431e-18
5657.67848527  1.70884964746e-17
5658.51740503  1.36259917445e-17
5659.35632479  1.53673193398e-17
5660.19524455  2.03819820392e-17
5661.03416431  2.05500987323e-17
5661.87308407  1.57768777153e-17
5662.71200383  1.50245064661e-17
5663.55092359  1.80446142406e-17
5664.38984334  1.7200889957e-17
5665.2287631  1.35183424845e-17
5666.06768286  1.45744777332e-17
5666.90660262  1.1679399838e-17
5667.74552238  1.59399344991e-17
5668.58444214  1.74780292377e-17
5669.4233619  1.79605558941e-17
5670.26228166  1.2950972723e-17
5671.10120142  1.3990025204e-17
5671.94012117  1.2864426335e-17
5672.77904093  1.30276168844e-17
5673.61796069  1.29061933276e-17
5674.45688045  1.06139420139e-17
5675.29580021  1.37235211858e-17
5676.13471997  1.45090360007e-17
5676.97363973  1.96771261392e-17
5677.81255949  1.03571208467e-17
5678.65147924  9.03345604296e-18
5679.490399  9.75002803199e-18
5680.32931876  1.22983995808e-17
5681.16823852  1.40719754036e-17
5682.00715828  2.18192674024e-17
5682.84607804  1.26226475631e-17
5683.6849978  1.30823270432e-17
5684.52391756  1.94216515464e-17
5685.36283731  1.25943249121e-17
5686.20175707  9.19576017189e-18
5687.04067683  1.03041746112e-17
5687.87959659  1.18110395249e-17
5688.71851635  1.3376586546e-17
5689.55743611  1.53626464591e-17
5690.39635587  1.66484323923e-17
5691.23527563  6.45397773366e-18
5692.07419538  1.3353944477e-17
5692.91311514  1.1016999378e-17
5693.7520349  1.29369933188e-17
5694.59095466  1.37386063862e-17
5695.42987442  9.24021496264e-18
5696.26879418  3.44378288702e-18
5697.10771394  7.46692807369e-18
5697.9466337  1.50829263928e-17
5698.78555346  1.17866513681e-17
5699.62447321  8.93074184439e-18
5700.46339297  1.28718494379e-17
5701.30231273  1.74398079271e-17
5702.14123249  1.88371312425e-17
5702.98015225  1.20227459908e-17
5703.81907201  1.99716068013e-17
5704.65799177  1.7890658873e-17
5705.49691153  1.44970541639e-17
5706.33583128  1.60695445149e-17
5707.17475104  1.38421659838e-17
5708.0136708  1.47763568813e-17
5708.85259056  8.22386162399e-18
5709.69151032  1.03550216174e-17
5710.53043008  2.0357369156e-17
5711.36934984  8.91404432178e-18
5712.2082696  1.2490112538e-17
5713.04718935  1.15943213053e-17
5713.88610911  1.15246793308e-17
5714.72502887  1.19605271192e-17
5715.56394863  1.12572389529e-17
5716.40286839  9.35041290453e-18
5717.24178815  9.00732893244e-18
5718.08070791  7.02021851293e-18
5718.91962767  1.67980501852e-17
5719.75854743  5.93164419767e-18
5720.59746718  4.20464379736e-18
5721.43638694  1.10141617622e-17
5722.2753067  1.05836735183e-17
5723.11422646  8.38869481583e-18
5723.95314622  3.09175980114e-18
5724.79206598  3.69861718823e-18
5725.63098574  1.33155448122e-17
5726.4699055  9.73348389401e-18
5727.30882525  1.60962637615e-17
5728.14774501  1.1479043835e-17
5728.98666477  1.84557385663e-17
5729.82558453  9.44461425591e-18
5730.66450429  1.17471138033e-17
5731.50342405  1.51605586366e-17
5732.34234381  1.46221357659e-17
5733.18126357  8.1526251627e-18
5734.02018332  1.18383330721e-17
5734.85910308  9.69734397726e-18
5735.69802284  1.24736968151e-17
5736.5369426  1.18361696353e-17
5737.37586236  9.89771781566e-18
5738.21478212  1.31800455399e-17
5739.05370188  1.24755998546e-17
5739.89262164  1.19773887277e-17
5740.7315414  1.45639476997e-17
5741.57046115  1.69889141762e-17
5742.40938091  6.39889838168e-18
5743.24830067  1.22237797398e-17
5744.08722043  3.75518223091e-18
5744.92614019  1.19196483307e-17
5745.76505995  5.38944735156e-18
5746.60397971  1.54662345934e-17
5747.44289947  1.51284102874e-17
5748.28181922  4.61716642014e-18
5749.12073898  1.45527470544e-17
5749.95965874  1.6799858697e-17
5750.7985785  5.6633013474e-18
5751.63749826  8.21183519855e-18
5752.47641802  7.85525872929e-18
5753.31533778  1.29052730198e-17
5754.15425754  7.43145163465e-18
5754.99317729  7.25578877423e-18
5755.83209705  6.73352657993e-18
5756.67101681  1.40410238113e-17
5757.50993657  1.39604451556e-17
5758.34885633  8.13813923249e-18
5759.18777609  9.46770577751e-18
5760.02669585  1.12716571085e-17
5760.86561561  1.25056846454e-17
5761.70453537  5.58735633456e-18
5762.54345512  9.69001896921e-18
5763.38237488  8.23570077749e-18
5764.22129464  3.61098283943e-18
5765.0602144  4.48371465431e-19
5765.89913416  9.67600924479e-18
5766.73805392  3.49234874267e-18
5767.57697368  6.51596652834e-18
5768.41589344  8.15045102469e-18
5769.25481319  5.8058473952e-18
5770.09373295  6.63070001819e-18
5770.93265271  7.2774017393e-18
5771.77157247  1.29760243576e-17
5772.61049223  1.10704681913e-17
5773.44941199  7.61095089448e-18
5774.28833175  5.21197954637e-18
5775.12725151  6.46229617475e-18
5775.96617126  2.23074229181e-18
5776.80509102  8.61947626617e-18
5777.64401078  5.4117933525e-18
5778.48293054  3.61532754837e-18
5779.3218503  9.21918878298e-18
5780.16077006  8.09097702459e-18
5780.99968982  1.02382941273e-17
5781.83860958  9.04793840609e-18
5782.67752934  7.70637753939e-18
5783.51644909  8.47045417643e-18
5784.35536885  3.18610026882e-18
5785.19428861  1.02045477243e-17
5786.03320837  5.09050605033e-18
5786.87212813  4.08481472729e-18
5787.71104789  3.13555824834e-18
5788.54996765  6.52226064897e-18
5789.38888741  7.48191517927e-18
5790.22780716  7.33347095723e-18
5791.06672692  7.43027628031e-18
5791.90564668  1.19701528967e-17
5792.74456644  3.43445139393e-18
5793.5834862  1.91463082927e-18
5794.42240596  5.13646971784e-19
5795.26132572  2.20839807441e-18
5796.10024548  2.23261679472e-18
5796.93916523  8.30104084807e-18
5797.77808499  6.13035577468e-18
5798.61700475  4.53950563965e-18
5799.45592451  5.55845403228e-18
5800.29484427  6.76036175672e-18
5801.13376403  1.06461777567e-17
5801.97268379  9.57588653311e-18
5802.81160355  1.05872370357e-17
5803.6505233  7.54706619438e-18
5804.48944306  6.54795257518e-18
5805.32836282  7.01475373946e-18
5806.16728258  1.53676778318e-18
5807.00620234  4.82068821062e-18
5807.8451221  4.28207806799e-18
5808.68404186  6.44939046297e-18
5809.52296162  4.93145331894e-18
5810.36188138  2.38893892291e-18
5811.20080113  5.27703425019e-18
5812.03972089  6.37773130218e-18
5812.87864065  2.68833681096e-18
5813.71756041  8.80502886841e-18
5814.55648017  7.98538953944e-18
5815.39539993  7.12679586404e-18
5816.23431969  8.7663795077e-18
5817.07323945  8.72470704287e-18
5817.9121592  9.30149390751e-18
5818.75107896  6.62634104091e-18
5819.58999872  5.21186896675e-18
5820.42891848  6.20045433601e-18
5821.26783824  5.68974949553e-18
5822.106758  6.19047006645e-18
5822.94567776  6.1687269028e-18
5823.78459752  6.66786903882e-18
5824.62351727  7.29959792268e-18
5825.46243703  6.61464100371e-18
5826.30135679  4.18360869999e-18
5827.14027655  4.96656056473e-18
5827.97919631  7.23758950904e-18
5828.81811607  7.93576604323e-18
5829.65703583  4.24593993478e-18
5830.49595559  5.38739449442e-18
5831.33487535  4.55955978878e-18
5832.1737951  7.11885196682e-18
5833.01271486  7.32031198246e-18
5833.85163462  7.44545065783e-18
5834.69055438  8.52022213957e-18
5835.52947414  7.98447279872e-18
5836.3683939  5.65956482637e-18
5837.20731366  5.50913908888e-18
5838.04623342  4.05341546586e-18
5838.88515317  5.33939402166e-18
5839.72407293  7.04855008168e-18
5840.56299269  4.90799082055e-18
5841.40191245  2.60565000838e-18
5842.24083221  6.69795204607e-18
5843.07975197  8.58581547315e-18
5843.91867173  5.71259132121e-18
5844.75759149  5.74043419939e-18
5845.59651124  8.02062698381e-18
5846.435431  8.63213941619e-18
5847.27435076  9.99919780299e-18
5848.11327052  1.11923857893e-17
5848.95219028  7.12047677382e-18
5849.79111004  7.24785736181e-18
5850.6300298  6.41491994177e-18
5851.46894956  4.97080361176e-18
5852.30786932  8.39933899602e-18
5853.14678907  1.0551097119e-17
5853.98570883  8.70340441415e-18
5854.82462859  7.31040975585e-18
5855.66354835  8.43700205786e-18
5856.50246811  9.24672845896e-18
5857.34138787  8.36078059597e-18
5858.18030763  9.56968515668e-18
5859.01922739  5.94958484923e-18
5859.85814714  6.01428106106e-18
5860.6970669  6.12017709902e-18
5861.53598666  8.93947763436e-18
5862.37490642  1.14609462318e-17
5863.21382618  9.3975483593e-18
5864.05274594  5.94433945145e-18
5864.8916657  6.86697121159e-18
5865.73058546  7.09650418235e-18
5866.56950521  6.12193923877e-18
5867.40842497  1.12870401605e-17
5868.24734473  1.12968906643e-17
5869.08626449  7.52401569425e-18
5869.92518425  7.03808425572e-18
5870.76410401  8.30907748948e-18
5871.60302377  7.48001570677e-18
5872.44194353  8.8082659976e-18
5873.28086329  1.24507390591e-17
5874.11978304  7.47619892634e-18
5874.9587028  4.50713791477e-18
5875.79762256  8.36817516216e-18
5876.63654232  9.51043231582e-18
5877.47546208  6.41905775981e-18
5878.31438184  4.01143088113e-18
5879.1533016  2.89051202703e-18
5879.99222136  3.81511816845e-18
5880.83114111  6.34516917119e-18
5881.67006087  8.90708137281e-18
5882.50898063  9.91705854789e-18
5883.34790039  1.08040087616e-17
5884.18682015  9.69073952029e-18
5885.02573991  9.73240485095e-18
5885.86465967  8.84346598759e-18
5886.70357943  3.12786583059e-18
5887.54249918  6.32677549989e-18
5888.38141894  1.14196233412e-17
5889.2203387  1.01820144514e-17
5890.05925846  1.53340544932e-17
5890.89817822  7.2712734881e-18
5891.73709798  6.92445299499e-18
5892.57601774  9.37575347292e-18
5893.4149375  5.78033382322e-18
5894.25385725  7.89966001378e-18
5895.09277701  1.01436825612e-17
5895.93169677  5.07518007172e-18
5896.77061653  8.12652302177e-18
5897.60953629  9.36363251974e-18
5898.44845605  8.89813155776e-18
5899.28737581  9.95945691443e-18
5900.12629557  1.01314688639e-17
5900.96521533  8.06150220525e-18
5901.80413508  9.62276337425e-18
5902.64305484  1.30793449605e-17
5903.4819746  1.28820780527e-17
5904.32089436  9.54137142335e-18
5905.15981412  7.77306596792e-18
5905.99873388  9.89927306451e-18
5906.83765364  9.49324431909e-18
5907.6765734  1.00492279468e-17
5908.51549315  1.07701410777e-17
5909.35441291  9.97923461451e-18
5910.19333267  1.2766062196e-17
5911.03225243  1.05082154125e-17
5911.87117219  1.07149796828e-17
5912.71009195  1.07560921154e-17
5913.54901171  9.57040035713e-18
5914.38793147  1.22862322555e-17
5915.22685122  1.39770213974e-17
5916.06577098  1.02260625945e-17
5916.90469074  9.78523158906e-18
5917.7436105  9.37818444101e-18
5918.58253026  1.38280314114e-17
5919.42145002  1.61085309651e-17
5920.26036978  1.30326910621e-17
5921.09928954  1.43417843256e-17
5921.9382093  1.46943496083e-17
5922.77712905  1.74360749732e-17
5923.61604881  1.57765067385e-17
5924.45496857  1.39940613601e-17
5925.29388833  1.33314914635e-17
5926.13280809  1.31491046488e-17
5926.97172785  1.44465817015e-17
5927.81064761  1.31483145396e-17
5928.64956737  1.57967356748e-17
5929.48848712  1.38747049287e-17
5930.32740688  1.17469764706e-17
5931.16632664  1.29702117933e-17
5932.0052464  1.15459427216e-17
5932.84416616  1.35703202565e-17
5933.68308592  1.22482998788e-17
5934.52200568  1.40755638906e-17
5935.36092544  1.63369634903e-17
5936.19984519  1.34482938624e-17
5937.03876495  1.60596244529e-17
5937.87768471  1.57927993971e-17
5938.71660447  1.21451397947e-17
5939.55552423  1.24518038339e-17
5940.39444399  1.1417461688e-17
5941.23336375  1.27878124938e-17
5942.07228351  1.34335956907e-17
5942.91120327  1.1462792198e-17
5943.75012302  9.6508630825e-18
5944.58904278  1.39149755293e-17
5945.42796254  1.46613879639e-17
5946.2668823  1.49881792774e-17
5947.10580206  1.75516271089e-17
5947.94472182  1.67445778048e-17
5948.78364158  1.20874671722e-17
5949.62256134  1.23997636379e-17
5950.46148109  1.4844509598e-17
5951.30040085  1.66624581686e-17
5952.13932061  1.42678636332e-17
5952.97824037  1.67497375925e-17
5953.81716013  1.68529279969e-17
5954.65607989  1.67869333663e-17
5955.49499965  1.58721063871e-17
5956.33391941  1.52408572761e-17
5957.17283916  1.44702938958e-17
5958.01175892  1.49079537632e-17
5958.85067868  1.37386598924e-17
5959.68959844  1.50601024025e-17
5960.5285182  1.32856704794e-17
5961.36743796  1.55883501646e-17
5962.20635772  1.55643757896e-17
5963.04527748  1.62679083012e-17
5963.88419724  1.33896474259e-17
5964.72311699  1.47131677627e-17
5965.56203675  1.39561093644e-17
5966.40095651  1.60015023778e-17
5967.23987627  1.75462158417e-17
5968.07879603  1.40332618354e-17
5968.91771579  1.68340545527e-17
5969.75663555  1.95699709205e-17
5970.59555531  1.76977794792e-17
5971.43447506  1.58248496514e-17
5972.27339482  1.5179103909e-17
5973.11231458  1.59322135447e-17
5973.95123434  1.56135444825e-17
5974.7901541  1.4793416463e-17
5975.62907386  1.67890236778e-17
5976.46799362  1.67974687504e-17
5977.30691338  1.56310392485e-17
5978.14583313  1.5374335795e-17
5978.98475289  1.33549789315e-17
5979.82367265  1.55329551256e-17
5980.66259241  1.54813768671e-17
5981.50151217  1.68485083792e-17
5982.34043193  1.41185258565e-17
5983.17935169  1.46397874836e-17
5984.01827145  1.40574787721e-17
5984.85719121  1.51665370702e-17
5985.69611096  1.55275224559e-17
5986.53503072  1.53831429267e-17
5987.37395048  1.69517166189e-17
5988.21287024  1.6925571673e-17
5989.05179  1.87110169695e-17
5989.89070976  1.53765616558e-17
5990.72962952  1.57031817493e-17
5991.56854928  1.29706077397e-17
5992.40746903  1.64520429873e-17
5993.24638879  1.60037532081e-17
5994.08530855  1.55560323789e-17
5994.92422831  1.47746500314e-17
5995.76314807  1.74363853095e-17
5996.60206783  1.70015684086e-17
5997.44098759  1.45577463233e-17
5998.27990735  1.41229062363e-17
5999.1188271  1.54540851035e-17
5999.95774686  1.10743563134e-17
6000.79666662  1.43932716235e-17
6001.63558638  1.78865745612e-17
6002.47450614  1.62725633465e-17
6003.3134259  1.55745259286e-17
6004.15234566  1.95518501311e-17
6004.99126542  1.51633837675e-17
6005.83018517  1.62222888573e-17
6006.66910493  1.61437880284e-17
6007.50802469  1.40449262017e-17
6008.34694445  1.48204478294e-17
6009.18586421  1.68433949635e-17
6010.02478397  1.73299863127e-17
6010.86370373  1.50350810882e-17
6011.70262349  1.27868208443e-17
6012.54154325  1.51827869237e-17
6013.380463  1.32003065799e-17
6014.21938276  1.5999845467e-17
6015.05830252  1.35433727166e-17
6015.89722228  1.54019075748e-17
6016.73614204  1.56258455735e-17
6017.5750618  1.32246287457e-17
6018.41398156  1.30691270469e-17
6019.25290132  1.28848068724e-17
6020.09182107  1.44561468387e-17
6020.93074083  1.34444217922e-17
6021.76966059  1.67575191874e-17
6022.60858035  1.38601654922e-17
6023.44750011  1.55712245919e-17
6024.28641987  1.66550743037e-17
6025.12533963  1.97796263128e-17
6025.96425939  1.45900890786e-17
6026.80317914  1.42046192248e-17
6027.6420989  1.2197934429e-17
6028.48101866  9.59859102604e-18
6029.31993842  1.44259496847e-17
6030.15885818  1.37833590285e-17
6030.99777794  1.38554070015e-17
6031.8366977  1.4871628358e-17
6032.67561746  1.91584007092e-17
6033.51453722  1.3519692626e-17
6034.35345697  1.456218556e-17
6035.19237673  1.37443476087e-17
6036.03129649  1.14681160716e-17
6036.87021625  1.06619728069e-17
6037.70913601  1.12142734199e-17
6038.54805577  1.51686523513e-17
6039.38697553  1.52471942017e-17
6040.22589529  1.56584344576e-17
6041.06481504  1.36962258551e-17
6041.9037348  1.73443331266e-17
6042.74265456  1.59863922078e-17
6043.58157432  1.36021225985e-17
6044.42049408  1.53812684238e-17
6045.25941384  1.36916653375e-17
6046.0983336  1.59076363324e-17
6046.93725336  1.45228513191e-17
6047.77617311  1.29014027331e-17
6048.61509287  1.18744533699e-17
6049.45401263  1.37236085793e-17
6050.29293239  1.48971437136e-17
6051.13185215  1.37276839734e-17
6051.97077191  1.29662648143e-17
6052.80969167  1.38742554761e-17
6053.64861143  1.29642333597e-17
6054.48753119  1.43212914251e-17
6055.32645094  1.19849794835e-17
6056.1653707  1.52135173568e-17
6057.00429046  1.43962287365e-17
6057.84321022  1.27442512577e-17
6058.68212998  1.44984970495e-17
6059.52104974  1.28586333897e-17
6060.3599695  1.20599685177e-17
6061.19888926  1.65041063693e-17
6062.03780901  1.36552329198e-17
6062.87672877  1.41658521503e-17
6063.71564853  1.2840116654e-17
6064.55456829  1.33624947786e-17
6065.39348805  1.21311550398e-17
6066.23240781  1.31350895737e-17
6067.07132757  1.31032890153e-17
6067.91024733  1.67722619477e-17
6068.74916708  1.48971776009e-17
6069.58808684  1.04700618765e-17
6070.4270066  1.30524491433e-17
6071.26592636  1.23833354302e-17
6072.10484612  1.18248191724e-17
6072.94376588  1.54307349683e-17
6073.78268564  1.31586234138e-17
6074.6216054  1.3236269926e-17
6075.46052516  1.22901007587e-17
6076.29944491  1.31353196507e-17
6077.13836467  1.44395224413e-17
6077.97728443  1.64593448093e-17
6078.81620419  1.11497983673e-17
6079.65512395  1.31133571113e-17
6080.49404371  1.22718390695e-17
6081.33296347  1.17554786165e-17
6082.17188323  1.35550495677e-17
6083.01080298  1.23410137559e-17
6083.84972274  1.06768939214e-17
6084.6886425  1.37081238655e-17
6085.52756226  1.09393368139e-17
6086.36648202  1.09545646977e-17
6087.20540178  1.28850993733e-17
6088.04432154  1.38875143292e-17
6088.8832413  1.26370746364e-17
6089.72216105  1.31990705851e-17
6090.56108081  1.42235675777e-17
6091.40000057  1.47490240962e-17
6092.23892033  1.18388449487e-17
6093.07784009  1.45821612333e-17
6093.91675985  1.30000254857e-17
6094.75567961  1.17457565277e-17
6095.59459937  1.28932537285e-17
6096.43351912  1.27805570439e-17
6097.27243888  1.29213498697e-17
6098.11135864  1.2374358862e-17
6098.9502784  1.18990412834e-17
6099.78919816  1.21687913485e-17
6100.62811792  1.10490692513e-17
6101.46703768  9.62975485989e-18
6102.30595744  1.15532730802e-17
6103.1448772  1.32184951438e-17
6103.98379695  1.47871847663e-17
6104.82271671  1.4075749379e-17
6105.66163647  1.0315623169e-17
6106.50055623  9.68187174818e-18
6107.33947599  1.32977165238e-17
6108.17839575  8.5066707855e-18
6109.01731551  9.46259592895e-18
6109.85623527  1.27393108457e-17
6110.69515502  1.05354322673e-17
6111.53407478  1.256986363e-17
6112.37299454  1.27682345505e-17
6113.2119143  1.12423160548e-17
6114.05083406  1.19420371366e-17
6114.88975382  1.20969359981e-17
6115.72867358  1.24099494477e-17
6116.56759334  1.03466050815e-17
6117.40651309  1.09741319398e-17
6118.24543285  1.01461795204e-17
6119.08435261  8.8915235337e-18
6119.92327237  9.49478173252e-18
6120.76219213  1.00501090167e-17
6121.60111189  1.25109585799e-17
6122.44003165  1.04979992824e-17
6123.27895141  9.91912745691e-18
6124.11787117  1.11710421392e-17
6124.95679092  1.02664063204e-17
6125.79571068  8.48273029779e-18
6126.63463044  9.58884040052e-18
6127.4735502  9.22594127396e-18
6128.31246996  1.02774036419e-17
6129.15138972  8.66094005656e-18
6129.99030948  8.37842517952e-18
6130.82922924  9.19798603262e-18
6131.66814899  6.63917719453e-18
6132.50706875  9.71241847642e-18
6133.34598851  9.56786594358e-18
6134.18490827  9.4957180922e-18
6135.02382803  1.04144581631e-17
6135.86274779  9.2162691243e-18
6136.70166755  7.66240252151e-18
6137.54058731  7.12920542963e-18
6138.37950706  9.05835072579e-18
6139.21842682  7.58197725051e-18
6140.05734658  1.02956492792e-17
6140.89626634  8.13687113395e-18
6141.7351861  7.12761272639e-18
6142.57410586  7.37356855425e-18
6143.41302562  9.0426626881e-18
6144.25194538  7.85078560531e-18
6145.09086514  7.06713102492e-18
6145.92978489  8.23331439795e-18
6146.76870465  6.67619104699e-18
6147.60762441  6.3229515853e-18
6148.44654417  9.01690298728e-18
6149.28546393  8.04106459453e-18
6150.12438369  7.36520909169e-18
6150.96330345  5.99364904423e-18
6151.80222321  8.81569980173e-18
6152.64114296  6.71663108413e-18
6153.48006272  6.81853020389e-18
6154.31898248  5.9418050379e-18
6155.15790224  6.48740844972e-18
6155.996822  1.01489190413e-17
6156.83574176  7.60967031114e-18
6157.67466152  6.86744206675e-18
6158.51358128  7.43572678544e-18
6159.35250103  7.54466019587e-18
6160.19142079  6.40939274432e-18
6161.03034055  7.31755284259e-18
6161.86926031  8.33067083559e-18
6162.70818007  5.95507280875e-18
6163.54709983  7.04568571282e-18
6164.38601959  3.43620104888e-18
6165.22493935  4.26452266156e-18
6166.06385911  8.12736128663e-18
6166.90277886  5.19939843929e-18
6167.74169862  3.93866949122e-18
6168.58061838  9.02002953685e-18
6169.41953814  6.72790842182e-18
6170.2584579  5.38373288217e-18
6171.09737766  5.84097069287e-18
6171.93629742  6.31143703648e-18
6172.77521718  4.54284086367e-18
6173.61413693  4.50963130684e-18
6174.45305669  5.4740871329e-18
6175.29197645  6.14327397125e-18
6176.13089621  5.83444649529e-18
6176.96981597  3.8271196243e-18
6177.80873573  4.67540442545e-18
6178.64765549  5.82910121915e-18
6179.48657525  4.65879429642e-18
6180.325495  4.60847343518e-18
6181.16441476  4.7672193973e-18
6182.00333452  3.03795568187e-18
6182.84225428  3.63572057054e-18
6183.68117404  5.83688103047e-18
6184.5200938  3.33206358358e-18
6185.35901356  5.04088968829e-18
6186.19793332  3.46587919204e-18
6187.03685308  5.16234891598e-18
6187.87577283  4.46643748046e-18
6188.71469259  6.44347088622e-18
6189.55361235  6.15061146409e-18
6190.39253211  3.48099471266e-18
6191.23145187  6.15859994986e-18
6192.07037163  4.35020403158e-18
6192.90929139  5.17150918902e-18
6193.74821115  5.21259486845e-18
6194.5871309  4.2281294818e-18
6195.42605066  5.4742851061e-18
6196.26497042  5.82473332416e-18
6197.10389018  4.98290316243e-18
6197.94280994  3.75233391392e-18
6198.7817297  5.0883140769e-18
6199.62064946  5.5880376477e-18
6200.45956922  5.56481414397e-18
6201.29848897  5.56870048255e-18
6202.13740873  3.33625669143e-18
6202.97632849  4.3810414772e-18
6203.81524825  6.1059818862e-18
6204.65416801  4.2476164645e-18
6205.49308777  5.53526263232e-18
6206.33200753  5.66460333325e-18
6207.17092729  5.46385495098e-18
6208.00984704  6.55432160458e-18
6208.8487668  4.4844869281e-18
6209.68768656  5.97583145708e-18
6210.52660632  4.41931094341e-18
6211.36552608  2.10962372068e-18
6212.20444584  2.3326342774e-18
6213.0433656  3.78048534491e-18
6213.88228536  4.34572377343e-18
6214.72120512  5.51593795196e-18
6215.56012487  3.53483628632e-18
6216.39904463  5.23257054172e-18
6217.23796439  4.7058673272e-18
6218.07688415  3.17164465883e-18
6218.91580391  5.62601282943e-18
6219.75472367  3.56002703715e-18
6220.59364343  6.20391440798e-18
6221.43256319  5.5216880922e-18
6222.27148294  3.35196613163e-18
6223.1104027  6.07328063892e-18
6223.94932246  4.76770987142e-18
6224.78824222  5.76339730594e-18
6225.62716198  3.66740876582e-18
6226.46608174  6.25047556214e-18
6227.3050015  5.5181174406e-18
6228.14392126  5.34790151823e-18
6228.98284101  6.4430731563e-18
6229.82176077  6.03449037837e-18
6230.66068053  7.1640380099e-18
6231.49960029  4.48553208387e-18
6232.33852005  7.22316421926e-18
6233.17743981  4.55575727669e-18
6234.01635957  2.86894721761e-18
6234.85527933  2.83343154064e-18
6235.69419909  4.12414183406e-18
6236.53311884  6.3601741122e-18
6237.3720386  4.99848240404e-18
6238.21095836  4.59783282207e-18
6239.04987812  5.61600537383e-18
6239.88879788  6.9584597952e-18
6240.72771764  4.33825786554e-18
6241.5666374  4.37413381804e-18
6242.40555716  5.22706296324e-18
6243.24447691  4.86955548492e-18
6244.08339667  4.42198982388e-18
6244.92231643  5.41217859762e-18
6245.76123619  5.76858741391e-18
6246.60015595  4.57075508353e-18
6247.43907571  5.93653645408e-18
6248.27799547  5.35658201839e-18
6249.11691523  4.62638198298e-18
6249.95583498  3.57793023433e-18
6250.79475474  4.37219332407e-18
6251.6336745  5.66952590988e-18
6252.47259426  3.48360581853e-18
6253.31151402  4.62438976628e-18
6254.15043378  4.32582835955e-18
6254.98935354  5.05736248457e-18
6255.8282733  6.07504991284e-18
6256.66719306  5.71773505708e-18
6257.50611281  5.57904146056e-18
6258.34503257  5.7652272203e-18
6259.18395233  4.14073056059e-18
6260.02287209  4.36751687627e-18
6260.86179185  6.03142446923e-18
6261.70071161  5.96265643043e-18
6262.53963137  5.06846146804e-18
6263.37855113  5.24427592956e-18
6264.21747088  5.01397781917e-18
6265.05639064  4.75084826292e-18
6265.8953104  7.40009517824e-18
6266.73423016  4.65180281077e-18
6267.57314992  5.26583895544e-18
6268.41206968  5.4219862965e-18
6269.25098944  5.42345593532e-18
6270.0899092  5.55257369346e-18
6270.92882895  5.38638679305e-18
6271.76774871  3.79929993217e-18
6272.60666847  4.81156360843e-18
6273.44558823  4.17635503363e-18
6274.28450799  4.69574929198e-18
6275.12342775  4.57853311131e-18
6275.96234751  5.50135749401e-18
6276.80126727  3.4823341529e-18
6277.64018703  5.62917326631e-18
6278.47910678  4.74289366446e-18
6279.31802654  5.89060132325e-18
6280.1569463  2.63380857354e-18
6280.99586606  5.44016772626e-18
6281.83478582  5.09658436234e-18
6282.67370558  6.09175456961e-18
6283.51262534  5.51496413789e-18
6284.3515451  5.37362376466e-18
6285.19046485  5.44278953338e-18
6286.02938461  6.00759634468e-18
6286.86830437  4.80967662073e-18
6287.70722413  5.47783792227e-18
6288.54614389  4.76845717563e-18
6289.38506365  5.14084117991e-18
6290.22398341  6.25950206951e-18
6291.06290317  5.1352230218e-18
6291.90182292  5.72329079121e-18
6292.74074268  5.3184017293e-18
6293.57966244  3.68717754819e-18
6294.4185822  7.19605794404e-18
6295.25750196  5.67832769092e-18
6296.09642172  6.41101576777e-18
6296.93534148  4.24716522831e-18
6297.77426124  7.4476105275e-18
6298.613181  4.78340325974e-18
6299.45210075  2.56084921043e-18
6300.29102051  7.94299117291e-18
6301.12994027  3.14559959125e-18
6301.96886003  4.36075011694e-18
6302.80777979  3.33215097715e-18
6303.64669955  5.93206868072e-18
6304.48561931  5.90161469669e-18
6305.32453907  4.47072868313e-18
6306.16345882  6.21212226945e-18
6307.00237858  5.16174072808e-18
6307.84129834  4.00089549702e-18
6308.6802181  5.23026263804e-18
6309.51913786  5.11227596712e-18
6310.35805762  6.05873763535e-18
6311.19697738  5.3603221065e-18
6312.03589714  5.11432169009e-18
6312.87481689  5.17196755938e-18
6313.71373665  5.20198100848e-18
6314.55265641  6.04315839374e-18
6315.39157617  6.28239740146e-18
6316.23049593  5.49091128701e-18
6317.06941569  5.8815373615e-18
6317.90833545  4.59433529571e-18
6318.74725521  4.50635315617e-18
6319.58617496  4.92350942173e-18
6320.42509472  5.12856327501e-18
6321.26401448  5.47765065033e-18
6322.10293424  5.45082439125e-18
6322.941854  6.18229787583e-18
6323.78077376  4.23589859188e-18
6324.61969352  6.81626153814e-18
6325.45861328  5.54535034732e-18
6326.29753304  5.82747106152e-18
6327.13645279  5.19522316686e-18
6327.97537255  5.68881848647e-18
6328.81429231  6.47478275409e-18
6329.65321207  5.69686047851e-18
6330.49213183  2.81059328204e-18
6331.33105159  3.88479759734e-18
6332.16997135  6.02961060676e-18
6333.00889111  4.56632119748e-18
6333.84781086  5.72495483614e-18
6334.68673062  5.0928977805e-18
6335.52565038  5.71615662218e-18
6336.36457014  5.50394184674e-18
6337.2034899  5.64785052083e-18
6338.04240966  5.88177457262e-18
6338.88132942  3.58058414521e-18
6339.72024918  4.97086068511e-18
6340.55916893  5.34982417678e-18
6341.39808869  4.7407302277e-18
6342.23700845  4.98534839886e-18
6343.07592821  4.63130455961e-18
6343.91484797  5.67479984433e-18
6344.75376773  4.82374341851e-18
6345.59268749  5.73274534872e-18
6346.43160725  4.60848591997e-18
6347.27052701  3.85848143134e-18
6348.10944676  4.59350059793e-18
6348.94836652  4.57224255777e-18
6349.78728628  5.48806297003e-18
6350.62620604  5.73743071423e-18
6351.4651258  5.88308369264e-18
6352.30404556  4.86567271342e-18
6353.14296532  5.17319106936e-18
6353.98188508  5.23297718936e-18
6354.82080483  2.91926094467e-18
6355.65972459  5.27471564526e-18
6356.49864435  6.96826749407e-18
6357.33756411  4.87250011318e-18
6358.17648387  3.49313171772e-18
6359.01540363  5.58758819505e-18
6359.85432339  6.4879773997e-18
6360.69324315  5.50065656191e-18
6361.5321629  5.92885117049e-18
6362.37108266  4.22982563049e-18
6363.21000242  3.84991686143e-18
6364.04892218  5.65291756438e-18
6364.88784194  4.13139371687e-18
6365.7267617  4.4740532059e-18
6366.56568146  3.93414642805e-18
6367.40460122  3.30637165737e-18
6368.24352098  3.5729488008e-18
6369.08244073  3.78489782845e-18
6369.92136049  4.27051893062e-18
6370.76028025  5.5642790813e-18
6371.59920001  4.75700861788e-18
6372.43811977  5.15750659876e-18
6373.27703953  5.05329244114e-18
6374.11595929  4.0946705818e-18
6374.95487905  4.60510789094e-18
6375.7937988  4.5780640397e-18
6376.63271856  3.17284141568e-18
6377.47163832  4.40278820794e-18
6378.31055808  4.04070416019e-18
6379.14947784  4.0546960492e-18
6379.9883976  4.43486164835e-18
6380.82731736  4.05290180569e-18
6381.66623712  3.6998906374e-18
6382.50515687  3.60382013373e-18
6383.34407663  4.72726805074e-18
6384.18299639  4.09746004189e-18
6385.02191615  2.87935775376e-18
6385.86083591  3.91166844499e-18
6386.69975567  4.789090976e-18
6387.53867543  3.81293154564e-18
6388.37759519  4.49363828342e-18
6389.21651495  4.92177046803e-18
6390.0554347  4.25046656503e-18
6390.89435446  3.4151320642e-18
6391.73327422  4.54602091951e-18
6392.57219398  4.82428561535e-18
6393.41111374  3.54976275146e-18
6394.2500335  4.13580441687e-18
6395.08895326  4.22188530036e-18
6395.92787302  3.99515962512e-18
6396.76679277  3.69239084221e-18
6397.60571253  2.89926743597e-18
6398.44463229  4.25658768206e-18
6399.28355205  2.9204523509e-18
6400.12247181  3.56806902919e-18
6400.96139157  2.71455309859e-18
6401.80031133  3.68245829538e-18
6402.63923109  3.87912236588e-18
6403.47815084  4.53973928368e-18
6404.3170706  5.07113321434e-18
6405.15599036  5.1743913933e-18
6405.99491012  4.09514857113e-18
6406.83382988  2.66673454714e-18
6407.67274964  3.74720622993e-18
6408.5116694  4.42628102655e-18
6409.35058916  3.83733218726e-18
6410.18950891  4.28455897527e-18
6411.02842867  2.64605794176e-18
6411.86734843  3.70261588997e-18
6412.70626819  4.06762316348e-18
6413.54518795  3.83402728346e-18
6414.38410771  3.31320975839e-18
6415.22302747  2.20330071064e-18
6416.06194723  3.64030784122e-18
6416.90086699  3.77241838328e-18
6417.73978674  1.98035436144e-18
6418.5787065  2.66504731617e-18
6419.41762626  4.10885509337e-18
6420.25654602  3.49116982124e-18
6421.09546578  4.06639251932e-18
6421.93438554  4.01091187033e-18
6422.7733053  3.4898553506e-18
6423.61222506  3.79840994459e-18
6424.45114481  3.66702530423e-18
6425.29006457  4.51177512464e-18
6426.12898433  4.23859887485e-18
6426.96790409  3.00307494595e-18
6427.80682385  3.3967633625e-18
6428.64574361  2.4229403725e-18
6429.48466337  2.5812886047e-18
6430.32358313  3.97162756858e-18
6431.16250288  4.66824528684e-18
6432.00142264  3.98527166685e-18
6432.8403424  1.79071566389e-18
6433.67926216  2.85023072516e-18
6434.51818192  3.48523775969e-18
6435.35710168  3.18738620279e-18
6436.19602144  3.22039600288e-18
6437.0349412  3.23040167494e-18
6437.87386096  3.40668520807e-18
6438.71278071  3.45084571435e-18
6439.55170047  3.22431444522e-18
6440.39062023  2.40378334512e-18
6441.22953999  2.321348022e-18
6442.06845975  3.11199765513e-18
6442.90737951  4.07027707435e-18
6443.74629927  3.51760370103e-18
6444.58521903  2.47086772003e-18
6445.42413878  1.78608737173e-18
6446.26305854  1.95266130082e-18
6447.1019783  2.50621574402e-18
6447.94089806  1.7983724108e-18
6448.77981782  2.82814868848e-18
6449.61873758  2.43391094092e-18
6450.45765734  1.70215779691e-18
6451.2965771  2.38744253096e-18
6452.13549685  2.10008533669e-18
6452.97441661  2.11800280221e-18
6453.81333637  2.32793107647e-18
6454.65225613  2.71567316313e-18
6455.49117589  2.54959862588e-18
6456.33009565  3.1055555005e-18
6457.16901541  2.93117679049e-18
6458.00793517  2.94001424238e-18
6458.84685493  2.1405663953e-18
6459.68577468  2.13930543092e-18
6460.52469444  1.48547132433e-18
6461.3636142  2.51866486897e-18
6462.20253396  3.11141622035e-18
6463.04145372  2.81162773655e-18
6463.88037348  3.79644269748e-18
6464.71929324  2.94783150809e-18
6465.558213  3.58569399377e-18
6466.39713275  3.48522705844e-18
6467.23605251  3.76317071668e-18
6468.07497227  3.57680481916e-18
6468.91389203  2.03376788495e-18
6469.75281179  2.35902535218e-18
6470.59173155  3.05116459583e-18
6471.43065131  2.97260669358e-18
6472.26957107  1.21992827869e-18
6473.10849082  1.66970678061e-18
6473.94741058  3.35919126131e-18
6474.78633034  2.87072184215e-18
6475.6252501  2.32379682552e-18
6476.46416986  2.94725007331e-18
6477.30308962  2.16676663105e-18
6478.14200938  1.92244809499e-18
6478.98092914  2.08006864194e-18
6479.8198489  1.95198355476e-18
6480.65876865  2.3290422233e-18
6481.49768841  2.75523748102e-18
6482.33660817  3.06436637561e-18
6483.17552793  1.96304151675e-18
6484.01444769  1.72859399531e-18
6484.85336745  2.08211079783e-18
6485.69228721  2.24743624733e-18
6486.53120697  2.73811369181e-18
6487.37012672  3.60707331481e-18
6488.20904648  2.64599551778e-18
6489.04796624  2.97975513094e-18
6489.886886  2.3656315927e-18
6490.72580576  2.62879681979e-18
6491.56472552  3.15944879687e-18
6492.40364528  2.30649289854e-18
6493.24256504  2.19534611218e-18
6494.08148479  2.55263064771e-18
6494.92040455  2.46848312403e-18
6495.75932431  2.68811565172e-18
6496.59824407  3.67730742534e-18
6497.43716383  3.47869572669e-18
6498.27608359  3.16793310739e-18
6499.11500335  2.74368012719e-18
6499.95392311  1.73606150838e-18
6500.79284287  2.83533814732e-18
6501.63176262  2.65568906994e-18
6502.47068238  2.07934987441e-18
6503.30960214  8.38560037001e-19
6504.1485219  1.79281310958e-18
6504.98744166  2.73215131004e-18
6505.82636142  3.55169967836e-18
6506.66528118  3.95012696667e-18
6507.50420094  1.85593267006e-18
6508.34312069  2.88216326573e-18
6509.18204045  1.84145030693e-18
6510.02096021  2.55283397153e-18
6510.85987997  2.88396642695e-18
6511.69879973  2.03766670833e-18
6512.53771949  3.05840577739e-18
6513.37663925  3.26376104931e-18
6514.21555901  1.76493777094e-18
6515.05447876  2.58627538885e-18
6515.89339852  2.7613229272e-18
6516.73231828  1.75004626322e-18
6517.57123804  2.85997243297e-18
6518.4101578  2.72642970648e-18
6519.24907756  2.9962225766e-18
6520.08799732  3.12363526835e-18
6520.92691708  1.92392843506e-18
6521.76583683  2.21393062249e-18
6522.60475659  2.54161192365e-18
6523.44367635  3.72113797631e-18
6524.28259611  1.39416180836e-18
6525.12151587  2.10609765764e-18
6525.96043563  1.95469097191e-18
6526.79935539  2.03734567072e-18
6527.63827515  1.08670551969e-18
6528.47719491  3.87413379819e-18
6529.31611466  2.50510816428e-18
6530.15503442  3.35013265019e-18
6530.99395418  2.39107917362e-18
6531.83287394  2.80316839563e-18
6532.6717937  4.19901672154e-18
6533.51071346  3.56542760311e-18
6534.34963322  2.74158446504e-18
6535.18855298  3.03603123978e-18
6536.02747273  3.25203069189e-18
6536.86639249  1.14867915426e-18
6537.70531225  2.83783867356e-18
6538.54423201  4.0316723022e-18
6539.38315177  3.49480289682e-18
6540.22207153  3.03405329141e-18
6541.06099129  4.0909857835e-18
6541.89991105  2.510077113e-18
6542.7388308  4.55817932708e-18
6543.57775056  3.06536515928e-18
6544.41667032  1.93038307449e-18
6545.25559008  3.7187319778e-18
6546.09450984  3.17957607124e-18
6546.9334296  4.16527745267e-18
6547.77234936  3.31556403416e-18
6548.61126912  3.09307248824e-18
6549.45018888  3.98258208512e-18
6550.28910863  3.27808111009e-18
6551.12802839  2.79200520464e-18
6551.96694815  2.10447463419e-18
6552.80586791  2.73744129638e-18
6553.64478767  2.8661738094e-18
6554.48370743  2.47134927644e-18
6555.32262719  1.77998373342e-18
6556.16154695  2.89199236711e-18
6557.0004667  4.04920273905e-18
6557.83938646  2.49898348017e-18
6558.67830622  2.22904257604e-18
6559.51722598  3.74956050571e-18
6560.35614574  3.74583111885e-18
6561.1950655  3.20861927335e-18
6562.03398526  3.41160243407e-18
6562.87290502  4.49966487271e-18
6563.71182477  3.87667891299e-18
6564.55074453  3.38725886581e-18
6565.38966429  3.27280182501e-18
6566.22858405  3.21572847279e-18
6567.06750381  4.04076836771e-18
6567.90642357  4.45753225397e-18
6568.74534333  4.3610943406e-18
6569.58426309  4.46336978778e-18
6570.42318285  3.55079542243e-18
6571.2621026  4.99545216575e-18
6572.10102236  4.38729279281e-18
6572.93994212  5.24082477529e-18
6573.77886188  5.32143731822e-18
6574.61778164  4.27100583766e-18
6575.4567014  3.51283450903e-18
6576.29562116  4.64084651068e-18
6577.13454092  4.41734904693e-18
6577.97346067  3.72888033324e-18
6578.81238043  4.31127643828e-18
6579.65130019  2.85111892921e-18
6580.49021995  4.47265490877e-18
6581.32913971  5.16768349088e-18
6582.16805947  3.57803367978e-18
6583.00697923  4.0105266252e-18
6583.84589899  4.22828464998e-18
6584.68481874  3.78210658482e-18
6585.5237385  4.15316006658e-18
6586.36265826  3.50196916961e-18
6587.20157802  3.65128019319e-18
6588.04049778  3.56525638305e-18
6588.87941754  3.74460939241e-18
6589.7183373  4.41716177499e-18
6590.55725706  4.83132168956e-18
6591.39617682  4.15098057794e-18
6592.23509657  4.88360266373e-18
6593.07401633  4.76942028844e-18
6593.91293609  4.42437263633e-18
6594.75185585  3.38779927911e-18
6595.59077561  5.2330128602e-18
6596.42969537  3.9376814088e-18
6597.26861513  3.97850847461e-18
6598.10753489  5.18944270641e-18
6598.94645464  5.42503615375e-18
6599.7853744  5.63722952669e-18
6600.62429416  4.8886197681e-18
6601.46321392  5.70856764988e-18
6602.30213368  5.34977245405e-18
6603.14105344  4.03389994648e-18
6603.9799732  4.10560012875e-18
6604.81889296  5.566524561e-18
6605.65781271  4.51782311643e-18
6606.49673247  4.6022952448e-18
6607.33565223  3.86727251113e-18
6608.17457199  4.89004481837e-18
6609.01349175  5.27897831125e-18
6609.85241151  4.86685520194e-18
6610.69133127  5.04695373196e-18
6611.53025103  4.9588734976e-18
6612.36917078  4.19421899287e-18
6613.20809054  3.84494256207e-18
6614.0470103  4.38280361695e-18
6614.88593006  5.74504643966e-18
6615.72484982  5.50388834048e-18
6616.56376958  5.81966271352e-18
6617.40268934  5.12163421334e-18
6618.2416091  4.8100511646e-18
6619.08052886  4.72823651419e-18
6619.91944861  5.06170540997e-18
6620.75836837  5.20989458547e-18
6621.59728813  5.647857655e-18
6622.43620789  5.28642103309e-18
6623.27512765  4.54402513572e-18
6624.11404741  5.17052824078e-18
6624.95296717  4.83764077977e-18
6625.79188693  4.76281583147e-18
6626.63080668  5.29339646686e-18
6627.46972644  6.4522066762e-18
6628.3086462  6.40335723732e-18
6629.14756596  6.27934576066e-18
6629.98648572  6.38586425487e-18
6630.82540548  6.77924946922e-18
6631.66432524  6.21146235881e-18
6632.503245  5.4238732842e-18
6633.34216475  5.21389150367e-18
6634.18108451  5.42803607183e-18
6635.02000427  5.44041385509e-18
6635.85892403  5.13567247445e-18
6636.69784379  6.03383581836e-18
6637.53676355  6.05154639297e-18
6638.37568331  6.23382262809e-18
6639.21460307  5.44354218821e-18
6640.05352283  5.44098637216e-18
6640.89244258  6.53284240518e-18
6641.73136234  6.63365713125e-18
6642.5702821  6.23847232275e-18
6643.40920186  7.50885915215e-18
6644.24812162  6.26358638127e-18
6645.08704138  5.76304238103e-18
6645.92596114  6.42860506151e-18
6646.7648809  6.75428879534e-18
6647.60380065  5.98955759829e-18
6648.44272041  6.89255612527e-18
6649.28164017  6.8433018223e-18
6650.12055993  6.28443599026e-18
6650.95947969  5.47461327787e-18
6651.79839945  5.20355409275e-18
6652.63731921  6.48073978522e-18
6653.47623897  6.80937528149e-18
6654.31515872  7.06358177582e-18
6655.15407848  6.60952045389e-18
6655.99299824  5.55049943382e-18
6656.831918  6.70955577199e-18
6657.67083776  6.41399071626e-18
6658.50975752  6.70335974619e-18
6659.34867728  6.78452340368e-18
6660.18759704  5.06847573638e-18
6661.0265168  4.51306462569e-18
6661.86543655  6.26867482733e-18
6662.70435631  5.78445737291e-18
6663.54327607  6.42018495852e-18
6664.38219583  7.23208371409e-18
6665.22111559  6.31377526038e-18
6666.06003535  6.61061911592e-18
6666.89895511  6.90139536069e-18
6667.73787487  6.91313641937e-18
6668.57679462  6.93849125609e-18
6669.41571438  6.65035287032e-18
6670.25463414  6.92163678176e-18
6671.0935539  5.29586667288e-18
6671.93247366  6.09218083621e-18
6672.77139342  6.4806541752e-18
6673.61031318  5.067468035e-18
6674.44923294  6.08743483027e-18
6675.28815269  6.9852610847e-18
6676.12707245  5.99849671208e-18
6676.96599221  6.21542717325e-18
6677.80491197  6.06821716245e-18
6678.64383173  6.28558280793e-18
6679.48275149  6.68755042763e-18
6680.32167125  6.53810920546e-18
6681.16059101  6.40866862616e-18
6681.99951077  6.81440665419e-18
6682.83843052  7.19088923858e-18
6683.67735028  6.17329990514e-18
6684.51627004  7.39746980403e-18
6685.3551898  6.41055561387e-18
6686.19410956  6.57436148538e-18
6687.03302932  7.04988060421e-18
6687.87194908  6.34259195263e-18
6688.71086884  6.10079177823e-18
6689.54978859  7.29820497618e-18
6690.38870835  6.11537223618e-18
6691.22762811  5.81278715812e-18
6692.06654787  6.23310921119e-18
6692.90546763  5.27919055278e-18
6693.74438739  5.46408681147e-18
6694.58330715  7.16374015835e-18
6695.42222691  7.40285788519e-18
6696.26114666  7.28679922345e-18
6697.10006642  7.62900747629e-18
6697.93898618  7.52079996756e-18
6698.77790594  5.52711362775e-18
6699.6168257  5.64587613955e-18
6700.45574546  4.55290360908e-18
6701.29466522  5.82307106278e-18
6702.13358498  6.53537860227e-18
6702.97250474  4.73959232774e-18
6703.81142449  7.78558643456e-18
6704.65034425  6.2425512839e-18
6705.48926401  5.96940357079e-18
6706.32818377  6.18754505715e-18
6707.16710353  6.81438525169e-18
6708.00602329  6.66549514408e-18
6708.84494305  6.56950668335e-18
6709.68386281  6.75665198883e-18
6710.52278256  6.02867067999e-18
6711.36170232  5.87257862874e-18
6712.20062208  7.26185638499e-18
6713.03954184  8.16909082482e-18
6713.8784616  7.13413692397e-18
6714.71738136  5.71146590605e-18
6715.55630112  5.25584576818e-18
6716.39522088  5.59884769732e-18
6717.23414063  6.6779050311e-18
6718.07306039  6.50596977399e-18
6718.91198015  5.28757498493e-18
6719.75089991  6.50642992789e-18
6720.58981967  6.6298688875e-18
6721.42873943  6.31136747834e-18
6722.26765919  4.20256597064e-18
6723.10657895  4.75346115233e-18
6723.9454987  6.36226264018e-18
6724.78441846  5.35867232992e-18
6725.62333822  6.21017820839e-18
6726.46225798  5.54093429669e-18
6727.30117774  6.26176716817e-18
6728.1400975  4.82843056756e-18
6728.97901726  5.90184120655e-18
6729.81793702  6.11526522365e-18
6730.65685678  6.45588969096e-18
6731.49577653  4.57288284944e-18
6732.33469629  6.82245756394e-18
6733.17361605  6.28428438917e-18
6734.01253581  5.7528351687e-18
6734.85145557  4.49295518674e-18
6735.69037533  4.67982404317e-18
6736.52929509  5.24360710121e-18
6737.36821485  4.547117798e-18
6738.2071346  4.62841343761e-18
6739.04605436  5.52865282471e-18
6739.88497412  5.92186146839e-18
6740.72389388  6.28129695589e-18
6741.56281364  6.12099217783e-18
6742.4017334  6.40461463461e-18
6743.24065316  5.46694047908e-18
6744.07957292  5.94472291304e-18
6744.91849267  7.43091478844e-18
6745.75741243  6.2467889803e-18
6746.59633219  6.31814493891e-18
6747.43525195  4.79570613423e-18
6748.27417171  4.81530369655e-18
6749.11309147  4.80571715692e-18
6749.95201123  4.7778600104e-18
6750.79093099  6.17137724659e-18
6751.62985075  5.79797483968e-18
6752.4687705  5.9725568735e-18
6753.30769026  6.04887107959e-18
6754.14661002  5.87821105519e-18
6754.98552978  5.00678479325e-18
6755.82444954  5.11313563449e-18
6756.6633693  5.9456753246e-18
6757.50228906  5.88177813971e-18
6758.34120882  6.12100644617e-18
6759.18012857  6.37835019134e-18
6760.01904833  6.22894107293e-18
6760.85796809  6.47612219432e-18
6761.69688785  3.74317007381e-18
6762.53580761  5.10460316833e-18
6763.37472737  5.84643189926e-18
6764.21364713  6.36022940201e-18
6765.05256689  5.78198895043e-18
6765.89148664  6.26874795257e-18
6766.7304064  6.20455469965e-18
6767.56932616  6.1838584753e-18
6768.40824592  5.00575925645e-18
6769.24716568  5.31658786682e-18
6770.08608544  6.94013033143e-18
6770.9250052  5.56203716868e-18
6771.76392496  4.63392815027e-18
6772.60284472  4.41752205053e-18
6773.44176447  6.03215215447e-18
6774.28068423  6.61276115017e-18
6775.11960399  4.98797734015e-18
6775.95852375  5.27346181505e-18
6776.79744351  4.66736064988e-18
6777.63636327  5.3451441619e-18
6778.47528303  6.2685089579e-18
6779.31420279  5.72750530157e-18
6780.15312254  5.05512770612e-18
6780.9920423  3.99296230106e-18
6781.83096206  5.07153094426e-18
6782.66988182  4.55093279489e-18
6783.50880158  4.94026936832e-18
6784.34772134  5.60474765511e-18
6785.1866411  4.80354480245e-18
6786.02556086  6.07392093059e-18
6786.86448061  5.54647397894e-18
6787.70340037  5.21397889724e-18
6788.54232013  6.45764648008e-18
6789.38123989  5.45459123249e-18
6790.22015965  6.14591539733e-18
6791.05907941  6.0640240546e-18
6791.89799917  5.67118817126e-18
6792.73691893  4.46655519425e-18
6793.57583869  5.27181917263e-18
6794.41475844  4.98311540396e-18
6795.2536782  5.22858254124e-18
6796.09259796  5.82228630418e-18
6796.93151772  5.57375504131e-18
6797.77043748  5.25542306866e-18
6798.60935724  6.22136815251e-18
6799.448277  6.25278168228e-18
6800.28719676  5.67875039043e-18
6801.12611651  5.93786162597e-18
6801.96503627  6.26203826659e-18
6802.80395603  5.23723093764e-18
6803.64287579  5.40313960547e-18
6804.48179555  5.25192910938e-18
6805.32071531  4.94507244762e-18
6806.15963507  4.62306459438e-18
6806.99855483  5.27018901501e-18
6807.83747458  5.75488089167e-18
6808.67639434  4.86050757505e-18
6809.5153141  4.81531261426e-18
6810.35423386  5.21630463634e-18
6811.19315362  6.01087627889e-18
6812.03207338  5.8652750232e-18
6812.87099314  6.24277065959e-18
6813.7099129  5.98961110456e-18
6814.54883265  6.32593366795e-18
6815.38775241  5.8336278494e-18
6816.22667217  4.48995526866e-18
6817.06559193  4.46637505648e-18
6817.90451169  5.43872840766e-18
6818.74343145  6.23592364087e-18
6819.58235121  6.08398545954e-18
6820.42127097  6.24556368677e-18
6821.26019073  5.93634204797e-18
6822.09911048  6.27410928059e-18
6822.93803024  5.66301954772e-18
6823.77695  6.25731187961e-18
6824.61586976  4.5539808686e-18
6825.45478952  5.40661394578e-18
6826.29370928  6.24863494653e-18
6827.13262904  5.2339456528e-18
6827.9715488  5.69080713609e-18
6828.81046855  5.2727715842e-18
6829.64938831  5.86839443861e-18
6830.48830807  5.05074732634e-18
6831.32722783  3.9398715987e-18
6832.16614759  4.59008154743e-18
6833.00506735  8.01927862586e-18
6833.84398711  6.49240593513e-18
6834.68290687  4.72692561063e-18
6835.52182662  4.68477158939e-18
6836.36074638  5.38239700902e-18
6837.19966614  5.91350735646e-18
6838.0385859  5.46966573165e-18
6838.87750566  4.25656092892e-18
6839.71642542  3.64799490835e-18
6840.55534518  4.65148712379e-18
6841.39426494  4.24748626592e-18
6842.2331847  4.95274881349e-18
6843.07210445  4.68160401834e-18
6843.91102421  3.72722877311e-18
6844.74994397  5.25578691128e-18
6845.58886373  4.56513157479e-18
6846.42778349  4.71572853234e-18
6847.26670325  5.45752515951e-18
6848.10562301  6.00029452268e-18
6848.94454277  3.74193764611e-18
6849.78346252  5.76652028844e-18
6850.62238228  6.28947271359e-18
6851.46130204  5.26978593446e-18
6852.3002218  6.01427214335e-18
6853.13914156  3.5506634403e-18
6853.97806132  4.24199295577e-18
6854.81698108  4.05979698005e-18
6855.65590084  4.48711765293e-18
6856.49482059  3.66605149016e-18
6857.33374035  4.9923309668e-18
6858.17266011  5.18560630702e-18
6859.01157987  8.80003316655e-18
6859.85049963  8.93604253198e-18
6860.68941939  6.63630925859e-18
6861.52833915  7.13466128539e-18
6862.36725891  2.55373822745e-18
6863.20617867  3.54188306177e-18
6864.04509842  2.8840020978e-18
6864.88401818  5.86179176517e-18
6865.72293794  4.49882125722e-18
6866.5618577  2.42751694193e-18
6867.40077746  4.6738277741e-18
6868.23969722  4.08427609753e-18
6869.07861698  2.79967443635e-18
6869.91753674  3.52432408825e-18
6870.75645649  4.12787835508e-18
6871.59537625  3.18437558346e-18
6872.43429601  5.68829947567e-18
6873.27321577  2.39746782199e-18
6874.11213553  3.52622356076e-18
6874.95105529  4.18121161919e-18
6875.78997505  5.24703150234e-18
6876.62889481  3.74018620761e-18
6877.46781456  3.53135302829e-18
6878.30673432  3.5171720838e-18
6879.14565408  4.06327132037e-18
6879.98457384  3.3582370662e-18
6880.8234936  4.09778643013e-18
6881.66241336  3.60463877963e-18
6882.50133312  3.28516177285e-18
6883.34025288  4.18110460666e-18
6884.17917264  3.20384116365e-18
6885.01809239  3.43214705733e-18
6885.85701215  3.18651048354e-18
6886.69593191  4.22903730481e-18
6887.53485167  4.10213113906e-18
6888.37377143  2.72316939124e-18
6889.21269119  3.2188354034e-18
6890.05161095  3.79005939974e-18
6890.89053071  3.43297997156e-18
6891.72945046  2.51893240031e-18
6892.56837022  3.28579136327e-18
6893.40728998  2.29119010598e-18
6894.24620974  3.86896687627e-18
6895.0851295  3.85965856923e-18
6895.92404926  3.04119637815e-18
6896.76296902  2.48460634603e-18
6897.60188878  3.69197170978e-18
6898.44080853  4.04429799784e-18
6899.27972829  3.11574666095e-18
6900.11864805  3.80669093129e-18
6900.95756781  2.44055463583e-18
6901.79648757  2.79086195406e-18
6902.63540733  2.07771258262e-18
6903.47432709  2.99611021344e-18
6904.31324685  4.14375901534e-18
6905.15216661  3.54096453751e-18
6905.99108636  3.37904743726e-18
6906.83000612  4.62179649584e-18
6907.66892588  4.23074237121e-18
6908.50784564  2.98243401141e-18
6909.3467654  3.12409185517e-18
6910.18568516  4.5477973276e-18
6911.02460492  3.57594871888e-18
6911.86352468  3.5288970906e-18
6912.70244443  3.57835828447e-18
6913.54136419  2.94135368261e-18
6914.38028395  3.0548101562e-18
6915.21920371  4.51913223644e-18
6916.05812347  4.60534510206e-18
6916.89704323  4.53068780673e-18
6917.73596299  1.54778686395e-18
6918.57488275  1.92396053882e-18
6919.4138025  3.24585250151e-18
6920.25272226  3.91051984377e-18
6921.09164202  3.8135415171e-18
6921.93056178  3.81665379833e-18
6922.76948154  3.24355529908e-18
6923.6084013  4.0677551456e-18
6924.44732106  2.76754927321e-18
6925.28624082  1.61502819058e-18
6926.12516057  2.79881833606e-18
6926.96408033  3.58694604044e-18
6927.80300009  4.57958183416e-18
6928.64191985  4.20795048471e-18
6929.48083961  3.40635881984e-18
6930.31975937  3.776479509e-18
6931.15867913  4.44342265118e-18
6931.99759889  4.40971548607e-18
6932.83651865  3.23374224959e-18
6933.6754384  2.73085289128e-18
6934.51435816  4.73489447743e-18
6935.35327792  4.23296109778e-18
6936.19219768  4.06503167658e-18
6937.03111744  4.72299825058e-18
6937.8700372  5.56076015242e-18
6938.70895696  4.61718425556e-18
6939.54787672  3.40454139028e-18
6940.38679647  3.87412131339e-18
6941.22571623  3.83975602119e-18
6942.06463599  2.9421170387e-18
6942.90355575  4.14662695129e-18
6943.74247551  3.18769118851e-18
6944.58139527  4.35876325087e-18
6945.42031503  5.74509637885e-18
6946.25923479  6.47961258652e-18
6947.09815454  5.82571070532e-18
6947.9370743  4.30796618385e-18
6948.77599406  3.73377080611e-18
6949.61491382  4.62006824339e-18
6950.45383358  3.8044418845e-18
6951.29275334  2.84337478873e-18
6952.1316731  2.52062141483e-18
6952.97059286  2.45805118537e-18
6953.80951262  4.56405788235e-18
6954.64843237  6.01660144953e-18
6955.48735213  5.04062929112e-18
6956.32627189  4.69469165142e-18
6957.16519165  3.67019109174e-18
6958.00411141  5.20210407289e-18
6958.84303117  4.79551351166e-18
6959.68195093  4.68924292983e-18
6960.52087069  4.11583587777e-18
6961.35979044  3.78431996076e-18
6962.1987102  4.41700303973e-18
6963.03762996  4.42976250103e-18
6963.87654972  5.90140067162e-18
6964.71546948  5.05612470625e-18
6965.55438924  3.99375241028e-18
6966.393309  4.58445625515e-18
6967.23222876  4.19286885138e-18
6968.07114851  4.55766209982e-18
6968.91006827  4.38057240559e-18
6969.74898803  3.91113516585e-18
6970.58790779  4.95048549837e-18
6971.42682755  4.40631605452e-18
6972.26574731  4.24365700069e-18
6973.10466707  4.80384087046e-18
6973.94358683  5.706167002e-18
6974.78250659  4.42381438761e-18
6975.62142634  5.28814215137e-18
6976.4603461  5.66247556734e-18
6977.29926586  4.87134794489e-18
6978.13818562  4.58899715373e-18
6978.97710538  4.34441286987e-18
6979.81602514  4.68493745882e-18
6980.6549449  5.38754252843e-18
6981.49386466  4.92349515339e-18
6982.33278441  5.53637912977e-18
6983.17170417  4.95629806258e-18
6984.01062393  3.14929687435e-18
6984.84954369  5.75801279187e-18
6985.68846345  6.91126548354e-18
6986.52738321  5.56936217673e-18
6987.36630297  6.59657015356e-18
6988.20522273  5.3657583433e-18
6989.04414248  5.57537449768e-18
6989.88306224  4.42010461971e-18
6990.721982  5.63285984816e-18
6991.56090176  5.23274711241e-18
6992.39982152  5.13507142071e-18
6993.23874128  5.58309545211e-18
6994.07766104  5.15890311234e-18
6994.9165808  4.89969021489e-18
6995.75550056  5.78727715322e-18
6996.59442031  7.44979001614e-18
6997.43334007  6.1400600281e-18
6998.27225983  6.72312496148e-18
6999.11117959  5.85483595037e-18
6999.95009935  6.82215257822e-18
7000.78901911  6.53811277255e-18
7001.62793887  6.20445303775e-18
7002.46685863  5.54686100761e-18
7003.30577838  6.80102473664e-18
7004.14469814  5.62082272147e-18
7004.9836179  4.83776562773e-18
7005.82253766  5.11700413764e-18
7006.66145742  4.72597498261e-18
7007.50037718  4.99424649118e-18
7008.33929694  5.49122340691e-18
7009.1782167  4.65181886265e-18
7010.01713645  3.31567461378e-18
7010.85605621  4.56549363387e-18
7011.69497597  4.27531844284e-18
7012.53389573  4.99868929495e-18
7013.37281549  6.11331046133e-18
7014.21173525  5.85386391984e-18
7015.05065501  5.83047989731e-18
7015.88957477  5.64976069459e-18
7016.72849452  4.68907349331e-18
7017.56741428  3.58161324909e-18
7018.40633404  4.82117333411e-18
7019.2452538  5.92252137902e-18
7020.08417356  4.12038212698e-18
7020.92309332  5.28954401558e-18
7021.76201308  5.01700627393e-18
7022.60093284  5.8560273566e-18
7023.4398526  3.89136459993e-18
7024.27877235  4.07991712025e-18
7025.11769211  4.63246386208e-18
7025.95661187  4.24720981687e-18
7026.79553163  4.82201338252e-18
7027.63445139  5.28999346823e-18
7028.47337115  7.11285391421e-18
7029.31229091  5.83477109998e-18
7030.15121067  4.41527835437e-18
7030.99013042  4.67923725777e-18
7031.82905018  6.35084083557e-18
7032.66796994  5.79201959208e-18
7033.5068897  5.89511725225e-18
7034.34580946  6.26540559438e-18
7035.18472922  6.31519674356e-18
7036.02364898  6.33423605716e-18
7036.86256874  6.43287486167e-18
7037.70148849  5.27594807296e-18
7038.54040825  5.97172395926e-18
7039.37932801  5.6323426209e-18
7040.21824777  7.70965390652e-18
7041.05716753  8.46746317607e-18
7041.89608729  5.39805829358e-18
7042.73500705  7.00625337706e-18
7043.57392681  8.37222737017e-18
7044.41284657  7.45396172148e-18
7045.25176632  5.98601013274e-18
7046.09068608  6.73801753933e-18
7046.92960584  5.67237779395e-18
7047.7685256  5.36724225046e-18
7048.60744536  6.15454239123e-18
7049.44636512  6.38730178993e-18
7050.28528488  6.52835144577e-18
7051.12420464  7.15800071936e-18
7051.96312439  6.23933555721e-18
7052.80204415  6.85217137794e-18
7053.64096391  6.63422608123e-18
7054.47988367  6.77562887844e-18
7055.31880343  7.18124740914e-18
7056.15772319  5.3124001096e-18
7056.99664295  6.5124404653e-18
7057.83556271  6.42859792734e-18
7058.67448246  5.88121454035e-18
7059.51340222  6.01457712907e-18
7060.35232198  5.92429065294e-18
7061.19124174  4.88824165714e-18
7062.0301615  5.8281327557e-18
7062.86908126  7.11207450625e-18
7063.70800102  6.70445484114e-18
7064.54692078  6.63805713e-18
7065.38584054  6.83493522557e-18
7066.22476029  8.16432698345e-18
7067.06368005  8.40378893395e-18
7067.90259981  7.24309887107e-18
7068.74151957  7.97390531085e-18
7069.58043933  8.08592781646e-18
7070.41935909  8.51750223763e-18
7071.25827885  8.61334623143e-18
7072.09719861  6.67166441674e-18
7072.93611836  6.4700813367e-18
7073.77503812  7.63639312477e-18
7074.61395788  8.04901384237e-18
7075.45287764  6.5712813079e-18
7076.2917974  6.61832223492e-18
7077.13071716  6.28772662572e-18
7077.96963692  7.10353133884e-18
7078.80855668  8.54833433262e-18
7079.64747643  7.12285601919e-18
7080.48639619  7.65238079756e-18
7081.32531595  8.74626471813e-18
7082.16423571  8.02623265712e-18
7083.00315547  8.0244294959e-18
7083.84207523  6.86182212509e-18
7084.68099499  6.96773421494e-18
7085.51991475  7.06479458456e-18
7086.35883451  6.91491996162e-18
7087.19775426  6.15376119972e-18
7088.03667402  6.42217182459e-18
7088.87559378  6.80273337012e-18
7089.71451354  6.67188379244e-18
7090.5534333  6.44039605937e-18
7091.39235306  6.31774185836e-18
7092.23127282  7.19846750963e-18
7093.07019258  9.57388004807e-18
7093.90911233  6.97913818413e-18
7094.74803209  5.73586298058e-18
7095.58695185  6.43693420385e-18
7096.42587161  7.45750561994e-18
7097.26479137  6.34002008469e-18
7098.10371113  5.19072150621e-18
7098.94263089  8.80812866485e-18
7099.78155065  9.39280948752e-18
7100.6204704  8.1597664659e-18
7101.45939016  7.39163583731e-18
7102.29830992  6.1000391234e-18
7103.13722968  7.4460106901e-18
7103.97614944  7.95650685613e-18
7104.8150692  6.22629429622e-18
7105.65398896  7.59754935796e-18
7106.49290872  7.62793913447e-18
7107.33182848  8.25236619634e-18
7108.17074823  7.40933749421e-18
7109.00966799  5.94279490386e-18
7109.84858775  4.21036718447e-18
7110.68750751  7.39875395446e-18
7111.52642727  7.85136168946e-18
7112.36534703  9.1134229436e-18
7113.20426679  6.83041929658e-18
7114.04318655  7.18440427894e-18
7114.8821063  7.28194798851e-18
7115.72102606  6.78012162139e-18
7116.55994582  9.41118353985e-18
7117.39886558  6.49271983856e-18
7118.23778534  7.81081820687e-18
7119.0767051  7.13333076287e-18
7119.91562486  6.60758352699e-18
7120.75454462  6.8744674397e-18
7121.59346437  6.44473898477e-18
7122.43238413  8.32448194395e-18
7123.27130389  9.03693038328e-18
7124.11022365  7.83595545144e-18
7124.94914341  7.82668638233e-18
7125.78806317  7.44768186919e-18
7126.62698293  9.42062382902e-18
7127.46590269  9.00447883192e-18
7128.30482244  8.69226975984e-18
7129.1437422  8.51719546836e-18
7129.98266196  8.14209156213e-18
7130.82158172  8.51793920548e-18
7131.66050148  9.01135973794e-18
7132.49942124  6.92634711687e-18
7133.338341  7.23293089666e-18
7134.17726076  7.75382868114e-18
7135.01618052  7.69396943591e-18
7135.85510027  7.1358348562e-18
7136.69402003  8.39379931377e-18
7137.53293979  7.80015084063e-18
7138.37185955  7.36490410596e-18
7139.21077931  7.34291481348e-18
7140.04969907  6.3896221784e-18
7140.88861883  6.55621215937e-18
7141.72753859  4.01972435262e-18
7142.56645834  5.10293733986e-18
7143.4053781  8.3109733949e-18
7144.24429786  7.17448956753e-18
7145.08321762  7.91846211625e-18
7145.92213738  8.16428774552e-18
7146.76105714  7.75050059129e-18
7147.5999769  7.58218414142e-18
7148.43889666  7.13212865539e-18
7149.27781641  7.32658470057e-18
7150.11673617  7.66714496037e-18
7150.95565593  7.29553322988e-18
7151.79457569  7.04047776943e-18
7152.63349545  7.91842109478e-18
7153.47241521  7.61840431757e-18
7154.31133497  6.49423763302e-18
7155.15025473  7.50113463063e-18
7155.98917449  8.20556783106e-18
7156.82809424  8.74668920118e-18
7157.667014  8.49688805622e-18
7158.50593376  7.09719262966e-18
7159.34485352  7.06775526471e-18
7160.18377328  7.25254094378e-18
7161.02269304  7.23831362719e-18
7161.8616128  7.32300513126e-18
7162.70053256  7.70225755678e-18
7163.53945231  7.40994568212e-18
7164.37837207  9.21611930675e-18
7165.21729183  8.0477279084e-18
7166.05621159  7.27765678584e-18
7166.89513135  8.42928288697e-18
7167.73405111  8.4550853928e-18
7168.57297087  6.23038217508e-18
7169.41189063  6.11654759053e-18
7170.25081038  8.45309674319e-18
7171.08973014  8.06884861581e-18
7171.9286499  7.47585291914e-18
7172.76756966  7.92907775976e-18
7173.60648942  9.32662401791e-18
7174.44540918  6.80265132718e-18
7175.28432894  6.26803810275e-18
7176.1232487  6.9754819225e-18
7176.96216846  8.27168552606e-18
7177.80108821  1.07937712291e-17
7178.64000797  8.709623626e-18
7179.47892773  9.13930570883e-18
7180.31784749  9.47522340813e-18
7181.15676725  7.1068808312e-18
7181.99568701  7.62649089816e-18
7182.83460677  7.22835611077e-18
7183.67352653  8.38281090992e-18
7184.51244628  6.22493166994e-18
7185.35136604  8.42438527993e-18
7186.1902858  8.49155883196e-18
7187.02920556  7.11211196064e-18
7187.86812532  8.92704991192e-18
7188.70704508  8.48573556649e-18
7189.54596484  8.10611751481e-18
7190.3848846  8.48852681012e-18
7191.22380435  8.09726222751e-18
7192.06272411  9.16265406051e-18
7192.90164387  8.79100130856e-18
7193.74056363  8.32919049551e-18
7194.57948339  7.77021051677e-18
7195.41840315  8.42524138022e-18
7196.25732291  6.12733802118e-18
7197.09624267  7.08232323786e-18
7197.93516243  8.10023182536e-18
7198.77408218  7.57154174477e-18
7199.61300194  5.46296674693e-18
7200.4519217  7.8807312798e-18
7201.29084146  8.17510492931e-18
7202.12976122  9.23948192677e-18
7202.96868098  7.25747065458e-18
7203.80760074  7.64470978232e-18
7204.6465205  9.28236184972e-18
7205.48544025  8.12788564806e-18
7206.32436001  7.92924541273e-18
7207.16327977  7.57733469002e-18
7208.00219953  8.56531900553e-18
7208.84111929  8.99379898088e-18
7209.68003905  8.33035693215e-18
7210.51895881  7.75910974976e-18
7211.35787857  1.00625189037e-17
7212.19679832  1.05826711676e-17
7213.03571808  8.23381378978e-18
7213.87463784  9.30349147483e-18
7214.7135576  9.23646238973e-18
7215.55247736  7.63175769845e-18
7216.39139712  9.30566561284e-18
7217.23031688  1.11604478981e-17
7218.06923664  9.00031961137e-18
7218.90815639  1.07813096193e-17
7219.74707615  5.04490444191e-18
7220.58599591  1.05268320266e-17
7221.42491567  6.91097476615e-18
7222.26383543  7.42678410457e-18
7223.10275519  9.42495605316e-18
7223.94167495  5.96694584956e-18
7224.78059471  7.98099667486e-18
7225.61951447  8.84731487178e-18
7226.45843422  1.13649417192e-17
7227.29735398  8.10518650575e-18
7228.13627374  8.5462654236e-18
7228.9751935  9.13944482513e-18
7229.81411326  8.09724617563e-18
7230.65303302  7.6299955587e-18
7231.49195278  8.08943782762e-18
7232.33087254  9.33236524043e-18
7233.16979229  9.56944794556e-18
7234.00871205  9.87461024218e-18
7234.84763181  6.60857160941e-18
7235.68655157  1.20554686406e-17
7236.52547133  1.23835280527e-17
7237.36439109  1.04172939953e-17
7238.20331085  9.78491233499e-18
7239.04223061  1.09473145984e-17
7239.88115036  1.6817225048e-17
7240.72007012  1.28565002732e-17
7241.55898988  9.35369818937e-18
7242.39790964  7.30526066935e-18
7243.2368294  8.41834977294e-18
7244.07574916  7.4960515352e-18
7244.91466892  9.86339354493e-18
7245.75358868  9.02889552541e-18
7246.59250844  1.01994200403e-17
7247.43142819  1.07299382517e-17
7248.27034795  9.65940089929e-18
7249.10926771  1.0392315486e-17
7249.94818747  1.03789514039e-17
7250.78710723  8.02709232449e-18
7251.62602699  8.44497270821e-18
7252.46494675  8.71991823191e-18
7253.30386651  9.94465886432e-18
7254.14278626  9.68827644843e-18
7254.98170602  8.83654227655e-18
7255.82062578  8.51262960018e-18
7256.65954554  8.73962102322e-18
7257.4984653  1.02592489653e-17
7258.33738506  1.0972642682e-17
7259.17630482  1.05383358741e-17
7260.01522458  9.71294818847e-18
7260.85414433  1.01279267489e-17
7261.69306409  1.09331657577e-17
7262.53198385  9.18258336169e-18
7263.37090361  9.46968372588e-18
7264.20982337  9.15800614939e-18
7265.04874313  8.50995250325e-18
7265.88766289  8.96048419506e-18
7266.72658265  8.37009247009e-18
7267.56550241  8.80807872567e-18
7268.40442216  1.0328496777e-17
7269.24334192  1.12838636717e-17
7270.08226168  1.01829615124e-17
7270.92118144  1.10038974765e-17
7271.7601012  1.55621891668e-17
7272.59902096  1.53700000038e-17
7273.43794072  1.35977083314e-17
7274.27686048  1.16578796171e-17
7275.11578023  1.11074392387e-17
7275.95469999  1.25188382696e-17
7276.79361975  9.09105732369e-18
7277.63253951  1.06086217074e-17
7278.47145927  1.14888943389e-17
7279.31037903  8.85084628545e-18
7280.14929879  1.07338245903e-17
7280.98821855  1.21442230539e-17
7281.8271383  1.35105573226e-17
7282.66605806  1.29115439543e-17
7283.50497782  1.20080389014e-17
7284.34389758  1.28103332819e-17
7285.18281734  9.20887812519e-18
7286.0217371  1.13797611718e-17
7286.86065686  1.2832538383e-17
7287.69957662  1.20876722796e-17
7288.53849638  1.07677065425e-17
7289.37741613  9.91079296395e-18
7290.21633589  1.16892628267e-17
7291.05525565  1.21894304995e-17
7291.89417541  1.24108358682e-17
7292.73309517  1.17804250221e-17
7293.57201493  1.18033720768e-17
7294.41093469  1.15477423157e-17
7295.24985445  8.25699270495e-18
7296.0887742  1.05638530132e-17
7296.92769396  1.28052198662e-17
7297.76661372  7.60446415129e-18
7298.60553348  1.00208821098e-17
7299.44445324  8.590261844e-18
7300.283373  1.12837834123e-17
7301.12229276  8.69208070436e-18
7301.96121252  1.01570020548e-17
7302.80013227  8.68594710254e-18
7303.63905203  1.22857970712e-17
7304.47797179  9.3666021176e-18
7305.31689155  1.01765568121e-17
7306.15581131  1.05335613315e-17
7306.99473107  1.08172711819e-17
7307.83365083  9.25551775521e-18
7308.67257059  1.08824132793e-17
7309.51149035  1.25744901386e-17
7310.3504101  1.17775321165e-17
7311.18932986  1.39612602345e-17
7312.02824962  1.42519455186e-17
7312.86716938  1.6896660453e-17
7313.70608914  1.36490065738e-17
7314.5450089  1.29570314161e-17
7315.38392866  1.50515235642e-17
7316.22284842  1.54486845375e-17
7317.06176817  1.0412194848e-17
7317.90068793  1.11608973508e-17
7318.73960769  1.21241903073e-17
7319.57852745  1.12673641223e-17
7320.41744721  1.01678210221e-17
7321.25636697  8.56654608261e-18
7322.09528673  1.17302486278e-17
7322.93420649  1.09819884435e-17
7323.77312624  1.37235176187e-17
7324.612046  1.43252277028e-17
7325.45096576  8.09230219649e-18
7326.28988552  1.08200677761e-17
7327.12880528  1.20767177631e-17
7327.96772504  1.01769581091e-17
7328.8066448  9.59444607383e-18
7329.64556456  1.12918075689e-17
7330.48448431  8.21106114121e-18
7331.32340407  1.00075305124e-17
7332.16232383  1.05075019956e-17
7333.00124359  1.00324537319e-17
7333.84016335  1.22995553162e-17
7334.67908311  1.13714088434e-17
7335.51800287  1.27129215544e-17
7336.35692263  1.45051764153e-17
7337.19584239  1.53827184436e-17
7338.03476214  1.27499496752e-17
7338.8736819  1.21688769586e-17
7339.71260166  1.47573157842e-17
7340.55152142  1.18596196489e-17
7341.39044118  1.05531071711e-17
7342.22936094  1.00563638994e-17
7343.0682807  1.18767915938e-17
7343.90720046  1.12899901394e-17
7344.74612021  1.10903190166e-17
7345.58503997  1.24015257776e-17
7346.42395973  1.30113991347e-17
7347.26287949  1.20416586729e-17
7348.10179925  1.19231298051e-17
7348.94071901  1.01080456034e-17
7349.77963877  9.90522652856e-18
7350.61855853  1.2049809461e-17
7351.45747828  1.08713035945e-17
7352.29639804  1.1500610428e-17
7353.1353178  1.20712119681e-17
7353.97423756  1.57782260733e-17
7354.81315732  1.16275522646e-17
7355.65207708  1.18199340502e-17
7356.49099684  1.24833903672e-17
7357.3299166  9.92669145962e-18
7358.16883636  1.25056150873e-17
7359.00775611  1.29311201142e-17
7359.84667587  1.23731085989e-17
7360.68559563  1.1118655936e-17
7361.52451539  1.29787121557e-17
7362.36343515  1.15548015759e-17
7363.20235491  1.19377566352e-17
7364.04127467  1.19071385653e-17
7364.88019443  1.44070245178e-17
7365.71911418  1.47209761107e-17
7366.55803394  1.16127024918e-17
7367.3969537  1.25604037219e-17
7368.23587346  1.48177136591e-17
7369.07479322  1.08101227445e-17
7369.91371298  1.35039314631e-17
7370.75263274  1.01035582111e-17
7371.5915525  8.59373796786e-18
7372.43047225  9.50259899823e-18
7373.26939201  1.0668475602e-17
7374.10831177  1.04192897791e-17
7374.94723153  9.8086120445e-18
7375.78615129  1.29422351495e-17
7376.62507105  1.3106442318e-17
7377.46399081  1.29595729638e-17
7378.30291057  1.24800337407e-17
7379.14183033  1.2766631146e-17
7379.98075008  1.31660786205e-17
7380.81966984  1.0410254354e-17
7381.6585896  1.18506020593e-17
7382.49750936  1.05444427228e-17
7383.33642912  1.22520363998e-17
7384.17534888  1.14909953517e-17
7385.01426864  1.04486593695e-17
7385.8531884  1.09592357949e-17
7386.69210815  1.16657878435e-17
7387.53102791  1.29583779905e-17
7388.36994767  1.22133763379e-17
7389.20886743  1.09663592627e-17
7390.04778719  1.30515716405e-17
7390.88670695  1.06367767055e-17
7391.72562671  9.70047766101e-18
7392.56454647  8.75073605857e-18
7393.40346622  1.14733204479e-17
7394.24238598  7.91971951354e-18
7395.08130574  9.13015970414e-18
7395.9202255  1.29275405448e-17
7396.75914526  1.30658702987e-17
7397.59806502  9.12881669682e-18
7398.43698478  1.49108074308e-17
7399.27590454  1.14291724265e-17
7400.1148243  1.15220682249e-17
7400.95374405  1.28804728647e-17
7401.79266381  1.26637813982e-17
7402.63158357  1.25126868323e-17
7403.47050333  9.22896259454e-18
7404.30942309  1.22325904386e-17
7405.14834285  1.26533958316e-17
7405.98726261  1.2159422401e-17
7406.82618237  9.29221592069e-18
7407.66510212  1.22204694854e-17
7408.50402188  1.24350742075e-17
7409.34294164  1.26803647741e-17
7410.1818614  1.10718807568e-17
7411.02078116  1.14423920417e-17
7411.85970092  1.09863278018e-17
7412.69862068  9.95192858256e-18
7413.53754044  1.10226496398e-17
7414.37646019  1.18640232147e-17
7415.21537995  9.910964184e-18
7416.05429971  8.76547168469e-18
7416.89321947  1.05924271437e-17
7417.73213923  1.2286546159e-17
7418.57105899  1.02704282082e-17
7419.40997875  1.18514046533e-17
7420.24889851  1.23789657516e-17
7421.08781826  1.12513907178e-17
7421.92673802  1.02983566964e-17
7422.76565778  1.10587556693e-17
7423.60457754  1.17501957644e-17
7424.4434973  1.16289469947e-17
7425.28241706  9.33111676085e-18
7426.12133682  1.00086184732e-17
7426.96025658  1.03261674708e-17
7427.79917634  8.72095090287e-18
7428.63809609  1.05118324362e-17
7429.47701585  9.83824203202e-18
7430.31593561  7.73371745865e-18
7431.15485537  8.77507962683e-18
7431.99377513  1.00729633272e-17
7432.83269489  1.09702794885e-17
7433.67161465  8.4377761152e-18
7434.51053441  1.19985237034e-17
7435.34945416  1.15724390253e-17
7436.18837392  1.05033481257e-17
7437.02729368  7.7091848349e-18
7437.86621344  1.08816196029e-17
7438.7051332  1.00746666101e-17
7439.54405296  9.62811578456e-18
7440.38297272  8.58444392916e-18
7441.22189248  1.05648856842e-17
7442.06081223  1.03748991959e-17
7442.89973199  8.90956228009e-18
7443.73865175  1.05513057934e-17
7444.57757151  9.51552789605e-18
7445.41649127  9.80733146116e-18
7446.25541103  1.06647604835e-17
7447.09433079  1.02873575913e-17
7447.93325055  9.78631776629e-18
7448.77217031  1.10857959534e-17
7449.61109006  9.90516232104e-18
7450.45000982  8.55469444431e-18
7451.28892958  7.54587478815e-18
7452.12784934  7.00562021956e-18
7452.9667691  8.80460795244e-18
7453.80568886  1.03738219364e-17
7454.64460862  8.62470204498e-18
7455.48352838  8.81866404896e-18
7456.32244813  8.72180521962e-18
7457.16136789  8.60471031982e-18
7458.00028765  8.29575086174e-18
7458.83920741  9.84863116566e-18
7459.67812717  9.24779323369e-18
7460.51704693  9.43416269829e-18
7461.35596669  1.12760196529e-17
7462.19488645  9.45712045422e-18
7463.0338062  8.45110987711e-18
7463.87272596  8.44934773736e-18
7464.71164572  8.19912924351e-18
7465.55056548  7.86994263269e-18
7466.38948524  1.05292166226e-17
7467.228405  9.61463577218e-18
7468.06732476  8.79229259315e-18
7468.90624452  8.40522468547e-18
7469.74516428  9.79783766573e-18
7470.58408403  1.02667398428e-17
7471.42300379  1.138196563e-17
7472.26192355  6.80322384424e-18
7473.10084331  9.35527662426e-18
7473.93976307  9.56606991653e-18
7474.77868283  7.00358163076e-18
7475.61760259  9.19579405919e-18
7476.45652235  8.45742004962e-18
7477.2954421  8.4253501763e-18
7478.13436186  7.65873199154e-18
7478.97328162  1.05275525776e-17
7479.81220138  1.07271345233e-17
7480.65112114  8.60922446527e-18
7481.4900409  9.07318087965e-18
7482.32896066  7.69208423174e-18
7483.16788042  1.03077202932e-17
7484.00680017  1.00014183131e-17
7484.84571993  6.42545710943e-18
7485.68463969  1.13066341557e-17
7486.52355945  7.90864549967e-18
7487.36247921  1.08166451585e-17
7488.20139897  9.71734462013e-18
7489.04031873  1.04783357291e-17
7489.87923849  1.05553918887e-17
7490.71815825  8.90422592165e-18
7491.557078  9.44614810225e-18
7492.39599776  9.23852951521e-18
7493.23491752  9.07109591876e-18
7494.07383728  6.19986398352e-18
7494.91275704  1.06517103048e-17
7495.7516768  7.14856756437e-18
7496.59059656  6.39644422753e-18
7497.42951632  9.42393943407e-18
7498.26843607  8.92473130698e-18
7499.10735583  9.89554367765e-18
7499.94627559  9.68750239109e-18
7500.78519535  7.80521610064e-18
7501.62411511  1.01043786405e-17
7502.46303487  7.7407089443e-18
7503.30195463  9.03446731142e-18
7504.14087439  9.00358527725e-18
7504.97979414  9.53390551546e-18
7505.8187139  9.30933614281e-18
7506.65763366  1.03863138663e-17
7507.49655342  9.10426088702e-18
7508.33547318  6.58638256019e-18
7509.17439294  8.61356739067e-18
7510.0133127  8.52269947976e-18
7510.85223246  8.23353020656e-18
7511.69115222  1.00615379555e-17
7512.53007197  9.23570081719e-18
7513.36899173  9.12607360883e-18
7514.20791149  9.76790804312e-18
7515.04683125  9.62969243592e-18
7515.88575101  8.96099607169e-18
7516.72467077  8.24302221845e-18
7517.56359053  6.70696785218e-18
7518.40251029  8.6870047431e-18
7519.24143004  1.05628774156e-17
7520.0803498  9.80466684903e-18
7520.91926956  9.70996610582e-18
7521.75818932  9.09450669442e-18
7522.59710908  7.90778939938e-18
7523.43602884  5.86486302494e-18
7524.2749486  6.4672829589e-18
7525.11386836  6.37910106263e-18
7525.95278811  9.12838686313e-18
7526.79170787  7.8748687764e-18
7527.63062763  1.06480005369e-17
7528.46954739  8.2716534223e-18
7529.30846715  7.99771381644e-18
7530.14738691  1.07589511336e-17
7530.98630667  1.00393489063e-17
7531.82522643  9.65836644478e-18
7532.66414618  7.89595916359e-18
7533.50306594  8.12328054195e-18
7534.3419857  7.77451598778e-18
7535.18090546  9.24514824052e-18
7536.01982522  8.74442588606e-18
7536.85874498  9.13867611841e-18
7537.69766474  1.08998527554e-17
7538.5365845  1.06541091691e-17
7539.37550426  9.60728579454e-18
7540.21442401  9.3615457753e-18
7541.05334377  1.05812782211e-17
7541.89226353  1.0304841656e-17
7542.73118329  9.84246902717e-18
7543.57010305  9.4083958633e-18
7544.40902281  1.01100003657e-17
7545.24794257  1.08176617776e-17
7546.08686233  9.58083942996e-18
7546.92578208  9.86896533094e-18
7547.76470184  1.08585155966e-17
7548.6036216  1.13573045912e-17
7549.44254136  1.12640485172e-17
7550.28146112  1.17361771222e-17
7551.12038088  9.99014275896e-18
7551.95930064  1.05030788108e-17
7552.7982204  1.00252357364e-17
7553.63714015  1.04341841405e-17
7554.47605991  1.07172715346e-17
7555.31497967  1.05549923753e-17
7556.15389943  1.14935832715e-17
7556.99281919  1.16309231595e-17
7557.83173895  1.19265595569e-17
7558.67065871  8.75553200369e-18
7559.50957847  1.12044639375e-17
7560.34849823  9.82469424503e-18
7561.18741798  1.15423845548e-17
7562.02633774  1.07113929793e-17
7562.8652575  1.10455057339e-17
7563.70417726  1.11705035094e-17
7564.54309702  8.36033114332e-18
7565.38201678  9.28250631664e-18
7566.22093654  8.98156566454e-18
7567.0598563  1.00566795864e-17
7567.89877605  7.94441087254e-18
7568.73769581  7.34805498226e-18
7569.57661557  1.0449568976e-17
7570.41553533  1.16575157745e-17
7571.25445509  1.40019642358e-17
7572.09337485  8.27272711474e-18
7572.93229461  1.01481360662e-17
7573.77121437  8.91329166695e-18
7574.61013412  8.33875563264e-18
7575.44905388  1.06784955424e-17
7576.28797364  1.05502731225e-17
7577.1268934  1.08128301616e-17
7577.96581316  9.23862404295e-18
7578.80473292  8.98875333984e-18
7579.64365268  1.04139801738e-17
7580.48257244  1.08981013169e-17
7581.3214922  1.17702534806e-17
7582.16041195  1.1255746128e-17
7582.99933171  8.26616189569e-18
7583.83825147  1.17530851028e-17
7584.67717123  1.11529231334e-17
7585.51609099  1.02236672973e-17
7586.35501075  8.05934411912e-18
7587.19393051  9.50970284704e-18
7588.03285027  1.04845478067e-17
7588.87177002  8.72367615544e-18
7589.71068978  6.67959226208e-18
7590.54960954  8.39899298882e-18
7591.3885293  1.00598703435e-17
7592.22744906  8.76733370281e-18
7593.06636882  5.58679095166e-18
7593.90528858  4.07706701973e-18
7594.74420834  6.74316305874e-18
7595.58312809  5.78107399325e-18
7596.42204785  5.35656239943e-18
7597.26096761  5.11286096898e-18
7598.09988737  5.1858506523e-18
7598.93880713  3.65633831903e-18
7599.77772689  2.44329415674e-18
7600.61664665  2.66387909599e-18
7601.45556641  3.9467810414e-18
7602.29448617  3.29099038895e-18
7603.13340592  2.63853317698e-18
7603.97232568  3.61206723313e-18
7604.81124544  2.2813610046e-18
7605.6501652  2.11088111797e-18
7606.48908496  2.36700670378e-18
7607.32800472  3.52398521522e-18
7608.16692448  2.78217253618e-18
7609.00584424  2.97377134667e-18
7609.84476399  2.6230359783e-18
7610.68368375  3.08974796547e-18
7611.52260351  4.61230091686e-18
7612.36152327  5.28822776139e-18
7613.20044303  5.12771965952e-18
7614.03936279  5.04443180321e-18
7614.87828255  6.19001704672e-18
7615.71720231  5.71740510176e-18
7616.55612206  5.55779947228e-18
7617.39504182  6.1404862947e-18
7618.23396158  7.14324904136e-18
7619.07288134  5.68966566904e-18
7619.9118011  5.00501551933e-18
7620.75072086  5.47532491123e-18
7621.58964062  5.56187308279e-18
7622.42856038  6.37459048426e-18
7623.26748013  4.02331819027e-18
7624.10639989  3.56988289166e-18
7624.94531965  5.39533839163e-18
7625.78423941  5.20953074285e-18
7626.62315917  4.32131778119e-18
7627.46207893  3.95446454144e-18
7628.30099869  4.00443047777e-18
7629.13991845  6.10881593484e-18
7629.97883821  4.03344514321e-18
7630.81775796  4.27578929799e-18
7631.65667772  3.99535581477e-18
7632.49559748  5.39379027696e-18
7633.33451724  6.4443858434e-18
7634.173437  4.75943423535e-18
7635.01235676  3.09745286802e-18
7635.85127652  4.47556029911e-18
7636.69019628  3.43118394451e-18
7637.52911603  3.68330904504e-18
7638.36803579  3.68239765494e-18
7639.20695555  4.47655908277e-18
7640.04587531  3.79364610322e-18
7640.88479507  4.48852665132e-18
7641.72371483  5.29303084069e-18
7642.56263459  6.15190274869e-18
7643.40155435  4.00823834049e-18
7644.2404741  4.5182101451e-18
7645.07939386  3.72965260704e-18
7645.91831362  5.46752548094e-18
7646.75723338  4.25388739908e-18
7647.59615314  3.7999723276e-18
7648.4350729  5.81780247895e-18
7649.27399266  4.71027981075e-18
7650.11291242  5.13252808945e-18
7650.95183218  5.14702115383e-18
7651.79075193  6.71219898162e-18
7652.62967169  5.30204307972e-18
7653.46859145  4.45075657694e-18
7654.30751121  5.55389708182e-18
7655.14643097  6.1528105717e-18
7655.98535073  6.21492778142e-18
7656.82427049  4.06961894726e-18
7657.66319025  6.23821727621e-18
7658.50211  6.14207721439e-18
7659.34102976  5.7316556044e-18
7660.17994952  4.97554605062e-18
7661.01886928  4.12089578715e-18
7661.85778904  8.41335585462e-18
7662.6967088  7.05613191982e-18
7663.53562856  3.86338082192e-18
7664.37454832  5.80284569358e-18
7665.21346807  3.94519190525e-18
7666.05238783  5.10644556748e-18
7666.89130759  5.50644594007e-18
7667.73022735  4.22339596065e-18
7668.56914711  5.51559729539e-18
7669.40806687  5.41719748554e-18
7670.24698663  4.22948319038e-18
7671.08590639  5.01022881335e-18
7671.92482615  6.01041612499e-18
7672.7637459  4.05736957904e-18
7673.60266566  4.91721173402e-18
7674.44158542  7.507016753e-18
7675.28050518  4.51509608032e-18
7676.11942494  5.14649322532e-18
7676.9583447  4.17723431996e-18
7677.79726446  6.13634669312e-18
7678.63618422  5.38961143745e-18
7679.47510397  4.04436220536e-18
7680.31402373  4.14463295105e-18
7681.15294349  4.99568937687e-18
7681.99186325  5.0875418031e-18
7682.83078301  4.055109831e-18
7683.66970277  5.08365903161e-18
7684.50862253  5.0381929724e-18
7685.34754229  5.03349155501e-18
7686.18646204  6.24965691625e-18
7687.0253818  4.51518169035e-18
7687.86430156  3.7378051787e-18
7688.70322132  5.41056449188e-18
7689.54214108  4.61705227343e-18
7690.38106084  4.69141350075e-18
7691.2199806  4.85395662434e-18
7692.05890036  6.16414854982e-18
7692.89782012  5.34652640715e-18
7693.73673987  4.01527441469e-18
7694.57565963  5.02035398274e-18
7695.41457939  5.8453403714e-18
7696.25349915  5.52570106228e-18
7697.09241891  4.31580841915e-18
7697.93133867  3.06130760064e-18
7698.77025843  4.01756091587e-18
7699.60917819  5.14979456204e-18
7700.44809794  4.9807575611e-18
7701.2870177  5.14690344004e-18
7702.12593746  4.85112257569e-18
7702.96485722  4.48315997266e-18
7703.80377698  4.48159045548e-18
7704.64269674  4.4737660556e-18
7705.4816165  4.09637743174e-18
7706.32053626  3.54000677532e-18
7707.15945601  4.17174100981e-18
7707.99837577  5.0890274938e-18
7708.83729553  5.57247445797e-18
7709.67621529  4.01649970822e-18
7710.51513505  6.85614511009e-18
7711.35405481  7.01660683986e-18
7712.19297457  1.09830550017e-17
7713.03189433  7.51117954062e-18
7713.87081409  4.97142428446e-18
7714.70973384  4.26802375501e-18
7715.5486536  7.12545464026e-18
7716.38757336  5.51534403239e-18
7717.22649312  3.96513725831e-18
7718.06541288  4.32870521321e-18
7718.90433264  2.07025024182e-18
7719.7432524  3.39493879877e-18
7720.58217216  2.62546872994e-18
7721.42109191  3.98362724089e-18
7722.26001167  4.8734168539e-18
7723.09893143  2.75670711984e-18
7723.93785119  2.23137723285e-18
7724.77677095  2.86613457147e-18
7725.61569071  2.80444719543e-18
7726.45461047  3.95318217456e-18
7727.29353023  7.24611305748e-18
7728.13244998  2.99055982994e-18
7728.97136974  1.87025451438e-18
7729.8102895  5.03982134648e-18
7730.64920926  4.54611901433e-18
7731.48812902  6.68301131258e-18
7732.32704878  4.89712369758e-18
7733.16596854  3.15952905627e-18
7734.0048883  3.63063569156e-18
7734.84380805  4.6901703718e-18
7735.68272781  4.89468202823e-18
7736.52164757  2.6171984445e-18
7737.36056733  3.05668644266e-18
7738.19948709  2.24964070556e-18
7739.03840685  3.81685533861e-18
7739.87732661  4.77327452326e-18
7740.71624637  2.43209886199e-18
7741.55516613  5.90499450926e-19
7742.39408588  2.76914197645e-18
7743.23300564  2.37833041357e-18
7744.0719254  2.18308247562e-18
7744.91084516  3.33408076988e-18
7745.74976492  6.50053175365e-18
7746.58868468  2.4941607819e-18
7747.42760444  3.01524583832e-18
7748.2665242  2.87599220952e-18
7749.10544395  5.08622733246e-18
7749.94436371  1.0384526757e-17
7750.78328347  2.72458730733e-18
7751.62220323  -3.82516664553e-19
7752.46112299  4.36422089018e-18
7753.30004275  2.43036347537e-18
7754.13896251  3.66211342886e-18
7754.97788227  6.96605411813e-18
7755.81680202  1.0052231432e-18
7756.65572178  3.98070044804e-18
7757.49464154  5.74887035426e-18
7758.3335613  6.4545787874e-18
7759.17248106  4.12230121845e-18
7760.01140082  1.60508797452e-18
7760.85032058  3.55823279364e-18
7761.68924034  5.57111361522e-19
7762.5281601  1.4605236703e-18
7763.36707985  2.37542680677e-18
7764.20599961  2.86643599011e-18
7765.04491937  3.50726450657e-18
7765.88383913  2.54967531819e-18
7766.72275889  3.5323286259e-18
7767.56167865  2.95863085645e-18
7768.40059841  3.25155805319e-18
7769.23951817  3.42139943169e-18
7770.07843792  4.12562039059e-18
7770.91735768  3.62254554389e-18
7771.75627744  3.09198987809e-18
7772.5951972  1.78881440784e-18
7773.43411696  5.87910104278e-19
7774.27303672  1.91081583239e-18
7775.11195648  4.44637976424e-18
7775.95087624  3.13597916431e-18
7776.78979599  2.61843622282e-18
7777.62871575  3.78267731834e-18
7778.46763551  1.3169816925e-18
7779.30655527  3.3612084476e-18
7780.14547503  4.37999988852e-18
7780.98439479  3.09720317211e-18
7781.82331455  4.33005357116e-18
7782.66223431  3.53968395417e-18
7783.50115407  2.49661315251e-18
7784.34007382  3.43301385887e-18
7785.17899358  3.22303564542e-18
7786.01791334  2.49484922921e-18
7786.8568331  2.00218491867e-18
7787.69575286  1.78517776518e-18
7788.53467262  2.9794537123e-18
7789.37359238  3.30069464237e-18
7790.21251214  3.87639354623e-18
7791.05143189  2.54848034488e-18
7791.89035165  9.89301996536e-19
7792.72927141  2.22473353794e-18
7793.56819117  1.23939243205e-18
7794.40711093  3.05344752992e-19
7795.24603069  2.9665212474e-18
7796.08495045  8.83572006357e-19
7796.92387021  1.94581963272e-18
7797.76278996  2.84262748452e-18
7798.60170972  2.11294289282e-18
7799.44062948  1.89601778228e-18
7800.27954924  2.01372086998e-18
7801.118469  2.17143772822e-18
7801.95738876  1.95113637219e-18
7802.79630852  2.29472151965e-18
7803.63522828  4.71843773303e-18
7804.47414804  2.83857170943e-18
7805.31306779  1.87644518955e-18
7806.15198755  2.79629105669e-18
7806.99090731  3.41474503553e-18
7807.82982707  5.07298809829e-18
7808.66874683  2.10373803123e-18
7809.50766659  3.35679418052e-18
7810.34658635  4.53598136015e-18
7811.18550611  3.86160619738e-18
7812.02442586  1.43587493795e-18
7812.86334562  2.60828251676e-18
7813.70226538  3.20730658625e-18
7814.54118514  2.65509693392e-18
7815.3801049  3.99805253066e-18
7816.21902466  4.45768207152e-18
7817.05794442  5.24382290982e-18
7817.89686418  5.13494122212e-18
7818.73578393  6.93841278023e-18
7819.57470369  6.42462954582e-18
7820.41362345  2.19207687922e-18
7821.25254321  1.93276231986e-18
7822.09146297  3.04032957662e-20
7822.93038273  3.40122221814e-18
7823.76930249  -1.89569317759e-18
7824.60822225  5.7091383834e-18
7825.447142  1.0135886698e-18
7826.28606176  2.20268538856e-18
7827.12498152  3.03345223767e-18
7827.96390128  2.86238734919e-18
7828.80282104  3.91499118421e-18
7829.6417408  1.03280348395e-18
7830.48066056  -3.63822466387e-19
7831.31958032  3.34461793753e-18
7832.15850008  2.37295303366e-18
7832.99741983  3.83613721395e-18
7833.83633959  2.6783650262e-18
7834.67525935  2.54229680388e-18
7835.51417911  2.68918756061e-18
7836.35309887  4.76366479758e-18
7837.19201863  8.321107482e-19
7838.03093839  3.37695534219e-18
7838.86985815  1.95507443349e-18
7839.7087779  3.50532222905e-18
7840.54769766  3.83182460877e-18
7841.38661742  4.60958814909e-18
7842.22553718  2.05440346887e-18
7843.06445694  3.57128297234e-18
7843.9033767  2.65273909105e-18
7844.74229646  4.8528704471e-18
7845.58121622  1.46932313273e-18
7846.42013597  2.8710446633e-18
7847.25905573  4.33753731447e-18
7848.09797549  3.95791926279e-18
7848.93689525  3.0860899203e-18
7849.77581501  3.88977368024e-18
7850.61473477  2.26308861418e-18
7851.45365453  3.87138892666e-18
7852.29257429  2.77921185603e-18
7853.13149405  1.74077630234e-18
7853.9704138  3.08980147174e-18
7854.80933356  6.22270937629e-18
7855.64825332  6.26800599899e-18
7856.48717308  6.16611401339e-18
7857.32609284  4.76212381707e-18
7858.1650126  5.17915880176e-18
7859.00393236  3.05686301334e-18
7859.84285212  2.63575798522e-18
7860.68177187  3.82375408006e-18
7861.52069163  1.64745138362e-18
7862.35961139  1.99993408834e-18
7863.19853115  4.3181698291e-19
7864.03745091  9.83561130719e-19
7864.87637067  5.00727170029e-18
7865.71529043  5.95140762942e-18
7866.55421019  4.45428799061e-18
7867.39312994  2.06420581711e-19
7868.2320497  9.53431573018e-19
7869.07096946  2.31917566753e-18
7869.90988922  2.64918805842e-18
7870.74880898  2.68141309992e-18
7871.58772874  4.37803264141e-19
7872.4266485  2.27648301653e-19
7873.26556826  2.81595104298e-18
7874.10448802  1.2149545144e-18
7874.94340777  1.93547865472e-18
7875.78232753  3.36815712824e-18
7876.62124729  6.0613059362e-18
7877.46016705  3.53822858369e-18
7878.29908681  3.49483500058e-18
7879.13800657  5.38120738633e-18
7879.97692633  2.11162842218e-18
7880.81584609  2.28099537844e-18
7881.65476584  3.26275869856e-18
7882.4936856  2.0786614271e-18
7883.33260536  2.49220780313e-18
7884.17152512  -2.95355846227e-19
7885.01044488  5.21927601774e-18
7885.84936464  6.59713375291e-18
7886.6882844  3.13734892477e-18
7887.52720416  5.10876952304e-18
7888.36612391  2.86892046447e-18
7889.20504367  4.97601690578e-18
7890.04396343  8.06237257388e-19
7890.88288319  1.1843098697e-18
7891.72180295  4.54218095303e-18
7892.56072271  5.88885880247e-18
7893.39964247  3.15632759792e-18
7894.23856223  1.91393703134e-18
7895.07748199  1.70677520946e-18
7895.91640174  2.18440408043e-18
7896.7553215  3.23540807805e-18
7897.59424126  1.14025209545e-18
7898.43316102  2.07009150656e-18
7899.27208078  3.25675351178e-18
7900.11100054  3.19683005904e-18
7900.9499203  1.943130051e-18
7901.78884006  3.42484166825e-18
7902.62775981  2.2107862375e-18
7903.46667957  3.47511972447e-18
7904.30559933  2.23505311344e-18
7905.14451909  2.02714737609e-18
7905.98343885  4.00663850308e-18
7906.82235861  1.86649659084e-18
7907.66127837  4.71010680715e-18
7908.50019813  4.62091185888e-18
7909.33911788  5.83967049056e-18
7910.17803764  4.13950348351e-18
7911.0169574  4.83817227536e-18
7911.85587716  6.12770721443e-18
7912.69479692  4.53374836524e-18
7913.53371668  8.93742656077e-18
7914.37263644  1.05035603672e-18
7915.2115562  6.63929312478e-18
7916.05047596  3.21963264679e-18
7916.88939571  4.73402054173e-18
7917.72831547  2.09493981728e-18
7918.56723523  4.37975911032e-18
7919.40615499  3.91099961664e-18
7920.24507475  2.6820159372e-18
7921.08399451  4.90900387256e-18
7921.92291427  4.65880678121e-18
7922.76183403  2.97999412561e-18
7923.60075378  2.28062440165e-18
7924.43967354  3.20898133243e-18
7925.2785933  2.9878613305e-18
7926.11751306  3.76208097236e-18
7926.95643282  3.23141115986e-18
7927.79535258  3.45479269337e-18
7928.63427234  1.26105283935e-18
7929.4731921  1.75559450647e-18
7930.31211185  1.98562116173e-18
7931.15103161  2.85776084057e-18
7931.98995137  1.62294248099e-18
7932.82887113  1.65162415909e-18
7933.66779089  1.32924693425e-18
7934.50671065  2.54327418503e-18
7935.34563041  2.57608422839e-18
7936.18455017  3.61006609871e-18
7937.02346992  2.11528111672e-18
7937.86238968  2.16519889741e-18
7938.70130944  1.8628902684e-18
7939.5402292  2.11179964224e-18
7940.37914896  1.55355537467e-18
7941.21806872  1.37468802387e-18
7942.05698848  2.83969177397e-18
7942.89590824  3.29024665183e-18
7943.734828  2.52705286821e-18
7944.57374775  1.79847050562e-18
7945.41266751  3.53048444321e-18
7946.25158727  4.46391020109e-18
7947.09050703  4.90114915246e-18
7947.92942679  4.66172822343e-18
7948.76834655  3.81026693351e-18
7949.60726631  2.23873256112e-18
7950.44618607  3.87017790146e-18
7951.28510582  3.21742640502e-18
7952.12402558  2.35564018898e-18
7952.96294534  3.44815613263e-18
7953.8018651  2.25455436448e-18
7954.64078486  2.71532893947e-18
7955.47970462  2.38653470795e-18
7956.31862438  2.20875834995e-18
7957.15754414  2.5430280562e-18
7957.99646389  2.78819734192e-18
7958.83538365  2.87398572448e-18
7959.67430341  2.39390965518e-18
7960.51322317  2.64641821729e-18
7961.35214293  5.2238918251e-18
7962.19106269  5.6891573595e-18
7963.02998245  7.25520198882e-18
7963.86890221  3.2268292398e-18
7964.70782197  4.58360372195e-18
7965.54674172  5.63102458318e-18
7966.38566148  3.99499910632e-18
7967.22458124  1.23139788224e-18
7968.063501  2.64304732243e-18
7968.90242076  3.07207662879e-18
7969.74134052  3.49561619209e-18
7970.58026028  1.76733610021e-18
7971.41918004  3.70939513409e-18
7972.25809979  3.42999253828e-18
7973.09701955  2.96912165201e-18
7973.93593931  4.09341140097e-18
7974.77485907  3.68713117609e-18
7975.61377883  7.24483604123e-18
7976.45269859  3.88402354e-18
7977.29161835  1.95666535319e-18
7978.13053811  1.89902126744e-18
7978.96945786  3.32855178888e-18
7979.80837762  3.591654592e-18
7980.64729738  2.05223289794e-18
7981.48621714  2.21579977478e-18
7982.3251369  2.16096120101e-18
7983.16405666  3.27881414596e-18
7984.00297642  3.13450774195e-18
7984.84189618  3.39151083055e-18
7985.68081594  4.72371701811e-18
7986.51973569  2.57677445924e-18
7987.35865545  2.62362989788e-18
7988.19757521  2.45362443349e-18
7989.03649497  5.18736666322e-18
7989.87541473  4.64118538371e-18
7990.71433449  2.86000988736e-18
7991.55325425  3.40660316513e-18
7992.39217401  4.28682942456e-18
7993.23109376  -8.61995247195e-19
7994.07001352  2.44139111715e-18
7994.90893328  5.38478873918e-18
7995.74785304  8.69930583404e-19
7996.5867728  2.59612767627e-18
7997.42569256  1.77432401878e-18
7998.26461232  2.42170437772e-18
7999.10353208  1.89190671738e-18
7999.94245183  1.5552174577e-18
8000.78137159  4.20910443655e-18
8001.62029135  3.79351412109e-18
8002.45921111  3.52294005946e-18
8003.29813087  2.14361268547e-18
8004.13705063  2.7287643633e-18
8004.97597039  4.36701213381e-18
8005.81489015  2.66120913323e-18
8006.65380991  2.71593712738e-18
8007.49272966  3.17648162543e-18
8008.33164942  3.3521801567e-18
8009.17056918  3.34327493021e-18
8010.00948894  2.42665905811e-18
8010.8484087  1.09218563163e-18
8011.68732846  3.52058043306e-18
8012.52624822  4.2190548188e-18
8013.36516798  4.77910670644e-18
8014.20408773  3.79643199622e-18
8015.04300749  4.8583191687e-18
8015.88192725  3.37851594167e-18
8016.72084701  2.59313310883e-18
8017.55976677  2.02401190881e-18
8018.39868653  3.22152320158e-18
8019.23760629  2.49907622436e-18
8020.07652605  1.83542371764e-18
8020.9154458  4.32580874059e-18
8021.75436556  8.75765441898e-19
8022.59328532  1.64701833956e-18
8023.43220508  5.6896977728e-18
8024.27112484  2.06941197696e-18
8025.1100446  2.89234372493e-18
8025.94896436  4.43259833322e-18
8026.78788412  4.13716169253e-18
8027.62680387  2.95460361804e-18
8028.46572363  2.43570518443e-18
8029.30464339  2.96655156762e-18
8030.14356315  3.82199015677e-18
8030.98248291  3.52800175239e-18
8031.82140267  2.66073827807e-18
8032.66032243  3.30347161766e-18
8033.49924219  1.59494086756e-18
8034.33816195  3.16131259853e-18
8035.1770817  3.63326998348e-18
8036.01600146  3.61700229455e-18
8036.85492122  2.86955005489e-18
8037.69384098  3.66038517641e-18
8038.53276074  2.63725437718e-18
8039.3716805  3.02648572162e-18
8040.21060026  2.47339143232e-18
8041.04952002  2.61692377899e-18
8041.88843977  2.61824181672e-18
8042.72735953  3.2769967164e-18
8043.56627929  2.04952904788e-18
8044.40519905  2.74368369427e-18
8045.24411881  3.6647405866e-18
8046.08303857  3.31459557072e-18
8046.92195833  2.75779329707e-18
8047.76087809  3.43138548479e-18
8048.59979784  2.90727197362e-18
8049.4387176  2.8266130586e-18
8050.27763736  4.42401057726e-18
8051.11655712  4.00585909512e-18
8051.95547688  4.76745482488e-18
8052.79439664  5.78079041003e-19
8053.6333164  1.90001826756e-18
8054.47223616  5.10327442935e-18
8055.31115592  2.17327834383e-18
8056.15007567  2.21845903628e-18
8056.98899543  2.11555756577e-18
8057.82791519  2.07699381509e-18
8058.66683495  5.58958754592e-18
8059.50575471  3.33099167469e-18
8060.34467447  5.9777273625e-18
8061.18359423  6.12234766995e-18
8062.02251399  2.893064276e-18
8062.86143374  5.75556755544e-18
8063.7003535  4.05152847815e-18
8064.53927326  1.99892638696e-18
8065.37819302  3.85591491404e-18
8066.21711278  3.27018358498e-18
8067.05603254  2.57629290284e-18
8067.8949523  3.12700081259e-18
8068.73387206  3.05208133655e-18
8069.57279181  2.97285460595e-18
8070.41171157  3.89620691716e-19
8071.25063133  5.19856374151e-18
8072.08955109  2.74916630317e-18
8072.92847085  1.63162851013e-18
8073.76739061  1.54048629043e-18
8074.60631037  3.25857450843e-18
8075.44523013  3.01218706334e-18
8076.28414989  3.25694791789e-18
8077.12306964  2.22860739173e-18
8077.9619894  2.89273967131e-18
8078.80090916  4.26244305128e-18
8079.63982892  3.02166837398e-18
8080.47874868  4.79379596047e-18
8081.31766844  2.85010766075e-18
8082.1565882  3.02230509857e-18
8082.99550796  3.72536497146e-18
8083.83442771  3.80166669275e-18
8084.67334747  3.81019024119e-18
8085.51226723  4.25092493539e-18
8086.35118699  2.57819237534e-18
8087.19010675  3.52585615105e-18
8088.02902651  2.92938254698e-18
8088.86794627  2.70773818363e-18
8089.70686603  2.52898266093e-18
8090.54578578  2.06144132661e-18
8091.38470554  2.80356790909e-18
8092.2236253  2.20924704053e-18
8093.06254506  4.41636809868e-18
8093.90146482  3.37708197369e-18
8094.74038458  3.01664948607e-18
8095.57930434  1.88719994936e-18
8096.4182241  2.85192687385e-18
8097.25714386  3.70481678111e-18
8098.09606361  3.38535582622e-18
8098.93498337  4.81824297419e-18
8099.77390313  4.24738460401e-18
8100.61282289  2.64635044269e-18
8101.45174265  2.64415311863e-18
8102.29066241  3.75726184118e-18
8103.12958217  3.27076501975e-18
8103.96850193  1.77066383336e-18
8104.80742168  2.67111135984e-18
8105.64634144  2.9387069059e-18
8106.4852612  2.04910099774e-18
8107.32418096  1.89947250363e-18
8108.16310072  2.08041999977e-18
8109.00202048  2.27843956239e-18
8109.84094024  2.51115615607e-18
8110.67986  3.25608468344e-18
8111.51877975  1.8610246832e-18
8112.35769951  1.78076760024e-18
8113.19661927  1.60609870792e-18
8114.03553903  2.2990287742e-18
8114.87445879  2.43036525892e-18
8115.71337855  1.43553552986e-18
8116.55229831  1.62238869112e-18
8117.39121807  3.22570917526e-18
8118.23013783  3.63681031486e-18
8119.06905758  1.33672782389e-18
8119.90797734  2.09933624894e-18
8120.7468971  2.84776586976e-18
8121.58581686  2.91346086525e-18
8122.42473662  2.17238835625e-18
8123.26365638  2.80132064585e-18
8124.10257614  2.53900438487e-18
8124.9414959  2.14552642631e-18
8125.78041565  1.6043866857e-18
8126.61933541  1.40778949803e-18
8127.45825517  2.89839528381e-18
8128.29717493  2.53458833424e-18
8129.13609469  2.58203412536e-18
8129.97501445  2.53873685353e-18
8130.81393421  3.60096111549e-18
8131.65285397  2.68212294973e-18
8132.49177372  1.93611181222e-18
8133.33069348  1.2645858582e-18
8134.16961324  3.76538230907e-18
8135.008533  1.56242207665e-18
8135.84745276  2.46788207029e-18
8136.68637252  2.36641100067e-18
8137.52529228  2.71654174821e-18
8138.36421204  2.811583148e-18
8139.20313179  3.00690242764e-18
8140.04205155  1.08692382526e-18
8140.88097131  3.46421336357e-18
8141.71989107  1.60058845411e-18
8142.55881083  1.97286348396e-18
8143.39773059  2.12901795918e-18
8144.23665035  8.66819193937e-19
8145.07557011  1.66115790587e-18
8145.91448987  -1.45787118625e-19
8146.75340962  1.095316105e-18
8147.59232938  2.01065674439e-18
8148.43124914  8.61187124198e-19
8149.2701689  3.55698074698e-18
8150.10908866  1.70742548897e-18
8150.94800842  3.0231041255e-18
8151.78692818  1.26465505964e-18
8152.62584794  1.89895884346e-18
8153.46476769  2.89289662303e-18
8154.30368745  1.65125835457e-18
8155.14260721  9.92423373839e-19
8155.98152697  2.26928642352e-18
8156.82044673  1.8636036853e-18
8157.65936649  2.11715918672e-18
8158.49828625  4.30764692979e-18
8159.33720601  2.64944310496e-18
8160.17612576  1.68464626562e-18
8161.01504552  3.36510548744e-18
8161.85396528  6.44800821773e-18
8162.69288504  5.66617285043e-18
8163.5318048  5.17393659003e-18
8164.37072456  3.89644234474e-18
8165.20964432  5.05814724317e-18
8166.04856408  3.83715918366e-18
8166.88748384  3.47369110712e-18
8167.72640359  2.63693333957e-18
8168.56532335  2.24768237616e-18
8169.40424311  2.3259442104e-18
8170.24316287  2.81094107278e-18
8171.08208263  1.59623375734e-18
8171.92100239  2.96305404125e-18
8172.75992215  2.62168048619e-18
8173.59884191  5.0628718466e-19
8174.43776166  1.3274637487e-18
8175.27668142  2.16414660748e-18
8176.11560118  2.7688530426e-18
8176.95452094  1.61086397612e-18
8177.7934407  2.03981944383e-18
8178.63236046  1.27548240962e-18
8179.47128022  3.52301318469e-18
8180.31019998  2.35239235853e-18
8181.14911973  2.37364326452e-18
8181.98803949  1.88235763213e-18
8182.82695925  1.1346574801e-18
8183.66587901  1.98140665137e-18
8184.50479877  2.35822632525e-18
8185.34371853  1.70262865207e-18
8186.18263829  9.79371768312e-19
8187.02155805  9.84996525527e-19
8187.86047781  5.9286068252e-19
8188.69939756  1.43253917887e-18
8189.53831732  1.56630217283e-18
8190.37723708  1.04889745586e-18
8191.21615684  2.21248416972e-18
8192.0550766  1.80731687522e-18
8192.89399636  2.34632474777e-18
8193.73291612  3.70562115867e-18
8194.57183588  1.5997967397e-18
8195.41075563  3.03825174989e-18
8196.24967539  2.1051969688e-18
8197.08859515  2.09549271538e-18
8197.92751491  1.61619944278e-18
8198.76643467  -9.37621541036e-19
8199.60535443  2.91619325199e-18
8200.44427419  3.1828453042e-18
8201.28319395  1.59024159042e-18
8202.1221137  1.50531323193e-18
8202.96103346  2.48222710066e-18
8203.79995322  1.89418965147e-18
8204.63887298  2.22759433972e-18
8205.47779274  4.30988170823e-19
8206.3167125  1.91655170428e-18
8207.15563226  2.29476967529e-18
8207.99455202  2.2122130713e-18
8208.83347178  1.10928391618e-18
8209.67239153  4.01728089973e-18
8210.51131129  2.15199890116e-18
8211.35023105  5.15834308008e-19
8212.18915081  2.65515222373e-18
8213.02807057  1.54563930072e-18
8213.86699033  5.56501390071e-19
8214.70591009  2.71410007886e-18
8215.54482985  1.21343083425e-18
8216.3837496  1.15718789931e-18
8217.22266936  3.40882010815e-18
8218.06158912  1.9865949758e-18
8218.90050888  2.03358596364e-18
8219.73942864  1.13578450045e-18
8220.5783484  1.49463391596e-18
8221.41726816  1.19129225928e-18
8222.25618792  2.73561316556e-18
8223.09510767  7.00795487637e-19
8223.93402743  7.96432590539e-19
8224.77294719  6.55335670822e-19
8225.61186695  7.92075396805e-19
8226.45078671  1.90629455277e-18
8227.28970647  8.38375262024e-19
8228.12862623  6.3910739818e-19
8228.96754599  2.66531128042e-20
8229.80646574  2.37814314163e-18
8230.6453855  1.74477339889e-18
8231.48430526  1.77737619464e-18
8232.32322502  9.02306869286e-19
8233.16214478  1.58718798772e-18
8234.00106454  3.84007705879e-19
8234.8399843  1.04502752587e-18
8235.67890406  1.6479716429e-18
8236.51782382  2.71679857829e-18
8237.35674357  2.70635950546e-18
8238.19566333  1.72201682653e-18
8239.03458309  1.76423666048e-18
8239.87350285  1.91525863615e-18
8240.71242261  1.67758040626e-18
8241.55134237  2.86633611174e-18
8242.39026213  2.06271299224e-18
8243.22918189  1.43196327308e-18
8244.06810164  1.32324477949e-18
8244.9070214  1.3357065676e-18
8245.74594116  1.33009358176e-18
8246.58486092  2.38320126747e-18
8247.42378068  1.49710858084e-18
8248.26270044  2.9317172038e-18
8249.1016202  2.22857885505e-18
8249.94053996  1.76723961058e-18
8250.77945971  2.11029611611e-18
8251.61837947  1.46288739885e-18
8252.45729923  1.03845338911e-18
8253.29621899  1.72731822753e-18
8254.13513875  1.49954347273e-18
8254.97405851  1.8751556885e-18
8255.81297827  7.12598613585e-19
8256.65189803  1.83386668525e-18
8257.49081779  3.02837270933e-18
8258.32973754  2.29626606724e-18
8259.1686573  2.02235856514e-18
8260.00757706  1.30873923032e-18
8260.84649682  8.33174452802e-19
8261.68541658  8.72879492172e-20
8262.52433634  8.90860986852e-19
8263.3632561  1.25038458134e-18
8264.20217586  1.29259103872e-18
8265.04109561  1.90506569215e-18
8265.88001537  1.52321232696e-18
8266.71893513  1.87207194394e-18
8267.55785489  2.15252861321e-18
8268.39677465  4.16735171231e-19
8269.23569441  2.7650077255e-19
8270.07461417  1.06882265489e-18
8270.91353393  4.56286290904e-19
8271.75245368  2.9520317501e-18
8272.59137344  1.45188222971e-18
8273.4302932  1.50936187286e-18
8274.26921296  2.23891269889e-18
8275.10813272  2.93337411455e-18
8275.94705248  3.46555993797e-18
8276.78597224  1.41392827213e-18
8277.624892  4.15083076039e-18
8278.46381176  1.08697340773e-18
8279.30273151  2.06529556143e-18
8280.14165127  1.5446676269e-18
8280.98057103  4.31321336517e-18
8281.81949079  6.26382537594e-18
8282.65841055  2.76530914414e-18
8283.49733031  2.28703801961e-18
8284.33625007  4.14370550907e-18
8285.17516983  2.63502851644e-18
8286.01408958  -3.43451203436e-19
8286.85300934  5.7943078768e-18
8287.6919291  1.33214733067e-18
8288.53084886  4.94011063306e-19
8289.36976862  4.56114179076e-18
8290.20868838  3.47346816434e-18
8291.04760814  2.34513690863e-18
8291.8865279  5.57189302319e-18
8292.72544765  3.26484009238e-18
8293.56436741  3.26155659108e-19
8294.40328717  3.0154687811e-18
8295.24220693  1.91823893526e-18
8296.08112669  1.76697778657e-18
8296.92004645  2.93181886571e-18
8297.75896621  2.77138032198e-18
8298.59788597  2.29796043239e-18
8299.43680573  7.34382442003e-18
8300.27572548  1.77714540427e-18
8301.11464524  8.93221148321e-19
8301.953565  -2.48652900459e-19
8302.79248476  3.23044983058e-18
8303.63140452  1.15286280933e-18
8304.47032428  3.49826831942e-18
8305.30924404  3.13641969925e-18
8306.1481638  1.46586359582e-18
8306.98708355  1.9589072658e-18
8307.82600331  2.22417707276e-18
8308.66492307  1.28575133252e-18
8309.50384283  1.50081281976e-18
8310.34276259  3.36056102176e-18
8311.18168235  2.72630307498e-18
8312.02060211  3.57216047513e-18
8312.85952187  2.21890313831e-18
8313.69844162  3.5423949384e-19
8314.53736138  2.15474912332e-18
8315.37628114  1.66881179911e-18
8316.2152009  1.26951503394e-18
8317.05412066  1.31861559556e-19
8317.89304042  1.2206416956e-18
8318.73196018  2.61004287296e-18
8319.57087994  2.77431068191e-18
8320.4097997  2.60201336572e-18
8321.24871945  2.12827243852e-18
8322.08763921  2.34627480859e-18
8322.92655897  5.19095871733e-19
8323.76547873  2.65405534524e-19
8324.60439849  5.11018922268e-19
8325.44331825  1.26428140754e-18
8326.28223801  1.00323163992e-18
8327.12115777  1.50479190253e-18
8327.96007752  3.02901121745e-18
8328.79899728  2.82467791525e-18
8329.63791704  7.03579418746e-19
8330.4768368  9.00393306799e-19
8331.31575656  7.73760201368e-19
8332.15467632  1.09635805038e-18
8332.99359608  1.62115465823e-18
8333.83251584  2.24743268025e-18
8334.67143559  1.71931119292e-18
8335.51035535  2.2780685856e-18
8336.34927511  2.07703483656e-18
8337.18819487  1.11611862846e-18
8338.02711463  1.89590363558e-18
8338.86603439  4.1022042643e-18
8339.70495415  8.56890035839e-18
8340.54387391  1.09992495654e-17
8341.38279366  4.29504798728e-18
8342.22171342  2.22203147143e-18
8343.06063318  4.20764906607e-18
8343.89955294  2.22864306257e-18
8344.7384727  5.88440351391e-18
8345.57739246  3.86417984885e-18
8346.41631222  3.61601956277e-18
8347.25523198  5.18252612954e-18
8348.09415174  2.45879313895e-19
8348.93307149  -3.81862282899e-19
8349.77199125  7.00737522514e-19
8350.61091101  2.00268966113e-18
8351.44983077  1.7213888413e-18
8352.28875053  4.37743515476e-18
8353.12767029  1.79927309964e-18
8353.96659005  6.58075726791e-19
8354.80550981  3.68632501499e-18
8355.64442956  1.57304075218e-18
8356.48334932  1.48227896204e-18
8357.32226908  1.39387786843e-18
8358.16118884  2.38177800075e-18
8359.0001086  1.55296448712e-18
8359.83902836  3.15158515906e-18
8360.67794812  3.43892273437e-18
8361.51686788  2.72311053434e-18
8362.35578763  1.71523686899e-18
8363.19470739  1.29787745797e-18
8364.03362715  2.27870709372e-18
8364.87254691  3.07699742188e-18
8365.71146667  2.52055007314e-18
8366.55038643  3.2479963193e-18
8367.38930619  6.58436894098e-19
8368.22822595  2.13607365235e-18
8369.06714571  4.00049776709e-18
8369.90606546  9.88459272819e-19
8370.74498522  2.44888199463e-18
8371.58390498  4.15218446896e-18
8372.42282474  2.43342760097e-18
8373.2617445  2.08084626637e-18
8374.10066426  2.33215807162e-18
8374.93958402  2.54603154136e-18
8375.77850378  5.06426300956e-19
8376.61742353  3.1372151591e-18
8377.45634329  5.93956312529e-18
8378.29526305  5.76704464986e-18
8379.13418281  3.54783652583e-18
8379.97310257  3.45303233716e-18
8380.81202233  4.44626740108e-18
8381.65094209  1.87202735538e-18
8382.48986185  1.60979706114e-18
8383.3287816  3.67148237633e-18
8384.16770136  5.28787640357e-18
8385.00662112  3.32719629676e-18
8385.84554088  4.96194832445e-19
8386.68446064  5.02310063782e-19
8387.5233804  3.21065607861e-18
8388.36230016  1.72061371383e-18
8389.20121992  2.40043028567e-18
8390.04013968  2.51365668231e-18
8390.87905943  -5.56595382747e-20
8391.71797919  1.27057677664e-18
8392.55689895  2.63253155728e-18
8393.39581871  3.98624726446e-18
8394.23473847  4.74661413361e-18
8395.07365823  9.76788128998e-18
8395.91257799  1.33953975661e-17
8396.75149775  6.81961459758e-18
8397.5904175  3.68938914059e-18
8398.42933726  -3.78343354026e-19
8399.26825702  3.96804621573e-18
8400.10717678  3.86709594044e-18
8400.94609654  2.1853903793e-18
8401.7850163  7.09217552529e-19
8402.62393606  9.65279287523e-19
8403.46285582  1.08740092281e-18
8404.30177557  2.83883567368e-18
8405.14069533  1.97035760709e-18
8405.97961509  7.32137140656e-19
8406.81853485  1.9201651609e-18
8407.65745461  1.0919987164e-18
8408.49637437  2.0167225716e-18
8409.33529413  2.32680922839e-18
8410.17421389  1.57478059765e-18
8411.01313365  3.92217707597e-18
8411.8520534  2.80394245297e-18
8412.69097316  3.55790462187e-18
8413.52989292  2.78240082959e-18
8414.36881268  1.54602365407e-18
8415.20773244  3.90388685012e-18
8416.0466522  4.78774083451e-18
8416.88557196  4.0357619646e-18
8417.72449172  1.33036146981e-18
8418.56341147  4.61287700101e-18
8419.40233123  4.01858466912e-18
8420.24125099  1.86346813609e-18
8421.08017075  1.28788783779e-18
8421.91909051  2.57967806604e-18
8422.75801027  3.72990587004e-18
8423.59693003  1.98205051013e-18
8424.43584979  6.51722749272e-18
8425.27476954  3.45358880234e-18
8426.1136893  2.70172764622e-18
8426.95260906  1.13025444933e-17
8427.79152882  9.3838311358e-18
8428.63044858  7.61838291506e-18
8429.46936834  7.11394900916e-18
8430.3082881  3.88974336002e-18
8431.14720786  2.31480420546e-18
8431.98612761  5.38968991331e-18
8432.82504737  -8.38320150568e-19
8433.66396713  4.07372109445e-18
8434.50288689  2.55392549939e-18
8435.34180665  1.63530546085e-18
8436.18072641  7.43345633615e-19
8437.01964617  1.89973646789e-18
8437.85856593  6.63726523723e-19
8438.69748569  1.50170423418e-18
8439.53640544  2.15907064621e-18
8440.3753252  1.17256720583e-18
8441.21424496  9.60735535269e-19
8442.05316472  4.16722508081e-18
8442.89208448  5.2990877502e-18
8443.73100424  6.28133084319e-18
8444.569924  6.97732432165e-18
8445.40884376  5.4548997853e-18
8446.24776351  8.91511623068e-18
8447.08668327  1.45629774528e-17
8447.92560303  6.57080331857e-18
8448.76452279  8.60201360393e-18
8449.60344255  1.60850702502e-17
8450.44236231  1.2974058894e-17
8451.28128207  6.01425074084e-18
8452.12020183  3.55693972551e-18
8452.95912158  8.26627069177e-18
8453.79804134  5.45204611769e-18
8454.6369611  4.66155165275e-18
8455.47588086  1.20292791061e-18
8456.31480062  1.17004153164e-18
8457.15372038  2.49070784409e-18
8457.99264014  2.42007778718e-18
8458.8315599  3.27566619388e-18
8459.67047966  4.86536951124e-18
8460.50939941  8.12475196431e-18
8461.34831917  2.12932472845e-18
8462.18723893  8.04258417253e-18
8463.02615869  6.34824934867e-18
8463.86507845  4.69174345607e-18
8464.70399821  3.24448274106e-18
8465.54291797  5.75965721783e-18
8466.38183773  4.45695795337e-18
8467.22075748  2.39973827128e-18
8468.05967724  3.18618231176e-18
8468.898597  2.34558101065e-18
8469.73751676  4.2999616462e-18
8470.57643652  3.88486537195e-18
8471.41535628  2.2384828652e-18
8472.25427604  2.53724046158e-18
8473.0931958  2.37979291822e-18
8473.93211555  4.05932077427e-18
8474.77103531  2.54095201301e-18
8475.60995507  2.89868065057e-18
8476.44887483  3.95041411698e-18
8477.28779459  4.73717027735e-18
8478.12671435  1.07026072502e-18
8478.96563411  3.66978087702e-18
8479.80455387  1.49097444396e-18
8480.64347363  3.34445920227e-18
8481.48239338  2.07728631602e-18
8482.32131314  2.08928777187e-18
8483.1602329  -1.3207487121e-18
8483.99915266  1.30302886307e-18
8484.83807242  4.28951722275e-18
8485.67699218  1.70116632577e-18
8486.51591194  1.49735970359e-18
8487.3548317  2.6207441265e-18
8488.19375145  3.98279254311e-18
8489.03267121  5.37780617125e-18
8489.87159097  4.28245082832e-18
8490.71051073  1.28152808281e-18
8491.54943049  4.33936722883e-18
8492.38835025  4.46432219935e-18
8493.22727001  3.44936180719e-18
8494.06618977  2.28068682563e-18
8494.90510952  1.65125853292e-18
8495.74402928  3.70333109041e-18
8496.58294904  5.11386153619e-18
8497.4218688  5.51967804008e-18
8498.26078856  3.89638705493e-18
8499.09970832  4.51054091339e-18


==> anc/LBTSpectra/2016fnr_LBT_20170302.txt <==
3300.24329996  -6.075312e-18
3300.75537622  4.965974e-20
3301.26745248  1.008437e-17
3301.77952874  5.195247e-18
3302.291605  2.512963e-18
3302.80368125  1.197833e-17
3303.31575751  8.584979e-18
3303.82783377  8.805507e-18
3304.33991003  8.108691e-18
3304.85198629  1.230632e-17
3305.36406255  2.801663e-18
3305.87613881  1.030318e-17
3306.38821507  7.046785e-18
3306.90029132  -1.49094e-18
3307.41236758  1.119512e-18
3307.92444384  6.482538e-18
3308.4365201  3.415782e-18
3308.94859636  -4.157008e-18
3309.46067262  5.641823e-18
3309.97274888  6.023562e-18
3310.48482513  4.12007e-18
3310.99690139  3.833195e-18
3311.50897765  -3.53033e-18
3312.02105391  -2.645462e-18
3312.53313017  4.954136e-18
3313.04520643  1.108228e-17
3313.55728269  4.268422e-18
3314.06935894  1.568512e-17
3314.5814352  1.038935e-17
3315.09351146  7.973159e-18
3315.60558772  1.375328e-18
3316.11766398  1.737881e-18
3316.62974024  4.304977e-19
3317.1418165  -1.723643e-18
3317.65389276  -3.281766e-18
3318.16596901  -7.31001e-18
3318.67804527  2.434623e-18
3319.19012153  1.575534e-18
3319.70219779  3.072535e-19
3320.21427405  4.828236e-18
3320.72635031  -3.930415e-18
3321.23842657  5.032291e-18
3321.75050282  -1.144286e-18
3322.26257908  1.199628e-18
3322.77465534  1.268631e-18
3323.2867316  -6.474717e-18
3323.79880786  5.681616e-18
3324.31088412  4.387321e-18
3324.82296038  1.139738e-17
3325.33503664  5.08076e-18
3325.84711289  7.387601e-18
3326.35918915  2.968103e-18
3326.87126541  1.134591e-17
3327.38334167  1.595115e-17
3327.89541793  1.506434e-17
3328.40749419  -1.490181e-18
3328.91957045  -2.362347e-18
3329.4316467  -6.787301e-19
3329.94372296  4.803794e-18
3330.45579922  -4.259114e-18
3330.96787548  2.065933e-18
3331.47995174  1.132037e-17
3331.992028  1.263927e-17
3332.50410426  4.271877e-18
3333.01618052  1.215548e-18
3333.52825677  -1.272833e-18
3334.04033303  4.087104e-18
3334.55240929  1.302783e-18
3335.06448555  1.113451e-17
3335.57656181  3.377198e-18
3336.08863807  -7.067786e-19
3336.60071433  5.503729e-18
3337.11279058  7.850958e-18
3337.62486684  3.756029e-18
3338.1369431  3.6008e-18
3338.64901936  1.094557e-18
3339.16109562  6.329079e-18
3339.67317188  7.667585e-18
3340.18524814  1.167795e-17
3340.6973244  -1.362071e-17
3341.20940065  2.544865e-18
3341.72147691  1.460593e-17
3342.23355317  1.190261e-17
3342.74562943  6.680682e-18
3343.25770569  4.201877e-18
3343.76978195  -1.052601e-18
3344.28185821  -4.680866e-18
3344.79393446  1.630787e-17
3345.30601072  1.291423e-17
3345.81808698  3.01173e-18
3346.33016324  -4.825219e-18
3346.8422395  -6.700911e-18
3347.35431576  7.802365e-18
3347.86639202  -9.094447e-18
3348.37846828  4.463835e-18
3348.89054453  1.224149e-17
3349.40262079  3.345486e-19
3349.91469705  -3.443008e-18
3350.42677331  6.571372e-18
3350.93884957  5.06233e-18
3351.45092583  4.532972e-18
3351.96300209  1.438103e-17
3352.47507834  3.318031e-18
3352.9871546  5.938173e-20
3353.49923086  1.221357e-17
3354.01130712  1.324709e-17
3354.52338338  6.44777e-18
3355.03545964  1.087614e-17
3355.5475359  6.833742e-18
3356.05961215  1.233321e-18
3356.57168841  -3.972097e-18
3357.08376467  1.044173e-17
3357.59584093  1.372008e-17
3358.10791719  3.729492e-18
3358.61999345  1.971696e-17
3359.13206971  6.453475e-18
3359.64414597  1.454155e-17
3360.15622222  9.234323e-18
3360.66829848  2.179815e-17
3361.18037474  2.061423e-17
3361.692451  3.245077e-18
3362.20452726  8.619396e-18
3362.71660352  3.134869e-18
3363.22867978  4.177083e-18
3363.74075603  3.010076e-18
3364.25283229  7.253698e-18
3364.76490855  7.991158e-18
3365.27698481  1.676886e-17
3365.78906107  -1.733939e-18
3366.30113733  -5.537743e-18
3366.81321359  9.441483e-19
3367.32528985  5.616513e-18
3367.8373661  2.273212e-17
3368.34944236  1.609818e-17
3368.86151862  7.649253e-18
3369.37359488  1.149252e-17
3369.88567114  9.121254e-18
3370.3977474  -3.930011e-18
3370.90982366  -4.354613e-18
3371.42189991  -1.030108e-17
3371.93397617  -6.501055e-18
3372.44605243  -2.903087e-18
3372.95812869  9.872325e-18
3373.47020495  1.24695e-17
3373.98228121  -5.989164e-19
3374.49435747  -3.203073e-18
3375.00643373  3.506391e-18
3375.51850998  9.52534e-18
3376.03058624  -1.079103e-17
3376.5426625  -2.542562e-18
3377.05473876  -9.373746e-18
3377.56681502  2.339923e-18
3378.07889128  1.477532e-18
3378.59096754  2.588064e-17
3379.10304379  2.974257e-18
3379.61512005  5.737773e-18
3380.12719631  1.087553e-17
3380.63927257  8.874977e-18
3381.15134883  1.883825e-17
3381.66342509  9.157246e-18
3382.17550135  7.862184e-18
3382.68757761  -2.096173e-18
3383.19965386  1.668135e-18
3383.71173012  3.143929e-18
3384.22380638  6.55195e-18
3384.73588264  6.397764e-19
3385.2479589  5.054567e-19
3385.76003516  -1.66767e-18
3386.27211142  1.532294e-17
3386.78418767  7.187708e-18
3387.29626393  7.555008e-18
3387.80834019  8.941364e-18
3388.32041645  6.924483e-18
3388.83249271  1.478109e-17
3389.34456897  2.018205e-17
3389.85664523  5.782433e-18
3390.36872149  2.937037e-18
3390.88079774  -4.340354e-18
3391.392874  1.217488e-17
3391.90495026  2.510915e-18
3392.41702652  -1.473998e-18
3392.92910278  8.843955e-18
3393.44117904  1.193192e-18
3393.9532553  8.780267e-18
3394.46533155  1.549319e-17
3394.97740781  1.406301e-17
3395.48948407  1.45256e-18
3396.00156033  6.668858e-18
3396.51363659  4.10294e-18
3397.02571285  1.003403e-17
3397.53778911  1.755539e-17
3398.04986537  1.536979e-18
3398.56194162  2.283281e-17
3399.07401788  3.559122e-18
3399.58609414  1.472686e-17
3400.0981704  6.094592e-19
3400.61024666  2.567338e-17
3401.12232292  1.286087e-17
3401.63439918  5.493194e-18
3402.14647543  8.431108e-18
3402.65855169  1.724428e-17
3403.17062795  1.223602e-17
3403.68270421  9.805942e-19
3404.19478047  9.405336e-18
3404.70685673  5.373622e-18
3405.21893299  1.24117e-17
3405.73100924  3.152426e-18
3406.2430855  3.536597e-19
3406.75516176  1.075602e-18
3407.26723802  1.175408e-17
3407.77931428  1.335957e-18
3408.29139054  1.377098e-17
3408.8034668  1.005717e-17
3409.31554306  1.878577e-17
3409.82761931  4.685795e-18
3410.33969557  1.680932e-17
3410.85177183  1.570218e-17
3411.36384809  2.305342e-18
3411.87592435  1.323016e-17
3412.38800061  4.564352e-18
3412.90007687  1.205936e-17
3413.41215312  1.328172e-17
3413.92422938  1.718865e-17
3414.43630564  1.714003e-17
3414.9483819  1.238525e-17
3415.46045816  1.822232e-17
3415.97253442  1.312933e-17
3416.48461068  4.459355e-18
3416.99668694  1.005333e-18
3417.50876319  1.068256e-17
3418.02083945  1.170253e-17
3418.53291571  1.185576e-17
3419.04499197  7.502989e-19
3419.55706823  1.044456e-17
3420.06914449  1.019569e-17
3420.58122075  6.411807e-19
3421.093297  4.3288e-18
3421.60537326  2.741404e-18
3422.11744952  -1.86585e-19
3422.62952578  5.940945e-18
3423.14160204  -5.013316e-18
3423.6536783  3.698451e-18
3424.16575456  1.228925e-17
3424.67783082  7.885586e-18
3425.18990707  1.272438e-18
3425.70198333  -1.617185e-18
3426.21405959  8.471013e-18
3426.72613585  1.19267e-18
3427.23821211  6.123723e-18
3427.75028837  3.784396e-19
3428.26236463  -4.685795e-18
3428.77444088  1.748113e-17
3429.28651714  9.019429e-18
3429.7985934  1.36656e-17
3430.31066966  3.07272e-18
3430.82274592  7.20433e-18
3431.33482218  1.156071e-17
3431.84689844  1.210733e-17
3432.3589747  3.795541e-18
3432.87105095  1.116105e-17
3433.38312721  2.101294e-19
3433.89520347  -9.131138e-19
3434.40727973  -1.171894e-17
3434.91935599  -2.41336e-18
3435.43143225  4.08923e-18
3435.94350851  1.322572e-18
3436.45558476  1.615845e-17
3436.96766102  6.702839e-18
3437.47973728  1.182991e-18
3437.99181354  7.585489e-18
3438.5038898  4.913001e-18
3439.01596606  -5.311418e-19
3439.52804232  8.239142e-18
3440.04011858  7.539798e-18
3440.55219483  1.058154e-17
3441.06427109  7.573914e-18
3441.57634735  9.217212e-18
3442.08842361  3.774398e-18
3442.60049987  2.842894e-18
3443.11257613  3.344292e-18
3443.62465239  1.583433e-18
3444.13672864  4.334474e-18
3444.6488049  7.334859e-18
3445.16088116  4.735461e-18
3445.67295742  5.142854e-18
3446.18503368  6.83511e-18
3446.69710994  7.745911e-18
3447.2091862  1.892081e-17
3447.72126245  1.131944e-17
3448.23333871  1.073689e-17
3448.74541497  9.156018e-18
3449.25749123  1.240604e-17
3449.76956749  3.445287e-18
3450.28164375  1.359146e-17
3450.79372001  1.39376e-17
3451.30579627  3.668801e-18
3451.81787252  2.001964e-17
3452.32994878  8.729996e-18
3452.84202504  -6.130536e-18
3453.3541013  1.013361e-18
3453.86617756  1.704498e-17
3454.37825382  -3.768431e-18
3454.89033008  4.925859e-18
3455.40240633  1.56849e-17
3455.91448259  1.286205e-17
3456.42655885  1.132314e-17
3456.93863511  3.978389e-18
3457.45071137  1.983204e-17
3457.96278763  -3.246596e-18
3458.47486389  1.055702e-17
3458.98694015  5.770087e-18
3459.4990164  1.232178e-17
3460.01109266  1.258565e-17
3460.52316892  2.275671e-18
3461.03524518  -7.448564e-19
3461.54732144  2.425655e-17
3462.0593977  7.761724e-19
3462.57147396  8.5347e-18
3463.08355021  1.705034e-17
3463.59562647  2.096518e-17
3464.10770273  1.054491e-17
3464.61977899  8.608754e-18
3465.13185525  -1.470963e-18
3465.64393151  6.975098e-18
3466.15600777  1.39025e-17
3466.66808403  7.489226e-18
3467.18016028  5.985364e-18
3467.69223654  1.099213e-17
3468.2043128  4.744281e-18
3468.71638906  1.70684e-18
3469.22846532  9.662692e-18
3469.74054158  3.299654e-18
3470.25261784  1.139614e-17
3470.76469409  1.312378e-17
3471.27677035  2.777936e-18
3471.78884661  1.501949e-18
3472.30092287  1.107951e-17
3472.81299913  1.304466e-17
3473.32507539  1.365974e-17
3473.83715165  6.371059e-18
3474.34922791  1.753256e-17
3474.86130416  7.615546e-18
3475.37338042  1.32272e-17
3475.88545668  -5.694643e-18
3476.39753294  1.279832e-17
3476.9096092  8.575385e-18
3477.42168546  4.674274e-18
3477.93376172  3.712909e-18
3478.44583797  1.126443e-17
3478.95791423  2.499635e-17
3479.46999049  5.135425e-18
3479.98206675  2.099724e-18
3480.49414301  -2.926031e-18
3481.00621927  9.013526e-18
3481.51829553  1.780128e-17
3482.03037179  1.057888e-17
3482.54244804  1.103513e-17
3483.0545243  6.575685e-18
3483.56660056  2.105439e-18
3484.07867682  1.212114e-17
3484.59075308  1.597486e-17
3485.10282934  1.213747e-17
3485.6149056  -3.310568e-18
3486.12698185  1.515391e-17
3486.63905811  7.916323e-18
3487.15113437  3.997564e-18
3487.66321063  3.229332e-18
3488.17528689  4.511586e-18
3488.68736315  4.006539e-18
3489.19943941  6.425473e-18
3489.71151567  9.918669e-18
3490.22359192  4.741388e-18
3490.73566818  -4.135026e-18
3491.24774444  3.863187e-18
3491.7598207  1.659163e-17
3492.27189696  1.094433e-17
3492.78397322  8.890354e-18
3493.29604948  8.627834e-18
3493.80812573  1.782334e-17
3494.32020199  1.499711e-17
3494.83227825  8.537181e-18
3495.34435451  1.796376e-17
3495.85643077  1.157068e-18
3496.36850703  1.00015e-17
3496.88058329  1.132434e-17
3497.39265954  5.329966e-18
3497.9047358  1.169262e-17
3498.41681206  6.259819e-18
3498.92888832  9.989517e-19
3499.44096458  1.157751e-17
3499.95304084  1.032487e-17
3500.4651171  7.821373e-18
3500.97719336  1.016029e-17
3501.48926961  -5.380729e-18
3502.00134587  1.133396e-17
3502.51342213  9.855567e-18
3503.02549839  4.575842e-18
3503.53757465  1.54975e-17
3504.04965091  1.257104e-18
3504.56172717  1.111289e-17
3505.07380342  1.771189e-17
3505.58587968  8.483486e-18
3506.09795594  1.989633e-18
3506.6100322  1.705833e-17
3507.12210846  1.497836e-17
3507.63418472  8.254334e-18
3508.14626098  8.994487e-18
3508.65833724  1.114488e-17
3509.17041349  1.444367e-17
3509.68248975  5.212363e-18
3510.19456601  7.645775e-18
3510.70664227  1.032389e-17
3511.21871853  3.703808e-19
3511.73079479  1.749665e-17
3512.24287105  1.551729e-17
3512.7549473  6.887196e-18
3513.26702356  5.984399e-18
3513.77909982  4.878668e-18
3514.29117608  5.009951e-18
3514.80325234  3.379484e-18
3515.3153286  2.477799e-18
3515.82740486  8.113885e-19
3516.33948112  9.28462e-18
3516.85155737  7.998907e-18
3517.36363363  1.452383e-17
3517.87570989  1.095675e-17
3518.38778615  3.879098e-18
3518.89986241  7.96483e-18
3519.41193867  1.173313e-17
3519.92401493  1.137476e-18
3520.43609118  1.202053e-17
3520.94816744  3.912834e-18
3521.4602437  1.237544e-17
3521.97231996  2.292954e-17
3522.48439622  1.771925e-17
3522.99647248  1.280899e-17
3523.50854874  1.173645e-17
3524.020625  1.116513e-17
3524.53270125  1.691875e-17
3525.04477751  3.606698e-18
3525.55685377  2.348016e-18
3526.06893003  1.65154e-17
3526.58100629  1.3874e-17
3527.09308255  1.267939e-17
3527.60515881  9.53658e-18
3528.11723506  1.040358e-17
3528.62931132  3.031856e-18
3529.14138758  4.821655e-18
3529.65346384  1.432973e-17
3530.1655401  5.101672e-18
3530.67761636  1.241087e-17
3531.18969262  2.047758e-17
3531.70176888  1.277588e-17
3532.21384513  1.258089e-17
3532.72592139  1.040158e-17
3533.23799765  1.256146e-17
3533.75007391  9.067253e-18
3534.26215017  1.680968e-17
3534.77422643  9.328544e-18
3535.28630269  1.169947e-17
3535.79837894  7.640884e-18
3536.3104552  1.784683e-18
3536.82253146  4.544698e-18
3537.33460772  1.019468e-17
3537.84668398  4.939405e-18
3538.35876024  4.073182e-18
3538.8708365  2.046291e-18
3539.38291276  7.681786e-18
3539.89498901  -1.30636e-18
3540.40706527  3.105108e-18
3540.91914153  1.132372e-17
3541.43121779  7.143813e-18
3541.94329405  4.969558e-18
3542.45537031  1.413413e-17
3542.96744657  4.112059e-18
3543.47952282  1.09546e-17
3543.99159908  1.207575e-17
3544.50367534  9.943471e-18
3545.0157516  4.803407e-18
3545.52782786  1.812455e-17
3546.03990412  4.182183e-18
3546.55198038  8.319896e-18
3547.06405663  9.628195e-18
3547.57613289  3.243593e-18
3548.08820915  1.301111e-18
3548.60028541  1.200088e-17
3549.11236167  1.279998e-17
3549.62443793  6.406709e-18
3550.13651419  9.560798e-18
3550.64859045  6.391619e-18
3551.1606667  -5.584157e-18
3551.67274296  1.014282e-17
3552.18481922  1.48824e-17
3552.69689548  1.714301e-17
3553.20897174  1.678505e-17
3553.721048  1.137362e-17
3554.23312426  7.863908e-18
3554.74520051  1.030116e-17
3555.25727677  1.8014e-17
3555.76935303  3.275002e-18
3556.28142929  6.752373e-18
3556.79350555  5.174751e-18
3557.30558181  3.177502e-19
3557.81765807  1.473785e-17
3558.32973433  1.855878e-17
3558.84181058  9.046685e-18
3559.35388684  1.237166e-17
3559.8659631  1.03735e-17
3560.37803936  9.075176e-18
3560.89011562  4.202037e-18
3561.40219188  1.295003e-17
3561.91426814  1.561588e-17
3562.42634439  1.636502e-17
3562.93842065  6.403638e-18
3563.45049691  6.841635e-18
3563.96257317  5.997879e-18
3564.47464943  1.214003e-17
3564.98672569  1.374678e-17
3565.49880195  9.731391e-19
3566.01087821  7.380101e-18
3566.52295446  9.300254e-18
3567.03503072  5.560413e-18
3567.54710698  7.551396e-18
3568.05918324  3.233688e-18
3568.5712595  1.943861e-17
3569.08333576  1.79076e-17
3569.59541202  3.70084e-18
3570.10748827  1.579406e-17
3570.61956453  2.450368e-18
3571.13164079  9.874244e-18
3571.64371705  8.241583e-18
3572.15579331  1.569642e-17
3572.66786957  1.740734e-17
3573.17994583  9.446431e-18
3573.69202209  1.459584e-17
3574.20409834  9.189345e-18
3574.7161746  6.543176e-18
3575.22825086  9.680085e-18
3575.74032712  9.935837e-18
3576.25240338  8.851143e-18
3576.76447964  1.076027e-17
3577.2765559  7.564567e-18
3577.78863215  5.484986e-18
3578.30070841  1.212147e-17
3578.81278467  5.46477e-18
3579.32486093  9.1643e-18
3579.83693719  7.019717e-18
3580.34901345  1.09487e-17
3580.86108971  1.65499e-17
3581.37316597  1.155904e-17
3581.88524222  1.031474e-17
3582.39731848  1.267626e-17
3582.90939474  5.607146e-18
3583.421471  6.023549e-18
3583.93354726  -3.167554e-19
3584.44562352  1.289023e-17
3584.95769978  1.817251e-17
3585.46977603  1.302284e-17
3585.98185229  6.569871e-18
3586.49392855  5.984284e-18
3587.00600481  2.010473e-17
3587.51808107  4.052002e-18
3588.03015733  1.424507e-17
3588.54223359  1.349246e-17
3589.05430984  1.247562e-17
3589.5663861  7.516653e-18
3590.07846236  4.412263e-18
3590.59053862  9.67552e-18
3591.10261488  -1.400434e-19
3591.61469114  8.738045e-18
3592.1267674  4.489116e-18
3592.63884366  1.018337e-17
3593.15091991  1.050413e-17
3593.66299617  1.239448e-17
3594.17507243  9.955213e-18
3594.68714869  1.189926e-17
3595.19922495  8.647435e-18
3595.71130121  1.102695e-17
3596.22337747  7.910134e-18
3596.73545372  1.362571e-17
3597.24752998  6.211753e-18
3597.75960624  1.243333e-17
3598.2716825  7.203666e-18
3598.78375876  1.002327e-17
3599.29583502  1.373786e-17
3599.80791128  1.860287e-18
3600.31998754  8.257354e-18
3600.83206379  1.575498e-17
3601.34414005  1.226902e-17
3601.85621631  1.503636e-17
3602.36829257  1.006435e-17
3602.88036883  6.816802e-18
3603.39244509  6.167337e-18
3603.90452135  5.243006e-18
3604.4165976  5.298047e-18
3604.92867386  1.616038e-17
3605.44075012  1.536764e-17
3605.95282638  1.372593e-17
3606.46490264  1.51988e-17
3606.9769789  1.371001e-17
3607.48905516  1.326495e-17
3608.00113142  1.500293e-17
3608.51320767  9.070906e-18
3609.02528393  1.752505e-17
3609.53736019  9.97639e-18
3610.04943645  4.086395e-18
3610.56151271  1.213968e-17
3611.07358897  1.541402e-17
3611.58566523  1.995445e-17
3612.09774148  8.166824e-18
3612.60981774  7.67605e-18
3613.121894  1.383572e-17
3613.63397026  2.00581e-17
3614.14604652  4.354792e-18
3614.65812278  1.084286e-17
3615.17019904  1.194722e-17
3615.6822753  1.279615e-17
3616.19435155  2.370215e-17
3616.70642781  1.426566e-17
3617.21850407  8.197745e-18
3617.73058033  8.963996e-18
3618.24265659  1.043839e-17
3618.75473285  1.04382e-17
3619.26680911  1.038752e-17
3619.77888536  1.552122e-17
3620.29096162  7.792401e-18
3620.80303788  6.724944e-18
3621.31511414  9.566446e-18
3621.8271904  1.10557e-17
3622.33926666  2.157469e-17
3622.85134292  4.029923e-18
3623.36341918  6.978956e-18
3623.87549543  1.073896e-17
3624.38757169  3.73413e-18
3624.89964795  1.313001e-17
3625.41172421  1.232146e-17
3625.92380047  1.310018e-17
3626.43587673  6.999304e-18
3626.94795299  1.026302e-17
3627.46002924  7.064122e-18
3627.9721055  8.882399e-19
3628.48418176  1.658301e-17
3628.99625802  1.514227e-17
3629.50833428  9.955324e-18
3630.02041054  6.994241e-18
3630.5324868  1.425742e-17
3631.04456306  9.693831e-18
3631.55663931  7.955074e-18
3632.06871557  5.657874e-18
3632.58079183  1.058949e-17
3633.09286809  1.778221e-17
3633.60494435  1.242782e-17
3634.11702061  1.105883e-17
3634.62909687  8.987403e-18
3635.14117312  1.151473e-17
3635.65324938  5.496499e-18
3636.16532564  1.390726e-17
3636.6774019  9.431521e-18
3637.18947816  3.584462e-18
3637.70155442  8.330621e-18
3638.21363068  1.203912e-18
3638.72570693  7.073899e-18
3639.23778319  1.324266e-17
3639.74985945  1.050318e-17
3640.26193571  9.743767e-18
3640.77401197  1.15045e-17
3641.28608823  1.269767e-17
3641.79816449  6.652765e-18
3642.31024075  1.533244e-17
3642.822317  1.294329e-17
3643.33439326  1.279479e-17
3643.84646952  1.115463e-17
3644.35854578  8.659559e-18
3644.87062204  7.731746e-18
3645.3826983  1.099664e-17
3645.89477456  2.077107e-17
3646.40685081  1.555085e-17
3646.91892707  1.273714e-17
3647.43100333  1.017413e-17
3647.94307959  1.154172e-17
3648.45515585  5.678358e-18
3648.96723211  6.285628e-18
3649.47930837  5.142451e-18
3649.99138463  1.073597e-17
3650.50346088  1.325245e-17
3651.01553714  1.537721e-17
3651.5276134  1.558314e-17
3652.03968966  1.327859e-17
3652.55176592  1.130103e-17
3653.06384218  8.654022e-18
3653.57591844  1.486579e-17
3654.08799469  1.384145e-17
3654.60007095  1.017476e-17
3655.11214721  3.686534e-18
3655.62422347  9.322608e-18
3656.13629973  1.258405e-17
3656.64837599  5.824194e-18
3657.16045225  7.706888e-18
3657.67252851  8.89091e-18
3658.18460476  1.385955e-17
3658.69668102  8.584231e-18
3659.20875728  6.63542e-18
3659.72083354  9.195715e-18
3660.2329098  8.437626e-18
3660.74498606  8.698045e-18
3661.25706232  5.984062e-18
3661.76913857  6.703947e-18
3662.28121483  1.216248e-17
3662.79329109  8.362253e-18
3663.30536735  1.882196e-18
3663.81744361  8.627819e-18
3664.32951987  7.997243e-18
3664.84159613  1.123996e-17
3665.35367239  1.200047e-17
3665.86574864  9.029609e-18
3666.3778249  1.393859e-17
3666.88990116  1.804125e-17
3667.40197742  1.630422e-17
3667.91405368  1.136481e-17
3668.42612994  9.118085e-18
3668.9382062  7.941965e-18
3669.45028245  1.11888e-17
3669.96235871  5.855772e-18
3670.47443497  4.193215e-18
3670.98651123  8.117355e-18
3671.49858749  1.213276e-17
3672.01066375  1.142405e-17
3672.52274001  8.072126e-18
3673.03481627  3.607106e-18
3673.54689252  6.80297e-18
3674.05896878  5.963031e-18
3674.57104504  4.707404e-18
3675.0831213  9.957387e-18
3675.59519756  1.107076e-17
3676.10727382  9.00668e-18
3676.61935008  7.006527e-18
3677.13142633  4.129601e-18
3677.64350259  1.209136e-17
3678.15557885  1.088673e-17
3678.66765511  9.617842e-18
3679.17973137  7.405629e-18
3679.69180763  9.658076e-18
3680.20388389  6.547926e-18
3680.71596014  5.75948e-18
3681.2280364  6.717472e-18
3681.74011266  1.073053e-17
3682.25218892  8.874562e-18
3682.76426518  1.05267e-17
3683.27634144  5.825466e-18
3683.7884177  6.98543e-18
3684.30049396  1.01027e-17
3684.81257021  6.821681e-18
3685.32464647  7.630071e-18
3685.83672273  7.232458e-18
3686.34879899  8.193416e-18
3686.86087525  1.081133e-17
3687.37295151  1.106693e-17
3687.88502777  4.808129e-18
3688.39710402  7.048262e-18
3688.90918028  5.728784e-18
3689.42125654  5.80412e-18
3689.9333328  9.064439e-18
3690.44540906  1.116553e-17
3690.95748532  1.154674e-17
3691.46956158  1.401191e-17
3691.98163784  9.401074e-18
3692.49371409  5.927116e-18
3693.00579035  8.72795e-18
3693.51786661  4.94651e-18
3694.02994287  6.901096e-18
3694.54201913  8.72239e-18
3695.05409539  5.481974e-18
3695.56617165  7.055705e-18
3696.0782479  9.120211e-18
3696.59032416  1.19498e-17
3697.10240042  7.913131e-18
3697.61447668  8.95031e-18
3698.12655294  8.628727e-18
3698.6386292  4.738145e-18
3699.15070546  5.545758e-18
3699.66278172  9.38786e-18
3700.17485797  1.112176e-17
3700.68693423  1.331162e-17
3701.19901049  1.061785e-17
3701.71108675  6.913701e-18
3702.22316301  1.340016e-17
3702.73523927  1.508199e-17
3703.24731553  1.218772e-17
3703.75939178  5.042459e-18
3704.27146804  7.036595e-18
3704.7835443  8.997878e-18
3705.29562056  6.802232e-18
3705.80769682  6.0698e-18
3706.31977308  8.636138e-18
3706.83184934  1.054422e-17
3707.3439256  1.181132e-17
3707.85600185  7.229553e-18
3708.36807811  5.348649e-18
3708.88015437  5.602203e-18
3709.39223063  3.764446e-18
3709.90430689  6.036772e-18
3710.41638315  6.775213e-18
3710.92845941  6.135395e-18
3711.44053566  6.980012e-18
3711.95261192  6.934455e-19
3712.46468818  4.423409e-18
3712.97676444  1.315941e-17
3713.4888407  1.375743e-17
3714.00091696  1.15716e-17
3714.51299322  6.748294e-18
3715.02506948  8.658029e-18
3715.53714573  5.575901e-18
3716.04922199  1.016206e-17
3716.56129825  1.066332e-17
3717.07337451  1.096742e-17
3717.58545077  9.377392e-18
3718.09752703  1.158521e-17
3718.60960329  8.504808e-18
3719.12167954  8.180884e-18
3719.6337558  7.918007e-18
3720.14583206  6.223452e-18
3720.65790832  4.543677e-18
3721.16998458  3.730477e-18
3721.68206084  1.197995e-17
3722.1941371  8.463049e-18
3722.70621336  9.843171e-18
3723.21828961  6.970458e-18
3723.73036587  1.486963e-17
3724.24244213  1.122223e-17
3724.75451839  8.328877e-18
3725.26659465  7.014216e-18
3725.77867091  4.381914e-18
3726.29074717  8.749406e-18
3726.80282342  6.812055e-18
3727.31489968  8.897921e-18
3727.82697594  9.100027e-18
3728.3390522  1.023817e-17
3728.85112846  8.355019e-18
3729.36320472  1.217956e-17
3729.87528098  9.541355e-18
3730.38735723  1.327739e-17
3730.89943349  1.014006e-17
3731.41150975  1.583621e-17
3731.92358601  1.271299e-17
3732.43566227  3.56416e-18
3732.94773853  1.106165e-17
3733.45981479  4.511932e-18
3733.97189105  1.284499e-17
3734.4839673  1.377573e-17
3734.99604356  1.279281e-17
3735.50811982  1.596386e-17
3736.02019608  1.109449e-17
3736.53227234  9.801771e-18
3737.0443486  1.156581e-17
3737.55642486  1.652998e-17
3738.06850111  1.375627e-17
3738.58057737  1.756541e-17
3739.09265363  1.49931e-17
3739.60472989  9.793212e-18
3740.11680615  1.588442e-17
3740.62888241  1.402428e-17
3741.14095867  1.121881e-17
3741.65303493  9.199865e-18
3742.16511118  9.929134e-18
3742.67718744  2.40123e-17
3743.1892637  1.814225e-17
3743.70133996  1.403777e-17
3744.21341622  1.491907e-17
3744.72549248  1.121591e-17
3745.23756874  1.328458e-17
3745.74964499  1.711331e-17
3746.26172125  8.298487e-18
3746.77379751  1.111574e-17
3747.28587377  1.750654e-17
3747.79795003  7.499865e-18
3748.31002629  1.145111e-17
3748.82210255  1.154496e-17
3749.33417881  6.452572e-18
3749.84625506  1.214413e-17
3750.35833132  1.031551e-17
3750.87040758  1.063416e-17
3751.38248384  6.582254e-18
3751.8945601  1.296737e-17
3752.40663636  1.279174e-17
3752.91871262  1.501391e-17
3753.43078887  1.403262e-17
3753.94286513  1.300428e-17
3754.45494139  1.372842e-17
3754.96701765  3.945275e-18
3755.47909391  1.257775e-17
3755.99117017  1.599379e-17
3756.50324643  7.70145e-18
3757.01532269  8.766875e-18
3757.52739894  1.006355e-17
3758.0394752  1.208415e-17
3758.55155146  1.070706e-17
3759.06362772  9.886066e-18
3759.57570398  1.252929e-17
3760.08778024  1.070506e-17
3760.5998565  8.660517e-18
3761.11193275  1.513356e-17
3761.62400901  8.330615e-18
3762.13608527  7.490468e-18
3762.64816153  1.205371e-17
3763.16023779  1.410436e-17
3763.67231405  1.29977e-17
3764.18439031  1.587408e-17
3764.69646657  2.707877e-18
3765.20854282  1.29755e-17
3765.72061908  1.178403e-17
3766.23269534  1.352497e-17
3766.7447716  1.354066e-17
3767.25684786  1.373962e-17
3767.76892412  1.851254e-17
3768.28100038  1.610597e-17
3768.79307663  8.811516e-18
3769.30515289  1.29133e-17
3769.81722915  1.074075e-17
3770.32930541  1.625025e-17
3770.84138167  1.087104e-17
3771.35345793  9.268349e-18
3771.86553419  1.441636e-17
3772.37761045  6.461274e-18
3772.8896867  1.394021e-17
3773.40176296  1.109352e-17
3773.91383922  1.338898e-17
3774.42591548  1.605409e-17
3774.93799174  9.667927e-18
3775.450068  8.797112e-18
3775.96214426  1.006812e-17
3776.47422051  1.306219e-17
3776.98629677  1.252149e-17
3777.49837303  1.023584e-17
3778.01044929  1.520028e-17
3778.52252555  1.207116e-17
3779.03460181  1.688488e-17
3779.54667807  1.601731e-17
3780.05875432  1.49054e-17
3780.57083058  1.504394e-17
3781.08290684  1.813594e-17
3781.5949831  1.078855e-17
3782.10705936  1.68357e-17
3782.61913562  1.3252e-17
3783.13121188  1.438213e-17
3783.64328814  1.417777e-17
3784.15536439  2.06636e-17
3784.66744065  1.637976e-17
3785.17951691  1.985243e-17
3785.69159317  1.489702e-17
3786.20366943  1.353107e-17
3786.71574569  1.404117e-17
3787.22782195  9.51979e-18
3787.7398982  1.22126e-17
3788.25197446  9.055816e-18
3788.76405072  1.30637e-17
3789.27612698  1.32148e-17
3789.78820324  1.270178e-17
3790.3002795  7.222446e-18
3790.81235576  1.570987e-17
3791.32443202  1.372828e-17
3791.83650827  9.868017e-18
3792.34858453  1.185777e-17
3792.86066079  8.86536e-18
3793.37273705  1.244661e-17
3793.88481331  1.367703e-17
3794.39688957  1.544615e-17
3794.90896583  1.347815e-17
3795.42104208  1.317081e-17
3795.93311834  1.273044e-17
3796.4451946  1.543334e-17
3796.95727086  1.021006e-17
3797.46934712  1.236557e-17
3797.98142338  1.096229e-17
3798.49349964  1.342291e-17
3799.0055759  1.578682e-17
3799.51765215  1.342476e-17
3800.02972841  6.806518e-18
3800.54180467  1.095956e-17
3801.05388093  1.322499e-17
3801.56595719  1.093416e-17
3802.07803345  1.017033e-17
3802.59010971  1.261415e-17
3803.10218596  1.315406e-17
3803.61426222  1.158601e-17
3804.12633848  1.618417e-17
3804.63841474  1.205153e-17
3805.150491  1.405215e-17
3805.66256726  1.203888e-17
3806.17464352  1.377215e-17
3806.68671978  1.559967e-17
3807.19879603  1.128282e-17
3807.71087229  8.758146e-18
3808.22294855  1.092967e-17
3808.73502481  1.614475e-17
3809.24710107  1.27518e-17
3809.75917733  1.139975e-17
3810.27125359  1.106549e-17
3810.78332984  8.988819e-18
3811.2954061  9.350616e-18
3811.80748236  9.715926e-18
3812.31955862  1.055267e-17
3812.83163488  1.184948e-17
3813.34371114  1.335759e-17
3813.8557874  6.647627e-18
3814.36786366  8.988336e-18
3814.87993991  1.222023e-17
3815.39201617  9.70883e-18
3815.90409243  8.242853e-18
3816.41616869  1.129416e-17
3816.92824495  1.355022e-17
3817.44032121  1.422609e-17
3817.95239747  8.937432e-18
3818.46447372  8.640811e-18
3818.97654998  1.401187e-17
3819.48862624  8.711366e-18
3820.0007025  8.12096e-18
3820.51277876  1.062938e-17
3821.02485502  1.582835e-17
3821.53693128  1.288043e-17
3822.04900753  1.161513e-17
3822.56108379  1.688322e-17
3823.07316005  1.055667e-17
3823.58523631  9.006067e-18
3824.09731257  1.046348e-17
3824.60938883  1.220949e-17
3825.12146509  8.087501e-18
3825.63354135  7.893073e-18
3826.1456176  1.169517e-17
3826.65769386  8.757845e-18
3827.16977012  8.294554e-18
3827.68184638  9.396851e-18
3828.19392264  8.500251e-18
3828.7059989  8.199277e-18
3829.21807516  1.081219e-17
3829.73015141  7.004995e-18
3830.24222767  7.103306e-18
3830.75430393  7.574117e-18
3831.26638019  7.869307e-18
3831.77845645  8.972967e-18
3832.29053271  7.393163e-18
3832.80260897  8.649654e-18
3833.31468523  6.534162e-18
3833.82676148  7.442505e-18
3834.33883774  3.742987e-18
3834.850914  7.325353e-18
3835.36299026  1.341489e-17
3835.87506652  1.206402e-17
3836.38714278  7.679127e-18
3836.89921904  9.152355e-18
3837.41129529  1.05446e-17
3837.92337155  8.587232e-18
3838.43544781  1.102231e-17
3838.94752407  1.186389e-17
3839.45960033  9.176403e-18
3839.97167659  1.122808e-17
3840.48375285  9.724159e-18
3840.99582911  1.2562e-17
3841.50790536  7.69482e-18
3842.01998162  1.180454e-17
3842.53205788  8.879515e-18
3843.04413414  1.158476e-17
3843.5562104  6.672157e-18
3844.06828666  6.454442e-18
3844.58036292  9.307942e-18
3845.09243917  1.106168e-17
3845.60451543  9.610684e-18
3846.11659169  5.509939e-18
3846.62866795  6.759363e-18
3847.14074421  9.573274e-18
3847.65282047  5.681659e-18
3848.16489673  1.726065e-18
3848.67697299  3.09108e-18
3849.18904924  7.805724e-18
3849.7011255  6.523321e-18
3850.21320176  9.374388e-18
3850.72527802  1.074058e-17
3851.23735428  1.220633e-17
3851.74943054  1.158383e-17
3852.2615068  8.751043e-18
3852.77358305  1.145501e-17
3853.28565931  1.957479e-18
3853.79773557  6.006925e-18
3854.30981183  2.946415e-18
3854.82188809  9.530682e-18
3855.33396435  1.385404e-18
3855.84604061  4.429509e-18
3856.35811687  9.392431e-18
3856.87019312  1.05702e-17
3857.38226938  6.179567e-18
3857.89434564  6.292514e-18
3858.4064219  8.707774e-18
3858.91849816  1.447847e-17
3859.43057442  5.651073e-18
3859.94265068  3.479316e-18
3860.45472693  9.680879e-18
3860.96680319  9.624758e-18
3861.47887945  9.849273e-18
3861.99095571  7.930544e-18
3862.50303197  9.180553e-18
3863.01510823  8.94797e-18
3863.52718449  7.787266e-18
3864.03926075  7.663368e-18
3864.551337  8.753142e-18
3865.06341326  3.234269e-18
3865.57548952  2.917556e-18
3866.08756578  5.545095e-18
3866.59964204  8.527684e-18
3867.1117183  4.191679e-18
3867.62379456  5.179503e-18
3868.13587081  5.139678e-18
3868.64794707  4.584898e-18
3869.16002333  1.155565e-17
3869.67209959  5.816174e-18
3870.18417585  7.692865e-18
3870.69625211  4.811477e-18
3871.20832837  6.544899e-18
3871.72040462  6.987153e-18
3872.23248088  6.139005e-18
3872.74455714  5.275404e-18
3873.2566334  -6.382261e-19
3873.76870966  6.439413e-18
3874.28078592  2.852947e-18
3874.79286218  1.342618e-18
3875.30493844  2.446385e-18
3875.81701469  2.176616e-18
3876.32909095  8.694614e-18
3876.84116721  1.235126e-18
3877.35324347  4.415152e-18
3877.86531973  8.595091e-18
3878.37739599  4.23843e-18
3878.88947225  7.909914e-18
3879.4015485  5.056587e-18
3879.91362476  6.505478e-18
3880.42570102  7.593117e-18
3880.93777728  4.327447e-18
3881.44985354  4.918237e-18
3881.9619298  4.707968e-18
3882.47400606  5.252007e-18
3882.98608232  5.038635e-18
3883.49815857  6.654249e-18
3884.01023483  4.324066e-18
3884.52231109  9.229455e-18
3885.03438735  7.223102e-18
3885.54646361  4.268474e-18
3886.05853987  3.765121e-19
3886.57061613  1.006789e-18
3887.08269238  2.961841e-18
3887.59476864  2.256285e-18
3888.1068449  2.185679e-18
3888.61892116  1.729572e-18
3889.13099742  7.591853e-19
3889.64307368  5.228792e-18
3890.15514994  3.823862e-18
3890.6672262  3.314144e-18
3891.17930245  3.660835e-18
3891.69137871  6.602216e-18
3892.20345497  4.470478e-18
3892.71553123  3.904328e-18
3893.22760749  4.10468e-18
3893.73968375  6.226696e-18
3894.25176001  3.34034e-18
3894.76383626  5.502848e-18
3895.27591252  5.84363e-18
3895.78798878  6.08761e-18
3896.30006504  3.82971e-18
3896.8121413  2.711001e-18
3897.32421756  2.851412e-18
3897.83629382  2.250926e-18
3898.34837008  5.636871e-18
3898.86044633  5.143306e-18
3899.37252259  1.611596e-18
3899.88459885  4.710748e-18
3900.39667511  8.51245e-18
3900.90875137  4.149381e-18
3901.42082763  6.576256e-18
3901.93290389  7.168416e-18
3902.44498014  4.065365e-18
3902.9570564  7.384984e-18
3903.46913266  6.898697e-18
3903.98120892  7.298811e-18
3904.49328518  6.416555e-18
3905.00536144  6.478641e-18
3905.5174377  4.292102e-18
3906.02951396  5.61139e-18
3906.54159021  5.789339e-18
3907.05366647  8.313989e-18
3907.56574273  7.399838e-18
3908.07781899  2.70186e-18
3908.58989525  9.469757e-19
3909.10197151  3.360343e-18
3909.61404777  4.908935e-18
3910.12612402  3.362948e-18
3910.63820028  2.597143e-18
3911.15027654  5.770067e-18
3911.6623528  5.034767e-18
3912.17442906  3.694982e-18
3912.68650532  3.55978e-18
3913.19858158  3.964921e-18
3913.71065784  3.866425e-18
3914.22273409  4.121144e-18
3914.73481035  5.238634e-18
3915.24688661  6.683824e-18
3915.75896287  3.412289e-18
3916.27103913  3.946888e-18
3916.78311539  3.052384e-18
3917.29519165  3.096014e-18
3917.8072679  3.883942e-18
3918.31934416  8.280096e-18
3918.83142042  5.840135e-18
3919.34349668  4.646352e-18
3919.85557294  9.016036e-18
3920.3676492  9.737156e-18
3920.87972546  7.286445e-18
3921.39180171  6.616289e-18
3921.90387797  7.260151e-18
3922.41595423  1.220879e-17
3922.92803049  9.283304e-18
3923.44010675  1.306213e-17
3923.95218301  1.011908e-17
3924.46425927  8.375463e-18
3924.97633553  5.535296e-18
3925.48841178  5.057943e-18
3926.00048804  4.44741e-18
3926.5125643  4.868833e-18
3927.02464056  3.353202e-18
3927.53671682  4.070904e-18
3928.04879308  5.537011e-18
3928.56086934  3.872297e-18
3929.07294559  3.482875e-18
3929.58502185  6.704633e-18
3930.09709811  4.117812e-18
3930.60917437  5.214203e-18
3931.12125063  5.637159e-18
3931.63332689  7.29835e-18
3932.14540315  9.065967e-18
3932.65747941  7.21451e-18
3933.16955566  8.379306e-18
3933.68163192  7.238155e-18
3934.19370818  8.974851e-18
3934.70578444  5.275967e-18
3935.2178607  6.169623e-18
3935.72993696  9.160703e-18
3936.24201322  9.578048e-18
3936.75408947  1.034085e-17
3937.26616573  8.12056e-18
3937.77824199  6.266754e-18
3938.29031825  8.824564e-18
3938.80239451  7.155657e-18
3939.31447077  6.897019e-18
3939.82654703  1.318812e-17
3940.33862329  1.018853e-17
3940.85069954  6.509473e-18
3941.3627758  1.218993e-17
3941.87485206  1.409948e-17
3942.38692832  1.028924e-17
3942.89900458  1.098311e-17
3943.41108084  1.176982e-17
3943.9231571  9.318798e-18
3944.43523335  9.617679e-18
3944.94730961  1.290178e-17
3945.45938587  1.150641e-17
3945.97146213  1.079531e-17
3946.48353839  1.119235e-17
3946.99561465  9.961658e-18
3947.50769091  1.172148e-17
3948.01976717  1.349225e-17
3948.53184342  7.141305e-18
3949.04391968  1.045352e-17
3949.55599594  9.732652e-18
3950.0680722  1.922626e-17
3950.58014846  1.338121e-17
3951.09222472  1.555528e-17
3951.60430098  1.020683e-17
3952.11637723  6.397283e-18
3952.62845349  1.151342e-17
3953.14052975  1.266097e-17
3953.65260601  1.227592e-17
3954.16468227  7.178682e-18
3954.67675853  1.191645e-17
3955.18883479  1.261137e-17
3955.70091105  1.372724e-17
3956.2129873  8.022702e-18
3956.72506356  1.310607e-17
3957.23713982  8.97193e-18
3957.74921608  1.646625e-17
3958.26129234  1.232089e-17
3958.7733686  1.253188e-17
3959.28544486  9.942704e-18
3959.79752111  1.690076e-17
3960.30959737  1.498231e-17
3960.82167363  1.418009e-17
3961.33374989  9.877756e-18
3961.84582615  1.040822e-17
3962.35790241  1.46748e-17
3962.86997867  1.141355e-17
3963.38205492  1.050211e-17
3963.89413118  1.009702e-17
3964.40620744  1.106181e-17
3964.9182837  1.164976e-17
3965.43035996  1.410401e-17
3965.94243622  1.313853e-17
3966.45451248  8.977909e-18
3966.96658874  1.155828e-17
3967.47866499  1.684898e-17
3967.99074125  1.23624e-17
3968.50281751  1.219039e-17
3969.01489377  1.446653e-17
3969.52697003  1.431673e-17
3970.03904629  1.128022e-17
3970.55112255  1.257676e-17
3971.0631988  9.587188e-18
3971.57527506  7.32251e-18
3972.08735132  1.185003e-17
3972.59942758  1.399879e-17
3973.11150384  1.266327e-17
3973.6235801  1.055152e-17
3974.13565636  1.584568e-17
3974.64773262  1.279108e-17
3975.15980887  1.64371e-17
3975.67188513  1.575526e-17
3976.18396139  1.286675e-17
3976.69603765  1.172568e-17
3977.20811391  1.071576e-17
3977.72019017  1.376979e-17
3978.23226643  1.492648e-17
3978.74434268  1.242511e-17
3979.25641894  1.628948e-17
3979.7684952  1.184296e-17
3980.28057146  9.530275e-18
3980.79264772  9.373238e-18
3981.30472398  1.322617e-17
3981.81680024  1.549367e-17
3982.3288765  1.337535e-17
3982.84095275  1.167885e-17
3983.35302901  1.296355e-17
3983.86510527  1.119706e-17
3984.37718153  1.131353e-17
3984.88925779  1.207376e-17
3985.40133405  1.143655e-17
3985.91341031  9.23846e-18
3986.42548656  1.348009e-17
3986.93756282  1.266659e-17
3987.44963908  1.209839e-17
3987.96171534  1.446306e-17
3988.4737916  1.40803e-17
3988.98586786  1.063413e-17
3989.49794412  8.667852e-18
3990.01002038  1.417805e-17
3990.52209663  1.415886e-17
3991.03417289  1.18806e-17
3991.54624915  1.320553e-17
3992.05832541  1.394083e-17
3992.57040167  1.056662e-17
3993.08247793  1.277265e-17
3993.59455419  1.277427e-17
3994.10663044  1.077607e-17
3994.6187067  1.24557e-17
3995.13078296  1.441458e-17
3995.64285922  1.530429e-17
3996.15493548  1.366908e-17
3996.66701174  1.469345e-17
3997.179088  1.438487e-17
3997.69116426  1.636001e-17
3998.20324051  1.485861e-17
3998.71531677  1.442532e-17
3999.22739303  1.425938e-17
3999.73946929  1.537358e-17
4000.25154555  1.657711e-17
4000.76362181  1.682583e-17
4001.27569807  1.767655e-17
4001.78777432  1.694084e-17
4002.29985058  1.455659e-17
4002.81192684  1.812367e-17
4003.3240031  1.822328e-17
4003.83607936  1.433915e-17
4004.34815562  1.558201e-17
4004.86023188  1.630684e-17
4005.37230814  1.362964e-17
4005.88438439  1.471467e-17
4006.39646065  1.308554e-17
4006.90853691  1.529013e-17
4007.42061317  1.445132e-17
4007.93268943  1.746985e-17
4008.44476569  1.711286e-17
4008.95684195  1.519512e-17
4009.4689182  1.657823e-17
4009.98099446  1.987982e-17
4010.49307072  1.631962e-17
4011.00514698  1.520288e-17
4011.51722324  1.441568e-17
4012.0292995  1.51169e-17
4012.54137576  1.371379e-17
4013.05345201  1.506989e-17
4013.56552827  1.641364e-17
4014.07760453  1.88306e-17
4014.58968079  2.026853e-17
4015.10175705  1.934113e-17
4015.61383331  1.890393e-17
4016.12590957  1.889359e-17
4016.63798583  1.670036e-17
4017.15006208  1.763953e-17
4017.66213834  1.636832e-17
4018.1742146  1.712051e-17
4018.68629086  1.536913e-17
4019.19836712  1.72582e-17
4019.71044338  1.683892e-17
4020.22251964  1.596827e-17
4020.73459589  1.752965e-17
4021.24667215  1.290653e-17
4021.75874841  1.807125e-17
4022.27082467  1.763221e-17
4022.78290093  1.507152e-17
4023.29497719  1.541754e-17
4023.80705345  1.555002e-17
4024.31912971  1.437437e-17
4024.83120596  1.14653e-17
4025.34328222  1.071575e-17
4025.85535848  1.760229e-17
4026.36743474  1.872388e-17
4026.879511  1.622668e-17
4027.39158726  1.445403e-17
4027.90366352  1.589816e-17
4028.41573977  1.876797e-17
4028.92781603  1.437781e-17
4029.43989229  1.815041e-17
4029.95196855  2.100287e-17
4030.46404481  1.488587e-17
4030.97612107  1.507036e-17
4031.48819733  1.776326e-17
4032.00027359  1.646946e-17
4032.51234984  1.807748e-17
4033.0244261  2.053566e-17
4033.53650236  1.885503e-17
4034.04857862  1.649899e-17
4034.56065488  1.724214e-17
4035.07273114  1.88697e-17
4035.5848074  1.864952e-17
4036.09688365  1.95307e-17
4036.60895991  1.500797e-17
4037.12103617  1.81098e-17
4037.63311243  2.056621e-17
4038.14518869  1.686324e-17
4038.65726495  1.907032e-17
4039.16934121  1.672143e-17
4039.68141747  2.132151e-17
4040.19349372  1.478604e-17
4040.70556998  1.751024e-17
4041.21764624  1.794928e-17
4041.7297225  1.616579e-17
4042.24179876  1.862047e-17
4042.75387502  1.75733e-17
4043.26595128  1.87278e-17
4043.77802753  2.047683e-17
4044.29010379  2.052052e-17
4044.80218005  1.788139e-17
4045.31425631  1.787036e-17
4045.82633257  1.84667e-17
4046.33840883  1.742175e-17
4046.85048509  1.918964e-17
4047.36256135  1.941268e-17
4047.8746376  1.706822e-17
4048.38671386  1.844867e-17
4048.89879012  1.529546e-17
4049.41086638  1.632749e-17
4049.92294264  1.765641e-17
4050.4350189  1.883457e-17
4050.94709516  2.25331e-17
4051.45917141  2.009195e-17
4051.97124767  2.176194e-17
4052.48332393  2.353572e-17
4052.99540019  1.964874e-17
4053.50747645  2.291199e-17
4054.01955271  1.853548e-17
4054.53162897  1.757143e-17
4055.04370522  1.868502e-17
4055.55578148  1.729249e-17
4056.06785774  1.547451e-17
4056.579934  1.595175e-17
4057.09201026  1.587426e-17
4057.60408652  1.877432e-17
4058.11616278  2.286534e-17
4058.62823904  2.054989e-17
4059.14031529  1.538999e-17
4059.65239155  1.952493e-17
4060.16446781  1.976323e-17
4060.67654407  1.967953e-17
4061.18862033  1.607522e-17
4061.70069659  1.53614e-17
4062.21277285  1.808892e-17
4062.7248491  1.785863e-17
4063.23692536  1.991078e-17
4063.74900162  2.190122e-17
4064.26107788  1.946546e-17
4064.77315414  1.466885e-17
4065.2852304  1.537874e-17
4065.79730666  1.845697e-17
4066.30938292  2.026487e-17
4066.82145917  1.97229e-17
4067.33353543  1.86291e-17
4067.84561169  1.791369e-17
4068.35768795  1.809539e-17
4068.86976421  1.930276e-17
4069.38184047  2.010786e-17
4069.89391673  1.872305e-17
4070.40599298  1.992891e-17
4070.91806924  1.838408e-17
4071.4301455  1.6691e-17
4071.94222176  1.638449e-17
4072.45429802  2.085434e-17
4072.96637428  1.896906e-17
4073.47845054  1.788644e-17
4073.9905268  1.82532e-17
4074.50260305  2.216999e-17
4075.01467931  2.083935e-17
4075.52675557  1.791256e-17
4076.03883183  1.828881e-17
4076.55090809  1.891343e-17
4077.06298435  1.522894e-17
4077.57506061  2.057792e-17
4078.08713686  2.173529e-17
4078.59921312  2.000779e-17
4079.11128938  1.509211e-17
4079.62336564  1.998215e-17
4080.1354419  1.722309e-17
4080.64751816  1.877845e-17
4081.15959442  1.553288e-17
4081.67167068  1.830442e-17
4082.18374693  1.66873e-17
4082.69582319  2.009801e-17
4083.20789945  1.783585e-17
4083.71997571  1.67448e-17
4084.23205197  2.035455e-17
4084.74412823  1.568846e-17
4085.25620449  1.765931e-17
4085.76828074  2.174477e-17
4086.280357  1.719177e-17
4086.79243326  1.953684e-17
4087.30450952  1.716745e-17
4087.81658578  2.137169e-17
4088.32866204  2.263856e-17
4088.8407383  1.765345e-17
4089.35281456  1.912509e-17
4089.86489081  1.889541e-17
4090.37696707  1.814551e-17
4090.88904333  2.144315e-17
4091.40111959  2.151714e-17
4091.91319585  2.03271e-17
4092.42527211  1.95286e-17
4092.93734837  1.907178e-17
4093.44942462  1.92763e-17
4093.96150088  1.616678e-17
4094.47357714  2.128808e-17
4094.9856534  1.728182e-17
4095.49772966  2.00669e-17
4096.00980592  1.989386e-17
4096.52188218  1.822883e-17
4097.03395844  1.579971e-17
4097.54603469  1.552182e-17
4098.05811095  2.16215e-17
4098.57018721  1.476901e-17
4099.08226347  1.866544e-17
4099.59433973  1.899379e-17
4100.10641599  1.625672e-17
4100.61849225  2.208021e-17
4101.1305685  1.622628e-17
4101.64264476  1.860888e-17
4102.15472102  1.928789e-17
4102.66679728  1.427931e-17
4103.17887354  1.782042e-17
4103.6909498  1.649376e-17
4104.20302606  1.708545e-17
4104.71510231  1.614664e-17
4105.22717857  1.785987e-17
4105.73925483  1.741799e-17
4106.25133109  1.802426e-17
4106.76340735  1.345692e-17
4107.27548361  1.830316e-17
4107.78755987  1.952027e-17
4108.29963613  1.652912e-17
4108.81171238  2.047922e-17
4109.32378864  1.727405e-17
4109.8358649  1.716132e-17
4110.34794116  1.674904e-17
4110.86001742  2.263716e-17
4111.37209368  1.598031e-17
4111.88416994  1.932043e-17
4112.39624619  1.743511e-17
4112.90832245  1.860987e-17
4113.42039871  2.10499e-17
4113.93247497  1.596376e-17
4114.44455123  1.764707e-17
4114.95662749  1.984384e-17
4115.46870375  1.791331e-17
4115.98078001  1.920361e-17
4116.49285626  1.776387e-17
4117.00493252  1.815277e-17
4117.51700878  2.023886e-17
4118.02908504  2.006389e-17
4118.5411613  2.187133e-17
4119.05323756  1.859372e-17
4119.56531382  1.723528e-17
4120.07739007  1.913081e-17
4120.58946633  2.052344e-17
4121.10154259  1.896843e-17
4121.61361885  1.558133e-17
4122.12569511  1.457209e-17
4122.63777137  1.797542e-17
4123.14984763  1.549855e-17
4123.66192389  1.646392e-17
4124.17400014  1.951688e-17
4124.6860764  2.310727e-17
4125.19815266  2.025612e-17
4125.71022892  1.802945e-17
4126.22230518  2.013901e-17
4126.73438144  1.700224e-17
4127.2464577  1.604345e-17
4127.75853395  1.830294e-17
4128.27061021  1.54857e-17
4128.78268647  1.67392e-17
4129.29476273  1.765708e-17
4129.80683899  1.56536e-17
4130.31891525  1.533448e-17
4130.83099151  1.356181e-17
4131.34306777  1.546763e-17
4131.85514402  1.886207e-17
4132.36722028  1.782919e-17
4132.87929654  1.72832e-17
4133.3913728  1.736388e-17
4133.90344906  1.572859e-17
4134.41552532  1.55658e-17
4134.92760158  1.487771e-17
4135.43967783  1.656377e-17
4135.95175409  1.861261e-17
4136.46383035  1.524812e-17
4136.97590661  1.053688e-17
4137.48798287  1.867622e-17
4138.00005913  2.07513e-17
4138.51213539  1.638858e-17
4139.02421165  1.656381e-17
4139.5362879  1.705223e-17
4140.04836416  1.722698e-17
4140.56044042  1.90718e-17
4141.07251668  1.642808e-17
4141.58459294  1.578221e-17
4142.0966692  1.689996e-17
4142.60874546  1.696666e-17
4143.12082171  1.510234e-17
4143.63289797  1.584957e-17
4144.14497423  1.565588e-17
4144.65705049  1.666043e-17
4145.16912675  1.443487e-17
4145.68120301  1.703415e-17
4146.19327927  1.773592e-17
4146.70535553  1.522241e-17
4147.21743178  1.49593e-17
4147.72950804  1.63374e-17
4148.2415843  1.255614e-17
4148.75366056  1.358325e-17
4149.26573682  1.521094e-17
4149.77781308  1.675219e-17
4150.28988934  1.512168e-17
4150.80196559  1.619478e-17
4151.31404185  1.70966e-17
4151.82611811  1.284579e-17
4152.33819437  1.945658e-17
4152.85027063  1.661664e-17
4153.36234689  1.386993e-17
4153.87442315  1.363003e-17
4154.3864994  1.302549e-17
4154.89857566  1.514056e-17
4155.41065192  9.73302e-18
4155.92272818  1.48954e-17
4156.43480444  1.233176e-17
4156.9468807  1.145394e-17
4157.45895696  1.563661e-17
4157.97103322  1.175492e-17
4158.48310947  1.544988e-17
4158.99518573  1.243035e-17
4159.50726199  1.571281e-17
4160.01933825  1.822437e-17
4160.53141451  1.683756e-17
4161.04349077  1.459628e-17
4161.55556703  1.387385e-17
4162.06764328  1.425088e-17
4162.57971954  1.425586e-17
4163.0917958  1.324983e-17
4163.60387206  9.027179e-18
4164.11594832  1.435872e-17
4164.62802458  1.45488e-17
4165.14010084  1.340316e-17
4165.6521771  1.532525e-17
4166.16425335  1.794104e-17
4166.67632961  1.588294e-17
4167.18840587  1.503131e-17
4167.70048213  1.897225e-17
4168.21255839  1.550187e-17
4168.72463465  1.391801e-17
4169.23671091  7.681512e-18
4169.74878716  1.585471e-17
4170.26086342  1.344583e-17
4170.77293968  1.669244e-17
4171.28501594  1.385658e-17
4171.7970922  1.422033e-17
4172.30916846  1.453585e-17
4172.82124472  1.211139e-17
4173.33332098  1.51954e-17
4173.84539723  1.680133e-17
4174.35747349  1.882299e-17
4174.86954975  1.714106e-17
4175.38162601  1.940749e-17
4175.89370227  1.685863e-17
4176.40577853  1.145579e-17
4176.91785479  1.467127e-17
4177.42993104  1.65056e-17
4177.9420073  1.550358e-17
4178.45408356  1.42534e-17
4178.96615982  1.530645e-17
4179.47823608  1.469372e-17
4179.99031234  1.667233e-17
4180.5023886  1.621688e-17
4181.01446486  1.23447e-17
4181.52654111  1.385342e-17
4182.03861737  1.70498e-17
4182.55069363  1.983599e-17
4183.06276989  1.775569e-17
4183.57484615  1.504169e-17
4184.08692241  1.783453e-17
4184.59899867  1.721432e-17
4185.11107492  1.870283e-17
4185.62315118  1.984051e-17
4186.13522744  1.758615e-17
4186.6473037  1.675963e-17
4187.15937996  1.848585e-17
4187.67145622  1.466613e-17
4188.18353248  1.392944e-17
4188.69560874  1.509434e-17
4189.20768499  1.928786e-17
4189.71976125  1.889496e-17
4190.23183751  1.519022e-17
4190.74391377  1.749108e-17
4191.25599003  1.695647e-17
4191.76806629  1.475812e-17
4192.28014255  1.604595e-17
4192.7922188  1.697019e-17
4193.30429506  1.733747e-17
4193.81637132  1.856018e-17
4194.32844758  1.864512e-17
4194.84052384  1.978572e-17
4195.3526001  2.073465e-17
4195.86467636  2.091307e-17
4196.37675261  1.690309e-17
4196.88882887  1.777746e-17
4197.40090513  1.845484e-17
4197.91298139  1.871053e-17
4198.42505765  1.685253e-17
4198.93713391  1.552607e-17
4199.44921017  1.672506e-17
4199.96128643  1.636603e-17
4200.47336268  1.661534e-17
4200.98543894  1.728579e-17
4201.4975152  1.794613e-17
4202.00959146  2.053414e-17
4202.52166772  1.983359e-17
4203.03374398  2.318139e-17
4203.54582024  1.643461e-17
4204.05789649  1.749342e-17
4204.56997275  2.03217e-17
4205.08204901  1.644034e-17
4205.59412527  1.808763e-17
4206.10620153  1.86501e-17
4206.61827779  2.326228e-17
4207.13035405  1.85018e-17
4207.64243031  1.99962e-17
4208.15450656  1.717551e-17
4208.66658282  1.860412e-17
4209.17865908  2.140187e-17
4209.69073534  1.871995e-17
4210.2028116  2.108139e-17
4210.71488786  1.987128e-17
4211.22696412  2.230622e-17
4211.73904037  1.720057e-17
4212.25111663  1.813105e-17
4212.76319289  1.65635e-17
4213.27526915  2.038879e-17
4213.78734541  1.864176e-17
4214.29942167  1.790342e-17
4214.81149793  1.835849e-17
4215.32357419  1.587111e-17
4215.83565044  1.955456e-17
4216.3477267  2.33138e-17
4216.85980296  1.852375e-17
4217.37187922  2.202947e-17
4217.88395548  2.227158e-17
4218.39603174  2.465097e-17
4218.908108  2.287817e-17
4219.42018425  1.89965e-17
4219.93226051  2.275721e-17
4220.44433677  2.091586e-17
4220.95641303  2.618943e-17
4221.46848929  2.228862e-17
4221.98056555  2.299773e-17
4222.49264181  1.973512e-17
4223.00471807  2.237838e-17
4223.51679432  2.190962e-17
4224.02887058  2.171973e-17
4224.54094684  1.910514e-17
4225.0530231  2.385675e-17
4225.56509936  2.136222e-17
4226.07717562  2.575607e-17
4226.58925188  1.879267e-17
4227.10132813  2.18166e-17
4227.61340439  2.164314e-17
4228.12548065  1.857563e-17
4228.63755691  2.302602e-17
4229.14963317  2.492886e-17
4229.66170943  2.159184e-17
4230.17378569  1.823197e-17
4230.68586195  2.00724e-17
4231.1979382  2.408504e-17
4231.71001446  2.275647e-17
4232.22209072  2.536964e-17
4232.73416698  2.203264e-17
4233.24624324  2.304752e-17
4233.7583195  2.019208e-17
4234.27039576  2.365561e-17
4234.78247201  2.516985e-17
4235.29454827  2.228272e-17
4235.80662453  2.452608e-17
4236.31870079  2.462693e-17
4236.83077705  2.384426e-17
4237.34285331  2.174412e-17
4237.85492957  2.710071e-17
4238.36700583  2.342576e-17
4238.87908208  2.077905e-17
4239.39115834  1.980017e-17
4239.9032346  2.241911e-17
4240.41531086  2.321754e-17
4240.92738712  2.418627e-17
4241.43946338  2.452069e-17
4241.95153964  2.245494e-17
4242.46361589  2.364376e-17
4242.97569215  2.519803e-17
4243.48776841  2.630288e-17
4243.99984467  2.560544e-17
4244.51192093  2.501566e-17
4245.02399719  2.42467e-17
4245.53607345  2.501345e-17
4246.0481497  2.499328e-17
4246.56022596  2.211833e-17
4247.07230222  2.459494e-17
4247.58437848  2.47718e-17
4248.09645474  2.313714e-17
4248.608531  2.397303e-17
4249.12060726  2.398869e-17
4249.63268352  2.451544e-17
4250.14475977  2.756165e-17
4250.65683603  2.722863e-17
4251.16891229  2.488433e-17
4251.68098855  2.652162e-17
4252.19306481  2.720623e-17
4252.70514107  2.771685e-17
4253.21721733  2.295645e-17
4253.72929358  2.570411e-17
4254.24136984  2.613194e-17
4254.7534461  2.545063e-17
4255.26552236  2.703083e-17
4255.77759862  2.536823e-17
4256.28967488  3.025599e-17
4256.80175114  2.925465e-17
4257.3138274  2.910744e-17
4257.82590365  2.875141e-17
4258.33797991  2.592662e-17
4258.85005617  2.502038e-17
4259.36213243  2.572695e-17
4259.87420869  2.953521e-17
4260.38628495  2.852516e-17
4260.89836121  2.849467e-17
4261.41043746  2.623647e-17
4261.92251372  2.998687e-17
4262.43458998  2.866373e-17
4262.94666624  2.72733e-17
4263.4587425  2.890345e-17
4263.97081876  3.199934e-17
4264.48289502  2.824246e-17
4264.99497128  2.934803e-17
4265.50704753  2.855727e-17
4266.01912379  3.293831e-17
4266.53120005  3.092064e-17
4267.04327631  2.937047e-17
4267.55535257  3.068998e-17
4268.06742883  2.452562e-17
4268.57950509  2.619558e-17
4269.09158134  2.999786e-17
4269.6036576  3.216168e-17
4270.11573386  2.888139e-17
4270.62781012  2.966234e-17
4271.13988638  3.053345e-17
4271.65196264  3.374905e-17
4272.1640389  3.042388e-17
4272.67611516  2.972601e-17
4273.18819141  3.138542e-17
4273.70026767  3.300858e-17
4274.21234393  3.313699e-17
4274.72442019  3.253504e-17
4275.23649645  3.327144e-17
4275.74857271  2.975606e-17
4276.26064897  3.017534e-17
4276.77272522  2.722857e-17
4277.28480148  3.267453e-17
4277.79687774  2.964609e-17
4278.308954  3.125855e-17
4278.82103026  2.760241e-17
4279.33310652  3.366459e-17
4279.84518278  3.25052e-17
4280.35725904  3.602004e-17
4280.86933529  3.157713e-17
4281.38141155  3.033781e-17
4281.89348781  3.213012e-17
4282.40556407  3.462499e-17
4282.91764033  3.186238e-17
4283.42971659  3.452993e-17
4283.94179285  3.197233e-17
4284.4538691  2.971238e-17
4284.96594536  3.220979e-17
4285.47802162  2.910451e-17
4285.99009788  3.043848e-17
4286.50217414  3.349826e-17
4287.0142504  3.1798e-17
4287.52632666  3.090982e-17
4288.03840292  3.222794e-17
4288.55047917  3.154243e-17
4289.06255543  2.979714e-17
4289.57463169  3.277257e-17
4290.08670795  2.927719e-17
4290.59878421  3.321476e-17
4291.11086047  3.282753e-17
4291.62293673  2.994263e-17
4292.13501298  3.541847e-17
4292.64708924  3.410012e-17
4293.1591655  2.924449e-17
4293.67124176  2.987113e-17
4294.18331802  3.273673e-17
4294.69539428  3.278142e-17
4295.20747054  3.414467e-17
4295.71954679  3.161048e-17
4296.23162305  3.263115e-17
4296.74369931  3.223121e-17
4297.25577557  3.414443e-17
4297.76785183  3.405669e-17
4298.27992809  2.83082e-17
4298.79200435  3.108743e-17
4299.30408061  3.417134e-17
4299.81615686  3.590596e-17
4300.32823312  3.537426e-17
4300.84030938  3.091193e-17
4301.35238564  3.212321e-17
4301.8644619  3.371437e-17
4302.37653816  3.583568e-17
4302.88861442  3.681598e-17
4303.40069067  3.523679e-17
4303.91276693  3.344463e-17
4304.42484319  3.56153e-17
4304.93691945  3.558026e-17
4305.44899571  3.402394e-17
4305.96107197  3.297089e-17
4306.47314823  3.098088e-17
4306.98522449  3.574043e-17
4307.49730074  3.507773e-17
4308.009377  3.17616e-17
4308.52145326  3.397618e-17
4309.03352952  3.345112e-17
4309.54560578  3.489839e-17
4310.05768204  3.305042e-17
4310.5697583  3.181812e-17
4311.08183455  3.289134e-17
4311.59391081  3.034554e-17
4312.10598707  3.369166e-17
4312.61806333  3.629183e-17
4313.13013959  3.556189e-17
4313.64221585  3.442501e-17
4314.15429211  3.402441e-17
4314.66636837  3.254825e-17
4315.17844462  3.266436e-17
4315.69052088  3.146257e-17
4316.20259714  3.479514e-17
4316.7146734  3.243396e-17
4317.22674966  3.266873e-17
4317.73882592  3.490779e-17
4318.25090218  3.499431e-17
4318.76297843  3.024555e-17
4319.27505469  3.638238e-17
4319.78713095  3.070772e-17
4320.29920721  3.231137e-17
4320.81128347  3.525725e-17
4321.32335973  3.136293e-17
4321.83543599  3.61404e-17
4322.34751225  3.415602e-17
4322.8595885  3.236452e-17
4323.37166476  3.162734e-17
4323.88374102  3.57664e-17
4324.39581728  3.474586e-17
4324.90789354  3.383949e-17
4325.4199698  3.429395e-17
4325.93204606  3.688927e-17
4326.44412231  3.500806e-17
4326.95619857  3.736737e-17
4327.46827483  3.634467e-17
4327.98035109  2.860905e-17
4328.49242735  3.611199e-17
4329.00450361  3.031666e-17
4329.51657987  3.289255e-17
4330.02865613  3.868648e-17
4330.54073238  3.583203e-17
4331.05280864  2.81601e-17
4331.5648849  3.282374e-17
4332.07696116  3.415074e-17
4332.58903742  3.033938e-17
4333.10111368  3.609489e-17
4333.61318994  2.959399e-17
4334.12526619  3.059881e-17
4334.63734245  4.014299e-17
4335.14941871  3.049133e-17
4335.66149497  3.437281e-17
4336.17357123  3.086947e-17
4336.68564749  2.932662e-17
4337.19772375  3.291176e-17
4337.7098  3.043455e-17
4338.22187626  3.559157e-17
4338.73395252  3.363774e-17
4339.24602878  3.381691e-17
4339.75810504  3.396638e-17
4340.2701813  3.453196e-17
4340.78225756  3.53894e-17
4341.29433382  3.39241e-17
4341.80641007  3.093868e-17
4342.31848633  3.30253e-17
4342.83056259  3.335476e-17
4343.34263885  3.241808e-17
4343.85471511  3.012071e-17
4344.36679137  3.296369e-17
4344.87886763  3.249094e-17
4345.39094388  3.255051e-17
4345.90302014  3.341773e-17
4346.4150964  3.224316e-17
4346.92717266  3.256935e-17
4347.43924892  3.314217e-17
4347.95132518  3.266528e-17
4348.46340144  3.287469e-17
4348.9754777  3.112953e-17
4349.48755395  3.150883e-17
4349.99963021  3.515086e-17
4350.51170647  3.319147e-17
4351.02378273  3.216584e-17
4351.53585899  3.695989e-17
4352.04793525  3.811723e-17
4352.56001151  3.396295e-17
4353.07208776  3.146477e-17
4353.58416402  3.399389e-17
4354.09624028  3.50932e-17
4354.60831654  3.582921e-17
4355.1203928  3.26532e-17
4355.63246906  3.32561e-17
4356.14454532  3.499277e-17
4356.65662158  3.577737e-17
4357.16869783  3.341327e-17
4357.68077409  3.430999e-17
4358.19285035  3.723116e-17
4358.70492661  3.888827e-17
4359.21700287  3.507625e-17
4359.72907913  3.117136e-17
4360.24115539  3.268852e-17
4360.75323164  3.253043e-17
4361.2653079  3.364185e-17
4361.77738416  3.20113e-17
4362.28946042  3.364324e-17
4362.80153668  3.074336e-17
4363.31361294  3.208517e-17
4363.8256892  3.519476e-17
4364.33776546  3.388724e-17
4364.84984171  2.996969e-17
4365.36191797  3.05142e-17
4365.87399423  3.025609e-17
4366.38607049  3.148285e-17
4366.89814675  3.46062e-17
4367.41022301  3.946086e-17
4367.92229927  3.625734e-17
4368.43437552  3.623628e-17
4368.94645178  3.333785e-17
4369.45852804  3.463821e-17
4369.9706043  3.489939e-17
4370.48268056  3.439217e-17
4370.99475682  3.761733e-17
4371.50683308  3.317613e-17
4372.01890934  3.340815e-17
4372.53098559  3.885334e-17
4373.04306185  3.575982e-17
4373.55513811  3.580999e-17
4374.06721437  3.861443e-17
4374.57929063  3.838177e-17
4375.09136689  4.013769e-17
4375.60344315  3.601691e-17
4376.1155194  3.490128e-17
4376.62759566  4.013096e-17
4377.13967192  4.022499e-17
4377.65174818  3.78239e-17
4378.16382444  3.788481e-17
4378.6759007  4.023711e-17
4379.18797696  4.145622e-17
4379.70005322  4.001166e-17
4380.21212947  4.233816e-17
4380.72420573  3.508657e-17
4381.23628199  3.840758e-17
4381.74835825  4.123618e-17
4382.26043451  3.972587e-17
4382.77251077  3.818363e-17
4383.28458703  3.625457e-17
4383.79666328  3.904334e-17
4384.30873954  3.744724e-17
4384.8208158  3.566814e-17
4385.33289206  3.743696e-17
4385.84496832  3.727529e-17
4386.35704458  3.676551e-17
4386.86912084  3.15308e-17
4387.38119709  3.644203e-17
4387.89327335  3.203823e-17
4388.40534961  3.682831e-17
4388.91742587  3.911624e-17
4389.42950213  3.726066e-17
4389.94157839  3.803735e-17
4390.45365465  4.15143e-17
4390.96573091  4.028899e-17
4391.47780716  3.662331e-17
4391.98988342  3.718549e-17
4392.50195968  3.863452e-17
4393.01403594  4.044091e-17
4393.5261122  3.863541e-17
4394.03818846  3.628814e-17
4394.55026472  3.629952e-17
4395.06234097  3.541459e-17
4395.57441723  3.829695e-17
4396.08649349  3.957357e-17
4396.59856975  4.171038e-17
4397.11064601  3.997498e-17
4397.62272227  3.688366e-17
4398.13479853  3.820256e-17
4398.64687479  3.969023e-17
4399.15895104  3.590541e-17
4399.6710273  3.714619e-17
4400.18310356  3.803987e-17
4400.69517982  3.771948e-17
4401.20725608  3.627724e-17
4401.71933234  3.763467e-17
4402.2314086  3.87271e-17
4402.74348485  3.842524e-17
4403.25556111  3.825405e-17
4403.76763737  3.564544e-17
4404.27971363  3.812671e-17
4404.79178989  4.304176e-17
4405.30386615  3.968268e-17
4405.81594241  3.936567e-17
4406.32801867  3.87174e-17
4406.84009492  3.691672e-17
4407.35217118  3.837118e-17
4407.86424744  3.955085e-17
4408.3763237  3.927239e-17
4408.88839996  3.96495e-17
4409.40047622  3.95325e-17
4409.91255248  3.589319e-17
4410.42462873  3.465494e-17
4410.93670499  3.836204e-17
4411.44878125  4.062583e-17
4411.96085751  4.020305e-17
4412.47293377  3.906548e-17
4412.98501003  3.841114e-17
4413.49708629  4.156869e-17
4414.00916255  4.001385e-17
4414.5212388  3.555424e-17
4415.03331506  3.443528e-17
4415.54539132  3.999157e-17
4416.05746758  3.840081e-17
4416.56954384  3.943237e-17
4417.0816201  3.987203e-17
4417.59369636  3.932682e-17
4418.10577261  3.940102e-17
4418.61784887  3.828224e-17
4419.12992513  3.807691e-17
4419.64200139  4.05357e-17
4420.15407765  4.021445e-17
4420.66615391  4.051306e-17
4421.17823017  3.986779e-17
4421.69030643  3.913696e-17
4422.20238268  3.806074e-17
4422.71445894  4.164205e-17
4423.2265352  3.819435e-17
4423.73861146  3.78468e-17
4424.25068772  3.745676e-17
4424.76276398  4.127489e-17
4425.27484024  4.190915e-17
4425.78691649  4.15596e-17
4426.29899275  3.89682e-17
4426.81106901  4.21555e-17
4427.32314527  4.296261e-17
4427.83522153  4.131617e-17
4428.34729779  4.06939e-17
4428.85937405  4.090856e-17
4429.3714503  3.992475e-17
4429.88352656  4.224325e-17
4430.39560282  3.774849e-17
4430.90767908  4.349151e-17
4431.41975534  4.195257e-17
4431.9318316  4.314568e-17
4432.44390786  4.367467e-17
4432.95598412  4.008315e-17
4433.46806037  4.145432e-17
4433.98013663  3.601681e-17
4434.49221289  4.087957e-17
4435.00428915  4.175539e-17
4435.51636541  4.186525e-17
4436.02844167  3.784344e-17
4436.54051793  3.997474e-17
4437.05259418  3.992767e-17
4437.56467044  3.586384e-17
4438.0767467  3.451666e-17
4438.58882296  3.962148e-17
4439.10089922  4.181529e-17
4439.61297548  3.621892e-17
4440.12505174  3.856917e-17
4440.637128  3.864634e-17
4441.14920425  4.39683e-17
4441.66128051  4.198087e-17
4442.17335677  3.877938e-17
4442.68543303  3.947982e-17
4443.19750929  3.957076e-17
4443.70958555  3.544844e-17
4444.22166181  4.144605e-17
4444.73373806  3.55341e-17
4445.24581432  3.917383e-17
4445.75789058  3.502705e-17
4446.26996684  3.581472e-17
4446.7820431  3.727171e-17
4447.29411936  3.993791e-17
4447.80619562  3.495672e-17
4448.31827188  3.703133e-17
4448.83034813  3.483715e-17
4449.34242439  3.320864e-17
4449.85450065  3.730806e-17
4450.36657691  3.636844e-17
4450.87865317  3.399077e-17
4451.39072943  3.521914e-17
4451.90280569  3.845862e-17
4452.41488194  3.52085e-17
4452.9269582  3.598858e-17
4453.43903446  3.370601e-17
4453.95111072  3.495504e-17
4454.46318698  3.672875e-17
4454.97526324  3.862822e-17
4455.4873395  3.854536e-17
4455.99941576  3.564717e-17
4456.51149201  3.598356e-17
4457.02356827  3.636242e-17
4457.53564453  3.639954e-17
4458.04772079  3.696678e-17
4458.55979705  3.514523e-17
4459.07187331  3.355313e-17
4459.58394957  3.25669e-17
4460.09602582  3.457889e-17
4460.60810208  3.499327e-17
4461.12017834  3.560653e-17
4461.6322546  3.496928e-17
4462.14433086  3.527138e-17
4462.65640712  3.670913e-17
4463.16848338  3.620713e-17
4463.68055964  3.481107e-17
4464.19263589  3.636848e-17
4464.70471215  3.597638e-17
4465.21678841  3.375004e-17
4465.72886467  3.339472e-17
4466.24094093  3.51733e-17
4466.75301719  3.26421e-17
4467.26509345  3.354631e-17
4467.7771697  3.348637e-17
4468.28924596  3.217153e-17
4468.80132222  3.548153e-17
4469.31339848  3.317504e-17
4469.82547474  3.06336e-17
4470.337551  3.070077e-17
4470.84962726  3.137468e-17
4471.36170352  3.123393e-17
4471.87377977  3.309072e-17
4472.38585603  3.20908e-17
4472.89793229  3.437209e-17
4473.41000855  3.393864e-17
4473.92208481  3.50511e-17
4474.43416107  3.143609e-17
4474.94623733  3.056039e-17
4475.45831358  3.096894e-17
4475.97038984  3.387903e-17
4476.4824661  3.191848e-17
4476.99454236  3.25036e-17
4477.50661862  2.692937e-17
4478.01869488  3.041442e-17
4478.53077114  3.390175e-17
4479.04284739  3.018386e-17
4479.55492365  3.180635e-17
4480.06699991  3.249016e-17
4480.57907617  3.423456e-17
4481.09115243  2.859411e-17
4481.60322869  3.124489e-17
4482.11530495  2.945539e-17
4482.62738121  2.948032e-17
4483.13945746  2.868255e-17
4483.65153372  2.737637e-17
4484.16360998  3.182386e-17
4484.67568624  2.932447e-17
4485.1877625  2.587089e-17
4485.69983876  2.912306e-17
4486.21191502  3.006227e-17
4486.72399127  2.988392e-17
4487.23606753  3.20592e-17
4487.74814379  3.162133e-17
4488.26022005  2.402117e-17
4488.77229631  3.177486e-17
4489.28437257  3.049838e-17
4489.79644883  2.755271e-17
4490.30852509  3.063153e-17
4490.82060134  2.89501e-17
4491.3326776  2.810291e-17
4491.84475386  2.964583e-17
4492.35683012  2.738038e-17
4492.86890638  2.683802e-17
4493.38098264  2.735427e-17
4493.8930589  2.771008e-17
4494.40513515  3.159711e-17
4494.91721141  2.807797e-17
4495.42928767  2.656291e-17
4495.94136393  2.492901e-17
4496.45344019  2.635699e-17
4496.96551645  2.630287e-17
4497.47759271  2.673511e-17
4497.98966897  2.678504e-17
4498.50174522  2.668341e-17
4499.01382148  2.494088e-17
4499.52589774  2.790966e-17
4500.037974  2.637243e-17
4500.55005026  2.713819e-17
4501.06212652  2.603153e-17
4501.57420278  2.683626e-17
4502.08627903  2.777626e-17
4502.59835529  2.82302e-17
4503.11043155  2.650822e-17
4503.62250781  2.402277e-17
4504.13458407  2.834795e-17
4504.64666033  2.783826e-17
4505.15873659  2.959246e-17
4505.67081285  2.819329e-17
4506.1828891  2.32942e-17
4506.69496536  2.529749e-17
4507.20704162  2.818884e-17
4507.71911788  2.864964e-17
4508.23119414  2.762485e-17
4508.7432704  2.728982e-17
4509.25534666  2.934044e-17
4509.76742291  2.666982e-17
4510.27949917  2.820128e-17
4510.79157543  2.617444e-17
4511.30365169  2.482663e-17
4511.81572795  2.78141e-17
4512.32780421  2.734657e-17
4512.83988047  2.255469e-17
4513.35195673  2.467571e-17
4513.86403298  2.42049e-17
4514.37610924  2.771309e-17
4514.8881855  2.810921e-17
4515.40026176  2.448433e-17
4515.91233802  2.484267e-17
4516.42441428  2.557823e-17
4516.93649054  2.62914e-17
4517.44856679  2.773881e-17
4517.96064305  2.322427e-17
4518.47271931  2.439344e-17
4518.98479557  2.487257e-17
4519.49687183  2.648164e-17
4520.00894809  2.863808e-17
4520.52102435  2.861784e-17
4521.03310061  2.751787e-17
4521.54517686  2.957704e-17
4522.05725312  2.79018e-17
4522.56932938  2.822914e-17
4523.08140564  2.404498e-17
4523.5934819  2.344079e-17
4524.10555816  2.559736e-17
4524.61763442  2.325428e-17
4525.12971067  2.689497e-17
4525.64178693  2.419556e-17
4526.15386319  2.691276e-17
4526.66593945  2.772607e-17
4527.17801571  2.771928e-17
4527.69009197  3.159958e-17
4528.20216823  2.610925e-17
4528.71424448  3.054177e-17
4529.22632074  2.954685e-17
4529.738397  2.64467e-17
4530.25047326  2.646331e-17
4530.76254952  3.111875e-17
4531.27462578  2.806605e-17
4531.78670204  2.800526e-17
4532.2987783  2.779148e-17
4532.81085455  2.792934e-17
4533.32293081  2.587301e-17
4533.83500707  2.682734e-17
4534.34708333  3.167117e-17
4534.85915959  2.532052e-17
4535.37123585  2.677441e-17
4535.88331211  3.194493e-17
4536.39538836  3.061569e-17
4536.90746462  3.302311e-17
4537.41954088  2.773131e-17
4537.93161714  3.089472e-17
4538.4436934  2.700622e-17
4538.95576966  2.737411e-17
4539.46784592  2.587396e-17
4539.97992218  2.604515e-17
4540.49199843  2.894976e-17
4541.00407469  3.055883e-17
4541.51615095  2.970288e-17
4542.02822721  2.874794e-17
4542.54030347  2.701765e-17
4543.05237973  2.726188e-17
4543.56445599  2.87819e-17
4544.07653224  2.98119e-17
4544.5886085  2.587036e-17
4545.10068476  2.722026e-17
4545.61276102  2.855379e-17
4546.12483728  2.641303e-17
4546.63691354  2.862357e-17
4547.1489898  2.805884e-17
4547.66106606  3.048934e-17
4548.17314231  2.830459e-17
4548.68521857  2.775336e-17
4549.19729483  2.867551e-17
4549.70937109  2.66974e-17
4550.22144735  2.956439e-17
4550.73352361  2.677745e-17
4551.24559987  2.943546e-17
4551.75767612  3.163837e-17
4552.26975238  2.982709e-17
4552.78182864  3.277395e-17
4553.2939049  3.02592e-17
4553.80598116  2.695906e-17
4554.31805742  2.889645e-17
4554.83013368  2.740632e-17
4555.34220994  3.07417e-17
4555.85428619  2.940396e-17
4556.36636245  2.701833e-17
4556.87843871  2.807898e-17
4557.39051497  2.588429e-17
4557.90259123  2.622582e-17
4558.41466749  2.860048e-17
4558.92674375  2.926408e-17
4559.43882  2.692708e-17
4559.95089626  2.678147e-17
4560.46297252  2.932336e-17
4560.97504878  3.071907e-17
4561.48712504  3.031531e-17
4561.9992013  2.744812e-17
4562.51127756  2.49617e-17
4563.02335382  2.808903e-17
4563.53543007  3.295298e-17
4564.04750633  2.696345e-17
4564.55958259  2.806169e-17
4565.07165885  2.718587e-17
4565.58373511  2.877314e-17
4566.09581137  2.957277e-17
4566.60788763  3.178245e-17
4567.11996388  3.197821e-17
4567.63204014  2.89167e-17
4568.1441164  2.99249e-17
4568.65619266  3.096475e-17
4569.16826892  3.113455e-17
4569.68034518  3.153432e-17
4570.19242144  2.908009e-17
4570.70449769  2.945266e-17
4571.21657395  2.829718e-17
4571.72865021  3.139083e-17
4572.24072647  2.716485e-17
4572.75280273  2.993468e-17
4573.26487899  3.379369e-17
4573.77695525  2.800902e-17
4574.28903151  3.043785e-17
4574.80110776  2.79638e-17
4575.31318402  3.173205e-17
4575.82526028  2.534966e-17
4576.33733654  3.027333e-17
4576.8494128  3.168991e-17
4577.36148906  3.296214e-17
4577.87356532  3.068065e-17
4578.38564157  3.222127e-17
4578.89771783  2.709878e-17
4579.40979409  3.269287e-17
4579.92187035  3.131308e-17
4580.43394661  3.052706e-17
4580.94602287  2.890147e-17
4581.45809913  3.405327e-17
4581.97017539  3.261771e-17
4582.48225164  3.704177e-17
4582.9943279  3.298343e-17
4583.50640416  2.748462e-17
4584.01848042  3.152499e-17
4584.53055668  3.541277e-17
4585.04263294  3.252507e-17
4585.5547092  3.548869e-17
4586.06678545  3.521177e-17
4586.57886171  3.242273e-17
4587.09093797  2.79682e-17
4587.60301423  3.477848e-17
4588.11509049  3.303817e-17
4588.62716675  2.983039e-17
4589.13924301  3.677167e-17
4589.65131927  3.15105e-17
4590.16339552  2.746028e-17
4590.67547178  3.063985e-17
4591.18754804  3.322357e-17
4591.6996243  3.31661e-17
4592.21170056  3.211086e-17
4592.72377682  3.348635e-17
4593.23585308  3.39512e-17
4593.74792933  3.24443e-17
4594.26000559  3.123912e-17
4594.77208185  2.953251e-17
4595.28415811  2.958195e-17
4595.79623437  3.360388e-17
4596.30831063  3.220028e-17
4596.82038689  3.145347e-17
4597.33246315  3.171331e-17
4597.8445394  3.232402e-17
4598.35661566  3.369919e-17
4598.86869192  3.333334e-17
4599.38076818  3.502461e-17
4599.89284444  3.389809e-17
4600.4049207  3.367279e-17
4600.91699696  3.63333e-17
4601.42907321  3.377832e-17
4601.94114947  3.525547e-17
4602.45322573  3.234718e-17
4602.96530199  3.609035e-17
4603.47737825  3.505382e-17
4603.98945451  3.362497e-17
4604.50153077  3.737211e-17
4605.01360703  3.586914e-17
4605.52568328  3.560043e-17
4606.03775954  3.485259e-17
4606.5498358  3.860289e-17
4607.06191206  4.036742e-17
4607.57398832  4.048021e-17
4608.08606458  4.069746e-17
4608.59814084  3.729862e-17
4609.11021709  3.75253e-17
4609.62229335  3.579391e-17
4610.13436961  3.609896e-17
4610.64644587  3.908264e-17
4611.15852213  3.961325e-17
4611.67059839  3.914382e-17
4612.18267465  4.167919e-17
4612.69475091  4.346203e-17
4613.20682716  4.168099e-17
4613.71890342  4.07387e-17
4614.23097968  4.220457e-17
4614.74305594  4.077957e-17
4615.2551322  4.11023e-17
4615.76720846  3.987091e-17
4616.27928472  4.235567e-17
4616.79136097  4.296313e-17
4617.30343723  4.166722e-17
4617.81551349  4.027005e-17
4618.32758975  4.090988e-17
4618.83966601  4.61577e-17
4619.35174227  4.018073e-17
4619.86381853  4.217555e-17
4620.37589478  4.399043e-17
4620.88797104  4.755554e-17
4621.4000473  4.567473e-17
4621.91212356  4.559529e-17
4622.42419982  4.500122e-17
4622.93627608  4.145491e-17
4623.44835234  4.38446e-17
4623.9604286  4.700246e-17
4624.47250485  4.580122e-17
4624.98458111  4.097895e-17
4625.49665737  4.749638e-17
4626.00873363  4.736946e-17
4626.52080989  4.790836e-17
4627.03288615  4.713704e-17
4627.54496241  4.874953e-17
4628.05703866  4.851699e-17
4628.56911492  4.981174e-17
4629.08119118  4.945486e-17
4629.59326744  4.474825e-17
4630.1053437  4.693483e-17
4630.61741996  4.61082e-17
4631.12949622  4.765289e-17
4631.64157248  5.014091e-17
4632.15364873  4.961848e-17
4632.66572499  5.438134e-17
4633.17780125  4.908608e-17
4633.68987751  4.917064e-17
4634.20195377  5.172561e-17
4634.71403003  5.659351e-17
4635.22610629  4.546919e-17
4635.73818254  4.767677e-17
4636.2502588  4.916142e-17
4636.76233506  4.814043e-17
4637.27441132  4.631376e-17
4637.78648758  5.212121e-17
4638.29856384  5.358588e-17
4638.8106401  5.171453e-17
4639.32271636  5.217103e-17
4639.83479261  5.330912e-17
4640.34686887  5.320656e-17
4640.85894513  4.927561e-17
4641.37102139  5.437521e-17
4641.88309765  5.503196e-17
4642.39517391  5.271971e-17
4642.90725017  5.292941e-17
4643.41932642  5.388215e-17
4643.93140268  5.459632e-17
4644.44347894  5.409898e-17
4644.9555552  5.301705e-17
4645.46763146  5.200276e-17
4645.97970772  5.499193e-17
4646.49178398  5.383247e-17
4647.00386024  5.477002e-17
4647.51593649  5.464967e-17
4648.02801275  5.38983e-17
4648.54008901  5.086349e-17
4649.05216527  5.356888e-17
4649.56424153  5.572137e-17
4650.07631779  5.667394e-17
4650.58839405  5.610086e-17
4651.1004703  5.772109e-17
4651.61254656  5.925272e-17
4652.12462282  5.950449e-17
4652.63669908  5.713583e-17
4653.14877534  5.812042e-17
4653.6608516  5.817205e-17
4654.17292786  6.005432e-17
4654.68500412  5.788049e-17
4655.19708037  5.880221e-17
4655.70915663  5.954573e-17
4656.22123289  6.087955e-17
4656.73330915  5.927419e-17
4657.24538541  5.905473e-17
4657.75746167  5.831551e-17
4658.26953793  5.842514e-17
4658.78161418  6.122803e-17
4659.29369044  6.186252e-17
4659.8057667  6.388965e-17
4660.31784296  6.224717e-17
4660.82991922  5.935045e-17
4661.34199548  6.435515e-17
4661.85407174  6.027326e-17
4662.36614799  6.016086e-17
4662.87822425  6.203778e-17
4663.39030051  5.927543e-17
4663.90237677  5.919487e-17
4664.41445303  5.81298e-17
4664.92652929  6.156363e-17
4665.43860555  6.297313e-17
4665.95068181  6.086111e-17
4666.46275806  6.349923e-17
4666.97483432  6.280274e-17
4667.48691058  6.573614e-17
4667.99898684  6.165528e-17
4668.5110631  6.705024e-17
4669.02313936  6.439815e-17
4669.53521562  5.863474e-17
4670.04729187  6.519774e-17
4670.55936813  6.423389e-17
4671.07144439  6.22942e-17
4671.58352065  6.658833e-17
4672.09559691  6.306959e-17
4672.60767317  6.969447e-17
4673.11974943  6.741638e-17
4673.63182569  6.976992e-17
4674.14390194  6.168881e-17
4674.6559782  6.751851e-17
4675.16805446  6.876507e-17
4675.68013072  6.291425e-17
4676.19220698  6.517415e-17
4676.70428324  6.827207e-17
4677.2163595  6.66164e-17
4677.72843575  6.781277e-17
4678.24051201  6.70093e-17
4678.75258827  6.566919e-17
4679.26466453  6.501984e-17
4679.77674079  6.576217e-17
4680.28881705  6.368807e-17
4680.80089331  6.537562e-17
4681.31296957  7.03097e-17
4681.82504582  6.412145e-17
4682.33712208  6.847528e-17
4682.84919834  6.92623e-17
4683.3612746  7.219489e-17
4683.87335086  6.710687e-17
4684.38542712  6.825948e-17
4684.89750338  6.972043e-17
4685.40957963  6.927848e-17
4685.92165589  6.627707e-17
4686.43373215  6.74263e-17
4686.94580841  7.057149e-17
4687.45788467  6.961807e-17
4687.96996093  6.716693e-17
4688.48203719  7.060982e-17
4688.99411345  7.060014e-17
4689.5061897  6.808582e-17
4690.01826596  7.11423e-17
4690.53034222  7.044639e-17
4691.04241848  6.886628e-17
4691.55449474  6.764708e-17
4692.066571  7.371203e-17
4692.57864726  7.34804e-17
4693.09072351  7.274327e-17
4693.60279977  7.163869e-17
4694.11487603  7.677114e-17
4694.62695229  7.407896e-17
4695.13902855  7.161914e-17
4695.65110481  6.925109e-17
4696.16318107  6.988439e-17
4696.67525733  7.157913e-17
4697.18733358  7.194256e-17
4697.69940984  6.997849e-17
4698.2114861  7.23165e-17
4698.72356236  7.109222e-17
4699.23563862  6.970896e-17
4699.74771488  7.028075e-17
4700.25979114  7.103916e-17
4700.77186739  7.039212e-17
4701.28394365  7.052147e-17
4701.79601991  7.162193e-17
4702.30809617  7.382913e-17
4702.82017243  7.394416e-17
4703.33224869  7.449188e-17
4703.84432495  7.377909e-17
4704.35640121  7.301002e-17
4704.86847746  7.36123e-17
4705.38055372  7.349089e-17
4705.89262998  7.587597e-17
4706.40470624  7.765759e-17
4706.9167825  7.438746e-17
4707.42885876  7.369916e-17
4707.94093502  7.146981e-17
4708.45301127  7.320091e-17
4708.96508753  7.483193e-17
4709.47716379  7.533853e-17
4709.98924005  7.576893e-17
4710.50131631  7.677761e-17
4711.01339257  7.550248e-17
4711.52546883  7.231212e-17
4712.03754508  7.259625e-17
4712.54962134  7.322982e-17
4713.0616976  7.351259e-17
4713.57377386  7.527338e-17
4714.08585012  7.765623e-17
4714.59792638  8.158905e-17
4715.11000264  7.836366e-17
4715.6220789  7.986214e-17
4716.13415515  8.018499e-17
4716.64623141  7.670313e-17
4717.15830767  7.482542e-17
4717.67038393  7.886022e-17
4718.18246019  7.552768e-17
4718.69453645  7.988749e-17
4719.20661271  8.011707e-17
4719.71868896  8.10043e-17
4720.23076522  7.7375e-17
4720.74284148  7.694127e-17
4721.25491774  7.940797e-17
4721.766994  7.860768e-17
4722.27907026  7.941474e-17
4722.79114652  7.367152e-17
4723.30322278  8.143825e-17
4723.81529903  7.619703e-17
4724.32737529  7.774332e-17
4724.83945155  7.277037e-17
4725.35152781  8.017966e-17
4725.86360407  7.685978e-17
4726.37568033  7.712619e-17
4726.88775659  7.832411e-17
4727.39983284  8.100316e-17
4727.9119091  7.976374e-17
4728.42398536  8.014525e-17
4728.93606162  7.678169e-17
4729.44813788  7.788024e-17
4729.96021414  8.07298e-17
4730.4722904  8.088707e-17
4730.98436666  7.516421e-17
4731.49644291  8.021599e-17
4732.00851917  7.863456e-17
4732.52059543  7.559767e-17
4733.03267169  7.772362e-17
4733.54474795  8.000124e-17
4734.05682421  7.423224e-17
4734.56890047  7.647218e-17
4735.08097672  7.707312e-17
4735.59305298  7.569996e-17
4736.10512924  7.802823e-17
4736.6172055  7.408955e-17
4737.12928176  7.697544e-17
4737.64135802  8.059516e-17
4738.15343428  8.163819e-17
4738.66551054  8.412718e-17
4739.17758679  8.432697e-17
4739.68966305  7.977798e-17
4740.20173931  7.525737e-17
4740.71381557  7.650929e-17
4741.22589183  7.284246e-17
4741.73796809  7.753683e-17
4742.25004435  7.89454e-17
4742.7621206  7.791411e-17
4743.27419686  7.715085e-17
4743.78627312  7.944513e-17
4744.29834938  7.968984e-17
4744.81042564  7.823058e-17
4745.3225019  7.866187e-17
4745.83457816  7.919931e-17
4746.34665442  7.459842e-17
4746.85873067  7.911751e-17
4747.37080693  8.065315e-17
4747.88288319  7.838428e-17
4748.39495945  7.673398e-17
4748.90703571  7.485688e-17
4749.41911197  7.5083e-17
4749.93118823  7.778337e-17
4750.44326448  7.988855e-17
4750.95534074  8.183081e-17
4751.467417  7.754821e-17
4751.97949326  7.743557e-17
4752.49156952  8.007252e-17
4753.00364578  7.562534e-17
4753.51572204  7.387411e-17
4754.0277983  7.882099e-17
4754.53987455  7.624063e-17
4755.05195081  7.260729e-17
4755.56402707  7.808669e-17
4756.07610333  7.774763e-17
4756.58817959  7.668119e-17
4757.10025585  7.568679e-17
4757.61233211  7.551964e-17
4758.12440836  7.978995e-17
4758.63648462  7.97601e-17
4759.14856088  7.829674e-17
4759.66063714  7.086694e-17
4760.1727134  7.220261e-17
4760.68478966  7.767776e-17
4761.19686592  7.63968e-17
4761.70894217  7.218699e-17
4762.22101843  7.605013e-17
4762.73309469  7.768111e-17
4763.24517095  7.835055e-17
4763.75724721  7.733019e-17
4764.26932347  7.604672e-17
4764.78139973  7.360573e-17
4765.29347599  7.198873e-17
4765.80555224  7.487413e-17
4766.3176285  7.363703e-17
4766.82970476  7.157954e-17
4767.34178102  7.443612e-17
4767.85385728  6.829531e-17
4768.36593354  7.139046e-17
4768.8780098  7.487026e-17
4769.39008605  7.363637e-17
4769.90216231  7.356918e-17
4770.41423857  7.338812e-17
4770.92631483  7.802797e-17
4771.43839109  7.429673e-17
4771.95046735  7.101402e-17
4772.46254361  7.576065e-17
4772.97461987  7.320986e-17
4773.48669612  7.189589e-17
4773.99877238  7.392871e-17
4774.51084864  7.533979e-17
4775.0229249  7.133722e-17
4775.53500116  7.111432e-17
4776.04707742  7.138467e-17
4776.55915368  7.40768e-17
4777.07122993  7.353028e-17
4777.58330619  7.068733e-17
4778.09538245  6.986393e-17
4778.60745871  6.979533e-17
4779.11953497  7.304533e-17
4779.63161123  7.092822e-17
4780.14368749  7.426501e-17
4780.65576375  7.519303e-17
4781.16784  6.849916e-17
4781.67991626  7.043352e-17
4782.19199252  7.125965e-17
4782.70406878  6.992651e-17
4783.21614504  6.715278e-17
4783.7282213  7.124155e-17
4784.24029756  7.050513e-17
4784.75237381  7.016441e-17
4785.26445007  7.058883e-17
4785.77652633  7.289561e-17
4786.28860259  7.227084e-17
4786.80067885  6.573944e-17
4787.31275511  6.263413e-17
4787.82483137  7.080125e-17
4788.33690763  6.960219e-17
4788.84898388  7.050148e-17
4789.36106014  6.711036e-17
4789.8731364  7.331803e-17
4790.38521266  7.090026e-17
4790.89728892  6.476496e-17
4791.40936518  6.742122e-17
4791.92144144  6.783684e-17
4792.43351769  6.836293e-17
4792.94559395  6.81838e-17
4793.45767021  6.823024e-17
4793.96974647  6.888112e-17
4794.48182273  6.680617e-17
4794.99389899  6.561023e-17
4795.50597525  6.501892e-17
4796.01805151  6.30934e-17
4796.53012776  6.322703e-17
4797.04220402  6.489607e-17
4797.55428028  6.495235e-17
4798.06635654  6.731752e-17
4798.5784328  6.607572e-17
4799.09050906  6.309206e-17
4799.60258532  6.339739e-17
4800.11466157  6.359184e-17
4800.62673783  6.334571e-17
4801.13881409  6.199831e-17
4801.65089035  6.470694e-17
4802.16296661  6.194594e-17
4802.67504287  6.062929e-17
4803.18711913  6.146598e-17
4803.69919538  6.235966e-17
4804.21127164  6.074858e-17
4804.7233479  6.160973e-17
4805.23542416  6.047736e-17
4805.74750042  6.000943e-17
4806.25957668  6.240175e-17
4806.77165294  6.241548e-17
4807.2837292  6.280567e-17
4807.79580545  6.573273e-17
4808.30788171  6.220771e-17
4808.81995797  5.915417e-17
4809.33203423  5.482368e-17
4809.84411049  6.163134e-17
4810.35618675  5.710243e-17
4810.86826301  5.961939e-17
4811.38033926  6.050494e-17
4811.89241552  6.133319e-17
4812.40449178  5.697251e-17
4812.91656804  6.246326e-17
4813.4286443  5.968092e-17
4813.94072056  6.18488e-17
4814.45279682  6.208034e-17
4814.96487308  6.048499e-17
4815.47694933  5.583194e-17
4815.98902559  5.79589e-17
4816.50110185  5.514781e-17
4817.01317811  5.714569e-17
4817.52525437  5.559106e-17
4818.03733063  5.416033e-17
4818.54940689  5.785744e-17
4819.06148314  6.057573e-17
4819.5735594  5.259527e-17
4820.08563566  5.724401e-17
4820.59771192  4.994073e-17
4821.10978818  5.321785e-17
4821.62186444  5.260714e-17
4822.1339407  5.947487e-17
4822.64601696  5.817995e-17
4823.15809321  5.791659e-17
4823.67016947  5.28015e-17
4824.18224573  5.103333e-17
4824.69432199  5.372291e-17
4825.20639825  5.226007e-17
4825.71847451  5.222054e-17
4826.23055077  5.00699e-17
4826.74262702  5.099063e-17
4827.25470328  5.335345e-17
4827.76677954  5.15847e-17
4828.2788558  5.486218e-17
4828.79093206  4.608265e-17
4829.30300832  4.620764e-17
4829.81508458  4.56413e-17
4830.32716084  4.734897e-17
4830.83923709  4.928295e-17
4831.35131335  4.608272e-17
4831.86338961  5.070969e-17
4832.37546587  4.911368e-17
4832.88754213  4.811084e-17
4833.39961839  4.784265e-17
4833.91169465  4.489018e-17
4834.4237709  4.628834e-17
4834.93584716  4.67076e-17
4835.44792342  4.885522e-17
4835.95999968  4.53755e-17
4836.47207594  4.357474e-17
4836.9841522  4.369267e-17
4837.49622846  4.617715e-17
4838.00830472  4.560858e-17
4838.52038097  4.355874e-17
4839.03245723  4.759183e-17
4839.54453349  4.647323e-17
4840.05660975  4.542618e-17
4840.56868601  4.489325e-17
4841.08076227  4.519488e-17
4841.59283853  4.465133e-17
4842.10491478  4.191971e-17
4842.61699104  4.333975e-17
4843.1290673  4.401654e-17
4843.64114356  4.291553e-17
4844.15321982  4.177481e-17
4844.66529608  4.428166e-17
4845.17737234  4.205482e-17
4845.6894486  3.979125e-17
4846.20152485  4.216699e-17
4846.71360111  4.029712e-17
4847.22567737  4.233387e-17
4847.73775363  3.865399e-17
4848.24982989  3.637607e-17
4848.76190615  4.219175e-17
4849.27398241  4.080293e-17
4849.78605866  3.714216e-17
4850.29813492  4.006402e-17
4850.81021118  4.289174e-17
4851.32228744  3.976506e-17
4851.8343637  3.815098e-17
4852.34643996  3.823567e-17
4852.85851622  3.946391e-17
4853.37059247  4.092568e-17
4853.88266873  3.939251e-17
4854.39474499  3.802013e-17
4854.90682125  3.656017e-17
4855.41889751  3.36723e-17
4855.93097377  3.649492e-17
4856.44305003  3.576394e-17
4856.95512629  3.729059e-17
4857.46720254  3.341389e-17
4857.9792788  3.28129e-17
4858.49135506  3.335552e-17
4859.00343132  3.631746e-17
4859.51550758  3.036905e-17
4860.02758384  3.615147e-17
4860.5396601  3.374237e-17
4861.05173635  3.209892e-17
4861.56381261  3.343573e-17
4862.07588887  3.440599e-17
4862.58796513  3.571959e-17
4863.10004139  3.330145e-17
4863.61211765  3.434449e-17
4864.12419391  3.090755e-17
4864.63627017  3.542215e-17
4865.14834642  3.507299e-17
4865.66042268  3.584309e-17
4866.17249894  2.86229e-17
4866.6845752  3.617868e-17
4867.19665146  3.280299e-17
4867.70872772  3.216932e-17
4868.22080398  2.87397e-17
4868.73288023  3.637497e-17
4869.24495649  3.52417e-17
4869.75703275  3.119833e-17
4870.26910901  2.757941e-17
4870.78118527  3.418055e-17
4871.29326153  3.311323e-17
4871.80533779  3.324337e-17
4872.31741405  3.00168e-17
4872.8294903  3.291847e-17
4873.34156656  3.202535e-17
4873.85364282  3.217909e-17
4874.36571908  3.022553e-17
4874.87779534  2.934381e-17
4875.3898716  2.789876e-17
4875.90194786  3.192263e-17
4876.41402411  2.770256e-17
4876.92610037  3.09836e-17
4877.43817663  2.820652e-17
4877.95025289  2.751005e-17
4878.46232915  2.836744e-17
4878.97440541  2.884665e-17
4879.48648167  2.926999e-17
4879.99855793  3.036627e-17
4880.51063418  3.28524e-17
4881.02271044  3.079021e-17
4881.5347867  2.968186e-17
4882.04686296  2.777919e-17
4882.55893922  2.863916e-17
4883.07101548  2.883521e-17
4883.58309174  2.888582e-17
4884.09516799  2.873946e-17
4884.60724425  2.965926e-17
4885.11932051  2.85439e-17
4885.63139677  2.987984e-17
4886.14347303  3.008061e-17
4886.65554929  2.866974e-17
4887.16762555  2.80192e-17
4887.67970181  2.70401e-17
4888.19177806  2.672458e-17
4888.70385432  2.650758e-17
4889.21593058  2.721283e-17
4889.72800684  2.995243e-17
4890.2400831  2.807969e-17
4890.75215936  2.702155e-17
4891.26423562  2.745539e-17
4891.77631187  2.82097e-17
4892.28838813  2.782085e-17
4892.80046439  2.985325e-17
4893.31254065  2.786699e-17
4893.82461691  2.936566e-17
4894.33669317  3.085211e-17
4894.84876943  2.843513e-17
4895.36084569  2.652627e-17
4895.87292194  2.658635e-17
4896.3849982  2.572652e-17
4896.89707446  2.826723e-17
4897.40915072  3.199262e-17
4897.92122698  2.773233e-17
4898.43330324  3.079899e-17
4898.9453795  2.818204e-17
4899.45745575  2.569359e-17
4899.96953201  2.806471e-17
4900.48160827  2.82564e-17
4900.99368453  2.897537e-17
4901.50576079  2.624656e-17
4902.01783705  2.645527e-17
4902.52991331  2.726391e-17
4903.04198956  2.76996e-17
4903.55406582  2.577354e-17
4904.06614208  2.833697e-17
4904.57821834  2.794255e-17
4905.0902946  2.846128e-17
4905.60237086  3.100551e-17
4906.11444712  3.010634e-17
4906.62652338  3.081886e-17
4907.13859963  3.310805e-17
4907.65067589  3.257794e-17
4908.16275215  2.793501e-17
4908.67482841  2.751302e-17
4909.18690467  2.901255e-17
4909.69898093  2.857547e-17
4910.21105719  2.751899e-17
4910.72313344  3.043252e-17
4911.2352097  3.346439e-17
4911.74728596  2.662474e-17
4912.25936222  2.679576e-17
4912.77143848  2.811539e-17
4913.28351474  3.094024e-17
4913.795591  2.779986e-17
4914.30766726  2.778874e-17
4914.81974351  3.104115e-17
4915.33181977  3.124093e-17
4915.84389603  2.816842e-17
4916.35597229  3.139834e-17
4916.86804855  2.736149e-17
4917.38012481  3.063111e-17
4917.89220107  2.997751e-17
4918.40427732  2.595577e-17
4918.91635358  3.159627e-17
4919.42842984  2.813552e-17
4919.9405061  2.991176e-17
4920.45258236  3.072041e-17
4920.96465862  2.882017e-17
4921.47673488  3.33259e-17
4921.98881114  3.253189e-17
4922.50088739  3.025811e-17
4923.01296365  3.018504e-17
4923.52503991  3.07244e-17
4924.03711617  2.969064e-17
4924.54919243  2.987969e-17
4925.06126869  2.700829e-17
4925.57334495  2.706498e-17
4926.0854212  2.910229e-17
4926.59749746  3.149785e-17
4927.10957372  2.757809e-17
4927.62164998  2.528824e-17
4928.13372624  2.758177e-17
4928.6458025  2.685605e-17
4929.15787876  3.064519e-17
4929.66995502  3.19446e-17
4930.18203127  3.072208e-17
4930.69410753  3.148402e-17
4931.20618379  2.687428e-17
4931.71826005  2.99172e-17
4932.23033631  2.8677e-17
4932.74241257  2.710175e-17
4933.25448883  2.773733e-17
4933.76656508  3.019069e-17
4934.27864134  3.169586e-17
4934.7907176  3.093256e-17
4935.30279386  2.850616e-17
4935.81487012  3.036578e-17
4936.32694638  2.824925e-17
4936.83902264  3.317913e-17
4937.3510989  3.282816e-17
4937.86317515  3.265264e-17
4938.37525141  3.433761e-17
4938.88732767  2.89229e-17
4939.39940393  2.855044e-17
4939.91148019  2.842013e-17
4940.42355645  2.95253e-17
4940.93563271  3.199084e-17
4941.44770896  3.150322e-17
4941.95978522  2.726775e-17
4942.47186148  2.914292e-17
4942.98393774  2.976932e-17
4943.496014  2.992963e-17
4944.00809026  2.806067e-17
4944.52016652  2.764826e-17
4945.03224277  2.974456e-17
4945.54431903  3.216665e-17
4946.05639529  3.207665e-17
4946.56847155  3.365061e-17
4947.08054781  2.971551e-17
4947.59262407  3.211721e-17
4948.10470033  3.017064e-17
4948.61677659  2.936521e-17
4949.12885284  3.037363e-17
4949.6409291  3.447013e-17
4950.15300536  3.029768e-17
4950.66508162  2.855384e-17
4951.17715788  2.842317e-17
4951.68923414  3.159891e-17
4952.2013104  2.838736e-17
4952.71338665  3.310826e-17
4953.22546291  3.099509e-17
4953.73753917  2.600458e-17
4954.24961543  2.931112e-17
4954.76169169  3.23521e-17
4955.27376795  3.25684e-17
4955.78584421  3.073604e-17
4956.29792047  3.151366e-17
4956.80999672  3.026263e-17
4957.32207298  2.805294e-17
4957.83414924  2.885135e-17
4958.3462255  2.928102e-17
4958.85830176  2.779341e-17
4959.37037802  2.485666e-17
4959.88245428  2.500393e-17
4960.39453053  2.28057e-17
4960.90660679  2.792427e-17
4961.41868305  2.860608e-17
4961.93075931  3.034369e-17
4962.44283557  3.134503e-17
4962.95491183  3.094501e-17
4963.46698809  3.293789e-17
4963.97906435  3.310472e-17
4964.4911406  3.057672e-17
4965.00321686  3.362166e-17
4965.51529312  3.04534e-17
4966.02736938  3.312894e-17
4966.53944564  3.391164e-17
4967.0515219  3.224695e-17
4967.56359816  3.134832e-17
4968.07567441  3.158331e-17
4968.58775067  3.26737e-17
4969.09982693  3.880886e-17
4969.61190319  3.256898e-17
4970.12397945  3.022118e-17
4970.63605571  3.206998e-17
4971.14813197  3.256469e-17
4971.66020823  2.739705e-17
4972.17228448  3.202838e-17
4972.68436074  3.200841e-17
4973.196437  3.307747e-17
4973.70851326  2.981651e-17
4974.22058952  3.204967e-17
4974.73266578  3.200606e-17
4975.24474204  3.340997e-17
4975.75681829  3.31118e-17
4976.26889455  3.002747e-17
4976.78097081  3.190985e-17
4977.29304707  3.247315e-17
4977.80512333  3.35445e-17
4978.31719959  3.09618e-17
4978.82927585  3.390152e-17
4979.34135211  3.368267e-17
4979.85342836  2.773466e-17
4980.36550462  2.924212e-17
4980.87758088  3.223872e-17
4981.38965714  3.210625e-17
4981.9017334  3.219013e-17
4982.41380966  3.277847e-17
4982.92588592  3.200471e-17
4983.43796217  3.308959e-17
4983.95003843  3.218008e-17
4984.46211469  3.056646e-17
4984.97419095  3.184805e-17
4985.48626721  3.303418e-17
4985.99834347  3.29886e-17
4986.51041973  3.200715e-17
4987.02249599  3.325357e-17
4987.53457224  3.214408e-17
4988.0466485  3.464641e-17
4988.55872476  3.01308e-17
4989.07080102  3.0964e-17
4989.58287728  3.116577e-17
4990.09495354  3.357931e-17
4990.6070298  3.662674e-17
4991.11910605  3.314456e-17
4991.63118231  3.113298e-17
4992.14325857  2.943064e-17
4992.65533483  3.367854e-17
4993.16741109  3.358117e-17
4993.67948735  2.984598e-17
4994.19156361  3.377251e-17
4994.70363986  3.536219e-17
4995.21571612  3.500312e-17
4995.72779238  3.316274e-17
4996.23986864  3.327072e-17
4996.7519449  2.928432e-17
4997.26402116  3.323606e-17
4997.77609742  3.151709e-17
4998.28817368  3.387437e-17
4998.80024993  3.465087e-17
4999.31232619  3.604532e-17
4999.82440245  3.386546e-17
5000.33647871  3.669065e-17
5000.84855497  3.5959e-17
5001.36063123  3.343154e-17
5001.87270749  3.422583e-17
5002.38478374  3.955133e-17
5002.89686  3.507808e-17
5003.40893626  3.64858e-17
5003.92101252  3.391261e-17
5004.43308878  3.49915e-17
5004.94516504  3.624053e-17
5005.4572413  3.369058e-17
5005.96931756  3.436216e-17
5006.48139381  3.677109e-17
5006.99347007  3.259851e-17
5007.50554633  3.709114e-17
5008.01762259  3.556712e-17
5008.52969885  3.408984e-17
5009.04177511  3.532143e-17
5009.55385137  3.35873e-17
5010.06592762  3.555134e-17
5010.57800388  3.927978e-17
5011.09008014  4.317404e-17
5011.6021564  4.438229e-17
5012.11423266  3.619883e-17
5012.62630892  3.788261e-17
5013.13838518  3.960692e-17
5013.65046144  3.98201e-17
5014.16253769  3.601677e-17
5014.67461395  3.616632e-17
5015.18669021  3.422278e-17
5015.69876647  4.43848e-17
5016.21084273  3.603802e-17
5016.72291899  3.844212e-17
5017.23499525  3.764389e-17
5017.7470715  4.033358e-17
5018.25914776  3.510431e-17
5018.77122402  3.883067e-17
5019.28330028  3.461226e-17
5019.79537654  3.552107e-17
5020.3074528  3.988995e-17
5020.81952906  4.331531e-17
5021.33160532  3.89786e-17
5021.84368157  3.851161e-17
5022.35575783  3.995513e-17
5022.86783409  3.94438e-17
5023.37991035  3.726183e-17
5023.89198661  3.906136e-17
5024.40406287  4.308272e-17
5024.91613913  4.482479e-17
5025.42821538  3.872165e-17
5025.94029164  4.177058e-17
5026.4523679  4.145314e-17
5026.96444416  4.08596e-17
5027.47652042  4.199435e-17
5027.98859668  3.992145e-17
5028.50067294  3.937493e-17
5029.0127492  4.13776e-17
5029.52482545  3.963182e-17
5030.03690171  4.070399e-17
5030.54897797  4.148842e-17
5031.06105423  4.153537e-17
5031.57313049  4.266714e-17
5032.08520675  4.353302e-17
5032.59728301  4.296566e-17
5033.10935926  4.344412e-17
5033.62143552  4.033739e-17
5034.13351178  4.15492e-17
5034.64558804  4.231056e-17
5035.1576643  4.433416e-17
5035.66974056  4.052503e-17
5036.18181682  3.821412e-17
5036.69389308  4.0286e-17
5037.20596933  4.15353e-17
5037.71804559  4.183747e-17
5038.23012185  3.782124e-17
5038.74219811  3.813696e-17
5039.25427437  4.2221e-17
5039.76635063  4.314357e-17
5040.27842689  4.115972e-17
5040.79050314  4.237191e-17
5041.3025794  4.111641e-17
5041.81465566  4.491346e-17
5042.32673192  4.413183e-17
5042.83880818  4.391845e-17
5043.35088444  4.339789e-17
5043.8629607  4.132097e-17
5044.37503695  4.071459e-17
5044.88711321  4.090118e-17
5045.39918947  4.293678e-17
5045.91126573  4.341967e-17
5046.42334199  4.510174e-17
5046.93541825  4.452427e-17
5047.44749451  4.094566e-17
5047.95957077  4.507891e-17
5048.47164702  4.463732e-17
5048.98372328  4.393906e-17
5049.49579954  4.523556e-17
5050.0078758  4.44289e-17
5050.51995206  4.065116e-17
5051.03202832  4.220662e-17
5051.54410458  4.499126e-17
5052.05618083  4.575991e-17
5052.56825709  4.289389e-17
5053.08033335  4.085019e-17
5053.59240961  4.000674e-17
5054.10448587  4.460103e-17
5054.61656213  4.842859e-17
5055.12863839  4.643728e-17
5055.64071465  4.376061e-17
5056.1527909  4.729361e-17
5056.66486716  4.402576e-17
5057.17694342  4.449166e-17
5057.68901968  4.627901e-17
5058.20109594  4.381163e-17
5058.7131722  4.43753e-17
5059.22524846  4.636307e-17
5059.73732471  4.754859e-17
5060.24940097  4.401926e-17
5060.76147723  4.420073e-17
5061.27355349  4.516054e-17
5061.78562975  4.515836e-17
5062.29770601  4.535272e-17
5062.80978227  4.503592e-17
5063.32185853  3.959969e-17
5063.83393478  4.073838e-17
5064.34601104  4.65922e-17
5064.8580873  4.485171e-17
5065.37016356  4.264405e-17
5065.88223982  4.785113e-17
5066.39431608  4.491317e-17
5066.90639234  4.469166e-17
5067.41846859  4.185028e-17
5067.93054485  4.317227e-17
5068.44262111  4.783955e-17
5068.95469737  4.428149e-17
5069.46677363  4.375919e-17
5069.97884989  4.224803e-17
5070.49092615  4.548469e-17
5071.00300241  4.078711e-17
5071.51507866  4.062288e-17
5072.02715492  4.082534e-17
5072.53923118  3.963744e-17
5073.05130744  3.843714e-17
5073.5633837  4.299263e-17
5074.07545996  4.392072e-17
5074.58753622  4.303537e-17
5075.09961247  4.015158e-17
5075.61168873  4.156052e-17
5076.12376499  4.21354e-17
5076.63584125  4.110343e-17
5077.14791751  4.344651e-17
5077.65999377  4.305823e-17
5078.17207003  4.230059e-17
5078.68414629  4.150813e-17
5079.19622254  4.545529e-17
5079.7082988  4.450894e-17
5080.22037506  4.414544e-17
5080.73245132  4.368133e-17
5081.24452758  4.366899e-17
5081.75660384  3.931167e-17
5082.2686801  3.860797e-17
5082.78075635  3.999776e-17
5083.29283261  3.966498e-17
5083.80490887  3.575466e-17
5084.31698513  3.551235e-17
5084.82906139  3.567566e-17
5085.34113765  3.703423e-17
5085.85321391  3.659244e-17
5086.36529016  3.574156e-17
5086.87736642  3.9187e-17
5087.38944268  4.140982e-17
5087.90151894  3.948868e-17
5088.4135952  3.906182e-17
5088.92567146  3.834314e-17
5089.43774772  3.727519e-17
5089.94982398  3.847983e-17
5090.46190023  3.997573e-17
5090.97397649  3.84732e-17
5091.48605275  4.27009e-17
5091.99812901  3.716786e-17
5092.51020527  3.512965e-17
5093.02228153  3.636803e-17
5093.53435779  3.741818e-17
5094.04643404  3.479522e-17
5094.5585103  3.298015e-17
5095.07058656  3.385283e-17
5095.58266282  3.48909e-17
5096.09473908  3.416307e-17
5096.60681534  3.438499e-17
5097.1188916  3.358141e-17
5097.63096786  3.596417e-17
5098.14304411  3.217917e-17
5098.65512037  3.325931e-17
5099.16719663  3.746969e-17
5099.67927289  3.304285e-17
5100.19134915  3.375067e-17
5100.70342541  3.312199e-17
5101.21550167  3.275733e-17
5101.72757792  3.709372e-17
5102.23965418  3.689446e-17
5102.75173044  3.872546e-17
5103.2638067  3.538415e-17
5103.77588296  3.685058e-17
5104.28795922  3.341658e-17
5104.80003548  3.48544e-17
5105.31211174  3.078957e-17
5105.82418799  3.50464e-17
5106.33626425  3.215447e-17
5106.84834051  3.479362e-17
5107.36041677  3.427166e-17
5107.87249303  3.295847e-17
5108.38456929  3.322804e-17
5108.89664555  3.387983e-17
5109.4087218  3.14953e-17
5109.92079806  3.404941e-17
5110.43287432  3.352159e-17
5110.94495058  3.186096e-17
5111.45702684  2.381873e-17
5111.9691031  2.797504e-17
5112.48117936  3.227868e-17
5112.99325562  2.647951e-17
5113.50533187  2.771222e-17
5114.01740813  3.256321e-17
5114.52948439  2.880159e-17
5115.04156065  3.478977e-17
5115.55363691  2.945099e-17
5116.06571317  3.544952e-17
5116.57778943  3.019472e-17
5117.08986568  3.19104e-17
5117.60194194  2.997837e-17
5118.1140182  3.145548e-17
5118.62609446  3.299832e-17
5119.13817072  3.325213e-17
5119.65024698  3.020742e-17
5120.16232324  3.139368e-17
5120.6743995  2.977756e-17
5121.18647575  3.06932e-17
5121.69855201  3.031689e-17
5122.21062827  3.078723e-17
5122.72270453  2.664585e-17
5123.23478079  3.10868e-17
5123.74685705  2.685543e-17
5124.25893331  2.793718e-17
5124.77100956  2.961169e-17
5125.28308582  2.955104e-17
5125.79516208  2.907156e-17
5126.30723834  2.898729e-17
5126.8193146  2.719206e-17
5127.33139086  2.708113e-17
5127.84346712  2.758395e-17
5128.35554338  2.74187e-17
5128.86761963  2.61617e-17
5129.37969589  2.917158e-17
5129.89177215  2.884162e-17
5130.40384841  2.775605e-17
5130.91592467  2.852995e-17
5131.42800093  2.722646e-17
5131.94007719  2.762002e-17
5132.45215344  3.021615e-17
5132.9642297  2.677155e-17
5133.47630596  2.345059e-17
5133.98838222  2.729508e-17
5134.50045848  2.834469e-17
5135.01253474  2.884565e-17
5135.524611  2.75588e-17
5136.03668725  2.625555e-17
5136.54876351  2.296952e-17
5137.06083977  2.130335e-17
5137.57291603  2.494342e-17
5138.08499229  2.632922e-17
5138.59706855  2.834026e-17
5139.10914481  2.920054e-17
5139.62122107  2.884856e-17
5140.13329732  2.706219e-17
5140.64537358  2.757897e-17
5141.15744984  2.808871e-17
5141.6695261  2.398005e-17
5142.18160236  2.509803e-17
5142.69367862  2.754712e-17
5143.20575488  2.660219e-17
5143.71783113  2.646201e-17
5144.22990739  2.516739e-17
5144.74198365  2.459151e-17
5145.25405991  2.586717e-17
5145.76613617  2.657147e-17
5146.27821243  2.56667e-17
5146.79028869  2.78552e-17
5147.30236495  2.64446e-17
5147.8144412  2.608889e-17
5148.32651746  2.689535e-17
5148.83859372  2.67376e-17
5149.35066998  2.69672e-17
5149.86274624  2.850362e-17
5150.3748225  2.600203e-17
5150.88689876  2.352114e-17
5151.39897501  2.422644e-17
5151.91105127  2.682519e-17
5152.42312753  2.491756e-17
5152.93520379  2.664504e-17
5153.44728005  2.920636e-17
5153.95935631  2.758327e-17
5154.47143257  2.589497e-17
5154.98350883  2.818774e-17
5155.49558508  2.566972e-17
5156.00766134  2.559067e-17
5156.5197376  2.689492e-17
5157.03181386  2.623041e-17
5157.54389012  2.866286e-17
5158.05596638  2.781995e-17
5158.56804264  2.751911e-17
5159.08011889  2.29305e-17
5159.59219515  2.271657e-17
5160.10427141  2.603822e-17
5160.61634767  2.759683e-17
5161.12842393  3.134941e-17
5161.64050019  3.091498e-17
5162.15257645  2.507297e-17
5162.66465271  3.023127e-17
5163.17672896  2.949586e-17
5163.68880522  2.960112e-17
5164.20088148  2.619705e-17
5164.71295774  2.77619e-17
5165.225034  3.014781e-17
5165.73711026  3.020508e-17
5166.24918652  3.20963e-17
5166.76126277  2.717609e-17
5167.27333903  2.783964e-17
5167.78541529  2.679146e-17
5168.29749155  2.804108e-17
5168.80956781  3.027807e-17
5169.32164407  3.217988e-17
5169.83372033  3.359422e-17
5170.34579659  2.917228e-17
5170.85787284  2.873874e-17
5171.3699491  3.087021e-17
5171.88202536  2.941303e-17
5172.39410162  2.858741e-17
5172.90617788  2.892858e-17
5173.41825414  2.833752e-17
5173.9303304  2.937048e-17
5174.44240665  2.950692e-17
5174.95448291  2.975765e-17
5175.46655917  3.29434e-17
5175.97863543  2.926234e-17
5176.49071169  2.903196e-17
5177.00278795  3.001101e-17
5177.51486421  3.045578e-17
5178.02694046  2.777674e-17
5178.53901672  3.188129e-17
5179.05109298  3.098957e-17
5179.56316924  3.337491e-17
5180.0752455  2.661181e-17
5180.58732176  2.84048e-17
5181.09939802  3.020533e-17
5181.61147428  3.279828e-17
5182.12355053  3.403412e-17
5182.63562679  3.184885e-17
5183.14770305  3.033224e-17
5183.65977931  3.377697e-17
5184.17185557  3.584425e-17
5184.68393183  3.429266e-17
5185.19600809  3.451503e-17
5185.70808434  3.32295e-17
5186.2201606  2.914561e-17
5186.73223686  3.167372e-17
5187.24431312  3.150647e-17
5187.75638938  3.153973e-17
5188.26846564  2.996229e-17
5188.7805419  2.89772e-17
5189.29261816  2.995788e-17
5189.80469441  2.985621e-17
5190.31677067  3.138713e-17
5190.82884693  3.430856e-17
5191.34092319  3.511168e-17
5191.85299945  3.226703e-17
5192.36507571  3.336642e-17
5192.87715197  3.369895e-17
5193.38922822  3.451225e-17
5193.90130448  3.304838e-17
5194.41338074  3.183964e-17
5194.925457  2.962821e-17
5195.43753326  3.21488e-17
5195.94960952  3.299172e-17
5196.46168578  3.260875e-17
5196.97376204  3.239919e-17
5197.48583829  3.494679e-17
5197.99791455  3.131173e-17
5198.50999081  2.996985e-17
5199.02206707  3.036829e-17
5199.53414333  3.299437e-17
5200.04621959  3.268553e-17
5200.55829585  3.247315e-17
5201.0703721  3.524281e-17
5201.58244836  3.47781e-17
5202.09452462  3.249074e-17
5202.60660088  3.510346e-17
5203.11867714  3.487967e-17
5203.6307534  3.434071e-17
5204.14282966  3.154359e-17
5204.65490592  3.479733e-17
5205.16698217  3.919942e-17
5205.67905843  3.919949e-17
5206.19113469  3.697745e-17
5206.70321095  3.420523e-17
5207.21528721  3.698582e-17
5207.72736347  3.762804e-17
5208.23943973  3.754785e-17
5208.75151598  3.763006e-17
5209.26359224  3.671878e-17
5209.7756685  3.556064e-17
5210.28774476  3.482142e-17
5210.79982102  3.697509e-17
5211.31189728  4.031312e-17
5211.82397354  4.022722e-17
5212.3360498  3.816022e-17
5212.84812605  3.620512e-17
5213.36020231  3.719858e-17
5213.87227857  4.203167e-17
5214.38435483  4.006037e-17
5214.89643109  3.937672e-17
5215.40850735  3.722766e-17
5215.92058361  4.012083e-17
5216.43265986  3.801263e-17
5216.94473612  4.045279e-17
5217.45681238  4.233237e-17
5217.96888864  4.306584e-17
5218.4809649  3.842984e-17
5218.99304116  4.392186e-17
5219.50511742  3.750224e-17
5220.01719368  3.903705e-17
5220.52926993  3.816803e-17
5221.04134619  3.710186e-17
5221.55342245  4.406642e-17
5222.06549871  4.07048e-17
5222.57757497  4.108358e-17
5223.08965123  4.537123e-17
5223.60172749  4.557591e-17
5224.11380374  4.178014e-17
5224.62588  3.951048e-17
5225.13795626  4.619421e-17
5225.65003252  4.181026e-17
5226.16210878  4.400678e-17
5226.67418504  4.27058e-17
5227.1862613  3.773366e-17
5227.69833755  4.487252e-17
5228.21041381  4.552133e-17
5228.72249007  4.223254e-17
5229.23456633  4.324845e-17
5229.74664259  4.568642e-17
5230.25871885  4.16436e-17
5230.77079511  4.631084e-17
5231.28287137  4.369699e-17
5231.79494762  4.166876e-17
5232.30702388  4.37554e-17
5232.81910014  4.076507e-17
5233.3311764  4.025657e-17
5233.84325266  4.708015e-17
5234.35532892  4.57003e-17
5234.86740518  4.5014e-17
5235.37948143  4.384717e-17
5235.89155769  4.63953e-17
5236.40363395  4.556823e-17
5236.91571021  4.586813e-17
5237.42778647  4.783547e-17
5237.93986273  4.442556e-17
5238.45193899  4.320441e-17
5238.96401525  4.495027e-17
5239.4760915  4.591623e-17
5239.98816776  4.768159e-17
5240.50024402  4.467155e-17
5241.01232028  4.704364e-17
5241.52439654  4.467608e-17
5242.0364728  4.37534e-17
5242.54854906  4.434974e-17
5243.06062531  4.315039e-17
5243.57270157  4.259358e-17
5244.08477783  4.339154e-17
5244.59685409  4.702724e-17
5245.10893035  4.314045e-17
5245.62100661  4.46469e-17
5246.13308287  4.621252e-17
5246.64515913  4.695165e-17
5247.15723538  4.550571e-17
5247.66931164  4.52013e-17
5248.1813879  4.965208e-17
5248.69346416  4.962013e-17
5249.20554042  4.771127e-17
5249.71761668  5.052518e-17
5250.22969294  4.960276e-17
5250.74176919  4.894817e-17
5251.25384545  4.902761e-17
5251.76592171  4.840745e-17
5252.27799797  4.913199e-17
5252.79007423  4.664286e-17
5253.30215049  4.527008e-17
5253.81422675  5.081868e-17
5254.32630301  5.186418e-17
5254.83837926  5.139284e-17
5255.35045552  4.477281e-17
5255.86253178  4.414109e-17
5256.37460804  4.532579e-17
5256.8866843  4.590593e-17
5257.39876056  4.590163e-17
5257.91083682  4.761645e-17
5258.42291307  4.938837e-17
5258.93498933  4.926123e-17
5259.44706559  4.841971e-17
5259.95914185  4.943974e-17
5260.47121811  4.939362e-17
5260.98329437  4.629355e-17
5261.49537063  5.02899e-17
5262.00744689  4.829285e-17
5262.51952314  5.215827e-17
5263.0315994  4.79953e-17
5263.54367566  5.040635e-17
5264.05575192  5.433472e-17
5264.56782818  5.557138e-17
5265.07990444  5.395626e-17
5265.5919807  5.040113e-17
5266.10405695  5.256354e-17
5266.61613321  5.132572e-17
5267.12820947  5.222851e-17
5267.64028573  5.160904e-17
5268.15236199  5.246297e-17
5268.66443825  5.14582e-17
5269.17651451  5.032084e-17
5269.68859077  5.159803e-17
5270.20066702  5.322083e-17
5270.71274328  5.279798e-17
5271.22481954  5.248556e-17
5271.7368958  4.967514e-17
5272.24897206  5.304247e-17
5272.76104832  5.369918e-17
5273.27312458  5.111696e-17
5273.78520083  4.769529e-17
5274.29727709  5.561696e-17
5274.80935335  5.357338e-17
5275.32142961  5.770536e-17
5275.83350587  5.570055e-17
5276.34558213  5.666198e-17
5276.85765839  5.586555e-17
5277.36973464  5.402049e-17
5277.8818109  5.13737e-17
5278.39388716  5.699842e-17
5278.90596342  5.268836e-17
5279.41803968  5.442279e-17
5279.93011594  5.100943e-17
5280.4421922  5.166686e-17
5280.95426846  4.998368e-17
5281.46634471  5.229253e-17
5281.97842097  5.089486e-17
5282.49049723  5.227098e-17
5283.00257349  5.527534e-17
5283.51464975  5.310701e-17
5284.02672601  5.129583e-17
5284.53880227  5.012156e-17
5285.05087852  5.49932e-17
5285.56295478  5.13235e-17
5286.07503104  4.988085e-17
5286.5871073  5.109068e-17
5287.09918356  5.206417e-17
5287.61125982  5.264333e-17
5288.12333608  5.061527e-17
5288.63541234  5.175417e-17
5289.14748859  5.321163e-17
5289.65956485  4.847032e-17
5290.17164111  5.480791e-17
5290.68371737  5.379844e-17
5291.19579363  5.156237e-17
5291.70786989  5.260938e-17
5292.21994615  5.41812e-17
5292.7320224  5.415365e-17
5293.24409866  5.394327e-17
5293.75617492  5.139728e-17
5294.26825118  5.223051e-17
5294.78032744  5.350912e-17
5295.2924037  5.169455e-17
5295.80447996  5.485782e-17
5296.31655622  5.490569e-17
5296.82863247  5.121126e-17
5297.34070873  5.083727e-17
5297.85278499  5.30875e-17
5298.36486125  5.474136e-17
5298.87693751  5.211923e-17
5299.38901377  5.048246e-17
5299.90109003  4.986868e-17
5300.41316628  5.20862e-17
5300.92524254  5.176483e-17
5301.4373188  5.271557e-17
5301.94939506  5.368978e-17
5302.46147132  5.457371e-17
5302.97354758  5.396304e-17
5303.48562384  5.425336e-17
5303.9977001  5.455585e-17
5304.50977635  5.113424e-17
5305.02185261  5.19953e-17
5305.53392887  5.426701e-17
5306.04600513  5.420225e-17
5306.55808139  5.174209e-17
5307.07015765  5.135333e-17
5307.58223391  5.419858e-17
5308.09431016  5.330436e-17
5308.60638642  5.174246e-17
5309.11846268  4.982591e-17
5309.63053894  4.885471e-17
5310.1426152  5.260707e-17
5310.65469146  5.373404e-17
5311.16676772  5.147093e-17
5311.67884398  5.457765e-17
5312.19092023  5.409645e-17
5312.70299649  5.06111e-17
5313.21507275  5.034548e-17
5313.72714901  5.166901e-17
5314.23922527  5.590365e-17
5314.75130153  5.354645e-17
5315.26337779  5.223469e-17
5315.77545404  5.372333e-17
5316.2875303  5.482863e-17
5316.79960656  5.507451e-17
5317.31168282  5.053947e-17
5317.82375908  4.876013e-17
5318.33583534  4.874071e-17
5318.8479116  5.208052e-17
5319.35998785  5.26444e-17
5319.87206411  5.200865e-17
5320.38414037  5.061445e-17
5320.89621663  5.017618e-17
5321.40829289  5.383131e-17
5321.92036915  5.280314e-17
5322.43244541  5.084753e-17
5322.94452167  5.028433e-17
5323.45659792  5.073958e-17
5323.96867418  5.687413e-17
5324.48075044  5.145078e-17
5324.9928267  5.407778e-17
5325.50490296  5.308413e-17
5326.01697922  5.12565e-17
5326.52905548  4.927189e-17
5327.04113173  5.190957e-17
5327.55320799  5.37635e-17
5328.06528425  5.348675e-17
5328.57736051  4.971783e-17
5329.08943677  5.316207e-17
5329.60151303  5.421426e-17
5330.11358929  5.842741e-17
5330.62566555  5.536436e-17
5331.1377418  5.518414e-17
5331.64981806  5.512477e-17
5332.16189432  5.409764e-17
5332.67397058  5.326187e-17
5333.18604684  5.221171e-17
5333.6981231  5.646627e-17
5334.21019936  5.40387e-17
5334.72227561  4.774159e-17
5335.23435187  5.152232e-17
5335.74642813  5.082572e-17
5336.25850439  5.140261e-17
5336.77058065  5.878875e-17
5337.28265691  4.699185e-17
5337.79473317  5.645893e-17
5338.30680943  5.47981e-17
5338.81888568  5.409839e-17
5339.33096194  5.376696e-17
5339.8430382  4.786874e-17
5340.35511446  5.012135e-17
5340.86719072  5.119414e-17
5341.37926698  5.08148e-17
5341.89134324  4.857548e-17
5342.40341949  5.147476e-17
5342.91549575  5.145212e-17
5343.42757201  5.06301e-17
5343.93964827  5.47435e-17
5344.45172453  5.109048e-17
5344.96380079  5.120836e-17
5345.47587705  5.536952e-17
5345.98795331  4.784409e-17
5346.50002956  4.922318e-17
5347.01210582  5.339062e-17
5347.52418208  4.972108e-17
5348.03625834  4.882775e-17
5348.5483346  5.350844e-17
5349.06041086  5.370134e-17
5349.57248712  5.306175e-17
5350.08456337  5.277053e-17
5350.59663963  4.906372e-17
5351.10871589  4.668329e-17
5351.62079215  5.056404e-17
5352.13286841  5.683913e-17
5352.64494467  5.183678e-17
5353.15702093  5.280314e-17
5353.66909719  5.169897e-17
5354.18117344  5.047127e-17
5354.6932497  5.189509e-17
5355.20532596  4.948037e-17
5355.71740222  4.913692e-17
5356.22947848  5.241973e-17
5356.74155474  5.249983e-17
5357.253631  5.015485e-17
5357.76570725  5.005734e-17
5358.27778351  5.016225e-17
5358.78985977  5.198521e-17
5359.30193603  5.251377e-17
5359.81401229  5.396888e-17
5360.32608855  5.085112e-17
5360.83816481  5.068548e-17
5361.35024107  5.343173e-17
5361.86231732  5.008057e-17
5362.37439358  4.820555e-17
5362.88646984  5.440903e-17
5363.3985461  5.274369e-17
5363.91062236  4.633581e-17
5364.42269862  4.976722e-17
5364.93477488  5.412198e-17
5365.44685113  5.251834e-17
5365.95892739  4.913244e-17
5366.47100365  4.950155e-17
5366.98307991  4.706843e-17
5367.49515617  4.655563e-17
5368.00723243  5.132829e-17
5368.51930869  5.535925e-17
5369.03138494  5.623859e-17
5369.5434612  5.253345e-17
5370.05553746  5.199726e-17
5370.56761372  4.826161e-17
5371.07968998  4.669392e-17
5371.59176624  4.903704e-17
5372.1038425  5.047799e-17
5372.61591876  5.202283e-17
5373.12799501  4.852497e-17
5373.64007127  4.664437e-17
5374.15214753  4.678448e-17
5374.66422379  5.034573e-17
5375.17630005  5.095825e-17
5375.68837631  5.052217e-17
5376.20045257  4.977423e-17
5376.71252882  4.863446e-17
5377.22460508  5.066494e-17
5377.73668134  4.957764e-17
5378.2487576  4.686399e-17
5378.76083386  4.859491e-17
5379.27291012  5.02292e-17
5379.78498638  4.653916e-17
5380.29706264  4.938294e-17
5380.80913889  4.975611e-17
5381.32121515  4.83056e-17
5381.83329141  4.977582e-17
5382.34536767  4.952442e-17
5382.85744393  4.866365e-17
5383.36952019  5.051389e-17
5383.88159645  4.719821e-17
5384.3936727  4.554124e-17
5384.90574896  4.823893e-17
5385.41782522  5.134995e-17
5385.92990148  4.679668e-17
5386.44197774  4.871843e-17
5386.954054  4.654997e-17
5387.46613026  4.991791e-17
5387.97820652  4.567469e-17
5388.49028277  4.690967e-17
5389.00235903  4.925622e-17
5389.51443529  4.592636e-17
5390.02651155  4.732487e-17
5390.53858781  4.747677e-17
5391.05066407  4.664133e-17
5391.56274033  4.855812e-17
5392.07481658  4.535545e-17
5392.58689284  4.471351e-17
5393.0989691  4.580715e-17
5393.61104536  4.598282e-17
5394.12312162  4.503432e-17
5394.63519788  4.429191e-17
5395.14727414  4.490235e-17
5395.6593504  5.095677e-17
5396.17142665  4.339218e-17
5396.68350291  4.340888e-17
5397.19557917  4.532371e-17
5397.70765543  4.749175e-17
5398.21973169  4.449602e-17
5398.73180795  3.971756e-17
5399.24388421  4.819334e-17
5399.75596046  4.48685e-17
5400.26803672  4.733361e-17
5400.78011298  4.342059e-17
5401.29218924  4.531468e-17
5401.8042655  4.335302e-17
5402.31634176  4.438907e-17
5402.82841802  3.953327e-17
5403.34049428  4.504265e-17
5403.85257053  4.486291e-17
5404.36464679  4.040062e-17
5404.87672305  4.122365e-17
5405.38879931  4.38246e-17
5405.90087557  4.010239e-17
5406.41295183  3.989406e-17
5406.92502809  3.784599e-17
5407.43710434  4.502348e-17
5407.9491806  4.106325e-17
5408.46125686  3.811909e-17
5408.97333312  4.034272e-17
5409.48540938  4.125962e-17
5409.99748564  4.24837e-17
5410.5095619  4.351268e-17
5411.02163815  4.401061e-17
5411.53371441  3.748718e-17
5412.04579067  4.362987e-17
5412.55786693  4.257983e-17
5413.06994319  4.343317e-17
5413.58201945  4.153582e-17
5414.09409571  4.573647e-17
5414.60617197  4.053299e-17
5415.11824822  3.895794e-17
5415.63032448  3.791886e-17
5416.14240074  3.7413e-17
5416.654477  4.034995e-17
5417.16655326  3.953512e-17
5417.67862952  4.396442e-17
5418.19070578  4.269905e-17
5418.70278203  4.142003e-17
5419.21485829  3.881466e-17
5419.72693455  4.079723e-17
5420.23901081  4.015693e-17
5420.75108707  3.98245e-17
5421.26316333  4.183078e-17
5421.77523959  3.786176e-17
5422.28731585  3.755871e-17
5422.7993921  4.164483e-17
5423.31146836  4.162616e-17
5423.82354462  4.034121e-17
5424.33562088  3.854845e-17
5424.84769714  3.703551e-17
5425.3597734  3.628373e-17
5425.87184966  4.073996e-17
5426.38392591  4.103005e-17
5426.89600217  3.881694e-17
5427.40807843  3.819715e-17
5427.92015469  3.740081e-17
5428.43223095  3.595526e-17
5428.94430721  3.486661e-17
5429.45638347  3.954693e-17
5429.96845973  3.928713e-17
5430.48053598  3.958578e-17
5430.99261224  4.019211e-17
5431.5046885  3.857199e-17
5432.01676476  3.507047e-17
5432.52884102  3.732464e-17
5433.04091728  3.389175e-17
5433.55299354  3.237093e-17
5434.06506979  3.482543e-17
5434.57714605  3.734125e-17
5435.08922231  3.635235e-17
5435.60129857  3.302212e-17
5436.11337483  3.239138e-17
5436.62545109  3.694772e-17
5437.13752735  3.791449e-17
5437.64960361  3.814129e-17
5438.16167986  3.778806e-17
5438.67375612  3.651137e-17
5439.18583238  3.837672e-17
5439.69790864  3.802274e-17
5440.2099849  3.204702e-17
5440.72206116  3.12556e-17
5441.23413742  3.699086e-17
5441.74621367  3.992277e-17
5442.25828993  3.691602e-17
5442.77036619  3.485479e-17
5443.28244245  3.421361e-17
5443.79451871  3.395139e-17
5444.30659497  3.112485e-17
5444.81867123  3.208263e-17
5445.33074749  3.308362e-17
5445.84282374  3.286255e-17
5446.3549  3.359736e-17
5446.86697626  3.197223e-17
5447.37905252  3.598741e-17
5447.89112878  3.117584e-17
5448.40320504  3.117523e-17
5448.9152813  3.539327e-17
5449.42735755  3.211498e-17
5449.93943381  3.513936e-17
5450.45151007  3.364846e-17
5450.96358633  3.215026e-17
5451.47566259  3.231031e-17
5451.98773885  3.677394e-17
5452.49981511  3.280947e-17
5453.01189137  3.473167e-17
5453.52396762  3.079003e-17
5454.03604388  2.811939e-17
5454.54812014  3.183814e-17
5455.0601964  3.575368e-17
5455.57227266  3.155548e-17
5456.08434892  3.046955e-17
5456.59642518  3.182158e-17
5457.10850143  3.428082e-17
5457.62057769  3.586121e-17
5458.13265395  3.028004e-17
5458.64473021  2.176297e-17
5459.15680647  3.232141e-17
5459.66888273  2.947421e-17
5460.18095899  3.027711e-17
5460.69303524  3.400778e-17
5461.2051115  3.162598e-17
5461.71718776  3.561054e-17
5462.22926402  3.618172e-17
5462.74134028  2.787328e-17
5463.25341654  3.098862e-17
5463.7654928  3.333716e-17
5464.27756906  2.879349e-17
5464.78964531  3.392272e-17
5465.30172157  2.942641e-17
5465.81379783  2.61407e-17
5466.32587409  2.814159e-17
5466.83795035  2.754779e-17
5467.35002661  3.29152e-17
5467.86210287  2.932037e-17
5468.37417912  3.111919e-17
5468.88625538  2.726392e-17
5469.39833164  3.06423e-17
5469.9104079  2.717021e-17
5470.42248416  3.16937e-17
5470.93456042  2.907912e-17
5471.44663668  3.159143e-17
5471.95871294  3.430177e-17
5472.47078919  2.636428e-17
5472.98286545  2.260129e-17
5473.49494171  2.507452e-17
5474.00701797  2.682637e-17
5474.51909423  3.073116e-17
5475.03117049  2.706004e-17
5475.54324675  2.877257e-17
5476.055323  2.836779e-17
5476.56739926  2.720797e-17
5477.07947552  2.738592e-17
5477.59155178  2.422048e-17
5478.10362804  2.359224e-17
5478.6157043  3.005981e-17
5479.12778056  2.809109e-17
5479.63985682  2.638712e-17
5480.15193307  2.798961e-17
5480.66400933  2.659941e-17
5481.17608559  2.418563e-17
5481.68816185  2.745225e-17
5482.20023811  2.683605e-17
5482.71231437  2.691403e-17
5483.22439063  2.250818e-17
5483.73646688  2.437012e-17
5484.24854314  2.903662e-17
5484.7606194  2.729465e-17
5485.27269566  2.392532e-17
5485.78477192  2.384382e-17
5486.29684818  2.758799e-17
5486.80892444  2.502785e-17
5487.3210007  2.684325e-17
5487.83307695  2.4179e-17
5488.34515321  2.6378e-17
5488.85722947  2.620557e-17
5489.36930573  2.898757e-17
5489.88138199  2.405988e-17
5490.39345825  2.395762e-17
5490.90553451  2.812678e-17
5491.41761076  2.623398e-17
5491.92968702  2.341621e-17
5492.44176328  1.99172e-17
5492.95383954  2.616704e-17
5493.4659158  2.881649e-17
5493.97799206  2.479735e-17
5494.49006832  2.913504e-17
5495.00214458  2.467412e-17
5495.51422083  2.176862e-17
5496.02629709  2.540704e-17
5496.53837335  2.40649e-17
5497.05044961  2.731494e-17
5497.56252587  2.754625e-17
5498.07460213  2.47006e-17
5498.58667839  2.564191e-17
5499.09875464  2.417799e-17
5499.6108309  2.500285e-17
5499.96157062  2.58829992811e-17
5500.80049038  3.15595978159e-17
5501.63941014  3.53320844507e-17
5502.4783299  2.46885381395e-17
5503.31724966  1.03738057619e-17
5504.15616941  2.30659993642e-17
5504.99508917  2.52427143605e-17
5505.83400893  2.07829305642e-17
5506.67292869  1.38729048697e-17
5507.51184845  2.62586326248e-17
5508.35076821  1.75581821002e-17
5509.18968797  3.06372394502e-17
5510.02860773  2.41084167365e-17
5510.86752748  1.98548006463e-17
5511.70644724  1.46294535099e-17
5512.545367  1.14200720269e-17
5513.38428676  2.30420197264e-17
5514.22320652  2.20105557952e-17
5515.06212628  1.88534810141e-17
5515.90104604  1.53259244017e-17
5516.7399658  1.92788962288e-17
5517.57888556  1.27621598244e-17
5518.41780531  1.501867055e-17
5519.25672507  2.12886293207e-17
5520.09564483  2.30081230251e-17
5520.93456459  1.77505230971e-17
5521.77348435  1.39313011845e-17
5522.61240411  2.27392008569e-17
5523.45132387  2.53735838595e-17
5524.29024363  1.91668244787e-17
5525.12916338  2.29280896436e-17
5525.96808314  2.01450757708e-17
5526.8070029  1.48861928785e-17
5527.64592266  2.36594328613e-17
5528.48484242  1.73632966171e-17
5529.32376218  1.91266916422e-17
5530.16268194  2.39655395499e-17
5531.0016017  2.23034754699e-17
5531.84052145  2.21093154513e-17
5532.67944121  2.66413061899e-17
5533.51836097  2.4676530452e-17
5534.35728073  2.3048756182e-17
5535.19620049  1.96192927276e-17
5536.03512025  2.06539908721e-17
5536.87404001  2.5734797257e-17
5537.71295977  2.79073667421e-17
5538.55187953  2.73081080871e-17
5539.39079928  2.25999867298e-17
5540.22971904  2.47644081412e-17
5541.0686388  2.51428111151e-17
5541.90755856  2.84779641906e-17
5542.74647832  3.07372499071e-17
5543.58539808  3.00975725183e-17
5544.42431784  2.54532062636e-17
5545.2632376  2.72853613815e-17
5546.10215735  2.47976079677e-17
5546.94107711  2.05903251123e-17
5547.77999687  2.10279624376e-17
5548.61891663  2.13316032618e-17
5549.45783639  3.70632642083e-17
5550.29675615  2.69246125672e-17
5551.13567591  1.76210634292e-17
5551.97459567  2.08808146598e-17
5552.81351542  2.68379678101e-17
5553.65243518  2.71759341816e-17
5554.49135494  3.07317999894e-17
5555.3302747  3.73293452719e-17
5556.16919446  3.27993915517e-17
5557.00811422  3.32704073893e-17
5557.84703398  2.59669101451e-17
5558.68595374  3.90814848768e-17
5559.5248735  4.22421512431e-17
5560.36379325  3.25735147989e-17
5561.20271301  2.62461782227e-17
5562.04163277  4.17707422967e-17
5562.88055253  4.09746969414e-17
5563.71947229  3.98337879418e-17
5564.55839205  3.27947814574e-17
5565.39731181  2.64886548887e-17
5566.23623157  3.73526995094e-17
5567.07515132  2.93007945511e-17
5567.91407108  4.36754795971e-17
5568.75299084  4.13274048935e-17
5569.5919106  1.7524058468e-17
5570.43083036  3.21068946327e-17
5571.26975012  3.59988327422e-17
5572.10866988  3.33004087395e-17
5572.94758964  4.02368316912e-17
5573.78650939  2.79749457215e-17
5574.62542915  2.3650069724e-17
5575.46434891  3.90288976382e-17
5576.30326867  4.08524400992e-17
5577.14218843  5.48908384204e-17
5577.98110819  1.87435534939e-17
5578.82002795  2.13915702251e-17
5579.65894771  3.77351050458e-17
5580.49786747  3.56000953213e-17
5581.33678722  4.08004425238e-17
5582.17570698  3.48347124538e-17
5583.01462674  3.82540444219e-17
5583.8535465  4.38689963467e-17
5584.69246626  4.06055498933e-17
5585.53138602  4.43113688464e-17
5586.37030578  3.3448253392e-17
5587.20922554  4.40586892197e-17
5588.04814529  5.14635728016e-17
5588.88706505  4.43698169801e-17
5589.72598481  4.67585963148e-17
5590.56490457  4.0559413213e-17
5591.40382433  3.78590951405e-17
5592.24274409  4.02210716013e-17
5593.08166385  3.64832321482e-17
5593.92058361  3.55231174674e-17
5594.75950336  3.2085434465e-17
5595.59842312  4.02717647702e-17
5596.43734288  4.69951406114e-17
5597.27626264  4.01442009589e-17
5598.1151824  3.51331892577e-17
5598.95410216  4.39023569904e-17
5599.79302192  4.35519183483e-17
5600.63194168  4.32837287919e-17
5601.47086143  3.94610671772e-17
5602.30978119  4.35137510559e-17
5603.14870095  4.20900538679e-17
5603.98762071  4.12642215854e-17
5604.82654047  3.42053452371e-17
5605.66546023  4.98770392203e-17
5606.50437999  4.88625147055e-17
5607.34329975  5.25969948651e-17
5608.18221951  5.1263033699e-17
5609.02113926  4.62128540647e-17
5609.86005902  5.8580111066e-17
5610.69897878  5.16167244232e-17
5611.53789854  5.36111441397e-17
5612.3768183  3.89269037687e-17
5613.21573806  4.8946103935e-17
5614.05465782  4.87634512835e-17
5614.89357758  4.89933484674e-17
5615.73249733  4.89356329456e-17
5616.57141709  4.3156879724e-17
5617.41033685  4.90878732694e-17
5618.24925661  5.01942959046e-17
5619.08817637  4.43336509689e-17
5619.92709613  5.1894956123e-17
5620.76601589  4.47521331736e-17
5621.60493565  4.61076438503e-17
5622.4438554  4.16857235806e-17
5623.28277516  4.52361752079e-17
5624.12169492  4.25887302713e-17
5624.96061468  4.30087491742e-17
5625.79953444  5.07253323111e-17
5626.6384542  6.00720841081e-17
5627.47737396  4.80343416388e-17
5628.31629372  4.78986476224e-17
5629.15521348  5.06609875452e-17
5629.99413323  5.36043898155e-17
5630.83305299  4.55921888478e-17
5631.67197275  4.51375763691e-17
5632.51089251  5.33824441509e-17
5633.34981227  5.17135185352e-17
5634.18873203  5.29843499989e-17
5635.02765179  5.03726779648e-17
5635.86657155  5.38841403448e-17
5636.7054913  5.14545312988e-17
5637.54441106  4.94677057299e-17
5638.38333082  5.05366222102e-17
5639.22225058  4.42093571083e-17
5640.06117034  5.12813489962e-17
5640.9000901  4.97275863954e-17
5641.73900986  5.43011751943e-17
5642.57792962  4.99429742902e-17
5643.41684937  4.51729561626e-17
5644.25576913  5.38975596503e-17
5645.09468889  6.32426318006e-17
5645.93360865  5.92595996569e-17
5646.77252841  5.56488594319e-17
5647.61144817  5.92452690536e-17
5648.45036793  5.56646909961e-17
5649.28928769  5.00966977064e-17
5650.12820745  5.10713752819e-17
5650.9671272  5.20231453346e-17
5651.80604696  5.35474247741e-17
5652.64496672  4.9164565226e-17
5653.48388648  4.21331707577e-17
5654.32280624  4.6079876073e-17
5655.161726  4.91674956735e-17
5656.00064576  5.35708862231e-17
5656.83956552  5.55375560308e-17
5657.67848527  5.54221964615e-17
5658.51740503  6.39362008345e-17
5659.35632479  6.01441302332e-17
5660.19524455  6.31035784907e-17
5661.03416431  5.53629263729e-17
5661.87308407  5.20875258378e-17
5662.71200383  4.43525916665e-17
5663.55092359  4.43882930945e-17
5664.38984334  5.16720455549e-17
5665.2287631  5.68212886112e-17
5666.06768286  5.06112592798e-17
5666.90660262  4.69024205362e-17
5667.74552238  5.06920252731e-17
5668.58444214  5.52366133625e-17
5669.4233619  5.00864411399e-17
5670.26228166  4.28382114217e-17
5671.10120142  5.53738083398e-17
5671.94012117  6.23830636341e-17
5672.77904093  5.66070443057e-17
5673.61796069  4.78181139206e-17
5674.45688045  4.90081079166e-17
5675.29580021  5.2308202833e-17
5676.13471997  4.72000396482e-17
5676.97363973  4.26032038233e-17
5677.81255949  5.47793205963e-17
5678.65147924  4.72373671172e-17
5679.490399  4.12428864978e-17
5680.32931876  5.21005699031e-17
5681.16823852  3.93124899128e-17
5682.00715828  5.18625961199e-17
5682.84607804  4.73552997624e-17
5683.6849978  4.56982388856e-17
5684.52391756  5.70432164072e-17
5685.36283731  5.38564797789e-17
5686.20175707  5.00932669385e-17
5687.04067683  4.45160713287e-17
5687.87959659  4.93584393473e-17
5688.71851635  4.96007194589e-17
5689.55743611  5.23276081137e-17
5690.39635587  5.39777717177e-17
5691.23527563  5.18577716026e-17
5692.07419538  4.67570238795e-17
5692.91311514  5.23064159747e-17
5693.7520349  5.07999872493e-17
5694.59095466  5.19747750815e-17
5695.42987442  5.44581149554e-17
5696.26879418  4.54758465064e-17
5697.10771394  4.69099074723e-17
5697.9466337  4.550668768e-17
5698.78555346  4.83103397657e-17
5699.62447321  4.4722703618e-17
5700.46339297  4.14219654327e-17
5701.30231273  4.78080539086e-17
5702.14123249  4.18337290504e-17
5702.98015225  5.46939087715e-17
5703.81907201  4.78339990905e-17
5704.65799177  4.96111547111e-17
5705.49691153  5.00237760207e-17
5706.33583128  4.21405147452e-17
5707.17475104  4.52388197581e-17
5708.0136708  4.80378617495e-17
5708.85259056  4.40699285582e-17
5709.69151032  4.31318279712e-17
5710.53043008  4.7577031004e-17
5711.36934984  4.85227793444e-17
5712.2082696  4.19524479132e-17
5713.04718935  3.86916996158e-17
5713.88610911  4.24609162999e-17
5714.72502887  5.3389502241e-17
5715.56394863  5.27185905698e-17
5716.40286839  4.52996265447e-17
5717.24178815  3.87199498449e-17
5718.08070791  4.25445591351e-17
5718.91962767  4.81542755652e-17
5719.75854743  4.64596727963e-17
5720.59746718  4.33416408682e-17
5721.43638694  3.57441875715e-17
5722.2753067  4.31529486358e-17
5723.11422646  4.28218438001e-17
5723.95314622  4.27406132235e-17
5724.79206598  4.06317988411e-17
5725.63098574  3.9199078019e-17
5726.4699055  5.01629008049e-17
5727.30882525  4.63575181095e-17
5728.14774501  3.82752186923e-17
5728.98666477  4.24266800957e-17
5729.82558453  4.79036150884e-17
5730.66450429  3.76447614921e-17
5731.50342405  3.43711478152e-17
5732.34234381  3.20186774403e-17
5733.18126357  3.78916159609e-17
5734.02018332  4.0671359883e-17
5734.85910308  3.3061720213e-17
5735.69802284  3.53685006221e-17
5736.5369426  4.14209469235e-17
5737.37586236  3.37439963028e-17
5738.21478212  3.31787236919e-17
5739.05370188  3.43141470367e-17
5739.89262164  3.89103395926e-17
5740.7315414  4.00847164474e-17
5741.57046115  3.25364017529e-17
5742.40938091  4.18720750286e-17
5743.24830067  3.35460481446e-17
5744.08722043  3.974871562e-17
5744.92614019  3.61998006908e-17
5745.76505995  3.43044622649e-17
5746.60397971  3.21096821316e-17
5747.44289947  3.48543857633e-17
5748.28181922  3.5077010434e-17
5749.12073898  3.49656712958e-17
5749.95965874  4.95060338396e-17
5750.7985785  4.00647751092e-17
5751.63749826  3.94628182983e-17
5752.47641802  4.06474517195e-17
5753.31533778  3.88361671062e-17
5754.15425754  4.18617112507e-17
5754.99317729  4.11429117781e-17
5755.83209705  4.39864822774e-17
5756.67101681  3.21621800273e-17
5757.50993657  3.69894490935e-17
5758.34885633  3.06393658116e-17
5759.18777609  2.81108720294e-17
5760.02669585  3.35531955777e-17
5760.86561561  3.95418510391e-17
5761.70453537  3.18422251871e-17
5762.54345512  3.35426888511e-17
5763.38237488  3.20906699597e-17
5764.22129464  3.03635285018e-17
5765.0602144  3.45412209845e-17
5765.89913416  2.96073836916e-17
5766.73805392  3.64714388837e-17
5767.57697368  3.32562376033e-17
5768.41589344  3.53251514407e-17
5769.25481319  3.15771626327e-17
5770.09373295  3.98187068581e-17
5770.93265271  3.31658404439e-17
5771.77157247  3.07413596811e-17
5772.61049223  3.81173318964e-17
5773.44941199  3.77385536822e-17
5774.28833175  2.99768523742e-17
5775.12725151  3.13346323609e-17
5775.96617126  3.27265949462e-17
5776.80509102  3.694726137e-17
5777.64401078  3.30970642694e-17
5778.48293054  3.56577036316e-17
5779.3218503  3.45273549644e-17
5780.16077006  3.51100315747e-17
5780.99968982  3.54693687709e-17
5781.83860958  3.28676674059e-17
5782.67752934  3.43114846178e-17
5783.51644909  3.42764621959e-17
5784.35536885  3.03341168149e-17
5785.19428861  3.3217248356e-17
5786.03320837  3.33359850875e-17
5786.87212813  3.73538967044e-17
5787.71104789  3.24253842491e-17
5788.54996765  2.44500282988e-17
5789.38888741  3.16367186185e-17
5790.22780716  2.18354972914e-17
5791.06672692  3.31723803451e-17
5791.90564668  3.90715142077e-17
5792.74456644  3.44232347335e-17
5793.5834862  3.63789153629e-17
5794.42240596  3.40409364086e-17
5795.26132572  3.52309304046e-17
5796.10024548  3.15182499158e-17
5796.93916523  3.14831560195e-17
5797.77808499  3.43199900632e-17
5798.61700475  3.25468191365e-17
5799.45592451  3.02422901688e-17
5800.29484427  3.37360983892e-17
5801.13376403  3.05615123971e-17
5801.97268379  2.99322345234e-17
5802.81160355  3.37796798622e-17
5803.6505233  3.23406871675e-17
5804.48944306  3.79205630647e-17
5805.32836282  3.68902963286e-17
5806.16728258  3.49684051889e-17
5807.00620234  3.1588491314e-17
5807.8451221  2.94512658853e-17
5808.68404186  3.14035157469e-17
5809.52296162  3.69589116858e-17
5810.36188138  3.27448745062e-17
5811.20080113  3.42302361727e-17
5812.03972089  3.47300204283e-17
5812.87864065  3.27956927551e-17
5813.71756041  3.43737744968e-17
5814.55648017  3.1162361356e-17
5815.39539993  3.6642065979e-17
5816.23431969  3.44365825647e-17
5817.07323945  3.29636216945e-17
5817.9121592  3.71268942309e-17
5818.75107896  3.47767467718e-17
5819.58999872  3.28290533988e-17
5820.42891848  3.36459692586e-17
5821.26783824  3.23010189142e-17
5822.106758  3.58501840035e-17
5822.94567776  3.67796361965e-17
5823.78459752  3.93022512149e-17
5824.62351727  3.43049804538e-17
5825.46243703  3.75912450872e-17
5826.30135679  3.95585045581e-17
5827.14027655  3.45920034962e-17
5827.97919631  3.82057992489e-17
5828.81811607  3.75871174446e-17
5829.65703583  3.13310407758e-17
5830.49595559  3.62160253638e-17
5831.33487535  3.78258774454e-17
5832.1737951  3.95595409359e-17
5833.01271486  3.78859516202e-17
5833.85163462  3.36225971525e-17
5834.69055438  3.35583774666e-17
5835.52947414  3.52361301621e-17
5836.3683939  3.49233763607e-17
5837.20731366  3.86678807951e-17
5838.04623342  4.36820552355e-17
5838.88515317  4.21198765323e-17
5839.72407293  3.56560239849e-17
5840.56299269  3.62662896867e-17
5841.40191245  4.07702446192e-17
5842.24083221  3.99230951177e-17
5843.07975197  3.94548489104e-17
5843.91867173  3.82470399375e-17
5844.75759149  4.39880189755e-17
5845.59651124  4.14238952396e-17
5846.435431  3.902950517e-17
5847.27435076  3.98214050141e-17
5848.11327052  3.9533381331e-17
5848.95219028  3.97341705938e-17
5849.79111004  3.76817315895e-17
5850.6300298  4.43890257064e-17
5851.46894956  4.55780190618e-17
5852.30786932  4.24348103008e-17
5853.14678907  4.46652382564e-17
5853.98570883  4.62824879312e-17
5854.82462859  4.98407123919e-17
5855.66354835  4.71011370434e-17
5856.50246811  4.68566948333e-17
5857.34138787  4.28574916224e-17
5858.18030763  4.43823964622e-17
5859.01922739  4.865507833e-17
5859.85814714  4.34749762316e-17
5860.6970669  4.26297744056e-17
5861.53598666  4.32571760782e-17
5862.37490642  4.51428297323e-17
5863.21382618  4.6908638803e-17
5864.05274594  5.16330741763e-17
5864.8916657  4.76241147192e-17
5865.73058546  4.28705178191e-17
5866.56950521  4.12608086862e-17
5867.40842497  4.67426932763e-17
5868.24734473  4.69354238083e-17
5869.08626449  4.55523597772e-17
5869.92518425  4.55867567987e-17
5870.76410401  4.84066871632e-17
5871.60302377  5.12479883524e-17
5872.44194353  5.45825517647e-17
5873.28086329  5.05247753399e-17
5874.11978304  4.88189868383e-17
5874.9587028  4.87986702599e-17
5875.79762256  5.04252115976e-17
5876.63654232  4.85843723486e-17
5877.47546208  4.98357449259e-17
5878.31438184  5.26107715423e-17
5879.1533016  5.23158505863e-17
5879.99222136  4.77800717082e-17
5880.83114111  5.05945878922e-17
5881.67006087  5.16420442047e-17
5882.50898063  5.15284000193e-17
5883.34790039  5.00345150389e-17
5884.18682015  5.42133153736e-17
5885.02573991  5.05288851139e-17
5885.86465967  5.02405397964e-17
5886.70357943  5.19494016942e-17
5887.54249918  5.32669952386e-17
5888.38141894  4.90790819268e-17
5889.2203387  5.08262898029e-17
5890.05925846  4.73598383824e-17
5890.89817822  4.84619010834e-17
5891.73709798  5.73775554564e-17
5892.57601774  5.36695565362e-17
5893.4149375  4.66639821699e-17
5894.25385725  4.45989100777e-17
5895.09277701  4.9565053768e-17
5895.93169677  5.13983346065e-17
5896.77061653  4.62884381692e-17
5897.60953629  5.16658094196e-17
5898.44845605  5.4620468897e-17
5899.28737581  5.67808877459e-17
5900.12629557  5.29300295078e-17
5900.96521533  5.30726744028e-17
5901.80413508  5.18229099979e-17
5902.64305484  5.42053281172e-17
5903.4819746  5.72696649546e-17
5904.32089436  5.6121519179e-17
5905.15981412  5.3131783674e-17
5905.99873388  5.73578642784e-17
5906.83765364  5.52377212146e-17
5907.6765734  5.22949086075e-17
5908.51549315  5.83224997105e-17
5909.35441291  5.50120767534e-17
5910.19333267  5.5561821566e-17
5911.03225243  5.79407731802e-17
5911.87117219  5.96596772215e-17
5912.71009195  5.40887177471e-17
5913.54901171  5.37682804552e-17
5914.38793147  5.77852093e-17
5915.22685122  5.67807626658e-17
5916.06577098  5.22952123734e-17
5916.90469074  4.97247810279e-17
5917.7436105  5.37156217422e-17
5918.58253026  5.51000437856e-17
5919.42145002  5.39776823748e-17
5920.26036978  5.34148577597e-17
5921.09928954  5.26850691088e-17
5921.9382093  5.80744301782e-17
5922.77712905  5.46619954829e-17
5923.61604881  5.34830264024e-17
5924.45496857  5.13338647605e-17
5925.29388833  5.21776013627e-17
5926.13280809  5.48175772317e-17
5926.97172785  5.53667681182e-17
5927.81064761  5.37474635564e-17
5928.64956737  5.96154524795e-17
5929.48848712  5.61029715903e-17
5930.32740688  5.23226406477e-17
5931.16632664  5.34962670221e-17
5932.0052464  5.6479712786e-17
5932.84416616  5.89327118066e-17
5933.68308592  5.40966335292e-17
5934.52200568  5.63780762881e-17
5935.36092544  5.51608684408e-17
5936.19984519  5.1605431479e-17
5937.03876495  5.55945032036e-17
5937.87768471  5.21760110588e-17
5938.71660447  5.26446146378e-17
5939.55552423  4.80405777741e-17
5940.39444399  5.22992685417e-17
5941.23336375  5.47011276789e-17
5942.07228351  5.44446420441e-17
5942.91120327  5.64818570159e-17
5943.75012302  5.42313983792e-17
5944.58904278  5.0601914011e-17
5945.42796254  5.28311983774e-17
5946.2668823  5.40953827284e-17
5947.10580206  5.59231600435e-17
5947.94472182  5.66838434738e-17
5948.78364158  5.18592189578e-17
5949.62256134  5.07833158617e-17
5950.46148109  5.91488680504e-17
5951.30040085  5.58302612825e-17
5952.13932061  5.27813629005e-17
5952.97824037  5.12950005933e-17
5953.81716013  4.94194069511e-17
5954.65607989  4.98918522753e-17
5955.49499965  5.30327917264e-17
5956.33391941  5.22250424495e-17
5957.17283916  5.3174507455e-17
5958.01175892  5.22288841948e-17
5958.85067868  5.68979984363e-17
5959.68959844  5.39680154716e-17
5960.5285182  5.27374955302e-17
5961.36743796  5.29349791052e-17
5962.20635772  5.65737372677e-17
5963.04527748  5.01334891179e-17
5963.88419724  5.4536986879e-17
5964.72311699  5.02476693608e-17
5965.56203675  5.14949321641e-17
5966.40095651  5.73149618115e-17
5967.23987627  5.56079582463e-17
5968.07879603  5.60568170414e-17
5968.91771579  5.44449815471e-17
5969.75663555  5.40076658564e-17
5970.59555531  5.35147610051e-17
5971.43447506  4.97014267905e-17
5972.27339482  5.02531907528e-17
5973.11231458  4.78494196773e-17
5973.95123434  4.82327543801e-17
5974.7901541  4.8904148503e-17
5975.62907386  4.93509881483e-17
5976.46799362  4.78818868919e-17
5977.30691338  5.09288912042e-17
5978.14583313  5.19708261247e-17
5978.98475289  4.94397235296e-17
5979.82367265  5.15978551999e-17
5980.66259241  4.94137783476e-17
5981.50151217  5.09213863995e-17
5982.34043193  4.90993448994e-17
5983.17935169  5.21957022369e-17
5984.01827145  5.21404347109e-17
5984.85719121  5.27517010533e-17
5985.69611096  4.98681942719e-17
5986.53503072  5.02746866577e-17
5987.37395048  5.23840728347e-17
5988.21287024  5.12341223323e-17
5989.05179  5.42733895484e-17
5989.89070976  5.22798096552e-17
5990.72962952  5.25699775682e-17
5991.56854928  5.1526059235e-17
5992.40746903  5.0144531902e-17
5993.24638879  5.23580204413e-17
5994.08530855  4.84957799161e-17
5994.92422831  4.87722247576e-17
5995.76314807  4.87476911937e-17
5996.60206783  4.91968180176e-17
5997.44098759  5.1541855062e-17
5998.27990735  4.93514348629e-17
5999.1188271  5.01047028314e-17
5999.95774686  4.88424840244e-17
6000.79666662  4.98731796065e-17
6001.63558638  4.50069927674e-17
6002.47450614  4.77876301187e-17
6003.3134259  4.332636323e-17
6004.15234566  4.84132270644e-17
6004.99126542  4.69583134626e-17
6005.83018517  5.01318273398e-17
6006.66910493  5.03829166626e-17
6007.50802469  4.76425729651e-17
6008.34694445  5.00563325782e-17
6009.18586421  4.70628268023e-17
6010.02478397  4.09990160824e-17
6010.86370373  4.51635751568e-17
6011.70262349  4.43913307536e-17
6012.54154325  4.5649118152e-17
6013.380463  4.65482830975e-17
6014.21938276  4.60320597459e-17
6015.05830252  4.64487729609e-17
6015.89722228  4.63984014266e-17
6016.73614204  4.56278902759e-17
6017.5750618  4.6603872258e-17
6018.41398156  4.46890213398e-17
6019.25290132  4.29968844353e-17
6020.09182107  4.31268426366e-17
6020.93074083  4.39079141196e-17
6021.76966059  4.7535593761e-17
6022.60858035  4.28319395492e-17
6023.44750011  4.09873300293e-17
6024.28641987  4.18851012254e-17
6025.12533963  4.52568312894e-17
6025.96425939  4.18893718166e-17
6026.80317914  4.48542521232e-17
6027.6420989  4.3279315252e-17
6028.48101866  3.75454836471e-17
6029.31993842  4.06766847207e-17
6030.15885818  4.02635452222e-17
6030.99777794  4.39876437352e-17
6031.8366977  4.13591216277e-17
6032.67561746  4.24031471724e-17
6033.51453722  3.9828212944e-17
6034.35345697  3.86817110781e-17
6035.19237673  3.81689006258e-17
6036.03129649  4.13613373319e-17
6036.87021625  4.1847059013e-17
6037.70913601  4.03281222797e-17
6038.54805577  4.2223871683e-17
6039.38697553  3.83902030214e-17
6040.22589529  3.98430081304e-17
6041.06481504  3.95053455249e-17
6041.9037348  3.38625543484e-17
6042.74265456  3.80066538957e-17
6043.58157432  3.63979811405e-17
6044.42049408  3.55073573776e-17
6045.25941384  3.64241050083e-17
6046.0983336  3.46330833676e-17
6046.93725336  3.62828717314e-17
6047.77617311  3.59088465602e-17
6048.61509287  3.61137813341e-17
6049.45401263  3.72373220715e-17
6050.29293239  3.25394036747e-17
6051.13185215  3.62191166286e-17
6051.97077191  3.50619650874e-17
6052.80969167  3.63562758687e-17
6053.64861143  3.7782099418e-17
6054.48753119  3.33880720058e-17
6055.32645094  3.48409485891e-17
6056.1653707  3.60642496232e-17
6057.00429046  3.34317249531e-17
6057.84321022  3.65848150403e-17
6058.68212998  3.50702203726e-17
6059.52104974  3.38582301514e-17
6060.3599695  2.94351305552e-17
6061.19888926  3.21890365069e-17
6062.03780901  3.591540433e-17
6062.87672877  3.58301890596e-17
6063.71564853  3.26167210317e-17
6064.55456829  3.75890651201e-17
6065.39348805  3.23790152772e-17
6066.23240781  3.11570722555e-17
6067.07132757  3.24574583549e-17
6067.91024733  3.29497735429e-17
6068.74916708  3.14547271046e-17
6069.58808684  3.27166064085e-17
6070.4270066  3.15306507121e-17
6071.26592636  2.81088886168e-17
6072.10484612  2.88972862187e-17
6072.94376588  2.99098451894e-17
6073.78268564  2.87259086429e-17
6074.6216054  3.09584808284e-17
6075.46052516  3.04488331152e-17
6076.29944491  3.23163680266e-17
6077.13836467  3.23314848475e-17
6077.97728443  3.0611133451e-17
6078.81620419  2.60874694719e-17
6079.65512395  2.94698313426e-17
6080.49404371  3.00729138743e-17
6081.33296347  2.60335599582e-17
6082.17188323  3.15173743552e-17
6083.01080298  2.66457912042e-17
6083.84972274  2.60063818441e-17
6084.6886425  2.81983208727e-17
6085.52756226  2.65639352272e-17
6086.36648202  2.63862321732e-17
6087.20540178  2.70119005932e-17
6088.04432154  2.75009994364e-17
6088.8832413  2.78673232485e-17
6089.72216105  2.76259186974e-17
6090.56108081  2.5891826361e-17
6091.40000057  2.5041442646e-17
6092.23892033  2.62914750796e-17
6093.07784009  2.42554751713e-17
6093.91675985  2.46137223841e-17
6094.75567961  2.44258699751e-17
6095.59459937  2.34224061129e-17
6096.43351912  2.59796325759e-17
6097.27243888  2.67573983711e-17
6098.11135864  2.36562165164e-17
6098.9502784  2.58522295819e-17
6099.78919816  2.37451663206e-17
6100.62811792  2.18656773274e-17
6101.46703768  2.41681871453e-17
6102.30595744  2.2346199251e-17
6103.1448772  2.36569133911e-17
6103.98379695  2.07932407364e-17
6104.82271671  2.32678250048e-17
6105.66163647  2.13526703207e-17
6106.50055623  2.29319671261e-17
6107.33947599  2.14997644928e-17
6108.17839575  2.24853955095e-17
6109.01731551  2.47714483628e-17
6109.85623527  2.57333141646e-17
6110.69515502  2.5202706604e-17
6111.53407478  2.38804850967e-17
6112.37299454  2.43419055054e-17
6113.2119143  1.9934655342e-17
6114.05083406  2.6125994136e-17
6114.88975382  2.34708835776e-17
6115.72867358  2.29378101526e-17
6116.56759334  2.34028757521e-17
6117.40651309  2.53279832367e-17
6118.24543285  2.29325925265e-17
6119.08435261  2.05173676895e-17
6119.92327237  2.34433480918e-17
6120.76219213  2.38696746042e-17
6121.60111189  2.58410259806e-17
6122.44003165  2.50801817331e-17
6123.27895141  2.15114148086e-17
6124.11787117  2.43503752136e-17
6124.95679092  2.54110900144e-17
6125.79571068  2.27558186387e-17
6126.63463044  2.16047602842e-17
6127.4735502  2.17392749741e-17
6128.31246996  2.49065527159e-17
6129.15138972  2.52189670142e-17
6129.99030948  2.25080350037e-17
6130.82922924  1.98357527373e-17
6131.66814899  2.32906074476e-17
6132.50706875  2.31949569249e-17
6133.34598851  2.18500959234e-17
6134.18490827  2.30169143678e-17
6135.02382803  2.29649167924e-17
6135.86274779  2.29420271381e-17
6136.70166755  2.555927417e-17
6137.54058731  2.22465282972e-17
6138.37950706  2.53351664069e-17
6139.21842682  2.2130221693e-17
6140.05734658  2.23167696954e-17
6140.89626634  2.13240984571e-17
6141.7351861  2.53946151813e-17
6142.57410586  2.43104031943e-17
6143.41302562  2.32865691479e-17
6144.25194538  1.99391582248e-17
6145.09086514  2.13262962928e-17
6145.92978489  1.95902384122e-17
6146.76870465  2.21230742599e-17
6147.60762441  2.25802776831e-17
6148.44654417  1.85059192138e-17
6149.28546393  2.2310622903e-17
6150.12438369  2.3345642682e-17
6150.96330345  2.1399664693e-17
6151.80222321  1.88057540299e-17
6152.64114296  2.40017770355e-17
6153.48006272  1.9235564916e-17
6154.31898248  2.09871148577e-17
6155.15790224  2.23757181494e-17
6155.996822  2.28668897482e-17
6156.83574176  2.35970000336e-17
6157.67466152  2.54921955109e-17
6158.51358128  2.2124825381e-17
6159.35250103  2.38805923082e-17
6160.19142079  2.59974296842e-17
6161.03034055  2.61047483913e-17
6161.86926031  2.2369571357e-17
6162.70818007  2.42713424727e-17
6163.54709983  2.30149130865e-17
6164.38601959  2.20361436055e-17
6165.22493935  2.47560099074e-17
6166.06385911  2.28485029767e-17
6166.90277886  2.03593022077e-17
6167.74169862  2.44068935404e-17
6168.58061838  2.54141991478e-17
6169.41953814  2.43611857061e-17
6170.2584579  2.36514634734e-17
6171.09737766  2.52469134774e-17
6171.93629742  2.54696989654e-17
6172.77521718  2.38248959362e-17
6173.61413693  2.48063814418e-17
6174.45305669  2.34290532257e-17
6175.29197645  2.25131811555e-17
6176.13089621  2.17564288134e-17
6176.96981597  2.19537337025e-17
6177.80873573  2.31132796338e-17
6178.64765549  2.26947438233e-17
6179.48657525  2.29447610312e-17
6180.325495  2.25909809641e-17
6181.16441476  2.41171544734e-17
6182.00333452  2.5834843451e-17
6182.84225428  2.37021745109e-17
6183.68117404  2.45283820335e-17
6184.5200938  2.40421421636e-17
6185.35901356  2.50227521086e-17
6186.19793332  2.35899419435e-17
6187.03685308  2.29550175976e-17
6187.87577283  2.13587099016e-17
6188.71469259  2.40582060193e-17
6189.55361235  2.18629434343e-17
6190.39253211  2.15949683009e-17
6191.23145187  2.20151301524e-17
6192.07037163  2.11719296076e-17
6192.90929139  2.27083418147e-17
6193.74821115  2.35473968483e-17
6194.5871309  2.23370684053e-17
6195.42605066  2.30971264351e-17
6196.26497042  2.34803539263e-17
6197.10389018  2.1611961323e-17
6197.94280994  2.35096584018e-17
6198.7817297  2.58492991343e-17
6199.62064946  2.49681635887e-17
6200.45956922  2.39033926196e-17
6201.29848897  2.32282997001e-17
6202.13740873  2.18243651644e-17
6202.97632849  2.2973797478e-17
6203.81524825  2.23292419661e-17
6204.65416801  2.26467845476e-17
6205.49308777  2.1501211848e-17
6206.33200753  2.15787257593e-17
6207.17092729  2.37002447039e-17
6208.00984704  2.29509256922e-17
6208.8487668  2.31849683872e-17
6209.68768656  2.4217647382e-17
6210.52660632  2.30326387205e-17
6211.36552608  2.49573888334e-17
6212.20444584  2.42474521778e-17
6213.0433656  2.40238983407e-17
6213.88228536  2.30900147392e-17
6214.72120512  2.36843952712e-17
6215.56012487  2.24873967907e-17
6216.39904463  2.14877568053e-17
6217.23796439  2.35137860444e-17
6218.07688415  2.26424067449e-17
6218.91580391  2.32689328569e-17
6219.75472367  2.38898839712e-17
6220.59364343  2.32132900907e-17
6221.43256319  2.26412095498e-17
6222.27148294  2.10734737175e-17
6223.1104027  2.21130142479e-17
6223.94932246  2.09802354534e-17
6224.78824222  2.23321009393e-17
6225.62716198  2.37896769599e-17
6226.46608174  2.54924456711e-17
6227.3050015  2.20637505657e-17
6228.14392126  2.27409877151e-17
6228.98284101  2.50305428106e-17
6229.82176077  2.21387450069e-17
6230.66068053  1.96378403163e-17
6231.49960029  2.47821337752e-17
6232.33852005  2.32353756588e-17
6233.17743981  2.15800122973e-17
6234.01635957  2.29199237014e-17
6234.85527933  2.24145465794e-17
6235.69419909  2.22127924132e-17
6236.53311884  2.38524850278e-17
6237.3720386  2.3860097044e-17
6238.21095836  2.55440501376e-17
6239.04987812  2.41320747398e-17
6239.88879788  2.28797551277e-17
6240.72771764  2.35412679245e-17
6241.5666374  2.11044757083e-17
6242.40555716  2.11134814739e-17
6243.24447691  2.08854604912e-17
6244.08339667  2.14119404092e-17
6244.92231643  2.43905795245e-17
6245.76123619  2.41002329256e-17
6246.60015595  2.12923995916e-17
6247.43907571  2.36415285415e-17
6248.27799547  2.2269954009e-17
6249.11691523  2.04943350865e-17
6249.95583498  2.23940334466e-17
6250.79475474  2.2028674538e-17
6251.6336745  2.29748159872e-17
6252.47259426  1.97246637592e-17
6253.31151402  1.94664806091e-17
6254.15043378  1.96705398225e-17
6254.98935354  2.1296277074e-17
6255.8282733  2.19464075837e-17
6256.66719306  2.04030087608e-17
6257.50611281  2.30453968885e-17
6258.34503257  2.29237833152e-17
6259.18395233  1.97799670224e-17
6260.02287209  1.97326510156e-17
6260.86179185  2.00237480949e-17
6261.70071161  2.02831820458e-17
6262.53963137  2.43552354681e-17
6263.37855113  2.28457333464e-17
6264.21747088  2.20150229409e-17
6265.05639064  2.0297816415e-17
6265.8953104  2.33283458941e-17
6266.73423016  2.27911805637e-17
6267.57314992  2.12154753435e-17
6268.41206968  2.13132164903e-17
6269.25098944  2.12466738887e-17
6270.0899092  1.83018421318e-17
6270.92882895  1.93347534181e-17
6271.76774871  1.92097448141e-17
6272.60666847  2.14002722248e-17
6273.44558823  1.85279511761e-17
6274.28450799  2.13971988286e-17
6275.12342775  1.77359423337e-17
6275.96234751  1.8871635494e-17
6276.80126727  1.81946663733e-17
6277.64018703  1.89006362036e-17
6278.47910678  1.89865126116e-17
6279.31802654  1.91181325911e-17
6280.1569463  1.9365022797e-17
6280.99586606  1.85174801867e-17
6281.83478582  1.89570115817e-17
6282.67370558  2.02556108229e-17
6283.51262534  2.11816501166e-17
6284.3515451  2.14437643549e-17
6285.19046485  1.93199224945e-17
6286.02938461  2.01328179232e-17
6286.86830437  1.93728492362e-17
6287.70722413  1.73199706648e-17
6288.54614389  1.94343171604e-17
6289.38506365  1.84674124182e-17
6290.22398341  1.73109863415e-17
6291.06290317  2.17536770516e-17
6291.90182292  2.01859233507e-17
6292.74074268  1.97318469294e-17
6293.57966244  2.04081727812e-17
6294.4185822  1.76931041937e-17
6295.25750196  2.0823009795e-17
6296.09642172  1.75641716491e-17
6296.93534148  1.95359357897e-17
6297.77426124  1.88603604184e-17
6298.613181  1.84423606654e-17
6299.45210075  2.01613897868e-17
6300.29102051  1.6091877277e-17
6301.12994027  1.30202768607e-17
6301.96886003  1.50338320424e-17
6302.80777979  1.82940156926e-17
6303.64669955  2.02599528884e-17
6304.48561931  1.7636748471e-17
6305.32453907  1.93679889817e-17
6306.16345882  1.83253214493e-17
6307.00237858  1.75944446017e-17
6307.84129834  1.77704447798e-17
6308.6802181  1.82513097802e-17
6309.51913786  1.91225818682e-17
6310.35805762  1.98403807002e-17
6311.19697738  1.834699604e-17
6312.03589714  1.98014271901e-17
6312.87481689  1.89175577513e-17
6313.71373665  1.89356943627e-17
6314.55265641  2.10205648444e-17
6315.39157617  1.95314329069e-17
6316.23049593  1.85067411686e-17
6317.06941569  1.85270398784e-17
6317.90833545  1.7904766489e-17
6318.74725521  1.82714476728e-17
6319.58617496  1.78401465469e-17
6320.42509472  1.81949522706e-17
6321.26401448  1.92333670804e-17
6322.10293424  1.92425694004e-17
6322.941854  1.78549149304e-17
6323.78077376  1.83891301578e-17
6324.61969352  1.80951562367e-17
6325.45861328  1.60912000577e-17
6326.29753304  1.87294373136e-17
6327.13645279  1.86249418425e-17
6327.97537255  1.69912798746e-17
6328.81429231  1.83848953037e-17
6329.65321207  1.83977249461e-17
6330.49213183  1.60852694751e-17
6331.33105159  1.61580678675e-17
6332.16997135  1.64467759173e-17
6333.00889111  1.67598942378e-17
6333.84781086  1.63136549769e-17
6334.68673062  1.72498489861e-17
6335.52565038  1.75268406063e-17
6336.36457014  1.8519392125e-17
6337.2034899  1.80165702104e-17
6338.04240966  1.6582377017e-17
6338.88132942  1.74054754063e-17
6339.72024918  1.69001965616e-17
6340.55916893  1.50925982368e-17
6341.39808869  1.63221907988e-17
6342.23700845  1.66581719707e-17
6343.07592821  1.62880832483e-17
6343.91484797  1.66498666535e-17
6344.75376773  1.5778651745e-17
6345.59268749  1.66734424614e-17
6346.43160725  1.81793887352e-17
6347.27052701  1.71828918333e-17
6348.10944676  1.51329097592e-17
6348.94836652  1.59165400232e-17
6349.78728628  1.88820707463e-17
6350.62620604  1.71168638469e-17
6351.4651258  1.85768217495e-17
6352.30404556  1.70107780719e-17
6353.14296532  1.61467677759e-17
6353.98188508  1.72325450507e-17
6354.82080483  1.72258085951e-17
6355.65972459  1.70817163449e-17
6356.49864435  1.66183232447e-17
6357.33756411  1.66027329063e-17
6358.17648387  1.47008742346e-17
6359.01540363  1.47900670515e-17
6359.85432339  1.62603118972e-17
6360.69324315  1.47982079778e-17
6361.5321629  1.56478269174e-17
6362.37108266  1.74722217098e-17
6363.21000242  1.52592620806e-17
6364.04892218  1.40831948578e-17
6364.88784194  1.4362191333e-17
6365.7267617  1.52722257372e-17
6366.56568146  1.60581860645e-17
6367.40460122  1.59914433347e-17
6368.24352098  1.71121769177e-17
6369.08244073  1.72032512964e-17
6369.92136049  1.60310079503e-17
6370.76028025  1.65877518867e-17
6371.59920001  1.6422537185e-17
6372.43811977  1.49680274132e-17
6373.27703953  1.6318860095e-17
6374.11595929  1.75145220054e-17
6374.95487905  1.71057495885e-17
6375.7937988  1.44267129979e-17
6376.63271856  1.46452243209e-17
6377.47163832  1.68919627187e-17
6378.31055808  1.64104365809e-17
6379.14947784  1.53917218834e-17
6379.9883976  1.45747363362e-17
6380.82731736  1.54966211845e-17
6381.66623712  1.52136149994e-17
6382.50515687  1.48520049194e-17
6383.34407663  1.7180979895e-17
6384.18299639  1.47731347827e-17
6385.02191615  1.28499213678e-17
6385.86083591  1.50892157141e-17
6386.69975567  1.54833055167e-17
6387.53867543  1.42765901011e-17
6388.37759519  1.55278965646e-17
6389.21651495  1.54339524916e-17
6390.0554347  1.44741701664e-17
6390.89435446  1.22791345124e-17
6391.73327422  1.25566014369e-17
6392.57219398  1.41045960592e-17
6393.41111374  1.4477150646e-17
6394.2500335  1.63910044973e-17
6395.08895326  1.64441921203e-17
6395.92787302  1.45405465903e-17
6396.76679277  1.56918086466e-17
6397.60571253  1.58014252535e-17
6398.44463229  1.58570036929e-17
6399.28355205  1.5737629053e-17
6400.12247181  1.55664498185e-17
6400.96139157  1.61361252481e-17
6401.80031133  1.5459727922e-17
6402.63923109  1.526105966e-17
6403.47815084  1.40334219209e-17
6404.3170706  1.49585910147e-17
6405.15599036  1.27601281665e-17
6405.99491012  1.34462853124e-17
6406.83382988  1.45754403584e-17
6407.67274964  1.46200564223e-17
6408.5116694  1.54372814085e-17
6409.35058916  1.50407132335e-17
6410.18950891  1.43048081668e-17
6411.02842867  1.3658335356e-17
6411.86734843  1.29611300654e-17
6412.70626819  1.3207419887e-17
6413.54518795  1.49711133174e-17
6414.38410771  1.59490411882e-17
6415.22302747  1.55896289438e-17
6416.06194723  1.43654594967e-17
6416.90086699  1.43765969843e-17
6417.73978674  1.59928799687e-17
6418.5787065  1.51307869716e-17
6419.41762626  1.41502306323e-17
6420.25654602  1.55894699135e-17
6421.09546578  1.71673658219e-17
6421.93438554  1.53284974776e-17
6422.7733053  1.38352647004e-17
6423.61222506  1.31620050974e-17
6424.45114481  1.43928055755e-17
6425.29006457  1.38335564639e-17
6426.12898433  1.55863679275e-17
6426.96790409  1.52762676106e-17
6427.80682385  1.42601331365e-17
6428.64574361  1.55664909162e-17
6429.48466337  1.60046249881e-17
6430.32358313  1.55485687279e-17
6431.16250288  1.52763694615e-17
6432.00142264  1.51561496377e-17
6432.8403424  1.58733695277e-17
6433.67926216  1.62618503822e-17
6434.51818192  1.58812406383e-17
6435.35710168  1.51716863703e-17
6436.19602144  1.63893998986e-17
6437.0349412  1.64943027733e-17
6437.87386096  1.58169601992e-17
6438.71278071  1.66537280542e-17
6439.55170047  1.48229917019e-17
6440.39062023  1.52272094171e-17
6441.22953999  1.65782708167e-17
6442.06845975  1.66921830309e-17
6442.90737951  1.64167906488e-17
6443.74629927  1.54920861382e-17
6444.58521903  1.59438914626e-17
6445.42413878  1.59288532635e-17
6446.26305854  1.63467743947e-17
6447.1019783  1.64578061934e-17
6447.94089806  1.5784223169e-17
6448.77981782  1.53825338583e-17
6449.61873758  1.72370461467e-17
6450.45765734  1.49792149327e-17
6451.2965771  1.43921087008e-17
6452.13549685  1.49177809589e-17
6452.97441661  1.52609149244e-17
6453.81333637  1.64394122744e-17
6454.65225613  1.66220363361e-17
6455.49117589  1.53762709201e-17
6456.33009565  1.49058894172e-17
6457.16901541  1.56812679697e-17
6458.00793517  1.51577649576e-17
6458.84685493  1.40999948992e-17
6459.68577468  1.55200057986e-17
6460.52469444  1.63756339425e-17
6461.3636142  1.65479817824e-17
6462.20253396  1.53158179314e-17
6463.04145372  1.43483824923e-17
6463.88037348  1.54584002863e-17
6464.71929324  1.59000508952e-17
6465.558213  1.46713857127e-17
6466.39713275  1.47066368525e-17
6467.23605251  1.47148814165e-17
6468.07497227  1.63498781675e-17
6468.91389203  1.48833303316e-17
6469.75281179  1.52259639769e-17
6470.59173155  1.60594404389e-17
6471.43065131  1.8138469681e-17
6472.26957107  1.58850841704e-17
6473.10849082  1.62755627325e-17
6473.94741058  1.59269556201e-17
6474.78633034  1.56297188958e-17
6475.6252501  1.60167684768e-17
6476.46416986  1.63154829329e-17
6477.30308962  1.67859216152e-17
6478.14200938  1.65261302927e-17
6478.98092914  1.94580823753e-17
6479.8198489  1.82331016945e-17
6480.65876865  1.72787460579e-17
6481.49768841  1.77154506431e-17
6482.33660817  1.64324613958e-17
6483.17552793  1.88400617085e-17
6484.01444769  1.73644777304e-17
6484.85336745  1.56169178432e-17
6485.69228721  1.75191106574e-17
6486.53120697  1.94022966603e-17
6487.37012672  2.01027808358e-17
6488.20904648  1.77423875314e-17
6489.04796624  1.7914915844e-17
6489.886886  1.81671666246e-17
6490.72580576  1.80360827026e-17
6491.56472552  1.91243151207e-17
6492.40364528  1.70073187143e-17
6493.24256504  1.81113451726e-17
6494.08148479  1.75550408033e-17
6494.92040455  1.73796070593e-17
6495.75932431  1.95857176608e-17
6496.59824407  1.72101181927e-17
6497.43716383  1.85418886705e-17
6498.27608359  1.90149593951e-17
6499.11500335  1.6095633253e-17
6499.95392311  2.00232656432e-17
6500.79284287  1.7054207662e-17
6501.63176262  1.79252617533e-17
6502.47068238  1.86407912753e-17
6503.30960214  1.71227479711e-17
6504.1485219  1.94626209952e-17
6504.98744166  1.90451215626e-17
6505.82636142  2.06058886477e-17
6506.66528118  2.06667490401e-17
6507.50420094  1.77517024235e-17
6508.34312069  1.80758760361e-17
6509.18204045  2.00366849487e-17
6510.02096021  2.06155376823e-17
6510.85987997  1.8468448796e-17
6511.69879973  1.84318003331e-17
6512.53771949  1.9860339907e-17
6513.37663925  1.95965996276e-17
6514.21555901  2.08416288581e-17
6515.05447876  1.91279245744e-17
6515.89339852  1.9851816593e-17
6516.73231828  1.98462773324e-17
6517.57123804  2.19912755946e-17
6518.4101578  1.99380861099e-17
6519.24907756  1.7597832485e-17
6520.08799732  1.99274364346e-17
6520.92691708  1.99715718337e-17
6521.76583683  2.02123867215e-17
6522.60475659  1.86265321464e-17
6523.44367635  2.07002883697e-17
6524.28259611  1.95529645489e-17
6525.12151587  2.0590039215e-17
6525.96043563  2.087438197e-17
6526.79935539  1.93033404499e-17
6527.63827515  2.11728587739e-17
6528.47719491  1.95268228125e-17
6529.31611466  2.15875707077e-17
6530.15503442  2.01992533133e-17
6530.99395418  1.89473804157e-17
6531.83287394  2.09481792162e-17
6532.6717937  1.94802215491e-17
6533.51071346  2.23145718597e-17
6534.34963322  2.03021584805e-17
6535.18855298  2.13676263244e-17
6536.02747273  2.4304167059e-17
6536.86639249  2.16268815894e-17
6537.70531225  2.22976681806e-17
6538.54423201  2.28411053835e-17
6539.38315177  2.15643772875e-17
6540.22207153  2.14184088361e-17
6541.06099129  2.17410975695e-17
6541.89991105  2.24247495401e-17
6542.7388308  2.10183670087e-17
6543.57775056  2.17859298433e-17
6544.41667032  2.25661615029e-17
6545.25559008  2.21768586936e-17
6546.09450984  2.10997584025e-17
6546.9334296  2.25872285618e-17
6547.77234936  2.11397125532e-17
6548.61126912  2.31026835643e-17
6549.45018888  2.03903756729e-17
6550.28910863  2.38079743885e-17
6551.12802839  2.24882723513e-17
6551.96694815  2.53551077451e-17
6552.80586791  2.23617091807e-17
6553.64478767  2.17822667838e-17
6554.48370743  2.21395669617e-17
6555.32262719  2.41436357128e-17
6556.16154695  2.39430251358e-17
6557.0004667  2.55336506226e-17
6557.83938646  2.20562278924e-17
6558.67830622  2.06221311893e-17
6559.51722598  2.35456278586e-17
6560.35614574  2.2260662346e-17
6561.1950655  2.13697884229e-17
6562.03398526  2.36686709185e-17
6562.87290502  2.15865521985e-17
6563.71182477  2.23844916235e-17
6564.55074453  2.29266422884e-17
6565.38966429  2.20451672397e-17
6566.22858405  2.43445500557e-17
6567.06750381  2.29016977471e-17
6567.90642357  2.56937173856e-17
6568.74534333  2.25855131779e-17
6569.58426309  2.40067266328e-17
6570.42318285  2.4651568042e-17
6571.2621026  2.57008290814e-17
6572.10102236  2.2566286583e-17
6572.93994212  2.39015700242e-17
6573.77886188  2.44804942321e-17
6574.61778164  2.16536844634e-17
6575.4567014  2.44429880772e-17
6576.29562116  2.20780990375e-17
6577.13454092  2.31745867407e-17
6577.97346067  2.5032240326e-17
6578.81238043  2.51691672745e-17
6579.65130019  2.380581229e-17
6580.49021995  2.33604021313e-17
6581.32913971  2.26493754921e-17
6582.16805947  2.2225300421e-17
6583.00697923  2.33988553211e-17
6583.84589899  2.19675103797e-17
6584.68481874  2.2572790747e-17
6585.5237385  2.22944697043e-17
6586.36265826  2.31428164009e-17
6587.20157802  2.1499710887e-17
6588.04049778  2.19854683053e-17
6588.87941754  2.28233976181e-17
6589.7183373  2.32909648193e-17
6590.55725706  2.40908519198e-17
6591.39617682  2.36781233987e-17
6592.23509657  2.23826511595e-17
6593.07401633  2.34812473555e-17
6593.91293609  2.50745709982e-17
6594.75185585  2.3876321717e-17
6595.59077561  2.3651052496e-17
6596.42969537  2.29077015909e-17
6597.26861513  2.35328875592e-17
6598.10753489  2.29869308862e-17
6598.94645464  2.44407545044e-17
6599.7853744  2.32318376794e-17
6600.62429416  2.25840479541e-17
6601.46321392  2.36249107596e-17
6602.30213368  2.20829771606e-17
6603.14105344  2.42067654152e-17
6603.9799732  2.31026835643e-17
6604.81889296  2.3941649255e-17
6605.65781271  2.41783365002e-17
6606.49673247  2.23684277677e-17
6607.33565223  2.29492103083e-17
6608.17457199  2.43525909178e-17
6609.01349175  2.34962569649e-17
6609.85241151  2.24312894414e-17
6610.69133127  2.3277831411e-17
6611.53025103  2.31933487525e-17
6612.36917078  2.26646352616e-17
6613.20809054  2.29246231386e-17
6614.0470103  2.38028818424e-17
6614.88593006  2.29632550142e-17
6615.72484982  2.30205952958e-17
6616.56376958  2.32353041844e-17
6617.40268934  2.25918207875e-17
6618.2416091  2.36911138582e-17
6619.08052886  2.44938778005e-17
6619.91944861  2.30300656446e-17
6620.75836837  2.22308575502e-17
6621.59728813  2.4462518438e-17
6622.43620789  2.41737800117e-17
6623.27512765  2.17663280081e-17
6624.11404741  2.20835310866e-17
6624.95296717  2.41900582904e-17
6625.79188693  2.38382973732e-17
6626.63080668  2.23813110158e-17
6627.46972644  2.35191287506e-17
6628.3086462  2.1383225597e-17
6629.14756596  2.2236003702e-17
6629.98648572  2.38517166787e-17
6630.82540548  2.25863708698e-17
6631.66432524  2.28930672217e-17
6632.503245  2.35541333039e-17
6633.34216475  2.36411533012e-17
6634.18108451  2.25486860291e-17
6635.02000427  2.34986870921e-17
6635.85892403  2.28035634914e-17
6636.69784379  2.26981924598e-17
6637.53676355  2.24991900553e-17
6638.37568331  2.23051908539e-17
6639.21460307  2.25689132646e-17
6640.05352283  2.29384534216e-17
6640.89244258  2.25591391499e-17
6641.73136234  2.22281057885e-17
6642.5702821  2.39748133443e-17
6643.40920186  2.48993695457e-17
6644.24812162  2.51829439517e-17
6645.08704138  2.45500030185e-17
6645.92596114  2.27526916367e-17
6646.7648809  2.27063047963e-17
6647.60380065  2.36842880597e-17
6648.44272041  2.3822680232e-17
6649.28164017  2.1456004334e-17
6650.12055993  2.074428082e-17
6650.95947969  2.04891174604e-17
6651.79839945  1.81452240052e-17
6652.63731921  1.7479442404e-17
6653.47623897  1.64326454422e-17
6654.31515872  1.61931689112e-17
6655.15407848  1.77711952603e-17
6655.99299824  1.64282872949e-17
6656.831918  1.9670003765e-17
6657.67083776  2.34815868585e-17
6658.50975752  2.54730761275e-17
6659.34867728  2.60933482356e-17
6660.18759704  2.55021304428e-17
6661.0265168  2.29691337779e-17
6661.86543655  2.34460105106e-17
6662.70435631  2.58555531383e-17
6663.54327607  2.37106799562e-17
6664.38219583  2.09762507595e-17
6665.22111559  2.23540971645e-17
6666.06003535  2.20968789178e-17
6666.89895511  2.19583616654e-17
6667.73787487  2.12801774811e-17
6668.57679462  2.33319732164e-17
6669.41571438  2.28705706762e-17
6670.25463414  2.17936669395e-17
6671.0935539  2.1495172267e-17
6671.93247366  2.27839437877e-17
6672.77139342  2.13613365833e-17
6673.61031318  2.1460882457e-17
6674.44923294  1.87875816814e-17
6675.28815269  2.01041567167e-17
6676.12707245  2.03070366036e-17
6676.96599221  2.25078741864e-17
6677.80491197  2.15546746471e-17
6678.64383173  2.47785421901e-17
6679.48275149  2.86060997965e-17
6680.32167125  2.68942717139e-17
6681.16059101  2.36434226112e-17
6681.99951077  2.49286204154e-17
6682.83843052  2.40430177241e-17
6683.67735028  2.45383705712e-17
6684.51627004  2.1591537533e-17
6685.3551898  2.33487518154e-17
6686.19410956  2.27290336334e-17
6687.03302932  2.15079483036e-17
6687.87194908  2.23403919616e-17
6688.71086884  2.3541714639e-17
6689.54978859  2.31724961166e-17
6690.38870835  2.28485387139e-17
6691.22762811  2.2128166806e-17
6692.06654787  2.23843486748e-17
6692.90546763  2.35795960342e-17
6693.74438739  2.32823878996e-17
6694.58330715  2.31269669681e-17
6695.42222691  2.34469575454e-17
6696.26114666  2.16889391769e-17
6697.10006642  2.31982983499e-17
6697.93898618  2.2971099322e-17
6698.77790594  2.24618625862e-17
6699.6168257  2.29697770469e-17
6700.45574546  2.29232115206e-17
6701.29466522  2.20836740353e-17
6702.13358498  2.30108211811e-17
6702.97250474  2.16256486572e-17
6703.81142449  2.24335766199e-17
6704.65034425  2.36333983364e-17
6705.48926401  2.35124637693e-17
6706.32818377  2.4437949137e-17
6707.16710353  2.50863285255e-17
6708.00602329  2.22864109736e-17
6708.84494305  2.38705501648e-17
6709.68386281  2.18473084245e-17
6710.52278256  2.37785627015e-17
6711.36170232  2.19159595189e-17
6712.20062208  2.42807592157e-17
6713.03954184  2.39415241749e-17
6713.8784616  2.067343189e-17
6714.71738136  1.87230224925e-17
6715.55630112  2.26519128308e-17
6716.39522088  2.32811192302e-17
6717.23414063  2.34251578747e-17
6718.07306039  2.40262927308e-17
6718.91198015  2.19981907361e-17
6719.75089991  2.3501689014e-17
6720.58981967  2.23623524496e-17
6721.42873943  2.51058052806e-17
6722.26765919  2.35894416232e-17
6723.10657895  2.13625516469e-17
6723.9454987  2.09592577374e-17
6724.78441846  2.03397718469e-17
6725.62333822  2.15133624841e-17
6726.46225798  2.09559699182e-17
6727.30117774  2.2865656816e-17
6728.1400975  2.13123945355e-17
6728.97901726  2.11635849796e-17
6729.81793702  2.17279820299e-17
6730.65685678  2.2544880021e-17
6731.49577653  2.36066848054e-17
6732.33469629  2.42567795779e-17
6733.17361605  2.23501303391e-17
6734.01253581  2.09497159143e-17
6734.85145557  2.0851992636e-17
6735.69037533  2.26668867031e-17
6736.52929509  2.17271958122e-17
6737.36821485  1.94330842282e-17
6738.2071346  2.21168917303e-17
6739.04605436  2.24332907226e-17
6739.88497412  1.96559590591e-17
6740.72389388  2.29992602082e-17
6741.56281364  1.97904201432e-17
6742.4017334  1.98394694025e-17
6743.24065316  2.03006039139e-17
6744.07957292  1.93912538763e-17
6744.91849267  2.10074314361e-17
6745.75741243  2.40869387002e-17
6746.59633219  2.14570228432e-17
6747.43525195  2.11285089519e-17
6748.27417171  2.12374537001e-17
6749.11309147  2.06944810803e-17
6749.95201123  1.88904332429e-17
6750.79093099  2.05501029328e-17
6751.62985075  2.03510469226e-17
6752.4687705  2.07541442776e-17
6753.30769026  1.87942109256e-17
6754.14661002  1.98606615414e-17
6754.98552978  1.88538741229e-17
6755.82444954  2.08865326062e-17
6756.6633693  2.02071690954e-17
6757.50228906  1.85936539544e-17
6758.34120882  1.86023202169e-17
6759.18012857  1.786476588e-17
6760.01904833  1.97720155031e-17
6760.85796809  1.94886555201e-17
6761.69688785  2.0062487182e-17
6762.53580761  1.89149668068e-17
6763.37472737  2.04825954277e-17
6764.21364713  1.94912643332e-17
6765.05256689  1.80169811878e-17
6765.89148664  2.01141452543e-17
6766.7304064  1.94316726102e-17
6767.56932616  1.91729534026e-17
6768.40824592  1.94310650783e-17
6769.24716568  2.02049712597e-17
6770.08608544  1.73452779384e-17
6770.9250052  1.95054341192e-17
6771.76392496  2.1244690476e-17
6772.60284472  1.87636199121e-17
6773.44176447  1.63749263466e-17
6774.28068423  1.85101719364e-17
6775.11960399  1.86603573732e-17
6775.95852375  1.82725733935e-17
6776.79744351  1.95210691289e-17
6777.63636327  1.82963386083e-17
6778.47528303  2.00400799794e-17
6779.31420279  1.84141283049e-17
6780.15312254  1.61767280283e-17
6780.9920423  1.81023036698e-17
6781.83096206  1.95373474077e-17
6782.66988182  1.93801038807e-17
6783.50880158  1.9039921805e-17
6784.34772134  1.88238727727e-17
6785.1866411  2.01532774502e-17
6786.02556086  1.93623961154e-17
6786.86448061  1.84168800666e-17
6787.70340037  1.71989056571e-17
6788.54232013  1.68963637506e-17
6789.38123989  1.82754502353e-17
6790.22015965  1.86291409594e-17
6791.05907941  1.91003890886e-17
6791.89799917  1.8576803881e-17
6792.73691893  1.82607979975e-17
6793.57583869  1.83887191804e-17
6794.41475844  1.91211523816e-17
6795.2536782  1.8540030338e-17
6796.09259796  1.77770204182e-17
6796.93151772  1.96790095306e-17
6797.77043748  1.99393011735e-17
6798.60935724  1.87096567927e-17
6799.448277  1.70024602467e-17
6800.28719676  1.83690101338e-17
6801.12611651  1.79595515633e-17
6801.96503627  1.87149458931e-17
6802.80395603  1.84229911219e-17
6803.64287579  1.77691350127e-17
6804.48179555  1.77596074845e-17
6805.32071531  1.73627409042e-17
6806.15963507  1.73353805305e-17
6806.99855483  1.74363505302e-17
6807.83747458  1.52657054914e-17
6808.67639434  1.50977408149e-17
6809.5153141  1.57764896465e-17
6810.35423386  1.5153524743e-17
6811.19315362  1.64343143678e-17
6812.03207338  1.393878276e-17
6812.87099314  1.72572465793e-17
6813.7099129  2.03576761667e-17
6814.54883265  1.92747685863e-17
6815.38775241  1.84211327893e-17
6816.22667217  1.61072478317e-17
6817.06559193  1.76376115236e-17
6817.90451169  1.6401471913e-17
6818.74343145  1.59020628976e-17
6819.58235121  1.76097097318e-17
6820.42127097  1.69255449329e-17
6821.26019073  1.60352553124e-17
6822.09911048  1.66823320813e-17
6822.93803024  1.54728363142e-17
6823.77695  1.46118475955e-17
6824.61586976  1.49751123062e-17
6825.45478952  1.70831154549e-17
6826.29370928  1.79182751375e-17
6827.13262904  1.70120235121e-17
6827.9715488  1.91960396113e-17
6828.81046855  1.73266535147e-17
6829.64938831  1.62957756731e-17
6830.48830807  1.56783357353e-17
6831.32722783  1.44732731636e-17
6832.16614759  1.81214587903e-17
6833.00506735  1.94309221297e-17
6833.84398711  1.72878036424e-17
6834.68290687  1.56789647095e-17
6835.52182662  1.74366989676e-17
6836.36074638  1.82403384704e-17
6837.19966614  1.83107406859e-17
6838.0385859  1.73133306995e-17
6838.87750566  1.76203147356e-17
6839.71642542  1.8272680605e-17
6840.55534518  1.72189863702e-17
6841.39426494  1.79959319975e-17
6842.2331847  1.86350554603e-17
6843.07210445  1.57787857593e-17
6843.91102421  1.83139570308e-17
6844.74994397  1.56217173445e-17
6845.58886373  1.73444470493e-17
6846.42778349  1.74598566506e-17
6847.26670325  1.92583294903e-17
6848.10562301  1.82406779735e-17
6848.94454277  1.95553410704e-17
6849.78346252  1.80334738896e-17
6850.62238228  1.65491682562e-17
6851.46130204  1.77787358022e-17
6852.3002218  1.79249937245e-17
6853.13914156  1.7774061381e-17
6853.97806132  1.94457351847e-17
6854.81698108  1.8930798371e-17
6855.65590084  1.75505075439e-17
6856.49482059  1.83654185487e-17
6857.33374035  1.93546768877e-17
6858.17266011  1.71264163911e-17
6859.01157987  1.63455003648e-17
6859.85049963  1.46258118928e-17
6860.68941939  1.35783109088e-17
6861.52833915  1.77620876438e-17
6862.36725891  1.43801867825e-17
6863.20617867  1.74577678133e-17
6864.04509842  1.45768484027e-17
6864.88401818  1.29017313231e-17
6865.72293794  9.87558500732e-18
6866.5618577  1.2979641917e-17
6867.40077746  1.33020465399e-17
6868.23969722  1.14099887857e-17
6869.07861698  1.09533142725e-17
6869.91753674  1.28487616968e-17
6870.75645649  1.14623490933e-17
6871.59537625  1.21737402516e-17
6872.43429601  1.36096184523e-17
6873.27321577  1.43058123811e-17
6874.11213553  1.3173696511e-17
6874.95105529  1.44788213585e-17
6875.78997505  1.62203220093e-17
6876.62889481  1.57132509458e-17
6877.46781456  1.69415480355e-17
6878.30673432  1.76631260727e-17
6879.14565408  1.78407290627e-17
6879.98457384  1.58755780845e-17
6880.8234936  1.64722868927e-17
6881.66241336  1.62478878717e-17
6882.50133312  1.36582799634e-17
6883.34025288  1.54140343825e-17
6884.17917264  1.58765787251e-17
6885.01809239  1.44992987542e-17
6885.85701215  1.53507831738e-17
6886.69593191  1.46367063676e-17
6887.53485167  1.57145803683e-17
6888.37377143  1.4993368637e-17
6889.21269119  1.70604884688e-17
6890.05161095  1.48408120393e-17
6890.89053071  1.7688915798e-17
6891.72945046  1.70364373566e-17
6892.56837022  1.68004880838e-17
6893.40728998  1.87143026241e-17
6894.24620974  1.87385860279e-17
6895.0851295  1.71649035312e-17
6895.92404926  1.65617352304e-17
6896.76296902  1.68450487551e-17
6897.60188878  1.64666922395e-17
6898.44080853  1.60467984168e-17
6899.27972829  1.77637154716e-17
6900.11864805  1.5820555358e-17
6900.95756781  1.55926737503e-17
6901.79648757  1.84063376029e-17
6902.63540733  1.95486403519e-17
6903.47432709  1.62730236069e-17
6904.31324685  1.66375891504e-17
6905.15216661  1.72444848376e-17
6905.99108636  1.76386836385e-17
6906.83000612  1.9444734544e-17
6907.66892588  1.61633390994e-17
6908.50784564  1.7053185579e-17
6909.3467654  1.70686383293e-17
6910.18568516  1.70610191657e-17
6911.02460492  1.90432453614e-17
6911.86352468  1.90964043947e-17
6912.70244443  1.84290843085e-17
6913.54136419  1.86499757267e-17
6914.38028395  1.83409207219e-17
6915.21920371  2.06160737398e-17
6916.05812347  1.88364165177e-17
6916.89704323  1.83454414733e-17
6917.73596299  1.99327255351e-17
6918.57488275  1.89498820173e-17
6919.4138025  1.99801130162e-17
6920.25272226  2.06222384008e-17
6921.09164202  1.89938387305e-17
6921.93056178  1.77457128747e-17
6922.76948154  1.74634661043e-17
6923.6084013  1.84541003242e-17
6924.44732106  1.6448632463e-17
6925.28624082  2.00312886368e-17
6926.12516057  2.20207408873e-17
6926.96408033  2.26691024073e-17
6927.80300009  2.13085170531e-17
6928.64191985  2.07032009486e-17
6929.48083961  2.19568249673e-17
6930.31975937  2.22305537843e-17
6931.15867913  2.11444655962e-17
6931.99759889  2.08257972939e-17
6932.83651865  1.97132099977e-17
6933.6754384  2.06318338297e-17
6934.51435816  2.10052336005e-17
6935.35327792  2.10456523343e-17
6936.19219768  2.07883090076e-17
6937.03111744  2.26550219642e-17
6937.8700372  2.1084838136e-17
6938.70895696  2.05234430076e-17
6939.54787672  2.17226929294e-17
6940.38679647  2.20668775676e-17
6941.22571623  2.18463256525e-17
6942.06463599  2.08324801438e-17
6942.90355575  2.06898888546e-17
6943.74247551  2.0433224534e-17
6944.58139527  2.01458441199e-17
6945.42031503  1.88798907792e-17
6946.25923479  2.11316359539e-17
6947.09815454  2.28792190702e-17
6947.9370743  2.29424381155e-17
6948.77599406  2.15416484504e-17
6949.61491382  2.16111214996e-17
6950.45383358  2.00755848531e-17
6951.29275334  2.10976320411e-17
6952.1316731  2.19613457187e-17
6952.97059286  2.19449423599e-17
6953.80951262  2.25355526209e-17
6954.64843237  2.50157297556e-17
6955.48735213  2.10222623597e-17
6956.32627189  2.01897650959e-17
6957.16519165  2.07154051906e-17
6958.00411141  2.09905456256e-17
6958.84303117  2.21062241865e-17
6959.68195093  2.17950249518e-17
6960.52087069  2.23737704739e-17
6961.35979044  2.33947455471e-17
6962.1987102  2.36337199709e-17
6963.03762996  2.20446669194e-17
6963.87654972  2.25530638318e-17
6964.71546948  2.28705170705e-17
6965.55438924  2.21813973136e-17
6966.393309  2.41397582304e-17
6967.23222876  2.23717691927e-17
6968.07114851  2.45157668142e-17
6968.91006827  2.30946427021e-17
6969.74898803  2.172823219e-17
6970.58790779  2.26154073166e-17
6971.42682755  2.59847608591e-17
6972.26574731  2.41603607061e-17
6973.10466707  2.19061139299e-17
6973.94358683  2.1712007517e-17
6974.78250659  2.31395107131e-17
6975.62142634  2.29572869076e-17
6976.4603461  2.17363981323e-17
6977.29926586  2.18066573991e-17
6978.13818562  2.26382612337e-17
6978.97710538  2.26005227872e-17
6979.81602514  1.86033744633e-17
6980.6549449  2.35114095229e-17
6981.49386466  2.38582565799e-17
6982.33278441  2.48461033009e-17
6983.17170417  2.61272449368e-17
6984.01062393  2.52182165338e-17
6984.84954369  2.46310906464e-17
6985.68846345  2.32200265463e-17
6986.52738321  2.39745095784e-17
6987.36630297  2.60158164557e-17
6988.20522273  2.48672597027e-17
6989.04414248  2.2543897249e-17
6989.88306224  2.42361771021e-17
6990.721982  2.48838060102e-17
6991.56090176  2.09753573304e-17
6992.39982152  2.44367340733e-17
6993.23874128  2.40339226156e-17
6994.07766104  2.7307214658e-17
6994.9165808  2.50039186225e-17
6995.75550056  2.34777629819e-17
6996.59442031  2.53228370849e-17
6997.43334007  2.59296898875e-17
6998.27225983  2.47625855458e-17
6999.11117959  2.44077333638e-17
6999.95009935  2.23624953983e-17
7000.78901911  2.44509038593e-17
7001.62793887  2.60350787877e-17
7002.46685863  2.59083011941e-17
7003.30577838  2.40413202088e-17
7004.14469814  2.33452853104e-17
7004.9836179  2.583321741e-17
7005.82253766  2.37222945349e-17
7006.66145742  2.36698859821e-17
7007.50037718  2.48961710694e-17
7008.33929694  2.61593369112e-17
7009.1782167  2.54965911822e-17
7010.01713645  2.24567700402e-17
7010.85605621  2.40544178798e-17
7011.69497597  2.52639064995e-17
7012.53389573  2.66919814902e-17
7013.37281549  2.41383823495e-17
7014.21173525  2.65495688868e-17
7015.05065501  2.48473362331e-17
7015.88957477  2.59774704774e-17
7016.72849452  2.62567564236e-17
7017.56741428  2.57175719433e-17
7018.40633404  2.54148960225e-17
7019.2452538  2.5348049655e-17
7020.08417356  2.68983636193e-17
7020.92309332  2.74484121978e-17
7021.76201308  2.67376893245e-17
7022.60093284  2.42523839066e-17
7023.4398526  2.57355298689e-17
7024.27877235  2.74623318236e-17
7025.11769211  2.52374967344e-17
7025.95661187  2.44580870296e-17
7026.79553163  2.60057385751e-17
7027.63445139  2.63018388575e-17
7028.47337115  2.73036766787e-17
7029.31229091  2.7154170248e-17
7030.15121067  2.55931172655e-17
7030.99013042  2.57573831454e-17
7031.82905018  2.65836978796e-17
7032.66796994  2.71950893021e-17
7033.5068897  2.53496935646e-17
7034.34580946  2.57488062257e-17
7035.18472922  2.62773588993e-17
7036.02364898  2.63139894937e-17
7036.86256874  2.65762824178e-17
7037.70148849  2.82063974721e-17
7038.54040825  2.81072804443e-17
7039.37932801  3.04152937857e-17
7040.21824777  2.98306158941e-17
7041.05716753  2.80023918644e-17
7041.89608729  2.79231089634e-17
7042.73500705  2.74355468183e-17
7043.57392681  2.80957552086e-17
7044.41284657  2.7065595684e-17
7045.25176632  2.67168902944e-17
7046.09068608  2.93277761109e-17
7046.92960584  2.71061573665e-17
7047.7685256  2.75182068815e-17
7048.60744536  2.79252353247e-17
7049.44636512  2.68425064301e-17
7050.28528488  2.86073684658e-17
7051.12420464  2.97936457967e-17
7051.96312439  2.86285248676e-17
7052.80204415  2.82622903985e-17
7053.64096391  2.79887581359e-17
7054.47988367  2.73631969273e-17
7055.31880343  2.89395096794e-17
7056.15772319  2.83368381251e-17
7056.99664295  3.11890212812e-17
7057.83556271  3.07989501229e-17
7058.67448246  2.92543004992e-17
7059.51340222  2.8477946322e-17
7060.35232198  3.00325487462e-17
7061.19124174  3.02945200358e-17
7062.0301615  2.84863266872e-17
7062.86908126  2.95670721692e-17
7063.70800102  2.92711505726e-17
7064.54692078  2.87768698405e-17
7065.38584054  2.813910439e-17
7066.22476029  2.92800133896e-17
7067.06368005  3.04477431317e-17
7067.90259981  3.0583222725e-17
7068.74151957  2.89431727388e-17
7069.58043933  3.10088166256e-17
7070.41935909  2.90028180676e-17
7071.25827885  2.77770511691e-17
7072.09719861  3.08285047585e-17
7072.93611836  3.07723795405e-17
7073.77503812  2.97141663412e-17
7074.61395788  2.99550348348e-17
7075.45287764  2.9724923228e-17
7076.2917974  2.78470066701e-17
7077.13071716  2.93141423824e-17
7077.96963692  2.95700383539e-17
7078.80855668  3.10305626906e-17
7079.64747643  3.10340470642e-17
7080.48639619  2.93299382094e-17
7081.32531595  2.78942690711e-17
7082.16423571  3.09597316292e-17
7083.00315547  2.85065181856e-17
7083.84207523  2.88775950406e-17
7084.68099499  2.9496955851e-17
7085.51991475  3.04265867299e-17
7086.35883451  3.27664061482e-17
7087.19775426  3.23207636979e-17
7088.03667402  3.13112781234e-17
7088.87559378  3.00689827861e-17
7089.71451354  2.96391897686e-17
7090.5534333  3.02625531415e-17
7091.39235306  2.88646224497e-17
7092.23127282  2.82856446359e-17
7093.07019258  3.05109800455e-17
7093.90911233  3.08147638185e-17
7094.74803209  3.15472684939e-17
7095.58695185  2.91314539938e-17
7096.42587161  3.16561238992e-17
7097.26479137  3.22159823295e-17
7098.10371113  3.24079087753e-17
7098.94263089  3.29191825295e-17
7099.78155065  3.36275824871e-17
7100.6204704  3.22625299872e-17
7101.45939016  3.2714873156e-17
7102.29830992  2.90822081801e-17
7103.13722968  3.21205104926e-17
7103.97614944  3.06200498738e-17
7104.8150692  3.43543156104e-17
7105.65398896  3.16440090002e-17
7106.49290872  3.30953846226e-17
7107.33182848  2.90872471204e-17
7108.17074823  3.32542184534e-17
7109.00966799  3.23191733941e-17
7109.84858775  3.41005460001e-17
7110.68750751  3.23193163427e-17
7111.52642727  2.94882895885e-17
7112.36534703  3.12052816914e-17
7113.20426679  3.2685461469e-17
7114.04318655  3.54757657235e-17
7114.8821063  3.37189088128e-17
7115.72102606  3.15369940589e-17
7116.55994582  3.29255616135e-17
7117.39886558  3.1474918603e-17
7118.23778534  3.40379523553e-17
7119.0767051  3.22380321605e-17
7119.91562486  3.36562972993e-17
7120.75454462  3.61443187418e-17
7121.59346437  3.33790483716e-17
7122.43238413  3.65817237755e-17
7123.27130389  3.58366217493e-17
7124.11022365  3.70664626845e-17
7124.94914341  3.59184241205e-17
7125.78806317  3.60176840969e-17
7126.62698293  3.56493590036e-17
7127.46590269  3.58380512359e-17
7128.30482244  3.57090222009e-17
7129.1437422  3.56792888794e-17
7129.98266196  3.37410837238e-17
7130.82158172  3.40729033028e-17
7131.66050148  3.53094806937e-17
7132.49942124  3.81594124084e-17
7133.338341  3.55408609699e-17
7134.17726076  3.75634058355e-17
7135.01618052  3.68688540295e-17
7135.85510027  3.80827204519e-17
7136.69402003  3.58786486556e-17
7137.53293979  3.31029609017e-17
7138.37185955  3.63541137702e-17
7139.21077931  4.03266213188e-17
7140.04969907  3.96215985233e-17
7140.88861883  3.87887796251e-17
7141.72753859  4.03375390227e-17
7142.56645834  3.80978551413e-17
7143.4053781  3.78877027413e-17
7144.24429786  3.6946189255e-17
7145.08321762  3.80275780059e-17
7145.92213738  3.90532167791e-17
7146.76105714  3.75539712239e-17
7147.5999769  3.80516469867e-17
7148.43889666  4.00948121966e-17
7149.27781641  3.99921750581e-17
7150.11673617  3.84065885117e-17
7150.95565593  3.82594049967e-17
7151.79457569  3.87841873994e-17
7152.63349545  3.96857646035e-17
7153.47241521  4.02060083862e-17
7154.31133497  3.88366316893e-17
7155.15025473  3.88685092407e-17
7155.98917449  3.95599161762e-17
7156.82809424  4.07311124233e-17
7157.667014  3.94150019712e-17
7158.50593376  4.04997142785e-17
7159.34485352  4.02318642252e-17
7160.18377328  4.20221175168e-17
7161.02269304  4.16788263077e-17
7161.8616128  3.90319531658e-17
7162.70053256  4.06092844271e-17
7163.53945231  3.95217488837e-17
7164.37837207  4.07511967101e-17
7165.21729183  4.30506152632e-17
7166.05621159  4.37342851024e-17
7166.89513135  4.24004132792e-17
7167.73405111  4.28944259826e-17
7168.57297087  4.15385758028e-17
7169.41189063  4.30825285518e-17
7170.25081038  4.35521149027e-17
7171.08973014  4.09735354835e-17
7171.9286499  4.30382680726e-17
7172.76756966  4.426240893e-17
7173.60648942  4.43065085919e-17
7174.44540918  4.54433256861e-17
7175.28432894  4.50716770364e-17
7176.1232487  4.27755999083e-17
7176.96216846  4.6574674994e-17
7177.80108821  4.6270766141e-17
7178.64000797  4.60006825148e-17
7179.47892773  4.62914758282e-17
7180.31784749  4.82479784124e-17
7181.15676725  4.69305099481e-17
7181.99568701  4.47729679409e-17
7182.83460677  4.62704266379e-17
7183.67352653  4.37289066591e-17
7184.51244628  4.11742175348e-17
7185.35136604  4.38991406456e-17
7186.1902858  4.60747120526e-17
7187.02920556  4.70081846767e-17
7187.86812532  4.78037475802e-17
7188.70704508  4.5387289811e-17
7189.54596484  4.72732650997e-17
7190.3848846  4.47477375023e-17
7191.22380435  4.56943971403e-17
7192.06272411  4.85752593715e-17
7192.90164387  4.64869402534e-17
7193.74056363  4.50867581201e-17
7194.57948339  4.84762852924e-17
7195.41840315  4.94876649367e-17
7196.25732291  4.70026811532e-17
7197.09624267  4.78554949954e-17
7197.93516243  4.82981533924e-17
7198.77408218  5.01705842954e-17
7199.61300194  4.90268520598e-17
7200.4519217  5.00507397119e-17
7201.29084146  4.8042078735e-17
7202.12976122  5.02125397274e-17
7202.96868098  4.91951383708e-17
7203.80760074  4.81113730984e-17
7204.6465205  5.01277533029e-17
7205.48544025  5.15254874404e-17
7206.32436001  5.086969259e-17
7207.16327977  5.33236743827e-17
7208.00219953  4.99091490633e-17
7208.84111929  5.27265063519e-17
7209.68003905  5.09006409751e-17
7210.51895881  4.75061463368e-17
7211.35787857  4.67128706119e-17
7212.19679832  5.13429777376e-17
7213.03571808  5.03371730911e-17
7213.87463784  5.31366796657e-17
7214.7135576  4.98723397831e-17
7215.55247736  4.80898414563e-17
7216.39139712  5.23766216358e-17
7217.23031688  5.0010749824e-17
7218.06923664  5.08504838637e-17
7218.90815639  4.82241595918e-17
7219.74707615  5.04550878677e-17
7220.58599591  5.21949338878e-17
7221.42491567  5.23856810072e-17
7222.26383543  4.84849336864e-17
7223.10275519  5.2168256094e-17
7223.94167495  5.45519607512e-17
7224.78059471  5.33528180409e-17
7225.61951447  4.89632220371e-17
7226.45843422  5.034449921e-17
7227.29735398  5.38086634518e-17
7228.13627374  4.94508735251e-17
7228.9751935  5.06108483024e-17
7229.81411326  5.06843775198e-17
7230.65303302  5.15262915266e-17
7231.49195278  5.1135201859e-17
7232.33087254  5.03201979376e-17
7233.16979229  4.72203562266e-17
7234.00871205  5.12260278644e-17
7234.84763181  5.10315462113e-17
7235.68655157  5.13928668202e-17
7236.52547133  5.12451115106e-17
7237.36439109  5.11678298909e-17
7238.20331085  4.9600630116e-17
7239.04223061  4.25740422964e-17
7239.88115036  4.96704426682e-17
7240.72007012  5.12049965427e-17
7241.55898988  4.49271559403e-17
7242.39790964  4.40000624002e-17
7243.2368294  4.83155573919e-17
7244.07574916  4.5418541962e-17
7244.91466892  5.19114845619e-17
7245.75358868  4.80450449197e-17
7246.59250844  5.09292128387e-17
7247.43142819  4.94582889869e-17
7248.27034795  4.85285151594e-17
7249.10926771  4.81621556102e-17
7249.94818747  4.99925953441e-17
7250.78710723  4.99424382327e-17
7251.62602699  4.84213394009e-17
7252.46494675  4.8733807305e-17
7253.30386651  4.73667356553e-17
7254.14278626  4.66273158384e-17
7254.98170602  4.65392952004e-17
7255.82062578  5.09580884682e-17
7256.65954554  5.18989408169e-17
7257.4984653  5.00149846781e-17
7258.33738506  4.88733966723e-17
7259.17630482  4.93587252446e-17
7260.01522458  5.20134069571e-17
7260.85414433  5.07290311077e-17
7261.69306409  5.10357631968e-17
7262.53198385  5.14750980374e-17
7263.37090361  5.04816405815e-17
7264.20982337  5.03830238741e-17
7265.04874313  5.00528124675e-17
7265.88766289  5.17947848489e-17
7266.72658265  4.95247065084e-17
7267.56550241  4.68985609224e-17
7268.40442216  4.92672023645e-17
7269.24334192  4.94818755159e-17
7270.08226168  4.53243209259e-17
7270.92118144  4.25732560788e-17
7271.7601012  5.0923334075e-17
7272.59902096  4.83905160959e-17
7273.43794072  4.86494675951e-17
7274.27686048  4.99688479978e-17
7275.11578023  4.60386175157e-17
7275.95469999  4.76947670949e-17
7276.79361975  4.33853295526e-17
7277.63253951  4.47678932635e-17
7278.47145927  4.27037146004e-17
7279.31037903  5.17168420915e-17
7280.14929879  4.95906773154e-17
7280.98821855  4.93511489656e-17
7281.8271383  5.06645969988e-17
7282.66605806  4.89977441387e-17
7283.50497782  4.67052764643e-17
7284.34389758  5.05035653324e-17
7285.18281734  5.03199120403e-17
7286.0217371  4.57123193287e-17
7286.86065686  4.71485602617e-17
7287.69957662  4.73741332485e-17
7288.53849638  4.65428689169e-17
7289.37741613  4.83535996042e-17
7290.21633589  5.20488939622e-17
7291.05525565  4.64803288778e-17
7291.89417541  4.46047352357e-17
7292.73309517  4.67749281993e-17
7293.57201493  4.6498644175e-17
7294.41093469  4.86927453022e-17
7295.24985445  4.49344284534e-17
7296.0887742  4.76655876995e-17
7296.92769396  4.32522443494e-17
7297.76661372  4.67535573745e-17
7298.60553348  4.75668280434e-17
7299.44445324  4.28391941938e-17
7300.283373  4.56841941797e-17
7301.12229276  4.2056657487e-17
7301.96121252  4.71207567471e-17
7302.80013227  4.71040496224e-17
7303.63905203  4.36123320261e-17
7304.47797179  4.6651474162e-17
7305.31689155  5.04194757826e-17
7306.15581131  4.34033589525e-17
7306.99473107  4.56296592655e-17
7307.83365083  4.7609140847e-17
7308.67257059  4.70346659161e-17
7309.51149035  4.36591655811e-17
7310.3504101  4.2924248647e-17
7311.18932986  4.56120587117e-17
7312.02824962  3.9142309532e-17
7312.86716938  4.25901418894e-17
7313.70608914  4.765965533e-17
7314.5450089  4.32448824933e-17
7315.38392866  4.20205450815e-17
7316.22284842  4.25625527978e-17
7317.06176817  4.29582704283e-17
7317.90068793  4.12775872852e-17
7318.73960769  4.24634179015e-17
7319.57852745  4.51918075173e-17
7320.41744721  4.52162517383e-17
7321.25636697  4.56778687014e-17
7322.09528673  4.45859553553e-17
7322.93420649  4.32784754286e-17
7323.77312624  4.18552428238e-17
7324.612046  4.70153678469e-17
7325.45096576  4.66540829751e-17
7326.28988552  4.52438050927e-17
7327.12880528  4.48347753682e-17
7327.96772504  4.16764676548e-17
7328.8066448  4.3540714747e-17
7329.64556456  4.43853805155e-17
7330.48448431  4.39710795592e-17
7331.32340407  4.60917586804e-17
7332.16232383  4.82720295246e-17
7333.00124359  4.78885161361e-17
7333.84016335  4.71779183429e-17
7334.67908311  4.28288840216e-17
7335.51800287  4.38055450099e-17
7336.35692263  4.70615402643e-17
7337.19584239  4.64671061267e-17
7338.03476214  4.06096239301e-17
7338.8736819  4.11583502335e-17
7339.71260166  4.06967690075e-17
7340.55152142  4.56315890725e-17
7341.39044118  5.00314237741e-17
7342.22936094  4.63356469644e-17
7343.0682807  4.66092507013e-17
7343.90720046  4.72243230519e-17
7344.74612021  4.66846025142e-17
7345.58503997  4.30228474858e-17
7346.42395973  4.39335555357e-17
7347.26287949  4.60466405093e-17
7348.10179925  4.5521071889e-17
7348.94071901  4.50353680765e-17
7349.77963877  4.77395278943e-17
7350.61855853  4.61053745403e-17
7351.45747828  4.52465568544e-17
7352.29639804  4.62521828151e-17
7353.1353178  4.36419223989e-17
7353.97423756  4.68196889987e-17
7354.81315732  4.65479793316e-17
7355.65207708  4.58649706299e-17
7356.49099684  4.44034456526e-17
7357.3299166  4.22523363351e-17
7358.16883636  4.45723752325e-17
7359.00775611  4.54999512244e-17
7359.84667587  4.41248208439e-17
7360.68559563  4.72815918592e-17
7361.52451539  4.79803249135e-17
7362.36343515  4.55927249053e-17
7363.20235491  4.75928446996e-17
7364.04127467  4.79831838867e-17
7364.88019443  4.75085943326e-17
7365.71911418  4.66585858579e-17
7366.55803394  4.3041162783e-17
7367.3969537  4.29996540656e-17
7368.23587346  4.83608363802e-17
7369.07479322  4.63002135651e-17
7369.91371298  3.8738265142e-17
7370.75263274  4.45503254016e-17
7371.5915525  4.54328010909e-17
7372.43047225  4.47268848664e-17
7373.26939201  4.3790982115e-17
7374.10831177  4.83933929377e-17
7374.94723153  4.89440847851e-17
7375.78615129  4.77189790243e-17
7376.62507105  4.62462504456e-17
7377.46399081  4.71060151665e-17
7378.30291057  4.75505855018e-17
7379.14183033  4.72748017978e-17
7379.98075008  4.81427145923e-17
7380.81966984  4.77319516153e-17
7381.6585896  4.70634343341e-17
7382.49750936  4.50751792786e-17
7383.33642912  4.82875930601e-17
7384.17534888  4.90914648545e-17
7385.01426864  5.10891902588e-17
7385.8531884  4.66429865853e-17
7386.69210815  4.68375218442e-17
7387.53102791  4.30190950835e-17
7388.36994767  4.66687173443e-17
7389.20886743  4.66660013197e-17
7390.04778719  4.86673897834e-17
7390.88670695  4.45233617105e-17
7391.72562671  4.79439980851e-17
7392.56454647  4.84468378683e-17
7393.40346622  5.09278190893e-17
7394.24238598  4.70765498737e-17
7395.08130574  4.75755479117e-17
7395.9202255  4.84311313842e-17
7396.75914526  4.72831106887e-17
7397.59806502  4.81089608397e-17
7398.43698478  4.93151616402e-17
7399.27590454  4.39831765896e-17
7400.1148243  4.73773317248e-17
7400.95374405  4.57509690729e-17
7401.79266381  5.10576700791e-17
7402.63158357  4.88593340978e-17
7403.47050333  4.85112183714e-17
7404.30942309  5.12195415689e-17
7405.14834285  5.13192482599e-17
7405.98726261  4.83786156199e-17
7406.82618237  4.72401546161e-17
7407.66510212  4.98729830521e-17
7408.50402188  5.37849339741e-17
7409.34294164  4.87910403751e-17
7410.1818614  4.89367407977e-17
7411.02078116  5.23236055512e-17
7411.85970092  4.92809433045e-17
7412.69862068  4.71656426266e-17
7413.53754044  4.92060203376e-17
7414.37646019  5.0508675747e-17
7415.21537995  4.95938936603e-17
7416.05429971  5.21488329447e-17
7416.89321947  5.02525117467e-17
7417.73213923  4.71357127508e-17
7418.57105899  4.88346039795e-17
7419.40997875  4.87164747799e-17
7420.24889851  5.32676921134e-17
7421.08781826  5.20379941268e-17
7421.92673802  5.21405419224e-17
7422.76565778  5.04361293016e-17
7423.60457754  4.95671265236e-17
7424.4434973  5.27400864747e-17
7425.28241706  5.47234276699e-17
7426.12133682  5.4535914764e-17
7426.96025658  5.62331799518e-17
7427.79917634  5.13813415845e-17
7428.63809609  5.35709040917e-17
7429.47701585  5.39157498674e-17
7430.31593561  5.43508677225e-17
7431.15485537  5.13995854073e-17
7431.99377513  5.28131689775e-17
7432.83269489  5.52075947843e-17
7433.67161465  5.15891710688e-17
7434.51053441  4.94703502802e-17
7435.34945416  5.09253532249e-17
7436.18837392  5.27761452744e-17
7437.02729368  5.15542558584e-17
7437.86621344  5.09392907193e-17
7438.7051332  5.31553165973e-17
7439.54405296  5.47234812757e-17
7440.38297272  5.70321736231e-17
7441.22189248  5.65299056346e-17
7442.06081223  5.85220739097e-17
7442.89973199  5.8048234836e-17
7443.73865175  5.84887847403e-17
7444.57757151  5.8378303294e-17
7445.41649127  5.50732051745e-17
7446.25541103  5.66556289818e-17
7447.09433079  5.71068642984e-17
7447.93325055  5.58371406868e-17
7448.77217031  5.53679117075e-17
7449.61109006  5.42008073658e-17
7450.45000982  5.50483142389e-17
7451.28892958  5.78143529583e-17
7452.12784934  5.65695381508e-17
7452.9667691  5.5292756449e-17
7453.80568886  5.80014906239e-17
7454.64460862  5.7978458021e-17
7455.48352838  5.81639339084e-17
7456.32244813  5.89854955997e-17
7457.16136789  5.89920533695e-17
7458.00028765  5.9775286951e-17
7458.83920741  6.08033201142e-17
7459.67812717  6.19318461861e-17
7460.51704693  6.01604442491e-17
7461.35596669  5.6846340364e-17
7462.19488645  5.51672296562e-17
7463.0338062  5.3691141784e-17
7463.87272596  5.61885442324e-17
7464.71164572  5.39165896908e-17
7465.55056548  5.59881480784e-17
7466.38948524  5.51893688301e-17
7467.228405  5.56007214703e-17
7468.06732476  5.42645446e-17
7468.90624452  5.37990501544e-17
7469.74516428  5.42805012442e-17
7470.58408403  5.35477642772e-17
7471.42300379  5.32268981393e-17
7472.26192355  5.60016209897e-17
7473.10084331  5.52744590205e-17
7473.93976307  4.96912416984e-17
7474.77868283  5.17275275039e-17
7475.61760259  5.06737278446e-17
7476.45652235  5.18754436308e-17
7477.2954421  5.25586667554e-17
7478.13436186  4.9807101588e-17
7478.97328162  4.95986824405e-17
7479.81220138  5.37624910344e-17
7480.65112114  4.47043168465e-17
7481.4900409  5.10437861904e-17
7482.32896066  4.99700451928e-17
7483.16788042  5.21867858142e-17
7484.00680017  4.68966132469e-17
7484.84571993  4.84208390806e-17
7485.68463969  4.78483832995e-17
7486.52355945  5.0217525062e-17
7487.36247921  4.88439313796e-17
7488.20139897  5.07826904613e-17
7489.04031873  5.19958242718e-17
7489.87923849  4.70684375372e-17
7490.71815825  4.96840049224e-17
7491.557078  4.73099850369e-17
7492.39599776  4.79810396568e-17
7493.23491752  4.7624507828e-17
7494.07383728  4.92218697704e-17
7494.91275704  4.48249297791e-17
7495.7516768  4.59512222782e-17
7496.59059656  4.59522765245e-17
7497.42951632  4.58855731057e-17
7498.26843607  4.59440748451e-17
7499.10735583  4.7122561474e-17
7499.94627559  4.63807651355e-17
7500.78519535  4.74532910695e-17
7501.62411511  4.29871639264e-17
7502.46303487  4.4056366304e-17
7503.30195463  4.43817174561e-17
7504.14087439  4.13902844357e-17
7504.97979414  4.21676928593e-17
7505.8187139  4.22849107612e-17
7506.65763366  4.41333084207e-17
7507.49655342  4.45929777083e-17
7508.33547318  4.34890030689e-17
7509.17439294  4.36641866528e-17
7510.0133127  4.30640345688e-17
7510.85223246  4.14052404394e-17
7511.69115222  3.9804411992e-17
7512.53007197  4.1571060886e-17
7513.36899173  4.37370368641e-17
7514.20791149  4.29622908594e-17
7515.04683125  4.49259944824e-17
7515.88575101  4.54385369059e-17
7516.72467077  4.14356348984e-17
7517.56359053  4.23263301357e-17
7518.40251029  3.77328893415e-17
7519.24143004  3.85888301857e-17
7520.0803498  4.30644276776e-17
7520.91926956  3.87116766911e-17
7521.75818932  3.70984295788e-17
7522.59710908  3.69938268962e-17
7523.43602884  4.16504867357e-17
7524.2749486  4.00349345763e-17
7525.11386836  3.65403758754e-17
7525.95278811  3.90558613293e-17
7526.79170787  4.52624956301e-17
7527.63062763  4.33848828381e-17
7528.46954739  4.15245847026e-17
7529.30846715  4.26223232067e-17
7530.14738691  4.18043888377e-17
7530.98630667  3.96982904799e-17
7531.82522643  4.006602591e-17
7532.66414618  4.26116556628e-17
7533.50306594  4.12659369694e-17
7534.3419857  4.25734883704e-17
7535.18090546  4.22937557096e-17
7536.01982522  3.87269543293e-17
7536.85874498  4.05813915696e-17
7537.69766474  4.03334649859e-17
7538.5365845  4.13526174636e-17
7539.37550426  4.3283853872e-17
7540.21442401  4.12513026002e-17
7541.05334377  4.32074120756e-17
7541.89226353  4.10552127747e-17
7542.73118329  4.04216643097e-17
7543.57010305  4.26887407282e-17
7544.40902281  4.01637670569e-17
7545.24794257  3.71400097706e-17
7546.08686233  3.88357382602e-17
7546.92578208  3.90855410451e-17
7547.76470184  3.86646108445e-17
7548.6036216  3.81637366054e-17
7549.44254136  3.81181895883e-17
7550.28146112  3.51314381366e-17
7551.12038088  3.72212760843e-17
7551.95930064  3.75288301281e-17
7552.7982204  3.72827976142e-17
7553.63714015  3.91150242064e-17
7554.47605991  3.63114614636e-17
7555.31497967  3.77770247406e-17
7556.15389943  3.74893941663e-17
7556.99281919  3.67313195491e-17
7557.83173895  3.75519699426e-17
7558.67065871  3.88988858311e-17
7559.50957847  3.85682277099e-17
7560.34849823  3.56118885858e-17
7561.18741798  3.6199836428e-17
7562.02633774  3.90918129176e-17
7562.8652575  3.87913884381e-17
7563.70417726  3.548160875e-17
7564.54309702  3.740387513e-17
7565.38201678  3.59585926942e-17
7566.22093654  3.44333662198e-17
7567.0598563  3.2846725427e-17
7567.89877605  3.37772854722e-17
7568.73769581  3.23804626324e-17
7569.57661557  3.29462713008e-17
7570.41553533  3.8587918888e-17
7571.25445509  3.18929183559e-17
7572.09337485  3.33092715565e-17
7572.93229461  3.45645037476e-17
7573.77121437  3.48621228595e-17
7574.61013412  3.65268850955e-17
7575.44905388  3.34210931464e-17
7576.28797364  3.53874949254e-17
7577.1268934  3.62174548504e-17
7577.96581316  3.17471821962e-17
7578.80473292  3.46389085256e-17
7579.64365268  3.40848752532e-17
7580.48257244  3.52437957841e-17
7581.3214922  3.34167332123e-17
7582.16041195  3.33285160199e-17
7582.99933171  3.18826975267e-17
7583.83825147  3.31113948726e-17
7584.67717123  3.29056024067e-17
7585.51609099  3.21060548093e-17
7586.35501075  3.31830657575e-17
7587.19393051  3.13998526874e-17
7588.03285027  3.0841798984e-17
7588.87177002  3.28310010743e-17
7589.71068978  3.18533751826e-17
7590.54960954  2.89775340232e-17
7591.3885293  2.46422049048e-17
7592.22744906  2.32224745421e-17
7593.06636882  1.82234347913e-17
7593.90528858  1.72300059251e-17
7594.74420834  1.6338122427e-17
7595.58312809  1.46737068416e-17
7596.42204785  1.19821443746e-17
7597.26096761  9.47969047789e-18
7598.09988737  9.63232748425e-18
7598.93880713  7.61198938866e-18
7599.77772689  6.01851207617e-18
7600.61664665  7.70844757131e-18
7601.45556641  5.85662093087e-18
7602.29448617  5.9932869981e-18
7603.13340592  5.99975363815e-18
7603.97232568  7.10616555216e-18
7604.81124544  7.26759211431e-18
7605.6501652  6.94337919088e-18
7606.48908496  7.53108223347e-18
7607.32800472  9.80466281609e-18
7608.16692448  9.9446345711e-18
7609.00584424  1.03724870605e-17
7609.84476399  1.06226632988e-17
7610.68368375  9.0645336164e-18
7611.52260351  1.10978871876e-17
7612.36152327  1.37143247727e-17
7613.20044303  1.57100256666e-17
7614.03936279  1.73551145931e-17
7614.87828255  2.04926197026e-17
7615.71720231  1.93260514184e-17
7616.55612206  2.08518854245e-17
7617.39504182  2.26845587313e-17
7618.23396158  2.0436691039e-17
7619.07288134  2.06734497586e-17
7619.9118011  1.83005734624e-17
7620.75072086  1.60979365133e-17
7621.58964062  1.49698017634e-17
7622.42856038  1.37164064626e-17
7623.26748013  1.44369499089e-17
7624.10639989  1.38837260833e-17
7624.94531965  1.35500553191e-17
7625.78423941  1.15049120571e-17
7626.62315917  1.11545663316e-17
7627.46207893  1.11784476923e-17
7628.30099869  1.08053159502e-17
7629.13991845  1.24816373723e-17
7629.97883821  1.41472841031e-17
7630.81775796  1.43246958992e-17
7631.65667772  1.34646828051e-17
7632.49559748  1.29316665596e-17
7633.33451724  1.50430969024e-17
7634.173437  1.47753683555e-17
7635.01235676  1.22100456377e-17
7635.85127652  1.38567284418e-17
7636.69019628  1.49865374779e-17
7637.52911603  1.56317291113e-17
7638.36803579  1.65006443333e-17
7639.20695555  1.63184705599e-17
7640.04587531  1.50943457842e-17
7640.88479507  1.40205100832e-17
7641.72371483  1.5211301018e-17
7642.56263459  2.12123304729e-17
7643.40155435  1.8537546605e-17
7644.2404741  1.63242689149e-17
7645.07939386  1.57599880104e-17
7645.91831362  1.98186703723e-17
7646.75723338  1.98318931234e-17
7647.59615314  2.03113071948e-17
7648.4350729  1.98420246098e-17
7649.27399266  1.97564519677e-17
7650.11291242  1.73300003002e-17
7650.95183218  2.05180109585e-17
7651.79075193  2.11352096704e-17
7652.62967169  2.31031481475e-17
7653.46859145  2.05966863277e-17
7654.30751121  2.02456758909e-17
7655.14643097  2.09585965999e-17
7655.98535073  2.10144180519e-17
7656.82427049  2.0896646224e-17
7657.66319025  2.1676645592e-17
7658.50211  2.08970929385e-17
7659.34102976  1.9028664598e-17
7660.17994952  1.95042905299e-17
7661.01886928  2.00409376714e-17
7661.85778904  2.25259750606e-17
7662.6967088  2.03605708771e-17
7663.53562856  2.20700581753e-17
7664.37454832  2.09462851464e-17
7665.21346807  2.14794300458e-17
7666.05238783  2.28617435964e-17
7666.89130759  2.28328679669e-17
7667.73022735  2.64748067372e-17
7668.56914711  2.4321588927e-17
7669.40806687  2.31675465192e-17
7670.24698663  2.53937038836e-17
7671.08590639  2.44591770131e-17
7671.92482615  2.31000747513e-17
7672.7637459  2.35715909091e-17
7673.60266566  2.49075712251e-17
7674.44158542  2.42088381707e-17
7675.28050518  2.34197794313e-17
7676.11942494  2.39125055967e-17
7676.9583447  2.03786181455e-17
7677.79726446  2.45330814708e-17
7678.63618422  2.37803138226e-17
7679.47510397  2.43339361176e-17
7680.31402373  2.3935270171e-17
7681.15294349  2.3355577614e-17
7681.99186325  2.39741164696e-17
7682.83078301  2.13054793941e-17
7683.66970277  2.45888314485e-17
7684.50862253  2.52252567553e-17
7685.34754229  2.39980246331e-17
7686.18646204  2.2999224471e-17
7687.0253818  2.32196513061e-17
7687.86430156  2.46219955378e-17
7688.70322132  2.53544466076e-17
7689.54214108  2.14774466331e-17
7690.38106084  2.12120981813e-17
7691.2199806  2.47744681532e-17
7692.05890036  2.39870890606e-17
7692.89782012  2.28306522627e-17
7693.73673987  2.39450085485e-17
7694.57565963  2.02650454345e-17
7695.41457939  2.3162757739e-17
7696.25349915  2.4442398414e-17
7697.09241891  2.33989625326e-17
7697.93133867  2.36557340647e-17
7698.77025843  2.17833388988e-17
7699.60917819  2.26327934474e-17
7700.44809794  2.23961955451e-17
7701.2870177  2.15011403736e-17
7702.12593746  2.38345271022e-17
7702.96485722  2.17904863318e-17
7703.80377698  2.17309124774e-17
7704.64269674  2.25442546206e-17
7705.4816165  2.26478566626e-17
7706.32053626  1.97526459596e-17
7707.15945601  1.85127092751e-17
7707.99837577  2.09240030239e-17
7708.83729553  2.05814444267e-17
7709.67621529  2.15612860227e-17
7710.51513505  2.13467379513e-17
7711.35405481  2.06029045944e-17
7712.19297457  1.81596260828e-17
7713.03189433  1.94158589145e-17
7713.87081409  1.84455412731e-17
7714.70973384  1.77677126736e-17
7715.5486536  1.97998726234e-17
7716.38757336  1.96316399181e-17
7717.22649312  1.79778668605e-17
7718.06541288  1.51365853266e-17
7718.90433264  1.69289506847e-17
7719.7432524  2.42554394342e-17
7720.58217216  2.2975637942e-17
7721.42109191  2.55095637732e-17
7722.26001167  2.35629603837e-17
7723.09893143  2.12570912724e-17
7723.93785119  1.82409460022e-17
7724.77677095  1.95896844862e-17
7725.61569071  2.17681506036e-17
7726.45461047  2.02313452877e-17
7727.29353023  1.92496096219e-17
7728.13244998  2.03115930922e-17
7728.97136974  2.17915763154e-17
7729.8102895  2.24561803769e-17
7730.64920926  2.18432522563e-17
7731.48812902  2.27389864339e-17
7732.32704878  2.22040546763e-17
7733.16596854  2.35238817936e-17
7734.0048883  2.34429371144e-17
7734.84380805  2.52102471459e-17
7735.68272781  2.08326945668e-17
7736.52164757  2.31627756076e-17
7737.36056733  2.258901542e-17
7738.19948709  2.23741278456e-17
7739.03840685  2.13473812203e-17
7739.87732661  2.18872268381e-17
7740.71624637  2.15014262709e-17
7741.55516613  2.13810813671e-17
7742.39408588  2.12053259885e-17
7743.23300564  2.02637410279e-17
7744.0719254  1.94640683504e-17
7744.91084516  1.89222929257e-17
7745.74976492  2.20568711614e-17
7746.58868468  1.48498303129e-17
7747.42760444  2.01485958816e-17
7748.2665242  2.28933709876e-17
7749.10544395  1.94062813543e-17
7749.94436371  1.91035518277e-17
7750.78328347  2.11075133673e-17
7751.62220323  1.9882085972e-17
7752.46112299  1.61171291579e-17
7753.30004275  2.18465043383e-17
7754.13896251  1.68777071635e-17
7754.97788227  2.22141682941e-17
7755.81680202  1.89789720698e-17
7756.65572178  1.87116044682e-17
7757.49464154  2.10690065718e-17
7758.3335613  1.80518249239e-17
7759.17248106  1.89791150184e-17
7760.01140082  2.09163731392e-17
7760.85032058  1.60647509817e-17
7761.68924034  1.78237038772e-17
7762.5281601  2.05975261511e-17
7763.36707985  2.14684408675e-17
7764.20599961  2.04057426539e-17
7765.04491937  2.0150418477e-17
7765.88383913  1.92348144355e-17
7766.72275889  1.92957820394e-17
7767.56167865  2.06586367036e-17
7768.40059841  2.10760646619e-17
7769.23951817  2.16667106601e-17
7770.07843792  2.02870595282e-17
7770.91735768  1.93214055869e-17
7771.75627744  1.9462031332e-17
7772.5951972  1.93423654343e-17
7773.43411696  2.00926493495e-17
7774.27303672  1.79790283184e-17
7775.11195648  1.75698770875e-17
7775.95087624  1.9950540512e-17
7776.78979599  1.78225888776e-17
7777.62871575  1.87669970743e-17
7778.46763551  1.85759997947e-17
7779.30655527  1.85558976393e-17
7780.14547503  1.93499059761e-17
7780.98439479  1.8452224123e-17
7781.82331455  1.6807671254e-17
7782.66223431  1.77114998995e-17
7783.50115407  2.03982021121e-17
7784.34007382  2.16654419907e-17
7785.17899358  1.82985721812e-17
7786.01791334  2.02635623421e-17
7786.8568331  2.05019649713e-17
7787.69575286  1.81304824245e-17
7788.53467262  1.54731436538e-17
7789.37359238  1.6048143921e-17
7790.21251214  2.04728034445e-17
7791.05143189  2.15546567785e-17
7791.89035165  1.82223626763e-17
7792.72927141  2.02274678052e-17
7793.56819117  1.92506638683e-17
7794.40711093  1.6722715078e-17
7795.24603069  1.64543504095e-17
7796.08495045  1.86507440758e-17
7796.92387021  1.93494592616e-17
7797.76278996  1.927157011e-17
7798.60170972  2.13703959547e-17
7799.44062948  2.20080541937e-17
7800.27954924  1.92208948097e-17
7801.118469  1.93143474967e-17
7801.95738876  2.00847514359e-17
7802.79630852  1.77123790338e-17
7803.63522828  2.08782058467e-17
7804.47414804  2.04441065008e-17
7805.31306779  1.82250250951e-17
7806.15198755  1.76635495581e-17
7806.99090731  1.75468552057e-17
7807.82982707  2.02813594504e-17
7808.66874683  1.98704356561e-17
7809.50766659  1.76410405046e-17
7810.34658635  1.91307835476e-17
7811.18550611  1.99000796347e-17
7812.02442586  1.84155756601e-17
7812.86334562  2.17222640834e-17
7813.70226538  2.08118597995e-17
7814.54118514  1.98457948807e-17
7815.3801049  1.9943303736e-17
7816.21902466  2.11957305597e-17
7817.05794442  1.97334729704e-17
7817.89686418  1.81004632058e-17
7818.73578393  1.87854374515e-17
7819.57470369  2.13696454742e-17
7820.41362345  1.79267627142e-17
7821.25254321  1.67730633832e-17
7822.09146297  2.00456907144e-17
7822.93038273  1.76800065227e-17
7823.76930249  1.90419588234e-17
7824.60822225  1.85614905057e-17
7825.447142  1.72936109318e-17
7826.28606176  2.03840144575e-17
7827.12498152  1.86002653299e-17
7827.96390128  1.80010424121e-17
7828.80282104  1.97552011669e-17
7829.6417408  1.86561225192e-17
7830.48066056  2.03956111676e-17
7831.31958032  2.12977065606e-17
7832.15850008  1.81749394581e-17
7832.99741983  1.91133795481e-17
7833.83633959  1.80664592931e-17
7834.67525935  1.83274299421e-17
7835.51417911  1.9487762091e-17
7836.35309887  1.51429608369e-17
7837.19201863  1.93503169535e-17
7838.03093839  1.82560806917e-17
7838.86985815  1.61157693588e-17
7839.7087779  2.26102969019e-17
7840.54769766  2.14804664235e-17
7841.38661742  2.01372314631e-17
7842.22553718  1.7058569383e-17
7843.06445694  2.03612677518e-17
7843.9033767  1.94498806958e-17
7844.74229646  1.9988296827e-17
7845.58121622  1.77603329489e-17
7846.42013597  1.77508983373e-17
7847.25905573  1.33892184201e-17
7848.09797549  1.95678848154e-17
7848.93689525  1.68569599523e-17
7849.77581501  1.96061771879e-17
7850.61473477  1.75004129726e-17
7851.45365453  1.88521051332e-17
7852.29257429  2.11855633362e-17
7853.13149405  1.85972455395e-17
7853.9704138  1.32566871429e-17
7854.80933356  1.54138664179e-17
7855.64825332  1.75382800729e-17
7856.48717308  1.85748383369e-17
7857.32609284  1.58387277066e-17
7858.1650126  1.7405668387e-17
7859.00393236  1.42120523544e-17
7859.84285212  1.55757271866e-17
7860.68177187  1.77495867834e-17
7861.52069163  1.58509605382e-17
7862.35961139  1.69799279641e-17
7863.19853115  1.98408452833e-17
7864.03745091  1.91948602848e-17
7864.87637067  1.83636316904e-17
7865.71529043  1.91246188866e-17
7866.55421019  1.68686174156e-17
7867.39312994  1.61039135542e-17
7868.2320497  1.89215603138e-17
7869.07096946  2.01552072572e-17
7869.90988922  2.0434421729e-17
7870.74880898  1.98374502526e-17
7871.58772874  2.03688618994e-17
7872.4266485  1.95630602981e-17
7873.26556826  1.9249949125e-17
7874.10448802  1.95765153408e-17
7874.94340777  2.06874229902e-17
7875.78232753  2.02584876647e-17
7876.62124729  1.93613776062e-17
7877.46016705  2.12989037557e-17
7878.29908681  2.01909265538e-17
7879.13800657  2.00375783779e-17
7879.97692633  1.84629452726e-17
7880.81584609  1.91278173629e-17
7881.65476584  2.14685480789e-17
7882.4936856  1.92154270234e-17
7883.33260536  1.99309565454e-17
7884.17152512  1.94123388038e-17
7885.01044488  1.95449415553e-17
7885.84936464  2.04205557089e-17
7886.6882844  1.76994868514e-17
7887.52720416  1.67637913757e-17
7888.36612391  1.93434732864e-17
7889.20504367  2.19837886585e-17
7890.04396343  2.06274917641e-17
7890.88288319  1.47866791683e-17
7891.72180295  1.87669613371e-17
7892.56072271  1.90530909504e-17
7893.39964247  2.06879411791e-17
7894.23856223  2.07096872441e-17
7895.07748199  1.93888952234e-17
7895.91640174  1.94030650094e-17
7896.7553215  2.01192914061e-17
7897.59424126  1.89840646158e-17
7898.43316102  2.06278312672e-17
7899.27208078  1.99781117349e-17
7900.11100054  2.05667564518e-17
7900.9499203  2.02654028061e-17
7901.78884006  2.12210682098e-17
7902.62775981  1.76599722679e-17
7903.46667957  1.99812387369e-17
7904.30559933  2.0772280889e-17
7905.14451909  1.93115063921e-17
7905.98343885  1.82800067238e-17
7906.82235861  1.79536370625e-17
7907.66127837  1.70046795247e-17
7908.50019813  2.68662895135e-17
7909.33911788  1.85565587769e-17
7910.17803764  2.32794574521e-17
7911.0169574  2.30068722244e-17
7911.85587716  2.03646627825e-17
7912.69479692  2.03855511556e-17
7913.53371668  1.63422536433e-17
7914.37263644  1.89144128808e-17
7915.2115562  1.55394218004e-17
7916.05047596  1.91625181503e-17
7916.88939571  2.22472787776e-17
7917.72831547  2.28319030635e-17
7918.56723523  2.29632371456e-17
7919.40615499  1.82789167403e-17
7920.24507475  1.77450445897e-17
7921.08399451  1.98234591524e-17
7921.92291427  2.01154317923e-17
7922.76183403  2.03768491559e-17
7923.60075378  2.24605403111e-17
7924.43967354  1.88777465493e-17
7925.2785933  1.99448940399e-17
7926.11751306  2.01125013447e-17
7926.95643282  2.13554578196e-17
7927.79535258  2.06790426249e-17
7928.63427234  1.80110845556e-17
7929.4731921  1.90725140997e-17
7930.31211185  1.99456623889e-17
7931.15103161  1.91812444249e-17
7931.98995137  1.86803523172e-17
7932.82887113  2.07748718335e-17
7933.66779089  1.98014629273e-17
7934.50671065  1.93796035604e-17
7935.34563041  2.02578622643e-17
7936.18455017  1.80168203706e-17
7937.02346992  1.98794950275e-17
7937.86238968  2.06441631517e-17
7938.70130944  2.03440424382e-17
7939.5402292  2.01341580669e-17
7940.37914896  2.02247875178e-17
7941.21806872  2.11194495805e-17
7942.05698848  2.09660477988e-17
7942.89590824  1.99045289117e-17
7943.734828  2.0327138759e-17
7944.57374775  2.16524515312e-17
7945.41266751  2.08081073971e-17
7946.25158727  2.02607569746e-17
7947.09050703  1.93827841681e-17
7947.92942679  1.98931644932e-17
7948.76834655  2.20803504789e-17
7949.60726631  1.70770615791e-17
7950.44618607  1.73605484291e-17
7951.28510582  2.05340390771e-17
7952.12402558  2.12795520807e-17
7952.96294534  1.95223199297e-17
7953.8018651  1.98829079268e-17
7954.64078486  2.08847636165e-17
7955.47970462  1.94846886948e-17
7956.31862438  2.04488774124e-17
7957.15754414  2.04035269497e-17
7957.99646389  2.08553697981e-17
7958.83538365  2.0089200713e-17
7959.67430341  1.86242270992e-17
7960.51322317  1.71523705074e-17
7961.35214293  2.06620138657e-17
7962.19106269  1.92512535315e-17
7963.02998245  1.73101250758e-17
7963.86890221  2.12653644261e-17
7964.70782197  2.04230930476e-17
7965.54674172  1.81149367577e-17
7966.38566148  1.89943033136e-17
7967.22458124  2.00880571237e-17
7968.063501  2.03381279373e-17
7968.90242076  1.96452557781e-17
7969.74134052  1.83418677568e-17
7970.58026028  2.04526119461e-17
7971.41918004  2.01924453833e-17
7972.25809979  2.01330680833e-17
7973.09701955  2.04316699673e-17
7973.93593931  1.8953187705e-17
7974.77485907  1.98914133721e-17
7975.61377883  1.75520388815e-17
7976.45269859  2.26247704538e-17
7977.29161835  2.03778319279e-17
7978.13053811  1.92369586655e-17
7978.96945786  2.22932546407e-17
7979.80837762  2.16017226251e-17
7980.64729738  2.12195315117e-17
7981.48621714  1.90473908726e-17
7982.3251369  2.16305089117e-17
7983.16405666  2.0641625813e-17
7984.00297642  2.0793473028e-17
7984.84189618  2.0108552388e-17
7985.68081594  2.16316346324e-17
7986.51973569  1.94008493052e-17
7987.35865545  1.78559316528e-17
7988.19757521  2.6712494623e-17
7989.03649497  1.63626399092e-17
7989.87541473  1.65799915612e-17
7990.71433449  1.9450988548e-17
7991.55325425  2.07828590899e-17
7992.39217401  1.87454118265e-17
7993.23109376  1.72240807031e-17
7994.07001352  1.51688970846e-17
7994.90893328  1.3240323095e-17
7995.74785304  1.9492640214e-17
7996.5867728  1.80054202149e-17
7997.42569256  1.97481430767e-17
7998.26461232  1.96444159547e-17
7999.10353208  1.90073831161e-17
7999.94245183  1.89124473367e-17
8000.78137159  1.80344745302e-17
8001.62029135  2.0240494002e-17
8002.45921111  1.91635009224e-17
8003.29813087  1.83347917981e-17
8004.13705063  1.92953889306e-17
8004.97597039  2.05200658455e-17
8005.81489015  1.90053997034e-17
8006.65380991  2.05223887612e-17
8007.49272966  2.11878683833e-17
8008.33164942  1.99339227301e-17
8009.17056918  1.63468565902e-17
8010.00948894  1.9821636557e-17
8010.8484087  1.93968646112e-17
8011.68732846  1.86594282069e-17
8012.52624822  1.92685503195e-17
8013.36516798  1.89648737581e-17
8014.20408773  1.64665403565e-17
8015.04300749  1.71792198396e-17
8015.88192725  1.86743484734e-17
8016.72084701  2.03977553975e-17
8017.55976677  1.88777465493e-17
8018.39868653  1.9566276643e-17
8019.23760629  1.92737500771e-17
8020.07652605  1.68681153084e-17
8020.9154458  1.82424290946e-17
8021.75436556  1.70561589112e-17
8022.59328532  1.74216804239e-17
8023.43220508  1.8792352593e-17
8024.27112484  1.98208503394e-17
8025.1100446  1.64229821127e-17
8025.94896436  1.40397849232e-17
8026.78788412  1.22293472807e-17
8027.62680387  1.45969005261e-17
8028.46572363  1.67730383672e-17
8029.30464339  1.72899049877e-17
8030.14356315  1.91526904299e-17
8030.98248291  1.90690654633e-17
8031.82140267  1.6840259975e-17
8032.66032243  1.79566211158e-17
8033.49924219  1.89714493965e-17
8034.33816195  1.88670253997e-17
8035.1770817  1.99327791408e-17
8036.01600146  1.86039998637e-17
8036.85492122  1.75999588463e-17
8037.69384098  1.73451064e-17
8038.53276074  1.95994586009e-17
8039.3716805  1.88959188978e-17
8040.21060026  1.98699889416e-17
8041.04952002  2.08146115612e-17
8041.88843977  1.95770692668e-17
8042.72735953  1.88290725302e-17
8043.56627929  1.81640396227e-17
8044.40519905  1.74597976843e-17
8045.24411881  1.84166835122e-17
8046.08303857  1.95656155054e-17
8046.92195833  1.91857473077e-17
8047.76087809  1.91243329893e-17
8048.59979784  1.67631159433e-17
8049.4387176  1.63384833724e-17
8050.27763736  1.816205621e-17
8051.11655712  1.88162964937e-17
8051.95547688  1.60953580769e-17
8052.79439664  1.65607631795e-17
8053.6333164  1.90712275618e-17
8054.47223616  1.54671165809e-17
8055.31115592  1.95848242317e-17
8056.15007567  1.73573571002e-17
8056.98899543  1.7747864252e-17
8057.82791519  1.6402619076e-17
8058.66683495  1.91060712978e-17
8059.50575471  1.67381856968e-17
8060.34467447  1.74800928204e-17
8061.18359423  1.54346082686e-17
8062.02251399  1.58173836846e-17
8062.86143374  1.77153487922e-17
8063.7003535  1.59665470385e-17
8064.53927326  1.76330568219e-17
8065.37819302  1.63129170044e-17
8066.21711278  1.77445138928e-17
8067.05603254  1.76317506285e-17
8067.8949523  1.70472460622e-17
8068.73387206  1.93794784804e-17
8069.57279181  1.49182848529e-17
8070.41171157  1.7378752941e-17
8071.25063133  1.58527813468e-17
8072.08955109  1.51571038201e-17
8072.92847085  1.71069378492e-17
8073.76739061  1.52078863318e-17
8074.60631037  1.58817641878e-17
8075.44523013  1.5874134303e-17
8076.28414989  1.48807268791e-17
8077.12306964  1.78911327605e-17
8077.9619894  1.86840868509e-17
8078.80090916  1.78692080096e-17
8079.63982892  1.74682388027e-17
8080.47874868  1.6659504967e-17
8081.31766844  1.72692185296e-17
8082.1565882  1.75111948753e-17
8082.99550796  1.74484100366e-17
8083.83442771  1.83545723191e-17
8084.67334747  1.80132823912e-17
8085.51226723  1.70321971419e-17
8086.35118699  1.70741436396e-17
8087.19010675  1.74926973186e-17
8088.02902651  1.834699604e-17
8088.86794627  1.74067119122e-17
8089.70686603  1.73799108252e-17
8090.54578578  1.6149551701e-17
8091.38470554  1.78161526142e-17
8092.2236253  1.7145882425e-17
8093.06254506  1.61517817002e-17
8093.90146482  1.61605891245e-17
8094.74038458  1.78171496811e-17
8095.57930434  1.78423283008e-17
8096.4182241  1.6634417477e-17
8097.25714386  1.78960466207e-17
8098.09606361  1.59719469242e-17
8098.93498337  1.58813549972e-17
8099.77390313  1.72001832607e-17
8100.61282289  1.7806775182e-17
8101.45174265  1.79200441272e-17
8102.29066241  1.66880196511e-17
8103.12958217  1.558810118e-17
8103.96850193  1.51683717483e-17
8104.80742168  1.71869104776e-17
8105.64634144  1.8365918869e-17
8106.4852612  1.73674725048e-17
8107.32418096  1.68902115976e-17
8108.16310072  1.74372475331e-17
8109.00202048  1.77937329036e-17
8109.84094024  1.62962259614e-17
8110.67986  1.59355611294e-17
8111.51877975  1.75401008814e-17
8112.35769951  1.63126739917e-17
8113.19661927  1.72960124693e-17
8114.03553903  1.7939270722e-17
8114.87445879  1.72784494394e-17
8115.71337855  1.62906277345e-17
8116.55229831  1.66956066513e-17
8117.39121807  1.76561894889e-17
8118.23013783  1.62539399607e-17
8119.06905758  1.56587785717e-17
8119.90797734  1.56579887803e-17
8120.7468971  1.81198684865e-17
8121.58581686  1.74028308561e-17
8122.42473662  1.85162293859e-17
8123.26365638  1.57673981116e-17
8124.10257614  1.65364583334e-17
8124.9414959  1.71949995849e-17
8125.78041565  1.62639445801e-17
8126.61933541  1.34735938672e-17
8127.45825517  1.82955881279e-17
8128.29717493  1.57122824686e-17
8129.13609469  1.64535766999e-17
8129.97501445  1.49757251986e-17
8130.81393421  1.5204657479e-17
8131.65285397  1.59447366466e-17
8132.49177372  1.61853603406e-17
8133.33069348  1.51043468299e-17
8134.16961324  1.58942936379e-17
8135.008533  1.53591831945e-17
8135.84745276  1.67817224983e-17
8136.68637252  1.85837904968e-17
8137.52529228  1.65790784767e-17
8138.36421204  1.77502264786e-17
8139.20313179  1.76714796351e-17
8140.04205155  1.45792678088e-17
8140.88097131  1.31626447927e-17
8141.71989107  1.43988898279e-17
8142.55881083  1.48301695115e-17
8143.39773059  1.58123554655e-17
8144.23665035  1.31490468013e-17
8145.07557011  1.53384056066e-17
8145.91448987  1.63424269686e-17
8146.75340962  1.53173671375e-17
8147.59232938  1.55671842172e-17
8148.43124914  1.70952589437e-17
8149.2701689  1.44055851858e-17
8150.10908866  1.73450331388e-17
8150.94800842  1.59416703978e-17
8151.78692818  1.13535633755e-17
8152.62584794  1.38694276435e-17
8153.46476769  1.47716624115e-17
8154.30368745  1.5175006353e-17
8155.14260721  1.20284043481e-17
8155.98152697  1.43014667418e-17
8156.82044673  1.4818640702e-17
8157.65936649  1.55831426484e-17
8158.49828625  1.56543060655e-17
8159.33720601  1.561586181e-17
8160.17612576  1.43784928409e-17
8161.01504552  1.53956958562e-17
8161.85396528  1.6706552945e-17
8162.69288504  1.89363733688e-17
8163.5318048  1.69609247265e-17
8164.37072456  1.6369337054e-17
8165.20964432  1.7635728175e-17
8166.04856408  1.61685209883e-17
8166.88748384  1.66896260367e-17
8167.72640359  1.72136919092e-17
8168.56532335  1.60435642033e-17
8169.40424311  1.59810920648e-17
8170.24316287  1.48525463375e-17
8171.08208263  1.53670275023e-17
8171.92100239  1.61549247838e-17
8172.75992215  1.66434679141e-17
8173.59884191  1.66012676826e-17
8174.43776166  1.3879998697e-17
8175.27668142  1.32917721049e-17
8176.11560118  1.34207725502e-17
8176.95452094  1.3761431717e-17
8177.7934407  1.38637775977e-17
8178.63236046  1.32747844434e-17
8179.47128022  1.41684494392e-17
8180.31019998  1.23387262354e-17
8181.14911973  1.31911827059e-17
8181.98803949  1.38647907463e-17
8182.82695925  1.36279587655e-17
8183.66587901  1.45219239535e-17
8184.50479877  1.55328372277e-17
8185.34371853  1.46386879934e-17
8186.18263829  1.57297543687e-17
8187.02155805  1.46350445894e-17
8187.86047781  1.48537614011e-17
8188.69939756  1.42978751567e-17
8189.53831732  1.6426193097e-17
8190.37723708  1.5404296005e-17
8191.21615684  1.43651950417e-17
8192.0550766  1.31299345653e-17
8192.89399636  1.49059430229e-17
8193.73291612  1.26724202288e-17
8194.57183588  1.37606776629e-17
8195.41075563  1.44838084799e-17
8196.24967539  1.19614436216e-17
8197.08859515  1.68975323559e-17
8197.92751491  1.55856871345e-17
8198.76643467  1.50696085185e-17
8199.60535443  1.3361170106e-17
8200.44427419  1.47938319619e-17
8201.28319395  1.54258812528e-17
8202.1221137  1.35901845819e-17
8202.96103346  1.65286158125e-17
8203.79995322  1.54062579754e-17
8204.63887298  1.36926787717e-17
8205.47779274  1.65412471136e-17
8206.3167125  1.54768942693e-17
8207.15563226  1.32634486146e-17
8207.99455202  1.33779129679e-17
8208.83347178  1.25837277321e-17
8209.67239153  1.33026344163e-17
8210.51131129  1.47393363587e-17
8211.35023105  1.324111646e-17
8212.18915081  1.45773344281e-17
8213.02807057  1.71374413066e-17
8213.86699033  1.59655463979e-17
8214.70591009  1.45665024934e-17
8215.54482985  1.69315720058e-17
8216.3837496  1.28216943679e-17
8217.22266936  1.6639031145e-17
8218.06158912  1.36590322307e-17
8218.90050888  1.69421519936e-17
8219.73942864  1.29193461719e-17
8220.5783484  1.76824062733e-17
8221.41726816  1.47029434165e-17
8222.25618792  1.55088843927e-17
8223.09510767  1.56639032812e-17
8223.93402743  1.45832417816e-17
8224.77294719  1.51121089422e-17
8225.61186695  1.3902463079e-17
8226.45078671  1.46106110895e-17
8227.28970647  1.60254472474e-17
8228.12862623  1.50672748816e-17
8228.96754599  1.46423599871e-17
8229.80646574  1.43763110869e-17
8230.6453855  1.45422673348e-17
8231.48430526  1.16391801605e-17
8232.32322502  1.4042788632e-17
8233.16214478  1.39463947762e-17
8234.00106454  1.36131975294e-17
8234.8399843  1.5776848805e-17
8235.67890406  1.43726766172e-17
8236.51782382  1.51742951834e-17
8237.35674357  1.32888827551e-17
8238.19566333  1.41217302431e-17
8239.03458309  1.53528469951e-17
8239.87350285  1.47337184763e-17
8240.71242261  1.41588897475e-17
8241.55134237  1.56737184936e-17
8242.39026213  1.57377827228e-17
8243.22918189  1.53068479029e-17
8244.06810164  1.66645707102e-17
8244.9070214  1.59497416366e-17
8245.74594116  1.39038067964e-17
8246.58486092  1.37318520654e-17
8247.42378068  1.55074281033e-17
8248.26270044  1.40873618113e-17
8249.1016202  1.50681361472e-17
8249.94053996  1.29127419437e-17
8250.77945971  1.47814436736e-17
8251.61837947  1.5652710401e-17
8252.45729923  1.42472659702e-17
8253.29621899  1.44835082877e-17
8254.13513875  1.42172110142e-17
8254.97405851  1.6383746279e-17
8255.81297827  1.49445248665e-17
8256.65189803  1.54740942624e-17
8257.49081779  1.45457642164e-17
8258.32973754  1.4214855935e-17
8259.1686573  1.57550509211e-17
8260.00757706  1.65773309293e-17
8260.84649682  1.63892194259e-17
8261.68541658  1.67367955211e-17
8262.52433634  1.57610708465e-17
8263.3632561  1.60356841584e-17
8264.20217586  1.63932309227e-17
8265.04109561  1.39810759082e-17
8265.88001537  1.43452733589e-17
8266.71893513  1.66312547379e-17
8267.55785489  1.61065527439e-17
8268.39677465  1.54418754211e-17
8269.23569441  1.53188270007e-17
8270.07461417  1.50910526044e-17
8270.91353393  1.70304978397e-17
8271.75245368  1.52790765518e-17
8272.59137344  1.61722930461e-17
8273.4302932  1.06240052293e-17
8274.26921296  1.71819716013e-17
8275.10813272  1.65084403959e-17
8275.94705248  1.32651782934e-17
8276.78597224  1.23940152037e-17
8277.624892  1.39423225262e-17
8278.46381176  1.54445896588e-17
8279.30273151  1.53890326617e-17
8280.14165127  1.32846764907e-17
8280.98057103  1.45084885662e-17
8281.81949079  1.78706196277e-17
8282.65841055  1.22874880748e-17
8283.49733031  1.18234570661e-17
8284.33625007  1.46068050814e-17
8285.17516983  1.16178647284e-17
8286.01408958  1.18482390034e-17
8286.85300934  1.11854146526e-17
8287.6919291  1.27709815436e-17
8288.53084886  1.19830574591e-17
8289.36976862  7.24247246088e-18
8290.20868838  1.07945858664e-17
8291.04760814  1.27759168461e-17
8291.8865279  1.48332071705e-17
8292.72544765  1.41967693557e-17
8293.56436741  7.18751227449e-18
8294.40328717  2.39184200976e-17
8295.24220693  1.82134641222e-17
8296.08112669  1.12494967504e-17
8296.92004645  1.43274208581e-17
8297.75896621  1.22105459581e-17
8298.59788597  1.11488555326e-17
8299.43680573  1.72432715608e-17
8300.27572548  7.7009088163e-18
8301.11464524  8.44276412107e-18
8301.953565  1.57936738624e-17
8302.79248476  1.19505009016e-17
8303.63140452  1.30169854678e-17
8304.47032428  1.41488797675e-17
8305.30924404  1.79523683931e-17
8306.1481638  1.80538083366e-17
8306.98708355  1.627522859e-17
8307.82600331  1.46265677338e-17
8308.66492307  1.62017636994e-17
8309.50384283  1.31687201107e-17
8310.34276259  1.21590969482e-17
8311.18168235  1.26514925448e-17
8312.02060211  8.08078058771e-18
8312.85952187  1.35287363132e-17
8313.69844162  1.44297738861e-17
8314.53736138  1.28384586721e-17
8315.37628114  1.43139211439e-17
8316.2152009  1.54267407316e-17
8317.05412066  1.66899905558e-17
8317.89304042  1.43948693968e-17
8318.73196018  1.34606194894e-17
8319.57087994  1.404280114e-17
8320.4097997  1.46842225025e-17
8321.24871945  1.5259092329e-17
8322.08763921  1.46424261009e-17
8322.92655897  1.58231069916e-17
8323.76547873  1.59208731545e-17
8324.60439849  1.36165085778e-17
8325.44331825  1.33501630591e-17
8326.28223801  1.4877716023e-17
8327.12115777  1.40098282445e-17
8327.96007752  1.18288819678e-17
8328.79899728  1.28686297738e-17
8329.63791704  1.68061756536e-17
8330.4768368  1.51391441077e-17
8331.31575656  1.41415125509e-17
8332.15467632  1.40534490283e-17
8332.99359608  1.33559757091e-17
8333.83251584  1.39725347257e-17
8334.67143559  1.51776383952e-17
8335.51035535  1.52211805573e-17
8336.34927511  1.47214945789e-17
8337.18819487  1.35777569827e-17
8338.02711463  7.34735746708e-18
8338.86603439  1.41589290583e-17
8339.70495415  1.47367865119e-17
8340.54387391  1.48802908857e-17
8341.38279366  1.37598521343e-17
8342.22171342  1.21320117506e-17
8343.06063318  1.13751968685e-17
8343.89955294  6.94198901515e-18
8344.7384727  8.34132953817e-18
8345.57739246  4.53862713018e-18
8346.41631222  1.04763142466e-17
8347.25523198  1.43952982428e-17
8348.09415174  1.33625674292e-17
8348.93307149  1.43330387404e-17
8349.77199125  1.4152301601e-17
8350.61091101  1.26383144652e-17
8351.44983077  1.29745904687e-17
8352.28875053  1.45167224091e-17
8353.12767029  1.22072134674e-17
8353.96659005  1.41016227271e-17
8354.80550981  1.23319075843e-17
8355.64442956  1.63372861774e-17
8356.48334932  1.37221404907e-17
8357.32226908  1.65072146111e-17
8358.16118884  1.80215912821e-17
8359.0001086  1.78237038772e-17
8359.83902836  1.43231770697e-17
8360.67794812  1.36698498706e-17
8361.51686788  1.13703526958e-17
8362.35578763  1.64870159653e-17
8363.19470739  1.77143159881e-17
8364.03362715  1.10115855073e-17
8364.87254691  1.46120387893e-17
8365.71146667  1.57710379419e-17
8366.55038643  1.29090753106e-17
8367.38930619  1.31170995624e-17
8368.22822595  1.51804080255e-17
8369.06714571  1.53899028617e-17
8369.90606546  1.46760547733e-17
8370.74498522  1.96431115482e-17
8371.58390498  1.68638679463e-17
8372.42282474  1.63594700227e-17
8373.2617445  1.68350209065e-17
8374.10066426  1.3918133826e-17
8374.93958402  1.48659870853e-17
8375.77850378  1.62451039466e-17
8376.61742353  1.31576826873e-17
8377.45634329  1.71759766919e-17
8378.29526305  1.26292175697e-17
8379.13418281  1.46309830606e-17
8379.97310257  1.8460872517e-17
8380.81202233  1.54705777253e-17
8381.65094209  1.02985558e-17
8382.48986185  1.81258723302e-17
8383.3287816  9.39032612254e-18
8384.16770136  1.48031504277e-17
8385.00662112  1.77685971684e-17
8385.84554088  1.71184452164e-17
8386.68446064  1.74380498324e-17
8387.5233804  1.68775195434e-17
8388.36230016  1.41326032756e-17
8389.20121992  1.62110446412e-17
8390.04013968  1.56444390341e-17
8390.87905943  1.69051443721e-17
8391.71797919  1.70920711885e-17
8392.55689895  1.62923752818e-17
8393.39581871  1.6632614537e-17
8394.23473847  1.68002522185e-17
8395.07365823  1.57909578378e-17
8395.91257799  1.92292215692e-17
8396.75149775  1.8371654684e-17
8397.5904175  1.51715988143e-17
8398.42933726  9.91776379657e-18
8399.26825702  1.04425926575e-17
8400.10717678  7.25734090847e-18
8400.94609654  4.14323828164e-18
8401.7850163  1.64657434178e-17
8402.62393606  2.08069459393e-17
8403.46285582  1.92407646736e-17
8404.30177557  1.72095303163e-17
8405.14069533  1.5141307993e-17
8405.97961509  1.5654475817e-17
8406.81853485  1.58429947241e-17
8407.65745461  1.53854803875e-17
8408.49637437  1.54652296586e-17
8409.33529413  1.3595541583e-17
8410.17421389  1.57269525749e-17
8411.01313365  1.21384015558e-17
8411.8520534  8.97398278717e-18
8412.69097316  1.30421444321e-17
8413.52989292  2.03241011e-17
8414.36881268  1.81240318662e-17
8415.20773244  1.68352156741e-17
8416.0466522  1.37934611514e-17
8416.88557196  1.60531060264e-17
8417.72449172  1.84053548308e-17
8418.56341147  1.78046970658e-17
8419.40233123  2.08282452897e-17
8420.24125099  1.97380473276e-17
8421.08017075  1.97397091058e-17
8421.91909051  2.13131092788e-17
8422.75801027  2.15275322701e-17
8423.59693003  1.73312993462e-17
8424.43584979  1.81409712825e-17
8425.27476954  1.60259296991e-17
8426.1136893  1.68900650753e-17
8426.95260906  1.43018187529e-17
8427.79152882  1.50567967447e-17
8428.63044858  1.70040362557e-17
8429.46936834  1.31357329204e-17
8430.3082881  1.38597089214e-17
8431.14720786  7.54646172252e-18
8431.98612761  8.06480607486e-18
8432.82504737  1.58695474378e-17
8433.66396713  1.87863487492e-17
8434.50288689  1.96801352513e-17
8435.34180665  1.96292812652e-17
8436.18072641  2.09523783331e-17
8437.01964617  2.33643332195e-17
8437.85856593  2.06688575329e-17
8438.69748569  2.37147182558e-17
8439.53640544  2.43721748844e-17
8440.3753252  2.54100715052e-17
8441.21424496  2.35663196773e-17
8442.05316472  2.49913391404e-17
8442.89208448  2.09537363454e-17
8443.73100424  2.24469423197e-17
8444.569924  2.4947900616e-17
8445.40884376  2.52675159532e-17
8446.24776351  2.65634885127e-17
8447.08668327  2.68232262295e-17
8447.92560303  2.72666529755e-17
8448.76452279  2.91611873152e-17
8449.60344255  3.08258959454e-17
8450.44236231  2.79084567257e-17
8451.28128207  2.40173227023e-17
8452.12020183  2.49705758474e-17
8452.95912158  2.46674710806e-17
8453.79804134  1.4315255927e-17
8454.6369611  2.39887508387e-17
8455.47588086  2.06468077019e-17
8456.31480062  2.31748190323e-17
8457.15372038  1.877612792e-17
8457.99264014  2.26320072298e-17
8458.8315599  2.27759386627e-17
8459.67047966  2.61105378121e-17
8460.50939941  2.24267150842e-17
8461.34831917  1.29496012559e-17
8462.18723893  2.70962403031e-17
8463.02615869  2.00109541898e-17
8463.86507845  2.31449248936e-17
8464.70399821  2.38061517931e-17
8465.54291797  1.75135195779e-17
8466.38183773  2.32506354283e-17
8467.22075748  1.55978627867e-17
8468.05967724  2.08438266938e-17
8468.898597  2.39104507097e-17
8469.73751676  2.38653504072e-17
8470.57643652  1.82509524085e-17
8471.41535628  2.28983027164e-17
8472.25427604  2.26462306216e-17
8473.0931958  2.32689507255e-17
8473.93211555  2.26168904089e-17
8474.77103531  2.06995914949e-17
8475.60995507  2.25289591139e-17
8476.44887483  2.11298669642e-17
8477.28779459  2.04554887879e-17
8478.12671435  2.51737595002e-17
8478.96563411  2.41270715367e-17
8479.80455387  2.22049123683e-17
8480.64347363  1.85869174987e-17
8481.48239338  2.23540971645e-17
8482.32131314  2.22302857556e-17
8483.1602329  2.62568993722e-17
8483.99915266  2.49471143984e-17
8484.83807242  2.30393215704e-17
8485.67699218  2.57918516413e-17
8486.51591194  2.2735770089e-17
8487.3548317  1.90885600869e-17
8488.19375145  2.637895966e-17
8489.03267121  2.85312483039e-17
8489.87159097  1.87223434863e-17
8490.71051073  1.87792549219e-17
8491.54943049  2.63411140021e-17
8492.38835025  2.46338602767e-17
8493.22727001  2.01142345972e-17
8494.06618977  1.85409058985e-17
8494.90510952  1.89761309651e-17
8495.74402928  2.71958933884e-17
8496.58294904  2.71345684128e-17
8497.4218688  2.58471549044e-17
8498.26078856  2.53568231291e-17
8499.09970832  1.77834566817e-17


==> anc/LBTSpectra/2017hjw_LBT_20180314.txt <==
3500.0  -4.55203836701e-18
3500.5  -3.06250747192e-18
3501.0  -4.88058851352e-18
3501.5  -3.15199507961e-18
3502.0  -1.71493491573e-18
3502.5  -5.57508600162e-18
3503.0  -8.3605031645e-18
3503.5  -5.81944171338e-18
3504.0  -3.20969476163e-19
3504.5  4.05281667557e-18
3505.0  1.05350168658e-18
3505.5  -2.4679521643e-18
3506.0  2.70028441422e-18
3506.5  8.57529703637e-18
3507.0  9.13893374931e-18
3507.5  7.40242557037e-18
3508.0  5.68267076472e-18
3508.5  1.32229759568e-18
3509.0  -4.1297686316e-18
3509.5  -5.47697074075e-18
3510.0  -3.19348730983e-18
3510.5  1.7518693236e-18
3511.0  4.49071007075e-18
3511.5  7.30151328065e-20
3512.0  -3.51439136076e-18
3512.5  -1.92134099849e-18
3513.0  2.80737370849e-18
3513.5  6.86051034442e-18
3514.0  6.63427714922e-18
3514.5  4.00198471552e-18
3515.0  2.80213511307e-18
3515.5  9.54756398251e-19
3516.0  -8.53410745743e-19
3516.5  1.53500358573e-18
3517.0  7.08566956979e-18
3517.5  4.78255732743e-18
3518.0  -2.33510433096e-19
3518.5  2.84135831576e-18
3519.0  4.32183845312e-18
3519.5  8.98046592985e-19
3520.0  -1.51552479932e-18
3520.5  -1.66024345241e-18
3521.0  4.68336967496e-18
3521.5  1.19616099276e-17
3522.0  1.24603460419e-17
3522.5  1.11453974027e-17
3523.0  1.13217892234e-17
3523.5  9.90208775494e-18
3524.0  7.81596079609e-18
3524.5  6.35971158232e-18
3525.0  4.78849538262e-18
3525.5  -1.78802609613e-18
3526.0  -5.34454575706e-18
3526.5  -2.53292177153e-18
3527.0  2.46247265747e-18
3527.5  4.57153377541e-18
3528.0  1.43929291163e-18
3528.5  -1.39624924638e-19
3529.0  3.885940174e-18
3529.5  9.71950124163e-18
3530.0  1.43009582922e-17
3530.5  1.17817229693e-17
3531.0  3.98362678697e-18
3531.5  2.65101391627e-18
3532.0  7.45983828334e-18
3532.5  8.77077301623e-18
3533.0  5.24485948484e-18
3533.5  9.02667319509e-19
3534.0  -1.42272191248e-18
3534.5  4.91126964059e-19
3535.0  3.62563714592e-18
3535.5  2.5871517005e-18
3536.0  1.2132128557e-18
3536.5  4.41090715206e-18
3537.0  5.925368269e-18
3537.5  2.03456116329e-18
3538.0  3.48514996428e-19
3538.5  2.23773206619e-18
3539.0  3.87047532619e-18
3539.5  5.82004580075e-18
3540.0  7.14194858023e-18
3540.5  5.71146712877e-18
3541.0  2.76819359525e-18
3541.5  3.48906109144e-18
3542.0  1.6243268413e-18
3542.5  2.19877883021e-18
3543.0  6.74257177632e-18
3543.5  7.30386478671e-18
3544.0  5.03816265476e-18
3544.5  4.93647863499e-18
3545.0  5.54839105979e-18
3545.5  8.55871453252e-18
3546.0  1.10612546015e-17
3546.5  9.41723961858e-18
3547.0  5.19061808542e-18
3547.5  1.07110771207e-17
3548.0  1.7448079242e-17
3548.5  1.39667657352e-17
3549.0  9.83285640882e-18
3549.5  5.57430016929e-18
3550.0  4.73398023584e-18
3550.5  8.56490727349e-18
3551.0  8.46641713334e-18
3551.5  7.42924376109e-18
3552.0  6.06958809587e-18
3552.5  3.77487163747e-18
3553.0  -1.66695028802e-19
3553.5  -1.13042919315e-18
3554.0  3.71390092042e-19
3554.5  2.54351769483e-18
3555.0  2.79946287437e-18
3555.5  3.2339891732e-18
3556.0  3.46692407862e-18
3556.5  4.37941930894e-18
3557.0  7.61134998916e-18
3557.5  8.6104510873e-18
3558.0  8.49814795235e-18
3558.5  9.16121093524e-18
3559.0  3.22044392233e-18
3559.5  -6.0706895572e-18
3560.0  -6.8327448261e-18
3560.5  -2.34232574085e-18
3561.0  -1.0617118209e-19
3561.5  8.49372209545e-19
3562.0  -1.04629184248e-19
3562.5  -1.40271244716e-18
3563.0  -1.3035902158e-18
3563.5  8.60810183254e-20
3564.0  4.34789518319e-18
3564.5  1.03522609832e-17
3565.0  1.2387297401e-17
3565.5  1.14419138257e-17
3566.0  9.81277788988e-18
3566.5  2.00283640273e-18
3567.0  -2.51794720204e-18
3567.5  1.42025904239e-18
3568.0  1.8278989155e-18
3568.5  -4.0114199887e-18
3569.0  -6.24778035691e-18
3569.5  -5.03788257268e-18
3570.0  -4.87893144923e-18
3570.5  -1.11830413009e-18
3571.0  1.72099706426e-18
3571.5  -2.37966961946e-19
3572.0  4.03280329515e-19
3572.5  5.73317711173e-18
3573.0  5.83577621312e-18
3573.5  1.70187642411e-18
3574.0  6.39154770945e-19
3574.5  1.97092940558e-18
3575.0  4.90481094315e-18
3575.5  6.15143395783e-18
3576.0  6.14925026085e-18
3576.5  3.41403058379e-18
3577.0  5.23793768087e-19
3577.5  -1.81380681848e-18
3578.0  -2.97770867319e-18
3578.5  -5.93702971362e-18
3579.0  -7.53890908241e-18
3579.5  -6.84550991751e-18
3580.0  -4.1000772635e-18
3580.5  -1.92068653382e-19
3581.0  2.3686836662e-18
3581.5  2.13890595538e-18
3582.0  5.65829192731e-19
3582.5  1.95756054615e-18
3583.0  5.9631708809e-18
3583.5  6.27368307425e-18
3584.0  1.60401755172e-18
3584.5  -1.59071602241e-18
3585.0  4.88765014185e-19
3585.5  3.71601774146e-18
3586.0  2.27295859282e-18
3586.5  -9.0950485196e-19
3587.0  -1.11295066724e-19
3587.5  2.64040960102e-18
3588.0  2.13557807163e-18
3588.5  1.23468601604e-18
3589.0  3.79667219805e-18
3589.5  6.35454163808e-18
3590.0  4.91031046835e-18
3590.5  3.02985160536e-18
3591.0  5.5806301313e-18
3591.5  4.39426345575e-18
3592.0  1.71165720517e-18
3592.5  6.46834187776e-18
3593.0  9.66807603876e-18
3593.5  5.26786400364e-18
3594.0  1.69255988564e-18
3594.5  1.67868468114e-18
3595.0  6.15084482953e-18
3595.5  4.08072801015e-18
3596.0  1.02406257818e-20
3596.5  -2.01518535065e-18
3597.0  2.54255542633e-18
3597.5  6.08900351923e-18
3598.0  4.71955480419e-18
3598.5  3.61226509856e-18
3599.0  2.29550298674e-18
3599.5  4.0010363436e-18
3600.0  8.45534647836e-18
3600.5  1.04917857526e-17
3601.0  8.68153649116e-18
3601.5  6.70576021026e-18
3602.0  3.52936862715e-18
3602.5  5.34452848278e-19
3603.0  -1.41354683022e-18
3603.5  1.42849415397e-18
3604.0  5.97537342764e-18
3604.5  4.25839577127e-18
3605.0  -9.72924239446e-20
3605.5  6.89142956818e-19
3606.0  4.57644577662e-18
3606.5  6.15352782444e-18
3607.0  6.39179577592e-18
3607.5  6.14491698134e-18
3608.0  5.29932900304e-18
3608.5  4.68377329327e-18
3609.0  1.44397265769e-18
3609.5  -1.08539411239e-18
3610.0  -1.44520810434e-18
3610.5  2.04722878489e-18
3611.0  2.79146821131e-18
3611.5  -1.94180917691e-19
3612.0  1.44399689603e-18
3612.5  4.57241112854e-18
3613.0  4.18291183088e-18
3613.5  2.9938024535e-18
3614.0  1.00147643141e-18
3614.5  -1.27301791803e-18
3615.0  1.26979485357e-18
3615.5  2.24932211354e-18
3616.0  1.58076633678e-18
3616.5  1.77969264462e-18
3617.0  2.94875191551e-18
3617.5  2.33455286946e-18
3618.0  1.0911634181e-18
3618.5  1.70196464618e-18
3619.0  3.27897167561e-18
3619.5  4.63731647374e-18
3620.0  6.93258134899e-18
3620.5  8.01034574099e-18
3621.0  6.19555743002e-18
3621.5  -5.92874422795e-19
3622.0  -5.23781463216e-18
3622.5  -3.37896890345e-18
3623.0  6.41055205357e-19
3623.5  2.17083543805e-19
3624.0  -2.3637896458e-18
3624.5  1.24285007341e-18
3625.0  5.64670313658e-18
3625.5  3.20805970061e-18
3626.0  8.67260183137e-19
3626.5  3.74805172763e-18
3627.0  4.62047528164e-18
3627.5  8.9096490786e-19
3628.0  4.97139053856e-19
3628.5  3.69690261452e-18
3629.0  5.37769418192e-18
3629.5  6.91828853681e-18
3630.0  6.36540760724e-18
3630.5  3.59196653258e-18
3631.0  3.73879569045e-18
3631.5  4.30319780678e-18
3632.0  3.75439742512e-18
3632.5  3.80249753456e-18
3633.0  5.65332403438e-18
3633.5  7.32329023033e-18
3634.0  6.52211374084e-18
3634.5  2.42430621728e-18
3635.0  -1.83331215995e-18
3635.5  -2.70120256446e-18
3636.0  9.90823203442e-19
3636.5  7.40728510734e-18
3637.0  6.5843760745e-18
3637.5  3.07572491413e-18
3638.0  4.92712955136e-18
3638.5  9.42841505468e-18
3639.0  1.00457502479e-17
3639.5  9.57546491502e-18
3640.0  8.19071937656e-18
3640.5  6.11052456436e-18
3641.0  5.2018884232e-18
3641.5  5.4740433434e-18
3642.0  3.3333860459e-18
3642.5  -1.88042603649e-18
3643.0  -1.5951757177e-18
3643.5  -3.64638991153e-19
3644.0  -7.00861260277e-19
3644.5  -1.570530222e-18
3645.0  1.02707926788e-18
3645.5  8.29980165236e-18
3646.0  1.08567621715e-17
3646.5  7.0411207576e-18
3647.0  1.78368101994e-18
3647.5  -3.36671174353e-18
3648.0  -4.54183799634e-18
3648.5  -9.06867020036e-19
3649.0  2.6768281219e-18
3649.5  4.35037877792e-18
3650.0  4.82016036322e-18
3650.5  3.6867558656e-18
3651.0  3.06901711388e-18
3651.5  4.60140551364e-18
3652.0  4.99283807031e-18
3652.5  3.72996429509e-18
3653.0  3.20506747423e-18
3653.5  1.41157691069e-18
3654.0  -1.93838621678e-18
3654.5  -2.12370766193e-18
3655.0  1.57871779996e-18
3655.5  1.88861555078e-18
3656.0  3.63371788801e-18
3656.5  7.68073027036e-18
3657.0  7.45383552672e-18
3657.5  5.87729688107e-18
3658.0  7.14681564248e-18
3658.5  5.8236898163e-18
3659.0  3.38422543851e-18
3659.5  2.79727080267e-18
3660.0  1.4402334516e-18
3660.5  6.49417187988e-19
3661.0  1.15932295792e-18
3661.5  7.20296504248e-19
3662.0  5.18471108709e-18
3662.5  7.28064509557e-18
3663.0  2.89773635516e-18
3663.5  -1.93132377811e-18
3664.0  4.22953730339e-19
3664.5  3.83266401995e-18
3665.0  6.15557554149e-18
3665.5  5.13688668739e-18
3666.0  3.34056028246e-18
3666.5  5.02309656074e-18
3667.0  8.5518480856e-18
3667.5  1.13929113019e-17
3668.0  1.06483620068e-17
3668.5  6.36022826069e-18
3669.0  4.20866830617e-18
3669.5  4.17715843697e-18
3670.0  3.54741906523e-18
3670.5  3.44378936299e-18
3671.0  4.38902841174e-18
3671.5  3.40109664548e-18
3672.0  2.22318770433e-19
3672.5  1.82809262481e-19
3673.0  4.70541634146e-18
3673.5  7.79630699496e-18
3674.0  7.94361177789e-18
3674.5  9.1493321478e-18
3675.0  1.01985022822e-17
3675.5  8.47825010186e-18
3676.0  5.62634605976e-18
3676.5  3.4533441311e-18
3677.0  1.42565801881e-18
3677.5  6.6782868206e-20
3678.0  5.93774036697e-19
3678.5  -1.76724046532e-18
3679.0  -4.10823031825e-18
3679.5  -3.16441013935e-18
3680.0  -3.54061282149e-18
3680.5  -4.24180708563e-18
3681.0  -2.76772126897e-18
3681.5  -1.31441577791e-18
3682.0  -9.75516781936e-19
3682.5  2.06889461205e-18
3683.0  8.90709968714e-19
3683.5  -4.32095143529e-18
3684.0  -2.05350620263e-19
3684.5  5.34639523751e-18
3685.0  5.12219563049e-18
3685.5  3.50037615644e-18
3686.0  2.19433846144e-18
3686.5  1.35336322347e-18
3687.0  6.72580973775e-19
3687.5  1.35969514359e-18
3688.0  4.08521386787e-18
3688.5  5.96433967469e-18
3689.0  3.74963160715e-18
3689.5  8.13202979708e-19
3690.0  -1.27552331515e-18
3690.5  -1.63820175986e-18
3691.0  -2.59744201275e-18
3691.5  -4.41483914246e-18
3692.0  -3.19390463882e-18
3692.5  -2.87608511295e-19
3693.0  1.37238372464e-18
3693.5  1.7649898358e-18
3694.0  1.98271523052e-18
3694.5  1.28625363511e-18
3695.0  -7.97591296764e-19
3695.5  -6.49827767283e-19
3696.0  1.83139782874e-18
3696.5  1.96299599895e-18
3697.0  -5.04881225857e-19
3697.5  -2.07593515478e-18
3698.0  6.5853669459e-19
3698.5  3.20307538836e-18
3699.0  1.94485432282e-18
3699.5  -4.24914580055e-19
3700.0  -2.06244143082e-18
3700.5  -1.25890853278e-18
3701.0  8.11383066321e-19
3701.5  1.88340066756e-18
3702.0  -5.44611341776e-19
3702.5  -4.38380099468e-18
3703.0  -1.91382323962e-18
3703.5  4.40930231798e-18
3704.0  6.0134801531e-18
3704.5  5.02270236562e-18
3705.0  7.1059494872e-18
3705.5  1.0094393183e-17
3706.0  6.67335347634e-18
3706.5  1.52791601969e-18
3707.0  3.24370392862e-18
3707.5  8.03180600357e-18
3708.0  9.26907648333e-18
3708.5  6.66373278942e-18
3709.0  3.36951933655e-18
3709.5  -2.39768835221e-18
3710.0  -3.87933870179e-18
3710.5  -4.67615215876e-19
3711.0  7.03307847116e-19
3711.5  -8.8173485068e-20
3712.0  2.03469676239e-19
3712.5  1.08982683782e-18
3713.0  3.19076319852e-18
3713.5  4.82967835166e-18
3714.0  2.38326715008e-18
3714.5  -1.91822570135e-18
3715.0  -2.32936525027e-18
3715.5  6.77162940118e-19
3716.0  1.79225369498e-18
3716.5  1.04440562291e-18
3717.0  1.94380263057e-18
3717.5  4.8929615315e-18
3718.0  7.39700334672e-18
3718.5  4.13215389063e-18
3719.0  -3.34003286352e-18
3719.5  -5.45263503111e-18
3720.0  -9.73133329614e-19
3720.5  3.07405074784e-18
3721.0  1.38681172776e-18
3721.5  6.54574784275e-19
3722.0  3.34164518362e-18
3722.5  4.94476183895e-18
3723.0  2.16999427441e-18
3723.5  2.98181681354e-19
3724.0  4.79752909476e-18
3724.5  9.71293967506e-18
3725.0  9.54986732045e-18
3725.5  7.14224460828e-18
3726.0  3.60153392008e-18
3726.5  1.53795300808e-18
3727.0  -3.35436308103e-19
3727.5  1.18223318767e-18
3728.0  3.64549998163e-18
3728.5  4.32759020217e-18
3729.0  1.47855905667e-18
3729.5  -5.19363995834e-19
3730.0  6.08448742564e-19
3730.5  9.75345058563e-19
3731.0  2.94286006752e-19
3731.5  1.00543552505e-18
3732.0  1.49301725435e-18
3732.5  3.46387156909e-18
3733.0  5.51269307557e-18
3733.5  4.95344369452e-18
3734.0  3.59054328697e-18
3734.5  2.81100250036e-18
3735.0  1.77099531058e-18
3735.5  3.20215547715e-18
3736.0  4.64784143591e-18
3736.5  2.99267949001e-18
3737.0  3.27561978371e-18
3737.5  4.88258253013e-18
3738.0  3.40172568106e-18
3738.5  2.43741442102e-18
3739.0  1.92005830946e-18
3739.5  -1.02657350271e-18
3740.0  -1.05768778681e-18
3740.5  2.55016620791e-18
3741.0  4.2938541624e-18
3741.5  4.06485427293e-18
3742.0  2.99514890071e-18
3742.5  1.8651613065e-18
3743.0  1.93213496172e-18
3743.5  3.18982700843e-18
3744.0  4.77536311176e-18
3744.5  6.0912979683e-18
3745.0  6.68055651411e-18
3745.5  4.59994009486e-18
3746.0  4.77729141595e-18
3746.5  7.49829606765e-18
3747.0  9.28540768825e-18
3747.5  9.52114461675e-18
3748.0  5.00860489814e-18
3748.5  2.03807251406e-18
3749.0  3.72853779103e-18
3749.5  6.060182822e-18
3750.0  4.10066312068e-18
3750.5  1.26887189739e-18
3751.0  -5.19910021022e-19
3751.5  5.18553728506e-19
3752.0  2.19260727123e-18
3752.5  4.43373209418e-18
3753.0  4.95368951284e-18
3753.5  2.42772352461e-18
3754.0  4.87663799925e-19
3754.5  1.11023575457e-18
3755.0  1.74169852821e-18
3755.5  1.4619033099e-18
3756.0  1.65754325627e-18
3756.5  1.56679255693e-18
3757.0  -1.16282745003e-18
3757.5  -4.75665800675e-18
3758.0  -4.21304069492e-18
3758.5  2.90413560739e-19
3759.0  4.16368149139e-18
3759.5  4.24630954831e-18
3760.0  1.01548513602e-18
3760.5  -8.94089418667e-19
3761.0  4.8407032455e-19
3761.5  3.41954787474e-18
3762.0  4.61691120108e-18
3762.5  3.06552105989e-18
3763.0  2.97440160068e-18
3763.5  5.09918676763e-18
3764.0  4.15377367782e-18
3764.5  2.85698223264e-18
3765.0  3.07116677878e-18
3765.5  4.29864171387e-18
3766.0  2.51341739463e-18
3766.5  1.86211875847e-18
3767.0  4.38877063522e-18
3767.5  3.41804187584e-18
3768.0  1.09377632142e-18
3768.5  1.92913324711e-18
3769.0  3.82004613494e-18
3769.5  6.11049340334e-18
3770.0  6.39498168123e-18
3770.5  5.50942517002e-18
3771.0  2.48751107262e-18
3771.5  2.4815309276e-18
3772.0  6.2760507549e-18
3772.5  6.86457049088e-18
3773.0  1.9829075555e-18
3773.5  -1.57241417324e-18
3774.0  -1.48198389575e-18
3774.5  1.34946337292e-18
3775.0  5.09509310979e-18
3775.5  6.31579487066e-18
3776.0  3.50397773261e-18
3776.5  2.07644016853e-19
3777.0  -1.30975442955e-19
3777.5  -1.0626894313e-19
3778.0  5.58420265561e-19
3778.5  3.64891346078e-18
3779.0  6.9043868003e-18
3779.5  8.21922406271e-18
3780.0  7.76001723166e-18
3780.5  6.93779157652e-18
3781.0  5.39361915192e-18
3781.5  3.43739731211e-18
3782.0  3.864661864e-18
3782.5  6.03343885374e-18
3783.0  8.46576219543e-18
3783.5  7.49517847802e-18
3784.0  2.59027913209e-18
3784.5  -1.53790600128e-19
3785.0  1.11733627969e-18
3785.5  1.99515386175e-18
3786.0  3.34117523193e-18
3786.5  3.01985226371e-18
3787.0  7.88898587358e-19
3787.5  -6.85204295461e-19
3788.0  -9.06121072737e-19
3788.5  -2.87256832617e-18
3789.0  -3.79417806496e-18
3789.5  -3.13825843041e-18
3790.0  -1.65660150847e-18
3790.5  -2.12106233617e-18
3791.0  -1.15223868154e-18
3791.5  -1.44830753406e-18
3792.0  -6.6699066582e-19
3792.5  2.99538535095e-18
3793.0  5.39382363379e-18
3793.5  5.01898141804e-18
3794.0  4.28459216256e-18
3794.5  5.43366627557e-18
3795.0  6.61015822727e-18
3795.5  6.78236472042e-18
3796.0  8.97762232192e-18
3796.5  1.09179268938e-17
3797.0  9.36669033831e-18
3797.5  7.62796695363e-18
3798.0  8.82932241866e-18
3798.5  9.01643400607e-18
3799.0  7.24136058217e-18
3799.5  7.95613122943e-18
3800.0  1.12446368936e-17
3800.5  1.25158604826e-17
3801.0  9.86174888814e-18
3801.5  6.58043124103e-18
3802.0  4.16867874414e-18
3802.5  2.2065523624e-18
3803.0  3.08394990181e-18
3803.5  5.72731466761e-18
3804.0  5.26066594849e-18
3804.5  4.21444516516e-18
3805.0  5.30039042681e-18
3805.5  4.28959715514e-18
3806.0  4.76138125618e-18
3806.5  6.96965234602e-18
3807.0  7.28694129686e-18
3807.5  6.24827296954e-18
3808.0  5.53198610243e-18
3808.5  6.59118693483e-18
3809.0  6.73363544777e-18
3809.5  5.33609820663e-18
3810.0  6.92955731344e-18
3810.5  7.84196607035e-18
3811.0  3.65211264061e-18
3811.5  1.5998106624e-18
3812.0  1.26744171756e-18
3812.5  2.02088150393e-18
3813.0  4.72013727005e-18
3813.5  5.33549340133e-18
3814.0  2.00667879675e-18
3814.5  6.36126257812e-19
3815.0  9.71995680674e-19
3815.5  1.74491909637e-18
3816.0  2.95350670349e-18
3816.5  3.25607833681e-18
3817.0  1.6304368977e-18
3817.5  1.87201481356e-18
3818.0  4.54958379423e-18
3818.5  4.65189432693e-18
3819.0  1.40804080242e-18
3819.5  -1.57519137211e-18
3820.0  -2.24863947218e-18
3820.5  -4.2118834846e-19
3821.0  1.59707691324e-18
3821.5  1.43921073527e-18
3822.0  5.64213307879e-19
3822.5  -3.90028757529e-20
3823.0  -4.12390447259e-19
3823.5  -5.39295753365e-20
3824.0  1.80302068171e-18
3824.5  3.41171925845e-18
3825.0  3.53157196785e-18
3825.5  4.34905117244e-18
3826.0  3.79094996607e-18
3826.5  2.60081847843e-18
3827.0  2.15147155384e-18
3827.5  -1.07230425699e-18
3828.0  -4.10796531531e-18
3828.5  -2.51063364944e-18
3829.0  1.65869597998e-18
3829.5  4.73842738937e-18
3830.0  4.03701895824e-18
3830.5  -3.66405523873e-19
3831.0  -1.53773458034e-18
3831.5  7.2156422464e-19
3832.0  3.46720681955e-18
3832.5  3.5915707618e-18
3833.0  1.75959763182e-19
3833.5  -2.98613649464e-18
3834.0  -3.80109525992e-18
3834.5  -1.33915462505e-18
3835.0  -3.00271589204e-19
3835.5  -2.75114646645e-19
3836.0  1.303561372e-19
3836.5  7.42714558022e-20
3837.0  -7.7052522899e-19
3837.5  -5.48929550597e-19
3838.0  -2.35392834491e-19
3838.5  -1.11898433429e-18
3839.0  -1.42731959428e-18
3839.5  -1.36496403424e-18
3840.0  -3.72803263666e-18
3840.5  -6.08535602798e-18
3841.0  -3.86126015611e-18
3841.5  -1.01387273211e-18
3842.0  -2.00734187649e-18
3842.5  -3.18136491663e-18
3843.0  -2.39503770842e-18
3843.5  -1.91808160703e-19
3844.0  6.98250213611e-19
3844.5  -8.3142961154e-19
3845.0  -3.2965573395e-18
3845.5  -4.05727821732e-18
3846.0  -3.013225958e-18
3846.5  -2.1354719055e-18
3847.0  -1.33170188105e-18
3847.5  -1.26166520827e-18
3848.0  -1.28600415428e-19
3848.5  2.00006640514e-18
3849.0  -2.96947612512e-18
3849.5  -5.72264347819e-18
3850.0  -3.34495385329e-18
3850.5  -1.96076518492e-18
3851.0  1.02275362156e-18
3851.5  4.915822545e-18
3852.0  5.33418263676e-18
3852.5  2.06650280917e-18
3853.0  -1.38687702485e-18
3853.5  -4.3246467961e-18
3854.0  -6.89633574231e-18
3854.5  -7.81174604908e-18
3855.0  -5.68512714259e-18
3855.5  -2.54161154339e-18
3856.0  -3.1644560498e-19
3856.5  1.43245430462e-18
3857.0  1.26753108318e-18
3857.5  -4.80991760629e-20
3858.0  1.25590218646e-18
3858.5  3.54553234203e-18
3859.0  2.95199392536e-18
3859.5  1.24496440301e-18
3860.0  7.80383341891e-19
3860.5  1.2532929896e-18
3861.0  1.82933203161e-18
3861.5  1.46534199861e-18
3862.0  1.56666315546e-18
3862.5  2.38408183214e-18
3863.0  1.88207663515e-18
3863.5  9.7206829873e-20
3864.0  7.78195622373e-20
3864.5  7.24301844649e-19
3865.0  -7.48483035482e-19
3865.5  -2.33308530245e-18
3866.0  -1.09536334782e-18
3866.5  -1.75274010707e-18
3867.0  -4.07219763175e-18
3867.5  -3.65342607743e-18
3868.0  -1.37777184586e-18
3868.5  -1.38376114032e-18
3869.0  -1.09239798916e-18
3869.5  -1.22133921441e-18
3870.0  -9.00408854962e-19
3870.5  -2.88347916234e-18
3871.0  -5.242416175e-18
3871.5  -5.69324762839e-18
3872.0  -5.7099792575e-18
3872.5  -5.95367518869e-18
3873.0  -5.80290159941e-18
3873.5  -6.96152883318e-18
3874.0  -6.67296100561e-18
3874.5  -5.27003497513e-18
3875.0  -3.55619669329e-18
3875.5  -1.96487025342e-18
3876.0  2.73593049905e-19
3876.5  1.47624547306e-18
3877.0  1.52233315288e-18
3877.5  5.48797685002e-19
3878.0  -1.33294954171e-18
3878.5  -3.16704229602e-18
3879.0  -4.28450058928e-18
3879.5  -4.02928484673e-18
3880.0  -2.64286404127e-18
3880.5  -1.42377740302e-18
3881.0  -1.32580300936e-18
3881.5  -1.64886193298e-18
3882.0  6.19370323875e-19
3882.5  3.83631496208e-18
3883.0  2.32985983706e-18
3883.5  -2.057776785e-18
3884.0  -3.61744840879e-18
3884.5  -3.90034435037e-18
3885.0  -4.55613885341e-18
3885.5  -3.05533944971e-18
3886.0  -7.21553314906e-19
3886.5  -1.46116446701e-18
3887.0  -4.85089930354e-18
3887.5  -6.49387575065e-18
3888.0  -4.58487574416e-18
3888.5  -2.71148145624e-18
3889.0  -2.18614935365e-18
3889.5  -1.20602322356e-20
3890.0  3.14984273473e-18
3890.5  4.20727792765e-18
3891.0  1.95612699388e-18
3891.5  -1.27123284073e-18
3892.0  -2.23390991402e-18
3892.5  -3.411580565e-18
3893.0  -3.95646506715e-18
3893.5  -5.46967521749e-18
3894.0  -7.23389746887e-18
3894.5  -6.7643522912e-18
3895.0  -3.12391678143e-18
3895.5  -9.51293512808e-19
3896.0  -8.85915675155e-19
3896.5  -1.79129635226e-18
3897.0  -2.54239323094e-18
3897.5  -9.94838947371e-19
3898.0  -9.12781514016e-20
3898.5  -2.14498267629e-18
3899.0  -2.89149552587e-18
3899.5  -2.54616475069e-19
3900.0  1.49773477932e-18
3900.5  2.01611655136e-19
3901.0  -7.27112003011e-19
3901.5  -7.58843327732e-20
3902.0  2.10506975628e-18
3902.5  2.79272498708e-18
3903.0  1.57230904633e-18
3903.5  1.26839457038e-18
3904.0  7.32574703354e-19
3904.5  2.3640538959e-19
3905.0  -8.59692385748e-19
3905.5  1.65404169774e-18
3906.0  5.60633965716e-18
3906.5  7.83644272766e-18
3907.0  3.41029122764e-18
3907.5  -1.7997231634e-18
3908.0  -1.10347693896e-18
3908.5  -1.25997553837e-18
3909.0  -1.66683130124e-18
3909.5  -2.44966858579e-18
3910.0  -3.27202906089e-18
3910.5  -2.66059600585e-18
3911.0  -2.68878662431e-18
3911.5  -2.69839526135e-18
3912.0  1.7845863661e-19
3912.5  5.10672400637e-18
3913.0  5.71050623706e-18
3913.5  2.11197442873e-18
3914.0  -2.17904058423e-18
3914.5  -5.50929459607e-18
3915.0  -4.81692253186e-18
3915.5  -2.74911034362e-19
3916.0  3.474575208e-18
3916.5  4.11332977907e-18
3917.0  2.79462264659e-18
3917.5  1.15361898398e-18
3918.0  1.11616833019e-18
3918.5  1.66895951785e-18
3919.0  1.64693512227e-18
3919.5  2.85142582812e-18
3920.0  3.37104686846e-18
3920.5  1.68112200526e-18
3921.0  -1.24080181094e-19
3921.5  -9.41954086347e-19
3922.0  -8.82459475624e-19
3922.5  -9.95575793082e-20
3923.0  9.62431574883e-19
3923.5  2.41759162301e-18
3924.0  1.98199134717e-18
3924.5  2.45975037093e-18
3925.0  1.99025270809e-18
3925.5  -1.5809010706e-18
3926.0  -3.44508075063e-18
3926.5  -1.50885264712e-18
3927.0  5.04144605635e-19
3927.5  -4.89236705183e-19
3928.0  -2.86303706537e-18
3928.5  -2.33914648576e-18
3929.0  -6.89802764851e-19
3929.5  -3.74970378286e-19
3930.0  -2.88145242191e-18
3930.5  -5.73940607558e-18
3931.0  -5.08231372116e-18
3931.5  -1.83861366595e-18
3932.0  -2.51988084029e-19
3932.5  -1.20463282318e-18
3933.0  -2.19194226225e-18
3933.5  -3.11315990235e-18
3934.0  -3.85395924194e-18
3934.5  -2.60059034059e-18
3935.0  3.08750883841e-19
3935.5  2.67986442851e-18
3936.0  4.00585470079e-18
3936.5  4.7161377798e-18
3937.0  3.31799112158e-18
3937.5  -2.26991946892e-19
3938.0  -2.04141578446e-18
3938.5  -4.16458395937e-19
3939.0  1.41865878349e-18
3939.5  1.23428047378e-18
3940.0  5.01032283954e-19
3940.5  -1.17804069508e-19
3941.0  -1.52107696483e-18
3941.5  -3.2685461661e-18
3942.0  -1.53021567907e-18
3942.5  1.15452833508e-18
3943.0  2.81321968977e-18
3943.5  3.76946009242e-18
3944.0  4.2681981491e-18
3944.5  4.30350996966e-18
3945.0  2.7860767069e-18
3945.5  9.17718614841e-19
3946.0  2.34274239814e-19
3946.5  -3.89267590005e-19
3947.0  1.35024935002e-18
3947.5  2.36206501443e-18
3948.0  2.09635388714e-18
3948.5  8.43090938268e-19
3949.0  -1.91833239351e-18
3949.5  -2.86451159259e-18
3950.0  -1.54863153719e-18
3950.5  8.86234719855e-19
3951.0  3.17627922859e-18
3951.5  4.23037870878e-18
3952.0  3.58650518989e-18
3952.5  1.02410114429e-18
3953.0  1.06224521809e-18
3953.5  2.96264873066e-18
3954.0  4.89357802038e-18
3954.5  5.44438979271e-18
3955.0  4.07716191454e-18
3955.5  3.25204173413e-18
3956.0  4.72027131499e-18
3956.5  6.60467056026e-18
3957.0  7.36728311465e-18
3957.5  7.71502920061e-18
3958.0  7.94621930891e-18
3958.5  7.56429128708e-18
3959.0  5.72556940195e-18
3959.5  3.9077949852e-18
3960.0  2.85131523131e-18
3960.5  1.38722044388e-18
3961.0  2.4210866417e-18
3961.5  7.39117822409e-18
3962.0  8.6384204019e-18
3962.5  6.20592761263e-18
3963.0  5.07537858875e-18
3963.5  5.06366418214e-18
3964.0  3.69000583149e-18
3964.5  4.15851442674e-18
3965.0  5.79722267547e-18
3965.5  7.2943905877e-18
3966.0  6.9497988905e-18
3966.5  5.13888905711e-18
3967.0  4.20664955042e-18
3967.5  4.9315506327e-18
3968.0  5.53601760785e-18
3968.5  6.20761483341e-18
3969.0  5.81765392806e-18
3969.5  4.33007424304e-18
3970.0  3.41557154454e-18
3970.5  1.52003865097e-18
3971.0  1.31941198829e-18
3971.5  3.31311092746e-18
3972.0  4.89376320236e-18
3972.5  5.82950276764e-18
3973.0  5.70457796817e-18
3973.5  4.91199616231e-18
3974.0  3.10212111385e-18
3974.5  9.73698714202e-19
3975.0  1.02344349027e-18
3975.5  2.0480853413e-18
3976.0  1.73269270489e-18
3976.5  1.91951456299e-18
3977.0  4.34578919405e-18
3977.5  6.97089416319e-18
3978.0  7.40676414503e-18
3978.5  5.94090387992e-18
3979.0  3.3163977035e-18
3979.5  1.29657675885e-18
3980.0  2.49109213508e-18
3980.5  4.61806651581e-18
3981.0  3.77293174289e-18
3981.5  3.29669990386e-18
3982.0  4.36710082712e-18
3982.5  4.99328142447e-18
3983.0  3.77724708593e-18
3983.5  2.95215818501e-18
3984.0  3.91862705999e-18
3984.5  7.00232293739e-18
3985.0  7.67211163257e-18
3985.5  7.2812536153e-18
3986.0  7.03219076952e-18
3986.5  6.38137879603e-18
3987.0  4.4862147601e-18
3987.5  3.63483024458e-18
3988.0  4.66793667757e-18
3988.5  4.48789667813e-18
3989.0  4.41181070591e-18
3989.5  4.84952411338e-18
3990.0  4.81739403194e-18
3990.5  3.63076450462e-18
3991.0  3.36350820017e-18
3991.5  5.90335177244e-18
3992.0  8.92101951887e-18
3992.5  9.33193594956e-18
3993.0  7.63134057289e-18
3993.5  5.73854555488e-18
3994.0  4.84319167943e-18
3994.5  5.1355733679e-18
3995.0  6.60385225136e-18
3995.5  9.25764374926e-18
3996.0  1.04824870481e-17
3996.5  8.98980087629e-18
3997.0  8.03532517391e-18
3997.5  8.2834771269e-18
3998.0  7.06033592028e-18
3998.5  6.74642802042e-18
3999.0  7.75970195833e-18
3999.5  8.97049771347e-18
4000.0  7.85559559996e-18
4000.5  3.93205795017e-18
4001.0  3.67810146533e-18
4001.5  4.6289764251e-18
4002.0  8.01371847257e-18
4002.5  1.03058919082e-17
4003.0  8.50110775383e-18
4003.5  6.87135887239e-18
4004.0  4.62360720793e-18
4004.5  3.21604529624e-18
4005.0  3.63362481113e-18
4005.5  3.26807963039e-18
4006.0  9.8387688154e-19
4006.5  1.48066634756e-18
4007.0  3.78479400443e-18
4007.5  4.27430851039e-18
4008.0  3.2423531908e-18
4008.5  2.82783333736e-18
4009.0  2.76948411841e-18
4009.5  1.56681241706e-18
4010.0  1.45674511204e-18
4010.5  4.32383096422e-18
4011.0  6.81649554491e-18
4011.5  8.09509506785e-18
4012.0  8.66317628773e-18
4012.5  8.69187051652e-18
4013.0  8.8591855558e-18
4013.5  7.97564250693e-18
4014.0  6.47083334993e-18
4014.5  5.34541397183e-18
4015.0  5.24392905784e-18
4015.5  6.38217320847e-18
4016.0  8.72448983513e-18
4016.5  9.36907033932e-18
4017.0  6.28348273234e-18
4017.5  2.75393877707e-18
4018.0  3.29624178274e-18
4018.5  5.78777935896e-18
4019.0  8.48918308642e-18
4019.5  6.97172106839e-18
4020.0  8.49202627133e-18
4020.5  1.12680235225e-17
4021.0  9.35074350412e-18
4021.5  4.04861632755e-18
4022.0  2.07983147825e-18
4022.5  1.65879966726e-18
4023.0  4.08319809992e-18
4023.5  8.10031161594e-18
4024.0  9.90780953956e-18
4024.5  8.71954381599e-18
4025.0  6.59634419433e-18
4025.5  4.4338729547e-18
4026.0  5.19074640242e-18
4026.5  7.38252613362e-18
4027.0  7.60300040008e-18
4027.5  7.66999679161e-18
4028.0  1.0166309639e-17
4028.5  1.18958737544e-17
4029.0  1.07195019314e-17
4029.5  9.54657727032e-18
4030.0  9.70553797513e-18
4030.5  9.91683658925e-18
4031.0  9.98868388428e-18
4031.5  9.78680979873e-18
4032.0  9.25046205483e-18
4032.5  9.60891829535e-18
4033.0  1.10635500195e-17
4033.5  1.23553682556e-17
4034.0  1.26327315437e-17
4034.5  1.29669380021e-17
4035.0  1.31520478146e-17
4035.5  1.1654730502e-17
4036.0  1.10916369662e-17
4036.5  1.14313513571e-17
4037.0  1.03377863466e-17
4037.5  1.0179271279e-17
4038.0  9.07158972626e-18
4038.5  8.5158927983e-18
4039.0  1.25759772614e-17
4039.5  1.21556453872e-17
4040.0  1.12244651426e-17
4040.5  1.27355936344e-17
4041.0  1.24328680643e-17
4041.5  9.45623742746e-18
4042.0  6.46695654286e-18
4042.5  8.20464379019e-18
4043.0  1.02494094493e-17
4043.5  1.16307935876e-17
4044.0  1.25804828482e-17
4044.5  1.19681874885e-17
4045.0  9.06874899678e-18
4045.5  6.45204213779e-18
4046.0  6.67203050684e-18
4046.5  8.04701481443e-18
4047.0  9.16744824583e-18
4047.5  9.16973598424e-18
4048.0  7.6259952936e-18
4048.5  6.12691351226e-18
4049.0  6.86192311761e-18
4049.5  8.94084699345e-18
4050.0  8.10987165174e-18
4050.5  4.22245630575e-18
4051.0  2.83998552368e-18
4051.5  4.84139401202e-18
4052.0  6.64597607531e-18
4052.5  7.3083081737e-18
4053.0  7.51327899284e-18
4053.5  8.11560736302e-18
4054.0  8.2619276532e-18
4054.5  7.07105231167e-18
4055.0  7.13719505807e-18
4055.5  5.35923455361e-18
4056.0  3.18871396093e-18
4056.5  2.90379425432e-18
4057.0  5.58251152228e-18
4057.5  6.98328167725e-18
4058.0  6.01654139838e-18
4058.5  3.54783095211e-18
4059.0  3.02077030362e-18
4059.5  3.63506583223e-19
4060.0  1.73743664795e-18
4060.5  4.65652324111e-18
4061.0  4.22169331517e-18
4061.5  3.96040803505e-18
4062.0  6.15381334902e-18
4062.5  7.66855551506e-18
4063.0  5.9789404891e-18
4063.5  3.60700247241e-18
4064.0  3.02182170845e-18
4064.5  4.08909474677e-18
4065.0  5.47091944414e-18
4065.5  5.96309892646e-18
4066.0  4.94021977308e-18
4066.5  4.52159275524e-18
4067.0  5.80007722352e-18
4067.5  5.89638958842e-18
4068.0  4.43300836082e-18
4068.5  3.9867955837e-18
4069.0  4.58857893523e-18
4069.5  5.74962032208e-18
4070.0  7.60118930614e-18
4070.5  8.45851616137e-18
4071.0  5.40914590283e-18
4071.5  4.5048956959e-18
4072.0  6.73252711489e-18
4072.5  7.65246299969e-18
4073.0  7.54572407339e-18
4073.5  9.04450938761e-18
4074.0  1.0542741346e-17
4074.5  1.0001827312e-17
4075.0  6.71136202989e-18
4075.5  3.42330026747e-18
4076.0  2.04363678043e-18
4076.5  2.60360357755e-18
4077.0  4.71200078983e-18
4077.5  4.29616166952e-18
4078.0  3.8891838062e-18
4078.5  3.76165739701e-18
4079.0  3.59390450286e-18
4079.5  4.21763149659e-18
4080.0  4.40751277124e-18
4080.5  3.89802615267e-18
4081.0  4.39787958215e-18
4081.5  5.34906057128e-18
4082.0  5.08737567321e-18
4082.5  3.65801515467e-18
4083.0  2.23589947503e-18
4083.5  2.68106897921e-18
4084.0  3.41227933274e-18
4084.5  2.85522364566e-18
4085.0  2.84829110371e-18
4085.5  3.71465691456e-18
4086.0  4.06535984094e-18
4086.5  4.17008904978e-18
4087.0  4.95103054261e-18
4087.5  6.61571979714e-18
4088.0  7.6289384526e-18
4088.5  7.35084354159e-18
4089.0  7.74319269454e-18
4089.5  7.94151895811e-18
4090.0  7.44523624639e-18
4090.5  5.72492889436e-18
4091.0  6.49209938738e-18
4091.5  7.63431878051e-18
4092.0  6.8088417771e-18
4092.5  7.57808453628e-18
4093.0  7.3812595372e-18
4093.5  8.0421290415e-18
4094.0  9.42803303908e-18
4094.5  7.55160165678e-18
4095.0  4.58527224069e-18
4095.5  3.45695347363e-18
4096.0  2.96152976831e-18
4096.5  2.71172177881e-18
4097.0  4.3812986845e-18
4097.5  5.76878674376e-18
4098.0  6.77797232731e-18
4098.5  7.49399809299e-18
4099.0  7.09472328896e-18
4099.5  7.27123069446e-18
4100.0  7.08680663496e-18
4100.5  5.79717365226e-18
4101.0  5.3928598587e-18
4101.5  6.3306354238e-18
4102.0  7.07118496727e-18
4102.5  7.19742510762e-18
4103.0  6.11829975411e-18
4103.5  3.59332073051e-18
4104.0  2.65451858608e-18
4104.5  4.06299700599e-18
4105.0  4.38873581392e-18
4105.5  3.97404469015e-18
4106.0  4.15776464921e-18
4106.5  3.79607556022e-18
4107.0  3.13145779303e-18
4107.5  4.80909510229e-18
4108.0  5.12905015464e-18
4108.5  4.86452585177e-18
4109.0  6.46987631629e-18
4109.5  5.70041830706e-18
4110.0  4.96872170472e-18
4110.5  5.12813030259e-18
4111.0  7.45017675792e-18
4111.5  8.96021016404e-18
4112.0  8.50069231956e-18
4112.5  8.47086108433e-18
4113.0  7.95081977932e-18
4113.5  4.98328029952e-18
4114.0  4.82583947912e-18
4114.5  6.45900180391e-18
4115.0  7.04850802465e-18
4115.5  6.16729953706e-18
4116.0  6.50275876979e-18
4116.5  6.95624183583e-18
4117.0  5.9346993623e-18
4117.5  5.59532298875e-18
4118.0  6.47729709473e-18
4118.5  6.50743310275e-18
4119.0  5.48754077284e-18
4119.5  4.27876185073e-18
4120.0  4.56475379743e-18
4120.5  5.15330138616e-18
4121.0  3.63831364198e-18
4121.5  1.74569424578e-18
4122.0  1.28594968699e-18
4122.5  1.84374737063e-18
4123.0  3.73087267085e-18
4123.5  4.99090908528e-18
4124.0  2.93544307572e-18
4124.5  9.3517454309e-19
4125.0  2.00130753701e-18
4125.5  5.70079336734e-18
4126.0  6.58670857288e-18
4126.5  5.2854542034e-18
4127.0  4.02025429618e-18
4127.5  2.53815738467e-18
4128.0  4.67088184033e-18
4128.5  8.26792392385e-18
4129.0  6.79561689791e-18
4129.5  1.94389896613e-18
4130.0  3.00393922561e-18
4130.5  3.48187045435e-18
4131.0  8.56358942513e-19
4131.5  1.82370787506e-18
4132.0  4.69694399178e-18
4132.5  6.07316693601e-18
4133.0  5.2969708438e-18
4133.5  3.36239813458e-18
4134.0  3.89551613422e-18
4134.5  5.55374147464e-18
4135.0  5.0026195646e-18
4135.5  3.90027021286e-18
4136.0  4.14137048864e-18
4136.5  5.14663963832e-18
4137.0  5.81577884121e-18
4137.5  6.16529143768e-18
4138.0  6.37339538349e-18
4138.5  6.09781432345e-18
4139.0  6.32695176204e-18
4139.5  6.95021519589e-18
4140.0  6.3239272275e-18
4140.5  5.49817315488e-18
4141.0  5.40747478567e-18
4141.5  4.97385688253e-18
4142.0  3.13323255924e-18
4142.5  1.26222364995e-18
4143.0  1.68320317589e-18
4143.5  3.54953203165e-18
4144.0  4.87939797712e-18
4144.5  5.1636205252e-18
4145.0  5.52286881871e-18
4145.5  5.48859612971e-18
4146.0  4.8774319598e-18
4146.5  3.16437494473e-18
4147.0  2.21764256639e-18
4147.5  3.87421975336e-18
4148.0  6.96680566085e-18
4148.5  7.2588900952e-18
4149.0  4.25192198439e-18
4149.5  7.19392913284e-19
4150.0  -6.69634291562e-19
4150.5  7.18473546892e-19
4151.0  4.11637041538e-18
4151.5  4.85497003021e-18
4152.0  3.18333070822e-18
4152.5  2.77158533603e-18
4153.0  3.98272174604e-18
4153.5  3.60558319375e-18
4154.0  2.52345580057e-18
4154.5  3.11211819782e-18
4155.0  4.82290914199e-18
4155.5  4.68092514334e-18
4156.0  3.15806737228e-18
4156.5  2.63312616931e-18
4157.0  2.49627711555e-18
4157.5  2.27732346845e-18
4158.0  2.75489033691e-18
4158.5  3.15866434214e-18
4159.0  2.58462720485e-18
4159.5  1.88593553515e-18
4160.0  2.82742212636e-18
4160.5  4.68932860808e-18
4161.0  3.69254606777e-18
4161.5  -3.88903183807e-19
4162.0  3.973963432e-21
4162.5  4.26091053998e-18
4163.0  6.20622635823e-18
4163.5  4.77340175419e-18
4164.0  4.55863131012e-18
4164.5  6.73042155287e-18
4165.0  6.44837443176e-18
4165.5  4.53508030054e-18
4166.0  5.06681370897e-18
4166.5  4.43859780449e-18
4167.0  2.94130966535e-18
4167.5  2.65373039108e-18
4168.0  4.73722486872e-18
4168.5  6.81702085875e-18
4169.0  6.05068127276e-18
4169.5  4.36108784248e-18
4170.0  4.87537594142e-18
4170.5  5.80471625124e-18
4171.0  4.21980597996e-18
4171.5  2.82938198953e-18
4172.0  4.21969768848e-18
4172.5  6.93202511806e-18
4173.0  7.95917358834e-18
4173.5  6.7756135808e-18
4174.0  5.78681025034e-18
4174.5  5.3858752868e-18
4175.0  4.86682181327e-18
4175.5  5.22003543428e-18
4176.0  5.40249779762e-18
4176.5  5.00113250662e-18
4177.0  5.62960300639e-18
4177.5  5.58305108835e-18
4178.0  3.76375298527e-18
4178.5  2.45503921023e-18
4179.0  2.09281768383e-18
4179.5  1.51019685874e-18
4180.0  2.02501947159e-18
4180.5  4.21519850409e-18
4181.0  6.05414025676e-18
4181.5  6.29996553245e-18
4182.0  7.09306669195e-18
4182.5  5.74643451898e-18
4183.0  3.75693050953e-18
4183.5  2.90894088147e-18
4184.0  2.97823673998e-18
4184.5  5.17907910481e-18
4185.0  4.84997051388e-18
4185.5  2.71291795057e-18
4186.0  3.16573270862e-18
4186.5  4.76503422498e-18
4187.0  4.21008118638e-18
4187.5  1.45335951698e-18
4188.0  5.40638091454e-19
4188.5  3.47216217479e-18
4189.0  5.1092349779e-18
4189.5  3.61381274798e-18
4190.0  8.22610420929e-19
4190.5  -8.77401479718e-19
4191.0  -1.81662634224e-19
4191.5  2.04973849736e-18
4192.0  3.4900334056e-18
4192.5  3.57449022777e-18
4193.0  3.91844281284e-18
4193.5  4.33961557547e-18
4194.0  4.86161325438e-18
4194.5  5.97467610582e-18
4195.0  5.42523791392e-18
4195.5  3.96246764794e-18
4196.0  4.08542436452e-18
4196.5  3.29393740724e-18
4197.0  2.6034499669e-18
4197.5  1.3776410074e-18
4198.0  2.68209679676e-18
4198.5  4.79170150938e-18
4199.0  5.94748870622e-18
4199.5  6.58228123493e-18
4200.0  6.70590432967e-18
4200.5  6.61076456993e-18
4201.0  3.87075100404e-18
4201.5  2.55359889769e-19
4202.0  -1.04310698679e-18
4202.5  -3.17351324747e-19
4203.0  6.67960084215e-19
4203.5  4.71796448329e-18
4204.0  6.7663408301e-18
4204.5  4.6421526461e-18
4205.0  2.79824407027e-18
4205.5  3.43853530313e-18
4206.0  4.0717949367e-18
4206.5  4.59732520445e-18
4207.0  5.52759969881e-18
4207.5  5.16443973625e-18
4208.0  3.56013160336e-18
4208.5  2.5936058826e-18
4209.0  3.50396960213e-18
4209.5  6.02321023893e-18
4210.0  7.73779413214e-18
4210.5  7.12944549756e-18
4211.0  5.52882147486e-18
4211.5  4.37572109473e-18
4212.0  5.01704310935e-18
4212.5  5.60100943297e-18
4213.0  3.46966312726e-18
4213.5  1.74445475708e-18
4214.0  3.49310028039e-18
4214.5  5.71340237422e-18
4215.0  6.6170719777e-18
4215.5  7.45206952823e-18
4216.0  7.18970464905e-18
4216.5  5.60841992804e-18
4217.0  4.18574686989e-18
4217.5  6.04920789421e-18
4218.0  5.62830247209e-18
4218.5  3.45433052396e-18
4219.0  2.45166127656e-18
4219.5  2.627627869e-18
4220.0  2.45901254317e-18
4220.5  3.65309617129e-18
4221.0  4.89731523363e-18
4221.5  5.60667739359e-18
4222.0  6.56121647076e-18
4222.5  6.92597791768e-18
4223.0  6.84963598358e-18
4223.5  5.88392861943e-18
4224.0  5.13450527908e-18
4224.5  5.53250827576e-18
4225.0  6.11202800324e-18
4225.5  5.24952053565e-18
4226.0  3.8505805461e-18
4226.5  3.6344035715e-18
4227.0  4.17713978067e-18
4227.5  4.55088455556e-18
4228.0  4.56804669398e-18
4228.5  4.60296952189e-18
4229.0  4.68460989542e-18
4229.5  4.56532624033e-18
4230.0  4.19545566259e-18
4230.5  2.66653119509e-18
4231.0  3.1086322919e-18
4231.5  6.8909704617e-18
4232.0  8.23126769708e-18
4232.5  7.93880039654e-18
4233.0  7.80580893689e-18
4233.5  6.02405827969e-18
4234.0  5.05780031642e-18
4234.5  6.29781745995e-18
4235.0  7.16486510303e-18
4235.5  4.97113851229e-18
4236.0  3.75938143263e-18
4236.5  5.10328963796e-18
4237.0  5.49915663649e-18
4237.5  5.56444976677e-18
4238.0  5.3061504107e-18
4238.5  5.40750572158e-18
4239.0  6.10354582712e-18
4239.5  5.7854406351e-18
4240.0  5.24753740196e-18
4240.5  6.10176712317e-18
4241.0  6.21543800445e-18
4241.5  6.80894036407e-18
4242.0  8.47247647047e-18
4242.5  9.30936398927e-18
4243.0  8.47941542025e-18
4243.5  6.96362118002e-18
4244.0  6.83299685123e-18
4244.5  8.38711689638e-18
4245.0  8.89968969372e-18
4245.5  7.55074852838e-18
4246.0  6.93449012642e-18
4246.5  7.2225172842e-18
4247.0  6.82407161773e-18
4247.5  6.65806405703e-18
4248.0  8.04087346361e-18
4248.5  1.06097178129e-17
4249.0  1.02168473507e-17
4249.5  8.68715312646e-18
4250.0  7.54912882468e-18
4250.5  5.67572332564e-18
4251.0  4.4116012514e-18
4251.5  4.45191392188e-18
4252.0  4.77770758656e-18
4252.5  5.41550242385e-18
4253.0  4.42791499258e-18
4253.5  3.7800834858e-18
4254.0  6.0632109254e-18
4254.5  9.20178372018e-18
4255.0  1.05797411211e-17
4255.5  9.18606791893e-18
4256.0  7.87134232818e-18
4256.5  8.23003143697e-18
4257.0  9.34964649842e-18
4257.5  9.60257060403e-18
4258.0  7.82406346803e-18
4258.5  5.76391006516e-18
4259.0  5.1265138739e-18
4259.5  6.80558368787e-18
4260.0  9.05438243904e-18
4260.5  9.92783878485e-18
4261.0  8.65973126192e-18
4261.5  5.9689885103e-18
4262.0  4.15511923412e-18
4262.5  3.52366588498e-18
4263.0  3.52678365821e-18
4263.5  4.14611864612e-18
4264.0  5.75465243185e-18
4264.5  6.22970612541e-18
4265.0  5.08906793773e-18
4265.5  6.0380336256e-18
4266.0  8.23934983176e-18
4266.5  9.94445264073e-18
4267.0  1.11238092213e-17
4267.5  1.22579675682e-17
4268.0  1.06688751467e-17
4268.5  7.78588323612e-18
4269.0  7.40942550981e-18
4269.5  8.36318676977e-18
4270.0  7.27912696232e-18
4270.5  5.56668861473e-18
4271.0  4.80567236257e-18
4271.5  5.71273345022e-18
4272.0  7.87382699972e-18
4272.5  9.13547078388e-18
4273.0  8.89177575452e-18
4273.5  8.06257475092e-18
4274.0  7.07085803144e-18
4274.5  7.49465532158e-18
4275.0  9.08477334417e-18
4275.5  9.55285307235e-18
4276.0  1.00404457782e-17
4276.5  1.11030059432e-17
4277.0  1.21445196774e-17
4277.5  1.15254330794e-17
4278.0  8.24925293606e-18
4278.5  5.85563411782e-18
4279.0  6.45508872516e-18
4279.5  7.06472662122e-18
4280.0  7.07056004957e-18
4280.5  8.02751501724e-18
4281.0  9.39267424497e-18
4281.5  9.46562145263e-18
4282.0  6.77813084088e-18
4282.5  5.07480181617e-18
4283.0  5.12056427293e-18
4283.5  5.04371160256e-18
4284.0  4.82237875775e-18
4284.5  7.06200532567e-18
4285.0  8.56104760904e-18
4285.5  8.09141463445e-18
4286.0  7.51613264001e-18
4286.5  4.51698842598e-18
4287.0  8.38604556633e-19
4287.5  1.8476975939e-18
4288.0  6.44032169211e-18
4288.5  7.66944937462e-18
4289.0  6.02834289739e-18
4289.5  5.63824473963e-18
4290.0  6.24413645159e-18
4290.5  7.13585397685e-18
4291.0  7.7580022874e-18
4291.5  8.91781590777e-18
4292.0  9.39244841263e-18
4292.5  1.00296276872e-17
4293.0  1.08836300356e-17
4293.5  1.08841442162e-17
4294.0  1.05914075401e-17
4294.5  1.03551878501e-17
4295.0  1.00536032945e-17
4295.5  1.08799254461e-17
4296.0  1.17750382566e-17
4296.5  9.96431933473e-18
4297.0  7.69110692508e-18
4297.5  7.36752866172e-18
4298.0  6.89221328627e-18
4298.5  7.23029152631e-18
4299.0  8.99786950177e-18
4299.5  9.36853705718e-18
4300.0  8.28925452838e-18
4300.5  8.7748758455e-18
4301.0  8.98703676204e-18
4301.5  7.37838401857e-18
4302.0  4.82134372002e-18
4302.5  4.91584709618e-18
4303.0  5.40238377278e-18
4303.5  6.41288363763e-18
4304.0  8.90685577166e-18
4304.5  1.00994192503e-17
4305.0  9.44455130972e-18
4305.5  7.20158887975e-18
4306.0  6.61743108933e-18
4306.5  8.1828071522e-18
4307.0  9.36771475577e-18
4307.5  1.01929911286e-17
4308.0  1.01551308548e-17
4308.5  1.05776804066e-17
4309.0  1.11627791808e-17
4309.5  1.08532016915e-17
4310.0  1.14989908656e-17
4310.5  1.21987734316e-17
4311.0  1.10467598208e-17
4311.5  9.2273184063e-18
4312.0  7.98870642798e-18
4312.5  7.20071096728e-18
4313.0  7.78977562585e-18
4313.5  1.00385233879e-17
4314.0  1.10502022531e-17
4314.5  1.04156504883e-17
4315.0  1.11937904214e-17
4315.5  1.18204231391e-17
4316.0  1.00866731343e-17
4316.5  7.1727515579e-18
4317.0  6.28441191012e-18
4317.5  8.31544729088e-18
4318.0  9.13989415374e-18
4318.5  9.39057327807e-18
4319.0  8.88713642102e-18
4319.5  1.08001837794e-17
4320.0  1.26114491652e-17
4320.5  9.00552366247e-18
4321.0  5.93244197863e-18
4321.5  7.35975988164e-18
4322.0  9.06451035796e-18
4322.5  9.6135600816e-18
4323.0  8.87659369747e-18
4323.5  7.22769327655e-18
4324.0  6.0324426068e-18
4324.5  5.8281656382e-18
4325.0  7.92421909529e-18
4325.5  1.01233573404e-17
4326.0  1.1986432167e-17
4326.5  1.33208030339e-17
4327.0  1.13021780576e-17
4327.5  8.23765849764e-18
4328.0  7.38774052864e-18
4328.5  7.32736085292e-18
4329.0  7.47129259675e-18
4329.5  8.32001775792e-18
4330.0  9.32973844554e-18
4330.5  1.11805361278e-17
4331.0  1.28265134395e-17
4331.5  1.13335830555e-17
4332.0  7.88212534106e-18
4332.5  6.32117925603e-18
4333.0  7.0179213469e-18
4333.5  8.71976538603e-18
4334.0  9.90212040204e-18
4334.5  1.06093877012e-17
4335.0  9.57545436021e-18
4335.5  7.54397342189e-18
4336.0  7.96899200023e-18
4336.5  9.79418069045e-18
4337.0  9.22851615768e-18
4337.5  7.32689048173e-18
4338.0  6.61039648075e-18
4338.5  6.59591227515e-18
4339.0  7.55101509679e-18
4339.5  9.97489069545e-18
4340.0  1.03087410701e-17
4340.5  8.17278225478e-18
4341.0  9.53656585996e-18
4341.5  1.28325615368e-17
4342.0  1.4775570915e-17
4342.5  1.40724666774e-17
4343.0  1.08669609849e-17
4343.5  8.98990845391e-18
4344.0  9.24273667103e-18
4344.5  8.51383252081e-18
4345.0  6.63933003082e-18
4345.5  6.17119017309e-18
4346.0  8.39780725668e-18
4346.5  1.12920801412e-17
4347.0  1.1740770619e-17
4347.5  1.03415736586e-17
4348.0  8.9613945547e-18
4348.5  7.96226982399e-18
4349.0  8.38990459461e-18
4349.5  9.3903648522e-18
4350.0  9.81352420194e-18
4350.5  9.34809547718e-18
4351.0  7.8802424798e-18
4351.5  6.23210913714e-18
4352.0  5.33890865016e-18
4352.5  7.42428635178e-18
4353.0  9.73237172716e-18
4353.5  8.02227050603e-18
4354.0  5.98569084317e-18
4354.5  5.68603389017e-18
4355.0  5.68719889485e-18
4355.5  6.75897859024e-18
4356.0  8.60606002867e-18
4356.5  1.02993041445e-17
4357.0  1.00148793921e-17
4357.5  9.22186982169e-18
4358.0  1.04788819596e-17
4358.5  1.20056297599e-17
4359.0  1.17154650915e-17
4359.5  1.15319817715e-17
4360.0  1.14543984603e-17
4360.5  1.09438780771e-17
4361.0  1.13837549676e-17
4361.5  1.07324804649e-17
4362.0  7.59966456549e-18
4362.5  6.48651358165e-18
4363.0  9.1493609132e-18
4363.5  1.12994933265e-17
4364.0  1.05869363029e-17
4364.5  9.06264909257e-18
4365.0  9.72051474996e-18
4365.5  1.17880857145e-17
4366.0  1.25269880701e-17
4366.5  1.17479736704e-17
4367.0  1.09026710086e-17
4367.5  1.07501295018e-17
4368.0  1.05851923133e-17
4368.5  1.09940898316e-17
4369.0  1.13072428049e-17
4369.5  1.09032690003e-17
4370.0  1.00941789476e-17
4370.5  9.08815705225e-18
4371.0  7.83920760257e-18
4371.5  7.76283831756e-18
4372.0  9.03371844261e-18
4372.5  1.0400665648e-17
4373.0  9.59588033411e-18
4373.5  7.92136299088e-18
4374.0  6.96643316497e-18
4374.5  7.04133107889e-18
4375.0  8.32836878779e-18
4375.5  9.86509080632e-18
4376.0  1.14576719328e-17
4376.5  1.101154217e-17
4377.0  9.05750304139e-18
4377.5  8.30125813225e-18
4378.0  8.72197895224e-18
4378.5  8.75385937377e-18
4379.0  8.45219343693e-18
4379.5  8.92019256824e-18
4380.0  1.03684822919e-17
4380.5  1.16043153031e-17
4381.0  1.16637864617e-17
4381.5  1.08404682523e-17
4382.0  9.57545375933e-18
4382.5  8.99522179908e-18
4383.0  9.5355719898e-18
4383.5  9.7522122602e-18
4384.0  1.02315350512e-17
4384.5  1.14313680454e-17
4385.0  1.15689368577e-17
4385.5  9.94153797653e-18
4386.0  1.00198820408e-17
4386.5  1.27356090895e-17
4387.0  1.40891673615e-17
4387.5  1.24854870096e-17
4388.0  1.12459259953e-17
4388.5  1.06180967621e-17
4389.0  1.05785784264e-17
4389.5  1.05937824268e-17
4390.0  1.01422237505e-17
4390.5  1.10892659702e-17
4391.0  1.21683001921e-17
4391.5  1.14954191403e-17
4392.0  9.96389398144e-18
4392.5  9.00659985346e-18
4393.0  8.11481240679e-18
4393.5  8.25683007328e-18
4394.0  1.02833727324e-17
4394.5  1.2773060579e-17
4395.0  1.38310742993e-17
4395.5  1.33019912665e-17
4396.0  1.21309087019e-17
4396.5  1.09656533115e-17
4397.0  1.03764060065e-17
4397.5  9.70418882883e-18
4398.0  8.21619862337e-18
4398.5  8.62605742001e-18
4399.0  1.05488529941e-17
4399.5  9.77415483998e-18
4400.0  8.44394042907e-18
4400.5  8.11530798571e-18
4401.0  9.87290906826e-18
4401.5  1.05718765631e-17
4402.0  9.33190172232e-18
4402.5  1.05156555222e-17
4403.0  1.21133551181e-17
4403.5  1.2913920299e-17
4404.0  1.18537584881e-17
4404.5  1.23609045447e-17
4405.0  1.1953389079e-17
4405.5  1.09063848599e-17
4406.0  1.1531373553e-17
4406.5  1.14976980555e-17
4407.0  1.04192863361e-17
4407.5  9.88141810628e-18
4408.0  1.13587637583e-17
4408.5  1.1110054098e-17
4409.0  8.77292664071e-18
4409.5  8.39675833469e-18
4410.0  9.97554850831e-18
4410.5  1.03885883987e-17
4411.0  1.00680794305e-17
4411.5  9.99042463193e-18
4412.0  1.00674921024e-17
4412.5  1.04299908753e-17
4413.0  1.03006504708e-17
4413.5  9.38509077821e-18
4414.0  9.42536312692e-18
4414.5  1.09696891649e-17
4415.0  1.20969324358e-17
4415.5  1.16864802042e-17
4416.0  1.05586583541e-17
4416.5  1.0375375355e-17
4417.0  1.19357754933e-17
4417.5  1.16424034179e-17
4418.0  1.06809144949e-17
4418.5  1.18621043738e-17
4419.0  1.30770475084e-17
4419.5  1.21485464682e-17
4420.0  8.98505924221e-18
4420.5  7.96772679166e-18
4421.0  8.99129386558e-18
4421.5  9.36586720943e-18
4422.0  1.02779267026e-17
4422.5  1.27617013403e-17
4423.0  1.39059035716e-17
4423.5  1.20653289096e-17
4424.0  1.01737956503e-17
4424.5  9.77912691274e-18
4425.0  1.07302459703e-17
4425.5  1.01569122459e-17
4426.0  8.77951474072e-18
4426.5  9.24228612311e-18
4427.0  1.04344309409e-17
4427.5  9.86486772001e-18
4428.0  8.60175181341e-18
4428.5  9.62904594118e-18
4429.0  1.19499249101e-17
4429.5  1.19008758967e-17
4430.0  1.04206832351e-17
4430.5  1.02929200002e-17
4431.0  1.04747758688e-17
4431.5  9.58248255597e-18
4432.0  8.15340157492e-18
4432.5  9.23028578715e-18
4433.0  1.14759093816e-17
4433.5  1.22229580658e-17
4434.0  1.09397761363e-17
4434.5  8.86831120306e-18
4435.0  8.86804869609e-18
4435.5  9.88202680989e-18
4436.0  1.1848463701e-17
4436.5  1.2437014562e-17
4437.0  1.10084472106e-17
4437.5  1.04543159552e-17
4438.0  1.16191841556e-17
4438.5  1.30578464266e-17
4439.0  1.22201237677e-17
4439.5  9.92103274984e-18
4440.0  9.42760727823e-18
4440.5  9.21821450805e-18
4441.0  8.66004651961e-18
4441.5  9.27330259228e-18
4442.0  1.03975560068e-17
4442.5  1.02216350781e-17
4443.0  1.09399429208e-17
4443.5  1.22904653899e-17
4444.0  1.21355996474e-17
4444.5  1.12386906316e-17
4445.0  1.04955881955e-17
4445.5  9.68257741383e-18
4446.0  9.02506303253e-18
4446.5  8.65869565689e-18
4447.0  8.83229807858e-18
4447.5  9.39394916809e-18
4448.0  8.9184935455e-18
4448.5  7.86883243302e-18
4449.0  7.69045344348e-18
4449.5  7.37461989886e-18
4450.0  7.88256184746e-18
4450.5  9.83785223168e-18
4451.0  1.12390701972e-17
4451.5  9.62890335795e-18
4452.0  8.83872221513e-18
4452.5  9.36415889594e-18
4453.0  9.49036612233e-18
4453.5  1.06827980808e-17
4454.0  1.1271068589e-17
4454.5  1.07397247117e-17
4455.0  1.08296436914e-17
4455.5  1.12615163737e-17
4456.0  1.19239786159e-17
4456.5  1.32478985579e-17
4457.0  1.4582845677e-17
4457.5  1.38982668125e-17
4458.0  1.18465179385e-17
4458.5  9.41732242804e-18
4459.0  8.92817075081e-18
4459.5  9.94002416646e-18
4460.0  1.14795989105e-17
4460.5  1.16619527896e-17
4461.0  1.03416898376e-17
4461.5  9.28561923122e-18
4462.0  8.54842409419e-18
4462.5  8.28582480458e-18
4463.0  9.18063918619e-18
4463.5  1.00894779111e-17
4464.0  1.02115726883e-17
4464.5  1.06520841557e-17
4465.0  1.16954582691e-17
4465.5  1.08778691121e-17
4466.0  7.97141328094e-18
4466.5  5.64236306481e-18
4467.0  5.27008075696e-18
4467.5  7.35111137863e-18
4468.0  9.1745398909e-18
4468.5  8.51855302717e-18
4469.0  8.22135429253e-18
4469.5  8.38212463549e-18
4470.0  9.79122528053e-18
4470.5  8.69044042212e-18
4471.0  7.82231891462e-18
4471.5  6.57581180215e-18
4472.0  6.35844534564e-18
4472.5  6.92884354522e-18
4473.0  6.65966058607e-18
4473.5  5.47804847276e-18
4474.0  6.26053111897e-18
4474.5  6.9083161477e-18
4475.0  7.2532470253e-18
4475.5  6.70360246358e-18
4476.0  5.67423456201e-18
4476.5  6.04447858294e-18
4477.0  7.51504763906e-18
4477.5  8.56256579586e-18
4478.0  8.83053565567e-18
4478.5  8.79545420969e-18
4479.0  7.62701993518e-18
4479.5  5.86887377868e-18
4480.0  5.42992125526e-18
4480.5  6.33871153128e-18
4481.0  8.45598655854e-18
4481.5  9.7460660211e-18
4482.0  7.7026690589e-18
4482.5  4.60589567681e-18
4483.0  3.68578348534e-18
4483.5  5.54594164376e-18
4484.0  7.14990996126e-18
4484.5  5.16585227559e-18
4485.0  1.68040475657e-18
4485.5  1.85458859022e-18
4486.0  5.02944818743e-18
4486.5  4.53725584943e-18
4487.0  5.6728184701e-18
4487.5  8.36291006626e-18
4488.0  8.18184744831e-18
4488.5  7.58869489155e-18
4489.0  7.73838708453e-18
4489.5  8.13226492816e-18
4490.0  8.89987326881e-18
4490.5  7.37029680562e-18
4491.0  3.47789609431e-18
4491.5  2.12650677803e-18
4492.0  4.49540560561e-18
4492.5  6.60123074306e-18
4493.0  7.09813361091e-18
4493.5  7.2299907732e-18
4494.0  7.18057950857e-18
4494.5  7.04467739542e-18
4495.0  6.24672985763e-18
4495.5  4.37915456413e-18
4496.0  2.2196759456e-18
4496.5  1.17736871391e-18
4497.0  2.13304514432e-18
4497.5  3.83189563564e-18
4498.0  5.10854049459e-18
4498.5  5.46737439236e-18
4499.0  4.62054632361e-18
4499.5  3.46716574897e-18
4500.0  4.22027409472e-18
4500.5  4.7838738636e-18
4501.0  3.2321520582e-18
4501.5  4.12099034938e-18
4502.0  5.72274979141e-18
4502.5  7.00719718578e-18
4503.0  7.20682027927e-18
4503.5  4.21057961488e-18
4504.0  1.52519673522e-18
4504.5  4.31280527359e-18
4505.0  7.70812965659e-18
4505.5  8.42621757748e-18
4506.0  6.96783995506e-18
4506.5  5.89181986244e-18
4507.0  4.57981742504e-18
4507.5  3.89661171276e-18
4508.0  3.9573640323e-18
4508.5  3.26338840404e-18
4509.0  2.23447818948e-18
4509.5  1.72515014481e-18
4510.0  2.27635561697e-18
4510.5  2.87091713304e-18
4511.0  2.62734645653e-18
4511.5  2.79839062786e-18
4512.0  3.89713870037e-18
4512.5  4.37797983111e-18
4513.0  2.98153740269e-18
4513.5  7.51323636663e-19
4514.0  1.26538045753e-18
4514.5  5.49685096182e-18
4515.0  8.67437852358e-18
4515.5  8.36122416264e-18
4516.0  7.5381862696e-18
4516.5  6.83609032696e-18
4517.0  4.46306680405e-18
4517.5  4.49754899017e-18
4518.0  6.94439687432e-18
4518.5  6.85471283424e-18
4519.0  4.95743936978e-18
4519.5  4.127059584e-18
4520.0  4.17433990427e-18
4520.5  4.21762064399e-18
4521.0  5.50246201564e-18
4521.5  6.2939805492e-18
4522.0  5.71096205325e-18
4522.5  5.09737592857e-18
4523.0  4.54411797322e-18
4523.5  5.21525379024e-18
4524.0  4.85634135179e-18
4524.5  4.09903313656e-18
4525.0  6.02458247409e-18
4525.5  8.49986517908e-18
4526.0  7.91752160821e-18
4526.5  6.40531941333e-18
4527.0  5.74860495202e-18
4527.5  4.81013336531e-18
4528.0  3.53370292511e-18
4528.5  4.36367561929e-18
4529.0  6.79885846472e-18
4529.5  6.64770964408e-18
4530.0  4.37709089464e-18
4530.5  3.78973638581e-18
4531.0  4.0288316991e-18
4531.5  3.23375533446e-18
4532.0  3.34315019002e-18
4532.5  4.89071197169e-18
4533.0  5.66678655383e-18
4533.5  5.85233077538e-18
4534.0  5.90820941756e-18
4534.5  4.41658312833e-18
4535.0  3.59034020149e-18
4535.5  4.58553067616e-18
4536.0  5.80285293112e-18
4536.5  3.73787792682e-18
4537.0  3.53536850317e-18
4537.5  5.3150868643e-18
4538.0  6.95109760827e-18
4538.5  6.19860340437e-18
4539.0  4.33641742503e-18
4539.5  4.95843355411e-18
4540.0  7.13494962525e-18
4540.5  7.02394803852e-18
4541.0  5.71005847428e-18
4541.5  5.17045003811e-18
4542.0  4.73839031764e-18
4542.5  4.75967831861e-18
4543.0  5.90456849806e-18
4543.5  7.79318959858e-18
4544.0  9.44912274947e-18
4544.5  9.60695521816e-18
4545.0  8.08024290887e-18
4545.5  6.05820081093e-18
4546.0  4.42099941732e-18
4546.5  3.26297368331e-18
4547.0  2.34207975803e-18
4547.5  1.7726739318e-18
4548.0  2.55864768337e-18
4548.5  4.23370444929e-18
4549.0  3.46657140385e-18
4549.5  9.91010448968e-19
4550.0  7.60434722157e-19
4550.5  1.45744172073e-18
4551.0  2.99034476754e-18
4551.5  4.25959528885e-18
4552.0  6.21873189113e-18
4552.5  7.5150723294e-18
4553.0  8.57596197897e-18
4553.5  7.58161614859e-18
4554.0  5.68264709729e-18
4554.5  3.78291342678e-18
4555.0  4.53691742833e-18
4555.5  4.36652513315e-18
4556.0  3.86063159785e-18
4556.5  6.0072174349e-18
4557.0  7.22430487609e-18
4557.5  4.6154142539e-18
4558.0  1.74434856105e-18
4558.5  1.68818741355e-18
4559.0  2.95249412209e-18
4559.5  3.1527912813e-18
4560.0  3.0446831828e-18
4560.5  3.84747491591e-18
4561.0  4.29150663488e-18
4561.5  3.03019601185e-18
4562.0  2.53426446683e-18
4562.5  4.62811025799e-18
4563.0  6.75986763599e-18
4563.5  7.42639110485e-18
4564.0  5.00592693688e-18
4564.5  7.0522075656e-19
4565.0  -8.25708829418e-19
4565.5  1.11261518648e-18
4566.0  2.99183460169e-18
4566.5  3.99372631424e-18
4567.0  5.25956989256e-18
4567.5  5.43511770487e-18
4568.0  5.73589820973e-18
4568.5  5.97764490144e-18
4569.0  5.65908156352e-18
4569.5  5.2980936641e-18
4570.0  3.45115824726e-18
4570.5  3.05163517869e-18
4571.0  5.0522610967e-18
4571.5  6.95832662316e-18
4572.0  7.77622450829e-18
4572.5  7.17825215338e-18
4573.0  7.40951603551e-18
4573.5  7.69283699484e-18
4574.0  6.25745013111e-18
4574.5  3.96657039138e-18
4575.0  4.34615746097e-18
4575.5  6.31322081114e-18
4576.0  6.99320713791e-18
4576.5  6.66386614996e-18
4577.0  7.14791778792e-18
4577.5  8.28407427202e-18
4578.0  8.67457251933e-18
4578.5  8.03484460354e-18
4579.0  7.00729547047e-18
4579.5  5.98592188194e-18
4580.0  4.51770182701e-18
4580.5  2.78699977467e-18
4581.0  2.16468244216e-18
4581.5  3.10374146856e-18
4582.0  4.86626905216e-18
4582.5  7.26776223497e-18
4583.0  7.02029100172e-18
4583.5  7.35803234028e-18
4584.0  6.6889372315e-18
4584.5  3.79369470997e-18
4585.0  3.85107141271e-18
4585.5  6.66633883544e-18
4586.0  9.27295748227e-18
4586.5  7.96636923081e-18
4587.0  5.65939996281e-18
4587.5  3.57457066462e-18
4588.0  5.43570989999e-18
4588.5  8.69425616516e-18
4589.0  8.02017579045e-18
4589.5  7.73913970297e-18
4590.0  8.04358914387e-18
4590.5  8.53199586903e-18
4591.0  9.02054604178e-18
4591.5  1.0100676014e-17
4592.0  1.05180856932e-17
4592.5  9.26829333628e-18
4593.0  6.67221665984e-18
4593.5  4.93897856834e-18
4594.0  6.06055772932e-18
4594.5  7.98212048313e-18
4595.0  9.0346049622e-18
4595.5  1.07234829292e-17
4596.0  1.17849507411e-17
4596.5  1.05463162241e-17
4597.0  8.90413413496e-18
4597.5  8.33138309869e-18
4598.0  9.35757994812e-18
4598.5  1.04976737551e-17
4599.0  1.06893112517e-17
4599.5  9.27871059744e-18
4600.0  7.60949908731e-18
4600.5  8.09407327981e-18
4601.0  9.85747674992e-18
4601.5  9.95490493414e-18
4602.0  1.02196319315e-17
4602.5  1.14573374984e-17
4603.0  1.26626787272e-17
4603.5  1.45099355171e-17
4604.0  1.51270129786e-17
4604.5  1.29108265704e-17
4605.0  1.21857381133e-17
4605.5  1.32578658577e-17
4606.0  1.33984935061e-17
4606.5  1.36493093068e-17
4607.0  1.44548537088e-17
4607.5  1.34896874119e-17
4608.0  1.11169746459e-17
4608.5  1.02155926235e-17
4609.0  1.16915274074e-17
4609.5  1.3431459512e-17
4610.0  1.30987322738e-17
4610.5  1.15672076886e-17
4611.0  1.13143121129e-17
4611.5  1.19429111232e-17
4612.0  1.19649271279e-17
4612.5  1.19937657412e-17
4613.0  1.28375505611e-17
4613.5  1.48879537362e-17
4614.0  1.59127020517e-17
4614.5  1.53582486456e-17
4615.0  1.45584607949e-17
4615.5  1.33315595847e-17
4616.0  1.23002245569e-17
4616.5  1.51388200487e-17
4617.0  1.75507900895e-17
4617.5  1.62567922305e-17
4618.0  1.43272647401e-17
4618.5  1.28715024034e-17
4619.0  1.29749475704e-17
4619.5  1.44812522097e-17
4620.0  1.58996263976e-17
4620.5  1.62232000485e-17
4621.0  1.58134738809e-17
4621.5  1.47405939678e-17
4622.0  1.33295840595e-17
4622.5  1.31142560088e-17
4623.0  1.59269787203e-17
4623.5  1.89682826929e-17
4624.0  1.95763065813e-17
4624.5  1.84783609852e-17
4625.0  1.65347884944e-17
4625.5  1.56477695548e-17
4626.0  1.69007113573e-17
4626.5  1.87412389051e-17
4627.0  1.96772830393e-17
4627.5  1.88249575694e-17
4628.0  1.70129312093e-17
4628.5  1.6771300935e-17
4629.0  1.70885200716e-17
4629.5  1.63829408097e-17
4630.0  1.60266123371e-17
4630.5  1.69878854703e-17
4631.0  1.87416450547e-17
4631.5  1.82525741578e-17
4632.0  1.66540729818e-17
4632.5  1.58432172968e-17
4633.0  1.6870095693e-17
4633.5  1.79097243437e-17
4634.0  1.85474605743e-17
4634.5  1.879454051e-17
4635.0  1.95612173497e-17
4635.5  2.12657514939e-17
4636.0  2.1829583362e-17
4636.5  2.0454524421e-17
4637.0  1.95231271716e-17
4637.5  2.11008255569e-17
4638.0  2.19351867816e-17
4638.5  2.03629789782e-17
4639.0  2.03075783061e-17
4639.5  2.17282319338e-17
4640.0  2.27467157248e-17
4640.5  2.29336522673e-17
4641.0  2.14519851854e-17
4641.5  2.03659582783e-17
4642.0  2.17053064309e-17
4642.5  2.34676712845e-17
4643.0  2.28088159188e-17
4643.5  2.1215864627e-17
4644.0  2.1572984869e-17
4644.5  2.29822746836e-17
4645.0  2.38327516432e-17
4645.5  2.33542877534e-17
4646.0  2.29852360329e-17
4646.5  2.31607111244e-17
4647.0  2.1405338848e-17
4647.5  2.15729773006e-17
4648.0  2.37044497712e-17
4648.5  2.48724991698e-17
4649.0  2.53977477778e-17
4649.5  2.51475123844e-17
4650.0  2.50882472688e-17
4650.5  2.56559257866e-17
4651.0  2.44125482829e-17
4651.5  2.27594566207e-17
4652.0  2.45777515939e-17
4652.5  2.76908168109e-17
4653.0  2.77092859942e-17
4653.5  2.47177027701e-17
4654.0  2.24120631856e-17
4654.5  2.14991992699e-17
4655.0  2.19573677192e-17
4655.5  2.46979468322e-17
4656.0  2.79511928835e-17
4656.5  2.76832451629e-17
4657.0  2.57221677399e-17
4657.5  2.60210773908e-17
4658.0  2.83941503748e-17
4658.5  2.94894435074e-17
4659.0  2.79899834815e-17
4659.5  2.6783077806e-17
4660.0  2.72957782799e-17
4660.5  2.78411862723e-17
4661.0  2.80292339003e-17
4661.5  2.78697913801e-17
4662.0  2.87239737231e-17
4662.5  2.99305559675e-17
4663.0  2.90640169256e-17
4663.5  2.9131229112e-17
4664.0  2.90606578978e-17
4664.5  2.90339030367e-17
4665.0  2.66426675752e-17
4665.5  2.48068979382e-17
4666.0  2.62216361844e-17
4666.5  2.73756385597e-17
4667.0  2.8704916923e-17
4667.5  3.01833206564e-17
4668.0  2.98224108423e-17
4668.5  2.91828169362e-17
4669.0  2.85726632358e-17
4669.5  2.86076635426e-17
4670.0  2.9099402093e-17
4670.5  2.89908102178e-17
4671.0  3.01324540625e-17
4671.5  3.21654866971e-17
4672.0  3.2131091599e-17
4672.5  3.13734962486e-17
4673.0  2.93408240863e-17
4673.5  2.79091996924e-17
4674.0  2.91217804586e-17
4674.5  3.10466810302e-17
4675.0  3.11934523987e-17
4675.5  2.99852268312e-17
4676.0  2.97421531967e-17
4676.5  3.07153714355e-17
4677.0  3.07583103387e-17
4677.5  2.96486610675e-17
4678.0  2.85374735396e-17
4678.5  2.78125294578e-17
4679.0  2.85887521807e-17
4679.5  3.05627566942e-17
4680.0  3.16751046545e-17
4680.5  3.19540346602e-17
4681.0  3.15070740384e-17
4681.5  3.02376616266e-17
4682.0  3.1693980144e-17
4682.5  3.23047265969e-17
4683.0  3.29716990168e-17
4683.5  3.36791416326e-17
4684.0  3.59835656377e-17
4684.5  3.7621023999e-17
4685.0  3.6803568856e-17
4685.5  3.38348826929e-17
4686.0  3.20372899657e-17
4686.5  3.06699670153e-17
4687.0  3.13422807977e-17
4687.5  3.2840539948e-17
4688.0  3.28855184609e-17
4688.5  3.14546745221e-17
4689.0  3.0792735136e-17
4689.5  3.27597704429e-17
4690.0  3.48611765495e-17
4690.5  3.44063454532e-17
4691.0  3.33488018167e-17
4691.5  3.30477878587e-17
4692.0  3.31851547913e-17
4692.5  3.39595161648e-17
4693.0  3.46908631045e-17
4693.5  3.51062756596e-17
4694.0  3.4778356428e-17
4694.5  3.44074837856e-17
4695.0  3.55698582863e-17
4695.5  3.58220468935e-17
4696.0  3.45047956691e-17
4696.5  3.31211903689e-17
4697.0  3.2151905906e-17
4697.5  3.2863288604e-17
4698.0  3.26332831032e-17
4698.5  3.21139171445e-17
4699.0  3.19332914498e-17
4699.5  3.31609083274e-17
4700.0  3.63179276244e-17
4700.5  3.80094472208e-17
4701.0  3.71815584014e-17
4701.5  3.6885093893e-17
4702.0  3.62583965175e-17
4702.5  3.65959833394e-17
4703.0  3.77575399879e-17
4703.5  3.76419322237e-17
4704.0  3.71858170515e-17
4704.5  3.79663303478e-17
4705.0  3.91028540878e-17
4705.5  3.99111984014e-17
4706.0  3.9390636403e-17
4706.5  3.77047623913e-17
4707.0  3.61452834249e-17
4707.5  3.56666836965e-17
4708.0  3.63882946372e-17
4708.5  3.64610737203e-17
4709.0  3.63732595668e-17
4709.5  3.81521339471e-17
4710.0  3.79098505584e-17
4710.5  3.5561761218e-17
4711.0  3.56837899793e-17
4711.5  3.71459004884e-17
4712.0  3.79470025278e-17
4712.5  3.83760791067e-17
4713.0  3.92309447419e-17
4713.5  3.81943066014e-17
4714.0  3.80663813377e-17
4714.5  3.81879335727e-17
4715.0  3.7836622448e-17
4715.5  3.72952130601e-17
4716.0  3.79500423646e-17
4716.5  4.10943384888e-17
4717.0  4.21784435068e-17
4717.5  4.00821172648e-17
4718.0  3.89121232092e-17
4718.5  3.87861761082e-17
4719.0  3.76916961161e-17
4719.5  3.59085180424e-17
4720.0  3.69921154454e-17
4720.5  3.88906621745e-17
4721.0  3.9363781611e-17
4721.5  3.84979419253e-17
4722.0  3.82063872573e-17
4722.5  3.93654678978e-17
4723.0  4.04186478e-17
4723.5  4.08779539891e-17
4724.0  4.15528361235e-17
4724.5  4.27699612057e-17
4725.0  4.38156632066e-17
4725.5  4.33626790843e-17
4726.0  4.15376800253e-17
4726.5  3.91669493879e-17
4727.0  3.7408027692e-17
4727.5  3.82412594949e-17
4728.0  4.08635248846e-17
4728.5  4.03507739061e-17
4729.0  3.82936024477e-17
4729.5  3.94303923713e-17
4730.0  4.20573371052e-17
4730.5  4.51793058605e-17
4731.0  4.3984564883e-17
4731.5  4.07114458769e-17
4732.0  3.81277363388e-17
4732.5  3.750367316e-17
4733.0  3.97230049942e-17
4733.5  4.13610013209e-17
4734.0  4.0783645925e-17
4734.5  4.08628491005e-17
4735.0  3.98462398307e-17
4735.5  3.77667523276e-17
4736.0  3.76124374656e-17
4736.5  3.96231426308e-17
4737.0  4.05007891563e-17
4737.5  4.17719542076e-17
4738.0  4.35003938001e-17
4738.5  4.37872887614e-17
4739.0  4.33883380866e-17
4739.5  4.23518115195e-17
4740.0  4.03291838637e-17
4740.5  3.96052709148e-17
4741.0  4.16974508871e-17
4741.5  4.36331374585e-17
4742.0  4.26182443649e-17
4742.5  4.05524832343e-17
4743.0  3.88195897995e-17
4743.5  3.82627870593e-17
4744.0  3.86032362484e-17
4744.5  3.81648399481e-17
4745.0  3.90367983672e-17
4745.5  4.12940352383e-17
4746.0  4.30648613061e-17
4746.5  4.03117453594e-17
4747.0  3.82317374111e-17
4747.5  3.78819971151e-17
4748.0  3.99829724689e-17
4748.5  4.24087918534e-17
4749.0  4.15595151372e-17
4749.5  3.97927870889e-17
4750.0  3.97647039491e-17
4750.5  3.94300137516e-17
4751.0  4.0392224293e-17
4751.5  4.08156516963e-17
4752.0  3.99954550341e-17
4752.5  3.91914116337e-17
4753.0  3.888004548e-17
4753.5  3.80406246942e-17
4754.0  3.82315318579e-17
4754.5  3.81890548902e-17
4755.0  3.65760168283e-17
4755.5  3.69663131087e-17
4756.0  3.97911292103e-17
4756.5  4.15935295164e-17
4757.0  4.20450600836e-17
4757.5  4.19968727863e-17
4758.0  4.13829250211e-17
4758.5  4.08022561327e-17
4759.0  3.99819580109e-17
4759.5  3.93262850414e-17
4760.0  3.99944344316e-17
4760.5  3.98159076322e-17
4761.0  3.78934439572e-17
4761.5  3.63749886771e-17
4762.0  3.70830879592e-17
4762.5  3.72824783614e-17
4763.0  3.68684074228e-17
4763.5  3.66447806626e-17
4764.0  3.72994007147e-17
4764.5  3.78836522987e-17
4765.0  3.94493413769e-17
4765.5  3.89286023216e-17
4766.0  3.7616968802e-17
4766.5  3.76336893948e-17
4767.0  3.76642855049e-17
4767.5  3.68447069131e-17
4768.0  3.6374758787e-17
4768.5  3.65834350268e-17
4769.0  3.65217643468e-17
4769.5  3.49611653552e-17
4770.0  3.38798598908e-17
4770.5  3.48694595762e-17
4771.0  3.61460932076e-17
4771.5  3.6093981401e-17
4772.0  3.63340617255e-17
4772.5  3.71668537301e-17
4773.0  3.66401041172e-17
4773.5  3.55557301698e-17
4774.0  3.60010520842e-17
4774.5  3.77613110314e-17
4775.0  3.93078072985e-17
4775.5  3.82676081974e-17
4776.0  3.55703567251e-17
4776.5  3.53395695756e-17
4777.0  3.61973541544e-17
4777.5  3.40052388428e-17
4778.0  3.30803036048e-17
4778.5  3.52340223939e-17
4779.0  3.7021602517e-17
4779.5  3.70489541994e-17
4780.0  3.76591262969e-17
4780.5  3.77375755207e-17
4781.0  3.93070010982e-17
4781.5  3.99119546717e-17
4782.0  3.75681102936e-17
4782.5  3.55187483475e-17
4783.0  3.65329425402e-17
4783.5  3.59110961132e-17
4784.0  3.35197059558e-17
4784.5  3.31666470527e-17
4785.0  3.54375408124e-17
4785.5  3.65240135516e-17
4786.0  3.5925568336e-17
4786.5  3.42691209161e-17
4787.0  3.25125660184e-17
4787.5  3.18413069497e-17
4788.0  3.39022329454e-17
4788.5  3.6790463986e-17
4789.0  3.79166827926e-17
4789.5  3.76942295097e-17
4790.0  3.6855750366e-17
4790.5  3.62494329878e-17
4791.0  3.56208635428e-17
4791.5  3.35565128704e-17
4792.0  3.17705687343e-17
4792.5  3.21487060957e-17
4793.0  3.27704889257e-17
4793.5  3.20814432283e-17
4794.0  3.23404608929e-17
4794.5  3.32109989067e-17
4795.0  3.29294382753e-17
4795.5  3.28282967524e-17
4796.0  3.43467037624e-17
4796.5  3.73320050863e-17
4797.0  3.94733211576e-17
4797.5  3.62657972851e-17
4798.0  3.24686525035e-17
4798.5  3.16180966261e-17
4799.0  3.30142604739e-17
4799.5  3.27787797903e-17
4800.0  3.16579847134e-17
4800.5  3.03712812345e-17
4801.0  2.85813667419e-17
4801.5  2.8671045718e-17
4802.0  3.13997417309e-17
4802.5  3.33809472719e-17
4803.0  3.34786750911e-17
4803.5  3.30446762172e-17
4804.0  3.2429419753e-17
4804.5  3.24040067021e-17
4805.0  3.35682784057e-17
4805.5  3.40592939875e-17
4806.0  3.24257224205e-17
4806.5  3.05740078646e-17
4807.0  3.07765510924e-17
4807.5  3.23450752442e-17
4808.0  3.34289135285e-17
4808.5  3.36366632963e-17
4809.0  3.31331057005e-17
4809.5  3.0608515561e-17
4810.0  2.81456625425e-17
4810.5  2.83729254642e-17
4811.0  2.97904997862e-17
4811.5  3.09112222893e-17
4812.0  2.9522273146e-17
4812.5  2.90042225825e-17
4813.0  3.05593580719e-17
4813.5  3.22977785479e-17
4814.0  3.24525942846e-17
4814.5  2.96614391892e-17
4815.0  2.78884523232e-17
4815.5  2.85073492434e-17
4816.0  3.05621259296e-17
4816.5  3.19560071283e-17
4817.0  3.03098721144e-17
4817.5  2.89603225433e-17
4818.0  2.84671473142e-17
4818.5  2.80669978281e-17
4819.0  2.87600995268e-17
4819.5  2.90508381701e-17
4820.0  2.79638795412e-17
4820.5  2.62429918714e-17
4821.0  2.54038316967e-17
4821.5  2.61188928788e-17
4822.0  2.75821469397e-17
4822.5  2.82608029455e-17
4823.0  2.71776959079e-17
4823.5  2.58075850682e-17
4824.0  2.59129919849e-17
4824.5  2.72300263735e-17
4825.0  2.70889350824e-17
4825.5  2.58304953755e-17
4826.0  2.44973456006e-17
4826.5  2.36773292359e-17
4827.0  2.39518759208e-17
4827.5  2.37048437589e-17
4828.0  2.27167952039e-17
4828.5  2.21059499539e-17
4829.0  2.07837441129e-17
4829.5  2.375000418e-17
4830.0  2.6276850419e-17
4830.5  2.60474549923e-17
4831.0  2.59603394161e-17
4831.5  2.57472311412e-17
4832.0  2.34757592134e-17
4832.5  2.18428713811e-17
4833.0  2.17991790565e-17
4833.5  2.09306749273e-17
4834.0  1.92995355444e-17
4834.5  1.79697211219e-17
4835.0  1.80135374443e-17
4835.5  1.97415350226e-17
4836.0  2.11987459378e-17
4836.5  2.1673505199e-17
4837.0  2.18696317852e-17
4837.5  2.11869008313e-17
4838.0  1.95527424105e-17
4838.5  1.87325377102e-17
4839.0  1.90091332084e-17
4839.5  1.87117428137e-17
4840.0  1.78383257991e-17
4840.5  1.75480628145e-17
4841.0  1.77545987646e-17
4841.5  1.81968803913e-17
4842.0  1.79383245019e-17
4842.5  1.86520126609e-17
4843.0  1.95703511897e-17
4843.5  1.80598177714e-17
4844.0  1.58944825172e-17
4844.5  1.31833207527e-17
4845.0  1.29349701601e-17
4845.5  1.52946435612e-17
4846.0  1.87016959412e-17
4846.5  1.84453450693e-17
4847.0  1.51985673925e-17
4847.5  1.36727183136e-17
4848.0  1.26688029032e-17
4848.5  1.08962842388e-17
4849.0  1.12204962729e-17
4849.5  1.22504483029e-17
4850.0  1.5423664828e-17
4850.5  1.67938762307e-17
4851.0  1.51970653244e-17
4851.5  1.40069196624e-17
4852.0  1.43221741279e-17
4852.5  1.5132306059e-17
4853.0  1.66572399869e-17
4853.5  1.79706666597e-17
4854.0  1.71931741969e-17
4854.5  1.48227485443e-17
4855.0  1.35883595943e-17
4855.5  1.48979830893e-17
4856.0  1.62467660432e-17
4856.5  1.51985282267e-17
4857.0  1.37786134375e-17
4857.5  1.54178857392e-17
4858.0  1.73078709594e-17
4858.5  1.56995447402e-17
4859.0  1.41740276142e-17
4859.5  1.34762771651e-17
4860.0  1.32590800979e-17
4860.5  1.46614312362e-17
4861.0  1.57833794799e-17
4861.5  1.40361636117e-17
4862.0  1.41778149177e-17
4862.5  1.47213935133e-17
4863.0  1.35817315942e-17
4863.5  1.2132528536e-17
4864.0  1.28989286382e-17
4864.5  1.31379252327e-17
4865.0  1.18726230166e-17
4865.5  1.12513685177e-17
4866.0  1.05093994303e-17
4866.5  9.87182490767e-18
4867.0  1.11580815356e-17
4867.5  1.25921548498e-17
4868.0  1.20066110823e-17
4868.5  1.08483416516e-17
4869.0  1.17057871134e-17
4869.5  1.31506762037e-17
4870.0  1.37147580507e-17
4870.5  1.37013976736e-17
4871.0  1.24605200057e-17
4871.5  1.02653119774e-17
4872.0  9.33517401761e-18
4872.5  1.12165732024e-17
4873.0  1.34146808964e-17
4873.5  1.32157035146e-17
4874.0  1.28309779691e-17
4874.5  1.2412039832e-17
4875.0  1.15112434304e-17
4875.5  1.0135334985e-17
4876.0  8.72728776939e-18
4876.5  8.71069229126e-18
4877.0  8.85228101688e-18
4877.5  7.75351716657e-18
4878.0  9.98575801666e-18
4878.5  1.23681641256e-17
4879.0  1.2557340173e-17
4879.5  1.08593387432e-17
4880.0  9.03287975554e-18
4880.5  8.85948645791e-18
4881.0  8.17932755705e-18
4881.5  7.79091134594e-18
4882.0  9.97571953821e-18
4882.5  1.14525403662e-17
4883.0  1.00124809698e-17
4883.5  8.52182842311e-18
4884.0  7.84644577667e-18
4884.5  8.22527123277e-18
4885.0  9.26618782638e-18
4885.5  9.1908792885e-18
4886.0  8.61740632524e-18
4886.5  9.38574040647e-18
4887.0  9.58702982874e-18
4887.5  8.00162447272e-18
4888.0  7.55948736795e-18
4888.5  8.77982249727e-18
4889.0  9.61940843834e-18
4889.5  8.8240278669e-18
4890.0  7.13213763314e-18
4890.5  7.83008822843e-18
4891.0  8.95293346484e-18
4891.5  7.16550588957e-18
4892.0  5.76252526786e-18
4892.5  6.73484639076e-18
4893.0  7.70257296004e-18
4893.5  7.15563603889e-18
4894.0  6.60981287017e-18
4894.5  6.02310531719e-18
4895.0  3.75690103291e-18
4895.5  4.19633226219e-18
4896.0  6.48629457761e-18
4896.5  7.53281269676e-18
4897.0  8.8929576346e-18
4897.5  9.7001162017e-18
4898.0  8.4109297914e-18
4898.5  7.26727142902e-18
4899.0  6.39350145864e-18
4899.5  5.9844292728e-18
4900.0  7.14495593712e-18
4900.5  7.27698270903e-18
4901.0  5.70915749575e-18
4901.5  6.0009636612e-18
4902.0  8.50854226988e-18
4902.5  9.78191231114e-18
4903.0  9.2225032583e-18
4903.5  9.17741918063e-18
4904.0  9.58671179849e-18
4904.5  8.81269010979e-18
4905.0  8.05092944401e-18
4905.5  8.13032348891e-18
4906.0  7.32028430046e-18
4906.5  7.19304959373e-18
4907.0  8.55460642669e-18
4907.5  8.50093910829e-18
4908.0  7.54433718218e-18
4908.5  8.15969850435e-18
4909.0  8.76388341563e-18
4909.5  7.45355641329e-18
4910.0  5.1231153674e-18
4910.5  6.75610708892e-18
4911.0  8.76883134754e-18
4911.5  8.48830598258e-18
4912.0  8.29827999098e-18
4912.5  8.3485876668e-18
4913.0  7.07417946521e-18
4913.5  5.49243147967e-18
4914.0  6.36715267573e-18
4914.5  8.02736385491e-18
4915.0  7.91218890344e-18
4915.5  6.76563138291e-18
4916.0  6.72526098682e-18
4916.5  6.88208502835e-18
4917.0  6.56980596727e-18
4917.5  6.42394148323e-18
4918.0  6.44862060262e-18
4918.5  6.26198473857e-18
4919.0  6.45075444565e-18
4919.5  8.11345140075e-18
4920.0  1.0771423401e-17
4920.5  1.14511824839e-17
4921.0  8.85015147518e-18
4921.5  6.56893573458e-18
4922.0  6.71383355935e-18
4922.5  7.25461864737e-18
4923.0  6.77893570675e-18
4923.5  6.78024010809e-18
4924.0  6.97846852133e-18
4924.5  7.35692484703e-18
4925.0  6.89766106838e-18
4925.5  5.47706721113e-18
4926.0  6.04072187608e-18
4926.5  6.70084707925e-18
4927.0  6.36371320219e-18
4927.5  6.72191419763e-18
4928.0  7.04117515942e-18
4928.5  6.49243754896e-18
4929.0  5.17647552148e-18
4929.5  3.82735523275e-18
4930.0  3.11020610565e-18
4930.5  3.82262242581e-18
4931.0  4.57035139275e-18
4931.5  2.952521977e-18
4932.0  2.49977377248e-18
4932.5  6.02238729147e-18
4933.0  8.85131288903e-18
4933.5  8.64517337162e-18
4934.0  6.97427442125e-18
4934.5  6.34875738007e-18
4935.0  5.81398164494e-18
4935.5  4.36305283909e-18
4936.0  4.14892136071e-18
4936.5  4.83046865505e-18
4937.0  4.41097644341e-18
4937.5  4.39336698447e-18
4938.0  6.21986187495e-18
4938.5  7.24726391853e-18
4939.0  5.77146448002e-18
4939.5  3.97993791123e-18
4940.0  2.88015180478e-18
4940.5  1.29815405961e-18
4941.0  1.82479052673e-18
4941.5  3.84280564509e-18
4942.0  -7.76134511101e-19
4942.5  -3.1368511358e-18
4943.0  4.13667666046e-18
4943.5  7.13001202926e-18
4944.0  7.11679106905e-18
4944.5  7.4995396138e-18
4945.0  7.22652802539e-18
4945.5  6.95590955965e-18
4946.0  7.35726671331e-18
4946.5  8.30145143593e-18
4947.0  8.30111795844e-18
4947.5  7.44739287194e-18
4948.0  7.07442184053e-18
4948.5  6.8409864009e-18
4949.0  7.07692158357e-18
4949.5  7.43105034758e-18
4950.0  7.28806108488e-18
4950.5  7.41705507729e-18
4951.0  7.61704108401e-18
4951.5  8.07560663279e-18
4952.0  9.82389615006e-18
4952.5  1.13521981183e-17
4953.0  1.06040261644e-17
4953.5  9.13239092258e-18
4954.0  9.31187146139e-18
4954.5  9.80528795842e-18
4955.0  8.55334056426e-18
4955.5  7.1026388955e-18
4956.0  7.90202678356e-18
4956.5  1.00315567874e-17
4957.0  9.90137751022e-18
4957.5  8.86005220466e-18
4958.0  7.87719157091e-18
4958.5  7.33197380004e-18
4959.0  7.39444562454e-18
4959.5  7.6420068291e-18
4960.0  8.81227839377e-18
4960.5  8.50918642739e-18
4961.0  7.14828552638e-18
4961.5  6.87766950652e-18
4962.0  8.8544146926e-18
4962.5  1.02291322946e-17
4963.0  1.05176553778e-17
4963.5  1.06673036213e-17
4964.0  9.9506333676e-18
4964.5  9.8769013448e-18
4965.0  1.14441536708e-17
4965.5  1.20548505618e-17
4966.0  9.42531816499e-18
4966.5  6.72443035192e-18
4967.0  7.25908149618e-18
4967.5  8.77576252094e-18
4968.0  8.35124173384e-18
4968.5  7.25596163626e-18
4969.0  7.27339609648e-18
4969.5  8.18476730904e-18
4970.0  8.74037446287e-18
4970.5  7.97121802381e-18
4971.0  7.7566540209e-18
4971.5  7.17508400003e-18
4972.0  5.69322729572e-18
4972.5  6.2293670649e-18
4973.0  7.83322735124e-18
4973.5  8.42001041276e-18
4974.0  8.10339896584e-18
4974.5  6.86285962774e-18
4975.0  7.38495037174e-18
4975.5  8.86048388895e-18
4976.0  9.20077634056e-18
4976.5  9.74250524089e-18
4977.0  8.61745535577e-18
4977.5  9.32897620557e-18
4978.0  1.2190347475e-17
4978.5  1.30572734932e-17
4979.0  1.25093362071e-17
4979.5  1.12454225444e-17
4980.0  1.08113070815e-17
4980.5  1.15870962251e-17
4981.0  1.0729083664e-17
4981.5  8.86969620186e-18
4982.0  7.22159275306e-18
4982.5  6.93747632873e-18
4983.0  6.65881288403e-18
4983.5  6.80949919296e-18
4984.0  7.78858967861e-18
4984.5  7.80917201416e-18
4985.0  7.14860697572e-18
4985.5  6.84058666056e-18
4986.0  6.82841027977e-18
4986.5  7.80164030369e-18
4987.0  8.80850157886e-18
4987.5  8.28755639521e-18
4988.0  6.92249305193e-18
4988.5  6.45398478517e-18
4989.0  7.96991631414e-18
4989.5  9.6519428152e-18
4990.0  1.02964855488e-17
4990.5  9.63633091309e-18
4991.0  9.34990592774e-18
4991.5  9.62929850169e-18
4992.0  8.9949935581e-18
4992.5  8.40479954119e-18
4993.0  7.89616350891e-18
4993.5  8.40558643877e-18
4994.0  9.25793441142e-18
4994.5  1.00688207328e-17
4995.0  1.09537049027e-17
4995.5  1.13136658577e-17
4996.0  1.01634262954e-17
4996.5  9.40013072081e-18
4997.0  9.34519427042e-18
4997.5  9.15933977882e-18
4998.0  9.55118750581e-18
4998.5  8.96274827759e-18
4999.0  8.028242581e-18
4999.5  8.79266551146e-18
5000.0  9.55571838046e-18
5000.5  9.64087749549e-18
5001.0  9.86342511614e-18
5001.5  1.03426828347e-17
5002.0  1.12775849693e-17
5002.5  1.14483409322e-17
5003.0  1.03019774727e-17
5003.5  9.06923388646e-18
5004.0  8.07443080113e-18
5004.5  7.4710049063e-18
5005.0  7.96802839387e-18
5005.5  9.55572368513e-18
5006.0  1.1275440273e-17
5006.5  1.11809652025e-17
5007.0  1.01253513056e-17
5007.5  9.35112680052e-18
5008.0  7.96322953233e-18
5008.5  8.29092264532e-18
5009.0  9.97873143657e-18
5009.5  1.06649984512e-17
5010.0  1.02439972156e-17
5010.5  9.14944611701e-18
5011.0  1.01096116106e-17
5011.5  1.1651455377e-17
5012.0  1.34850019201e-17
5012.5  1.4572285214e-17
5013.0  1.30645811466e-17
5013.5  1.04458219378e-17
5014.0  1.11489977078e-17
5014.5  1.32060303697e-17
5015.0  1.32120351482e-17
5015.5  1.39245870127e-17
5016.0  1.46962359069e-17
5016.5  1.39007202213e-17
5017.0  1.32117275069e-17
5017.5  1.27052592068e-17
5018.0  1.24074977173e-17
5018.5  1.32603844263e-17
5019.0  1.39016989242e-17
5019.5  1.32621042213e-17
5020.0  1.22226802082e-17
5020.5  1.29074892605e-17
5021.0  1.45055648037e-17
5021.5  1.50898319735e-17
5022.0  1.25645461105e-17
5022.5  1.01133647678e-17
5023.0  1.16328541879e-17
5023.5  1.43140748902e-17
5024.0  1.31373471584e-17
5024.5  1.10992384391e-17
5025.0  1.22787669777e-17
5025.5  1.33266145641e-17
5026.0  1.17000782467e-17
5026.5  1.01021910421e-17
5027.0  9.59563599743e-18
5027.5  1.01906793182e-17
5028.0  9.62091595095e-18
5028.5  8.16752284692e-18
5029.0  8.9675440184e-18
5029.5  1.03866788381e-17
5030.0  1.12119432374e-17
5030.5  1.18434937947e-17
5031.0  1.35301838547e-17
5031.5  1.50441666039e-17
5032.0  1.63716560033e-17
5032.5  1.70448102315e-17
5033.0  1.62521624311e-17
5033.5  1.55655611085e-17
5034.0  1.5933377635e-17
5034.5  1.53237441166e-17
5035.0  1.35340554469e-17
5035.5  1.23752251344e-17
5036.0  1.23039743615e-17
5036.5  1.3714027709e-17
5037.0  1.4133882471e-17
5037.5  1.46037141773e-17
5038.0  1.52796363448e-17
5038.5  1.49541017261e-17
5039.0  1.52425683591e-17
5039.5  1.47132049419e-17
5040.0  1.32271826504e-17
5040.5  1.30696620981e-17
5041.0  1.48564153951e-17
5041.5  1.65962134024e-17
5042.0  1.71683737077e-17
5042.5  1.55373325719e-17
5043.0  1.45310680672e-17
5043.5  1.55637295108e-17
5044.0  1.53366175908e-17
5044.5  1.46770365817e-17
5045.0  1.52912450378e-17
5045.5  1.54087658486e-17
5046.0  1.39649086492e-17
5046.5  1.40688850541e-17
5047.0  1.52618502443e-17
5047.5  1.56887879802e-17
5048.0  1.57456011818e-17
5048.5  1.56391774432e-17
5049.0  1.64880093328e-17
5049.5  1.68956378819e-17
5050.0  1.57235846721e-17
5050.5  1.56947659341e-17
5051.0  1.7585009936e-17
5051.5  1.8206030169e-17
5052.0  1.70708663408e-17
5052.5  1.6656904853e-17
5053.0  1.69534722141e-17
5053.5  1.77143859574e-17
5054.0  1.78852334424e-17
5054.5  1.78163755911e-17
5055.0  1.6605556005e-17
5055.5  1.43770210448e-17
5056.0  1.32654686163e-17
5056.5  1.40207078002e-17
5057.0  1.5079967769e-17
5057.5  1.58844800411e-17
5058.0  1.53167975965e-17
5058.5  1.20165287218e-17
5059.0  1.11345042874e-17
5059.5  1.23200792446e-17
5060.0  1.4063138411e-17
5060.5  1.42565522263e-17
5061.0  1.39725477824e-17
5061.5  1.29220881671e-17
5062.0  1.26952488017e-17
5062.5  1.45607188783e-17
5063.0  1.61672776499e-17
5063.5  1.63245622379e-17
5064.0  1.64165981751e-17
5064.5  1.5793191866e-17
5065.0  1.56841351015e-17
5065.5  1.67440026313e-17
5066.0  1.72428145012e-17
5066.5  1.76679035962e-17
5067.0  1.84642550732e-17
5067.5  1.82722616405e-17
5068.0  1.74205354003e-17
5068.5  1.66065066294e-17
5069.0  1.57245777033e-17
5069.5  1.54554208881e-17
5070.0  1.52034351119e-17
5070.5  1.37722611145e-17
5071.0  1.29987092879e-17
5071.5  1.27259776409e-17
5072.0  1.35491518465e-17
5072.5  1.46845938381e-17
5073.0  1.38872911726e-17
5073.5  1.34426081745e-17
5074.0  1.42498220924e-17
5074.5  1.60951816068e-17
5075.0  1.69985416678e-17
5075.5  1.64911643489e-17
5076.0  1.54714743829e-17
5076.5  1.44093902616e-17
5077.0  1.26395573426e-17
5077.5  1.23992961095e-17
5078.0  1.35442770711e-17
5078.5  1.38421698955e-17
5079.0  1.47626497991e-17
5079.5  1.48628518988e-17
5080.0  1.32250986628e-17
5080.5  1.18458415041e-17
5081.0  1.19934189602e-17
5081.5  1.31258404675e-17
5082.0  1.32857777163e-17
5082.5  1.26947297073e-17
5083.0  1.28740210333e-17
5083.5  1.32505935684e-17
5084.0  1.27499907689e-17
5084.5  1.18721340458e-17
5085.0  1.15298181772e-17
5085.5  1.15150638992e-17
5086.0  1.14973359528e-17
5086.5  1.20336367327e-17
5087.0  1.15968917287e-17
5087.5  1.14601969465e-17
5088.0  1.23528148865e-17
5088.5  1.17975815847e-17
5089.0  1.10844852579e-17
5089.5  1.01066986493e-17
5090.0  9.53299957863e-18
5090.5  1.1483752408e-17
5091.0  1.24943679022e-17
5091.5  1.1466644764e-17
5092.0  9.69185698439e-18
5092.5  9.79444270251e-18
5093.0  1.07835100894e-17
5093.5  1.31270579896e-17
5094.0  1.49012373579e-17
5094.5  1.40619439736e-17
5095.0  1.37398770329e-17
5095.5  1.48869733619e-17
5096.0  1.49727108572e-17
5096.5  1.31987870059e-17
5097.0  1.27177964519e-17
5097.5  1.41434557782e-17
5098.0  1.52591121662e-17
5098.5  1.51741722413e-17
5099.0  1.51318600371e-17
5099.5  1.43556943658e-17
5100.0  1.31858202551e-17
5100.5  1.25261502793e-17
5101.0  1.16954284369e-17
5101.5  1.1717766312e-17
5102.0  1.25625366835e-17
5102.5  1.28792658679e-17
5103.0  1.3512709352e-17
5103.5  1.34079795989e-17
5104.0  1.23702329702e-17
5104.5  1.15677867715e-17
5105.0  1.21022510443e-17
5105.5  1.23807473204e-17
5106.0  1.12677736569e-17
5106.5  9.93513714836e-18
5107.0  1.14450094441e-17
5107.5  1.36117135432e-17
5108.0  1.50775034923e-17
5108.5  1.38733101167e-17
5109.0  1.18468847717e-17
5109.5  1.27354340728e-17
5110.0  1.31547511432e-17
5110.5  1.09062433461e-17
5111.0  9.2591344007e-18
5111.5  9.94450312541e-18
5112.0  1.19307349149e-17
5112.5  1.43523686951e-17
5113.0  1.45561763463e-17
5113.5  1.26102740988e-17
5114.0  1.07766574716e-17
5114.5  1.06256549767e-17
5115.0  1.02563110553e-17
5115.5  8.90415570159e-18
5116.0  8.32915953509e-18
5116.5  9.04002505922e-18
5117.0  1.00053117408e-17
5117.5  1.02271536467e-17
5118.0  1.00224583631e-17
5118.5  1.07763455842e-17
5119.0  1.14475242012e-17
5119.5  1.02542769895e-17
5120.0  9.47086977057e-18
5120.5  1.06616243507e-17
5121.0  1.22486386655e-17
5121.5  1.27771896267e-17
5122.0  1.25425512554e-17
5122.5  1.12836414829e-17
5123.0  9.31761650591e-18
5123.5  1.06523128184e-17
5124.0  1.38643239834e-17
5124.5  1.51523691466e-17
5125.0  1.12249062569e-17
5125.5  7.5664715884e-18
5126.0  7.54660994203e-18
5126.5  7.70613053809e-18
5127.0  7.56737663214e-18
5127.5  7.49482306991e-18
5128.0  7.52633721416e-18
5128.5  7.84674378754e-18
5129.0  8.51992053829e-18
5129.5  1.00418177487e-17
5130.0  1.0605632441e-17
5130.5  9.84603156402e-18
5131.0  8.56337735538e-18
5131.5  8.79730137107e-18
5132.0  9.45509200147e-18
5132.5  9.0042607757e-18
5133.0  8.3054586052e-18
5133.5  7.98050126485e-18
5134.0  7.6677004696e-18
5134.5  7.58710122779e-18
5135.0  7.70935192544e-18
5135.5  7.47179011711e-18
5136.0  7.8714654468e-18
5136.5  9.28658595578e-18
5137.0  9.87512494841e-18
5137.5  1.03543550077e-17
5138.0  1.08278615787e-17
5138.5  8.29296309863e-18
5139.0  5.87189834054e-18
5139.5  7.8783515807e-18
5140.0  9.45918062113e-18
5140.5  9.50162467067e-18
5141.0  9.45933189592e-18
5141.5  8.80989505129e-18
5142.0  8.06326970273e-18
5142.5  7.0801834516e-18
5143.0  6.97382125237e-18
5143.5  8.82587008699e-18
5144.0  9.74263348993e-18
5144.5  9.09663522382e-18
5145.0  8.07487179392e-18
5145.5  7.83624489974e-18
5146.0  7.62302151233e-18
5146.5  7.82833984262e-18
5147.0  8.79960233397e-18
5147.5  9.60242227342e-18
5148.0  8.97722389084e-18
5148.5  6.72404072861e-18
5149.0  4.22783942425e-18
5149.5  3.08621875283e-18
5150.0  4.16704242207e-18
5150.5  5.81445646448e-18
5151.0  6.4173042722e-18
5151.5  7.50457902632e-18
5152.0  9.10466684958e-18
5152.5  9.28480624039e-18
5153.0  8.90728551964e-18
5153.5  8.65281407241e-18
5154.0  8.08924547776e-18
5154.5  7.43826226705e-18
5155.0  7.43999616345e-18
5155.5  8.44538327451e-18
5156.0  8.43943286981e-18
5156.5  8.8242315469e-18
5157.0  9.29723440473e-18
5157.5  8.23097943763e-18
5158.0  6.69653320079e-18
5158.5  7.7403869081e-18
5159.0  8.3599692268e-18
5159.5  8.26456177468e-18
5160.0  7.79048696021e-18
5160.5  6.47332846009e-18
5161.0  7.11673068076e-18
5161.5  8.67673474448e-18
5162.0  8.90772766895e-18
5162.5  9.45342515042e-18
5163.0  1.08986316547e-17
5163.5  1.2554982029e-17
5164.0  1.39514973027e-17
5164.5  1.37701858003e-17
5165.0  1.19679825118e-17
5165.5  9.95347638782e-18
5166.0  8.97674007991e-18
5166.5  9.45007891728e-18
5167.0  1.02770605721e-17
5167.5  1.06445314349e-17
5168.0  9.97710015361e-18
5168.5  7.76563624536e-18
5169.0  5.53051487171e-18
5169.5  4.68140116497e-18
5170.0  5.75226947928e-18
5170.5  7.86250127189e-18
5171.0  8.87788481583e-18
5171.5  1.02346276477e-17
5172.0  1.14077084949e-17
5172.5  9.24685452702e-18
5173.0  7.83764446294e-18
5173.5  8.70340933458e-18
5174.0  9.46691737071e-18
5174.5  1.03676349504e-17
5175.0  8.4520809012e-18
5175.5  4.15792574428e-18
5176.0  4.79449807263e-18
5176.5  6.97447918378e-18
5177.0  7.85716604836e-18
5177.5  8.40093314758e-18
5178.0  8.04654040973e-18
5178.5  7.05141389004e-18
5179.0  7.19453639653e-18
5179.5  8.07921701457e-18
5180.0  8.3909421195e-18
5180.5  8.71419943768e-18
5181.0  1.04354833802e-17
5181.5  1.2627601288e-17
5182.0  1.2498736725e-17
5182.5  1.01998669069e-17
5183.0  8.64576359084e-18
5183.5  8.67151620619e-18
5184.0  8.60874007427e-18
5184.5  8.61878959822e-18
5185.0  9.59555578898e-18
5185.5  1.01147277187e-17
5186.0  9.61645988814e-18
5186.5  9.81495732887e-18
5187.0  1.11354575892e-17
5187.5  1.15929862999e-17
5188.0  1.13111107761e-17
5188.5  1.00187566938e-17
5189.0  8.35777979214e-18
5189.5  7.11604998847e-18
5190.0  7.28684750755e-18
5190.5  8.53195343899e-18
5191.0  7.76485859251e-18
5191.5  7.30149924013e-18
5192.0  9.14105206708e-18
5192.5  9.52510149605e-18
5193.0  7.66686018882e-18
5193.5  8.24044701621e-18
5194.0  9.63283925828e-18
5194.5  9.85692770575e-18
5195.0  9.56605575638e-18
5195.5  9.53505862673e-18
5196.0  1.03296959421e-17
5196.5  1.18016075871e-17
5197.0  1.18597189102e-17
5197.5  9.67037506305e-18
5198.0  7.60266215508e-18
5198.5  7.55253622679e-18
5199.0  9.77766080899e-18
5199.5  1.22530862063e-17
5200.0  1.24727534075e-17
5200.5  1.11565828319e-17
5201.0  1.01944943987e-17
5201.5  9.7223594924e-18
5202.0  8.75383206962e-18
5202.5  7.60953637405e-18
5203.0  7.98120693302e-18
5203.5  9.85077176218e-18
5204.0  1.25311473089e-17
5204.5  1.36199936414e-17
5205.0  1.27842064786e-17
5205.5  1.20847258474e-17
5206.0  1.14483902351e-17
5206.5  1.078036152e-17
5207.0  1.09465738021e-17
5207.5  1.01781144724e-17
5208.0  9.55680192039e-18
5208.5  1.12537967275e-17
5209.0  1.24711313556e-17
5209.5  1.35507050399e-17
5210.0  1.33894471079e-17
5210.5  1.2793351751e-17
5211.0  1.42066084415e-17
5211.5  1.44382357646e-17
5212.0  1.29222054909e-17
5212.5  1.28843859763e-17
5213.0  1.40185634761e-17
5213.5  1.36228409992e-17
5214.0  1.29518103034e-17
5214.5  1.177083827e-17
5215.0  1.15517627124e-17
5215.5  1.23471379376e-17
5216.0  1.18756606804e-17
5216.5  1.0102313192e-17
5217.0  9.47237568306e-18
5217.5  1.10249735835e-17
5218.0  1.29148676636e-17
5218.5  1.30507342e-17
5219.0  1.23063531388e-17
5219.5  1.26583692933e-17
5220.0  1.34419652594e-17
5220.5  1.35801062095e-17
5221.0  1.34453807356e-17
5221.5  1.29780100611e-17
5222.0  1.37043642825e-17
5222.5  1.54027876737e-17
5223.0  1.71407145361e-17
5223.5  1.77562713717e-17
5224.0  1.50537772563e-17
5224.5  1.27937212367e-17
5225.0  1.33128149616e-17
5225.5  1.33147794408e-17
5226.0  1.39069282322e-17
5226.5  1.4129779614e-17
5227.0  1.38674104736e-17
5227.5  1.39170701984e-17
5228.0  1.46157620453e-17
5228.5  1.4676157163e-17
5229.0  1.48873758924e-17
5229.5  1.52745101158e-17
5230.0  1.36399851687e-17
5230.5  1.3517034773e-17
5231.0  1.4887500044e-17
5231.5  1.59629404045e-17
5232.0  1.58020417697e-17
5232.5  1.51453417959e-17
5233.0  1.43372495986e-17
5233.5  1.36897955641e-17
5234.0  1.41252379538e-17
5234.5  1.49805682806e-17
5235.0  1.51252872119e-17
5235.5  1.48511109222e-17
5236.0  1.46280951539e-17
5236.5  1.45614114397e-17
5237.0  1.46932629193e-17
5237.5  1.47946146348e-17
5238.0  1.44096305155e-17
5238.5  1.37427739352e-17
5239.0  1.39728399261e-17
5239.5  1.35836568371e-17
5240.0  1.44661435694e-17
5240.5  1.51197894516e-17
5241.0  1.50637989744e-17
5241.5  1.49620385775e-17
5242.0  1.59302061178e-17
5242.5  1.61295539904e-17
5243.0  1.43191032075e-17
5243.5  1.37502551929e-17
5244.0  1.38765179469e-17
5244.5  1.57463519712e-17
5245.0  1.73248170859e-17
5245.5  1.65854885348e-17
5246.0  1.61512727846e-17
5246.5  1.72658860789e-17
5247.0  1.98324574349e-17
5247.5  2.11658871348e-17
5248.0  2.07782329404e-17
5248.5  1.97954869189e-17
5249.0  1.90064056525e-17
5249.5  1.77871960209e-17
5250.0  1.76113026014e-17
5250.5  1.82781447927e-17
5251.0  1.8525212863e-17
5251.5  1.84261538318e-17
5252.0  1.77048886812e-17
5252.5  1.66479774091e-17
5253.0  1.71461365275e-17
5253.5  1.97401133512e-17
5254.0  2.15397659213e-17
5254.5  2.00501572368e-17
5255.0  1.87670075634e-17
5255.5  2.02859664957e-17
5256.0  2.03402253097e-17
5256.5  1.99519927665e-17
5257.0  2.01998319557e-17
5257.5  1.96861062713e-17
5258.0  1.94108421462e-17
5258.5  1.94328774549e-17
5259.0  2.05425123644e-17
5259.5  2.12634747357e-17
5260.0  2.21334704682e-17
5260.5  2.08708855939e-17
5261.0  1.96740055628e-17
5261.5  1.84525510272e-17
5262.0  1.69235518663e-17
5262.5  1.62607911135e-17
5263.0  1.64226288614e-17
5263.5  1.84031509434e-17
5264.0  1.99404607925e-17
5264.5  1.93929106627e-17
5265.0  1.86334222244e-17
5265.5  1.83572837314e-17
5266.0  1.83277043277e-17
5266.5  1.83793993612e-17
5267.0  2.00106269042e-17
5267.5  2.27240681855e-17
5268.0  2.47684956216e-17
5268.5  2.46156761578e-17
5269.0  2.22185216326e-17
5269.5  1.97418920261e-17
5270.0  1.80807153662e-17
5270.5  1.74795856326e-17
5271.0  1.8958072933e-17
5271.5  2.0573145918e-17
5272.0  2.09300639978e-17
5272.5  2.11128981069e-17
5273.0  1.98775510498e-17
5273.5  1.7538236546e-17
5274.0  1.91391918115e-17
5274.5  2.29369977074e-17
5275.0  2.49686823849e-17
5275.5  2.34694293943e-17
5276.0  2.13664783456e-17
5276.5  2.01142468627e-17
5277.0  2.05672657107e-17
5277.5  1.87384076683e-17
5278.0  1.79195347928e-17
5278.5  1.81955678539e-17
5279.0  1.77367086304e-17
5279.5  1.68618728347e-17
5280.0  1.72561965523e-17
5280.5  1.88896837617e-17
5281.0  1.99252509916e-17
5281.5  2.07834463996e-17
5282.0  2.17469957431e-17
5282.5  2.14758927112e-17
5283.0  1.92389232665e-17
5283.5  1.75290817974e-17
5284.0  1.69482386023e-17
5284.5  1.77766713977e-17
5285.0  1.83574959849e-17
5285.5  1.70040984992e-17
5286.0  1.56756653115e-17
5286.5  1.62843732977e-17
5287.0  1.87568733338e-17
5287.5  2.10627350762e-17
5288.0  2.11076942412e-17
5288.5  2.0710271113e-17
5289.0  2.14694226304e-17
5289.5  2.22087596444e-17
5290.0  2.22248848601e-17
5290.5  2.14351993609e-17
5291.0  2.03989251862e-17
5291.5  2.04748345198e-17
5292.0  2.19547708324e-17
5292.5  2.25947503402e-17
5293.0  2.1070832164e-17
5293.5  1.95906760122e-17
5294.0  1.96664041398e-17
5294.5  2.28600917271e-17
5295.0  2.38698432987e-17
5295.5  2.11306929217e-17
5296.0  1.88038860356e-17
5296.5  1.81925768828e-17
5297.0  1.94146253059e-17
5297.5  2.1204802219e-17
5298.0  2.22260111303e-17
5298.5  2.1113142643e-17
5299.0  1.88382842474e-17
5299.5  1.87050085379e-17
5300.0  2.01451523392e-17
5300.5  1.99236939005e-17
5301.0  1.78056496356e-17
5301.5  1.70704104594e-17
5302.0  1.71064394364e-17
5302.5  1.69578370553e-17
5303.0  1.846789991e-17
5303.5  2.03121123065e-17
5304.0  2.06988759093e-17
5304.5  2.12464640069e-17
5305.0  2.19927008912e-17
5305.5  2.14720928607e-17
5306.0  1.9626508895e-17
5306.5  1.77470296364e-17
5307.0  1.82176070005e-17
5307.5  1.86517959127e-17
5308.0  1.84331013035e-17
5308.5  1.79959200499e-17
5309.0  1.72013640114e-17
5309.5  1.8956353634e-17
5310.0  2.02824490749e-17
5310.5  1.95598041714e-17
5311.0  2.02430588906e-17
5311.5  2.05487753867e-17
5312.0  2.01997993131e-17
5312.5  1.91038341131e-17
5313.0  1.72670773565e-17
5313.5  1.75707026645e-17
5314.0  1.98532349194e-17
5314.5  2.08735415884e-17
5315.0  1.94873051582e-17
5315.5  1.72206259747e-17
5316.0  1.79436894968e-17
5316.5  1.92983709525e-17
5317.0  2.00111762175e-17
5317.5  2.11135831526e-17
5318.0  2.10396440169e-17
5318.5  2.00735255733e-17
5319.0  1.85887578323e-17
5319.5  1.76499488705e-17
5320.0  1.80393505288e-17
5320.5  1.94999877577e-17
5321.0  2.08587293137e-17
5321.5  2.17360908618e-17
5322.0  2.20974738472e-17
5322.5  2.19956214948e-17
5323.0  2.1805419477e-17
5323.5  2.05372923819e-17
5324.0  1.92311680498e-17
5324.5  2.04402912833e-17
5325.0  2.27508451511e-17
5325.5  2.29702031355e-17
5326.0  2.05644947072e-17
5326.5  1.9137047998e-17
5327.0  1.86502839725e-17
5327.5  1.80751751961e-17
5328.0  1.66439361068e-17
5328.5  1.83385612298e-17
5329.0  2.22898093162e-17
5329.5  2.39715614439e-17
5330.0  2.25681420238e-17
5330.5  2.02502630742e-17
5331.0  1.86559059324e-17
5331.5  1.89507201543e-17
5332.0  2.02359182513e-17
5332.5  2.06742992066e-17
5333.0  2.16988815448e-17
5333.5  2.21203987472e-17
5334.0  2.1063456245e-17
5334.5  2.10007296862e-17
5335.0  2.09814103243e-17
5335.5  2.05500258026e-17
5336.0  2.20510482883e-17
5336.5  2.44232105222e-17
5337.0  2.37400711629e-17
5337.5  2.17926319456e-17
5338.0  2.22877570934e-17
5338.5  2.43110320288e-17
5339.0  2.4423226193e-17
5339.5  2.27695769393e-17
5340.0  2.19052734178e-17
5340.5  2.13418165048e-17
5341.0  2.12839561891e-17
5341.5  2.3229620265e-17
5342.0  2.43378110045e-17
5342.5  2.36332256808e-17
5343.0  2.17412426212e-17
5343.5  1.9860817454e-17
5344.0  1.97943908157e-17
5344.5  2.04564236444e-17
5345.0  2.0616700675e-17
5345.5  2.22077226968e-17
5346.0  2.38277350798e-17
5346.5  2.48671719663e-17
5347.0  2.38033262575e-17
5347.5  2.14822572185e-17
5348.0  2.25010676484e-17
5348.5  2.41216236797e-17
5349.0  2.38204626593e-17
5349.5  2.20600476953e-17
5350.0  2.33678806566e-17
5350.5  2.75484985247e-17
5351.0  2.76503529468e-17
5351.5  2.59555361505e-17
5352.0  2.33616382318e-17
5352.5  2.25860079148e-17
5353.0  2.4333867846e-17
5353.5  2.57312048269e-17
5354.0  2.54261800815e-17
5354.5  2.37563664784e-17
5355.0  2.2373354676e-17
5355.5  2.19117934312e-17
5356.0  2.25877717577e-17
5356.5  2.36096909651e-17
5357.0  2.41848674555e-17
5357.5  2.45171697005e-17
5358.0  2.42338077693e-17
5358.5  2.40915127071e-17
5359.0  2.39106488002e-17
5359.5  2.16027054582e-17
5360.0  1.93840940306e-17
5360.5  2.02140438159e-17
5361.0  2.19769441521e-17
5361.5  2.33954817266e-17
5362.0  2.4109691221e-17
5362.5  2.41270716203e-17
5363.0  2.2514525111e-17
5363.5  2.18288677872e-17
5364.0  2.33271517307e-17
5364.5  2.36247603532e-17
5365.0  2.19202706463e-17
5365.5  2.07674747812e-17
5366.0  2.22191074692e-17
5366.5  2.45569491347e-17
5367.0  2.56228204554e-17
5367.5  2.29175266522e-17
5368.0  2.2684243196e-17
5368.5  2.35697183353e-17
5369.0  2.075782472e-17
5369.5  1.88474907694e-17
5370.0  2.02410965583e-17
5370.5  2.20867007164e-17
5371.0  2.34817265807e-17
5371.5  2.3335063042e-17
5372.0  2.31120147259e-17
5372.5  2.32726191852e-17
5373.0  2.27357634794e-17
5373.5  2.26454851107e-17
5374.0  2.33558970937e-17
5374.5  2.32608131095e-17
5375.0  2.30817123786e-17
5375.5  2.37572115678e-17
5376.0  2.32348289902e-17
5376.5  2.1486379672e-17
5377.0  2.03518589106e-17
5377.5  1.88580512205e-17
5378.0  1.87137728419e-17
5378.5  2.10968672756e-17
5379.0  2.43993154417e-17
5379.5  2.4251160381e-17
5380.0  2.28786615962e-17
5380.5  2.31996870374e-17
5381.0  2.59833263422e-17
5381.5  2.69574480699e-17
5382.0  2.4355387616e-17
5382.5  2.16010767635e-17
5383.0  2.00525747147e-17
5383.5  1.97454266012e-17
5384.0  1.93414314358e-17
5384.5  1.88791298809e-17
5385.0  1.97475361469e-17
5385.5  1.95009995244e-17
5386.0  2.02184075864e-17
5386.5  2.19321324807e-17
5387.0  2.2046197709e-17
5387.5  2.06221379172e-17
5388.0  2.02952262109e-17
5388.5  2.18600654925e-17
5389.0  2.36428345597e-17
5389.5  2.4502219723e-17
5390.0  2.3372762648e-17
5390.5  2.05477737721e-17
5391.0  2.00213990128e-17
5391.5  2.29457567467e-17
5392.0  2.43304871405e-17
5392.5  2.27539340035e-17
5393.0  2.18038754827e-17
5393.5  2.17716735774e-17
5394.0  2.1298828294e-17
5394.5  2.0995129989e-17
5395.0  2.12653613869e-17
5395.5  2.19034919645e-17
5396.0  2.30951216436e-17
5396.5  2.24509564128e-17
5397.0  2.07966546732e-17
5397.5  1.90013870378e-17
5398.0  1.89353167598e-17
5398.5  1.90284678829e-17
5399.0  1.99913961342e-17
5399.5  2.16526457809e-17
5400.0  2.11413869415e-17
5400.5  2.07225883526e-17
5401.0  2.1643999228e-17
5401.5  2.2544690342e-17
5402.0  2.18373765779e-17
5402.5  2.17317443417e-17
5403.0  2.26474530425e-17
5403.5  2.36598955437e-17
5404.0  2.4447546316e-17
5404.5  2.47997870414e-17
5405.0  2.40890682591e-17
5405.5  2.31911797774e-17
5406.0  2.33586307044e-17
5406.5  2.43477593863e-17
5407.0  2.319961091e-17
5407.5  2.02282129312e-17
5408.0  1.88409188575e-17
5408.5  1.97074539223e-17
5409.0  2.09302922152e-17
5409.5  2.14842161874e-17
5410.0  2.22425160509e-17
5410.5  2.37330379123e-17
5411.0  2.49186066636e-17
5411.5  2.4589606908e-17
5412.0  2.22713535716e-17
5412.5  1.94125298068e-17
5413.0  1.8700913283e-17
5413.5  2.11287375623e-17
5414.0  2.3770144076e-17
5414.5  2.33802782788e-17
5415.0  2.28444320246e-17
5415.5  2.22828808279e-17
5416.0  2.12207747222e-17
5416.5  2.18332431889e-17
5417.0  2.20314813454e-17
5417.5  2.19792375394e-17
5418.0  2.34651359442e-17
5418.5  2.32851559444e-17
5419.0  2.282119306e-17
5419.5  2.13304057746e-17
5420.0  1.85239295394e-17
5420.5  1.73674136669e-17
5421.0  1.89071510383e-17
5421.5  1.99879319947e-17
5422.0  2.09468763791e-17
5422.5  2.14879398275e-17
5423.0  2.15885129451e-17
5423.5  2.2332470993e-17
5424.0  2.31441780617e-17
5424.5  2.19131814481e-17
5425.0  2.07734460335e-17
5425.5  2.16043661052e-17
5426.0  2.27432525316e-17
5426.5  2.16896310986e-17
5427.0  1.89615960525e-17
5427.5  1.79339893409e-17
5428.0  1.98893527726e-17
5428.5  2.20035690037e-17
5429.0  2.192318339e-17
5429.5  2.12872857172e-17
5430.0  2.10545147105e-17
5430.5  1.95154255863e-17
5431.0  1.85869838993e-17
5431.5  1.83625578283e-17
5432.0  1.8023728456e-17
5432.5  1.99332046826e-17
5433.0  2.36669017929e-17
5433.5  2.48503486855e-17
5434.0  2.26768628984e-17
5434.5  2.14791182298e-17
5435.0  1.98511500334e-17
5435.5  1.66770086255e-17
5436.0  1.62394357662e-17
5436.5  1.83601744555e-17
5437.0  2.01749674684e-17
5437.5  2.09728776395e-17
5438.0  2.03866709653e-17
5438.5  1.83060382769e-17
5439.0  1.63968436762e-17
5439.5  1.71826366945e-17
5440.0  1.83495933395e-17
5440.5  1.84955748471e-17
5441.0  1.88223072374e-17
5441.5  1.94739754509e-17
5442.0  1.89452513705e-17
5442.5  1.83947056113e-17
5443.0  1.84826967922e-17
5443.5  1.84289844205e-17
5444.0  1.74081654142e-17
5444.5  1.68246975192e-17
5445.0  1.74571583983e-17
5445.5  1.81222298996e-17
5446.0  1.87600542676e-17
5446.5  1.96889300885e-17
5447.0  2.06241785572e-17
5447.5  2.17743060573e-17
5448.0  2.20568712949e-17
5448.5  2.06107522284e-17
5449.0  1.89617599759e-17
5449.5  1.73677328846e-17
5450.0  1.67780728501e-17
5450.5  1.7773736173e-17
5451.0  1.99584569715e-17
5451.5  2.08799714625e-17
5452.0  2.12444503642e-17
5452.5  2.09852074119e-17
5453.0  2.01719380713e-17
5453.5  1.94906337344e-17
5454.0  1.96673737666e-17
5454.5  1.97949106914e-17
5455.0  1.79888368288e-17
5455.5  1.70239196478e-17
5456.0  1.72210310899e-17
5456.5  1.64742894017e-17
5457.0  1.75541245521e-17
5457.5  2.02664130328e-17
5458.0  2.02160241148e-17
5458.5  1.78103439249e-17
5459.0  1.77145012446e-17
5459.5  1.89583052196e-17
5460.0  2.1663617208e-17
5460.5  2.37055213241e-17
5461.0  2.32734854104e-17
5461.5  2.15616700018e-17
5462.0  1.97074389545e-17
5462.5  1.77489543611e-17
5463.0  1.64071483097e-17
5463.5  1.67194479666e-17
5464.0  1.7194543045e-17
5464.5  1.67503679537e-17
5465.0  1.76355134165e-17
5465.5  2.07101642421e-17
5466.0  2.23779581926e-17
5466.5  2.05715698791e-17
5467.0  1.96615637153e-17
5467.5  2.04793231262e-17
5468.0  1.90796593754e-17
5468.5  1.75729532505e-17
5469.0  1.82060370845e-17
5469.5  1.86387345803e-17
5470.0  1.86141073376e-17
5470.5  1.72501765865e-17
5471.0  1.79210489271e-17
5471.5  2.05128587473e-17
5472.0  2.05362871681e-17
5472.5  1.97226273867e-17
5473.0  1.80515957081e-17
5473.5  1.74719955591e-17
5474.0  1.54356057149e-17
5474.5  1.22468056851e-17
5475.0  1.41553660837e-17
5475.5  1.63909969562e-17
5476.0  1.70699957473e-17
5476.5  1.64486827789e-17
5477.0  1.57030281607e-17
5477.5  1.61588675518e-17
5478.0  1.6842811339e-17
5478.5  1.60670566469e-17
5479.0  1.56838371839e-17
5479.5  1.45945447193e-17
5480.0  1.5179183108e-17
5480.5  1.77933932158e-17
5481.0  1.88593451018e-17
5481.5  1.86138626035e-17
5482.0  1.89600681788e-17
5482.5  1.87059153421e-17
5483.0  1.70255689034e-17
5483.5  1.57055610124e-17
5484.0  1.53698440425e-17
5484.5  1.45653302542e-17
5485.0  1.32645730118e-17
5485.5  1.28359183813e-17
5486.0  1.42826281818e-17
5486.5  1.57683396508e-17
5487.0  1.63133462063e-17
5487.5  1.5730848617e-17
5488.0  1.45837148892e-17
5488.5  1.47946835491e-17
5489.0  1.48468517204e-17
5489.5  1.56629035257e-17
5490.0  1.55969091881e-17
5490.5  1.53585411836e-17
5491.0  1.41681002982e-17
5491.5  1.33342546835e-17
5492.0  1.35009374307e-17
5492.5  1.45568968351e-17
5493.0  1.5635741856e-17
5493.5  1.76243044281e-17
5494.0  1.86425091185e-17
5494.5  1.6893903542e-17
5495.0  1.78448374147e-17
5495.5  1.96263990063e-17
5496.0  1.77756494862e-17
5496.5  1.58870257657e-17
5497.0  1.62472410297e-17
5497.5  1.66008015675e-17
5498.0  1.65725618696e-17
5498.5  1.67428183198e-17
5499.0  1.65603762954e-17
5499.5  1.52351676792e-17
5500.0  1.44309862367e-17
5500.5  1.46672121106e-17
5501.0  1.38452755339e-17
5501.5  1.28523230827e-17
5502.0  1.27521431397e-17
5502.5  1.20173157403e-17
5503.0  1.17098722262e-17
5503.5  1.22920220437e-17
5504.0  1.24255346426e-17
5504.5  1.21549688071e-17
5505.0  1.21964314282e-17
5505.5  1.18319087635e-17
5506.0  1.24608869677e-17
5506.5  1.33735606908e-17
5507.0  1.33514360547e-17
5507.5  1.10829617381e-17
5508.0  7.74379136289e-18
5508.5  6.38046662588e-18
5509.0  9.54336735643e-18
5509.5  1.32339423771e-17
5510.0  1.41603507539e-17
5510.5  1.32445912193e-17
5511.0  1.20629962351e-17
5511.5  1.08462664017e-17
5512.0  1.01629738473e-17
5512.5  1.12778675797e-17
5513.0  1.11999718686e-17
5513.5  1.05255181445e-17
5514.0  1.15292893364e-17
5514.5  1.36093089254e-17
5515.0  1.36244468903e-17
5515.5  1.20057727056e-17
5516.0  1.08268185759e-17
5516.5  1.04541059936e-17
5517.0  1.00712292113e-17
5517.5  9.5061587689e-18
5518.0  9.02874151572e-18
5518.5  9.220683994e-18
5519.0  9.64398552031e-18
5519.5  9.69278625643e-18
5520.0  9.86869334329e-18
5520.5  1.08803821403e-17
5521.0  1.2286009526e-17
5521.5  1.27319429259e-17
5522.0  1.24986427152e-17
5522.5  1.23781705216e-17
5523.0  1.20665656488e-17
5523.5  1.04605736953e-17
5524.0  9.84100611751e-18
5524.5  9.98374793213e-18
5525.0  9.49655632792e-18
5525.5  9.28800571826e-18
5526.0  8.73954330148e-18
5526.5  8.51662276731e-18
5527.0  9.71962990887e-18
5527.5  9.61243140478e-18
5528.0  8.24144489135e-18
5528.5  9.69972769357e-18
5529.0  1.04209604645e-17
5529.5  9.98158402377e-18
5530.0  1.04721901514e-17
5530.5  1.07259777488e-17
5531.0  9.26867341287e-18
5531.5  8.32248126151e-18
5532.0  7.64918314254e-18
5532.5  8.39113584081e-18
5533.0  1.03739903125e-17
5533.5  1.12512891559e-17
5534.0  1.07875824263e-17
5534.5  9.8688372269e-18
5535.0  9.20817595417e-18
5535.5  8.40295010143e-18
5536.0  8.45204910177e-18
5536.5  9.67181941196e-18
5537.0  1.09069397873e-17
5537.5  1.12499456855e-17
5538.0  1.11709499416e-17
5538.5  1.10742691184e-17
5539.0  1.04678578327e-17
5539.5  9.83640590926e-18
5540.0  9.57237362352e-18
5540.5  8.54429019578e-18
5541.0  7.60772729036e-18
5541.5  8.97340353464e-18
5542.0  9.87474265074e-18
5542.5  7.46314164817e-18
5543.0  5.73402877704e-18
5543.5  6.60381871824e-18
5544.0  8.3079486301e-18
5544.5  8.77273927769e-18
5545.0  9.35107818463e-18
5545.5  9.81568184643e-18
5546.0  8.2867710043e-18
5546.5  6.90112268015e-18
5547.0  8.73101506563e-18
5547.5  9.64130262854e-18
5548.0  8.8487183172e-18
5548.5  8.77658077666e-18
5549.0  8.82969810917e-18
5549.5  7.64272073551e-18
5550.0  9.09757667103e-18
5550.5  1.19593414508e-17
5551.0  1.17304234972e-17
5551.5  9.06577112079e-18
5552.0  8.6061617788e-18
5552.5  9.13084643058e-18
5553.0  8.94784205826e-18
5553.5  8.83259586783e-18
5554.0  7.82593145104e-18
5554.5  6.51645520842e-18
5555.0  6.82096225365e-18
5555.5  8.48884945821e-18
5556.0  9.60243058067e-18
5556.5  9.46078722543e-18
5557.0  8.8320786434e-18
5557.5  8.75721263099e-18
5558.0  9.51027357618e-18
5558.5  9.60132916459e-18
5559.0  8.51159276332e-18
5559.5  8.43419456512e-18
5560.0  9.00028818673e-18
5560.5  7.98141281322e-18
5561.0  6.60579341641e-18
5561.5  6.61059423717e-18
5562.0  8.67245862266e-18
5562.5  1.17357866617e-17
5563.0  1.25765780856e-17
5563.5  1.02360123261e-17
5564.0  8.15138381276e-18
5564.5  7.26427985705e-18
5565.0  8.55224542773e-18
5565.5  7.84580846951e-18
5566.0  5.78365116012e-18
5566.5  6.30858043033e-18
5567.0  4.29470698989e-18
5567.5  2.82379636727e-18
5568.0  3.65500413114e-18
5568.5  5.63795169354e-18
5569.0  8.56028492082e-18
5569.5  9.99646162036e-18
5570.0  8.75251745696e-18
5570.5  6.63713031822e-18
5571.0  4.18519611274e-18
5571.5  3.78639654979e-18
5572.0  4.41056683897e-18
5572.5  4.1019978048e-18
5573.0  5.91845085936e-18
5573.5  7.81001683847e-18
5574.0  -3.48677691032e-18
5574.5  -1.26547830947e-18
5575.0  1.71940963772e-17
5575.5  2.07692971479e-17
5576.0  2.20827781264e-17
5576.5  2.39916148852e-17
5577.0  8.02637402879e-18
5577.5  3.66375219148e-18
5578.0  2.16586843882e-17
5578.5  1.94939388511e-17
5579.0  -1.38585072491e-18
5579.5  3.14672721254e-18
5580.0  -1.48040459939e-18
5580.5  -9.81985421122e-18
5581.0  6.06122023089e-18
5581.5  3.86592403056e-18
5582.0  -1.58455264775e-18
5582.5  9.38966522673e-19
5583.0  5.76277131254e-18
5583.5  8.7182886126e-18
5584.0  8.66576569476e-18
5584.5  7.58893395608e-18
5585.0  6.76229609101e-18
5585.5  4.8371718582e-18
5586.0  4.2256829084e-18
5586.5  5.89917145745e-18
5587.0  7.49966686104e-18
5587.5  7.18733338104e-18
5588.0  6.26635998461e-18
5588.5  5.34734815542e-18
5589.0  6.37110557226e-18
5589.5  7.42924047776e-18
5590.0  5.98355284178e-18
5590.5  3.54154913763e-18
5591.0  3.56671368433e-18
5591.5  6.28584248007e-18
5592.0  9.44609929149e-18
5592.5  9.29174077656e-18
5593.0  6.71270792964e-18
5593.5  4.28813368507e-18
5594.0  3.29497944889e-18
5594.5  4.73959306371e-18
5595.0  7.06749891959e-18
5595.5  7.68315706424e-18
5596.0  7.45946406185e-18
5596.5  7.03572193969e-18
5597.0  5.80993126157e-18
5597.5  5.82762965468e-18
5598.0  6.54192473048e-18
5598.5  5.90765393561e-18
5599.0  4.66661887244e-18
5599.5  5.45998728716e-18
5600.0  8.42760883091e-18
5600.5  1.15692203976e-17
5601.0  1.22867492569e-17
5601.5  8.73166629147e-18
5602.0  4.6125943749e-18
5602.5  6.59554492803e-18
5603.0  8.6583532922e-18
5603.5  5.39639540573e-18
5604.0  1.29073857362e-18
5604.5  8.64078350149e-19
5605.0  3.67710015208e-18
5605.5  5.44892325507e-18
5606.0  8.67089572423e-18
5606.5  1.00092740734e-17
5607.0  8.32773609984e-18
5607.5  6.33084405587e-18
5608.0  8.11285817401e-18
5608.5  8.90770562289e-18
5609.0  6.93606619479e-18
5609.5  5.83640917479e-18
5610.0  5.7157524606e-18
5610.5  3.15524790068e-18
5611.0  7.50823247896e-19
5611.5  3.12421385166e-18
5612.0  5.51706145764e-18
5612.5  5.78668771747e-18
5613.0  6.00187874176e-18
5613.5  6.58686118483e-18
5614.0  7.22379019525e-18
5614.5  8.9597910424e-18
5615.0  1.14602470079e-17
5615.5  1.106894835e-17
5616.0  5.52491378727e-18
5616.5  -7.57629913101e-19
5617.0  -1.64614460936e-19
5617.5  5.36730343538e-18
5618.0  7.26573284553e-18
5618.5  5.03764534061e-18
5619.0  4.63870874929e-18
5619.5  6.01806754588e-18
5620.0  3.49002928447e-18
5620.5  2.0237234264e-18
5621.0  3.8740795638e-18
5621.5  4.80283054278e-18
5622.0  5.319042685e-18
5622.5  6.04960608371e-18
5623.0  6.0540498742e-18
5623.5  6.58448303449e-18
5624.0  5.48885445867e-18
5624.5  2.01229581894e-18
5625.0  1.36716982067e-18
5625.5  3.80251081411e-18
5626.0  3.9198445155e-18
5626.5  5.26134175723e-18
5627.0  8.87814096105e-18
5627.5  7.87152829441e-18
5628.0  5.80664760606e-18
5628.5  4.14517390917e-18
5629.0  4.33720715952e-18
5629.5  6.92966078094e-18
5630.0  8.97717039016e-18
5630.5  6.65283900631e-18
5631.0  2.13638658388e-18
5631.5  1.62085049432e-18
5632.0  3.65489339787e-18
5632.5  4.91573687926e-18
5633.0  6.65385888283e-18
5633.5  8.90691711863e-18
5634.0  9.12663075052e-18
5634.5  7.98180600554e-18
5635.0  8.89313415121e-18
5635.5  1.00723669003e-17
5636.0  8.97375396961e-18
5636.5  7.8518647985e-18
5637.0  6.13476648393e-18
5637.5  6.90124651515e-18
5638.0  6.23521868588e-18
5638.5  5.45644675115e-18
5639.0  6.51291544178e-18
5639.5  5.72225490243e-18
5640.0  3.80129891692e-18
5640.5  1.96425671808e-18
5641.0  3.32133033296e-18
5641.5  2.94709804933e-18
5642.0  2.76724905769e-18
5642.5  5.14107191548e-18
5643.0  9.24759504209e-18
5643.5  6.54066789331e-18
5644.0  1.28006385687e-18
5644.5  2.12949943777e-18
5645.0  2.59739092491e-18
5645.5  -2.24398813203e-19
5646.0  9.15461014005e-19
5646.5  4.95170121653e-18
5647.0  5.52739146899e-18
5647.5  5.76500099638e-18
5648.0  4.57709561891e-18
5648.5  4.52320082352e-18
5649.0  5.03721419273e-18
5649.5  4.81018926324e-18
5650.0  3.95048711267e-18
5650.5  4.36349277104e-18
5651.0  4.4087926435e-18
5651.5  4.39666526076e-18
5652.0  4.24723182322e-18
5652.5  4.29944117671e-18
5653.0  4.38229604688e-18
5653.5  4.98856959265e-18
5654.0  5.39694266347e-18
5654.5  7.80912365803e-18
5655.0  7.40509073295e-18
5655.5  6.86734567079e-18
5656.0  5.82966487725e-18
5656.5  5.3175377612e-18
5657.0  3.69675805194e-18
5657.5  3.78044665129e-18
5658.0  3.90022610415e-18
5658.5  4.25584959662e-18
5659.0  4.30129544734e-18
5659.5  3.78169155552e-18
5660.0  3.37657675356e-18
5660.5  2.84676991297e-18
5661.0  3.75298676608e-18
5661.5  3.96664805824e-18
5662.0  3.46531336293e-18
5662.5  3.41878304317e-18
5663.0  3.36354821806e-18
5663.5  3.4056310408e-18
5664.0  3.5116203139e-18
5664.5  4.4153629625e-18
5665.0  4.15431582972e-18
5665.5  3.8258401607e-18
5666.0  4.89448726546e-18
5666.5  5.11281790784e-18
5667.0  4.40686127891e-18
5667.5  4.9602146907e-18
5668.0  5.66428585754e-18
5668.5  5.63600706775e-18
5669.0  5.49221076048e-18
5669.5  4.5053968715e-18
5670.0  4.30846466324e-18
5670.5  4.06826576284e-18
5671.0  3.69244272544e-18
5671.5  3.42921816265e-18
5672.0  2.2677256309e-18
5672.5  2.21113892066e-18
5673.0  2.14384221484e-18
5673.5  2.48142783612e-18
5674.0  2.54611415993e-18
5674.5  2.3685867308e-18
5675.0  2.32191310277e-18
5675.5  2.26735413867e-18
5676.0  4.42597638425e-18
5676.5  5.00580482346e-18
5677.0  5.01514670544e-18
5677.5  3.96095845282e-18
5678.0  2.70233007231e-18
5678.5  1.69645649633e-18
5679.0  1.70381323548e-18
5679.5  3.70988648962e-18
5680.0  3.42496906886e-18
5680.5  3.09015183292e-18
5681.0  1.35036984606e-18
5681.5  8.06545236151e-19
5682.0  2.24874253273e-19
5682.5  1.22939255516e-18
5683.0  2.40594698874e-18
5683.5  2.81872258602e-18
5684.0  2.71969098604e-18
5684.5  1.35152936485e-18
5685.0  1.034739642e-18
5685.5  6.68187985289e-19
5686.0  9.68755869913e-19
5686.5  1.02001553582e-18
5687.0  8.6204406494e-19
5687.5  1.40819519797e-18
5688.0  2.03584124642e-18
5688.5  3.71013900328e-18
5689.0  4.03904897264e-18
5689.5  3.47783343727e-18
5690.0  3.05163979454e-18
5690.5  2.56790305246e-18
5691.0  2.85343442214e-18
5691.5  2.95563359018e-18
5692.0  3.186910051e-18
5692.5  2.61028461806e-18
5693.0  1.96024780431e-18
5693.5  -9.63918143877e-19
5694.0  -1.92031216123e-18
5694.5  -3.44281493535e-18
5695.0  -2.75449834783e-18
5695.5  -1.98392473241e-18
5696.0  4.40509363574e-20
5696.5  5.14226623321e-19
5697.0  3.80956794443e-19
5697.5  3.29276649536e-19
5698.0  2.71829687744e-19
5698.5  5.89839972633e-19
5699.0  6.80671206619e-19
5699.5  7.74931049033e-19
5700.0  3.14928223413e-19
5700.5  -1.94237231019e-19
5701.0  -5.02306212869e-19
5701.5  -5.13376546095e-19
5702.0  -1.39664168306e-19
5702.5  5.36654373017e-20
5703.0  2.66607515707e-19
5703.5  1.85042240349e-19
5704.0  -2.44303488692e-20
5704.5  -1.16700057671e-18
5705.0  -1.79987765311e-18
5705.5  -2.49419773809e-18
5706.0  -2.23743031576e-18
5706.5  -2.0786082979e-18
5707.0  -1.50547259462e-18
5707.5  -1.24698663512e-18
5708.0  -9.6489744354e-19
5708.5  -1.28776311255e-18
5709.0  -1.28282649598e-18
5709.5  -8.16925412913e-19
5710.0  -8.05144950503e-19
5710.5  -7.92461779426e-19
5711.0  -1.55745356276e-18
5711.5  -1.78124333818e-18
5712.0  -2.06474863581e-18
5712.5  -1.28146613547e-18
5713.0  -4.30979732003e-19
5713.5  -1.75623452923e-22
5714.0  2.92584700879e-20
5714.5  -3.80711063179e-19
5715.0  -6.57174238973e-19
5715.5  -9.56964730959e-19
5716.0  -7.18867600387e-19
5716.5  -8.72866529055e-19
5717.0  -2.09643249559e-18
5717.5  -2.61637245055e-18
5718.0  -3.17967230002e-18
5718.5  -2.92783412129e-18
5719.0  -2.76541093476e-18
5719.5  -2.17147968673e-18
5720.0  -2.17640235209e-18
5720.5  -2.18202251077e-18
5721.0  -1.35684269178e-18
5721.5  -1.31283379452e-18
5722.0  -2.16788671562e-18
5722.5  -2.04505405705e-18
5723.0  -1.91239984582e-18
5723.5  -2.40056058642e-18
5724.0  -2.444193986e-18
5724.5  -2.05688985889e-18
5725.0  -2.2263751004e-18
5725.5  -2.41025518907e-18
5726.0  -2.44330079443e-18
5726.5  -2.37389756382e-18
5727.0  -1.93552142025e-18
5727.5  -2.30731035864e-18
5728.0  -2.71095993743e-18
5728.5  -3.25235722798e-18
5729.0  -3.27298617246e-18
5729.5  -2.67573280886e-18
5730.0  -2.2931405613e-18
5730.5  -1.87744241615e-18
5731.0  -1.09553114057e-18
5731.5  -1.03793668925e-18
5732.0  -1.77231300843e-18
5732.5  -2.21099604174e-18
5733.0  -2.6897300797e-18
5733.5  -3.24157977145e-18
5734.0  -3.16375738393e-18
5734.5  -1.95020807079e-18
5735.0  -1.43066805789e-18
5735.5  -8.62110956311e-19
5736.0  -6.73154543697e-19
5736.5  -8.7690333266e-19
5737.0  -2.36580748844e-18
5737.5  -2.73764611039e-18
5738.0  -3.14683498044e-18
5738.5  -3.85583617322e-18
5739.0  -3.96804382615e-18
5739.5  -3.64646159848e-18
5740.0  -3.96493214907e-18
5740.5  -4.31731334703e-18
5741.0  -3.91362357041e-18
5741.5  -3.79558607424e-18
5742.0  -3.67252252422e-18
5742.5  -4.415482831e-18
5743.0  -5.24167571913e-18
5743.5  -5.9240270551e-18
5744.0  -5.7985468839e-18
5744.5  -4.02141348981e-18
5745.0  -3.28962744729e-18
5745.5  -2.47143440593e-18
5746.0  -2.1448396976e-18
5746.5  -2.10977097108e-18
5747.0  -2.39312044173e-18
5747.5  -2.41257843875e-18
5748.0  -2.43470427878e-18
5748.5  -3.20814421423e-18
5749.0  -3.47080952175e-18
5749.5  -3.9437507826e-18
5750.0  -3.86039246859e-18
5750.5  -3.76614193409e-18
5751.0  -2.54860891929e-18
5751.5  -2.19875365415e-18
5752.0  -1.89899870495e-18
5752.5  -1.96341533618e-18
5753.0  -2.03730335259e-18
5753.5  -3.47138398515e-18
5754.0  -3.91680157403e-18
5754.5  -4.48548858413e-18
5755.0  -4.47304773835e-18
5755.5  -4.45920688918e-18
5756.0  -3.54160289646e-18
5756.5  -3.255994785e-18
5757.0  -2.92146116671e-18
5757.5  -3.24112368743e-18
5758.0  -3.61408518436e-18
5758.5  -4.72980974186e-18
5759.0  -4.99910943626e-18
5759.5  -4.87835159831e-18
5760.0  -4.370671208e-18
5760.5  -3.7735849176e-18
5761.0  -2.77356281367e-18
5761.5  -2.43703181272e-18
5762.0  -1.92927160248e-18
5762.5  -2.00216494901e-18
5763.0  -2.08927866066e-18
5763.5  -2.87350121321e-18
5764.0  -3.11708680092e-18
5764.5  -3.37122632338e-18
5765.0  -3.90561866093e-18
5765.5  -4.55003009275e-18
5766.0  -4.5940787634e-18
5766.5  -4.46768079874e-18
5767.0  -3.44854024899e-18
5767.5  -3.02047233938e-18
5768.0  -2.49889401323e-18
5768.5  -2.36136185011e-18
5769.0  -2.37049708398e-18
5769.5  -2.74351559469e-18
5770.0  -3.58857829416e-18
5770.5  -4.63372719552e-18
5771.0  -5.18112753501e-18
5771.5  -5.09176509232e-18
5772.0  -3.15763310309e-18
5772.5  -2.69605287663e-18
5773.0  -2.11798882794e-18
5773.5  -2.35295337374e-18
5774.0  -2.45608354499e-18
5774.5  -2.7542547886e-18
5775.0  -3.27553064439e-18
5775.5  -3.93901370622e-18
5776.0  -4.19672428519e-18
5776.5  -4.30812235267e-18
5777.0  -4.62369106759e-18
5777.5  -4.4979894138e-18
5778.0  -4.33637800284e-18
5778.5  -4.36310265482e-18
5779.0  -4.33339700302e-18
5779.5  -4.00627825752e-18
5780.0  -3.69696015609e-18
5780.5  -3.29168163768e-18
5781.0  -3.02738448883e-18
5781.5  -3.07520618952e-18
5782.0  -4.29697949874e-18
5782.5  -4.5165390412e-18
5783.0  -4.81020645511e-18
5783.5  -4.32754390632e-18
5784.0  -4.00979326698e-18
5784.5  -2.38982114278e-18
5785.0  -2.31815798932e-18
5785.5  -2.22129182822e-18
5786.0  -2.78841204629e-18
5786.5  -3.0460998263e-18
5787.0  -3.83136718937e-18
5787.5  -4.09957607571e-18
5788.0  -4.47110462266e-18
5788.5  -5.2218919973e-18
5789.0  -5.38702943387e-18
5789.5  -4.49062573737e-18
5790.0  -4.11060965775e-18
5790.5  -3.57636684434e-18
5791.0  -2.89311455086e-18
5791.5  -2.6455820389e-18
5792.0  -2.46873026978e-18
5792.5  -2.20274210341e-18
5793.0  -1.82130278307e-18
5793.5  -2.14026993102e-18
5794.0  -2.34985827498e-18
5794.5  -3.60078865209e-18
5795.0  -3.76162727211e-18
5795.5  -3.99838418403e-18
5796.0  -3.97310827403e-18
5796.5  -3.98236367223e-18
5797.0  -4.24753539117e-18
5797.5  -3.83311880406e-18
5798.0  -3.21381607919e-18
5798.5  -2.95911911879e-18
5799.0  -2.86081534213e-18
5799.5  -2.79914449402e-18
5800.0  -2.92642230588e-18
5800.5  -3.12202119591e-18
5801.0  -3.01017411719e-18
5801.5  -2.97717841821e-18
5802.0  -3.13744212056e-18
5802.5  -3.34966526403e-18
5803.0  -3.6828333041e-18
5803.5  -3.92000381796e-18
5804.0  -3.96250811237e-18
5804.5  -3.09257035668e-18
5805.0  -3.19992438411e-18
5805.5  -3.37282344659e-18
5806.0  -3.14614912088e-18
5806.5  -3.03867882926e-18
5807.0  -2.69821068779e-18
5807.5  -2.54107620393e-18
5808.0  -2.28355642014e-18
5808.5  -1.82902807155e-18
5809.0  -1.66675545873e-18
5809.5  -2.22611472813e-18
5810.0  -2.73573925185e-18
5810.5  -3.59489096009e-18
5811.0  -4.1594090885e-18
5811.5  -4.3972962774e-18
5812.0  -4.42421785381e-18
5812.5  -4.17847643925e-18
5813.0  -3.754453302e-18
5813.5  -3.15246708225e-18
5814.0  -2.8347777117e-18
5814.5  -9.35847788214e-19
5815.0  -1.15667766584e-18
5815.5  -1.54924331123e-18
5816.0  -1.9183873779e-18
5816.5  -2.0709269201e-18
5817.0  -1.55127881608e-18
5817.5  -1.47707551122e-18
5818.0  -1.34189764961e-18
5818.5  -1.02023287206e-18
5819.0  -8.79244518574e-19
5819.5  -1.32091699186e-18
5820.0  -1.58641807197e-18
5820.5  -2.08603246322e-18
5821.0  -1.82521240147e-18
5821.5  -1.698477641e-18
5822.0  -1.40916401287e-18
5822.5  -1.42400849248e-18
5823.0  -1.45324705085e-18
5823.5  -1.68161276588e-18
5824.0  -1.79292526537e-18
5824.5  -1.7725904737e-18
5825.0  -1.66343795712e-18
5825.5  -1.44604216169e-18
5826.0  -8.395848084e-19
5826.5  -5.33372266943e-19
5827.0  -5.86568703304e-19
5827.5  -5.21195988519e-19
5828.0  -3.86082444632e-19
5828.5  -3.20826769017e-19
5829.0  -2.86774056168e-19
5829.5  -8.55718199793e-19
5830.0  -1.31741652631e-18
5830.5  -2.28777526625e-18
5831.0  -2.96694893286e-18
5831.5  -3.33184661698e-18
5832.0  -2.28081665541e-18
5832.5  -1.82245584645e-18
5833.0  -8.57133339023e-19
5833.5  -1.43734071985e-18
5834.0  -1.75963947885e-18
5834.5  -1.82677660805e-18
5835.0  -1.64194455706e-18
5835.5  -1.21587060537e-18
5836.0  -1.17725338587e-18
5836.5  -1.15494046576e-18
5837.0  -9.60958881537e-19
5837.5  -8.53455639451e-19
5838.0  -6.15079863228e-19
5838.5  -6.59483936603e-19
5839.0  -6.85814393244e-19
5839.5  1.87060931284e-20
5840.0  3.09366150004e-19
5840.5  9.49403199659e-19
5841.0  1.35786194267e-18
5841.5  1.6088238097e-18
5842.0  1.19790264894e-18
5842.5  9.04837693932e-19
5843.0  2.09238271356e-19
5843.5  -3.52665821056e-20
5844.0  -1.9077747547e-19
5844.5  1.30649426926e-18
5845.0  1.57700530914e-18
5845.5  2.05260414309e-18
5846.0  1.9980116285e-18
5846.5  1.96200885222e-18
5847.0  8.83168858583e-19
5847.5  4.51723130336e-19
5848.0  -5.36577285969e-19
5848.5  -4.68357652607e-19
5849.0  -4.21821213136e-19
5849.5  6.93898308764e-19
5850.0  7.44521952556e-19
5850.5  6.28472162144e-19
5851.0  9.93247215843e-19
5851.5  1.25099153068e-18
5852.0  7.19557369879e-19
5852.5  7.49386032428e-19
5853.0  9.88597473657e-19
5853.5  1.128901214e-18
5854.0  1.23164317641e-18
5854.5  1.4242685395e-18
5855.0  1.43896741986e-18
5855.5  1.42345870977e-18
5856.0  1.69151975421e-18
5856.5  1.89511024242e-18
5857.0  1.55652064328e-18
5857.5  1.28904870568e-18
5858.0  5.17060220303e-19
5858.5  -8.06602775759e-20
5859.0  -5.51794240613e-19
5859.5  -3.53681203402e-19
5860.0  -2.08695303805e-19
5860.5  2.18705089737e-19
5861.0  1.26322309678e-18
5861.5  2.11795457689e-18
5862.0  3.05162283678e-18
5862.5  3.33106562461e-18
5863.0  3.90310377605e-18
5863.5  3.70802895583e-18
5864.0  3.5422547515e-18
5864.5  3.49444499002e-18
5865.0  3.30249163215e-18
5865.5  2.56669097557e-18
5866.0  2.4348611312e-18
5866.5  2.31845541884e-18
5867.0  2.26359384336e-18
5867.5  2.41618313094e-18
5868.0  3.09865885927e-18
5868.5  3.19559299018e-18
5869.0  3.28476919072e-18
5869.5  3.76165176639e-18
5870.0  3.78113568391e-18
5870.5  3.49046365989e-18
5871.0  3.20300058268e-18
5871.5  2.92827401446e-18
5872.0  3.89729727585e-18
5872.5  4.25882168625e-18
5873.0  5.11938172371e-18
5873.5  4.92282035453e-18
5874.0  4.72722710813e-18
5874.5  5.92929109966e-18
5875.0  6.24684205452e-18
5875.5  6.62053359784e-18
5876.0  5.83237425336e-18
5876.5  5.0148683161e-18
5877.0  4.58198334328e-18
5877.5  4.68712952083e-18
5878.0  5.80357445655e-18
5878.5  6.0181426243e-18
5879.0  6.24988238988e-18
5879.5  6.43041871105e-18
5880.0  6.43192494429e-18
5880.5  6.17126925492e-18
5881.0  6.1250694968e-18
5881.5  6.07254895687e-18
5882.0  5.36505800317e-18
5882.5  5.12961438137e-18
5883.0  4.72854020056e-18
5883.5  4.30897479827e-18
5884.0  3.81474379256e-18
5884.5  3.5962290153e-18
5885.0  3.62269358563e-18
5885.5  4.24615428501e-18
5886.0  5.74399446105e-18
5886.5  7.5849564596e-18
5887.0  8.92315119151e-18
5887.5  9.28117499988e-18
5888.0  9.08221277047e-18
5888.5  1.01088584887e-17
5889.0  1.14275709829e-17
5889.5  1.27976610092e-17
5890.0  1.29500507337e-17
5890.5  1.04966294503e-17
5891.0  8.86617934513e-18
5891.5  6.67377530353e-18
5892.0  6.28752741946e-18
5892.5  5.99660331079e-18
5893.0  4.22494444698e-18
5893.5  4.74895752561e-18
5894.0  5.48711604457e-18
5894.5  6.5873488751e-18
5895.0  6.88525328922e-18
5895.5  5.90634571936e-18
5896.0  6.23833065434e-18
5896.5  6.72912541606e-18
5897.0  9.20593236916e-18
5897.5  1.00907616501e-17
5898.0  9.8646495767e-18
5898.5  8.42229614129e-18
5899.0  6.18751575427e-18
5899.5  5.73042669839e-18
5900.0  5.62680080565e-18
5900.5  7.00017705019e-18
5901.0  7.64435970147e-18
5901.5  8.69516432997e-18
5902.0  7.69007307209e-18
5902.5  7.26000029419e-18
5903.0  6.81583441771e-18
5903.5  7.10313329574e-18
5904.0  7.59691213264e-18
5904.5  8.58629578354e-18
5905.0  9.01904656195e-18
5905.5  9.18152714276e-18
5906.0  9.37890726273e-18
5906.5  9.73670410624e-18
5907.0  9.9060899793e-18
5907.5  9.98034263923e-18
5908.0  9.76526285373e-18
5908.5  9.71519562714e-18
5909.0  9.62016695509e-18
5909.5  9.89027655187e-18
5910.0  1.00204844937e-17
5910.5  9.58335914006e-18
5911.0  9.94737017948e-18
5911.5  1.06819626908e-17
5912.0  1.08335064762e-17
5912.5  1.09114909742e-17
5913.0  8.55051426529e-18
5913.5  8.64475668221e-18
5914.0  8.89877636028e-18
5914.5  1.00496647182e-17
5915.0  1.06753650161e-17
5915.5  1.0195441498e-17
5916.0  1.02878396203e-17
5916.5  1.05228090077e-17
5917.0  1.07319478555e-17
5917.5  1.08521875114e-17
5918.0  9.87798376501e-18
5918.5  9.6519078304e-18
5919.0  9.19406206352e-18
5919.5  8.94977089084e-18
5920.0  8.80126049133e-18
5920.5  9.5589181245e-18
5921.0  9.97322844414e-18
5921.5  1.09386445448e-17
5922.0  1.07002171021e-17
5922.5  1.05467959683e-17
5923.0  1.05125411008e-17
5923.5  1.03780299918e-17
5924.0  1.00158684995e-17
5924.5  1.06340505869e-17
5925.0  1.10531616879e-17
5925.5  1.16789744886e-17
5926.0  1.19091828644e-17
5926.5  1.2439532659e-17
5927.0  1.32010190426e-17
5927.5  1.37466284584e-17
5928.0  1.49749681141e-17
5928.5  1.5113651703e-17
5929.0  1.51780069347e-17
5929.5  1.5030551015e-17
5930.0  1.49178274762e-17
5930.5  1.4152708521e-17
5931.0  1.41950336446e-17
5931.5  1.46458983018e-17
5932.0  1.46649177005e-17
5932.5  1.46793042458e-17
5933.0  1.4575983727e-17
5933.5  1.42914719847e-17
5934.0  1.3295186921e-17
5934.5  1.29487337322e-17
5935.0  1.26541359471e-17
5935.5  1.18209541203e-17
5936.0  1.1722768651e-17
5936.5  1.18402473344e-17
5937.0  1.35943784524e-17
5937.5  1.51682956885e-17
5938.0  1.62505089242e-17
5938.5  1.6272276099e-17
5939.0  1.5574513868e-17
5939.5  1.52870605706e-17
5940.0  1.50135089515e-17
5940.5  1.45372773139e-17
5941.0  1.44305312133e-17
5941.5  1.43656615597e-17
5942.0  1.45500346739e-17
5942.5  1.47355623482e-17
5943.0  1.47331274663e-17
5943.5  1.4644179941e-17
5944.0  1.41841110609e-17
5944.5  1.43713411153e-17
5945.0  1.45714503764e-17
5945.5  1.54182991903e-17
5946.0  1.57295394131e-17
5946.5  1.64611699776e-17
5947.0  1.64083608376e-17
5947.5  1.63495747896e-17
5948.0  1.60915963332e-17
5948.5  1.58028705036e-17
5949.0  1.42821463352e-17
5949.5  1.37659855174e-17
5950.0  1.31472134905e-17
5950.5  1.41956774523e-17
5951.0  1.47122682081e-17
5951.5  1.65515402553e-17
5952.0  1.68264437782e-17
5952.5  1.71795469859e-17
5953.0  1.75685619141e-17
5953.5  1.76119805548e-17
5954.0  1.69516009764e-17
5954.5  1.62428875833e-17
5955.0  1.52829781222e-17
5955.5  1.40928887456e-17
5956.0  1.37308220815e-17
5956.5  1.41125706021e-17
5957.0  1.42306765478e-17
5957.5  1.44042239218e-17
5958.0  1.44956761871e-17
5958.5  1.45496715115e-17
5959.0  1.4905132236e-17
5959.5  1.48250901421e-17
5960.0  1.470481375e-17
5960.5  1.50010715644e-17
5961.0  1.51679498681e-17
5961.5  1.62423602445e-17
5962.0  1.62395150617e-17
5962.5  1.62389476373e-17
5963.0  1.61252882664e-17
5963.5  1.60705877901e-17
5964.0  1.59601717838e-17
5964.5  1.61621696447e-17
5965.0  1.65233651628e-17
5965.5  1.69128812786e-17
5966.0  1.70770851551e-17
5966.5  1.66659868451e-17
5967.0  1.59058281826e-17
5967.5  1.4473457063e-17
5968.0  1.32918862379e-17
5968.5  1.27176873811e-17
5969.0  1.31596747095e-17
5969.5  1.35616833758e-17
5970.0  1.43848143156e-17
5970.5  1.55247262472e-17
5971.0  1.6114857263e-17
5971.5  1.74626421599e-17
5972.0  1.75341039111e-17
5972.5  1.76557850677e-17
5973.0  1.76900499466e-17
5973.5  1.77055301041e-17
5974.0  1.85513984711e-17
5974.5  1.81416310817e-17
5975.0  1.71188562546e-17
5975.5  1.58892165352e-17
5976.0  1.51479789813e-17
5976.5  1.46917770424e-17
5977.0  1.49995247645e-17
5977.5  1.58579763273e-17
5978.0  1.64235329322e-17
5978.5  1.67849506247e-17
5979.0  1.63246084789e-17
5979.5  1.61843462314e-17
5980.0  1.58933761075e-17
5980.5  1.59549886621e-17
5981.0  1.59952632926e-17
5981.5  1.63451436222e-17
5982.0  1.64077876673e-17
5982.5  1.65184273569e-17
5983.0  1.62560728525e-17
5983.5  1.60600022523e-17
5984.0  1.51484351868e-17
5984.5  1.49822169173e-17
5985.0  1.47697895617e-17
5985.5  1.52329588316e-17
5986.0  1.55995674801e-17
5986.5  1.57610104586e-17
5987.0  1.55549693374e-17
5987.5  1.47268995199e-17
5988.0  1.52118953551e-17
5988.5  1.56241815215e-17
5989.0  1.56947969826e-17
5989.5  1.56487701855e-17
5990.0  1.54268756964e-17
5990.5  1.53723829007e-17
5991.0  1.53223984538e-17
5991.5  1.54957252024e-17
5992.0  1.53678799057e-17
5992.5  1.46459579736e-17
5993.0  1.42738218596e-17
5993.5  1.39092856637e-17
5994.0  1.45021117815e-17
5994.5  1.50056129278e-17
5995.0  1.70346552148e-17
5995.5  1.78704867514e-17
5996.0  1.87496158692e-17
5996.5  1.87788089531e-17
5997.0  1.86310433145e-17
5997.5  1.77151091146e-17
5998.0  1.70957688725e-17
5998.5  1.6396663005e-17
5999.0  1.5720449018e-17
5999.5  1.55999954721e-17
6000.0  1.59829770197e-17
6000.5  1.63475519839e-17
6001.0  1.67910831583e-17
6001.5  1.74675840812e-17
6002.0  1.76791276852e-17
6002.5  1.78693616358e-17
6003.0  1.75987625657e-17
6003.5  1.72465707647e-17
6004.0  1.62381153701e-17
6004.5  1.58059723953e-17
6005.0  1.46496309114e-17
6005.5  1.48750218671e-17
6006.0  1.51946676731e-17
6006.5  1.54204620073e-17
6007.0  1.54742751132e-17
6007.5  1.51997032605e-17
6008.0  1.50042285139e-17
6008.5  1.47105605786e-17
6009.0  1.50008068729e-17
6009.5  1.5152754798e-17
6010.0  1.60057290348e-17
6010.5  1.58248907104e-17
6011.0  1.55328444201e-17
6011.5  1.49191147588e-17
6012.0  1.46552590366e-17
6012.5  1.45730435497e-17
6013.0  1.51536534456e-17
6013.5  1.61953304367e-17
6014.0  1.72436604872e-17
6014.5  1.77070459551e-17
6015.0  1.69250966379e-17
6015.5  1.63202057724e-17
6016.0  1.51568995239e-17
6016.5  1.45309907586e-17
6017.0  1.42151669175e-17
6017.5  1.44902069138e-17
6018.0  1.48994226372e-17
6018.5  1.57691069365e-17
6019.0  1.57651826683e-17
6019.5  1.57595748014e-17
6020.0  1.59282200683e-17
6020.5  1.57198513396e-17
6021.0  1.52378794713e-17
6021.5  1.49309279736e-17
6022.0  1.4747432087e-17
6022.5  1.42547540204e-17
6023.0  1.42377186859e-17
6023.5  1.42604877962e-17
6024.0  1.45976387286e-17
6024.5  1.48121069785e-17
6025.0  1.53334578468e-17
6025.5  1.5302648246e-17
6026.0  1.51242013252e-17
6026.5  1.50907632973e-17
6027.0  1.50665177862e-17
6027.5  1.39302339353e-17
6028.0  1.36689114865e-17
6028.5  1.31837910759e-17
6029.0  1.35425038236e-17
6029.5  1.38124805509e-17
6030.0  1.4022391895e-17
6030.5  1.4249316937e-17
6031.0  1.49588473589e-17
6031.5  1.5383775841e-17
6032.0  1.57308579571e-17
6032.5  1.55477974499e-17
6033.0  1.54940216956e-17
6033.5  1.53890442095e-17
6034.0  1.49024966723e-17
6034.5  1.44711333336e-17
6035.0  1.34918437209e-17
6035.5  1.29165190193e-17
6036.0  1.10872294666e-17
6036.5  1.12063222649e-17
6037.0  1.13207274662e-17
6037.5  1.18375558239e-17
6038.0  1.19372891719e-17
6038.5  1.19346714051e-17
6039.0  1.22133256953e-17
6039.5  1.25038259497e-17
6040.0  1.28506597985e-17
6040.5  1.2823589208e-17
6041.0  1.21966280135e-17
6041.5  1.22198985005e-17
6042.0  1.22464036331e-17
6042.5  1.23154355253e-17
6043.0  1.22825418513e-17
6043.5  1.19253906988e-17
6044.0  1.18136592621e-17
6044.5  1.16766182019e-17
6045.0  1.23727343931e-17
6045.5  1.26474962293e-17
6046.0  1.33007259209e-17
6046.5  1.34851605548e-17
6047.0  1.37325940293e-17
6047.5  1.26760777255e-17
6048.0  1.23196566046e-17
6048.5  1.21970004296e-17
6049.0  1.23504516364e-17
6049.5  1.25750918978e-17
6050.0  1.21878278264e-17
6050.5  1.20001445973e-17
6051.0  1.12769196627e-17
6051.5  1.07894157949e-17
6052.0  1.00138740468e-17
6052.5  9.76648035266e-18
6053.0  9.71916231386e-18
6053.5  1.10709681436e-17
6054.0  1.12116169389e-17
6054.5  1.14581565521e-17
6055.0  1.16853914822e-17
6055.5  1.17791941293e-17
6056.0  1.13648429583e-17
6056.5  1.15823455918e-17
6057.0  1.20004132996e-17
6057.5  1.20167201265e-17
6058.0  1.202394928e-17
6058.5  1.12042293554e-17
6059.0  1.06067630408e-17
6059.5  9.35560507368e-18
6060.0  9.79505234872e-18
6060.5  1.00335711843e-17
6061.0  1.15538674667e-17
6061.5  1.13957229936e-17
6062.0  1.09322679671e-17
6062.5  1.04096879021e-17
6063.0  1.0096769141e-17
6063.5  1.02546514288e-17
6064.0  1.04723887476e-17
6064.5  1.10192646137e-17
6065.0  1.1422988125e-17
6065.5  1.16871575966e-17
6066.0  1.130315874e-17
6066.5  1.14034252092e-17
6067.0  1.17815102271e-17
6067.5  1.12692801426e-17
6068.0  1.09008944707e-17
6068.5  9.19920993734e-18
6069.0  8.99573062349e-18
6069.5  8.89728728973e-18
6070.0  9.48505294283e-18
6070.5  9.94696649917e-18
6071.0  8.89504356162e-18
6071.5  8.6152392944e-18
6072.0  8.08153599252e-18
6072.5  8.15541027866e-18
6073.0  8.21879665599e-18
6073.5  8.56955628758e-18
6074.0  8.69453074458e-18
6074.5  8.99574390657e-18
6075.0  9.57856004639e-18
6075.5  1.01273572556e-17
6076.0  9.70071073453e-18
6076.5  9.71932629828e-18
6077.0  1.02219156195e-17
6077.5  9.84695212174e-18
6078.0  9.46039389642e-18
6078.5  8.02018214694e-18
6079.0  7.73209872144e-18
6079.5  7.92869576623e-18
6080.0  7.77633769654e-18
6080.5  7.60441426675e-18
6081.0  6.98943583495e-18
6081.5  7.01037747873e-18
6082.0  8.31883805485e-18
6082.5  8.36512838846e-18
6083.0  8.42281763016e-18
6083.5  8.4643985642e-18
6084.0  8.4882385957e-18
6084.5  8.60224213315e-18
6085.0  8.63595217696e-18
6085.5  8.68232731097e-18
6086.0  7.7168188961e-18
6086.5  7.38477918026e-18
6087.0  7.28421293304e-18
6087.5  7.16277000028e-18
6088.0  6.98137960935e-18
6088.5  8.00045152477e-18
6089.0  8.40785596513e-18
6089.5  8.83486617421e-18
6090.0  8.75045003336e-18
6090.5  8.61162592301e-18
6091.0  7.51793031042e-18
6091.5  7.05866830007e-18
6092.0  7.21140068272e-18
6092.5  7.44712079018e-18
6093.0  7.87893872503e-18
6093.5  7.61328598784e-18
6094.0  7.48433520357e-18
6094.5  6.79436545697e-18
6095.0  6.76921534523e-18
6095.5  6.71865721798e-18
6096.0  6.82386069764e-18
6096.5  6.87900687923e-18
6097.0  8.79081788619e-18
6097.5  8.9826069871e-18
6098.0  9.33238708532e-18
6098.5  8.64861975208e-18
6099.0  8.24908180534e-18
6099.5  5.8789390428e-18
6100.0  5.34529927013e-18
6100.5  4.2605821211e-18
6101.0  5.2200268612e-18
6101.5  5.84026987641e-18
6102.0  8.07961440307e-18
6102.5  8.0296349273e-18
6103.0  7.42091745297e-18
6103.5  6.4063507275e-18
6104.0  5.68103391566e-18
6104.5  4.59494119748e-18
6105.0  4.54821991968e-18
6105.5  4.7548823111e-18
6106.0  4.75834279932e-18
6106.5  4.76097957942e-18
6107.0  4.62287144572e-18
6107.5  4.73716321698e-18
6108.0  5.2384718318e-18
6108.5  5.76439206203e-18
6109.0  6.22244040242e-18
6109.5  6.1255903547e-18
6110.0  5.99960029783e-18
6110.5  5.5149801183e-18
6111.0  5.33296146615e-18
6111.5  5.1579553337e-18
6112.0  5.88886615653e-18
6112.5  5.93642226129e-18
6113.0  5.42954324028e-18
6113.5  4.83767327437e-18
6114.0  4.20953831332e-18
6114.5  2.94484994649e-18
6115.0  2.90716024721e-18
6115.5  4.56314377715e-18
6116.0  5.11616918215e-18
6116.5  5.76484328054e-18
6117.0  5.08578568837e-18
6117.5  4.83514348991e-18
6118.0  4.31336516858e-18
6118.5  4.54454724281e-18
6119.0  4.84469906087e-18
6119.5  4.4945852384e-18
6120.0  4.4206522769e-18
6120.5  4.81581564783e-18
6121.0  4.4263255926e-18
6121.5  3.86605915255e-18
6122.0  3.30097878268e-18
6122.5  3.10385754298e-18
6123.0  3.21068428633e-18
6123.5  2.86305714824e-18
6124.0  2.30714030668e-18
6124.5  1.40490071529e-18
6125.0  1.02109650237e-18
6125.5  6.15000590814e-19
6126.0  4.35225652847e-19
6126.5  1.14554811675e-19
6127.0  9.72101419129e-19
6127.5  1.3765792322e-18
6128.0  2.31615505197e-18
6128.5  2.7337636231e-18
6129.0  3.56795802311e-18
6129.5  3.92655284695e-18
6130.0  4.11262223622e-18
6130.5  4.26453233276e-18
6131.0  4.04835842163e-18
6131.5  3.55649008942e-18
6132.0  3.09830606736e-18
6132.5  2.83216754807e-18
6133.0  2.22583527059e-18
6133.5  2.04783463269e-18
6134.0  1.66348388691e-18
6134.5  1.60737374466e-18
6135.0  1.57097575083e-18
6135.5  2.33702764318e-18
6136.0  2.36238133903e-18
6136.5  2.27186728222e-18
6137.0  2.47512982628e-18
6137.5  2.62193914575e-18
6138.0  2.46939882275e-18
6138.5  2.17350051372e-18
6139.0  1.23535570066e-18
6139.5  1.57485788778e-18
6140.0  1.84775502358e-18
6140.5  3.18269441983e-18
6141.0  3.20528258614e-18
6141.5  2.57412592753e-18
6142.0  2.32520144206e-18
6142.5  2.10262670425e-18
6143.0  2.35812580843e-18
6143.5  2.59617677951e-18
6144.0  3.49859405217e-18
6144.5  3.06468537353e-18
6145.0  2.63333542732e-18
6145.5  2.45551521491e-18
6146.0  2.48181311435e-18
6146.5  2.8436017004e-18
6147.0  2.41898614462e-18
6147.5  1.9493984003e-18
6148.0  6.66048025231e-19
6148.5  4.14150126313e-19
6149.0  9.14718457325e-19
6149.5  1.45576895884e-18
6150.0  2.12240208682e-18
6150.5  2.26900148154e-18
6151.0  2.28627643661e-18
6151.5  2.0461302032e-18
6152.0  1.92211860156e-18
6152.5  1.75174192107e-18
6153.0  1.58709373528e-18
6153.5  1.57775568213e-18
6154.0  2.20651112478e-18
6154.5  1.83186824013e-18
6155.0  1.25571908168e-18
6155.5  1.17365837228e-18
6156.0  1.18388957915e-18
6156.5  2.14327187262e-18
6157.0  2.46555659318e-18
6157.5  3.02234291145e-18
6158.0  2.32093991546e-18
6158.5  1.99415372064e-18
6159.0  1.15121997867e-18
6159.5  1.35132088726e-18
6160.0  1.74104667444e-18
6160.5  2.91965393404e-18
6161.0  3.51735143319e-18
6161.5  3.69732683907e-18
6162.0  3.43994579199e-18
6162.5  2.86705320383e-18
6163.0  2.37200337475e-18
6163.5  2.08852306509e-18
6164.0  2.07068708591e-18
6164.5  1.97006980617e-18
6165.0  1.71851189455e-18
6165.5  1.14343181369e-18
6166.0  7.72941293228e-19
6166.5  -2.04804649548e-19
6167.0  -2.38588884355e-19
6167.5  -1.30422555459e-19
6168.0  -1.78018850111e-19
6168.5  -2.12435944278e-19
6169.0  6.72522175111e-19
6169.5  8.36508311375e-19
6170.0  1.07438657651e-18
6170.5  9.10621010548e-19
6171.0  7.77885240885e-19
6171.5  9.96369513689e-19
6172.0  1.24529145892e-18
6172.5  2.11632708264e-18
6173.0  2.04998268255e-18
6173.5  1.98974601869e-18
6174.0  1.61709272158e-18
6174.5  1.56882774244e-18
6175.0  1.65806964866e-18
6175.5  1.56990362146e-18
6176.0  1.48029246983e-18
6176.5  1.31759502239e-18
6177.0  1.45334314555e-18
6177.5  2.47621594283e-18
6178.0  2.80691812155e-18
6178.5  3.18358238844e-18
6179.0  2.72229187685e-18
6179.5  2.43642788537e-18
6180.0  1.17559169509e-18
6180.5  1.24893394145e-18
6181.0  1.34270777653e-18
6181.5  2.08978309888e-18
6182.0  2.35463776575e-18
6182.5  2.69891956528e-18
6183.0  2.7815061919e-18
6183.5  2.90035135702e-18
6184.0  3.51092990776e-18
6184.5  3.66709162137e-18
6185.0  2.6055132924e-18
6185.5  2.57424436243e-18
6186.0  2.52366101749e-18
6186.5  2.09739819941e-18
6187.0  1.9544359438e-18
6187.5  3.15094340776e-18
6188.0  3.24569108768e-18
6188.5  3.41993214282e-18
6189.0  3.00450217939e-18
6189.5  2.80542464584e-18
6190.0  2.34774829033e-18
6190.5  2.61686537914e-18
6191.0  3.18061927833e-18
6191.5  2.80232199424e-18
6192.0  2.59585683339e-18
6192.5  2.6931672999e-18
6193.0  2.92843309514e-18
6193.5  3.48611770311e-18
6194.0  3.41259351223e-18
6194.5  3.36720532071e-18
6195.0  3.37009036328e-18
6195.5  3.59275650342e-18
6196.0  4.21064430253e-18
6196.5  4.22061572841e-18
6197.0  4.22779308462e-18
6197.5  3.54414004692e-18
6198.0  3.29315748111e-18
6198.5  2.69107140754e-18
6199.0  2.30183865235e-18
6199.5  1.99410045146e-18
6200.0  2.54283175874e-18
6200.5  2.74439686166e-18
6201.0  3.23922927162e-18
6201.5  3.80367293197e-18
6202.0  4.30695079303e-18
6202.5  5.20287453269e-18
6203.0  5.18171806928e-18
6203.5  4.34957911222e-18
6204.0  4.34513416151e-18
6204.5  4.34063678162e-18
6205.0  3.8897056865e-18
6205.5  3.53664718081e-18
6206.0  2.034755856e-18
6206.5  1.65319707812e-18
6207.0  1.22082917826e-18
6207.5  2.68117814916e-18
6208.0  3.23444232647e-18
6208.5  4.53691752556e-18
6209.0  4.49205783694e-18
6209.5  4.43457366773e-18
6210.0  4.13780334375e-18
6210.5  4.06439573815e-18
6211.0  4.27181002712e-18
6211.5  4.23923697241e-18
6212.0  4.19205012818e-18
6212.5  4.09067596389e-18
6213.0  4.06536842383e-18
6213.5  4.27119637508e-18
6214.0  4.6563874305e-18
6214.5  5.29035941115e-18
6215.0  5.45781271533e-18
6215.5  5.49398879159e-18
6216.0  4.08008261052e-18
6216.5  3.5852938159e-18
6217.0  2.65583650328e-18
6217.5  3.49309196113e-18
6218.0  3.90457911595e-18
6218.5  4.88129523557e-18
6219.0  5.04771841177e-18
6219.5  5.39314483817e-18
6220.0  4.95339930854e-18
6220.5  4.70591735499e-18
6221.0  3.62660316787e-18
6221.5  3.3411464786e-18
6222.0  2.73159566658e-18
6222.5  2.75843133696e-18
6223.0  2.7758566358e-18
6223.5  2.46452677648e-18
6224.0  2.47771222535e-18
6224.5  2.58214290288e-18
6225.0  2.54823782287e-18
6225.5  2.52366919525e-18
6226.0  3.49736932555e-18
6226.5  3.5804297536e-18
6227.0  3.49407706638e-18
6227.5  2.89533423673e-18
6228.0  2.39861962863e-18
6228.5  1.84416387646e-18
6229.0  1.8558307681e-18
6229.5  2.25251447397e-18
6230.0  2.76748289435e-18
6230.5  3.25231037834e-18
6231.0  3.63298110033e-18
6231.5  3.59056069113e-18
6232.0  2.98120783995e-18
6232.5  3.6012282516e-18
6233.0  4.26306036178e-18
6233.5  4.94109594659e-18
6234.0  5.16967010506e-18
6234.5  5.60458716794e-18
6235.0  5.52699359393e-18
6235.5  5.43242502341e-18
6236.0  5.02875184664e-18
6236.5  4.97327863275e-18
6237.0  5.53209358791e-18
6237.5  5.35289666446e-18
6238.0  5.10496100854e-18
6238.5  3.89987732792e-18
6239.0  3.45682412982e-18
6239.5  3.06996581138e-18
6240.0  3.47684868679e-18
6240.5  4.11647744226e-18
6241.0  4.14076338737e-18
6241.5  4.14755302435e-18
6242.0  4.04440135763e-18
6242.5  4.07209930325e-18
6243.0  4.12129338384e-18
6243.5  4.27456883792e-18
6244.0  4.3480365756e-18
6244.5  4.73730345867e-18
6245.0  4.79047405625e-18
6245.5  4.90041237496e-18
6246.0  4.70752230293e-18
6246.5  4.60253012299e-18
6247.0  3.55785054737e-18
6247.5  3.34639865893e-18
6248.0  2.91287143184e-18
6248.5  3.59316893042e-18
6249.0  4.01958736879e-18
6249.5  4.64138021392e-18
6250.0  4.19977100435e-18
6250.5  2.82259611694e-18
6251.0  2.60090989706e-18
6251.5  2.44199277529e-18
6252.0  2.65529041127e-18
6252.5  2.79048821267e-18
6253.0  3.17311966658e-18
6253.5  3.15022875168e-18
6254.0  3.13162907064e-18
6254.5  4.49117385903e-18
6255.0  4.8628920888e-18
6255.5  5.57406884016e-18
6256.0  5.60946406374e-18
6256.5  5.64279408817e-18
6257.0  4.90425713458e-18
6257.5  4.71814015878e-18
6258.0  4.48057922466e-18
6258.5  3.96317754174e-18
6259.0  3.411449792e-18
6259.5  2.85108786583e-18
6260.0  2.74153030875e-18
6260.5  2.90456194256e-18
6261.0  3.41076041174e-18
6261.5  4.02695393369e-18
6262.0  4.36297935766e-18
6262.5  4.49167750728e-18
6263.0  4.76072231543e-18
6263.5  5.11727026173e-18
6264.0  5.6130818205e-18
6264.5  5.0855682992e-18
6265.0  4.85943024266e-18
6265.5  4.21515512152e-18
6266.0  4.50782169469e-18
6266.5  4.97459275969e-18
6267.0  5.21330395354e-18
6267.5  5.3028938557e-18
6268.0  4.91459363266e-18
6268.5  4.86962562894e-18
6269.0  4.78342207781e-18
6269.5  5.61103273296e-18
6270.0  6.01488926893e-18
6270.5  6.34183478831e-18
6271.0  6.18400010408e-18
6271.5  5.83662883618e-18
6272.0  4.79012956381e-18
6272.5  4.20172796933e-18
6273.0  3.81455113353e-18
6273.5  3.8707927644e-18
6274.0  4.04789755865e-18
6274.5  4.31213821775e-18
6275.0  4.48472711497e-18
6275.5  4.33232663807e-18
6276.0  4.35907548248e-18
6276.5  4.4709267521e-18
6277.0  4.80041710668e-18
6277.5  5.0472194372e-18
6278.0  4.39339534017e-18
6278.5  4.08313379527e-18
6279.0  3.23560371098e-18
6279.5  3.24062321678e-18
6280.0  3.24498193058e-18
6280.5  3.71722253115e-18
6281.0  3.90432911008e-18
6281.5  4.39758691106e-18
6282.0  4.31230119502e-18
6282.5  4.22832205523e-18
6283.0  4.65232176499e-18
6283.5  4.78690574155e-18
6284.0  5.04596914897e-18
6284.5  4.73480533912e-18
6285.0  4.38360192885e-18
6285.5  4.07196380997e-18
6286.0  4.04719091497e-18
6286.5  4.49283920117e-18
6287.0  4.47376097214e-18
6287.5  4.44897739281e-18
6288.0  4.77154590226e-18
6288.5  4.87209235965e-18
6289.0  4.84087660048e-18
6289.5  4.4718578178e-18
6290.0  3.92068504935e-18
6290.5  3.99646433636e-18
6291.0  4.03835699546e-18
6291.5  4.31807746366e-18
6292.0  4.35948128637e-18
6292.5  4.43139471706e-18
6293.0  4.02341745089e-18
6293.5  3.82787592834e-18
6294.0  2.77987822341e-18
6294.5  2.705965472e-18
6295.0  2.5572775481e-18
6295.5  3.77328491208e-18
6296.0  4.41846837472e-18
6296.5  6.85869643181e-18
6297.0  7.75619647429e-18
6297.5  9.73710809386e-18
6298.0  7.48198623278e-18
6298.5  6.08906906439e-18
6299.0  4.36902267249e-18
6299.5  4.80760977514e-18
6300.0  6.35857221245e-18
6300.5  7.02879923059e-18
6301.0  7.50713873406e-18
6301.5  6.25963867048e-18
6302.0  5.43885066377e-18
6302.5  3.08622213441e-18
6303.0  2.61945803702e-18
6303.5  2.23424799902e-18
6304.0  -7.28371655291e-19
6304.5  -1.38885427221e-19
6305.0  4.24165365762e-18
6305.5  5.96455881432e-18
6306.0  7.60210658534e-18
6306.5  6.85130298958e-18
6307.0  6.40845310791e-18
6307.5  4.82660798029e-18
6308.0  4.93010861491e-18
6308.5  5.04364667069e-18
6309.0  5.34681816221e-18
6309.5  5.25640628372e-18
6310.0  4.046792144e-18
6310.5  3.38312578343e-18
6311.0  2.54446719652e-18
6311.5  2.63829189576e-18
6312.0  2.68648358651e-18
6312.5  2.9065564388e-18
6313.0  2.96945878264e-18
6313.5  3.06257157305e-18
6314.0  3.38949676583e-18
6314.5  3.51231926971e-18
6315.0  3.54746322653e-18
6315.5  3.61551841779e-18
6316.0  3.73354489701e-18
6316.5  4.08771032654e-18
6317.0  4.24249881328e-18
6317.5  4.12653227531e-18
6318.0  4.1516254789e-18
6318.5  4.20535844329e-18
6319.0  4.2241949308e-18
6319.5  4.23228830712e-18
6320.0  3.26321766713e-18
6320.5  2.85155945374e-18
6321.0  1.9398058292e-18
6321.5  2.28820327788e-18
6322.0  2.50185736232e-18
6322.5  3.40607564484e-18
6323.0  3.69198644079e-18
6323.5  4.34199514877e-18
6324.0  4.0836898971e-18
6324.5  3.89766571227e-18
6325.0  3.85496532383e-18
6325.5  3.6721652787e-18
6326.0  3.06426388563e-18
6326.5  3.21772672442e-18
6327.0  3.34485545998e-18
6327.5  3.65525777256e-18
6328.0  3.96353065295e-18
6328.5  5.09615730758e-18
6329.0  5.03906757481e-18
6329.5  4.98403920058e-18
6330.0  4.42779348965e-18
6330.5  4.45084587777e-18
6331.0  5.22802459487e-18
6331.5  5.61577917732e-18
6332.0  6.04891900826e-18
6332.5  4.31495693878e-18
6333.0  3.68507219488e-18
6333.5  2.31427962199e-18
6334.0  2.60962811637e-18
6334.5  2.99260495998e-18
6335.0  3.1549990109e-18
6335.5  3.21408342113e-18
6336.0  3.3069447604e-18
6336.5  3.47206233508e-18
6337.0  3.72204384804e-18
6337.5  3.98300399453e-18
6338.0  4.09259059153e-18
6338.5  4.30006661216e-18
6339.0  4.39043075024e-18
6339.5  4.55133655598e-18
6340.0  4.43119949801e-18
6340.5  4.37377451556e-18
6341.0  4.06716164458e-18
6341.5  3.98425055107e-18
6342.0  3.81228237938e-18
6342.5  3.3570895021e-18
6343.0  3.10639648723e-18
6343.5  2.79315641404e-18
6344.0  2.72126462502e-18
6344.5  2.57018359733e-18
6345.0  3.2362878868e-18
6345.5  3.66689400668e-18
6346.0  4.08404382485e-18
6346.5  4.09838909419e-18
6347.0  4.04388535653e-18
6347.5  3.82483301486e-18
6348.0  3.65959597547e-18
6348.5  2.7595316886e-18
6349.0  2.65197157665e-18
6349.5  2.66227616936e-18
6350.0  3.36472334508e-18
6350.5  3.98263321855e-18
6351.0  3.94387091873e-18
6351.5  3.95479703814e-18
6352.0  4.03670483362e-18
6352.5  3.72784647306e-18
6353.0  3.41170479216e-18
6353.5  3.29440899233e-18
6354.0  3.21143210058e-18
6354.5  2.85050485467e-18
6355.0  2.99515974466e-18
6355.5  3.16744461187e-18
6356.0  2.80001135962e-18
6356.5  2.69807418915e-18
6357.0  2.72997093485e-18
6357.5  3.06715491552e-18
6358.0  3.53615495115e-18
6358.5  3.09692875387e-18
6359.0  2.8904046433e-18
6359.5  2.08053806608e-18
6360.0  3.02398506355e-18
6360.5  4.56327166637e-18
6361.0  5.10619648303e-18
6361.5  5.32672589287e-18
6362.0  4.82104944609e-18
6362.5  4.51238071617e-18
6363.0  3.91867681348e-18
6363.5  4.39672839846e-18
6364.0  4.63981241585e-18
6364.5  5.2104651677e-18
6365.0  5.24920833709e-18
6365.5  5.31727891005e-18
6366.0  3.69147418809e-18
6366.5  2.71019663787e-18
6367.0  1.29935326849e-18
6367.5  1.17546654093e-18
6368.0  1.06433645539e-18
6368.5  7.43641305312e-19
6369.0  5.16154348955e-19
6369.5  5.81246347575e-20
6370.0  2.98552138051e-19
6370.5  1.28690392115e-18
6371.0  2.04367995622e-18
6371.5  2.67189896512e-18
6372.0  3.46650789488e-18
6372.5  3.59301663667e-18
6373.0  3.61556312964e-18
6373.5  3.20135471069e-18
6374.0  2.79922697592e-18
6374.5  1.82158870313e-18
6375.0  1.64269405588e-18
6375.5  1.78801309001e-18
6376.0  2.03363697721e-18
6376.5  2.31261222278e-18
6377.0  2.3681036275e-18
6377.5  2.19165783227e-18
6378.0  6.27933278427e-19
6378.5  7.49532741102e-19
6379.0  9.11399952374e-19
6379.5  1.01172652321e-18
6380.0  1.12485512296e-18
6380.5  2.19376050358e-18
6381.0  2.28735867558e-18
6381.5  2.43432436978e-18
6382.0  1.71891855232e-18
6382.5  1.40933091746e-18
6383.0  8.59095093245e-19
6383.5  1.11013641566e-18
6384.0  1.57597627686e-18
6384.5  1.87902750099e-18
6385.0  2.02772012961e-18
6385.5  1.75384446279e-18
6386.0  1.43560047562e-18
6386.5  7.35962462008e-19
6387.0  2.44543277702e-19
6387.5  -4.30326727703e-20
6388.0  5.53860797231e-19
6388.5  7.46803791022e-19
6389.0  1.18307345411e-18
6389.5  9.14345021629e-19
6390.0  7.28394495439e-19
6390.5  3.61571853408e-19
6391.0  4.57051604301e-19
6391.5  8.9385319581e-19
6392.0  1.21578889571e-18
6392.5  1.47779264311e-18
6393.0  6.95591457521e-19
6393.5  4.50427475037e-19
6394.0  -9.6984384889e-20
6394.5  3.38583552549e-19
6395.0  7.54937046475e-19
6395.5  1.40416577087e-18
6396.0  1.42649021018e-18
6396.5  8.12509615527e-19
6397.0  9.59051689355e-19
6397.5  1.1235695353e-18
6398.0  1.35888995337e-18
6398.5  1.42318985624e-18
6399.0  1.44216536269e-18
6399.5  1.47857498601e-18
6400.0  1.5267958507e-18
6400.5  1.94679789474e-18
6401.0  2.07055259392e-18
6401.5  1.86794754254e-18
6402.0  1.60121800382e-18
6402.5  1.1851635671e-18
6403.0  3.31204300557e-19
6403.5  -2.81996412531e-20
6404.0  -3.87086893499e-19
6404.5  -6.03287096154e-19
6405.0  -1.00494342607e-18
6405.5  -2.6331648155e-19
6406.0  1.02345508527e-19
6406.5  2.91016938893e-19
6407.0  1.62839657623e-19
6407.5  -1.2778520085e-19
6408.0  -5.27566083693e-19
6408.5  -7.63238502273e-19
6409.0  -3.21165774453e-19
6409.5  -4.70734354764e-19
6410.0  -9.43235643616e-19
6410.5  -1.32178538394e-18
6411.0  -1.58670056185e-18
6411.5  -1.549518313e-18
6412.0  -1.30533399957e-18
6412.5  -4.89863607679e-19
6413.0  -5.54142237699e-19
6413.5  -6.07304495124e-19
6414.0  -8.49975124301e-19
6414.5  -6.55869835031e-19
6415.0  3.52401012848e-19
6415.5  1.85306958228e-19
6416.0  2.23412420717e-20
6416.5  -6.90536919019e-19
6417.0  -7.84538729298e-19
6417.5  -4.53800948737e-19
6418.0  -3.91092173223e-19
6418.5  -3.18963655174e-19
6419.0  -5.55945070516e-19
6419.5  -6.29728764142e-19
6420.0  -7.04881005693e-19
6420.5  -5.67193036609e-19
6421.0  -3.79962972324e-19
6421.5  -1.30681310476e-19
6422.0  -6.3966666097e-21
6422.5  5.6339500007e-19
6423.0  6.6611641011e-19
6423.5  8.32065917872e-19
6424.0  5.71828908552e-19
6424.5  4.52632472388e-19
6425.0  5.63845233467e-20
6425.5  7.40846162956e-20
6426.0  1.08324702792e-19
6426.5  -3.31791517165e-19
6427.0  -5.58240109143e-19
6427.5  -6.33968214121e-19
6428.0  -9.50707898823e-19
6428.5  -1.68925213987e-18
6429.0  -1.45715350185e-18
6429.5  -1.31395110914e-18
6430.0  -1.57183071816e-18
6430.5  -1.60783924879e-18
6431.0  -1.66286394362e-18
6431.5  -1.74749427736e-18
6432.0  -1.80952777735e-18
6432.5  -1.48747894157e-18
6433.0  -1.33249486881e-18
6433.5  -9.04572080631e-19
6434.0  -5.20498078806e-19
6434.5  -1.86349586434e-19
6435.0  -6.20454001598e-19
6435.5  -8.48325266461e-19
6436.0  -1.58158912058e-18
6436.5  -1.92086484253e-18
6437.0  -2.27025638968e-18
6437.5  -2.18643574225e-18
6438.0  -2.21712410115e-18
6438.5  -2.5505023752e-18
6439.0  -2.16193962566e-18
6439.5  -1.68793901906e-18
6440.0  -1.35093225225e-18
6440.5  -1.17937167692e-18
6441.0  -4.55228873055e-19
6441.5  -6.49450258689e-19
6442.0  -9.31224105204e-19
6442.5  -1.10028959554e-18
6443.0  -1.1738990625e-18
6443.5  -1.38455096023e-18
6444.0  -1.59969687553e-18
6444.5  -1.97316623564e-18
6445.0  -2.46753872095e-18
6445.5  -2.69013321059e-18
6446.0  -1.37724653875e-18
6446.5  -1.30402558629e-18
6447.0  -1.15053175413e-18
6447.5  -6.69997206071e-19
6448.0  -4.02096521306e-19
6448.5  2.95061545374e-19
6449.0  9.80221367973e-20
6449.5  -4.80538409833e-19
6450.0  -1.54274254115e-18
6450.5  -2.25311184536e-18
6451.0  -2.89413995355e-18
6451.5  -2.90001015248e-18
6452.0  -2.73524457036e-18
6452.5  -2.39887488215e-18
6453.0  -2.13071231014e-18
6453.5  -1.5085163844e-18
6454.0  -1.24059011178e-18
6454.5  -4.96819702074e-19
6455.0  -5.40537012296e-19
6455.5  -5.81988968441e-19
6456.0  -9.41206890843e-19
6456.5  -1.08147623592e-18
6457.0  -1.46194714751e-18
6457.5  -1.16834000249e-18
6458.0  -8.37489357775e-19
6458.5  -5.73265787951e-19
6459.0  -5.25636195823e-19
6459.5  -7.1473579657e-19
6460.0  -1.12135574133e-18
6460.5  -1.66709606402e-18
6461.0  -1.99683650064e-18
6461.5  -2.12061099083e-18
6462.0  -2.28283971906e-18
6462.5  -2.3239471962e-18
6463.0  -2.38980305242e-18
6463.5  -1.64747817616e-18
6464.0  -1.30491996916e-18
6464.5  -9.57904875531e-21
6465.0  -1.90965324456e-19
6465.5  -5.42945944806e-19
6466.0  -1.26634640916e-18
6466.5  -1.64097653808e-18
6467.0  -1.17296231856e-18
6467.5  -1.10067309427e-18
6468.0  -9.5421792145e-19
6468.5  -1.33126657561e-18
6469.0  -1.56716811171e-18
6469.5  -2.3403155914e-18
6470.0  -2.27377629705e-18
6470.5  -1.91495537484e-18
6471.0  -7.96612978327e-19
6471.5  4.21634322757e-20
6472.0  4.5987282921e-19
6472.5  3.92623059607e-19
6473.0  -5.74656013936e-20
6473.5  -4.12676189626e-19
6474.0  -7.30839553157e-19
6474.5  -5.50471105493e-19
6475.0  -4.65677839731e-19
6475.5  -2.02048466776e-19
6476.0  4.80562663264e-20
6476.5  3.15245408356e-19
6477.0  -5.92637628264e-19
6477.5  -8.99261370014e-19
6478.0  -1.50096774275e-18
6478.5  -1.5859461879e-18
6479.0  -1.6943540207e-18
6479.5  -1.19951082032e-18
6480.0  -1.05004620097e-18
6480.5  -1.15297523637e-18
6481.0  -9.37629803462e-19
6481.5  -6.07866731048e-19
6482.0  -3.18847526107e-19
6482.5  -2.08863644414e-19
6483.0  -3.89079868429e-19
6483.5  -1.02243136247e-18
6484.0  -2.19512720174e-18
6484.5  -2.34036794738e-18
6485.0  -2.4122162154e-18
6485.5  -1.69122820953e-18
6486.0  -1.38455885638e-18
6486.5  -7.09842733771e-19
6487.0  -7.39491262398e-19
6487.5  -7.57322061985e-19
6488.0  -1.3284988618e-18
6488.5  -1.52062777602e-18
6489.0  -1.96573675895e-18
6489.5  -1.9376770613e-18
6490.0  -1.91738235756e-18
6490.5  -1.52994237606e-18
6491.0  -1.35499115694e-18
6491.5  -8.8101226199e-19
6492.0  -7.73134202979e-19
6492.5  -6.79424797744e-19
6493.0  -2.19502068259e-20
6493.5  1.04991987754e-19
6494.0  1.72910698723e-19
6494.5  6.38685806036e-19
6495.0  1.12312153154e-18
6495.5  1.11301808661e-18
6496.0  1.01983632964e-18
6496.5  3.94495937289e-19
6497.0  8.33451637884e-19
6497.5  1.38062142298e-18
6498.0  2.09844032732e-18
6498.5  2.19981113705e-18
6499.0  8.37956817986e-19
6499.5  2.43068234752e-19
6500.0  -6.49472540028e-19
6500.5  -6.47222208077e-19
6501.0  -6.35845785193e-19
6501.5  -3.57456886329e-19
6502.0  -3.46607663225e-19
6502.5  -3.26827424505e-19
6503.0  -1.63643517518e-19
6503.5  -8.43191942241e-20
6504.0  -1.23436455521e-19
6504.5  1.61404548694e-20
6505.0  3.28688506678e-19
6505.5  7.59718941515e-19
6506.0  1.01573727112e-18
6506.5  7.89868283907e-19
6507.0  6.66870992182e-19
6507.5  3.59567485825e-19
6508.0  8.0735323577e-19
6508.5  1.12921400585e-18
6509.0  1.25139718672e-18
6509.5  1.31500381711e-18
6510.0  1.49394333864e-18
6510.5  1.07257582125e-18
6511.0  7.08040944923e-19
6511.5  5.05810903332e-19
6512.0  4.97173800597e-19
6512.5  6.21155472724e-19
6513.0  8.27375326543e-19
6513.5  1.04171969983e-18
6514.0  1.20154272387e-18
6514.5  1.29392939926e-18
6515.0  1.66971549296e-18
6515.5  1.64232516777e-18
6516.0  1.60801979327e-18
6516.5  1.93820583947e-18
6517.0  1.98844278467e-18
6517.5  1.38479875645e-18
6518.0  1.17053630616e-18
6518.5  8.46861625853e-19
6519.0  5.47390968375e-19
6519.5  4.10691643175e-19
6520.0  -9.99091119104e-20
6520.5  -2.10733813308e-19
6521.0  -4.14545506181e-19
6521.5  4.77282090001e-20
6522.0  2.75286739434e-19
6522.5  5.36228584322e-19
6523.0  6.3655443036e-19
6523.5  8.56939101322e-19
6524.0  1.30080164549e-18
6524.5  1.56852779719e-18
6525.0  2.01503847686e-18
6525.5  2.06057416491e-18
6526.0  2.11132087332e-18
6526.5  2.39239521052e-18
6527.0  2.59818545255e-18
6527.5  2.70010653048e-18
6528.0  2.8173827339e-18
6528.5  3.20614037429e-18
6529.0  3.16494632083e-18
6529.5  3.12854268157e-18
6530.0  3.65259755609e-18
6530.5  3.65146987243e-18
6531.0  3.17689014074e-18
6531.5  3.24060034791e-18
6532.0  3.30846857157e-18
6532.5  4.42924760883e-18
6533.0  4.75804989824e-18
6533.5  5.13938997723e-18
6534.0  4.21862883549e-18
6534.5  3.03395727892e-18
6535.0  2.55748138649e-18
6535.5  2.4872457643e-18
6536.0  3.56187634028e-18
6536.5  3.38524962297e-18
6537.0  3.10942319432e-18
6537.5  2.91050505064e-18
6538.0  2.82451427741e-18
6538.5  2.67225894788e-18
6539.0  2.65501048853e-18
6539.5  2.62196878246e-18
6540.0  2.7671169984e-18
6540.5  2.84159892855e-18
6541.0  3.32140253719e-18
6541.5  3.72833693454e-18
6542.0  4.67013657207e-18
6542.5  4.6015900352e-18
6543.0  4.55853877916e-18
6543.5  4.49679141719e-18
6544.0  4.43178868303e-18
6544.5  4.24902395413e-18
6545.0  4.09308570765e-18
6545.5  3.97381388501e-18
6546.0  3.077089082e-18
6546.5  2.93201563616e-18
6547.0  2.82284353234e-18
6547.5  2.89754436262e-18
6548.0  2.96679223918e-18
6548.5  3.55563064535e-18
6549.0  3.8240659534e-18
6549.5  4.6654445691e-18
6550.0  5.25931410031e-18
6550.5  5.92500654791e-18
6551.0  5.04798091178e-18
6551.5  4.8015988653e-18
6552.0  4.70046068357e-18
6552.5  4.89521324613e-18
6553.0  5.15983809214e-18
6553.5  5.25322145195e-18
6554.0  5.28398295875e-18
6554.5  5.24987034668e-18
6555.0  5.50691877434e-18
6555.5  5.9331403063e-18
6556.0  5.48111199694e-18
6556.5  5.27220793765e-18
6557.0  4.4211431946e-18
6557.5  4.43640802997e-18
6558.0  4.46725886494e-18
6558.5  4.46017626654e-18
6559.0  4.45643789236e-18
6559.5  4.41499370696e-18
6560.0  4.24872999473e-18
6560.5  3.82507252317e-18
6561.0  3.9328698371e-18
6561.5  4.00558437106e-18
6562.0  5.6417502008e-18
6562.5  5.79609878035e-18
6563.0  5.80144880108e-18
6563.5  5.46850426485e-18
6564.0  5.19528571688e-18
6564.5  4.53565847557e-18
6565.0  4.42954671269e-18
6565.5  4.40913759072e-18
6566.0  3.87545208035e-18
6566.5  3.34379388522e-18
6567.0  4.01688614884e-18
6567.5  4.09477508865e-18
6568.0  3.6364283208e-18
6568.5  3.49796821895e-18
6569.0  3.33045166483e-18
6569.5  4.2769745963e-18
6570.0  4.64852553876e-18
6570.5  5.57671391565e-18
6571.0  5.44185151451e-18
6571.5  5.24285973933e-18
6572.0  5.258647558e-18
6572.5  5.27387785449e-18
6573.0  5.50111724588e-18
6573.5  5.15705192471e-18
6574.0  4.53285625247e-18
6574.5  4.43531057992e-18
6575.0  4.38788441713e-18
6575.5  5.09192565742e-18
6576.0  4.88080774642e-18
6576.5  4.38639919728e-18
6577.0  4.26173162454e-18
6577.5  4.18659885288e-18
6578.0  4.51773221655e-18
6578.5  4.76412279266e-18
6579.0  5.41315940774e-18
6579.5  4.76226748803e-18
6580.0  4.28078253669e-18
6580.5  3.75286073602e-18
6581.0  3.59494677474e-18
6581.5  3.23860966141e-18
6582.0  3.64395959118e-18
6582.5  4.00968382955e-18
6583.0  3.80378825425e-18
6583.5  3.73506949118e-18
6584.0  3.57463160953e-18
6584.5  3.80003872538e-18
6585.0  4.04757190074e-18
6585.5  5.36959833542e-18
6586.0  5.8041739953e-18
6586.5  6.53148645824e-18
6587.0  6.54306419825e-18
6587.5  6.55839339469e-18
6588.0  5.68316026942e-18
6588.5  5.29503592231e-18
6589.0  3.95023421917e-18
6589.5  3.72120495384e-18
6590.0  3.34410878783e-18
6590.5  3.85498419448e-18
6591.0  4.08646819203e-18
6591.5  4.67939774754e-18
6592.0  4.88658952054e-18
6592.5  5.30993755763e-18
6593.0  5.26347592428e-18
6593.5  5.2379502127e-18
6594.0  5.82493179939e-18
6594.5  5.81273429104e-18
6595.0  5.72140041278e-18
6595.5  5.73457566609e-18
6596.0  5.74343133038e-18
6596.5  5.21330586788e-18
6597.0  5.36449025107e-18
6597.5  6.0444865099e-18
6598.0  6.29593139788e-18
6598.5  6.5049412637e-18
6599.0  6.64469506128e-18
6599.5  6.54272607199e-18
6600.0  5.97593467101e-18
6600.5  5.56491559062e-18
6601.0  5.14740803584e-18
6601.5  4.47611452248e-18
6602.0  4.45209328988e-18
6602.5  5.3327932893e-18
6603.0  4.99992494587e-18
6603.5  4.58678050948e-18
6604.0  4.47778038802e-18
6604.5  4.5305109192e-18
6605.0  5.53945013527e-18
6605.5  6.04564981773e-18
6606.0  6.81803182112e-18
6606.5  7.16608565426e-18
6607.0  7.29595898481e-18
6607.5  6.9646337834e-18
6608.0  7.34239436749e-18
6608.5  8.05785357674e-18
6609.0  8.26396314656e-18
6609.5  8.36852250593e-18
6610.0  6.45182116457e-18
6610.5  6.05445371294e-18
6611.0  5.20653862703e-18
6611.5  4.25900932445e-18
6612.0  3.65817737942e-18
6612.5  3.55654871878e-18
6613.0  3.76320378463e-18
6613.5  4.42475590479e-18
6614.0  4.90387803706e-18
6614.5  5.27790408934e-18
6615.0  5.57512192492e-18
6615.5  5.57706531249e-18
6616.0  5.41526458523e-18
6616.5  5.26102330502e-18
6617.0  5.11337002851e-18
6617.5  5.36874283135e-18
6618.0  5.39916468747e-18
6618.5  5.26476666755e-18
6619.0  5.45154517647e-18
6619.5  5.67066084895e-18
6620.0  5.55411358055e-18
6620.5  5.55302002677e-18
6621.0  5.87258482422e-18
6621.5  5.86697645202e-18
6622.0  5.85914106141e-18
6622.5  6.35354111877e-18
6623.0  6.54173664955e-18
6623.5  6.5851195665e-18
6624.0  6.40896331396e-18
6624.5  6.09445834488e-18
6625.0  6.35453327521e-18
6625.5  6.47924202599e-18
6626.0  6.39006043753e-18
6626.5  5.77452691622e-18
6627.0  4.39141932374e-18
6627.5  4.44596935848e-18
6628.0  4.47843261992e-18
6628.5  4.71924436058e-18
6629.0  4.78318532224e-18
6629.5  4.92610301941e-18
6630.0  5.02968394564e-18
6630.5  5.10655949149e-18
6631.0  4.47097114337e-18
6631.5  4.3436281966e-18
6632.0  4.16153685352e-18
6632.5  4.35735026177e-18
6633.0  4.53694764388e-18
6633.5  4.52895078288e-18
6634.0  4.53753665182e-18
6634.5  4.59888824044e-18
6635.0  4.66318663553e-18
6635.5  4.73590118617e-18
6636.0  4.5670378191e-18
6636.5  4.47814274119e-18
6637.0  4.10986867036e-18
6637.5  4.31118775343e-18
6638.0  4.59159929736e-18
6638.5  4.55121836607e-18
6639.0  4.55893387297e-18
6639.5  4.99591022418e-18
6640.0  5.0282447068e-18
6640.5  5.08537675567e-18
6641.0  4.51892563127e-18
6641.5  4.25509326343e-18
6642.0  2.70129598645e-18
6642.5  2.53123518185e-18
6643.0  2.16639673673e-18
6643.5  2.73812715483e-18
6644.0  3.07207690808e-18
6644.5  3.58003246727e-18
6645.0  3.55701845209e-18
6645.5  3.41440695155e-18
6646.0  4.11790733318e-18
6646.5  4.62897794437e-18
6647.0  5.31337432289e-18
6647.5  5.29963533746e-18
6648.0  4.95039020275e-18
6648.5  4.66956490662e-18
6649.0  4.41761336239e-18
6649.5  4.42989416685e-18
6650.0  4.30501932671e-18
6650.5  3.63356920292e-18
6651.0  3.67611415886e-18
6651.5  3.72320791145e-18
6652.0  3.74684323438e-18
6652.5  3.69347018798e-18
6653.0  3.19541074772e-18
6653.5  2.89478214936e-18
6654.0  2.48423122553e-18
6654.5  2.71534987295e-18
6655.0  2.79576437451e-18
6655.5  2.77205576218e-18
6656.0  2.90663320036e-18
6656.5  3.13546721372e-18
6657.0  2.39306132893e-18
6657.5  2.05149972907e-18
6658.0  1.05435824142e-18
6658.5  1.28787760004e-18
6659.0  1.78896513595e-18
6659.5  1.97317509536e-18
6660.0  2.07960755641e-18
6660.5  1.85435007233e-18
6661.0  2.005915119e-18
6661.5  2.45886223059e-18
6662.0  2.39144811648e-18
6662.5  2.34278861944e-18
6663.0  2.31659929348e-18
6663.5  2.12067936359e-18
6664.0  1.40703268622e-18
6664.5  1.45435207387e-18
6665.0  1.49653947242e-18
6665.5  1.78357852892e-18
6666.0  1.70559732489e-18
6666.5  1.01835637961e-18
6667.0  -1.00691143089e-19
6667.5  -1.33424741165e-18
6668.0  -2.90519248169e-18
6668.5  -3.48334585405e-18
6669.0  -4.85446762141e-18
6669.5  -5.26595221653e-18
6670.0  -5.82819774666e-18
6670.5  -4.88712733885e-18
6671.0  -4.48066873746e-18
6671.5  -3.21160576237e-18
6672.0  -3.54457941127e-18
6672.5  -4.11279726656e-18
6673.0  -3.605242259e-18
6673.5  -3.36968318547e-18
6674.0  -9.37378483776e-19
6674.5  -5.47154064849e-19
6675.0  2.95205288963e-19
6675.5  1.33577733762e-18
6676.0  1.9411605481e-18
6676.5  2.22517603703e-18
6677.0  2.30904159153e-18
6677.5  2.50065078184e-18
6678.0  2.91431570736e-18
6678.5  3.21512401231e-18
6679.0  2.94287847801e-18
6679.5  2.86588207773e-18
6680.0  2.69846579523e-18
6680.5  2.53274601524e-18
6681.0  2.38304113216e-18
6681.5  2.03031777493e-18
6682.0  1.92766308049e-18
6682.5  1.7350422104e-18
6683.0  2.0431086816e-18
6683.5  2.38790261437e-18
6684.0  2.37606182918e-18
6684.5  2.35594428053e-18
6685.0  2.21002103984e-18
6685.5  2.17895651628e-18
6686.0  2.13587334525e-18
6686.5  2.22322820172e-18
6687.0  2.24287605044e-18
6687.5  2.01216649804e-18
6688.0  1.25398454541e-18
6688.5  -6.76243417347e-20
6689.0  -2.24892496424e-18
6689.5  -3.27566931568e-18
6690.0  -3.83873730006e-18
6690.5  -3.92010697397e-18
6691.0  -4.0951845849e-18
6691.5  -4.86410027137e-18
6692.0  -5.32321621961e-18
6692.5  -3.92111236618e-18
6693.0  -3.50169008751e-18
6693.5  -2.54081652173e-18
6694.0  -2.29758485431e-18
6694.5  -2.11557716001e-18
6695.0  -1.39565784116e-18
6695.5  -1.05374973776e-18
6696.0  -6.84004418156e-20
6696.5  7.91257312567e-19
6697.0  1.5912719702e-18
6697.5  1.68350309602e-18
6698.0  1.67170456423e-18
6698.5  1.49874190725e-18
6699.0  1.38082384827e-18
6699.5  1.24449997243e-18
6700.0  1.45816728651e-18
6700.5  1.46959976144e-18
6701.0  9.97559443565e-19
6701.5  1.08597578605e-18
6702.0  1.21354037974e-18
6702.5  1.29470807083e-18
6703.0  1.31069568327e-18
6703.5  9.54759707349e-19
6704.0  5.78007473824e-19
6704.5  -1.06292526915e-19
6705.0  -2.81841643004e-19
6705.5  -3.68195972397e-19
6706.0  7.63908668004e-19
6706.5  1.16319894514e-18
6707.0  2.05348731332e-18
6707.5  1.86177587853e-18
6708.0  1.74198042407e-18
6708.5  1.34581071574e-18
6709.0  1.04782413205e-18
6709.5  2.24782391354e-19
6710.0  -6.12008969177e-19
6710.5  -1.26668848576e-18
6711.0  -1.42037896267e-18
6711.5  -1.22881724723e-18
6712.0  -3.27032833808e-19
6712.5  -4.45243291913e-21
6713.0  3.10115938219e-19
6713.5  3.72262667498e-19
6714.0  3.23360435931e-19
6714.5  -7.18382808846e-20
6715.0  1.4032287792e-19
6715.5  3.98148294897e-19
6716.0  -4.05891710924e-20
6716.5  -2.01701487452e-19
6717.0  -5.11140293156e-19
6717.5  -4.44703077975e-19
6718.0  -3.43630894937e-19
6718.5  -4.35092088013e-19
6719.0  -4.94401742577e-19
6719.5  -1.32108348249e-18
6720.0  -9.52874647073e-19
6720.5  -2.42691728474e-19
6721.0  3.00206573176e-19
6721.5  5.84476933727e-19
6722.0  -5.10623852802e-19
6722.5  -7.69395432467e-19
6723.0  -1.33402106696e-18
6723.5  -1.11391181778e-18
6724.0  -9.67705001004e-19
6724.5  -1.5744695481e-18
6725.0  -1.61294514591e-18
6725.5  -1.55635062474e-18
6726.0  -1.33761543793e-18
6726.5  -1.15546903448e-18
6727.0  -8.97231869154e-19
6727.5  -8.58927965861e-19
6728.0  -8.76416353532e-19
6728.5  -1.03458150396e-18
6729.0  -1.19906307836e-18
6729.5  -1.81203290608e-18
6730.0  -1.93386988144e-18
6730.5  -1.73998515129e-18
6731.0  -1.53481751204e-18
6731.5  -1.26807474218e-18
6732.0  -4.61244653348e-19
6732.5  -1.54233374317e-19
6733.0  3.88321478446e-19
6733.5  3.35597531913e-19
6734.0  2.49230630069e-19
6734.5  -4.59173771951e-19
6735.0  -7.67292563529e-19
6735.5  -2.21252349677e-19
6736.0  3.08131175146e-19
6736.5  1.4168233633e-18
6737.0  1.11609003108e-18
6737.5  9.45343236623e-19
6738.0  -3.79247220237e-19
6738.5  -4.89544015533e-19
6739.0  -6.11167979898e-19
6739.5  -4.22918322442e-19
6740.0  -2.87699734595e-19
6740.5  -4.19001411623e-19
6741.0  -7.00755049318e-19
6741.5  -1.69597629583e-18
6742.0  -1.523107044e-18
6742.5  -1.36730048142e-18
6743.0  -6.78444274342e-19
6743.5  -4.8222629929e-19
6744.0  -1.25397930704e-19
6744.5  -1.24064432407e-19
6745.0  -1.2256050394e-19
6745.5  4.21708995956e-19
6746.0  4.65426070921e-19
6746.5  -4.9729656352e-19
6747.0  -1.10639646256e-18
6747.5  -1.96985289422e-18
6748.0  -2.17924696588e-18
6748.5  -2.21548207351e-18
6749.0  -1.27933217818e-18
6749.5  -1.45958694835e-18
6750.0  -1.78390300976e-18
6750.5  -2.44126203737e-18
6751.0  -2.7621624181e-18
6751.5  -2.69961464589e-18
6752.0  -2.38468073193e-18
6752.5  -1.65536706433e-18
6753.0  -9.68385919632e-19
6753.5  -5.39016312437e-19
6754.0  4.51297750619e-19
6754.5  3.57720308703e-19
6755.0  -1.62607534853e-19
6755.5  -5.69267474577e-19
6756.0  -8.90262764974e-19
6756.5  -1.16569498165e-18
6757.0  -1.12134709126e-18
6757.5  -7.56911500027e-19
6758.0  -9.46593774855e-19
6758.5  -1.13462645404e-18
6759.0  -1.19956841197e-18
6759.5  -1.25015628496e-18
6760.0  -1.48986734871e-18
6760.5  -1.51711751746e-18
6761.0  -1.55110799322e-18
6761.5  -1.83296219034e-18
6762.0  -1.87482235834e-18
6762.5  -1.28645311316e-18
6763.0  -1.37767688553e-18
6763.5  -1.52138148463e-18
6764.0  -1.58963021546e-18
6764.5  -1.62447450921e-18
6765.0  -1.97631090116e-18
6765.5  -1.61596536101e-18
6766.0  -8.896374929e-19
6766.5  -8.68874765639e-19
6767.0  -8.5742901537e-19
6767.5  -8.18681184687e-19
6768.0  -9.67752701382e-19
6768.5  -1.36638251194e-18
6769.0  -1.53682102196e-18
6769.5  -1.65582228761e-18
6770.0  -1.99495473182e-18
6770.5  -2.00240201631e-18
6771.0  -1.89850796992e-18
6771.5  -2.04893955476e-18
6772.0  -2.18151250591e-18
6772.5  -8.97004359662e-19
6773.0  -5.15193383116e-19
6773.5  2.58960159949e-19
6774.0  2.73307985828e-19
6774.5  2.89224238164e-19
6775.0  -3.74858648538e-19
6775.5  -6.21322388661e-19
6776.0  -1.21843099341e-18
6776.5  -1.63873948443e-18
6777.0  -2.22713235563e-18
6777.5  -2.55988949736e-18
6778.0  -2.71091493114e-18
6778.5  -3.31989341195e-18
6779.0  -3.10812712774e-18
6779.5  -2.73061271047e-18
6780.0  -2.56789805535e-18
6780.5  -2.48879029725e-18
6781.0  -2.69678154436e-18
6781.5  -2.82830720313e-18
6782.0  -3.12724513078e-18
6782.5  -2.6062591645e-18
6783.0  -2.28087708355e-18
6783.5  -2.32199682517e-18
6784.0  -2.13652750464e-18
6784.5  -1.55196056207e-18
6785.0  -1.20288090315e-18
6785.5  -9.26182472915e-19
6786.0  -1.03230582846e-18
6786.5  -1.1639215164e-18
6787.0  -1.67222018097e-18
6787.5  -1.91751672371e-18
6788.0  -2.16285315953e-18
6788.5  -3.03011733752e-18
6789.0  -3.29040526343e-18
6789.5  -3.7143429087e-18
6790.0  -3.7872457784e-18
6790.5  -3.87937197395e-18
6791.0  -2.60238581994e-18
6791.5  -2.19152795079e-18
6792.0  -2.2112231271e-18
6792.5  -2.37286742534e-18
6793.0  -2.6323702336e-18
6793.5  -2.31718296459e-18
6794.0  -2.17757267057e-18
6794.5  -1.91664980804e-18
6795.0  -2.22976734483e-18
6795.5  -2.87810489977e-18
6796.0  -2.87668937309e-18
6796.5  -2.87591318946e-18
6797.0  -2.46553241093e-18
6797.5  -2.26036237141e-18
6798.0  -1.75297896101e-18
6798.5  -1.92699355527e-18
6799.0  -2.05238679911e-18
6799.5  -2.97478920474e-18
6800.0  -3.04584472496e-18
6800.5  -2.90544614161e-18
6801.0  -2.95620366038e-18
6801.5  -3.00255887047e-18
6802.0  -3.80589284285e-18
6802.5  -3.89025581045e-18
6803.0  -3.4802974326e-18
6803.5  -3.15341136478e-18
6804.0  -2.77621573402e-18
6804.5  -2.33975595383e-18
6805.0  -2.20822935222e-18
6805.5  -2.13721810403e-18
6806.0  -2.44212664134e-18
6806.5  -2.88873409294e-18
6807.0  -3.48332216642e-18
6807.5  -3.72563895978e-18
6808.0  -4.02482044147e-18
6808.5  -3.73101793021e-18
6809.0  -3.17773514217e-18
6809.5  -2.27168760233e-18
6810.0  -1.80645055038e-18
6810.5  -3.15168006467e-18
6811.0  -3.35613842594e-18
6811.5  -3.77379652484e-18
6812.0  -4.09249293298e-18
6812.5  -4.30338489559e-18
6813.0  -4.62104404078e-18
6813.5  -4.74983820042e-18
6814.0  -5.08400223466e-18
6814.5  -4.9098838481e-18
6815.0  -4.76326252753e-18
6815.5  -4.3349269641e-18
6816.0  -4.01609298498e-18
6816.5  -2.81145489743e-18
6817.0  -3.00520517544e-18
6817.5  -3.21186614813e-18
6818.0  -3.40105993225e-18
6818.5  -3.5477189157e-18
6819.0  -4.33733224065e-18
6819.5  -4.5254535735e-18
6820.0  -4.78031578567e-18
6820.5  -4.61264763815e-18
6821.0  -4.48891808403e-18
6821.5  -3.31637943286e-18
6822.0  -3.34207754612e-18
6822.5  -3.38684001032e-18
6823.0  -3.44171280123e-18
6823.5  -3.46751797979e-18
6824.0  -4.84758417146e-18
6824.5  -5.07124497984e-18
6825.0  -5.55520128531e-18
6825.5  -5.83936224561e-18
6826.0  -6.01361292515e-18
6826.5  -5.73367956123e-18
6827.0  -5.92800920139e-18
6827.5  -6.58374239197e-18
6828.0  -6.63456561519e-18
6828.5  -6.67436470392e-18
6829.0  -5.6122366613e-18
6829.5  -4.92569633527e-18
6830.0  -2.61126604744e-18
6830.5  -2.03397794486e-18
6831.0  -1.45796366046e-18
6831.5  -1.68319333283e-18
6832.0  -2.00775944947e-18
6832.5  -3.87863947629e-18
6833.0  -3.95189108485e-18
6833.5  -4.0448744092e-18
6834.0  -3.74821519965e-18
6834.5  -3.61082086176e-18
6835.0  -3.050871125e-18
6835.5  -3.37049833327e-18
6836.0  -3.88977520579e-18
6836.5  -3.96156095921e-18
6837.0  -4.00262269019e-18
6837.5  -5.21989274218e-18
6838.0  -4.82298570385e-18
6838.5  -3.98420957737e-18
6839.0  -3.84629325981e-18
6839.5  -3.766819658e-18
6840.0  -4.46292224203e-18
6840.5  -4.61714635768e-18
6841.0  -4.9451958624e-18
6841.5  -5.06577776172e-18
6842.0  -5.15509918085e-18
6842.5  -5.88565773209e-18
6843.0  -5.97707098367e-18
6843.5  -5.97335471571e-18
6844.0  -5.62888148373e-18
6844.5  -5.30364697166e-18
6845.0  -4.83423468364e-18
6845.5  -4.60983789745e-18
6846.0  -3.83733931238e-18
6846.5  -3.55291217025e-18
6847.0  -3.21101051998e-18
6847.5  -3.72166932312e-18
6848.0  -3.93476097595e-18
6848.5  -4.59863612644e-18
6849.0  -4.83927547549e-18
6849.5  -5.20962069225e-18
6850.0  -5.32000111913e-18
6850.5  -5.38164667841e-18
6851.0  -6.14438152456e-18
6851.5  -5.92741161367e-18
6852.0  -5.49322850655e-18
6852.5  -5.0726564403e-18
6853.0  -4.84291281407e-18
6853.5  -4.38500753718e-18
6854.0  -4.25491939696e-18
6854.5  -3.95892933368e-18
6855.0  -3.83078929007e-18
6855.5  -3.74037221314e-18
6856.0  -3.74504089778e-18
6856.5  -3.55250888777e-18
6857.0  -2.83516420679e-18
6857.5  -2.89133097262e-18
6858.0  -2.94212545111e-18
6858.5  -3.21368698084e-18
6859.0  -3.19558730375e-18
6859.5  -2.79992561718e-18
6860.0  -1.94483357518e-18
6860.5  -9.59324261139e-19
6861.0  -1.88372167443e-18
6861.5  -2.35874751042e-18
6862.0  -4.46837070091e-18
6862.5  -4.65683618547e-18
6863.0  -4.93484764729e-18
6863.5  -4.39750040269e-18
6864.0  -4.17040926208e-18
6864.5  -3.67601596019e-18
6865.0  -3.51667115709e-18
6865.5  -3.21058556184e-18
6866.0  -3.45581781633e-18
6866.5  -3.58487897076e-18
6867.0  -4.35583095121e-18
6867.5  -4.5265832393e-18
6868.0  -4.89729933581e-18
6868.5  -3.99916473679e-18
6869.0  -3.38737124186e-18
6869.5  -1.68062712692e-18
6870.0  -1.61569659928e-18
6870.5  -1.99823743829e-18
6871.0  -2.59712229898e-18
6871.5  -3.12080753426e-18
6872.0  -3.14036903016e-18
6872.5  -3.15889091671e-18
6873.0  -3.23536542752e-18
6873.5  -3.55169156658e-18
6874.0  -3.90506404483e-18
6874.5  -4.00607512674e-18
6875.0  -3.93289289857e-18
6875.5  -3.00105769898e-18
6876.0  -3.07676411289e-18
6876.5  -3.18497402923e-18
6877.0  -2.74965255718e-18
6877.5  -2.57452351831e-18
6878.0  -2.32848926114e-18
6878.5  -2.17996557801e-18
6879.0  -1.90307497119e-18
6879.5  -1.53782881115e-18
6880.0  -1.35176672452e-18
6880.5  -1.49689730503e-18
6881.0  -1.65843940955e-18
6881.5  -2.04828538348e-18
6882.0  -2.66028298768e-18
6882.5  -3.06719295802e-18
6883.0  -4.04381443013e-18
6883.5  -4.21095216577e-18
6884.0  -4.46492259573e-18
6884.5  -4.68165677411e-18
6885.0  -4.86708022864e-18
6885.5  -4.4054363775e-18
6886.0  -4.20982835175e-18
6886.5  -3.6221916978e-18
6887.0  -3.45436555233e-18
6887.5  -3.27051975211e-18
6888.0  -4.05921187994e-18
6888.5  -4.29779941822e-18
6889.0  -4.54739113161e-18
6889.5  -4.44587995771e-18
6890.0  -4.30275322759e-18
6890.5  -3.76603387363e-18
6891.0  -3.57298773745e-18
6891.5  -3.73665248631e-18
6892.0  -3.64677896379e-18
6892.5  -3.48189826215e-18
6893.0  -3.76102292376e-18
6893.5  -3.90125494778e-18
6894.0  -2.93242458521e-18
6894.5  -2.89611240761e-18
6895.0  -2.85798184978e-18
6895.5  -3.2181188637e-18
6896.0  -3.45443364622e-18
6896.5  -3.9151374405e-18
6897.0  -3.75899678224e-18
6897.5  -3.09183510373e-18
6898.0  -3.1906157019e-18
6898.5  -3.27427525693e-18
6899.0  -3.21065959017e-18
6899.5  -3.22553901879e-18
6900.0  -3.35132254459e-18
6900.5  -3.20950033571e-18
6901.0  -3.05551856083e-18
6901.5  -3.22602784173e-18
6902.0  -3.34687950375e-18
6902.5  -3.99288373069e-18
6903.0  -4.2542505089e-18
6903.5  -4.61898397835e-18
6904.0  -4.07443135309e-18
6904.5  -3.89110482069e-18
6905.0  -4.29229695571e-18
6905.5  -4.1794752e-18
6906.0  -3.97323802488e-18
6906.5  -3.40351318009e-18
6907.0  -3.11978100065e-18
6907.5  -2.62075137867e-18
6908.0  -2.73792128854e-18
6908.5  -3.04574725857e-18
6909.0  -3.13024992468e-18
6909.5  -3.18579318395e-18
6910.0  -2.44122651484e-18
6910.5  -2.46944252132e-18
6911.0  -2.78873160034e-18
6911.5  -3.02214209762e-18
6912.0  -3.21954554329e-18
6912.5  -2.16440998827e-18
6913.0  -1.94145051511e-18
6913.5  -1.7245579508e-18
6914.0  -2.14189454461e-18
6914.5  -2.59551285361e-18
6915.0  -3.50799575548e-18
6915.5  -3.83548148148e-18
6916.0  -4.58404449162e-18
6916.5  -4.33158490022e-18
6917.0  -3.97730599983e-18
6917.5  -3.03137917506e-18
6918.0  -2.71294802023e-18
6918.5  -3.49862618641e-18
6919.0  -3.53400412474e-18
6919.5  -3.59847080503e-18
6920.0  -3.33843323837e-18
6920.5  -3.20791702081e-18
6921.0  -2.84836391506e-18
6921.5  -3.14902290575e-18
6922.0  -3.90359120933e-18
6922.5  -3.88836916556e-18
6923.0  -3.87834682773e-18
6923.5  -4.00138385989e-18
6924.0  -3.99308572205e-18
6924.5  -3.92578570655e-18
6925.0  -3.57297779989e-18
6925.5  -3.27172303868e-18
6926.0  -2.97187747047e-18
6926.5  -3.29049013488e-18
6927.0  -5.18214518733e-18
6927.5  -5.47680916868e-18
6928.0  -5.80100561924e-18
6928.5  -5.03540741803e-18
6929.0  -4.68058454362e-18
6929.5  -3.34552061009e-18
6930.0  -3.89268250039e-18
6930.5  -4.67114913125e-18
6931.0  -4.64816442359e-18
6931.5  -4.60452515402e-18
6932.0  -3.69858141674e-18
6932.5  -3.64430182432e-18
6933.0  -3.54316637212e-18
6933.5  -3.54501581849e-18
6934.0  -3.54600097103e-18
6934.5  -3.292606764e-18
6935.0  -3.28765237385e-18
6935.5  -3.29234505538e-18
6936.0  -2.87379530551e-18
6936.5  -2.59226173719e-18
6937.0  -3.07636745217e-18
6937.5  -3.12429911855e-18
6938.0  -3.12430129333e-18
6938.5  -3.09304239477e-18
6939.0  -3.06576818423e-18
6939.5  -2.80024470255e-18
6940.0  -2.81000312473e-18
6940.5  -3.11842597962e-18
6941.0  -3.43564143086e-18
6941.5  -3.7927501246e-18
6942.0  -5.24968592185e-18
6942.5  -5.58199155745e-18
6943.0  -4.88672665567e-18
6943.5  -4.22027149663e-18
6944.0  -3.2475878644e-18
6944.5  -2.71001073576e-18
6945.0  -2.48508603548e-18
6945.5  -2.03498172588e-18
6946.0  -2.11656688522e-18
6946.5  -2.2733673806e-18
6947.0  -3.19207590032e-18
6947.5  -3.67638646475e-18
6948.0  -3.65252329226e-18
6948.5  -3.24366179389e-18
6949.0  -2.18833064366e-18
6949.5  -1.43314698987e-18
6950.0  -9.09526034361e-19
6950.5  -8.97469268439e-19
6951.0  -9.83284608782e-19
6951.5  -1.30316162007e-18
6952.0  -2.35559700874e-18
6952.5  -3.30199354181e-18
6953.0  -3.08335326316e-18
6953.5  -3.06514670141e-18
6954.0  -3.20559440112e-18
6954.5  -3.10264444993e-18
6955.0  -2.98309078755e-18
6955.5  -2.68471958431e-18
6956.0  -2.62164562307e-18
6956.5  -2.88582856555e-18
6957.0  -2.88162245085e-18
6957.5  -2.87597210663e-18
6958.0  -2.10321885761e-18
6958.5  -1.81183076382e-18
6959.0  -2.96748351763e-18
6959.5  -3.30158822492e-18
6960.0  -3.97111426372e-18
6960.5  -3.80802361273e-18
6961.0  -3.71763550338e-18
6961.5  -3.26125586662e-18
6962.0  -3.30645489701e-18
6962.5  -3.48753102057e-18
6963.0  -3.15944807524e-18
6963.5  -2.92223291051e-18
6964.0  -3.23548892771e-18
6964.5  -3.36314779224e-18
6965.0  -3.71602230525e-18
6965.5  -3.43206838209e-18
6966.0  -3.16568429213e-18
6966.5  -1.98634579217e-18
6967.0  -1.76291077024e-18
6967.5  -1.90145072968e-18
6968.0  -2.35313856071e-18
6968.5  -2.90287409969e-18
6969.0  -2.9622908871e-18
6969.5  -2.9829084755e-18
6970.0  -3.01011357993e-18
6970.5  -3.11693071848e-18
6971.0  -3.28675262546e-18
6971.5  -3.01494528269e-18
6972.0  -2.89724244224e-18
6972.5  -2.87672453263e-18
6973.0  -2.82272768867e-18
6973.5  -2.70828637897e-18
6974.0  -2.27419983354e-18
6974.5  -2.02257428773e-18
6975.0  -3.75644235281e-19
6975.5  -3.34829603761e-19
6976.0  -4.9673197825e-19
6976.5  -8.9313033865e-19
6977.0  -1.19498077247e-18
6977.5  -2.60244596659e-18
6978.0  -2.74100824558e-18
6978.5  -2.50890097662e-18
6979.0  -2.12372042995e-18
6979.5  -1.74252366738e-18
6980.0  -1.92042629281e-18
6980.5  -2.06274686142e-18
6981.0  -2.76619284233e-18
6981.5  -3.21341061397e-18
6982.0  -3.78850447121e-18
6982.5  -3.87665200877e-18
6983.0  -3.86554853158e-18
6983.5  -3.2210522033e-18
6984.0  -3.13363842095e-18
6984.5  -2.98519901362e-18
6985.0  -3.03275935596e-18
6985.5  -3.05546770499e-18
6986.0  -2.7460415065e-18
6986.5  -2.51640421314e-18
6987.0  -1.99904366352e-18
6987.5  -1.93892534226e-18
6988.0  -1.90209308772e-18
6988.5  -9.89846617434e-19
6989.0  -7.85958627771e-19
6989.5  -3.60559851735e-19
6990.0  -5.19911603007e-19
6990.5  -6.48997593695e-19
6991.0  -1.17533995403e-18
6991.5  -1.3453328513e-18
6992.0  -1.75345139739e-18
6992.5  -2.09909947807e-18
6993.0  -2.46324300467e-18
6993.5  -2.31807491948e-18
6994.0  -2.21169233331e-18
6994.5  -1.64287527097e-18
6995.0  -1.30097979605e-18
6995.5  -8.31063844999e-19
6996.0  -7.2979455461e-19
6996.5  -6.96172927618e-19
6997.0  -7.65121790101e-19
6997.5  -1.05482191738e-18
6998.0  -1.5797983409e-18
6998.5  -1.62456059626e-18
6999.0  -1.64710693012e-18
6999.5  -2.31433386919e-18
7000.0  -2.53763459176e-18
7000.5  -3.04829369337e-18
7001.0  -3.15952255979e-18
7001.5  -3.23350493971e-18
7002.0  -2.75996509642e-18
7002.5  -2.67451450404e-18
7003.0  -2.53497217636e-18
7003.5  -2.11760206e-18
7004.0  -1.75487985331e-18
7004.5  -2.05144504602e-18
7005.0  -2.17659824816e-18
7005.5  -2.55712696251e-18
7006.0  -2.65125241598e-18
7006.5  -2.75779801344e-18
7007.0  -1.87035257727e-18
7007.5  -1.51854761052e-18
7008.0  -5.07268191599e-19
7008.5  -2.68292311831e-19
7009.0  8.60284766474e-20
7009.5  -5.4154754012e-19
7010.0  -7.90471078658e-19
7010.5  -6.98327823112e-19
7011.0  -6.66746027848e-19
7011.5  -6.04489654764e-19
7012.0  3.90084880212e-19
7012.5  9.30915693798e-19
7013.0  1.2182967831e-18
7013.5  7.57212268842e-19
7014.0  -5.21510087501e-19
7014.5  -1.80491387235e-18
7015.0  -2.72906180492e-18
7015.5  -2.65817924699e-18
7016.0  -2.58227999857e-18
7016.5  -2.31897684694e-18
7017.0  -2.06465154866e-18
7017.5  -1.82504417781e-18
7018.0  -8.33375276098e-19
7018.5  -5.76290282164e-19
7019.0  -2.7276864505e-19
7019.5  -8.81765999616e-19
7020.0  -1.63119935259e-18
7020.5  -2.40993618415e-18
7021.0  -2.67191260615e-18
7021.5  -2.87233991214e-18
7022.0  -2.30796907893e-18
7022.5  -1.393492571e-18
7023.0  -8.11329085192e-19
7023.5  -5.55315375077e-19
7024.0  -1.11108085342e-18
7024.5  -1.25549248396e-18
7025.0  -1.56954687126e-18
7025.5  -1.20439986332e-18
7026.0  -9.8626390488e-19
7026.5  -1.64000704497e-18
7027.0  -1.68133673114e-18
7027.5  -1.67325600643e-18
7028.0  -1.54919958222e-18
7028.5  -1.4514081667e-18
7029.0  -1.46068160896e-18
7029.5  -1.53817444975e-18
7030.0  -1.88171135812e-18
7030.5  -2.06672923443e-18
7031.0  -2.25762181378e-18
7031.5  -2.33670951467e-18
7032.0  -2.26355820248e-18
7032.5  -1.54484709218e-18
7033.0  -1.57751063146e-18
7033.5  -1.62162186375e-18
7034.0  -6.78929362262e-19
7034.5  -3.0840311934e-19
7035.0  3.51955156178e-19
7035.5  2.89106638457e-19
7036.0  1.76406923986e-19
7036.5  -2.45825915935e-19
7037.0  -4.54744627494e-19
7037.5  1.14349781619e-19
7038.0  7.5810252182e-20
7038.5  -4.65265286534e-20
7039.0  -2.50910357389e-19
7039.5  -3.86169322246e-19
7040.0  -6.34980977576e-19
7040.5  -5.67785141938e-19
7041.0  -2.51718546674e-19
7041.5  5.90494109818e-20
7042.0  3.29744053074e-19
7042.5  5.46732571234e-19
7043.0  3.88751504419e-19
7043.5  -6.7900866051e-19
7044.0  -9.58642026293e-19
7044.5  -1.27770760838e-18
7045.0  -1.48177535041e-18
7045.5  -1.48873113536e-18
7046.0  -9.61486327835e-19
7046.5  -9.8785303874e-19
7047.0  -1.02743663813e-18
7047.5  -1.35980346323e-18
7048.0  -1.49148189278e-18
7048.5  -1.31297828866e-18
7049.0  -9.08356280104e-19
7049.5  -9.41936930978e-20
7050.0  -1.27264495669e-19
7050.5  -1.45647106629e-19
7051.0  -1.33134223197e-18
7051.5  -1.21182996735e-18
7052.0  -7.18577611635e-19
7052.5  1.89951263236e-19
7053.0  8.61179911194e-19
7053.5  1.72205478839e-18
7054.0  1.71241062705e-18
7054.5  1.21955502895e-18
7055.0  4.06437599314e-19
7055.5  -3.83146816699e-19
7056.0  -1.28971173521e-18
7056.5  -1.47433885881e-18
7057.0  -1.35918552751e-18
7057.5  -8.66798328109e-19
7058.0  -2.38821130403e-19
7058.5  6.56673670127e-20
7059.0  1.15359256122e-19
7059.5  -6.81569570461e-19
7060.0  -8.28006508601e-19
7060.5  -1.07563257944e-18
7061.0  -1.12870345692e-18
7061.5  -1.1534368535e-18
7062.0  -2.26556268883e-18
7062.5  -2.26737173029e-18
7063.0  -2.25327454701e-18
7063.5  -2.04437701855e-18
7064.0  -1.91315268467e-18
7064.5  -1.70575895966e-18
7065.0  -1.55529907793e-18
7065.5  -1.12160628248e-18
7066.0  -1.47153174178e-19
7066.5  6.62746276931e-19
7067.0  5.88670552813e-19
7067.5  4.41002110688e-19
7068.0  -2.32171025669e-19
7068.5  -7.96728625838e-19
7069.0  -1.4134407825e-18
7069.5  -9.56899338599e-19
7070.0  -7.29919232635e-19
7070.5  2.20183088437e-19
7071.0  -2.05738891407e-19
7071.5  -8.19560756799e-19
7072.0  -1.93116341359e-18
7072.5  -2.3544035278e-18
7073.0  -2.0880873339e-18
7073.5  -1.97016247858e-18
7074.0  -1.74292548748e-18
7074.5  -1.25933706778e-18
7075.0  -1.00085501137e-18
7075.5  -1.33849190303e-19
7076.0  -2.08103024273e-20
7076.5  1.89744143693e-19
7077.0  -2.77397299175e-19
7077.5  -6.11055352578e-19
7078.0  -1.01227059786e-18
7078.5  -1.00916803902e-18
7079.0  -8.11846371059e-19
7079.5  -5.25498263976e-19
7080.0  -2.55561779698e-19
7080.5  -8.82453626817e-19
7081.0  -9.72048266678e-19
7081.5  -6.97328400795e-19
7082.0  -4.10042290416e-19
7082.5  -5.33636993599e-20
7083.0  -4.6878458868e-19
7083.5  -6.12050260929e-19
7084.0  -7.46515271012e-19
7084.5  -3.56006672342e-19
7085.0  2.88294565497e-19
7085.5  -1.02673490945e-19
7086.0  -2.80176619577e-19
7086.5  -6.17228355781e-19
7087.0  -8.34010056943e-19
7087.5  -1.31871365489e-18
7088.0  -1.13260302129e-18
7088.5  -1.01786452748e-18
7089.0  -3.12802917666e-19
7089.5  -1.03581759472e-19
7090.0  3.89763243632e-19
7090.5  -1.06634228554e-19
7091.0  -5.12852557498e-19
7091.5  -5.45434276002e-19
7092.0  -6.65074760408e-19
7092.5  -1.22182190833e-18
7093.0  -1.19206008566e-18
7093.5  -1.1599665836e-18
7094.0  -1.33925641351e-18
7094.5  -1.36922763009e-18
7095.0  -1.21766744183e-18
7095.5  -1.02373302364e-18
7096.0  -7.46869860221e-19
7096.5  -3.23302840787e-19
7097.0  -1.74000014824e-19
7097.5  -5.87982546009e-19
7098.0  -4.84011561569e-19
7098.5  -2.84647520996e-19
7099.0  -2.5794123438e-19
7099.5  -2.43706876506e-19
7100.0  -9.93486320594e-19
7100.5  -1.42239805306e-18
7101.0  -2.48674855787e-18
7101.5  -2.17144150969e-18
7102.0  -1.94627354907e-18
7102.5  -1.87633089043e-18
7103.0  -1.95278686019e-18
7103.5  -2.28501972636e-18
7104.0  -2.23972590071e-18
7104.5  -2.196905763e-18
7105.0  -1.41248360798e-18
7105.5  -1.227827974e-18
7106.0  -1.11684297499e-18
7106.5  -8.80842303139e-19
7107.0  -5.86232229059e-19
7107.5  -7.83360758151e-19
7108.0  -8.07151206365e-19
7108.5  -2.29345157853e-19
7109.0  -3.53030580826e-19
7109.5  -5.59089030886e-19
7110.0  -4.30421554259e-19
7110.5  -3.71282531216e-19
7111.0  -5.93809060348e-19
7111.5  -5.0790244095e-19
7112.0  -3.10364153451e-19
7112.5  -5.18175294656e-19
7113.0  -6.47899158541e-19
7113.5  -8.59899140017e-19
7114.0  -8.20256800611e-19
7114.5  -6.36814283553e-19
7115.0  3.1153060757e-19
7115.5  1.10050660852e-18
7116.0  1.0582326994e-18
7116.5  9.64799785759e-19
7117.0  5.31323068177e-19
7117.5  2.60246314903e-20
7118.0  -5.30175246362e-19
7118.5  -1.41464488843e-18
7119.0  -1.66736096652e-18
7119.5  -1.78033992311e-18
7120.0  -1.2319573872e-18
7120.5  -4.30002772213e-19
7121.0  -6.96418163668e-19
7121.5  -8.10449947366e-19
7122.0  -1.12411937868e-18
7122.5  -1.06386195491e-18
7123.0  -9.44827756569e-19
7123.5  -3.68446809002e-19
7124.0  -5.27339164821e-20
7124.5  2.04727739403e-19
7125.0  1.42929185634e-19
7125.5  -6.01857128957e-20
7126.0  -3.8375303524e-19
7126.5  -6.21930824018e-19
7127.0  1.68771588916e-19
7127.5  1.8770350439e-19
7128.0  -1.52271607664e-19
7128.5  -6.79797245596e-19
7129.0  -1.19511939948e-18
7129.5  -1.41445173387e-18
7130.0  -1.35492950971e-18
7130.5  -5.96433852061e-19
7131.0  -4.7203941549e-19
7131.5  -3.10874981265e-19
7132.0  -6.37030637712e-19
7132.5  -7.6598235413e-19
7133.0  -1.06667464487e-18
7133.5  -9.90207717525e-19
7134.0  -8.5739004589e-19
7134.5  -1.37286570831e-18
7135.0  -1.62074525377e-18
7135.5  -9.11980208777e-19
7136.0  -4.78929803399e-19
7136.5  5.30451884118e-19
7137.0  1.27351845536e-18
7137.5  1.75896719363e-18
7138.0  1.05776719195e-18
7138.5  1.01598901959e-18
7139.0  1.09825809922e-18
7139.5  8.94363549897e-19
7140.0  7.16637837524e-19
7140.5  -2.86804359316e-19
7141.0  -6.3086573721e-19
7141.5  -1.5038028712e-18
7142.0  -1.40263052776e-18
7142.5  -1.28568147363e-18
7143.0  -1.77052548627e-18
7143.5  -1.87023205059e-18
7144.0  -1.4068924492e-18
7144.5  -6.74120122791e-19
7145.0  4.57308367627e-19
7145.5  8.17100751563e-20
7146.0  -9.33003557465e-20
7146.5  -1.37266051781e-18
7147.0  -1.1132330025e-18
7147.5  -5.67904074795e-19
7148.0  -4.21475581974e-19
7148.5  -3.36200888091e-19
7149.0  4.68993121154e-19
7149.5  4.73537564351e-19
7150.0  3.38698231024e-19
7150.5  5.70818006317e-19
7151.0  7.52368400317e-19
7151.5  5.77549089211e-19
7152.0  4.7340396981e-19
7152.5  1.1829989642e-19
7153.0  -2.10302226274e-19
7153.5  -5.5211723227e-19
7154.0  1.92633750034e-19
7154.5  3.88687800853e-19
7155.0  4.67135165262e-19
7155.5  7.66643731838e-19
7156.0  1.18175373581e-18
7156.5  8.67931320872e-19
7157.0  7.70136176417e-19
7157.5  1.24379532466e-18
7158.0  1.33800983541e-18
7158.5  1.51434628192e-18
7159.0  3.5150398344e-19
7159.5  -2.53904935737e-19
7160.0  -1.63422352218e-18
7160.5  -1.39392598247e-18
7161.0  -6.43887000829e-19
7161.5  -3.62639141367e-19
7162.0  -1.64294945572e-19
7162.5  1.0734562496e-19
7163.0  6.7642968882e-20
7163.5  -2.07525222176e-19
7164.0  -6.02233793601e-19
7164.5  -9.73741745283e-19
7165.0  -1.64633005449e-18
7165.5  -1.74118754693e-18
7166.0  -1.43037133783e-18
7166.5  -9.10233275647e-19
7167.0  -2.58359462647e-19
7167.5  1.05511987383e-18
7168.0  1.54648698817e-18
7168.5  2.45966023851e-18
7169.0  2.35403439494e-18
7169.5  2.17589971624e-18
7170.0  9.88762142361e-19
7170.5  4.35096417054e-19
7171.0  2.97800911301e-19
7171.5  4.4343259605e-19
7172.0  7.84449920321e-19
7172.5  8.50899422998e-19
7173.0  8.93287121239e-19
7173.5  6.0334625631e-19
7174.0  7.76729209609e-19
7174.5  1.44409662164e-18
7175.0  1.69288624339e-18
7175.5  1.90576235727e-18
7176.0  1.55978850309e-18
7176.5  1.44571516127e-18
7177.0  1.16746164771e-18
7177.5  1.09908666884e-18
7178.0  1.02111936881e-18
7178.5  7.35852998075e-19
7179.0  7.15538992643e-19
7179.5  1.37252990406e-18
7180.0  1.53053386833e-18
7180.5  1.7721982379e-18
7181.0  1.60093692245e-18
7181.5  1.52048981039e-18
7182.0  9.2082262557e-19
7182.5  9.2921030211e-19
7183.0  9.46865977058e-19
7183.5  1.08556280886e-18
7184.0  1.16594251587e-18
7184.5  1.40189446902e-18
7185.0  1.27362603538e-18
7185.5  8.49451517751e-19
7186.0  9.26009823552e-19
7186.5  9.85903994006e-19
7187.0  1.31743617482e-18
7187.5  1.38093086208e-18
7188.0  1.44557994837e-18
7188.5  9.54090838819e-19
7189.0  4.40454137063e-19
7189.5  7.35414993978e-19
7190.0  8.15126858819e-19
7190.5  8.58262489505e-19
7191.0  9.24207278341e-19
7191.5  1.01647054203e-18
7192.0  1.12041122036e-18
7192.5  1.15532470195e-18
7193.0  1.03930224683e-18
7193.5  9.08679879421e-19
7194.0  6.60385717598e-19
7194.5  1.5190030955e-18
7195.0  1.9733211866e-18
7195.5  2.83708487173e-18
7196.0  2.78642960288e-18
7196.5  2.56314764582e-18
7197.0  2.32544718313e-18
7197.5  2.15448921865e-18
7198.0  1.79176435376e-18
7198.5  1.57618479693e-18
7199.0  8.92186746135e-19
7199.5  1.31137637443e-18
7200.0  1.71518709975e-18
7200.5  2.08211806527e-18
7201.0  2.20954974134e-18
7201.5  2.52460082757e-18
7202.0  2.55190864012e-18
7202.5  2.58712334948e-18
7203.0  3.06536608803e-18
7203.5  3.23174167059e-18
7204.0  3.29524239952e-18
7204.5  3.44168060394e-18
7205.0  3.69719652042e-18
7205.5  3.86563824949e-18
7206.0  3.94714630533e-18
7206.5  4.19909275261e-18
7207.0  3.98909495474e-18
7207.5  3.46914197408e-18
7208.0  3.71518520193e-18
7208.5  3.87845393246e-18
7209.0  3.31783528013e-18
7209.5  3.24843974224e-18
7210.0  3.19904415704e-18
7210.5  3.27287093463e-18
7211.0  3.33875660655e-18
7211.5  3.66026055741e-18
7212.0  3.63978361899e-18
7212.5  3.15762686273e-18
7213.0  2.87052047581e-18
7213.5  2.52745528303e-18
7214.0  2.3916199115e-18
7214.5  2.45078988815e-18
7215.0  3.72194406549e-18
7215.5  3.60605385861e-18
7216.0  3.41931754282e-18
7216.5  3.15795644847e-18
7217.0  3.04088705006e-18
7217.5  2.40330010163e-18
7218.0  2.39113308103e-18
7218.5  2.36423205152e-18
7219.0  2.14805740383e-18
7219.5  2.0148715696e-18
7220.0  2.52861009392e-18
7220.5  2.7491564771e-18
7221.0  3.33133940246e-18
7221.5  3.51002822392e-18
7222.0  3.65865906274e-18
7222.5  2.58618202665e-18
7223.0  2.32968597064e-18
7223.5  1.95051394956e-18
7224.0  2.41202277709e-18
7224.5  2.9266685705e-18
7225.0  3.83657534818e-18
7225.5  4.03854284901e-18
7226.0  3.51756166247e-18
7226.5  3.15860502373e-18
7227.0  2.6194488385e-18
7227.5  2.21211132976e-18
7228.0  2.04167994633e-18
7228.5  1.8821333572e-18
7229.0  1.9580872548e-18
7229.5  2.11492021918e-18
7230.0  2.64261914846e-18
7230.5  2.94545400586e-18
7231.0  2.23838175913e-18
7231.5  2.31417703425e-18
7232.0  2.66127442049e-18
7232.5  2.86878317784e-18
7233.0  3.03046548837e-18
7233.5  2.71924752413e-18
7234.0  2.56473776519e-18
7234.5  2.07060252822e-18
7235.0  2.46337101143e-18
7235.5  2.87442764809e-18
7236.0  3.51090101016e-18
7236.5  3.84046077443e-18
7237.0  5.25304938265e-18
7237.5  5.46308618378e-18
7238.0  5.75907535487e-18
7238.5  5.51426309756e-18
7239.0  5.39306838818e-18
7239.5  4.57627428932e-18
7240.0  4.16782575889e-18
7240.5  3.38087778373e-18
7241.0  3.64401843799e-18
7241.5  3.78534805816e-18
7242.0  3.37189685952e-18
7242.5  3.45736605321e-18
7243.0  3.73913344343e-18
7243.5  3.31362325801e-18
7244.0  3.0013728676e-18
7244.5  2.14593923341e-18
7245.0  1.93087693952e-18
7245.5  1.49788527733e-18
7246.0  2.24565972184e-18
7246.5  2.98423981269e-18
7247.0  3.45718531284e-18
7247.5  3.55239368564e-18
7248.0  3.44816067826e-18
7248.5  3.076849271e-18
7249.0  2.58332049171e-18
7249.5  2.68463137977e-18
7250.0  2.76467388886e-18
7250.5  3.66588830659e-18
7251.0  3.29010304461e-18
7251.5  2.60885602922e-18
7252.0  3.2208066466e-18
7252.5  3.53015990633e-18
7253.0  3.83130122971e-18
7253.5  3.55680931912e-18
7254.0  2.83513080134e-18
7254.5  2.49734226181e-18
7255.0  2.26276772722e-18
7255.5  3.04523991213e-18
7256.0  3.15852910662e-18
7256.5  3.25533844231e-18
7257.0  3.41560862057e-18
7257.5  3.56581482624e-18
7258.0  3.15889554345e-18
7258.5  3.03425314362e-18
7259.0  2.78679797244e-18
7259.5  2.99871870681e-18
7260.0  3.26619733776e-18
7260.5  3.71292340846e-18
7261.0  3.83896197638e-18
7261.5  3.4870115392e-18
7262.0  3.16423914568e-18
7262.5  2.60986359751e-18
7263.0  2.33737001321e-18
7263.5  2.20701359725e-18
7264.0  3.37922395076e-18
7264.5  3.53329101342e-18
7265.0  3.86139539796e-18
7265.5  3.79408728482e-18
7266.0  3.74957110269e-18
7266.5  4.05156604556e-18
7267.0  4.141855543e-18
7267.5  4.35837294292e-18
7268.0  4.53765546203e-18
7268.5  4.69794410028e-18
7269.0  4.64446711129e-18
7269.5  4.53493433316e-18
7270.0  3.95151198522e-18
7270.5  3.84610971999e-18
7271.0  3.71914659327e-18
7271.5  5.6363656987e-18
7272.0  6.60969753548e-18
7272.5  1.15487623878e-17
7273.0  9.23462351395e-18
7273.5  5.44399141597e-18
7274.0  4.98609151942e-19
7274.5  -1.74884163512e-18
7275.0  3.02498859732e-17
7275.5  2.8298969826e-17
7276.0  2.35519401667e-17
7276.5  1.41034175589e-17
7277.0  8.13756718473e-18
7277.5  4.12466607222e-18
7278.0  3.42623446693e-18
7278.5  2.23328726468e-18
7279.0  3.09353664475e-18
7279.5  3.8312278012e-18
7280.0  -3.00866710327e-19
7280.5  -4.10988444435e-19
7281.0  3.05999032822e-18
7281.5  3.87627320224e-18
7282.0  4.82064307927e-18
7282.5  5.06288211274e-18
7283.0  4.94757577321e-18
7283.5  2.8134759488e-18
7284.0  2.41078217434e-18
7284.5  1.77795666756e-18
7285.0  2.06580098838e-18
7285.5  2.18945693737e-18
7286.0  1.96476242558e-18
7286.5  1.82686598878e-18
7287.0  1.52573058566e-18
7287.5  1.60873334204e-18
7288.0  1.65905613949e-18
7288.5  2.37683164814e-18
7289.0  2.34340275775e-18
7289.5  2.06721323867e-18
7290.0  1.95427100683e-18
7290.5  1.86087872301e-18
7291.0  2.59586172678e-18
7291.5  2.70936460595e-18
7292.0  2.65697979499e-18
7292.5  2.74861975226e-18
7293.0  2.8509801763e-18
7293.5  2.3496228734e-18
7294.0  2.25064998284e-18
7294.5  2.67979924307e-18
7295.0  2.90172665543e-18
7295.5  3.23843347996e-18
7296.0  3.58753889385e-18
7296.5  3.72993283772e-18
7297.0  3.50775066057e-18
7297.5  3.66482249483e-18
7298.0  3.99552237066e-18
7298.5  4.0347220566e-18
7299.0  4.05760951704e-18
7299.5  4.5456916497e-18
7300.0  4.6911336908e-18
7300.5  5.03788912501e-18
7301.0  5.36978881079e-18
7301.5  5.63564515211e-18
7302.0  4.95887645738e-18
7302.5  4.66882130938e-18
7303.0  3.78636995014e-18
7303.5  3.29457845972e-18
7304.0  2.76157179265e-18
7304.5  2.9393896146e-18
7305.0  3.11929690108e-18
7305.5  4.35972518816e-18
7306.0  4.40153582005e-18
7306.5  4.46316480253e-18
7307.0  3.99343183812e-18
7307.5  3.77678113081e-18
7308.0  2.49937631035e-18
7308.5  2.5840139121e-18
7309.0  2.75668550301e-18
7309.5  3.24832239952e-18
7310.0  3.52818362771e-18
7310.5  2.92636224183e-18
7311.0  2.73863845237e-18
7311.5  2.28848663011e-18
7312.0  2.39683957343e-18
7312.5  2.48137480977e-18
7313.0  3.70960831805e-18
7313.5  4.14424859799e-18
7314.0  5.30339575582e-18
7314.5  4.52261732263e-18
7315.0  3.69707353867e-18
7315.5  5.00273690147e-18
7316.0  5.41080271384e-18
7316.5  6.02395971543e-18
7317.0  5.54290604174e-18
7317.5  4.85191174706e-18
7318.0  3.31112673122e-18
7318.5  2.75298915381e-18
7319.0  4.43013445954e-18
7319.5  3.28504469793e-18
7320.0  1.00865401819e-18
7320.5  2.1591594888e-18
7321.0  2.79859509143e-18
7321.5  3.9902896676e-18
7322.0  3.98476987075e-18
7322.5  3.79289874729e-18
7323.0  3.41893159336e-18
7323.5  3.13313781938e-18
7324.0  3.08834370444e-18
7324.5  3.19127138363e-18
7325.0  3.68052742717e-18
7325.5  3.52566137171e-18
7326.0  3.36513579084e-18
7326.5  2.90390662641e-18
7327.0  2.76959696224e-18
7327.5  2.6184323198e-18
7328.0  2.81817594849e-18
7328.5  3.09985019986e-18
7329.0  2.86768649976e-18
7329.5  2.78746964618e-18
7330.0  3.06360223834e-18
7330.5  3.00207297832e-18
7331.0  2.8821938722e-18
7331.5  3.46361789987e-18
7332.0  3.7810105979e-18
7332.5  3.29216569359e-18
7333.0  3.61556269134e-18
7333.5  4.58742207311e-18
7334.0  4.25345716227e-18
7334.5  4.00240694912e-18
7335.0  3.16152312327e-18
7335.5  3.31713091551e-18
7336.0  4.50037650178e-18
7336.5  4.82318771135e-18
7337.0  5.15328029573e-18
7337.5  8.46749485407e-18
7338.0  9.040957327e-18
7338.5  7.07645041547e-18
7339.0  6.16127647457e-18
7339.5  4.88746222927e-18
7340.0  6.31965141182e-18
7340.5  6.81355326836e-18
7341.0  5.46720082487e-18
7341.5  4.53018778414e-18
7342.0  2.72474275812e-18
7342.5  1.46734230042e-18
7343.0  7.89610089979e-19
7343.5  9.87221753527e-19
7344.0  -4.54786251539e-19
7344.5  -4.46907957068e-18
7345.0  -1.67749427901e-18
7345.5  4.00427508184e-19
7346.0  2.26394126285e-18
7346.5  2.49590456138e-18
7347.0  2.41132805437e-18
7347.5  2.575449189e-18
7348.0  2.74165847527e-18
7348.5  2.8449526757e-18
7349.0  2.83033863936e-18
7349.5  2.51340747091e-18
7350.0  2.39537652076e-18
7350.5  2.23228934745e-18
7351.0  1.55215296988e-18
7351.5  1.33466783215e-18
7352.0  2.30763686803e-18
7352.5  2.37296817814e-18
7353.0  2.49731830102e-18
7353.5  2.89997954285e-18
7354.0  3.11542336238e-18
7354.5  2.71018543674e-18
7355.0  3.08317733891e-18
7355.5  4.1536660493e-18
7356.0  3.69487952488e-18
7356.5  3.3554830121e-18
7357.0  2.75434935825e-18
7357.5  2.4839016993e-18
7358.0  1.674330337e-18
7358.5  1.57184050182e-18
7359.0  1.46856433357e-18
7359.5  2.62468184248e-18
7360.0  2.9992765746e-18
7360.5  3.75136345528e-18
7361.0  3.50014515534e-18
7361.5  3.15533037968e-18
7362.0  2.17962127057e-18
7362.5  1.81895726755e-18
7363.0  1.8784933843e-18
7363.5  1.70789143317e-18
7364.0  1.38349958578e-18
7364.5  1.99242241227e-18
7365.0  2.31707760424e-18
7365.5  2.1973981277e-18
7366.0  3.03875980801e-18
7366.5  5.35805468967e-18
7367.0  4.92885205075e-18
7367.5  4.61159494128e-18
7368.0  4.74550354337e-18
7368.5  4.87640088582e-18
7369.0  5.35927230683e-18
7369.5  4.98912453345e-18
7370.0  4.61614576254e-18
7370.5  3.66491780719e-18
7371.0  3.40531351845e-18
7371.5  3.17036017546e-18
7372.0  3.11763015098e-18
7372.5  3.04513917537e-18
7373.0  6.9116655093e-19
7373.5  -1.18333619073e-19
7374.0  1.69617007723e-18
7374.5  1.85930830654e-18
7375.0  2.17080093036e-18
7375.5  2.29708275826e-18
7376.0  2.36482342419e-18
7376.5  2.40129703599e-18
7377.0  2.54204897799e-18
7377.5  2.92491412306e-18
7378.0  3.05819699231e-18
7378.5  3.1572245932e-18
7379.0  3.16903755517e-18
7379.5  3.14364771622e-18
7380.0  3.02701790325e-18
7380.5  3.26946073077e-18
7381.0  3.51517407524e-18
7381.5  3.05428226355e-18
7382.0  2.88982022069e-18
7382.5  2.47339205752e-18
7383.0  2.17375854318e-18
7383.5  1.75863404296e-18
7384.0  2.57614250486e-18
7384.5  2.90858639974e-18
7385.0  3.6160265503e-18
7385.5  3.50876514267e-18
7386.0  3.30226845077e-18
7386.5  2.58396065949e-18
7387.0  2.19593065063e-18
7387.5  2.80336163952e-18
7388.0  3.0224818214e-18
7388.5  3.55663493526e-18
7389.0  3.93461769826e-18
7389.5  4.21730326316e-18
7390.0  2.77448418818e-18
7390.5  2.5035581671e-18
7391.0  2.18832266259e-18
7391.5  2.2507660081e-18
7392.0  2.31463118506e-18
7392.5  2.63027615772e-18
7393.0  2.62292927507e-18
7393.5  1.92986234302e-18
7394.0  1.89254882708e-18
7394.5  1.84056145688e-18
7395.0  2.1168068208e-18
7395.5  2.2024522814e-18
7396.0  1.60947242844e-18
7396.5  1.92044506097e-18
7397.0  2.5276871741e-18
7397.5  3.18592276635e-18
7398.0  3.54566061863e-18
7398.5  4.99139096821e-18
7399.0  5.16191663603e-18
7399.5  5.44815988449e-18
7400.0  4.44282780769e-18
7400.5  3.67946844615e-18
7401.0  2.09294165023e-18
7401.5  1.88660070843e-18
7402.0  1.97144633038e-18
7402.5  2.5060384759e-18
7403.0  3.06131540008e-18
7403.5  3.14129062773e-18
7404.0  3.06826121698e-18
7404.5  2.27621103197e-18
7405.0  1.76945521851e-18
7405.5  1.04788320771e-18
7406.0  1.01568314937e-18
7406.5  1.00799814628e-18
7407.0  1.18007186367e-18
7407.5  1.34234461629e-18
7408.0  1.66514846152e-18
7408.5  1.90282218826e-18
7409.0  2.03565705986e-18
7409.5  1.33472918791e-18
7410.0  1.14159002891e-18
7410.5  6.89940411317e-19
7411.0  1.48592441821e-18
7411.5  2.10230305891e-18
7412.0  3.12551883494e-18
7412.5  3.26487449794e-18
7413.0  3.20614041401e-18
7413.5  2.92101227239e-18
7414.0  2.61875374599e-18
7414.5  2.23532489397e-18
7415.0  2.12344011103e-18
7415.5  2.01502883314e-18
7416.0  1.93814048924e-18
7416.5  1.82596534483e-18
7417.0  1.07206762952e-18
7417.5  7.80869546667e-19
7418.0  1.22230542273e-18
7418.5  1.1545891648e-18
7419.0  1.01615333351e-18
7419.5  1.58408711306e-18
7420.0  1.90895827941e-18
7420.5  2.16881293048e-18
7421.0  2.08617436663e-18
7421.5  1.79195712519e-18
7422.0  1.5927132447e-18
7422.5  1.43484435772e-18
7423.0  1.11190122318e-18
7423.5  9.70299713037e-19
7424.0  5.31700066426e-19
7424.5  7.62387263279e-19
7425.0  1.01276602594e-18
7425.5  1.99385028162e-18
7426.0  2.34303603738e-18
7426.5  3.14567327405e-18
7427.0  2.60657960716e-18
7427.5  1.80149358599e-18
7428.0  1.70577513813e-18
7428.5  1.66293763072e-18
7429.0  1.44648649784e-18
7429.5  1.27437364417e-18
7430.0  9.1291221734e-19
7430.5  1.17673205498e-18
7431.0  1.3318580755e-18
7431.5  2.06328029168e-18
7432.0  2.06917579987e-18
7432.5  1.9347102353e-18
7433.0  1.61320537966e-18
7433.5  1.3512772653e-18
7434.0  1.89069624298e-18
7434.5  2.30260205647e-18
7435.0  3.93300097415e-18
7435.5  4.19446654433e-18
7436.0  4.48654935095e-18
7436.5  2.82876745363e-18
7437.0  2.24884893832e-18
7437.5  1.07884320359e-18
7438.0  1.20221361603e-18
7438.5  1.39228212186e-18
7439.0  1.87317948652e-18
7439.5  2.07647343069e-18
7440.0  1.79800474381e-18
7440.5  1.43810831727e-18
7441.0  6.54658419638e-19
7441.5  7.33592136631e-19
7442.0  7.81617810734e-19
7442.5  1.16170154776e-18
7443.0  1.49811853904e-18
7443.5  2.49321505213e-18
7444.0  2.38344678965e-18
7444.5  2.29108521127e-18
7445.0  2.0152043283e-18
7445.5  1.98310704082e-18
7446.0  2.07148319985e-18
7446.5  1.87413025793e-18
7447.0  1.64611357301e-18
7447.5  1.08745436109e-18
7448.0  9.767574832e-19
7448.5  1.62833584016e-18
7449.0  1.76621733904e-18
7449.5  1.98636428593e-18
7450.0  1.84845401684e-18
7450.5  1.78717282026e-18
7451.0  1.42048449114e-18
7451.5  1.42777419718e-18
7452.0  1.44495616275e-18
7452.5  1.62765343134e-18
7453.0  1.74309193145e-18
7453.5  2.32002901466e-18
7454.0  2.1860528816e-18
7454.5  1.55775753076e-18
7455.0  9.94303967584e-19
7455.5  5.02144156571e-19
7456.0  5.05306207068e-19
7456.5  7.37991382935e-19
7457.0  2.07752678821e-18
7457.5  2.1172621121e-18
7458.0  2.16491374675e-18
7458.5  2.43780011625e-18
7459.0  2.49642211709e-18
7459.5  2.13058756204e-18
7460.0  1.97730752927e-18
7460.5  1.72217356939e-18
7461.0  1.04575877705e-18
7461.5  7.30706313871e-19
7462.0  1.37498733843e-18
7462.5  1.74584350702e-18
7463.0  2.6109610296e-18
7463.5  2.72083832443e-18
7464.0  2.79323462627e-18
7464.5  2.27361228642e-18
7465.0  2.12120577357e-18
7465.5  1.75632186843e-18
7466.0  1.56485563677e-18
7466.5  1.39057969837e-18
7467.0  8.39826251462e-19
7467.5  6.87870311146e-19
7468.0  4.39756966866e-19
7468.5  8.49398043839e-19
7469.0  1.3623431457e-18
7469.5  1.70274147092e-18
7470.0  1.82497478682e-18
7470.5  1.97492297799e-18
7471.0  1.84811179928e-18
7471.5  1.62686367962e-18
7472.0  7.56312774675e-19
7472.5  3.30080695074e-19
7473.0  3.82545577419e-19
7473.5  6.92968821092e-19
7474.0  1.46907048514e-18
7474.5  1.41949339455e-18
7475.0  1.38536762553e-18
7475.5  8.46037157017e-19
7476.0  7.46963313475e-19
7476.5  5.98841084234e-19
7477.0  1.79631192282e-19
7477.5  -2.19926119614e-19
7478.0  -1.53333424759e-20
7478.5  1.39463103856e-19
7479.0  9.01884054803e-19
7479.5  1.35721806081e-18
7480.0  1.9550895701e-18
7480.5  1.85678833621e-18
7481.0  1.75165747488e-18
7481.5  2.82605565632e-19
7482.0  7.90418231549e-20
7482.5  -2.94818281818e-19
7483.0  3.85367396787e-19
7483.5  7.36911258331e-19
7484.0  1.70126940373e-18
7484.5  1.76070630023e-18
7485.0  1.82848886689e-18
7485.5  1.78719775521e-18
7486.0  1.75726822331e-18
7486.5  1.60813720334e-18
7487.0  1.58685727465e-18
7487.5  1.5775830733e-18
7488.0  1.51531227679e-18
7488.5  1.45291520903e-18
7489.0  8.40382911104e-19
7489.5  5.84360817554e-19
7490.0  -2.70305513721e-19
7490.5  7.18189037244e-21
7491.0  3.90869188863e-19
7491.5  -7.95140266936e-20
7492.0  -2.84459270233e-19
7492.5  -1.0975003666e-18
7493.0  -1.11048979948e-18
7493.5  -1.13583395149e-18
7494.0  -3.54724953092e-19
7494.5  7.26692565808e-20
7495.0  -1.00949046196e-20
7495.5  -4.627599237e-20
7496.0  -1.37809016344e-19
7496.5  -3.34802099639e-19
7497.0  -4.85675290761e-19
7497.5  -1.6810493822e-19
7498.0  -1.02498547003e-19
7498.5  -1.40931117469e-20
7499.0  -5.4923797284e-20
7499.5  -9.80872996201e-20
7500.0  -4.9264257902e-19
7500.5  -5.64097958713e-19
7501.0  -2.76466036144e-19
7501.5  -1.31091516104e-19
7502.0  8.16946173459e-20
7502.5  2.25700783342e-19
7503.0  2.62996717525e-19
7503.5  -8.10377276359e-19
7504.0  -7.38310109987e-19
7504.5  -5.8901780367e-19
7505.0  2.1350584881e-20
7505.5  3.76555011956e-19
7506.0  4.45136240935e-19
7506.5  4.16496945603e-19
7507.0  3.14460529744e-19
7507.5  4.69286654224e-19
7508.0  5.95104086661e-19
7508.5  -3.74006720138e-19
7509.0  -6.65733808813e-19
7509.5  -1.33286941107e-18
7510.0  -1.51320971472e-18
7510.5  -1.71547952075e-18
7511.0  -7.52478350358e-19
7511.5  -4.39110027239e-19
7512.0  -2.14769173737e-20
7512.5  -2.69444164432e-19
7513.0  -6.55876508895e-19
7513.5  -5.9614601647e-19
7514.0  -5.66515396376e-19
7514.5  3.85478798369e-19
7515.0  7.26369439619e-19
7515.5  1.48356693423e-18
7516.0  2.19072916383e-18
7516.5  2.63036514786e-18
7517.0  1.76363729004e-18
7517.5  1.5847755104e-18
7518.0  1.22489519146e-18
7518.5  1.01312120106e-18
7519.0  8.30015090725e-19
7519.5  1.2821998644e-18
7520.0  1.40044999329e-18
7520.5  1.5920417767e-18
7521.0  9.73891180021e-19
7521.5  2.35290920757e-19
7522.0  -1.15565942724e-18
7522.5  -1.59130236596e-18
7523.0  -1.60937539029e-18
7523.5  -1.23862291357e-18
7524.0  -6.20469797837e-19
7524.5  -9.29122575814e-19
7525.0  -1.07350308986e-18
7525.5  -1.85480912313e-20
7526.0  1.32525647414e-19
7526.5  4.6390793835e-19
7527.0  1.34648105665e-19
7527.5  -8.42048564643e-20
7528.0  -9.78822986928e-19
7528.5  -1.10535573947e-18
7529.0  -1.23389663754e-18
7529.5  -6.61369578865e-19
7530.0  -1.32711794994e-19
7530.5  -9.81675530141e-19
7531.0  -1.26300617153e-18
7531.5  -1.93511400152e-18
7532.0  -1.50906767501e-18
7532.5  -9.64738582268e-19
7533.0  1.23058189269e-19
7533.5  4.94389278415e-19
7534.0  4.91998110878e-19
7534.5  4.60790168348e-19
7535.0  4.04844099391e-19
7535.5  6.06971313518e-19
7536.0  7.09034205215e-19
7536.5  5.74949600407e-19
7537.0  4.95118640329e-19
7537.5  2.97400000791e-19
7538.0  3.67824675792e-19
7538.5  4.18097973919e-19
7539.0  4.63506745061e-19
7539.5  6.33654281568e-19
7540.0  1.30776136978e-18
7540.5  6.55458149196e-19
7541.0  9.52943221152e-21
7541.5  -4.75513055544e-19
7542.0  -5.07012034806e-19
7542.5  1.3281486508e-19
7543.0  5.4592323658e-19
7543.5  1.11325850667e-18
7544.0  4.69009747073e-19
7544.5  1.84772284731e-19
7545.0  -1.0418895396e-18
7545.5  -1.29104664247e-18
7546.0  -1.77417111663e-18
7546.5  -8.74825821385e-19
7547.0  -3.83006549334e-19
7547.5  -4.81120333289e-19
7548.0  -5.04868859921e-19
7548.5  -5.58761422284e-19
7549.0  -2.7910091469e-19
7549.5  -6.39672413988e-20
7550.0  -2.31008847683e-19
7550.5  -1.9959658773e-19
7551.0  5.983721246e-20
7551.5  3.06081932385e-19
7552.0  5.68724547761e-19
7552.5  -1.30854786577e-19
7553.0  -3.65323463761e-19
7553.5  -8.21226926262e-19
7554.0  -7.95920114653e-19
7554.5  -7.58257598013e-19
7555.0  -1.43050923437e-18
7555.5  -1.71218370099e-18
7556.0  -2.04957670211e-18
7556.5  -1.95762741539e-18
7557.0  -1.76253683917e-18
7557.5  -1.23252411104e-18
7558.0  -9.17836432928e-19
7558.5  3.11666720859e-19
7559.0  3.99486888986e-19
7559.5  4.00589855479e-19
7560.0  -1.08526569366e-20
7560.5  -3.53200163352e-19
7561.0  -1.24637680785e-18
7561.5  -1.18306791985e-18
7562.0  -2.04601702509e-20
7562.5  2.20242657471e-19
7563.0  4.97925385978e-19
7563.5  3.99980215462e-19
7564.0  3.52915788283e-19
7564.5  1.36541687227e-19
7565.0  5.62841086333e-19
7565.5  1.25010521304e-18
7566.0  1.32467660507e-18
7566.5  1.35862406852e-18
7567.0  -2.84486177395e-19
7567.5  -3.51119384203e-19
7568.0  -4.8726152687e-19
7568.5  6.29831086625e-20
7569.0  4.18785800438e-19
7569.5  -7.44987928275e-20
7570.0  -2.92534292295e-19
7570.5  -9.01325528749e-19
7571.0  -1.00683234495e-18
7571.5  -1.10205424302e-18
7572.0  -1.32947770767e-18
7572.5  -1.25631135907e-18
7573.0  -5.10479506719e-19
7573.5  -3.91068141062e-19
7574.0  -2.41486750677e-19
7574.5  -1.82233756536e-19
7575.0  -1.97799028101e-19
7575.5  -7.90457695413e-19
7576.0  -1.09580376184e-18
7576.5  -1.63331617229e-18
7577.0  -9.62298858825e-19
7577.5  -6.29281120884e-19
7578.0  -8.55365778332e-19
7578.5  -9.13784024264e-19
7579.0  -1.04836225177e-18
7579.5  -8.21301475694e-19
7580.0  -6.61198086511e-19
7580.5  -1.81146857385e-19
7581.0  -8.40426887116e-20
7581.5  7.45704627442e-20
7582.0  -2.68235688546e-19
7582.5  -6.04806350738e-19
7583.0  -2.29874893107e-19
7583.5  -1.40626551948e-19
7584.0  -1.28166141719e-19
7584.5  -1.57053126048e-19
7585.0  -1.96516218773e-19
7585.5  -2.49213274437e-19
7586.0  -2.85603730603e-19
7586.5  -7.53122172172e-19
7587.0  -6.36159570229e-19
7587.5  -4.09777622861e-19
7588.0  -7.1809653602e-19
7588.5  -8.86586703982e-19
7589.0  -1.13307379942e-18
7589.5  -1.4401870241e-18
7590.0  -2.2856852206e-18
7590.5  -1.85634421623e-18
7591.0  -1.5251732737e-18
7591.5  -2.27188364624e-18
7592.0  -2.31588098299e-18
7592.5  -2.00267510619e-18
7593.0  -1.34843316767e-18
7593.5  -6.46450216416e-19
7594.0  1.76200276361e-19
7594.5  4.60528432268e-19
7595.0  1.07006626662e-18
7595.5  1.10548118167e-18
7596.0  1.15853515668e-18
7596.5  4.40977180485e-19
7597.0  1.3660279586e-19
7597.5  -3.35967058902e-19
7598.0  -4.50815236387e-19
7598.5  -6.97111417917e-19
7599.0  -2.22376271689e-19
7599.5  6.38058412432e-20
7600.0  5.564661934e-19
7600.5  5.94115399737e-19
7601.0  5.95549601009e-19
7601.5  -5.36169581728e-19
7602.0  -1.49406205017e-18
7602.5  -8.97848153266e-19
7603.0  -6.96204812057e-19
7603.5  -1.75139452884e-19
7604.0  2.71695181986e-19
7604.5  7.9781886236e-19
7605.0  5.17625332427e-19
7605.5  3.69652056888e-19
7606.0  -4.41114785108e-19
7606.5  -4.18332313919e-19
7607.0  -3.80638058292e-19
7607.5  2.48778505075e-19
7608.0  5.41289684036e-19
7608.5  5.22093020282e-19
7609.0  5.95790078686e-19
7609.5  7.72858230106e-19
7610.0  6.23363491615e-19
7610.5  5.23828066883e-19
7611.0  -5.37504500592e-19
7611.5  -7.10187203912e-19
7612.0  -9.43336664521e-19
7612.5  -6.48042144321e-19
7613.0  -3.73010904378e-19
7613.5  -2.7196951393e-20
7614.0  1.86171306424e-19
7614.5  1.12317527928e-18
7615.0  1.11499453703e-18
7615.5  1.1043524319e-18
7616.0  5.05029809496e-19
7616.5  2.77286038797e-19
7617.0  -9.52827007492e-20
7617.5  -7.3839557647e-20
7618.0  -3.44657001801e-20
7618.5  -2.24507218672e-19
7619.0  -3.23114661985e-19
7619.5  -2.39523956443e-20
7620.0  7.15199240096e-20
7620.5  2.99659631317e-19
7621.0  6.8914307205e-19
7621.5  9.76174253722e-19
7622.0  -3.1987129792e-20
7622.5  -4.12761333461e-19
7623.0  -1.47714054559e-18
7623.5  -1.55971562374e-18
7624.0  -1.64462659864e-18
7624.5  -1.32342738071e-18
7625.0  -1.26594627161e-18
7625.5  -1.46627406989e-18
7626.0  -1.54121553006e-18
7626.5  -1.64890749715e-18
7627.0  -1.60186899877e-18
7627.5  -1.58418150753e-18
7628.0  -1.6255642503e-18
7628.5  -1.58211756414e-18
7629.0  -1.4927860727e-18
7629.5  -1.45411680992e-18
7630.0  -1.4317465685e-18
7630.5  -1.44509350279e-18
7631.0  -1.30865875696e-18
7631.5  -8.84443215044e-19
7632.0  -1.27351565136e-18
7632.5  -1.59150795661e-18
7633.0  -1.13546166766e-18
7633.5  -9.87418552806e-19
7634.0  -6.17413373341e-19
7634.5  -9.96562853849e-19
7635.0  -1.42868672188e-18
7635.5  -1.76859130476e-18
7636.0  -1.77207335165e-18
7636.5  -6.44167781371e-19
7637.0  -3.64699456657e-19
7637.5  8.29263050318e-20
7638.0  2.09003684083e-19
7638.5  2.65646041385e-19
7639.0  -3.67711341687e-19
7639.5  -5.12101250451e-19
7640.0  -8.40504848467e-19
7640.5  -1.21168157691e-18
7641.0  -1.4520458512e-18
7641.5  -2.28925138043e-18
7642.0  -2.48411313869e-18
7642.5  -2.89455462444e-18
7643.0  -2.33661557245e-18
7643.5  -1.82960683791e-18
7644.0  -1.93530883711e-18
7644.5  -1.95376779699e-18
7645.0  -1.9321420559e-18
7645.5  -2.17735651428e-18
7646.0  -2.48841982259e-18
7646.5  -2.20048916579e-18
7647.0  -2.07182028546e-18
7647.5  -1.50760545235e-18
7648.0  -1.29244485394e-18
7648.5  -9.05812832777e-19
7649.0  -9.11347121107e-19
7649.5  -9.1419954852e-19
7650.0  -7.80087437665e-19
7650.5  -1.07912831155e-18
7651.0  -1.88123492376e-18
7651.5  -2.30528283222e-18
7652.0  -2.61246298759e-18
7652.5  -2.86401306777e-18
7653.0  -2.74602307532e-18
7653.5  -2.10847224599e-18
7654.0  -2.10728487714e-18
7654.5  -2.1060720466e-18
7655.0  -1.42339415217e-18
7655.5  -1.28790012345e-18
7656.0  -1.55873975313e-18
7656.5  -1.6848057074e-18
7657.0  -1.86368240788e-18
7657.5  -2.47910556233e-18
7658.0  -2.71899965031e-18
7658.5  -2.68716400342e-18
7659.0  -2.38985332512e-18
7659.5  -1.78607750334e-18
7660.0  -2.25214671482e-18
7660.5  -2.51947358019e-18
7661.0  -2.35510881616e-18
7661.5  -2.0239915375e-18
7662.0  -1.04354804633e-18
7662.5  -1.65659120821e-18
7663.0  -2.1539938367e-18
7663.5  -3.59647234027e-18
7664.0  -3.82959751752e-18
7664.5  -3.79646721472e-18
7665.0  -3.17976672463e-18
7665.5  -2.48036658051e-18
7666.0  -2.41411237062e-18
7666.5  -2.35368457946e-18
7667.0  -1.87794402194e-18
7667.5  -1.96712025483e-18
7668.0  -2.1095161468e-18
7668.5  -1.88091261599e-18
7669.0  -1.77850463767e-18
7669.5  -3.0939397596e-18
7670.0  -3.30658860162e-18
7670.5  -3.78692465027e-18
7671.0  -3.33715323003e-18
7671.5  -3.0459399258e-18
7672.0  -2.30989381635e-18
7672.5  -2.38244798423e-18
7673.0  -2.89630134419e-18
7673.5  -3.12675714214e-18
7674.0  -3.33679007934e-18
7674.5  -3.59310731736e-18
7675.0  -3.55812092455e-18
7675.5  -2.98850575683e-18
7676.0  -2.88450897151e-18
7676.5  -2.75180781788e-18
7677.0  -3.03565414727e-18
7677.5  -3.14648850035e-18
7678.0  -3.3980691317e-18
7678.5  -3.27822025987e-18
7679.0  -3.06079330405e-18
7679.5  -3.96358416765e-18
7680.0  -4.42646349979e-18
7680.5  -4.98651143239e-18
7681.0  -4.87853311911e-18
7681.5  -4.53664192662e-18
7682.0  -3.96358097857e-18
7682.5  -3.54437523181e-18
7683.0  -3.82092075395e-18
7683.5  -3.77888628464e-18
7684.0  -3.4378277721e-18
7684.5  -3.02467761836e-18
7685.0  -2.6007937764e-18
7685.5  -1.69913124034e-18
7686.0  -1.45623637742e-18
7686.5  -1.3171156246e-18
7687.0  -1.4471295766e-18
7687.5  -1.63433386298e-18
7688.0  -2.62658785927e-18
7688.5  -3.0369314186e-18
7689.0  -3.75359029788e-18
7689.5  -3.70998084766e-18
7690.0  -3.61958118805e-18
7690.5  -3.20788999692e-18
7691.0  -2.96731920397e-18
7691.5  -2.89291797841e-18
7692.0  -2.75154036786e-18
7692.5  -2.32457821605e-18
7693.0  -2.48788243113e-18
7693.5  -2.62290412457e-18
7694.0  -4.1138727046e-18
7694.5  -4.50037182486e-18
7695.0  -5.18836669489e-18
7695.5  -4.62617730868e-18
7696.0  -3.97493827259e-18
7696.5  -3.63486248045e-18
7697.0  -3.53450710318e-18
7697.5  -3.56373634423e-18
7698.0  -3.6588768079e-18
7698.5  -3.81493456152e-18
7699.0  -3.36886539336e-18
7699.5  -3.16308353826e-18
7700.0  -3.31108007647e-18
7700.5  -3.24277135848e-18
7701.0  -3.07631156868e-18
7701.5  -3.42983292655e-18
7702.0  -3.66517477211e-18
7702.5  -4.70299737825e-18
7703.0  -4.82936717796e-18
7703.5  -4.89748731233e-18
7704.0  -4.42274383159e-18
7704.5  -3.97777583678e-18
7705.0  -3.63082396853e-18
7705.5  -3.4576264125e-18
7706.0  -2.78156090796e-18
7706.5  -2.66132781254e-18
7707.0  -2.50306831628e-18
7707.5  -3.80374319192e-18
7708.0  -4.24994264519e-18
7708.5  -3.83335880105e-18
7709.0  -3.19241739412e-18
7709.5  -1.98804302512e-18
7710.0  -2.144275436e-18
7710.5  -2.22787236921e-18
7711.0  -2.44316040103e-18
7711.5  -2.83776223903e-18
7712.0  -3.91387290991e-18
7712.5  -3.53392651958e-18
7713.0  -3.24583004393e-18
7713.5  -4.63485748607e-19
7714.0  -4.79870453241e-19
7714.5  -2.3996799359e-18
7715.0  -3.00112417676e-18
7715.5  -3.64227223035e-18
7716.0  -4.01092063065e-18
7716.5  -4.21403127959e-18
7717.0  -5.20386760549e-18
7717.5  -4.65556534415e-18
7718.0  -3.83059691916e-18
7718.5  -4.83527654483e-18
7719.0  -5.2692909872e-18
7719.5  -6.45737567266e-18
7720.0  -6.40260983927e-18
7720.5  -6.28084799293e-18
7721.0  -3.9785091868e-18
7721.5  -2.57038593163e-18
7722.0  -2.09739590921e-18
7722.5  -1.99571929211e-18
7723.0  -1.78276161527e-18
7723.5  -1.98241620679e-18
7724.0  -2.15510074902e-18
7724.5  -2.92290039527e-18
7725.0  -3.17732264043e-18
7725.5  -3.81748307776e-18
7726.0  -4.22909675683e-18
7726.5  -4.72879076547e-18
7727.0  -4.88269788636e-18
7727.5  -4.91753503085e-18
7728.0  -4.71537073957e-18
7728.5  -4.75660360862e-18
7729.0  -4.82919388109e-18
7729.5  -5.41163934998e-18
7730.0  -5.69376986023e-18
7730.5  -3.76575527831e-18
7731.0  -3.16717807021e-18
7731.5  -1.76461335462e-18
7732.0  -1.86288656676e-18
7732.5  -1.93141154783e-18
7733.0  -2.1460740316e-18
7733.5  -2.26022397312e-18
7734.0  -2.6223610874e-18
7734.5  -2.83180418108e-18
7735.0  -3.03864975375e-18
7735.5  -2.10164561763e-18
7736.0  -1.73217861978e-18
7736.5  -5.86441220791e-19
7737.0  -1.56780245659e-19
7737.5  4.40562636805e-19
7738.0  6.29273301799e-19
7738.5  6.95197951811e-19
7739.0  4.86853788001e-19
7739.5  5.65909025356e-19
7740.0  7.24206729155e-19
7740.5  1.06174204499e-20
7741.0  -3.93358061939e-19
7741.5  -7.46392776121e-19
7742.0  -4.1295059095e-19
7742.5  6.58928076205e-19
7743.0  7.27149539078e-19
7743.5  7.82178953332e-19
7744.0  -8.11446970456e-19
7744.5  -1.38033678087e-18
7745.0  -2.94660926556e-18
7745.5  -2.68072422491e-18
7746.0  -2.37930615157e-18
7746.5  -1.54004242535e-18
7747.0  -7.93227604705e-19
7747.5  5.07446212283e-18
7748.0  4.47989575775e-18
7748.5  3.52423735671e-18
7749.0  2.80788819068e-18
7749.5  2.48452922415e-18
7750.0  1.85384877073e-18
7750.5  1.23377900922e-18
7751.0  -2.13287125123e-19
7751.5  5.42347096154e-19
7752.0  1.03845779388e-18
7752.5  1.86770074378e-19
7753.0  4.4652246228e-19
7753.5  1.71586470792e-18
7754.0  -2.42800553342e-18
7754.5  -6.27305470948e-18
7755.0  -3.71705294299e-18
7755.5  -2.82374731172e-18
7756.0  -4.75633596605e-19
7756.5  3.63998927968e-19
7757.0  1.46023808763e-18
7757.5  9.42054406827e-19
7758.0  7.16342737695e-19
7758.5  -2.12774855009e-19
7759.0  -3.69993372349e-19
7759.5  -6.63578858168e-19
7760.0  -9.21577969355e-19
7760.5  -1.05823578533e-18
7761.0  2.07989491786e-19
7761.5  6.41737125182e-19
7762.0  1.70070407854e-18
7762.5  2.17011834242e-18
7763.0  2.52610524507e-18
7763.5  6.45434184983e-19
7764.0  1.65416070832e-19
7764.5  -7.9070469011e-19
7765.0  -2.2188398835e-19
7765.5  3.85699319452e-19
7766.0  2.28553952026e-19
7766.5  1.26978794511e-19
7767.0  -4.49900491007e-19
7767.5  -4.15158325592e-19
7768.0  -3.62728804267e-19
7768.5  -1.1080729619e-19
7769.0  -6.50368254784e-21
7769.5  -2.54018538503e-19
7770.0  -2.68047826745e-19
7770.5  -2.98904244583e-19
7771.0  -5.67932476513e-19
7771.5  -7.34177572573e-19
7772.0  -1.41096269052e-18
7772.5  -1.47455542554e-18
7773.0  -1.4988981644e-18
7773.5  -9.60436347296e-19
7774.0  -4.88051029455e-19
7774.5  6.82636190381e-19
7775.0  9.20165593102e-19
7775.5  9.83346329633e-19
7776.0  8.30813029647e-19
7776.5  6.4237977672e-19
7777.0  -3.88871073681e-19
7777.5  -7.31213308431e-19
7778.0  -7.73564175222e-19
7778.5  -1.03629686523e-18
7779.0  -1.49957663684e-18
7779.5  -1.01739043932e-18
7780.0  -7.7641131907e-19
7780.5  5.70099370237e-19
7781.0  6.24377938612e-19
7781.5  6.63469258319e-19
7782.0  -2.95047584116e-19
7782.5  -9.85459198432e-19
7783.0  -6.96022755415e-19
7783.5  -1.10708916419e-18
7784.0  -3.00531659431e-18
7784.5  -2.79384298031e-18
7785.0  -2.57881249059e-18
7785.5  -1.34804835744e-18
7786.0  -9.2797508417e-19
7786.5  3.64775703486e-20
7787.0  -1.74435820296e-19
7787.5  -4.77544593813e-19
7788.0  -4.48451871675e-19
7788.5  -4.44409615028e-19
7789.0  -8.12086910598e-19
7789.5  -8.93322934212e-19
7790.0  -1.06208352606e-18
7790.5  7.10027001653e-19
7791.0  1.75264728457e-18
7791.5  -5.37458353889e-19
7792.0  -8.07482325649e-19
7792.5  -1.15514441176e-18
7793.0  -1.46820888803e-18
7793.5  -1.73063224563e-18
7794.0  -1.29244796585e-18
7794.5  -8.73964401088e-19
7795.0  1.00192156358e-18
7795.5  1.72192326906e-18
7796.0  2.5725790787e-18
7796.5  4.94614547973e-19
7797.0  -4.13745065394e-19
7797.5  -4.02736511947e-18
7798.0  -3.34277287129e-18
7798.5  -2.19059230566e-18
7799.0  -1.2201375636e-18
7799.5  -7.58260670329e-19
7800.0  1.20561589636e-18
7800.5  1.07220848318e-18
7801.0  6.52927309746e-19
7801.5  1.9658506839e-19
7802.0  -1.18174447107e-19
7802.5  -3.70706638068e-19
7803.0  -5.50244398072e-19
7803.5  -1.14687795936e-18
7804.0  -1.05046796887e-18
7804.5  -9.56366801894e-19
7805.0  -6.17454088747e-19
7805.5  -3.93744029393e-19
7806.0  7.13473788289e-19
7806.5  7.99123192228e-20
7807.0  -7.94102878761e-19
7807.5  -1.53637707726e-18
7808.0  -1.80917672945e-18
7808.5  -1.52004195889e-18
7809.0  -7.88342138028e-19
7809.5  6.68007350513e-19
7810.0  1.77177451374e-18
7810.5  2.39509546874e-18
7811.0  2.18208588701e-18
7811.5  1.53597731052e-18
7812.0  -3.79425920374e-19
7812.5  -1.28039386243e-18
7813.0  -2.00798184203e-18
7813.5  -1.99182805324e-18
7814.0  -1.89526600865e-18
7814.5  -1.41108473086e-18
7815.0  -8.20941784031e-19
7815.5  -1.4827945669e-19
7816.0  -6.0019369522e-19
7816.5  -7.15231209712e-19
7817.0  -4.93392892246e-19
7817.5  -8.41344680552e-19
7818.0  -1.40562302349e-18
7818.5  3.10271377206e-18
7819.0  5.16568068062e-18
7819.5  -2.86017282626e-19
7820.0  -2.70129478818e-19
7820.5  -1.11624618984e-19
7821.0  1.03089695371e-18
7821.5  1.79227625333e-18
7822.0  5.94221841988e-18
7822.5  6.06081507087e-18
7823.0  4.85932383019e-18
7823.5  3.97850599486e-18
7824.0  3.14596004342e-18
7824.5  1.58945426957e-18
7825.0  8.38472443357e-19
7825.5  -2.04848624227e-18
7826.0  -1.68322576608e-18
7826.5  -1.19519062664e-18
7827.0  -5.78839690396e-19
7827.5  -3.0228904204e-19
7828.0  1.03071040002e-18
7828.5  1.15279019038e-18
7829.0  1.38774863569e-18
7829.5  7.87219534045e-19
7830.0  4.58996578805e-19
7830.5  5.40276139351e-19
7831.0  4.97289156587e-19
7831.5  3.60232944183e-19
7832.0  5.24097241755e-19
7832.5  6.52579348957e-19
7833.0  3.84216121818e-19
7833.5  3.02383460992e-19
7834.0  1.06891227198e-19
7834.5  -3.42378509097e-20
7835.0  -1.90659579424e-19
7835.5  -1.31314250066e-19
7836.0  -1.04660879999e-19
7836.5  2.95814490823e-21
7837.0  1.92353152217e-19
7837.5  4.91015650265e-19
7838.0  9.59575298854e-19
7838.5  1.16748731829e-18
7839.0  8.85638094998e-19
7839.5  9.63563466702e-19
7840.0  1.145699824e-18
7840.5  7.74370147706e-19
7841.0  5.33313078981e-19
7841.5  4.94182716315e-19
7842.0  5.626346614e-19
7842.5  8.25698495762e-19
7843.0  9.37912163845e-19
7843.5  1.04152779633e-18
7844.0  -3.75195452721e-19
7844.5  -8.01258430491e-19
7845.0  -1.64149657448e-18
7845.5  -9.54710935583e-19
7846.0  -5.7585298646e-20
7846.5  1.15407179457e-18
7847.0  1.58451382245e-18
7847.5  1.59558595213e-18
7848.0  1.011252932e-18
7848.5  -8.74997680289e-20
7849.0  8.10206461785e-19
7849.5  1.28997355628e-18
7850.0  6.45082290597e-18
7850.5  6.18909626129e-18
7851.0  4.77774895578e-18
7851.5  5.67524352433e-18
7852.0  6.36571340562e-18
7852.5  7.64626585447e-18
7853.0  7.46437669525e-18
7853.5  5.69074861954e-18
7854.0  4.34145158739e-18
7854.5  2.87310025555e-18
7855.0  1.87569894617e-18
7855.5  1.23780258414e-18
7856.0  -2.51758246669e-18
7856.5  -2.95388842339e-18
7857.0  -3.62886863009e-18
7857.5  -1.86281219297e-18
7858.0  -1.09375060081e-18
7858.5  -1.68038387583e-19
7859.0  -3.53211384622e-19
7859.5  -7.73108013075e-19
7860.0  -8.59796724777e-19
7860.5  -9.15120596912e-19
7861.0  -8.44148290373e-19
7861.5  -6.46923843555e-19
7862.0  3.10133080432e-20
7862.5  7.66484846785e-19
7863.0  1.43461390883e-18
7863.5  1.03137484322e-18
7864.0  4.50624704946e-19
7864.5  -2.79254320847e-18
7865.0  -2.80621312896e-18
7865.5  -2.82380695963e-18
7866.0  -2.23225695992e-18
7866.5  -1.91319097442e-18
7867.0  4.16808759331e-19
7867.5  1.2880394372e-18
7868.0  2.90040734611e-18
7868.5  1.77124001933e-18
7869.0  1.17711839675e-18
7869.5  6.66354924733e-19
7870.0  8.86327670695e-19
7870.5  1.55899806597e-18
7871.0  1.7600383995e-18
7871.5  1.91261513135e-18
7872.0  7.55769272309e-19
7872.5  5.0576584977e-19
7873.0  1.26873047617e-19
7873.5  -8.20233676266e-19
7874.0  -1.83882390444e-18
7874.5  -2.0692248311e-18
7875.0  -2.13959026584e-18
7875.5  -2.21500190008e-18
7876.0  -1.18323491352e-18
7876.5  3.96962975097e-19
7877.0  5.07933409854e-19
7877.5  5.55690465398e-19
7878.0  5.50229619467e-19
7878.5  7.37222534647e-19
7879.0  1.15661675981e-18
7879.5  1.81162319883e-18
7880.0  2.22617502758e-18
7880.5  2.77736625541e-18
7881.0  2.58764192337e-18
7881.5  1.74284015635e-18
7882.0  6.25170485196e-19
7882.5  -3.83090248802e-19
7883.0  -1.87829658065e-18
7883.5  -2.05360902367e-18
7884.0  -1.21136399624e-18
7884.5  -1.53521187283e-18
7885.0  -1.94906773485e-18
7885.5  -1.27435276744e-18
7886.0  -9.22726084032e-19
7886.5  1.44561379953e-18
7887.0  1.51711614683e-18
7887.5  1.64801332133e-18
7888.0  1.31816536537e-18
7888.5  1.14584054992e-18
7889.0  4.53429059579e-19
7889.5  5.91884547296e-19
7890.0  1.05296961455e-18
7890.5  1.95760423122e-18
7891.0  2.64178534364e-18
7891.5  3.17589517396e-18
7892.0  2.97892397611e-18
7892.5  1.71191984223e-18
7893.0  1.25452669306e-18
7893.5  7.63988067173e-19
7894.0  5.9843162025e-19
7894.5  6.22229871758e-19
7895.0  1.30245830549e-18
7895.5  1.32281297053e-18
7896.0  1.35361911524e-18
7896.5  1.7337255243e-18
7897.0  1.89255833625e-18
7897.5  9.15477799695e-19
7898.0  6.62435531182e-19
7898.5  9.54457323681e-20
7899.0  -7.17124319614e-19
7899.5  -1.23018903921e-18
7900.0  -1.35675709923e-18
7900.5  -1.39232503201e-18
7901.0  -1.47644559008e-18
7901.5  -1.10696440691e-18
7902.0  -7.73986146216e-19
7902.5  4.57971657057e-19
7903.0  7.53676240804e-19
7903.5  1.03590934638e-18
7904.0  4.13888728387e-19
7904.5  -3.81288417364e-19
7905.0  -1.22323463644e-18
7905.5  -1.4535793465e-18
7906.0  -2.40374327096e-19
7906.5  2.02948831869e-19
7907.0  1.01965606864e-18
7907.5  3.49843341383e-19
7908.0  -1.18584386286e-21
7908.5  -3.2560486844e-19
7909.0  4.80861275218e-19
7909.5  2.75801272716e-18
7910.0  3.30782955628e-18
7910.5  3.72445986117e-18
7911.0  2.18142999966e-18
7911.5  1.60153151374e-18
7912.0  -4.8312881091e-20
7912.5  -1.79423079228e-18
7913.0  -3.67207467074e-18
7913.5  -3.6400778883e-18
7914.0  -3.5008509104e-18
7914.5  -2.18417366681e-18
7915.0  -1.52987766546e-18
7915.5  -5.25912269111e-19
7916.0  -2.29342450122e-18
7916.5  -3.05658049704e-18
7917.0  -3.49019578788e-18
7917.5  -3.97024235129e-18
7918.0  -5.05137884531e-18
7918.5  -2.48448142157e-18
7919.0  -8.54559995093e-19
7919.5  -2.36347666303e-18
7920.0  -2.60962723961e-18
7920.5  -2.99029434957e-18
7921.0  -3.12768343156e-18
7921.5  -3.25231987019e-18
7922.0  -1.96369695578e-18
7922.5  -1.71537580844e-18
7923.0  -1.83376758997e-18
7923.5  -1.15661793733e-18
7924.0  -2.84413086422e-19
7924.5  -2.5417327475e-18
7925.0  -3.28476588367e-18
7925.5  -2.34585434709e-18
7926.0  -2.44370791926e-18
7926.5  -2.62558277646e-18
7927.0  -2.13838945825e-18
7927.5  -1.88058397449e-18
7928.0  -1.02152889876e-18
7928.5  -9.48912427536e-19
7929.0  -8.50216645236e-19
7929.5  -6.31096606571e-19
7930.0  -4.63488087347e-19
7930.5  5.46275527546e-19
7931.0  7.0482261239e-19
7931.5  7.46056930873e-19
7932.0  2.23079586512e-19
7932.5  -3.45276465791e-19
7933.0  -1.65704039679e-19
7933.5  -1.24915669471e-19
7934.0  -2.17288999493e-19
7934.5  -5.0644410788e-19
7935.0  -9.55379444778e-19
7935.5  -2.12487154698e-18
7936.0  -2.63584155338e-18
7936.5  -2.60260706574e-18
7937.0  -2.28416240753e-18
7937.5  -1.55600725461e-18
7938.0  -5.83193434096e-19
7938.5  4.28317014585e-20
7939.0  8.95922091557e-19
7939.5  8.88330930582e-19
7940.0  5.65640656293e-19
7940.5  7.43301127864e-19
7941.0  9.06729895009e-19
7941.5  1.14195353971e-18
7942.0  1.10725104908e-18
7942.5  5.36550646751e-19
7943.0  8.11013873138e-20
7943.5  -5.14529129382e-19
7944.0  -1.04495905258e-18
7944.5  -1.24140869731e-18
7945.0  -1.41156815565e-18
7945.5  -1.31593326783e-18
7946.0  -1.13451388524e-18
7946.5  -4.22062275873e-19
7947.0  -3.82579241946e-20
7947.5  -3.12676251799e-19
7948.0  -8.0064735423e-19
7948.5  -2.16449384099e-18
7949.0  -2.23868247701e-18
7949.5  -2.29671732078e-18
7950.0  -1.57210432621e-18
7950.5  -1.35949779267e-18
7951.0  -8.66308215951e-19
7951.5  -1.30117815135e-18
7952.0  -1.78256756762e-18
7952.5  -2.26085559216e-18
7953.0  -2.48979051629e-18
7953.5  -3.50989548349e-18
7954.0  -3.31420874666e-18
7954.5  -3.00321611888e-18
7955.0  -2.63252148484e-18
7955.5  -2.46746468346e-18
7956.0  -2.18687303732e-18
7956.5  -2.37549121403e-18
7957.0  -2.81866662342e-18
7957.5  -2.53334247312e-18
7958.0  -2.34609495628e-18
7958.5  -2.64383501637e-18
7959.0  -2.50457677773e-18
7959.5  -1.87171402569e-18
7960.0  -2.810734263e-18
7960.5  -3.692124123e-18
7961.0  -7.23087278184e-19
7961.5  -1.85479229677e-21
7962.0  4.87966023911e-19
7962.5  -3.30375284981e-19
7963.0  -1.42330586281e-18
7963.5  -2.05634126235e-18
7964.0  -2.2939662465e-18
7964.5  -2.45972217689e-18
7965.0  -2.02840494855e-18
7965.5  -1.19298352126e-18
7966.0  -1.08290841075e-18
7966.5  -1.02212459208e-18
7967.0  -1.01691942904e-19
7967.5  -1.08196468108e-18
7968.0  -4.12901060059e-18
7968.5  -3.11191356185e-18
7969.0  -2.30213172145e-18
7969.5  -3.02848962996e-18
7970.0  -2.94188228496e-18
7970.5  -1.90988060716e-18
7971.0  -1.58581809386e-18
7971.5  -1.21890320497e-18
7972.0  -1.88499690165e-18
7972.5  -2.11151981555e-18
7973.0  -2.48426551759e-18
7973.5  -2.35756234799e-18
7974.0  -2.15203038095e-18
7974.5  -2.49350802463e-18
7975.0  -2.65036322057e-18
7975.5  -2.05970969494e-18
7976.0  -1.83665171231e-18
7976.5  -1.31466931614e-18
7977.0  -1.08225600428e-18
7977.5  -9.25509014671e-19
7978.0  -1.28163716393e-19
7978.5  3.35485132997e-20
7979.0  3.21317552715e-19
7979.5  -6.46695873696e-19
7980.0  -1.57983897464e-18
7980.5  -1.26202463704e-18
7981.0  -9.58157354535e-19
7981.5  7.81014866498e-19
7982.0  8.41174866892e-19
7982.5  9.23777682282e-19
7983.0  -8.16804553225e-19
7983.5  -1.51417449384e-18
7984.0  -2.76118492716e-18
7984.5  -2.36607880915e-18
7985.0  -1.57458532178e-18
7985.5  -1.35814881685e-18
7986.0  -1.23514899281e-18
7986.5  -1.07073149334e-18
7987.0  -1.16421979131e-18
7987.5  -1.48259940601e-18
7988.0  -1.47957581619e-18
7988.5  -1.4772030745e-18
7989.0  -2.85309652383e-18
7989.5  -2.80513021633e-18
7990.0  -1.27682051294e-18
7990.5  -1.29144258895e-18
7991.0  -1.30843267404e-18
7991.5  -1.97758608543e-18
7992.0  -2.03463414347e-18
7992.5  -3.76122682399e-20
7993.0  -2.98689013592e-19
7993.5  -7.37185898463e-19
7994.0  -1.37971780015e-18
7994.5  -1.68625680425e-18
7995.0  3.16110207382e-19
7995.5  1.16857690996e-18
7996.0  3.20943013235e-18
7996.5  -2.25407252148e-18
7997.0  -6.0649117885e-18
7997.5  -4.75006226163e-18
7998.0  -4.35523898644e-18
7998.5  -3.38540855877e-18
7999.0  -2.65828101866e-18
7999.5  -1.93412525982e-18
8000.0  -9.8416762487e-19
8000.5  -7.95405311383e-19
8001.0  -1.13231223166e-18
8001.5  -1.33669996231e-18
8002.0  -1.62720518795e-18
8002.5  -2.46615207618e-18
8003.0  -2.78895620897e-18
8003.5  -2.38447866525e-18
8004.0  -2.3211583004e-18
8004.5  -2.18929864615e-18
8005.0  -2.55188690203e-18
8005.5  -2.76606890578e-18
8006.0  -2.3867034008e-18
8006.5  -1.89452315158e-18
8007.0  -3.94752641255e-19
8007.5  -5.01686371447e-19
8008.0  -5.9258190443e-19
8008.5  -1.32297112849e-18
8009.0  -1.52971727224e-18
8009.5  -1.94383006502e-18
8010.0  -1.72745569173e-18
8010.5  -1.46545764662e-18
8011.0  -1.71167443501e-18
8011.5  -1.77687120156e-18
8012.0  -1.55401072986e-18
8012.5  -1.57723612075e-18
8013.0  -1.61765038416e-18
8013.5  -1.6815526916e-18
8014.0  -1.71344913755e-18
8014.5  -2.19246467114e-18
8015.0  -1.89782277294e-18
8015.5  -1.08756554097e-18
8016.0  -9.83807849674e-19
8016.5  -9.08640890944e-19
8017.0  -1.50720153777e-19
8017.5  -2.67671876719e-19
8018.0  -1.20610208892e-18
8018.5  -1.50813087164e-18
8019.0  -1.82068295106e-18
8019.5  -2.11688081859e-18
8020.0  -2.26706208823e-18
8020.5  -2.93559572631e-18
8021.0  -3.54547807027e-18
8021.5  -4.44813807111e-18
8022.0  -3.41675277316e-18
8022.5  -2.97580050016e-18
8023.0  -1.71986260622e-18
8023.5  -1.13666264404e-18
8024.0  1.32956920887e-19
8024.5  -5.98803144802e-19
8025.0  -1.04984673755e-18
8025.5  -7.0939768197e-19
8026.0  -8.09965621398e-19
8026.5  -1.25063077255e-18
8027.0  -6.29262514409e-19
8027.5  -7.89799104676e-20
8028.0  6.18043842686e-19
8028.5  6.97166375523e-19
8029.0  3.26423695181e-19
8029.5  -1.46925945127e-18
8030.0  -3.73647663983e-18
8030.5  -3.52331532583e-18
8031.0  -3.39969503893e-18
8031.5  -2.42133157172e-18
8032.0  -2.27355561459e-18
8032.5  -2.00317882904e-18
8033.0  -2.15266277286e-18
8033.5  -2.23062227652e-18
8034.0  -2.19286686117e-18
8034.5  -2.06860480325e-18
8035.0  -1.72823499104e-18
8035.5  -1.39161404065e-18
8036.0  -1.13666546504e-18
8036.5  -1.38966736057e-18
8037.0  -1.53506429974e-18
8037.5  -2.0406239964e-18
8038.0  -2.02376587682e-18
8038.5  -2.00552708963e-18
8039.0  -1.43401871751e-18
8039.5  -1.25252634423e-18
8040.0  -1.00034192283e-18
8040.5  -1.08320534428e-18
8041.0  -1.21167274168e-18
8041.5  -2.07570410811e-18
8042.0  -2.4530420127e-18
8042.5  -3.24597626207e-18
8043.0  -2.93993580409e-18
8043.5  -2.23804732398e-18
8044.0  -1.35773124843e-18
8044.5  -7.88884388219e-19
8045.0  -1.69457780113e-18
8045.5  -1.92524710951e-18
8046.0  -2.44573958661e-18
8046.5  -2.33112442905e-18
8047.0  -2.22485293086e-18
8047.5  -2.233104335e-18
8048.0  -2.37291826001e-18
8048.5  -3.32738719455e-18
8049.0  -2.96643233748e-18
8049.5  -2.4890149898e-18
8050.0  -3.03014147769e-18
8050.5  -3.18277038138e-18
8051.0  -2.09601780676e-18
8051.5  -1.81059580996e-18
8052.0  -1.26140496442e-18
8052.5  -1.30992531758e-18
8053.0  -1.33647750934e-18
8053.5  -1.48083798438e-18
8054.0  -1.39926230792e-18
8054.5  -1.13631174377e-18
8055.0  -1.8634441801e-18
8055.5  -2.44170890014e-18
8056.0  -2.1277163625e-18
8056.5  -2.10860256653e-18
8057.0  -2.26952352517e-18
8057.5  -2.06047527177e-18
8058.0  -1.82321433581e-18
8058.5  -1.07122320017e-18
8059.0  -6.05612654724e-19
8059.5  2.36096827474e-18
8060.0  2.32201435667e-18
8060.5  2.25818479521e-18
8061.0  2.08884192199e-18
8061.5  2.01073325045e-18
8062.0  1.53188153187e-18
8062.5  1.40126165922e-18
8063.0  1.09726460987e-18
8063.5  1.20467444688e-18
8064.0  1.2781006513e-18
8064.5  1.37398360913e-18
8065.0  1.11076572015e-18
8065.5  2.82053578428e-20
8066.0  -1.60050311129e-18
8066.5  -3.19153209404e-18
8067.0  -2.84371185622e-18
8067.5  -2.68788346506e-18
8068.0  -2.1010019485e-18
8068.5  -1.93482956882e-18
8069.0  -1.70215264935e-18
8069.5  -1.44993136953e-18
8070.0  -1.35976954644e-18
8070.5  -1.62992718446e-18
8071.0  -1.42893081115e-18
8071.5  -1.01691965748e-18
8072.0  -8.59813988402e-19
8072.5  -7.6862490343e-19
8073.0  -1.35646244046e-18
8073.5  -1.47252643507e-18
8074.0  -1.71166609737e-18
8074.5  -1.55355620645e-18
8075.0  -1.42082775705e-18
8075.5  -1.55503060467e-18
8076.0  -1.55310609282e-18
8076.5  -1.40343577126e-18
8077.0  -1.35083888304e-18
8077.5  -1.28759106942e-18
8078.0  -1.16334984767e-18
8078.5  -1.1199246077e-18
8079.0  -1.0576854075e-18
8079.5  -5.42300715594e-19
8080.0  3.50645050162e-19
8080.5  -2.89609747437e-19
8081.0  -6.05333086621e-19
8081.5  -2.10607137396e-18
8082.0  -2.36328924827e-18
8082.5  -2.92700073547e-18
8083.0  -2.80202395564e-18
8083.5  -2.71192115129e-18
8084.0  -2.66700023181e-18
8084.5  -2.502378956e-18
8085.0  -1.81833275762e-18
8085.5  -1.47152967868e-18
8086.0  -1.11370478832e-18
8086.5  -3.69122553582e-19
8087.0  -2.65901398562e-19
8087.5  -1.05840307197e-18
8088.0  -1.52447728921e-18
8088.5  -2.21390125241e-18
8089.0  -3.31485932701e-18
8089.5  -3.77439452028e-18
8090.0  -4.09410904084e-18
8090.5  -3.36026916295e-18
8091.0  -1.76073084554e-18
8091.5  -6.41959865221e-19
8092.0  4.90542544972e-20
8092.5  -3.34128561831e-19
8093.0  -6.00125520904e-19
8093.5  -1.40186596062e-18
8094.0  -9.16827362423e-19
8094.5  -4.85417755882e-19
8095.0  -1.04103069903e-18
8095.5  -1.25581535315e-18
8096.0  -1.90844322973e-18
8096.5  -2.08368997095e-18
8097.0  -2.30644693341e-18
8097.5  -2.03552801193e-18
8098.0  -1.90683937525e-18
8098.5  -1.19423893394e-18
8099.0  -1.14311877395e-18
8099.5  -1.04851781329e-18
8100.0  -1.66460699046e-18
8100.5  -1.98941150066e-18
8101.0  -2.41923580038e-18
8101.5  -2.12644843744e-18
8102.0  -1.2499540672e-18
8102.5  -4.57073273036e-19
8103.0  1.50983443074e-19
8103.5  8.72607916482e-20
8104.0  -1.86157714856e-19
8104.5  -1.44412066591e-18
8105.0  -2.0555872722e-18
8105.5  -2.7262002366e-18
8106.0  -2.53773648171e-18
8106.5  -2.39147528842e-18
8107.0  -1.37053730339e-18
8107.5  -1.16649487131e-18
8108.0  -8.44132038469e-19
8108.5  -1.61479292268e-18
8109.0  -1.95909120668e-18
8109.5  -3.18182539215e-18
8110.0  -3.11050558527e-18
8110.5  -2.92746059257e-18
8111.0  -2.45310910563e-18
8111.5  -2.14073660397e-18
8112.0  -1.0087106029e-18
8112.5  -8.76090214716e-19
8113.0  -8.15394103244e-19
8113.5  -5.1451434337e-19
8114.0  -2.29331383859e-19
8114.5  -2.56309472774e-19
8115.0  -3.54318028208e-19
8115.5  -1.02169994519e-18
8116.0  -1.4911026687e-18
8116.5  -2.1275942259e-18
8117.0  -1.49874212175e-18
8117.5  -1.25356291759e-18
8118.0  -9.19397054052e-19
8118.5  -6.98616517031e-19
8119.0  -2.60185227246e-19
8119.5  -6.26233497377e-19
8120.0  -8.33420732103e-19
8120.5  -2.7483749921e-18
8121.0  -2.99586623547e-18
8121.5  -3.39301999623e-18
8122.0  -2.9176781632e-18
8122.5  -2.52882203825e-18
8123.0  -2.3452589228e-18
8123.5  -2.31873512152e-18
8124.0  -2.33766442565e-18
8124.5  -1.63737594392e-18
8125.0  -8.17040224675e-19
8125.5  -6.72508702659e-19
8126.0  -7.03120100217e-19
8126.5  -1.72376557458e-18
8127.0  -1.6888203286e-18
8127.5  -1.6286230576e-18
8128.0  -1.48011695288e-18
8128.5  -1.4093516364e-18
8129.0  -1.55639832153e-18
8129.5  -1.7551516706e-18
8130.0  -2.24981637284e-18
8130.5  -2.1402097194e-18
8131.0  -2.06330061793e-18
8131.5  -1.17258389518e-18
8132.0  -1.04603846898e-18
8132.5  -9.75340832809e-19
8133.0  -1.40417131075e-18
8133.5  -1.83844748205e-18
8134.0  -2.08772613021e-18
8134.5  -2.11879580648e-18
8135.0  -1.84303760997e-18
8135.5  -1.50942384678e-18
8136.0  -1.02409453022e-18
8136.5  3.74211333193e-19
8137.0  9.49134276115e-19
8137.5  1.41529255331e-18
8138.0  1.21615489124e-18
8138.5  7.88716728515e-19
8139.0  1.39807051207e-19
8139.5  -2.54466798077e-19
8140.0  -1.46654254387e-18
8140.5  -1.49569458924e-18
8141.0  -1.26484232327e-18
8141.5  -1.30143365985e-18
8142.0  -1.33375752099e-18
8142.5  -7.73353087906e-19
8143.0  -5.21202768133e-19
8143.5  3.56921294454e-19
8144.0  3.71907301967e-19
8144.5  3.90612890162e-19
8145.0  4.21066557072e-19
8145.5  4.01211068725e-19
8146.0  -1.65520383565e-19
8146.5  -4.29460612383e-19
8147.0  -9.10431205648e-19
8147.5  -1.2379426548e-18
8148.0  -1.40945898648e-18
8148.5  -1.63791334606e-18
8149.0  -2.02610665944e-18
8149.5  -3.07264824493e-18
8150.0  -2.66921248964e-18
8150.5  -2.36384341709e-18
8151.0  -1.11886845666e-18
8151.5  -1.11172359437e-18
8152.0  -1.92571550605e-18
8152.5  -2.50533646735e-18
8153.0  -3.1355215473e-18
8153.5  -4.13908633954e-18
8154.0  -4.42695433359e-18
8154.5  -4.47922755153e-18
8155.0  -4.71042273318e-18
8155.5  -5.06781364135e-18
8156.0  -4.74542230697e-18
8156.5  -4.60694488564e-18
8157.0  -2.81861679764e-18
8157.5  -2.49821890862e-18
8158.0  -1.75762999181e-18
8158.5  -1.47308104195e-18
8159.0  -1.28723000867e-18
8159.5  -1.58660423207e-18
8160.0  -1.65695590106e-18
8160.5  -1.80192130126e-18
8161.0  -2.34359161955e-18
8161.5  -2.85364746137e-18
8162.0  -2.54559565608e-18
8162.5  -2.38523297358e-18
8163.0  -1.71693316924e-18
8163.5  -2.04889641423e-18
8164.0  -2.49581798883e-18
8164.5  -2.34902543729e-18
8165.0  -2.28135588902e-18
8165.5  -1.89016174132e-18
8166.0  -1.94845431522e-18
8166.5  -2.06308669529e-18
8167.0  -3.08527937533e-18
8167.5  -3.65888420236e-18
8168.0  -3.8303206941e-18
8168.5  -3.84596932524e-18
8169.0  -3.86485362096e-18
8169.5  -3.75750069462e-18
8170.0  -3.66957794059e-18
8170.5  -3.98121774376e-18
8171.0  -3.92746174638e-18
8171.5  -3.36687116298e-18
8172.0  -3.31666290767e-18
8172.5  -3.25843914866e-18
8173.0  -3.5462428018e-18
8173.5  -3.62075241105e-18
8174.0  -3.45593508657e-18
8174.5  -2.92947680047e-18
8175.0  -2.04403605088e-18
8175.5  -9.34069818577e-19
8176.0  -4.01695735898e-19
8176.5  1.10548720715e-18
8177.0  1.07254508354e-18
8177.5  9.09165097718e-19
8178.0  -1.82563152115e-19
8178.5  -9.52025256724e-19
8179.0  -1.94865297743e-18
8179.5  -2.19998636637e-18
8180.0  -2.73682055735e-18
8180.5  -3.12727552926e-18
8181.0  -3.52251435806e-18
8181.5  -3.5473753642e-18
8182.0  -3.53033236404e-18
8182.5  -3.33685253777e-18
8183.0  -3.04818064419e-18
8183.5  -2.62898170869e-18
8184.0  -2.64573684365e-18
8184.5  -2.65253340957e-18
8185.0  -2.67179273694e-18
8185.5  -2.06144334667e-18
8186.0  -7.52777271335e-19
8186.5  -7.77487024466e-19
8187.0  -7.92512733477e-19
8187.5  -3.68557024052e-18
8188.0  -4.17310280281e-18
8188.5  -5.02741146274e-18
8189.0  -4.42789932821e-18
8189.5  -3.90047088443e-18
8190.0  -2.99137362535e-18
8190.5  -2.87060839327e-18
8191.0  -3.23207065056e-18
8191.5  -3.05608736101e-18
8192.0  -2.83438391028e-18
8192.5  -1.39179937331e-18
8193.0  -8.22434978757e-19
8193.5  6.78322833465e-19
8194.0  2.07919351022e-19
8194.5  -6.54217828843e-19
8195.0  -1.17990403506e-18
8195.5  -1.45485431962e-18
8196.0  -1.38116475226e-18
8196.5  -1.69117053182e-18
8197.0  -2.56653999189e-18
8197.5  -2.97044696631e-18
8198.0  -3.27860833883e-18
8198.5  -2.21327571067e-18
8199.0  -2.1112803132e-18
8199.5  -2.38124263756e-18
8200.0  -2.78886628167e-18
8200.5  -3.23478143889e-18
8201.0  -3.11006068502e-18
8201.5  -3.02831180695e-18
8202.0  -2.52856341596e-18
8202.5  -2.91182774809e-18
8203.0  -3.51676151881e-18
8203.5  -3.46330692024e-18
8204.0  -3.43867304493e-18
8204.5  -3.96853290061e-18
8205.0  -4.00335105817e-18
8205.5  -4.08097405566e-18
8206.0  -4.4017923496e-18
8206.5  -4.61320377609e-18
8207.0  -4.07240910559e-18
8207.5  -4.04405125842e-18
8208.0  -4.15498786073e-18
8208.5  -3.87858922407e-18
8209.0  -3.61558315819e-18
8209.5  -2.63224484595e-18
8210.0  -2.33651661204e-18
8210.5  -1.79692434286e-18
8211.0  -2.06925490007e-18
8211.5  -2.44122005772e-18
8212.0  -2.03063042452e-18
8212.5  -1.87661018475e-18
8213.0  -1.91450666533e-18
8213.5  -1.950586021e-18
8214.0  -2.02351841167e-18
8214.5  -1.90544803777e-18
8215.0  -1.83782548105e-18
8215.5  -1.56262801852e-18
8216.0  -1.74132478552e-18
8216.5  -2.35165061422e-18
8217.0  -2.62779106637e-18
8217.5  -2.85626688506e-18
8218.0  -3.74810920099e-18
8218.5  -4.30105397498e-18
8219.0  -6.48174379847e-18
8219.5  -5.72643228726e-18
8220.0  -4.83104043327e-18
8220.5  -2.73709541555e-18
8221.0  -2.08589889834e-18
8221.5  -2.1891440389e-18
8222.0  -2.41227249166e-18
8222.5  -2.79607551431e-18
8223.0  -2.54901329114e-18
8223.5  -2.42786517055e-18
8224.0  -2.59712625678e-18
8224.5  -2.23662621556e-18
8225.0  -1.29012520632e-18
8225.5  -2.54332857777e-19
8226.0  4.90756976908e-19
8226.5  3.00662851059e-19
8227.0  1.69604648649e-19
8227.5  -2.8828676382e-19
8228.0  -2.00262970472e-19
8228.5  -1.09360404829e-19
8229.0  1.39520129246e-19
8229.5  9.30141722431e-20
8230.0  -9.14794516895e-19
8230.5  -1.27936883291e-18
8231.0  -1.82108649309e-18
8231.5  -2.40263669408e-18
8232.0  -2.64639076919e-18
8232.5  -2.7712616511e-18
8233.0  -2.99964718618e-18
8233.5  -3.50164649819e-18
8234.0  -3.80322137433e-18
8234.5  -3.99129451795e-18
8235.0  -4.39541552427e-18
8235.5  -4.47307292739e-18
8236.0  -4.61976122314e-18
8236.5  -4.48085111969e-18
8237.0  -4.35585202219e-18
8237.5  -4.17886744513e-18
8238.0  -4.19832740346e-18
8238.5  -4.56036459673e-18
8239.0  -4.26427405591e-18
8239.5  -3.88228834722e-18
8240.0  -3.20293322395e-18
8240.5  -2.94562040637e-18
8241.0  -2.53475508117e-18
8241.5  -2.6436518108e-18
8242.0  -2.84865127591e-18
8242.5  -2.76855343456e-18
8243.0  -2.72529283399e-18
8243.5  -3.77533990204e-18
8244.0  -3.91603756787e-18
8244.5  -4.17682012796e-18
8245.0  -4.65698631913e-18
8245.5  -5.0324865439e-18
8246.0  -4.69586514492e-18
8246.5  -4.55440454797e-18
8247.0  -4.12010006663e-18
8247.5  -3.68254595247e-18
8248.0  -3.19169838691e-18
8248.5  -3.12250612499e-18
8249.0  -3.14384313565e-18
8249.5  -3.64705564986e-18
8250.0  -3.72591799626e-18
8250.5  -3.85500858505e-18
8251.0  -3.81140639276e-18
8251.5  -3.79010703364e-18
8252.0  -5.06889824643e-18
8252.5  -5.18878469967e-18
8253.0  -5.44694907844e-18
8253.5  -4.98313025879e-18
8254.0  -4.6669656092e-18
8254.5  -4.46416519705e-18
8255.0  -4.4632610744e-18
8255.5  -4.55595413081e-18
8256.0  -3.90394828526e-18
8256.5  -3.26619344252e-18
8257.0  -2.71167544116e-18
8257.5  -2.60919310164e-18
8258.0  -2.83980046058e-18
8258.5  -3.66567714897e-18
8259.0  -4.82753209525e-18
8259.5  -5.89168158364e-18
8260.0  -6.31130919591e-18
8260.5  -6.4592001824e-18
8261.0  -6.08419099955e-18
8261.5  -5.30701942834e-18
8262.0  -4.21726374555e-18
8262.5  -3.57549082205e-18
8263.0  -2.5249102458e-18
8263.5  -2.50239302611e-18
8264.0  -2.6726080264e-18
8264.5  -2.43600060403e-18
8265.0  -2.23416439045e-18
8265.5  -3.01068699885e-18
8266.0  -3.3182296715e-18
8266.5  -4.2545327797e-18
8267.0  -4.276229938e-18
8267.5  -4.30185606967e-18
8268.0  -4.13213991947e-18
8268.5  -4.05889931296e-18
8269.0  -3.70130657153e-18
8269.5  -3.72825348737e-18
8270.0  -3.77174416218e-18
8270.5  -4.28874985954e-18
8271.0  -4.55570637382e-18
8271.5  -5.13286699092e-18
8272.0  -5.15932759726e-18
8272.5  -5.16285868344e-18
8273.0  -4.0124395113e-18
8273.5  -3.15557904773e-18
8274.0  -3.34631327478e-18
8274.5  -3.37252521679e-18
8275.0  -3.35408995602e-18
8275.5  -4.42108090434e-18
8276.0  -5.56267170633e-18
8276.5  -6.29787625409e-18
8277.0  -6.4576654969e-18
8277.5  -6.00896063653e-18
8278.0  -5.51188565483e-18
8278.5  -4.74152140066e-18
8279.0  -5.80966274904e-18
8279.5  -6.27715294351e-18
8280.0  -7.34921582724e-18
8280.5  -7.32278583062e-18
8281.0  -7.25629438254e-18
8281.5  -7.5880139799e-18
8282.0  -7.80206501769e-18
8282.5  -4.32909662075e-18
8283.0  -3.55386722191e-18
8283.5  -1.95884439529e-18
8284.0  -2.02045948845e-18
8284.5  -2.07757162617e-18
8285.0  -6.55194717303e-18
8285.5  -7.25988905555e-18
8286.0  -5.40718242881e-18
8286.5  -4.48467337887e-18
8287.0  -3.25384700608e-18
8287.5  -2.84301983493e-18
8288.0  -2.6781586625e-18
8288.5  -2.33225776086e-18
8289.0  -2.32723699583e-18
8289.5  -2.31972066358e-18
8290.0  -3.50496860363e-18
8290.5  -4.16440247368e-18
8291.0  -3.50869458305e-18
8291.5  -4.43738980927e-18
8292.0  -7.37007442026e-18
8292.5  -6.83031244791e-18
8293.0  -6.39107556811e-18
8293.5  -5.38401484314e-18
8294.0  -5.32214768823e-18
8294.5  -5.91894635378e-18
8295.0  -5.02029321422e-18
8295.5  -3.97561102812e-18
8296.0  -2.12381762442e-18
8296.5  -1.56105293704e-18
8297.0  -1.64180440654e-18
8297.5  -3.19125456109e-18
8298.0  -5.80721610976e-18
8298.5  -5.0924980409e-18
8299.0  -4.74819536367e-18
8299.5  -6.24541327794e-18
8300.0  -6.4177899801e-18
8300.5  -6.7759831355e-18
8301.0  -6.82358433957e-18
8301.5  -6.857554305e-18
8302.0  -4.50341197171e-18
8302.5  -4.66744584124e-18
8303.0  -6.5956219447e-18
8303.5  -5.82387007406e-18
8304.0  -5.03805182072e-18
8304.5  -5.09637462284e-18
8305.0  -5.13022590584e-18
8305.5  -5.28902578978e-18
8306.0  -5.37695586899e-18
8306.5  -5.50506504217e-18
8307.0  -4.56589342802e-18
8307.5  -4.1687263365e-18
8308.0  -3.16051113728e-18
8308.5  -3.0727723705e-18
8309.0  -2.88072938032e-18
8309.5  -2.89643868436e-18
8310.0  -2.9066811178e-18
8310.5  -2.74090601608e-18
8311.0  -2.34864370635e-18
8311.5  -1.04844875241e-18
8312.0  5.24395686807e-19
8312.5  1.924565428e-18
8313.0  -1.98212415053e-18
8313.5  -3.08653548022e-18
8314.0  -5.10778770685e-18
8314.5  -5.15251414055e-18
8315.0  -5.20892903915e-18
8315.5  -4.25924518885e-18
8316.0  -3.96651740276e-18
8316.5  -4.70568502047e-18
8317.0  -4.89295479299e-18
8317.5  -5.24069737001e-18
8318.0  -4.81726413787e-18
8318.5  -4.59216946785e-18
8319.0  -4.14147304405e-18
8319.5  -4.3312965522e-18
8320.0  -4.93126107326e-18
8320.5  -4.38179820141e-18
8321.0  -3.9551607953e-18
8321.5  -3.70776587166e-18
8322.0  -3.71966847004e-18
8322.5  -3.96623887685e-18
8323.0  -4.03012836275e-18
8323.5  -4.10123073227e-18
8324.0  -4.70474544628e-18
8324.5  -4.96813831368e-18
8325.0  -6.01268665894e-18
8325.5  -5.89096401292e-18
8326.0  -5.69630651289e-18
8326.5  -5.56651248502e-18
8327.0  -5.50592299604e-18
8327.5  -4.70703988891e-18
8328.0  -4.67819626329e-18
8328.5  -4.63134905831e-18
8329.0  -4.78889381128e-18
8329.5  -4.89432852264e-18
8330.0  -5.71301046724e-18
8330.5  -5.9478306344e-18
8331.0  -6.5197948178e-18
8331.5  -6.53883901134e-18
8332.0  -6.55709634046e-18
8332.5  -5.53615224163e-18
8333.0  -5.12689192786e-18
8333.5  -3.81739226288e-18
8334.0  -3.78522703689e-18
8334.5  -3.74136259622e-18
8335.0  -4.474421622e-18
8335.5  -4.74506947612e-18
8336.0  -4.2623657803e-18
8336.5  -4.52668663916e-18
8337.0  -5.07369276414e-18
8337.5  -5.75086777971e-18
8338.0  -6.14558729928e-18
8338.5  -7.68034934114e-18
8339.0  -8.09702986978e-18
8339.5  -9.09857515115e-18
8340.0  -1.06806573479e-17
8340.5  -1.20231396229e-17
8341.0  -3.98266317438e-18
8341.5  -2.91437514366e-18
8342.0  -5.35050481607e-18
8342.5  -4.48628288792e-18
8343.0  -3.43419752978e-18
8343.5  -3.50070988583e-18
8344.0  -3.47879355703e-18
8344.5  -2.78168893041e-18
8345.0  -3.05261057263e-18
8345.5  -3.53398470635e-18
8346.0  -3.60374267586e-18
8346.5  -3.63825518119e-18
8347.0  -9.53494084831e-18
8347.5  -1.27171925005e-17
8348.0  -2.07586986433e-17
8348.5  -1.74184181162e-17
8349.0  -1.49400537599e-17
8349.5  -1.12083822582e-17
8350.0  -9.88857453991e-18
8350.5  -6.27607802447e-18
8351.0  -7.84960865024e-18
8351.5  -9.52675454182e-18
8352.0  -1.08220852785e-17
8352.5  -1.09237448796e-17
8353.0  -8.43983144672e-18
8353.5  -6.41658574957e-18
8354.0  -3.30609419711e-18
8354.5  -2.46574590391e-18
8355.0  -2.10108916066e-18
8355.5  -1.71938951943e-18
8356.0  -3.07641973545e-18
8356.5  -6.18078044126e-18
8357.0  -7.10311329052e-18
8357.5  -7.69986948243e-18
8358.0  -6.0945511554e-18
8358.5  -6.03466342447e-18
8359.0  -6.38708552999e-18
8359.5  -6.26185558741e-18
8360.0  -6.14530975403e-18
8360.5  -5.78908602051e-18
8361.0  -5.60862153801e-18
8361.5  -4.8753561194e-18
8362.0  -4.16358216697e-18
8362.5  -3.20995323098e-18
8363.0  -2.53026148002e-18
8363.5  -2.29172773939e-18
8364.0  -2.60305656133e-18
8364.5  -2.874212408e-18
8365.0  -3.40514304208e-18
8365.5  -4.3426653467e-18
8366.0  -4.86865546089e-18
8366.5  -5.35157656662e-18
8367.0  -5.15036670921e-18
8367.5  -4.44908946516e-18
8368.0  -4.80077371746e-18
8368.5  -5.08768107292e-18
8369.0  -6.2803022629e-18
8369.5  -6.42562285907e-18
8370.0  -6.10906122177e-18
8370.5  -5.82026489679e-18
8371.0  -5.48230590933e-18
8371.5  -5.40191869402e-18
8372.0  -5.44807756107e-18
8372.5  -6.40632117357e-18
8373.0  -6.39557119443e-18
8373.5  -6.37595796084e-18
8374.0  -6.32230283881e-18
8374.5  -6.29715344643e-18
8375.0  -5.26983550245e-18
8375.5  -5.21517399685e-18
8376.0  -5.13279858142e-18
8376.5  -5.40184321358e-18
8377.0  -5.59308141957e-18
8377.5  -6.88250172587e-18
8378.0  -6.67447429262e-18
8378.5  -5.10792605483e-18
8379.0  -4.10251375512e-18
8379.5  -3.07585557519e-18
8380.0  -4.93085806925e-18
8380.5  -5.63848478719e-18
8381.0  -7.75158795975e-18
8381.5  -6.73355809758e-18
8382.0  -5.23773348591e-18
8382.5  -5.23306868163e-18
8383.0  -5.22488440782e-18
8383.5  -4.7543283178e-18
8384.0  -4.67244292484e-18
8384.5  -4.49586781987e-18
8385.0  -2.27203846523e-18
8385.5  -8.99757940135e-19
8386.0  -4.61378306155e-18
8386.5  -5.18277057258e-18
8387.0  -6.05923339775e-18
8387.5  -6.06936765215e-18
8388.0  -6.07803939119e-18
8388.5  -5.94238581801e-18
8389.0  -5.83277909556e-18
8389.5  -5.31829085468e-18
8390.0  -4.92526630521e-18
8390.5  -4.42297765436e-18
8391.0  -4.45605185434e-18
8391.5  -4.49768952781e-18
8392.0  -5.16276526159e-18
8392.5  -5.71363795785e-18
8393.0  -6.74495096183e-18
8393.5  -7.09818517298e-18
8394.0  -7.28519370379e-18
8394.5  -9.33623461726e-18
8395.0  -8.41830827618e-18
8395.5  -5.51916809502e-18
8396.0  -4.08985510114e-18
8396.5  -2.97609868444e-18
8397.0  3.9352171138e-19
8397.5  2.90682931324e-19
8398.0  -2.80002644948e-18
8398.5  -3.58446769118e-18
8399.0  -4.46180175769e-18
8399.5  -4.94533011659e-18
8400.0  -4.90365767204e-18
8400.5  -2.78310512204e-18
8401.0  -2.92319981739e-18
8401.5  -3.15006684768e-18
8402.0  -4.35799155632e-18
8402.5  -4.91225882706e-18
8403.0  -9.66528738041e-18
8403.5  -9.63221012625e-18
8404.0  -9.42147446362e-18
8404.5  -7.50054693271e-18
8405.0  -6.19574442636e-18
8405.5  -5.49217266846e-18
8406.0  -5.29502104856e-18
8406.5  -4.82817893149e-18
8407.0  -4.56946794695e-18
8407.5  -4.31645744897e-18
8408.0  -4.80615038893e-18
8408.5  -4.98339763018e-18
8409.0  -5.46529723382e-18
8409.5  -5.65828814958e-18
8410.0  -5.92932697788e-18
8410.5  -7.0360127714e-18
8411.0  -7.40805214795e-18
8411.5  -4.70166113345e-18
8412.0  -3.33489840187e-18
8412.5  -5.02703174026e-19
8413.0  -1.61270590978e-18
8413.5  -2.26785224644e-18
8414.0  -3.71909192109e-18
8414.5  -3.78743021441e-18
8415.0  -3.66538252159e-18
8415.5  -2.44822269704e-18
8416.0  -1.40722167035e-18
8416.5  -1.68755667891e-18
8417.0  -1.94293072897e-18
8417.5  -3.1295730126e-18
8418.0  -5.00565572914e-18
8418.5  -7.30704813628e-18
8419.0  -6.18016641141e-18
8419.5  -5.78502414947e-18
8420.0  -5.35102109308e-18
8420.5  -5.38887774092e-18
8421.0  -5.45499456954e-18
8421.5  -5.95507194709e-18
8422.0  -6.21068719051e-18
8422.5  -5.86382222073e-18
8423.0  -5.83514032875e-18
8423.5  -5.78758202412e-18
8424.0  -5.96579583495e-18
8424.5  -6.09914311905e-18
8425.0  -8.33260049038e-18
8425.5  -8.61560052605e-18
8426.0  -8.45925348949e-18
8426.5  -8.73177309991e-18
8427.0  -9.02349128571e-18
8427.5  -4.47158496448e-18
8428.0  -3.49770657493e-18
8428.5  -6.17984301227e-18
8429.0  -6.7661730985e-18
8429.5  -7.67163261455e-18
8430.0  -8.29510329586e-18
8430.5  -8.56714157239e-18
8431.0  -5.5416907943e-18
8431.5  -4.91322207391e-18
8432.0  -3.47011494883e-18
8432.5  -1.93876765425e-18
8433.0  -9.44886492719e-19
8433.5  -8.37860241246e-18
8434.0  -9.56095789245e-18
8434.5  -1.12072121048e-17
8435.0  -8.43880601964e-18
8435.5  -5.8481221265e-18
8436.0  -5.89840480388e-18
8436.5  -5.82090214576e-18
8437.0  -5.19771356433e-18
8437.5  -4.84652487404e-18
8438.0  -4.37516108882e-18
8438.5  -5.17505549944e-18
8439.0  -5.47274732869e-18
8439.5  -5.55509213636e-18
8440.0  -5.19332486089e-18
8440.5  -4.48252813828e-18
8441.0  -3.82683291991e-18
8441.5  -3.4579177943e-18
8442.0  -4.5768231814e-18
8442.5  -4.85901832801e-18
8443.0  -5.51750791587e-18
8443.5  -5.45049468932e-18
8444.0  -5.39562119647e-18
8444.5  -4.3349906814e-18
8445.0  -4.28214561816e-18
8445.5  -4.97748659684e-18
8446.0  -5.53429240511e-18
8446.5  -6.18723557513e-18
8447.0  -7.17284453026e-18
8447.5  -7.47286155984e-18
8448.0  -7.40372285092e-18
8448.5  -6.67916463704e-18
8449.0  -5.44753388989e-18
8449.5  -4.31017804093e-18
8450.0  -3.75993753282e-18
8450.5  -2.27263113942e-18
8451.0  -2.69718512105e-18
8451.5  -3.8745114104e-18
8452.0  -4.25685962907e-18
8452.5  -4.53003952156e-18
8453.0  -4.60813784222e-18
8453.5  -4.66510891232e-18
8454.0  -4.85945687391e-18
8454.5  -4.77759155815e-18
8455.0  -4.69372784793e-18
8455.5  -5.07983454896e-18
8456.0  -5.20194850293e-18
8456.5  -5.39972227166e-18
8457.0  -5.33885364274e-18
8457.5  -5.24762647926e-18
8458.0  -5.77447335602e-18
8458.5  -6.00668125529e-18
8459.0  -7.10721619327e-18
8459.5  -7.26347173595e-18
8460.0  -7.59943440135e-18
8460.5  -7.49296842699e-18
8461.0  -7.42872182586e-18
8461.5  -7.78615186378e-18
8462.0  -7.1601096818e-18
8462.5  -4.88004896969e-18
8463.0  -3.82500458731e-18
8463.5  -2.88055263526e-18
8464.0  -3.71335510451e-18
8464.5  -4.09203680873e-18
8465.0  -5.43102987974e-18
8465.5  -6.13966698857e-18
8466.0  -7.04861513453e-18
8466.5  -4.29546236215e-18
8467.0  -3.33805318695e-18
8467.5  -3.3917762739e-18
8468.0  -2.83614875846e-18
8468.5  -1.79449719133e-18
8469.0  -6.84320428708e-18
8469.5  -9.54501840937e-18
8470.0  -7.14961820241e-18
8470.5  -6.39497711692e-18
8471.0  -4.54970106185e-18
8471.5  -4.18365524319e-18
8472.0  -3.89809426521e-18
8472.5  -3.9147570213e-18
8473.0  -3.93696430527e-18
8473.5  -4.03199021725e-18
8474.0  -3.89489881211e-18
8474.5  -3.74137236859e-18
8475.0  -3.59964726841e-18
8475.5  -3.67526192385e-18
8476.0  -5.03896633998e-18
8476.5  -5.15379811394e-18
8477.0  -5.33926515209e-18
8477.5  -4.63062422937e-18
8478.0  -4.30561235405e-18
8478.5  -3.87773377238e-18
8479.0  -4.13196718401e-18
8479.5  -4.75890011461e-18
8480.0  -5.0982850523e-18
8480.5  -5.32875132466e-18
8481.0  -5.11989657086e-18
8481.5  -4.97234599701e-18
8482.0  -4.48271950833e-18
8482.5  -4.57300883436e-18
8483.0  -4.66125560246e-18
8483.5  -4.39745577984e-18
8484.0  -4.31692672997e-18
8484.5  -4.17008223807e-18
8485.0  -4.38451571978e-18
8485.5  -4.68533031294e-18
8486.0  -4.96259408794e-18
8486.5  -5.05377227145e-18
8487.0  -4.3121842723e-18
8487.5  -3.92601111675e-18
8488.0  -3.12781331347e-18
8488.5  -3.21707886067e-18
8489.0  -3.26982195604e-18
8489.5  -2.30770330351e-18
8490.0  -1.84041399094e-18
8490.5  -5.53564613682e-19
8491.0  -1.15756462285e-18
8491.5  -1.67246921451e-18
8492.0  -3.12306943644e-18
8492.5  -3.5116336165e-18
8493.0  -4.20148483381e-18
8493.5  -3.89596531041e-18
8494.0  -3.52246805827e-18
8494.5  -3.29736501677e-18
8495.0  -3.2239185397e-18
8495.5  -3.22107627402e-18
8496.0  -3.54287509293e-18
8496.5  -4.11372749892e-18
8497.0  -4.3172236246e-18
8497.5  -4.42068071613e-18
8498.0  -4.27215776068e-18
8498.5  -4.04204824816e-18
8499.0  -3.43417693944e-18
8499.5  -3.92589572928e-18
8500.0  -4.29101398669e-18
8500.5  -4.92224284653e-18
8501.0  -4.54545514842e-18
8501.5  -2.43740849438e-18
8502.0  -3.3844051414e-18
8502.5  -4.39307431383e-18
8503.0  -6.12020280699e-18
8503.5  -6.5593827332e-18
8504.0  -6.29187013135e-18
8504.5  -6.16356690039e-18
8505.0  -5.96629255217e-18
8505.5  -5.80926400711e-18
8506.0  -5.73958686141e-18
8506.5  -4.2726944898e-18
8507.0  -4.40310171675e-18
8507.5  -4.7000532899e-18
8508.0  -5.38647661164e-18
8508.5  -5.82891824244e-18
8509.0  -4.3035326215e-18
8509.5  -4.15744493682e-18
8510.0  -4.16282952416e-18
8510.5  -4.04948563569e-18
8511.0  -3.94426131382e-18
8511.5  -4.04958417813e-18
8512.0  -3.95602434422e-18
8512.5  -3.14134956078e-18
8513.0  -3.42297087264e-18
8513.5  -3.79811168981e-18
8514.0  -4.18942165948e-18
8514.5  -4.33534978037e-18
8515.0  -4.39774345236e-18
8515.5  -4.20684336385e-18
8516.0  -3.83383713306e-18
8516.5  -3.67548242628e-18
8517.0  -3.58774653247e-18
8517.5  -3.54778260496e-18
8518.0  -3.39226651678e-18
8518.5  -2.92920130234e-18
8519.0  -3.03251833405e-18
8519.5  -3.1163368925e-18
8520.0  -4.01295730803e-18
8520.5  -4.18228139703e-18
8521.0  -4.27656769821e-18
8521.5  -4.48375271547e-18
8522.0  -4.72388101663e-18
8522.5  -3.64491868638e-18
8523.0  -3.2337039185e-18
8523.5  -2.1277794374e-18
8524.0  -1.94331217297e-18
8524.5  -1.63314825214e-18
8525.0  -1.91088365505e-18
8525.5  -2.04391200817e-18
8526.0  -2.61911289957e-18
8526.5  -2.7567807323e-18
8527.0  -3.073864182e-18
8527.5  -3.07042820924e-18
8528.0  -3.06833157582e-18
8528.5  -3.32937869812e-18
8529.0  -3.31859453821e-18
8529.5  -3.13756332568e-18
8530.0  -3.51259824628e-18
8530.5  -3.89151547259e-18
8531.0  -3.94660104359e-18
8531.5  -4.05922652298e-18
8532.0  -4.90065238653e-18
8532.5  -4.95282688745e-18
8533.0  -5.02786940445e-18
8533.5  -4.54521391828e-18
8534.0  -4.34798205166e-18
8534.5  -4.21443352848e-18
8535.0  -4.04838144484e-18
8535.5  -3.69133268508e-18
8536.0  -3.88206953139e-18
8536.5  -3.99849766906e-18
8537.0  -4.05156688104e-18
8537.5  -3.88339838007e-18
8538.0  -3.29960995378e-18
8538.5  -3.84402029296e-18
8539.0  -4.32297852496e-18
8539.5  -3.28618867318e-18
8540.0  -2.97789836879e-18
8540.5  -2.3298818081e-18
8541.0  -2.14666176819e-18
8541.5  -1.91563466098e-18
8542.0  -2.77227474904e-18
8542.5  -3.05775441415e-18
8543.0  -2.92931668931e-18
8543.5  -3.11825544413e-18
8544.0  -3.46430931942e-18
8544.5  -3.81353293149e-18
8545.0  -3.99684416168e-18
8545.5  -4.51888965932e-18
8546.0  -4.72809484808e-18
8546.5  -5.25070048634e-18
8547.0  -5.83759109997e-18
8547.5  -6.28678365861e-18
8548.0  -4.99954267716e-18
8548.5  -4.70636304047e-18
8549.0  -4.22075803201e-18
8549.5  -3.52788060672e-18
8550.0  -2.76830967491e-18
8550.5  -2.21512931571e-18
8551.0  -2.13504188071e-18
8551.5  -2.95069313782e-18
8552.0  -3.54004063562e-18
8552.5  -4.47099943273e-18
8553.0  -4.0620689279e-18
8553.5  -3.88008432326e-18
8554.0  -3.84482869538e-18
8554.5  -3.88875153136e-18
8555.0  -3.99056193237e-18
8555.5  -4.04315907025e-18
8556.0  -4.07863876472e-18
8556.5  -4.10887235872e-18
8557.0  -4.09155612837e-18
8557.5  -4.00934242341e-18
8558.0  -3.28306839624e-18
8558.5  -2.59037767494e-18
8559.0  -2.90476466334e-18
8559.5  -3.16653511384e-18
8560.0  -4.57183527123e-18
8560.5  -4.98973790791e-18
8561.0  -5.56061658447e-18
8561.5  -5.24950760172e-18
8562.0  -5.09050457208e-18
8562.5  -3.67937774591e-18
8563.0  -3.26589038247e-18
8563.5  -2.43545931266e-18
8564.0  -2.6449435323e-18
8564.5  -2.76514361088e-18
8565.0  -3.22297801462e-18
8565.5  -3.3441304675e-18
8566.0  -3.62735671231e-18
8566.5  -3.84254340284e-18
8567.0  -4.02109410857e-18
8567.5  -4.70378720453e-18
8568.0  -4.65377658349e-18
8568.5  -3.7133146507e-18
8569.0  -3.50947675762e-18
8569.5  -3.26736830506e-18
8570.0  -3.75205917466e-18
8570.5  -3.95551694544e-18
8571.0  -4.68859163453e-18
8571.5  -4.58109863824e-18
8572.0  -4.3955430581e-18
8572.5  -4.51092255876e-18
8573.0  -4.56786952411e-18
8573.5  -3.45026955044e-18
8574.0  -3.12934122376e-18
8574.5  -2.37097318515e-18
8575.0  -2.37502922299e-18
8575.5  -2.37804822678e-18
8576.0  -2.0150103889e-18
8576.5  -1.75062127816e-18
8577.0  -8.1695903306e-19
8577.5  -1.15479969537e-18
8578.0  -1.50286254925e-18
8578.5  -2.23280358936e-18
8579.0  -2.42791764699e-18
8579.5  -2.49984854799e-18
8580.0  -2.74046466505e-18
8580.5  -3.0965606131e-18
8581.0  -3.43011743096e-18
8581.5  -3.55342154439e-18
8582.0  -2.06407296172e-18
8582.5  -1.86182582666e-18
8583.0  -1.41912092834e-18
8583.5  -1.53726497409e-18
8584.0  -1.61059268989e-18
8584.5  -1.45448817673e-18
8585.0  -1.59066220437e-18
8585.5  -2.10763493852e-18
8586.0  -2.79839084685e-18
8586.5  -3.41635497734e-18
8587.0  -3.62115308062e-18
8587.5  -3.52081508781e-18
8588.0  -2.60964100599e-18
8588.5  -2.03846044676e-18
8589.0  -1.30679463243e-18
8589.5  -1.82189099506e-18
8590.0  -2.06418252759e-18
8590.5  -3.38508122537e-18
8591.0  -3.61524634205e-18
8591.5  -4.04413444321e-18
8592.0  -4.18146460896e-18
8592.5  -4.2547973594e-18
8593.0  -4.95707342907e-18
8593.5  -4.89886480465e-18
8594.0  -4.64022169299e-18
8594.5  -4.67446662466e-18
8595.0  -4.70115548125e-18
8595.5  -3.86084161892e-18
8596.0  -3.62567461786e-18
8596.5  -3.1077494568e-18
8597.0  -2.48017354022e-18
8597.5  -1.78336797027e-18
8598.0  -1.48649118189e-18
8598.5  -1.44590065604e-18
8599.0  -1.94790013301e-18
8599.5  -2.11377755974e-18
8600.0  -2.37909673472e-18
8600.5  -2.40055464694e-18
8601.0  -2.4104752381e-18
8601.5  -2.29864770579e-18
8602.0  -2.21731547861e-18
8602.5  -2.02492849979e-18
8603.0  -1.42851996973e-18
8603.5  -1.02895430398e-18
8604.0  -6.34753798308e-19
8604.5  -6.49132694097e-19
8605.0  -8.68731188197e-19
8605.5  -8.31196097967e-19
8606.0  -7.95061216869e-19
8606.5  -1.08055902093e-18
8607.0  -1.15993446846e-18
8607.5  -1.26312342896e-18
8608.0  -1.25261614408e-18
8608.5  -1.23804054932e-18
8609.0  -1.22646187071e-18
8609.5  -1.23089121082e-18
8610.0  -1.54099457997e-18
8610.5  -1.58557255823e-18
8611.0  -1.67545822356e-18
8611.5  -1.75966156965e-18
8612.0  -1.80826463136e-18
8612.5  -1.52641895198e-18
8613.0  -1.6547887234e-18
8613.5  -2.11544095905e-18
8614.0  -2.54507034082e-18
8614.5  -2.90341477578e-18
8615.0  -4.22391343263e-18
8615.5  -4.50221182405e-18
8616.0  -4.74084155631e-18
8616.5  -4.87496488404e-18
8617.0  -5.034828904e-18
8617.5  -4.40533284297e-18
8618.0  -4.15819439843e-18
8618.5  -3.44512605178e-18
8619.0  -3.51538212228e-18
8619.5  -3.63647080487e-18
8620.0  -3.90500075832e-18
8620.5  -4.03707324021e-18
8621.0  -3.03546061639e-18
8621.5  -2.31237577342e-18
8622.0  -5.0037975536e-19
8622.5  2.70402757882e-19
8623.0  8.25710143005e-19
8623.5  -9.06132343171e-19
8624.0  -1.4397764683e-18
8624.5  -2.7672479898e-18
8625.0  -3.29765011449e-18
8625.5  -3.84515291674e-18
8626.0  -3.20640096072e-18
8626.5  -3.17404632822e-18
8627.0  -4.36838838122e-18
8627.5  -4.73779977206e-18
8628.0  -5.28526169609e-18
8628.5  -4.88190443154e-18
8629.0  -4.70909151522e-18
8629.5  -4.19197944324e-18
8630.0  -3.75857976997e-18
8630.5  -2.81051321853e-18
8631.0  -2.4885775725e-18
8631.5  -2.28906761973e-18
8632.0  -5.51089207039e-19
8632.5  -3.7347318137e-19
8633.0  -2.75030936257e-19
8633.5  1.5202056187e-20
8634.0  2.74435189523e-19
8634.5  3.24660475073e-19
8635.0  1.6146637648e-19
8635.5  -9.44795416497e-19
8636.0  -1.07038705582e-18
8636.5  -1.2308131914e-18
8637.0  -2.33905585213e-19
8637.5  1.39920121974e-19
8638.0  7.25937675374e-19
8638.5  3.0787811207e-19
8639.0  -4.68634606876e-19
8639.5  -3.76311571081e-19
8640.0  -3.2740132463e-19
8640.5  -7.22277308442e-19
8641.0  -5.79741168345e-19
8641.5  -1.25938518181e-19
8642.0  -7.16974801822e-19
8642.5  -1.17290252493e-18
8643.0  -2.44140996785e-18
8643.5  -2.60021813449e-18
8644.0  -2.43691770693e-18
8644.5  -2.21146767449e-18
8645.0  -1.96273593176e-18
8645.5  -2.03840581111e-18
8646.0  -2.04097170306e-18
8646.5  -1.83114769787e-18
8647.0  -2.05953616247e-18
8647.5  -2.42206369997e-18
8648.0  -1.63501563505e-18
8648.5  -1.28161445117e-18
8649.0  -1.64973660758e-18
8649.5  -1.95714950801e-18
8650.0  -2.67780108893e-18
8650.5  -3.63202237754e-18
8651.0  -4.2650510701e-18
8651.5  -4.68556770006e-18
8652.0  -4.60102855564e-18
8652.5  -4.11303804655e-18
8653.0  -3.81026260274e-18
8653.5  -3.52180222369e-18
8654.0  -3.05640821169e-18
8654.5  -2.90836340991e-18
8655.0  -2.59401362479e-18
8655.5  -1.80212567847e-18
8656.0  -7.22975224192e-19
8656.5  1.01662597501e-19
8657.0  4.0336577742e-19
8657.5  1.44202782144e-19
8658.0  1.44753534608e-19
8658.5  1.45881316429e-19
8659.0  -8.34037549724e-19
8659.5  -1.39011886673e-18
8660.0  -2.23357363518e-18
8660.5  -2.05197768848e-18
8661.0  -1.33289860006e-18
8661.5  -4.47711890139e-19
8662.0  2.79498014795e-19
8662.5  8.69714332206e-19
8663.0  7.04627998917e-19
8663.5  -7.36614463718e-19
8664.0  -1.57716889007e-18
8664.5  -2.56377000025e-18
8665.0  -2.5989896392e-18
8665.5  -2.49078495849e-18
8666.0  -8.45231862073e-19
8666.5  1.58697764564e-20
8667.0  1.47511175393e-18
8667.5  2.04395902142e-18
8668.0  2.31803000989e-18
8668.5  1.5207486588e-18
8669.0  9.75057645817e-19
8669.5  -3.68361008307e-19
8670.0  -5.24772600242e-19
8670.5  -6.35339508986e-19
8671.0  -3.62079473175e-19
8671.5  -8.8318733557e-20
8672.0  9.12759793334e-19
8672.5  1.12866530892e-19
8673.0  -6.96779894483e-19
8673.5  -2.37105859978e-18
8674.0  -2.76179318124e-18
8674.5  -2.53727326979e-18
8675.0  -2.03861191804e-18
8675.5  -1.31526214812e-18
8676.0  -1.39499198691e-18
8676.5  -1.41055642497e-18
8677.0  -3.48040355072e-19
8677.5  -6.7636155203e-19
8678.0  -1.37631129147e-18
8678.5  -1.51943557303e-18
8679.0  -1.60616877359e-18
8679.5  -2.26493671863e-18
8680.0  -2.05407529893e-18
8680.5  -1.1753480336e-18
8681.0  -8.0471897717e-20
8681.5  8.74373847655e-19
8682.0  1.898447974e-18
8682.5  2.12516395198e-18
8683.0  2.29729022915e-18
8683.5  1.87048325599e-18
8684.0  1.33888706626e-18
8684.5  4.56612472504e-19
8685.0  1.85273039635e-19
8685.5  6.15237029774e-19
8686.0  6.85991476102e-19
8686.5  8.13531538418e-19
8687.0  1.07330050566e-18
8687.5  1.20698137547e-18
8688.0  4.40856897041e-19
8688.5  2.51092829298e-19
8689.0  -1.89819860199e-19
8689.5  4.48901494651e-19
8690.0  9.27526841266e-19
8690.5  1.11928825764e-18
8691.0  6.4005221838e-19
8691.5  -1.68013207561e-18
8692.0  -1.84925039523e-18
8692.5  -2.03028638766e-18
8693.0  -1.01089929734e-18
8693.5  -6.85206328567e-19
8694.0  -1.88629999478e-19
8694.5  -2.69926381783e-19
8695.0  -3.94811809004e-19
8695.5  -8.68873957685e-19
8696.0  -1.07752538313e-18
8696.5  -2.99082810619e-18
8697.0  -3.19870791612e-18
8697.5  -3.67078308516e-18
8698.0  -3.96442442335e-18
8698.5  -4.15267222909e-18
8699.0  -2.42804603267e-18
8699.5  -2.06867236064e-18
8700.0  -1.36330150932e-18
8700.5  -1.91274770518e-18
8701.0  -2.4183666503e-18
8701.5  -3.27223659243e-18
8702.0  -3.54195674366e-18
8702.5  -4.14023869311e-18
8703.0  -3.85121483355e-18
8703.5  -3.47145961968e-18
8704.0  -1.99682510317e-18
8704.5  -1.46264410013e-18
8705.0  -1.34147199922e-18
8705.5  -1.14320882696e-18
8706.0  -7.64471426949e-19
8706.5  -1.21493893863e-18
8707.0  -1.46024947534e-18
8707.5  -2.24796318323e-18
8708.0  -2.38716140933e-18
8708.5  -2.67612323856e-18
8709.0  -2.05263488356e-18
8709.5  -1.56031060113e-18
8710.0  -1.83909300535e-18
8710.5  -1.76176959031e-18
8711.0  -1.15274543275e-18
8711.5  -5.71093122346e-19
8712.0  8.41169491594e-20
8712.5  1.40871097898e-18
8713.0  1.76219151867e-18
8713.5  1.37099562869e-18
8714.0  9.96042610313e-19
8714.5  3.88839189394e-19
8715.0  -7.35913315201e-19
8715.5  -1.25175908651e-18
8716.0  -1.81211951414e-18
8716.5  -2.0733333955e-18
8717.0  -2.68891893438e-18
8717.5  -2.81401729684e-18
8718.0  -2.89828490933e-18
8718.5  -2.82612491839e-18
8719.0  -2.6561042847e-18
8719.5  -2.02751700847e-18
8720.0  -2.09121963504e-18
8720.5  -2.1527680078e-18
8721.0  -1.98787054239e-18
8721.5  -1.92951997e-18
8722.0  -1.77701418824e-18
8722.5  -1.47955506962e-18
8723.0  -1.06902225315e-18
8723.5  -4.22555037162e-19
8724.0  -1.56885492947e-19
8724.5  5.12797172347e-19
8725.0  4.23633147876e-19
8725.5  2.43999048652e-19
8726.0  -1.36764505997e-19
8726.5  -3.55161076851e-19
8727.0  -1.73086813917e-18
8727.5  -1.81397072355e-18
8728.0  -1.79634328148e-18
8728.5  -1.99271668228e-18
8729.0  -2.15526322046e-18
8729.5  -1.78446592202e-18
8730.0  -1.84023629822e-18
8730.5  -2.50045289324e-18
8731.0  -2.28636529278e-18
8731.5  -2.03374515729e-18
8732.0  -1.10614238636e-18
8732.5  -7.92023709456e-19
8733.0  -4.38069949569e-19
8733.5  -8.08755000476e-19
8734.0  -1.43922116822e-18
8734.5  -1.63467000995e-18
8735.0  -1.72909044675e-18
8735.5  -1.13740401167e-18
8736.0  -7.15186203088e-19
8736.5  3.26338002656e-19
8737.0  6.54903354371e-19
8737.5  8.87218705083e-19
8738.0  6.55131748611e-19
8738.5  4.46043717921e-19
8739.0  -3.05098247366e-19
8739.5  -4.37596695675e-19
8740.0  -5.71446586664e-19
8740.5  -9.25970424401e-19
8741.0  -1.05672240396e-18
8741.5  -1.42109258521e-18
8742.0  -1.92420256195e-18
8742.5  -2.65069908711e-18
8743.0  -2.14057094546e-18
8743.5  -1.92078732818e-18
8744.0  -1.07835297152e-18
8744.5  -9.47590230018e-19
8745.0  -6.70797863683e-19
8745.5  -1.1572968553e-18
8746.0  -1.44948734407e-18
8746.5  -2.16141953378e-18
8747.0  -2.40777016149e-18
8747.5  -3.03986118401e-18
8748.0  -2.73504879169e-18
8748.5  -2.47179012406e-18
8749.0  -1.66501991962e-18
8749.5  -1.38678549265e-18
8750.0  -6.45031026414e-19
8750.5  -6.13872375521e-19
8751.0  -5.75518637994e-19
8751.5  -1.19685547122e-18
8752.0  -1.48551051426e-18
8752.5  -2.89482469987e-18
8753.0  -2.69681987581e-18
8753.5  -2.34478749308e-18
8754.0  -2.28772977607e-18
8754.5  -2.25898718611e-18
8755.0  -1.07924800104e-18
8755.5  -9.79429948434e-19
8756.0  -8.16279562126e-19
8756.5  -1.07537465837e-18
8757.0  -1.26620386239e-18
8757.5  -2.26999353765e-18
8758.0  -1.9920526372e-18
8758.5  -1.49137977363e-19
8759.0  1.15541832178e-18
8759.5  2.52538184808e-18
8760.0  7.40303234418e-19
8760.5  4.53624125201e-19
8761.0  2.18042582305e-18
8761.5  1.87316247717e-18
8762.0  1.4115706142e-18
8762.5  8.40483754102e-19
8763.0  6.06459367041e-19
8763.5  1.44756482975e-18
8764.0  1.61621674912e-18
8764.5  1.98874056205e-18
8765.0  1.12696004428e-18
8765.5  5.88812414022e-19
8766.0  -2.52551899317e-18
8766.5  -2.9748055033e-18
8767.0  -3.58938642651e-18
8767.5  -2.98016630378e-18
8768.0  -2.43456341497e-18
8768.5  -1.54620482783e-18
8769.0  -1.27447181068e-18
8769.5  -6.89786721276e-19
8770.0  -9.96689966794e-19
8770.5  -1.38798317574e-18
8771.0  -3.1380677496e-18
8771.5  -4.03007358654e-18
8772.0  -9.82028855674e-18
8772.5  -8.2904310265e-18
8773.0  -5.47048525164e-18
8773.5  -7.56771339537e-18
8774.0  -8.6685573184e-18
8774.5  -5.17613560047e-18
8775.0  -3.07676343963e-18
8775.5  2.37496604254e-18
8776.0  4.91375781191e-18
8776.5  6.84713904236e-18
8777.0  2.97356807694e-18
8777.5  2.13689225572e-18
8778.0  8.90091549732e-19
8778.5  2.08289814549e-18
8779.0  3.37672606654e-18
8779.5  4.51703718257e-18
8780.0  4.94170397358e-18
8780.5  6.09116462649e-18
8781.0  5.11040944114e-18
8781.5  3.5881659625e-18
8782.0  -9.16221340774e-19
8782.5  -2.8858603319e-18
8783.0  -6.58613438913e-18
8783.5  -5.87555998345e-18
8784.0  -4.24574548127e-18
8784.5  -4.26548883833e-18
8785.0  -4.27827204038e-18
8785.5  -4.29301732226e-18
8786.0  -4.48091499627e-18
8786.5  -5.15787472332e-18
8787.0  -4.03438296061e-18
8787.5  -2.99705071739e-18
8788.0  -4.15500810253e-19
8788.5  2.29211132129e-19
8789.0  8.6414164055e-19
8789.5  -1.09703714873e-19
8790.0  -1.3900620262e-18
8790.5  -1.5438775685e-18
8791.0  -1.61928072905e-18
8791.5  -2.09625077608e-18
8792.0  -1.73393828136e-18
8792.5  -1.04311919488e-18
8793.0  -7.34660602234e-19
8793.5  -5.67390828845e-19
8794.0  1.04909108154e-18
8794.5  4.18934347612e-19
8795.0  -1.64283600442e-18
8795.5  -1.34535082268e-18
8796.0  -1.11213348378e-18
8796.5  -7.10449700339e-19
8797.0  -7.63963288306e-19
8797.5  -1.33672692639e-18
8798.0  -1.29985083673e-18
8798.5  -1.25865792097e-18
8799.0  -1.40307120742e-18
8799.5  -1.47777375186e-18
8800.0  -1.85179768874e-18
8800.5  -1.28574375994e-18
8801.0  -3.8144553366e-19
8801.5  -4.66469803888e-19
8802.0  -5.04863467551e-19
8802.5  -5.09163501189e-19
8803.0  -5.31772930401e-19
8803.5  -5.85001538644e-19
8804.0  -1.0958183138e-18
8804.5  -1.434203768e-18
8805.0  -2.28580674902e-18
8805.5  -2.35010274642e-18
8806.0  -2.25807824465e-18
8806.5  -2.31805524695e-18
8807.0  -2.37473535915e-18
8807.5  -1.89190540353e-18
8808.0  -1.85892151603e-18
8808.5  -2.39425964085e-18
8809.0  -2.27707672586e-18
8809.5  -2.11945408066e-18
8810.0  -2.00953291292e-18
8810.5  -1.95570414515e-18
8811.0  -1.58953922938e-18
8811.5  -1.24990643377e-18
8812.0  -5.8709247498e-19
8812.5  -1.56249212287e-19
8813.0  8.30841820364e-20
8813.5  -6.96743110569e-19
8814.0  -7.47112682088e-19
8814.5  -7.6729575558e-19
8815.0  -9.27894018649e-19
8815.5  -1.0564715453e-18
8816.0  -7.98734304413e-19
8816.5  -8.07087120485e-19
8817.0  -1.06565495e-18
8817.5  -9.81774798296e-19
8818.0  -8.86360531582e-19
8818.5  -1.33868270412e-18
8819.0  -1.54015626521e-18
8819.5  -2.3645261597e-18
8820.0  -2.67698408545e-18
8820.5  -3.18640083445e-18
8821.0  -3.93632887894e-18
8821.5  -4.28233102887e-18
8822.0  -1.1184052295e-17
8822.5  -1.21583551213e-17
8823.0  -1.4318502189e-17
8823.5  -9.61809652582e-18
8824.0  -6.44369418654e-18
8824.5  4.25693408287e-18
8825.0  3.72008718802e-18
8825.5  -2.9095428222e-18
8826.0  -4.66653476893e-18
8826.5  -6.35895748439e-18
8827.0  -6.93522946399e-18
8827.5  -6.40002944693e-18
8828.0  -1.39722538962e-18
8828.5  -2.99880623899e-19
8829.0  1.20352954837e-18
8829.5  8.74967802297e-18
8830.0  1.11068382454e-17
8830.5  -4.49092679879e-18
8831.0  -7.52571666009e-18
8831.5  -1.35601835934e-17
8832.0  -9.81923225367e-18
8832.5  -7.70476831089e-18
8833.0  -9.85181053277e-19
8833.5  -6.62443078701e-19
8834.0  -9.14235869233e-19
8834.5  -1.58017104241e-18
8835.0  -2.12204002349e-18
8835.5  -1.45858997902e-18
8836.0  -1.32456493671e-18
8836.5  -1.20688992619e-18
8837.0  -1.86587748099e-18
8837.5  -2.62676147755e-18
8838.0  1.25779438587e-18
8838.5  2.47477474582e-18
8839.0  3.05854612071e-18
8839.5  1.20561548827e-18
8840.0  -1.85890427963e-18
8840.5  -3.67959925393e-18
8841.0  -4.53258089196e-18
8841.5  -4.39367848936e-18
8842.0  -4.19827229529e-18
8842.5  -3.72266548056e-18
8843.0  -4.11757174059e-18
8843.5  -4.38791616844e-18
8844.0  -4.88408686423e-18
8844.5  -4.80702422222e-18
8845.0  -4.27940195502e-18
8845.5  -3.15201263147e-18
8846.0  -2.05410824287e-18
8846.5  -7.33359378853e-19
8847.0  -4.31699146312e-19
8847.5  -4.79286655946e-19
8848.0  -1.53032906018e-20
8848.5  6.26879896386e-19
8849.0  1.92645207482e-19
8849.5  -1.99951950916e-21
8850.0  -1.00286290865e-18
8850.5  -9.13081357899e-19
8851.0  -7.32573513182e-19
8851.5  -2.3326537986e-19
8852.0  5.17514282177e-20
8852.5  -3.73784305125e-19
8853.0  -5.78522716705e-19
8853.5  -1.12643063547e-18
8854.0  -1.6435632195e-18
8854.5  -2.06755923532e-18
8855.0  -8.04393170255e-19
8855.5  -4.93437137396e-19
8856.0  1.08764897759e-20
8856.5  7.48924473932e-20
8857.0  1.49314888138e-19
8857.5  -4.30435312148e-19
8858.0  -6.59808718327e-19
8858.5  -1.35230710513e-18
8859.0  -1.42718423158e-18
8859.5  -1.55173191917e-18
8860.0  -1.18382637296e-18
8860.5  -1.01048201326e-18
8861.0  -1.96238837948e-18
8861.5  -1.91347584917e-18
8862.0  -1.75442368612e-18
8862.5  -2.33619520537e-18
8863.0  -2.73614015186e-18
8863.5  -3.24890751258e-18
8864.0  -3.74743837095e-18
8864.5  -5.49061724253e-18
8865.0  -5.17596024812e-18
8865.5  -4.86838571469e-18
8866.0  -4.77173069949e-18
8866.5  -4.69389735273e-18
8867.0  -4.26345106753e-18
8867.5  -3.72301632206e-18
8868.0  -2.97242113306e-18
8868.5  -1.69889714403e-18
8869.0  -1.202121682e-18
8869.5  -8.78585086038e-19
8870.0  -2.85649955534e-19
8870.5  9.08903068414e-19
8871.0  -6.52022588524e-19
8871.5  -1.54517940941e-18
8872.0  -2.87814461887e-18
8872.5  -2.8338418602e-18
8873.0  -2.43575429952e-18
8873.5  -2.51124556522e-18
8874.0  -2.57338567733e-18
8874.5  -2.88420345349e-18
8875.0  -2.84154364736e-18
8875.5  -2.32692643569e-18
8876.0  -2.62136702653e-18
8876.5  -2.96370552778e-18
8877.0  -3.42727416066e-18
8877.5  -3.53273541814e-18
8878.0  -3.05909687697e-18
8878.5  -2.68795016698e-18
8879.0  -2.07000980357e-18
8879.5  -2.82334048221e-18
8880.0  -3.17851559744e-18
8880.5  -8.14490905045e-18
8881.0  -9.35634419254e-18
8881.5  -1.2142962433e-17
8882.0  -1.38873559758e-17
8882.5  -1.50851748397e-17
8883.0  -9.95724822047e-18
8883.5  -9.64983802739e-18
8884.0  -1.07382986532e-17
8884.5  -1.30963759601e-17
8885.0  -1.53946223793e-17
8885.5  -1.49856650334e-17
8886.0  -1.46396752802e-17
8886.5  -1.2704299542e-17
8887.0  -1.17396987025e-17
8887.5  -1.04053384753e-17
8888.0  -9.38909091466e-18
8888.5  -8.95193007224e-18
8889.0  -7.24105969378e-18
8889.5  -9.07725842882e-18
8890.0  -1.27526252438e-17
8890.5  -7.98888505516e-18
8891.0  -5.28100221111e-18
8891.5  -2.90571949814e-18
8892.0  -2.52871732843e-18
8892.5  -1.82312302837e-18
8893.0  -1.5227745851e-18
8893.5  -1.27798049795e-18
8894.0  1.91231239513e-19
8894.5  4.05386763016e-19
8895.0  2.2586450579e-19
8895.5  -7.25383311011e-19
8896.0  -1.82268716905e-18
8896.5  -2.96926791617e-18
8897.0  -3.24011733074e-18
8897.5  -2.30493351078e-18
8898.0  -2.65113637171e-18
8898.5  -3.22138234797e-18
8899.0  -2.50102332676e-18
8899.5  -2.16565658466e-18
8900.0  -6.69926525552e-20
8900.5  6.78471446718e-19
8901.0  2.42451022148e-18
8901.5  1.85310898792e-18
8902.0  1.46537167898e-18
8902.5  9.13325086842e-19
8903.0  6.16827681426e-19
8903.5  -2.9824604943e-19
8904.0  7.31724828626e-19
8904.5  1.72520380229e-18
8905.0  3.00493813485e-18
8905.5  3.42013493155e-18
8906.0  4.32247292052e-18
8906.5  1.84654463467e-18
8907.0  -1.53839056681e-18
8907.5  -3.07301531471e-18
8908.0  -3.57975988978e-18
8908.5  -1.42680716782e-18
8909.0  -1.21075731384e-18
8909.5  -7.82978756573e-19
8910.0  -1.17894419083e-18
8910.5  -1.40157380506e-18
8911.0  -1.83205328598e-18
8911.5  -1.73348018564e-18
8912.0  -1.35999629506e-18
8912.5  -1.82448995006e-18
8913.0  -2.19850907046e-18
8913.5  -2.64551527771e-18
8914.0  -3.45106129318e-18
8914.5  -7.19009431319e-18
8915.0  -8.60249397396e-18
8915.5  -1.02081361646e-17
8916.0  1.07739573643e-18
8916.5  4.73820063686e-18
8917.0  8.76424595952e-18
8917.5  8.11181009374e-18
8918.0  7.0513268316e-18
8918.5  3.64298334092e-18
8919.0  2.0854072275e-18
8919.5  4.17631810064e-18
8920.0  5.55954819362e-18
8920.5  8.80978707292e-18
8921.0  1.33966720065e-17
8921.5  1.64536165516e-17
8922.0  1.15002844871e-17
8922.5  8.35609736904e-18
8923.0  -1.54985267716e-18
8923.5  -4.52393121501e-18
8924.0  -7.33588549612e-18
8924.5  -5.18859571121e-18
8925.0  -4.33986535811e-18
8925.5  -1.69003124913e-18
8926.0  -1.4765807253e-18
8926.5  -1.19125225084e-18
8927.0  -8.35159610272e-19
8927.5  -6.82847680954e-19
8928.0  -1.07014852127e-19
8928.5  -3.10958209552e-19
8929.0  -7.03943366e-19
8929.5  -6.00146948608e-19
8930.0  -5.43299064933e-19
8930.5  -3.8849514682e-19
8931.0  -5.1649675655e-19
8931.5  -9.12927181668e-19
8932.0  -1.24679830212e-18
8932.5  -1.50907024359e-18
8933.0  -1.69025624048e-18
8933.5  -1.62222301019e-18
8934.0  -1.14877201123e-18
8934.5  -4.84197722597e-19
8935.0  2.53671192872e-19
8935.5  7.41393247055e-19
8936.0  8.79845305845e-19
8936.5  8.73578391507e-19
8937.0  5.55526611161e-19
8937.5  5.28402715882e-20
8938.0  -6.40821942195e-19
8938.5  -9.49682879657e-19
8939.0  -1.45099555117e-18
8939.5  -9.38335967106e-19
8940.0  2.54589568285e-19
8940.5  -3.64067323339e-19
8941.0  -7.66693000678e-19
8941.5  -2.6507975224e-19
8942.0  -8.91793301728e-20
8942.5  3.73730445588e-19
8943.0  -1.04754326596e-19
8943.5  -5.46965775693e-19
8944.0  -1.74044166792e-18
8944.5  -1.67222018454e-18
8945.0  5.00307060173e-19
8945.5  1.00319258125e-18
8946.0  1.6592378405e-18
8946.5  1.40606006882e-18
8947.0  1.18952912734e-18
8947.5  -1.60552936256e-18
8948.0  -1.77627565331e-18
8948.5  -2.09287705396e-18
8949.0  -2.35118332401e-18
8949.5  -2.4912024064e-18
8950.0  -2.26847908324e-18
8950.5  -2.13360183115e-18
8951.0  -1.77329900519e-18
8951.5  -1.58211139764e-18
8952.0  -1.43667812931e-18
8952.5  -3.31441396534e-18
8953.0  -3.78274983937e-18
8953.5  -4.66034631386e-18
8954.0  -4.86708787215e-18
8954.5  -5.08908729465e-18
8955.0  4.78046099933e-18
8955.5  6.98679772104e-18
8956.0  2.17454556763e-18
8956.5  1.17142416788e-18
8957.0  -3.62951233454e-19
8957.5  -2.06916477848e-18
8958.0  -2.79775386898e-18
8958.5  -2.30520311333e-18
8959.0  -1.7038074179e-18
8959.5  -3.62363985631e-19
8960.0  5.42924954567e-18
8960.5  9.06124657155e-18
8961.0  5.88666318448e-18
8961.5  3.15264185198e-18
8962.0  -5.34611798138e-18
8962.5  -3.65201538738e-18
8963.0  -2.14451980083e-18
8963.5  -8.28040496477e-19
8964.0  -4.72544153874e-19
8964.5  1.10511363194e-19
8965.0  -8.13702394763e-21
8965.5  -1.57019254273e-19
8966.0  -2.95594113151e-19
8966.5  -3.25440899471e-19
8967.0  -2.62993560984e-20
8967.5  1.66565145202e-19
8968.0  5.12464202855e-19
8968.5  1.00828549779e-18
8969.0  1.26112354394e-18
8969.5  1.89579753828e-18
8970.0  1.99820705576e-18
8970.5  2.21249145632e-18
8971.0  1.73302020264e-18
8971.5  1.38213325887e-18
8972.0  4.94059894655e-19
8972.5  3.58009735687e-19
8973.0  2.80560193037e-19
8973.5  5.66691723532e-19
8974.0  8.62863163307e-19
8974.5  4.15105888106e-19
8975.0  2.17129685544e-19
8975.5  -5.25141619381e-19
8976.0  -8.2143480013e-19
8976.5  -1.25465841084e-18
8977.0  -3.44610525883e-19
8977.5  3.20641728379e-20
8978.0  4.37947942518e-19
8978.5  4.13045202853e-19
8979.0  3.59511790257e-19
8979.5  1.8764878674e-21
8980.0  -2.1247010443e-19
8980.5  -9.24489666915e-19
8981.0  -9.94119084707e-19
8981.5  -1.04514923207e-18
8982.0  -5.96608123528e-19
8982.5  -2.14410485656e-19
8983.0  -9.96105651671e-19
8983.5  -1.42165122199e-18
8984.0  -3.01413326901e-18
8984.5  -2.86978851927e-18
8985.0  -2.69568812261e-18
8985.5  -2.5034926645e-18
8986.0  -2.52813068836e-18
8986.5  -3.72976913832e-18
8987.0  -3.02932266049e-18
8987.5  -1.83096917769e-18
8988.0  -2.19908016452e-18
8988.5  -2.37787956823e-18
8989.0  -8.62562463954e-19
8989.5  -6.72979971358e-19
8990.0  -2.73769293155e-19
8990.5  1.24502160811e-19
8991.0  4.02146927358e-19
8991.5  -2.66759546305e-18
8992.0  -2.80231934593e-18
8992.5  -1.88399955096e-18
8993.0  -2.10068436101e-18
8993.5  -2.31372047491e-18
8994.0  -2.20392638803e-18
8994.5  -2.240753644e-18
8995.0  -2.72345954811e-18
8995.5  -2.36352913727e-18
8996.0  -1.86426488845e-18
8996.5  -3.65731740145e-18
8997.0  -4.31166390346e-18
8997.5  -3.33401318179e-18
8998.0  -2.37676872065e-18
8998.5  -4.67696792046e-19
8999.0  -8.96496756923e-19
8999.5  -1.13878699302e-18
9000.0  -9.6035817385e-19
9000.5  -9.82576500187e-19
9001.0  -1.08145430342e-18
9001.5  -5.64237068238e-19
9002.0  -1.47705238728e-19
9002.5  1.88817701471e-18
9003.0  2.58880236123e-18
9003.5  4.45669875852e-18
9004.0  3.23500724887e-18
9004.5  1.85101692719e-18
9005.0  -1.15342010887e-18
9005.5  -2.14103295158e-18
9006.0  -3.42020392595e-18
9006.5  -2.72755522003e-18
9007.0  -1.61537822686e-18
9007.5  -1.09196571122e-18
9008.0  -8.55607454233e-19
9008.5  5.88723957874e-19
9009.0  1.01974364318e-18
9009.5  2.0099925719e-18
9010.0  1.04677287554e-18
9010.5  4.14912813232e-19
9011.0  -1.04273595594e-18
9011.5  -1.39838666611e-18
9012.0  -2.16807446903e-18
9012.5  -1.75791447474e-18
9013.0  -1.37770479052e-18
9013.5  -9.38702706038e-19
9014.0  -6.74540702899e-19
9014.5  4.7545305645e-19
9015.0  1.30464746158e-18
9015.5  2.3853766391e-18
9016.0  2.77574300614e-18
9016.5  2.87127507263e-18
9017.0  1.96359505516e-18
9017.5  1.54560878751e-18
9018.0  7.67398693093e-19
9018.5  -8.1962346723e-20
9019.0  -5.30323418323e-19
9019.5  7.45338614026e-19
9020.0  1.11626513112e-18
9020.5  1.99767841823e-18
9021.0  2.3777454874e-18
9021.5  2.66419085536e-18
9022.0  1.02293883686e-18
9022.5  4.84781010631e-19
9023.0  -8.95682793589e-19
9023.5  -1.18450052321e-18
9024.0  -1.49081671862e-18
9024.5  -5.43185145459e-19
9025.0  -3.53152925739e-19
9025.5  -9.40959589153e-19
9026.0  -8.9955221717e-19
9026.5  -8.3807358306e-19
9027.0  -8.46720045959e-19
9027.5  -8.6103814416e-19
9028.0  -1.93761111888e-18
9028.5  -1.93625089865e-18
9029.0  -1.93616823921e-18
9029.5  -1.6551028353e-18
9030.0  -1.48286276316e-18
9030.5  -1.67946246336e-18
9031.0  -1.383194121e-18
9031.5  -3.50726868717e-19
9032.0  -3.94151916281e-19
9032.5  -4.31551843051e-19
9033.0  -1.80116798515e-18
9033.5  -2.03960803568e-18
9034.0  -1.93584666863e-18
9034.5  -7.21258634898e-19
9035.0  7.49967354001e-19
9035.5  6.59057218694e-19
9036.0  5.88192110112e-19
9036.5  -3.55554799532e-20
9037.0  -4.89638205232e-19
9037.5  -1.27135645367e-18
9038.0  -1.07094950961e-18
9038.5  -9.72768118706e-19
9039.0  -1.08327068854e-18
9039.5  -1.23300875323e-18
9040.0  -1.6081692651e-18
9040.5  -2.06895302315e-18
9041.0  -2.3909792724e-18
9041.5  -8.9570842168e-19
9042.0  -7.6162476328e-19
9042.5  -9.45884906652e-19
9043.0  -3.47989895637e-19
9043.5  2.41221141789e-19
9044.0  -6.80965473627e-19
9044.5  -1.0772510224e-18
9045.0  -2.46682654592e-18
9045.5  -1.84532264099e-18
9046.0  -9.84260801984e-19
9046.5  6.24137563291e-19
9047.0  1.32346340888e-18
9047.5  4.19578888454e-18
9048.0  5.49782729751e-18
9048.5  8.08846013937e-18
9049.0  1.31561495262e-17
9049.5  1.60140669618e-17
9050.0  1.7533825134e-17
9050.5  1.55872918833e-17
9051.0  9.46750744195e-18
9051.5  5.89122347744e-18
9052.0  3.02622619683e-18
9052.5  1.97056320483e-18
9053.0  1.55323447397e-18
9053.5  3.06432975747e-19
9054.0  -3.74006363324e-19
9054.5  -1.13983453651e-18
9055.0  -7.65215016912e-19
9055.5  -5.27644583509e-19
9056.0  9.38708705248e-19
9056.5  1.10549117872e-18
9057.0  1.36950037309e-18
9057.5  2.99672733995e-19
9058.0  -1.77755336021e-19
9058.5  -6.59274143111e-19
9059.0  -1.1225337527e-18
9059.5  -2.18806092031e-18
9060.0  -2.01201803004e-18
9060.5  -1.90034994257e-18
9061.0  -1.41021634665e-18
9061.5  -1.4791786424e-18
9062.0  -1.882883725e-18
9062.5  -2.07936121018e-18
9063.0  -2.2596929655e-18
9063.5  -9.94325198479e-19
9064.0  -7.22480869017e-19
9064.5  -6.43481174261e-19
9065.0  -7.72357173264e-19
9065.5  -9.36681976908e-19
9066.0  -4.72326184024e-19
9066.5  -2.60972054109e-19
9067.0  7.27423246695e-19
9067.5  3.00450153798e-19
9068.0  -4.77374359104e-19
9068.5  -9.84940551357e-19
9069.0  -1.24767910082e-18
9069.5  -2.07838859861e-18
9070.0  -1.88756839481e-18
9070.5  -1.28921680703e-18
9071.0  -1.38687348757e-18
9071.5  -1.45933461942e-18
9072.0  -2.27264669088e-18
9072.5  -2.49940444581e-18
9073.0  -2.99910957282e-18
9073.5  -2.79219947378e-18
9074.0  -2.57866319359e-18
9074.5  -2.15994681839e-18
9075.0  -2.07079421942e-18
9075.5  -2.20077764641e-18
9076.0  -2.18346108129e-18
9076.5  -2.15755112968e-18
9077.0  -1.018479462e-18
9077.5  -5.66040627384e-19
9078.0  -6.32514621098e-19
9078.5  -4.01481685275e-19
9079.0  7.61163701048e-20
9079.5  7.54776789386e-20
9080.0  7.50877770782e-20
9080.5  -4.56297891821e-19
9081.0  -5.56997887554e-19
9081.5  -7.60281760444e-19
9082.0  -4.99990589975e-19
9082.5  -2.85207674964e-19
9083.0  -1.11307946504e-18
9083.5  -1.245188487e-18
9084.0  -1.19398291818e-18
9084.5  -8.59432557791e-19
9085.0  -4.73691310384e-19
9085.5  1.95311358344e-19
9086.0  4.26757518825e-19
9086.5  8.14477208042e-19
9087.0  9.05834923879e-19
9087.5  1.05500086092e-18
9088.0  6.71346191962e-19
9088.5  4.9552505709e-19
9089.0  1.23934346984e-18
9089.5  1.1394289466e-18
9090.0  8.88413687979e-19
9090.5  6.14278448117e-19
9091.0  4.33258517355e-19
9091.5  8.45729513331e-19
9092.0  1.08997370712e-18
9092.5  1.83746172837e-18
9093.0  1.43437105322e-18
9093.5  1.06039680666e-18
9094.0  1.28320115052e-18
9094.5  1.374284246e-18
9095.0  1.66732828977e-18
9095.5  1.11634756621e-18
9096.0  4.01005957661e-19
9096.5  -1.36813550322e-18
9097.0  -2.01020188753e-18
9097.5  -2.47037351976e-18
9098.0  -2.04816235485e-18
9098.5  -1.26924236731e-18
9099.0  -2.44205240732e-19
9099.5  2.90758085599e-19
9100.0  -2.20377112265e-18
9100.5  -2.93322325154e-18
9101.0  -4.65931597664e-18
9101.5  -5.8696715132e-18
9102.0  -6.76955109425e-18
9102.5  -5.99706259647e-18
9103.0  -5.32959204163e-18
9103.5  -2.85006033899e-18
9104.0  -1.10298685455e-18
9104.5  7.13146332456e-19
9105.0  1.11397686926e-18
9105.5  1.15904067584e-18
9106.0  6.47558170428e-19
9106.5  1.11098595553e-19
9107.0  -6.70303133107e-19
9107.5  -2.75115690441e-19
9108.0  -9.32882465939e-20
9108.5  1.11712146315e-18
9109.0  9.92664694244e-19
9109.5  7.32931787567e-19
9110.0  3.0213909438e-19
9110.5  4.85510167201e-20
9111.0  -1.64951340076e-19
9111.5  -5.04209813447e-19
9112.0  -1.52792522152e-18
9112.5  -1.81734409323e-18
9113.0  -2.05765242187e-18
9113.5  -1.35149096308e-18
9114.0  -9.94208468131e-19
9114.5  2.59668895009e-19
9115.0  6.70819150493e-19
9115.5  1.14745974215e-18
9116.0  1.88709269085e-18
9116.5  2.04840360024e-18
9117.0  1.28693220183e-18
9117.5  7.86090715138e-19
9118.0  -3.11728114304e-20
9118.5  -9.78229331137e-19
9119.0  -1.41265519253e-18
9119.5  -2.26488413628e-18
9120.0  -2.41720181227e-18
9120.5  -2.75971791441e-18
9121.0  -2.39314773536e-18
9121.5  -2.15159628346e-18
9122.0  -1.38398189411e-18
9122.5  -1.16491516571e-18
9123.0  -6.43247184462e-19
9123.5  -1.19920687925e-18
9124.0  -1.71407647385e-18
9124.5  -1.39141294168e-18
9125.0  -1.07820109549e-18
9125.5  5.52966100147e-19
9126.0  9.63914096136e-19
9126.5  1.49494093636e-18
9127.0  9.7936768672e-19
9127.5  7.99141174824e-19
9128.0  7.68471547459e-19
9128.5  6.14045717998e-19
9129.0  3.30701931795e-19
9129.5  5.28965526821e-19
9130.0  6.31910578999e-19
9130.5  1.95531449684e-18
9131.0  1.7404375516e-18
9131.5  1.02825907753e-18
9132.0  4.06308248852e-19
9132.5  -5.13501386123e-20
9133.0  1.68378817181e-19
9133.5  -1.042264043e-19
9134.0  -1.41013344609e-18
9134.5  -1.00265937164e-18
9135.0  -5.83999377116e-19
9135.5  7.47672334302e-20
9136.0  1.61739180942e-19
9136.5  -5.05992489125e-19
9137.0  -8.55685239197e-19
9137.5  -1.35715428758e-18
9138.0  -7.51021842705e-19
9138.5  -5.23354431012e-19
9139.0  -1.03301566452e-18
9139.5  -1.01967181492e-18
9140.0  -9.91585389574e-19
9140.5  -5.29784955749e-19
9141.0  -2.63243018002e-19
9141.5  9.21544126831e-19
9142.0  1.0038342821e-18
9142.5  1.02362214256e-18
9143.0  1.0239238167e-18
9143.5  1.0241185786e-18
9144.0  -2.72918799334e-19
9144.5  -6.37087144694e-19
9145.0  -1.3981705224e-18
9145.5  -1.41736928102e-18
9146.0  -1.43906466583e-18
9146.5  -1.35855165152e-18
9147.0  -1.3227214894e-18
9147.5  -1.18432324993e-18
9148.0  -8.96815665121e-19
9148.5  -4.40979310929e-19
9149.0  -6.58398659197e-19
9149.5  -7.54745654512e-19
9150.0  -1.48400256762e-18
9150.5  -1.33254584766e-18
9151.0  -9.83971462307e-19
9151.5  -3.86828522926e-20
9152.0  5.65391530531e-19
9152.5  4.06487702614e-19
9153.0  3.01101277695e-19
9153.5  -1.70690536757e-20
9154.0  -1.91689256189e-19
9154.5  -3.47959610118e-19
9155.0  1.09994070383e-19
9155.5  1.21635519069e-19
9156.0  -3.71816455201e-19
9156.5  -1.89906458705e-19
9157.0  3.66672454763e-20
9157.5  1.19087279229e-18
9158.0  1.66800621046e-18
9158.5  3.24168604727e-18
9159.0  3.14363128143e-18
9159.5  2.97228726494e-18
9160.0  2.17349675089e-18
9160.5  1.77768342051e-18
9161.0  8.41035788204e-20
9161.5  -2.37400976434e-19
9162.0  -9.48664866733e-19
9162.5  -5.30491609015e-19
9163.0  -2.35642881451e-19
9163.5  2.7555156301e-19
9164.0  2.409394586e-19
9164.5  -1.48170555688e-19
9165.0  4.42983462703e-19
9165.5  1.02416619245e-18
9166.0  2.00454505161e-18
9166.5  1.94829028997e-18
9167.0  -2.27775939286e-19
9167.5  -1.16403075647e-18
9168.0  -2.44590750965e-18
9168.5  -1.53340905237e-18
9169.0  -1.19363107681e-18
9169.5  -1.22317582645e-18
9170.0  -1.86892945152e-18
9170.5  -3.12241860183e-18
9171.0  -3.63737158447e-18
9171.5  -3.91957880448e-18
9172.0  -3.10598455341e-18
9172.5  -2.69891663756e-18
9173.0  -1.64611200806e-18
9173.5  -1.1856885274e-18
9174.0  -8.29707302028e-19
9174.5  -4.19383722974e-19
9175.0  -2.23478324904e-19
9175.5  4.06550624319e-19
9176.0  4.76653852178e-19
9176.5  5.51974449326e-19
9177.0  4.97648162334e-19
9177.5  4.19232105897e-19
9178.0  -1.94872307414e-19
9178.5  -2.02786947809e-19
9179.0  -2.14667157492e-19
9179.5  5.00514597287e-19
9180.0  8.09955102509e-19
9180.5  1.78445880695e-18
9181.0  1.35040459757e-18
9181.5  4.21319835293e-19
9182.0  8.04401900213e-20
9182.5  -1.24617846779e-19
9183.0  -4.36294303997e-19
9183.5  -7.14275525993e-19
9184.0  -1.53682901815e-18
9184.5  -1.27020451651e-18
9185.0  -1.04539064582e-18
9185.5  -3.98838383078e-19
9186.0  -6.08819039422e-19
9186.5  -2.3872247343e-18
9187.0  -2.67907350944e-18
9187.5  -3.02053487917e-18
9188.0  -3.01948219501e-18
9188.5  -2.98842950751e-18
9189.0  -2.61235762985e-18
9189.5  -2.78799834334e-18
9190.0  -3.07651235202e-18
9190.5  -2.34772865331e-18
9191.0  -2.01228667309e-18
9191.5  -1.01071995921e-18
9192.0  -7.46281056152e-19
9192.5  -1.44024467576e-19
9193.0  -7.63444708653e-19
9193.5  -1.16956796221e-18
9194.0  -1.98009173621e-18
9194.5  -2.09350765068e-18
9195.0  -2.21704716453e-18
9195.5  -2.23523584905e-18
9196.0  -2.25171014114e-18
9196.5  -2.4562704442e-18
9197.0  -2.38463868915e-18
9197.5  -1.65805996819e-18
9198.0  -8.99100886051e-19
9198.5  6.36302636119e-20
9199.0  8.86101916278e-19
9199.5  1.10247430972e-18
9200.0  -1.15560162485e-20
9200.5  -2.7345364865e-19
9201.0  -7.40790789322e-19
9201.5  5.68526353293e-19
9202.0  1.22684093045e-18
9202.5  1.87335642933e-18
9203.0  1.26128598594e-18
9203.5  -3.79409467336e-19
9204.0  -1.56095981533e-19
9204.5  3.05806998755e-21
9205.0  6.14949834133e-19
9205.5  8.03417296734e-19
9206.0  1.26621867775e-18
9206.5  9.26959435538e-19
9207.0  5.91022244667e-19
9207.5  3.09481978847e-19
9208.0  2.01905314667e-19
9208.5  -1.13665181653e-19
9209.0  2.09507181913e-19
9209.5  6.54034572713e-19
9210.0  1.02449333631e-19
9210.5  -1.8172843202e-19
9211.0  -2.40960499429e-18
9211.5  -2.78048064201e-18
9212.0  -3.50083940234e-18
9212.5  -3.48800961446e-18
9213.0  -3.48187347868e-18
9213.5  -3.26848002092e-18
9214.0  -3.5562964961e-18
9214.5  -4.40962663745e-18
9215.0  -4.08223062528e-18
9215.5  -3.83044054538e-18
9216.0  -1.12565771408e-18
9216.5  -6.37750284965e-19
9217.0  -2.29954424637e-19
9217.5  -7.76344380523e-19
9218.0  -1.36035686763e-18
9218.5  -2.48102922507e-18
9219.0  -2.76788967532e-18
9219.5  -2.64830647006e-18
9220.0  -2.75333134308e-18
9220.5  -2.90824829623e-18
9221.0  -2.54237072268e-18
9221.5  -2.40667126959e-18
9222.0  -3.27052620301e-18
9222.5  -3.04222699841e-18
9223.0  -2.55698285765e-18
9223.5  -1.6991924593e-18
9224.0  -1.19080870016e-18
9224.5  8.03568378513e-21
9225.0  2.27155721098e-19
9225.5  6.52735440689e-19
9226.0  7.11864833888e-19
9226.5  7.60978401645e-19
9227.0  -4.20411650696e-19
9227.5  -5.5695221677e-19
9228.0  -2.05377904732e-19
9228.5  -5.9874299814e-19
9229.0  -1.04972727365e-18
9229.5  -1.83662401283e-18
9230.0  -2.14479098953e-18
9230.5  -3.02597543108e-18
9231.0  -2.79283362062e-18
9231.5  -2.41943450667e-18
9232.0  -1.98118091754e-18
9232.5  -1.78628421991e-18
9233.0  -1.26383991763e-18
9233.5  -1.16122126429e-18
9234.0  -9.28039382825e-19
9234.5  -7.5621848933e-19
9235.0  -6.46843411757e-19
9235.5  -2.20649602508e-18
9236.0  -2.31684544265e-18
9236.5  -2.20995809435e-18
9237.0  -5.88596457372e-19
9237.5  8.48779497704e-19
9238.0  1.3422637003e-18
9238.5  1.42404676364e-18
9239.0  1.334694983e-18
9239.5  1.62526077308e-18
9240.0  1.98101935546e-18
9240.5  7.85533553032e-19
9241.0  3.00537672189e-19
9241.5  -1.18719209812e-18
9242.0  -9.79101318647e-19
9242.5  -6.22879955854e-19
9243.0  4.18395339689e-19
9243.5  9.18895514512e-19
9244.0  8.92980225196e-19
9244.5  7.21266116795e-19
9245.0  2.98474555083e-19
9245.5  2.14766692335e-19
9246.0  1.57777813598e-19
9246.5  -4.73902347432e-21
9247.0  -2.04191901311e-20
9247.5  -1.24874510584e-20
9248.0  5.22523880067e-19
9248.5  1.0275276746e-18
9249.0  1.33519039453e-18
9249.5  1.3491828973e-18
9250.0  9.84888627537e-19
9250.5  6.08306467058e-19
9251.0  1.17196110405e-19
9251.5  2.39949489645e-19
9252.0  2.98300267556e-19
9252.5  6.07531074409e-19
9253.0  6.86442420911e-19
9253.5  8.30527639838e-19
9254.0  2.29925709354e-19
9254.5  -7.91312286831e-20
9255.0  7.64031759554e-19
9255.5  7.48120951455e-19
9256.0  6.28808219271e-19
9256.5  2.41012720514e-20
9257.0  -4.13926463573e-19
9257.5  -1.84607579702e-19
9258.0  1.24683153938e-19
9258.5  1.29411663889e-18
9259.0  8.91676826709e-19
9259.5  4.88714810359e-19
9260.0  6.53260370231e-19
9260.5  6.19115419217e-19
9261.0  3.96491552462e-20
9261.5  -7.33756649475e-20
9262.0  -2.29800665831e-19
9262.5  -8.90091526795e-19
9263.0  -1.15893169227e-18
9263.5  -1.73115607324e-18
9264.0  -1.90115668159e-18
9264.5  -2.23122264497e-18
9265.0  -1.87979789422e-18
9265.5  -1.68779555493e-18
9266.0  -6.48504186606e-19
9266.5  -3.97653147313e-19
9267.0  1.72822238894e-19
9267.5  -6.38477276481e-19
9268.0  -1.26159590754e-18
9268.5  -1.73389873367e-18
9269.0  -1.63770949094e-18
9269.5  -8.75831370253e-19
9270.0  -3.53900346354e-19
9270.5  1.99198338942e-19
9271.0  -6.11655196371e-20
9271.5  -1.29519181159e-19
9272.0  -1.30244413198e-19
9272.5  -1.50942511056e-19
9273.0  -1.81192164904e-19
9273.5  -1.42917512433e-19
9274.0  -1.4023139307e-19
9274.5  -7.6971999162e-19
9275.0  -1.6678608294e-19
9275.5  1.08360289268e-18
9276.0  1.25523312706e-18
9276.5  1.35660809372e-18
9277.0  1.24228903657e-18
9277.5  9.39153522163e-19
9278.0  2.57316718817e-20
9278.5  -2.3222404687e-19
9279.0  -4.41842206227e-19
9279.5  -8.14219775553e-19
9280.0  -8.35278251987e-19
9280.5  -6.2720257944e-19
9281.0  -7.604976679e-19
9281.5  -9.09404939916e-19
9282.0  -1.45479187513e-18
9282.5  -1.65660817989e-18
9283.0  -2.12043953993e-18
9283.5  -1.82773266582e-18
9284.0  -1.37060573653e-18
9284.5  -2.59661160049e-18
9285.0  -3.13232966681e-18
9285.5  -3.48452030892e-18
9286.0  -3.50048086216e-18
9286.5  -3.51974683228e-18
9287.0  -3.32029023936e-18
9287.5  -3.20274268623e-18
9288.0  -2.56382333644e-18
9288.5  -2.08010664954e-18
9289.0  -6.38585384519e-19
9289.5  -4.44476911517e-19
9290.0  -2.79146714825e-19
9290.5  1.14157842649e-18
9291.0  1.3814046001e-18
9291.5  1.27926908097e-18
9292.0  9.81587974198e-19
9292.5  6.3171042989e-19
9293.0  9.30696761765e-19
9293.5  1.14230212983e-18
9294.0  2.59723865297e-18
9294.5  2.45722545016e-18
9295.0  2.22373180018e-18
9295.5  1.54277508494e-18
9296.0  1.23710462574e-18
9296.5  -1.17528630273e-19
9297.0  -4.5830972832e-19
9297.5  -1.23349538049e-18
9298.0  -1.80874627786e-18
9298.5  -2.18152241806e-18
9299.0  -2.0840119419e-18
9299.5  -2.15468777777e-18
9300.0  -2.41417104234e-18
9300.5  -3.69208024541e-18
9301.0  -4.83153820357e-18
9301.5  -6.76604819999e-18
9302.0  -6.96603744777e-18
9302.5  -5.81459085427e-18
9303.0  -4.37697381265e-18
9303.5  -2.61436953904e-18
9304.0  -1.06893063191e-18
9304.5  -3.78155866861e-19
9305.0  2.45370971618e-18
9305.5  4.77836215024e-18
9306.0  8.71247423295e-18
9306.5  7.28287534882e-18
9307.0  6.6192466937e-18
9307.5  5.93100541658e-18
9308.0  4.57484941222e-18
9308.5  1.27742258879e-18
9309.0  4.07882558841e-18
9309.5  5.9657013371e-18
9310.0  1.53280088071e-17
9310.5  1.65929296641e-17
9311.0  1.75473253686e-17
9311.5  1.37163067488e-17
9312.0  1.01726249661e-17
9312.5  8.97227277947e-18
9313.0  8.9644701649e-18
9313.5  1.03493265307e-17
9314.0  1.19212973519e-17
9314.5  1.39070333592e-17
9315.0  1.95544198747e-17
9315.5  2.12430660955e-17
9316.0  1.65727732355e-17
9316.5  1.15170542523e-17
9317.0  2.52766817814e-18
9317.5  -2.91890201305e-18
9318.0  -5.63147391645e-18
9318.5  -3.88562659851e-18
9319.0  -5.22988774989e-18
9319.5  -8.70482506233e-18
9320.0  -5.75807701004e-18
9320.5  -3.71219666752e-18
9321.0  -6.9682191377e-18
9321.5  -9.77720854349e-18
9322.0  -1.91536133656e-17
9322.5  -1.86117269901e-17
9323.0  -1.80975046492e-17
9323.5  -1.43710603208e-17
9324.0  -1.34637156466e-17
9324.5  -1.25113319543e-17
9325.0  -1.19352509213e-17
9325.5  -1.11519653122e-17
9326.0  -1.11616450856e-17
9326.5  -1.13802300435e-17
9327.0  -1.47383756902e-17
9327.5  -1.31702055721e-17
9328.0  -1.02158470486e-17
9328.5  -7.52836642178e-18
9329.0  -6.16721360158e-18
9329.5  -1.79474110806e-18
9330.0  -5.45756310693e-19
9330.5  2.4015380939e-18
9331.0  2.61604682291e-18
9331.5  2.77545861965e-18
9332.0  1.66206448531e-19
9332.5  3.36661978542e-20
9333.0  8.00240989034e-19
9333.5  1.3395932003e-18
9334.0  1.87296616468e-18
9334.5  3.54076778479e-18
9335.0  4.28466744224e-18
9335.5  6.82003719715e-18
9336.0  7.5862798415e-18
9336.5  8.60830336783e-18
9337.0  9.39144510892e-18
9337.5  9.79639568262e-18
9338.0  1.20522720944e-17
9338.5  1.26094764105e-17
9339.0  1.36141992237e-17
9339.5  1.38615503509e-17
9340.0  1.400394505e-17
9340.5  1.09639205244e-17
9341.0  9.96134693899e-18
9341.5  7.53853473457e-18
9342.0  4.7828949578e-18
9342.5  2.7665072241e-18
9343.0  3.31123992587e-18
9343.5  3.81177234884e-18
9344.0  5.62179942249e-18
9344.5  5.98419107383e-18
9345.0  6.3434361526e-18
9345.5  5.33288033719e-18
9346.0  4.77461966892e-18
9346.5  2.39503236007e-18
9347.0  1.26873131244e-18
9347.5  -2.65561381496e-19
9348.0  -5.8253179074e-19
9348.5  -6.89748631718e-19
9349.0  -4.63537320494e-19
9349.5  3.99235624782e-19
9350.0  2.03721079363e-18
9350.5  2.21825692746e-18
9351.0  2.31010759822e-18
9351.5  3.09032302524e-18
9352.0  3.39578574672e-18
9352.5  4.16547528254e-18
9353.0  4.08767833832e-18
9353.5  4.02638679008e-18
9354.0  2.56857551314e-18
9354.5  2.51246587565e-18
9355.0  3.14995984673e-18
9355.5  3.35400691515e-18
9356.0  3.56257290109e-18
9356.5  5.18043046419e-18
9357.0  5.52292066266e-18
9357.5  5.12319166455e-18
9358.0  4.23043964876e-18
9358.5  2.98681778675e-18
9359.0  2.54418362675e-18
9359.5  2.45917913781e-18
9360.0  5.00983171145e-18
9360.5  5.47523397851e-18
9361.0  6.38158730609e-18
9361.5  6.60207699661e-18
9362.0  6.73333395667e-18
9362.5  6.16697186829e-18
9363.0  5.75216969174e-18
9363.5  4.61505838383e-18
9364.0  3.46899872253e-18
9364.5  2.59581300862e-18
9365.0  3.63923606962e-18
9365.5  4.20644985444e-18
9366.0  6.03237304593e-18
9366.5  6.68694075994e-18
9367.0  7.37137337207e-18
9367.5  5.92548792358e-18
9368.0  5.57879248503e-18
9368.5  5.6180781574e-18
9369.0  5.63406543377e-18
9369.5  5.64524693404e-18
9370.0  5.0636746695e-18
9370.5  4.54543140894e-18
9371.0  -5.93018994557e-18
9371.5  -1.01179263017e-17
9372.0  -1.84232560356e-17
9372.5  -7.2913739511e-18
9373.0  -1.09088729987e-18
9373.5  -8.7425140762e-18
9374.0  -1.23414896581e-17
9374.5  -2.15282191678e-17
9375.0  -2.26191896211e-17
9375.5  -2.34387615768e-17
9376.0  -2.35924043882e-17
9376.5  -2.08363507181e-17
9377.0  -8.44715280214e-18
9377.5  1.2193866341e-18
9378.0  1.12665856366e-17
9378.5  8.74169215373e-18
9379.0  6.40253232671e-18
9379.5  -7.94926947561e-18
9380.0  -9.0335141855e-18
9380.5  -1.05887375783e-17
9381.0  -8.38946600794e-18
9381.5  -7.25102339624e-18
9382.0  1.98946953882e-18
9382.5  2.8075442851e-18
9383.0  4.43678899024e-18
9383.5  5.36160635766e-18
9384.0  5.84624451284e-18
9384.5  7.45730406944e-18
9385.0  7.69545914862e-18
9385.5  8.25707973482e-18
9386.0  6.91282284036e-18
9386.5  5.87777552872e-18
9387.0  5.79532926265e-18
9387.5  5.47174946205e-18
9388.0  4.22085304264e-18
9388.5  4.61960088807e-18
9389.0  5.03546294937e-18
9389.5  6.68999380329e-18
9390.0  7.2252570238e-18
9390.5  8.52552249239e-18
9391.0  8.08254011194e-18
9391.5  7.48383956191e-18
9392.0  5.91571936855e-18
9392.5  5.22781837897e-18
9393.0  2.98881330198e-18
9393.5  3.47126469823e-18
9394.0  4.44952574293e-18
9394.5  5.23896207598e-18
9395.0  5.67378854227e-18
9395.5  5.14936281773e-18
9396.0  4.97056704954e-18
9396.5  4.555173644e-18
9397.0  5.47078711273e-18
9397.5  6.1802211386e-18
9398.0  7.23217120037e-18
9398.5  7.67051717057e-18
9399.0  8.96661424987e-18
9399.5  9.27218929411e-18
9400.0  9.59785894642e-18
9400.5  6.73337176567e-18
9401.0  5.8033903494e-18
9401.5  4.09560427591e-18
9402.0  5.65859732028e-18
9402.5  7.91617028908e-18
9403.0  9.35654776522e-18
9403.5  9.9031812708e-18
9404.0  8.40033187833e-18
9404.5  8.29323690906e-18
9405.0  8.05340584507e-18
9405.5  7.56410111339e-18
9406.0  7.29822140214e-18
9406.5  6.45317666643e-18
9407.0  7.30053641787e-18
9407.5  9.86840948483e-18
9408.0  9.59970307338e-18
9408.5  9.39584871535e-18
9409.0  8.07091978175e-18
9409.5  7.48552447125e-18
9410.0  5.64546257442e-18
9410.5  5.9704068695e-18
9411.0  6.31125991865e-18
9411.5  7.60285622121e-18
9412.0  7.87732271459e-18
9412.5  7.31326500404e-18
9413.0  6.2339129983e-18
9413.5  4.68092934656e-18
9414.0  4.96038110833e-18
9414.5  5.12961397338e-18
9415.0  7.243118918e-18
9415.5  7.79669983259e-18
9416.0  8.89422747781e-18
9416.5  1.209665055e-17
9417.0  1.38826769689e-17
9417.5  2.09981740245e-17
9418.0  2.11816522817e-17
9418.5  2.06231412459e-17
9419.0  2.07873873785e-17
9419.5  2.09178235667e-17
9420.0  1.95029418215e-17
9420.5  1.86648568284e-17
9421.0  1.57641862093e-17
9421.5  1.51975510658e-17
9422.0  1.46076906781e-17
9422.5  1.31455104654e-17
9423.0  1.18847274055e-17
9423.5  4.22466274769e-18
9424.0  3.79194701701e-18
9424.5  3.17323793717e-18
9425.0  6.02962382129e-18
9425.5  7.11580498009e-18
9426.0  6.02238436272e-18
9426.5  5.37144744423e-18
9427.0  4.0670899616e-18
9427.5  3.85771455562e-18
9428.0  3.75027853716e-18
9428.5  3.01082198673e-18
9429.0  2.7045631358e-18
9429.5  1.91065859709e-18
9430.0  2.74812920523e-18
9430.5  3.39319939612e-18
9431.0  4.38708487521e-18
9431.5  4.51973525029e-18
9432.0  4.40900760088e-18
9432.5  4.62600521154e-18
9433.0  4.85116338699e-18
9433.5  3.68204197952e-18
9434.0  3.1682840333e-18
9434.5  1.23446976439e-18
9435.0  -4.63383891856e-18
9435.5  -1.29206827891e-17
9436.0  -9.10052838406e-18
9436.5  -7.16751014457e-18
9437.0  7.43861593143e-18
9437.5  5.09400382202e-18
9438.0  4.87372670873e-19
9438.5  -4.45962979188e-18
9439.0  -7.17024012813e-18
9439.5  -4.23303176386e-18
9440.0  -3.64719701853e-18
9440.5  -2.34427225822e-18
9441.0  -9.43253133627e-19
9441.5  1.05792394432e-19
9442.0  7.67954028961e-18
9442.5  7.9860428714e-18
9443.0  4.85217174572e-18
9443.5  3.17751102675e-18
9444.0  1.4800570715e-18
9444.5  5.49973582013e-18
9445.0  6.5226601255e-18
9445.5  6.90179453162e-18
9446.0  7.28812056063e-18
9446.5  7.8121816159e-18
9447.0  9.08515145811e-18
9447.5  9.57627924279e-18
9448.0  1.01943574081e-17
9448.5  9.4380842453e-18
9449.0  8.02305872036e-18
9449.5  1.00917542786e-17
9450.0  1.11680111114e-17
9450.5  1.34172269927e-17
9451.0  1.29193225239e-17
9451.5  1.14009948294e-17
9452.0  9.26237784822e-18
9452.5  7.71152215766e-18
9453.0  7.74467733605e-18
9453.5  6.96363729484e-18
9454.0  3.80918955274e-18
9454.5  7.09742642543e-18
9455.0  1.03114278402e-17
9455.5  1.28565918659e-17
9456.0  1.27028678744e-17
9456.5  7.51328365343e-18
9457.0  6.30747016129e-18
9457.5  4.71703282708e-18
9458.0  9.21464708562e-18
9458.5  1.09227550785e-17
9459.0  1.35744747429e-17
9459.5  1.35397410116e-17
9460.0  1.35048042626e-17
9460.5  1.32202990744e-17
9461.0  1.30653625366e-17
9461.5  7.38224459708e-18
9462.0  5.84478637848e-18
9462.5  2.33455001867e-18
9463.0  2.53376453404e-18
9463.5  2.67354164653e-18
9464.0  4.57740143269e-18
9464.5  5.0744620526e-18
9465.0  6.15359734671e-18
9465.5  5.00280310915e-18
9466.0  3.90497153378e-18
9466.5  2.88988811483e-18
9467.0  2.78608247051e-18
9467.5  3.59571784811e-18
9468.0  3.83796948899e-18
9468.5  4.15086580035e-18
9469.0  5.28766229858e-18
9469.5  5.67812103655e-18
9470.0  5.66139680707e-18
9470.5  5.3469139976e-18
9471.0  4.78870209246e-18
9471.5  -1.38030542855e-18
9472.0  -4.42441283686e-18
9472.5  -9.24282775691e-18
9473.0  -6.85187418698e-18
9473.5  -6.20962493384e-19
9474.0  -4.65723207623e-20
9474.5  3.44804411809e-19
9475.0  -4.08773010736e-18
9475.5  -6.31182291218e-18
9476.0  -1.28216776512e-17
9476.5  -9.8563750373e-18
9477.0  -7.11941912494e-18
9477.5  -8.13229012522e-19
9478.0  6.05897642718e-19
9478.5  1.32799633292e-18
9479.0  2.44912744734e-18
9479.5  3.84404235601e-18
9480.0  4.46046767615e-18
9480.5  4.02010474256e-18
9481.0  -5.60112031257e-18
9481.5  -5.36735593775e-18
9482.0  -4.97282014185e-18
9482.5  -5.1711641709e-19
9483.0  1.58367293211e-18
9483.5  5.48582515195e-18
9484.0  6.53370263534e-18
9484.5  8.91159427041e-18
9485.0  8.55162502726e-18
9485.5  8.313017003e-18
9486.0  6.31550574661e-18
9486.5  6.16932908959e-18
9487.0  6.33848327053e-18
9487.5  7.09193776333e-18
9488.0  7.75603186387e-18
9488.5  8.31590436916e-18
9489.0  8.26166541224e-18
9489.5  7.37618434108e-18
9490.0  6.93806891549e-18
9490.5  6.41864411618e-18
9491.0  7.065458882e-18
9491.5  7.35694761261e-18
9492.0  8.63628249051e-18
9492.5  7.53271848048e-18
9493.0  5.75853857089e-18
9493.5  4.58199353041e-18
9494.0  4.0502842854e-18
9494.5  5.3201893819e-18
9495.0  5.95081551439e-18
9495.5  7.37877654012e-18
9496.0  6.4432984485e-18
9496.5  5.85677777574e-18
9497.0  5.68298971693e-18
9497.5  6.01904255318e-18
9498.0  7.19347079215e-18
9498.5  7.94045473506e-18
9499.0  8.56828017266e-18
9499.5  1.26018743266e-17


==> anc/LBTSpectra/ASASSN-15uh_LBT_20160614.txt <==
3000.5  -1.374202910720974E-15
3001.  -1.374202910720974E-15
3001.5  1.374202910720974E-15
3002.  -1.374202910720974E-15
3002.5  -1.374202910720974E-15
3003.  -1.374202910720974E-15
3003.5  -1.374202910720974E-15
3004.  8.372903970010572E-16
3004.5  -1.374202910720974E-15
3005.  -1.374202910720974E-15
3005.5  -1.374202910720974E-15
3006.  -1.374202910720974E-15
3006.5  -1.374202910720974E-15
3007.  -1.374202910720974E-15
3007.5  -1.374202910720974E-15
3008.  -1.374202910720974E-15
3008.5  -1.374202910720974E-15
3009.  -1.374202910720974E-15
3009.5  -1.374202910720974E-15
3010.  -1.374202910720974E-15
3010.5  -4.832044952022001E-17
3011.  5.915532611818675E-16
3011.5  1.374202910720974E-15
3012.  1.374202910720974E-15
3012.5  1.374202910720974E-15
3013.  1.374202910720974E-15
3013.5  8.648678780247367E-16
3014.  1.868846228482060E-16
3014.5  4.193017848505441E-16
3015.  7.450166493764193E-16
3015.5  1.217678458221698E-16
3016.  -4.549600342316067E-16
3016.5  1.374202910720974E-15
3017.  1.374202910720974E-15
3017.5  1.374202910720974E-15
3018.  1.374202910720974E-15
3018.5  1.374202910720974E-15
3019.  1.374202910720974E-15
3019.5  -4.877429900423555E-16
3020.  -1.065686979702052E-15
3020.5  1.374202910720974E-15
3021.  1.374202910720974E-15
3021.5  1.374202910720974E-15
3022.  1.374202910720974E-15
3022.5  1.066982919214577E-15
3023.  -1.470382766506697E-16
3023.5  6.810376864430680E-17
3024.  -5.651739220255768E-16
3024.5  -1.374202910720974E-15
3025.  -1.374202910720974E-15
3025.5  -1.034130991936066E-15
3026.  1.374202910720974E-15
3026.5  1.374202910720974E-15
3027.  5.085846745014492E-16
3027.5  -5.762118619609928E-16
3028.  4.012774532968769E-16
3028.5  1.374202910720974E-15
3029.  1.374202910720974E-15
3029.5  1.368791477500464E-15
3030.  1.737589247827509E-16
3030.5  -1.374202910720974E-15
3031.  -1.374202910720974E-15
3031.5  -2.750562271598622E-16
3032.  4.584016663855613E-16
3032.5  -1.374202910720974E-15
3033.  -1.374202910720974E-15
3033.5  -1.374202910720974E-15
3034.  -1.374202910720974E-15
3034.5  6.316323586811575E-16
3035.  1.374202910720974E-15
3035.5  1.311789345579557E-15
3036.  1.987064088686124E-16
3036.5  -7.697614090685942E-16
3037.  -1.374202910720974E-15
3037.5  -1.374202910720974E-15
3038.  -1.374202910720974E-15
3038.5  -1.374202910720974E-15
3039.  -4.233685969611544E-16
3039.5  1.025687370152836E-15
3040.  1.221478989533756E-15
3040.5  -9.491444330928764E-17
3041.  -1.124832933346844E-15
3041.5  -1.374202910720974E-15
3042.  -1.310202295491999E-15
3042.5  -2.343775668887166E-16
3043.  8.987900619395961E-16
3043.5  1.201768730549827E-15
3044.  1.018919146903647E-15
3044.5  5.112474360173504E-16
3045.  -5.796154589247244E-16
3045.5  -1.374202910720974E-15
3046.  -3.925063114232253E-16
3046.5  1.185667014988900E-15
3047.  6.517622956540596E-16
3047.5  -6.181902954379130E-16
3048.  -1.051132827840624E-15
3048.5  -3.833183459231437E-16
3049.  2.841416261013756E-16
3049.5  1.939956805322138E-16
3050.  -3.220137194983450E-16
3050.5  -4.944508414091865E-17
3051.  2.084005236395089E-16
3051.5  3.376482737991925E-16
3052.  5.824166634959477E-16
3052.5  2.445156393029141E-16
3053.  -6.152405217185414E-16
3053.5  -8.019909232520729E-16
3054.  -4.165172093548243E-16
3054.5  2.789945786831175E-16
3055.  1.155057699359540E-16
3055.5  -3.397458547370482E-16
3056.  -1.739366895949606E-16
3056.5  1.878840693183405E-16
3057.  3.974343874007022E-16
3057.5  4.581002913058210E-16
3058.  2.135125761724840E-16
3058.5  1.223350958125712E-16
3059.  5.159596069668628E-16
3059.5  7.738868770148224E-16
3060.  5.068397846806015E-16
3060.5  1.267432056796327E-16
3061.  -1.290296330707425E-16
3061.5  -4.786760720797421E-17
3062.  2.655863229664398E-16
3062.5  2.449656297833922E-16
3063.  -1.518464954965765E-16
3063.5  -3.075316772311213E-16
3064.  8.909828705132500E-19
3064.5  3.500158454235366E-16
3065.  3.285190351038876E-16
3065.5  3.583793238961936E-17
3066.  -1.756736261070911E-16
3066.5  -5.800784982214350E-17
3067.  9.345926006898569E-17
3067.5  1.964730003189180E-16
3068.  2.906130182872082E-16
3068.5  3.773414737073019E-16
3069.  3.456699524710880E-16
3069.5  2.516137439072805E-16
3070.  1.859678417866833E-16
3070.5  1.348933925246379E-16
3071.  8.987942870670762E-17
3071.5  1.638484211206856E-16
3072.  2.732793629531271E-16
3072.5  3.184629475266572E-16
3073.  3.365063898031392E-16
3073.5  2.684044378261862E-16
3074.  1.002255874354019E-16
3074.5  -3.191245899313769E-17
3075.  -4.079006407601035E-17
3075.5  8.184965992132710E-17
3076.  2.152875803366878E-16
3076.5  1.684115477414150E-16
3077.  7.559629746991167E-18
3077.5  -4.484895357738524E-17
3078.  1.668611746455637E-17
3078.5  5.266343660440048E-17
3079.  5.885980861853775E-18
3079.5  -7.440179797536567E-17
3080.  -1.203122656494076E-16
3080.5  -1.068296792626183E-16
3081.  -8.860763172832218E-17
3081.5  -1.574792463525301E-16
3082.  -1.694574660382750E-16
3082.5  -4.918803169244679E-17
3083.  4.879927413763336E-17
3083.5  1.136416696563805E-17
3084.  -3.432124591361294E-17
3084.5  -4.551396372078419E-17
3085.  -1.956189932424046E-17
3085.5  -9.925112302193614E-18
3086.  -4.131848597833277E-17
3086.5  -7.715908289654294E-17
3087.  -1.057547757921454E-16
3087.5  -1.024001461717452E-16
3088.  -3.408229653698128E-17
3088.5  1.794260915969508E-17
3089.  5.685838935922253E-17
3089.5  7.674143008328330E-17
3090.  4.975396295734076E-17
3090.5  3.178987413628655E-17
3091.  6.091912755263884E-17
3091.5  2.562205888870542E-17
3092.  -3.858540946117403E-17
3092.5  6.454809241968848E-18
3093.  6.680488424111102E-17
3093.5  8.391182827922214E-17
3094.  6.103798130912241E-17
3094.5  -5.212135414672381E-18
3095.  -3.520731765760016E-17
3095.5  -1.872353944642859E-17
3096.  -4.198940591902847E-17
3096.5  -2.468882583292532E-17
3097.  -3.361617313383247E-17
3097.5  -6.233331126206723E-17
3098.  5.912517309256680E-18
3098.5  6.121730807069088E-17
3099.  5.451804610520403E-17
3099.5  2.896840524035779E-17
3100.  -5.475014537002039E-18
3100.5  -1.938827962642648E-17
3101.  -1.364154254703420E-17
3101.5  -1.888382757943534E-17
3102.  -1.512778352518546E-17
3102.5  7.083354769204886E-18
3103.  2.725389497386052E-17
3103.5  -8.891431174578608E-18
3104.  -3.496797465913987E-17
3104.5  -1.214641003678611E-17
3105.  9.940329731331360E-18
3105.5  3.083082866345634E-18
3106.  -1.206363837001923E-17
3106.5  1.693626631099490E-17
3107.  5.076719055653223E-17
3107.5  5.234701367186427E-17
3108.  2.451325501976845E-17
3108.5  1.533249286640795E-17
3109.  3.187663479575493E-17
3109.5  1.943147533143652E-17
3110.  -1.057480388706925E-17
3110.5  2.733056505686106E-17
3111.  8.451127531365813E-17
3111.5  4.837300004136238E-17
3112.  -2.874400326846960E-17
3112.5  -5.448239224568122E-17
3113.  -4.045088156657966E-17
3113.5  -2.204897296158137E-17
3114.  1.841165339508915E-17
3114.5  6.396999855134788E-17
3115.  6.430477623255967E-17
3115.5  3.649873335993376E-17
3116.  1.337236046212784E-17
3116.5  -1.400195004879704E-18
3117.  -2.128836288768466E-17
3117.5  -4.374899046392092E-17
3118.  -3.498444813125391E-17
3118.5  -1.010228024947599E-17
3119.  -8.532182038953944E-19
3119.5  -1.556094484975592E-17
3120.  -4.214915867564686E-17
3120.5  -2.316678661520498E-17
3121.  2.889957368820248E-17
3121.5  4.422443834797641E-17
3122.  3.047260553910385E-17
3122.5  4.461624082957873E-17
3123.  6.022718257268606E-17
3123.5  5.699642941296091E-17
3124.  5.039908374413695E-17
3124.5  2.905270645808768E-17
3125.  -9.414857730002651E-18
3125.5  -2.252168690833992E-17
3126.  -1.092079744962871E-17
3126.5  9.676770317248715E-18
3127.  8.242202510857705E-18
3127.5  1.590443717509510E-17
3128.  2.580440265060381E-17
3128.5  4.251976624332385E-17
3129.  3.717949052438688E-17
3129.5  2.445746443071125E-17
3130.  2.387476017027681E-17
3130.5  3.309179552177369E-17
3131.  2.106432942217665E-17
3131.5  6.691888458307648E-18
3132.  -5.627065545303815E-18
3132.5  -1.729862223122615E-17
3133.  -9.569904490700464E-18
3133.5  1.474309066100328E-17
3134.  1.569179428818242E-17
3134.5  7.537349542013542E-18
3135.  -2.579468665562703E-18
3135.5  -1.150421425113292E-17
3136.  4.742063022413961E-18
3136.5  4.333881476396811E-17
3137.  5.187051313547174E-17
3137.5  2.664577694789736E-17
3138.  6.167694960797859E-19
3138.5  -1.581607388640460E-17
3139.  -1.619910867956310E-17
3139.5  -1.393014653585067E-17
3140.  -2.094748427254885E-17
3140.5  -4.156238551480258E-17
3141.  -5.522897997659935E-17
3141.5  -2.852012726913384E-17
3142.  -8.612528626152982E-18
3142.5  -1.360406493365388E-17
3143.  -4.353341346092436E-18
3143.5  1.032626502058332E-17
3144.  1.253725194894116E-17
3144.5  1.209413846107358E-17
3145.  1.029019508123223E-17
3145.5  -2.238693282015265E-17
3146.  -5.824650623519548E-17
3146.5  -3.325284403351784E-17
3147.  8.327439513098317E-18
3147.5  1.909309462513048E-17
3148.  1.256824949261544E-17
3148.5  -5.996086386520337E-18
3149.  -2.008319571863565E-17
3149.5  -1.122020647612701E-17
3150.  5.955202526703324E-18
3150.5  1.540979744306202E-17
3151.  2.136916223228796E-17
3151.5  3.272941085847540E-17
3152.  3.809022878181283E-17
3152.5  3.366261465237133E-17
3153.  2.498736257126044E-17
3153.5  9.192227380123723E-18
3154.  -5.247637074335408E-18
3154.5  -5.435811817538090E-18
3155.  3.968264417208160E-18
3155.5  -2.990890559923616E-18
3156.  -1.786110073420566E-17
3156.5  -2.661580277049883E-17
3157.  -1.953452741747333E-17
3157.5  -6.674521202551443E-18
3158.  1.552014400451114E-18
3158.5  -4.397844757049492E-18
3159.  -1.216028046100672E-17
3159.5  -1.238721664378889E-17
3160.  4.326358317160059E-18
3160.5  1.826474329831204E-17
3161.  2.377765628493296E-18
3161.5  -1.442012779788218E-17
3162.  -4.225892925055557E-18
3162.5  9.616208796150296E-18
3163.  1.365050820013598E-17
3163.5  1.651019770886584E-17
3164.  2.309560865186879E-17
3164.5  7.053741358982088E-18
3165.  1.934791793134635E-18
3165.5  1.785357574944627E-17
3166.  4.403631604166726E-17
3166.5  4.696160781861136E-17
3167.  2.295239630299727E-17
3167.5  4.119395900279246E-19
3168.  -1.044887835657892E-18
3168.5  2.328916719361981E-17
3169.  4.067864890338744E-17
3169.5  3.433979104207227E-17
3170.  2.259387949760451E-17
3170.5  1.499756226917487E-17
3171.  1.493917722239849E-17
3171.5  2.309715201392313E-17
3172.  3.015245549618703E-17
3172.5  3.303054001304293E-17
3173.  4.501558270246813E-17
3173.5  3.821043230425154E-17
3174.  2.833893780545341E-17
3174.5  3.757743049787759E-17
3175.  3.785793428070066E-17
3175.5  2.598623937483390E-17
3176.  8.366431160911014E-18
3176.5  -1.488800754662832E-17
3177.  -2.610546292315953E-17
3177.5  -2.258237471987711E-17
3178.  -4.577143794009219E-18
3178.5  9.821559012737555E-18
3179.  1.875672657304496E-17
3179.5  1.703829146426236E-17
3180.  5.326297848286840E-18
3180.5  -1.564208495680141E-18
3181.  6.869959139748782E-18
3181.5  1.251312560274076E-17
3182.  9.304989339393310E-18
3182.5  3.873782351779723E-18
3183.  5.255076833592900E-18
3183.5  1.042554992633737E-17
3184.  1.351798968599120E-17
3184.5  1.199490841318100E-17
3185.  2.500621548182838E-18
3185.5  -1.036803429332465E-17
3186.  -1.713821051894909E-17
3186.5  -1.412677286231726E-17
3187.  1.182397498372757E-18
3187.5  2.335599036149194E-17
3188.  3.908299631952175E-17
3188.5  3.364367458704320E-17
3189.  1.475754795644989E-17
3189.5  6.129760309194194E-18
3190.  -3.872627955485219E-18
3190.5  -1.446008565656402E-17
3191.  -9.167156489060822E-18
3191.5  1.399942145207126E-17
3192.  3.923594316536518E-17
3192.5  4.650892905925248E-17
3193.  1.575685538277479E-17
3193.5  -2.713237274294817E-17
3194.  -4.801647832379953E-17
3194.5  -3.083621636482889E-17
3195.  3.868534033760715E-18
3195.5  1.076908079919421E-17
3196.  -1.211221780467613E-17
3196.5  -2.297027426347870E-17
3197.  -7.048117755522708E-18
3197.5  9.791472479345607E-18
3198.  5.414561962022037E-18
3198.5  -7.593549299642186E-18
3199.  -2.120101184896892E-17
3199.5  -1.691891603633820E-17
3200.  -1.694598077438708E-18
3200.5  1.192220944323735E-17
3201.  1.423568178488282E-17
3201.5  5.768069890311327E-19
3202.  -1.152330151386005E-17
3202.5  2.995986427289609E-18
3203.  2.409307168718794E-17
3203.5  3.732778956493482E-17
3204.  2.850765787795508E-17
3204.5  2.318461661046385E-17
3205.  2.661909366278656E-17
3205.5  2.775946526408179E-17
3206.  1.467454287442668E-17
3206.5  1.288430026307095E-17
3207.  1.282086188610352E-17
3207.5  1.350208441619057E-18
3208.  -3.265887555562008E-18
3208.5  5.707865030869129E-18
3209.  2.902479951434784E-17
3209.5  4.870827613720909E-17
3210.  4.591418969945696E-17
3210.5  3.892487688369628E-17
3211.  3.555226195183516E-17
3211.5  2.731209682157409E-17
3212.  1.892593021811467E-17
3212.5  2.291363300618865E-17
3213.  3.486005596149657E-17
3213.5  3.749820757511555E-17
3214.  3.049623113102204E-17
3214.5  2.368049070468771E-17
3215.  1.473797390890109E-17
3215.5  9.429859599224471E-18
3216.  1.697277467360609E-17
3216.5  2.770843386624424E-17
3217.  2.702395138863757E-17
3217.5  1.455491376930356E-17
3218.  4.244875340779016E-18
3218.5  1.328196728033101E-17
3219.  2.078521544334810E-17
3219.5  2.652905985446472E-18
3220.  -9.422270926892629E-18
3220.5  4.082891733543551E-18
3221.  1.597660252260686E-17
3221.5  1.787037189453845E-17
3222.  1.905101947078985E-17
3222.5  1.295686699318294E-17
3223.  -2.636617479232548E-19
3223.5  -4.515642272895993E-18
3224.  -2.063368022224121E-18
3224.5  -5.312323998942067E-18
3225.  4.461343199970494E-18
3225.5  1.544175358643546E-17
3226.  1.788232450090366E-17
3226.5  2.125020699083190E-17
3227.  2.240561252014019E-17
3227.5  1.317564580265241E-17
3228.  1.020807242494288E-17
3228.5  1.417695819323483E-18
3229.  4.596317703474132E-18
3229.5  6.599715294966057E-18
3230.  -8.429039139716916E-19
3230.5  3.201174400162561E-19
3231.  1.314473340531154E-17
3231.5  2.724328480306988E-17
3232.  3.424193215526373E-17
3232.5  1.711181748037638E-17
3233.  -4.961526107376351E-18
3233.5  -2.575596246951130E-18
3234.  -6.620631839241156E-18
3234.5  -8.849012458584686E-18
3235.  -6.032677883863141E-19
3235.5  1.464849524820916E-17
3236.  2.292223753195107E-17
3236.5  1.741946532462474E-17
3237.  1.159351253071475E-17
3237.5  6.087135895356066E-18
3238.  1.683055185212838E-20
3238.5  3.562093493918116E-18
3239.  2.854849741120974E-17
3239.5  4.194148528329161E-17
3240.  3.208179159831876E-17
3240.5  1.786838513155928E-17
3241.  9.229602757358318E-18
3241.5  1.427565270899957E-17
3242.  3.051325893406547E-17
3242.5  3.148107183157697E-17
3243.  3.150679218274067E-17
3243.5  3.480814219833679E-17
3244.  2.971014145857525E-17
3244.5  1.822109854598022E-17
3245.  1.674154252909422E-17
3245.5  2.170421981837126E-17
3246.  3.002648890357905E-17
3246.5  3.714889082972630E-17
3247.  3.248740612124550E-17
3247.5  1.696038612414088E-17
3248.  1.125393305246493E-17
3248.5  1.736674879186095E-17
3249.  2.025654955368258E-17
3249.5  1.415594023058601E-17
3250.  -1.906721594010418E-18
3250.5  -1.580155008048406E-17
3251.  -1.621252135001578E-17
3251.5  -7.974900859791266E-18
3252.  4.134803604159906E-18
3252.5  1.274693218611393E-17
3253.  1.109632341794215E-17
3253.5  6.152105969475845E-18
3254.  6.116511880042296E-18
3254.5  1.119514232952314E-17
3255.  1.743981121813727E-17
3255.5  2.109111909834899E-17
3256.  2.587940606251659E-17
3256.5  3.231117630233965E-17
3257.  3.419023028718643E-17
3257.5  3.442477157025880E-17
3258.  3.445168858941972E-17
3258.5  4.079544621325260E-17
3259.  4.715988032002256E-17
3259.5  4.637032974597473E-17
3260.  4.235234586235176E-17
3260.5  3.943668971140270E-17
3261.  3.609548273150228E-17
3261.5  3.121038922949328E-17
3262.  3.100299860378894E-17
3262.5  2.915808859984327E-17
3263.  2.562590895734469E-17
3263.5  2.725534622438874E-17
3264.  3.644530694479488E-17
3264.5  3.934645672889848E-17
3265.  3.081626606280221E-17
3265.5  1.621926067594140E-17
3266.  -5.837732886732258E-18
3266.5  -1.635579918380706E-17
3267.  -2.573873021442858E-17
3267.5  -2.460433631871493E-17
3268.  -1.775816265427208E-17
3268.5  -1.523995428342706E-17
3269.  -4.096356491166995E-18
3269.5  6.397709939320439E-18
3270.  1.000411607458805E-17
3270.5  1.264771575524659E-17
3271.  6.054475261160497E-18
3271.5  -1.758287223702441E-18
3272.  5.019296459122326E-18
3272.5  1.994882169521676E-17
3273.  2.603653933135313E-17
3273.5  2.042216394614206E-17
3274.  6.188227742347550E-18
3274.5  -6.938733970360299E-18
3275.  -4.293632837979673E-18
3275.5  8.404279792709841E-18
3276.  1.573083468450392E-17
3276.5  2.424376189214759E-17
3277.  2.955084398745240E-17
3277.5  2.443589848919569E-17
3278.  2.610490539346986E-17
3278.5  2.849795089460633E-17
3279.  1.836590950387631E-17
3279.5  5.080642268143145E-18
3280.  -7.230648049138822E-19
3280.5  3.977543728389239E-18
3281.  1.237354732977371E-17
3281.5  1.539944239350537E-17
3282.  1.421740869611887E-17
3282.5  1.359393668455991E-17
3283.  1.345351955977735E-17
3283.5  1.307006123322916E-17
3284.  1.583714648665526E-17
3284.5  2.466237353124534E-17
3285.  3.221308471109501E-17
3285.5  2.811590203204154E-17
3286.  2.394424861471875E-17
3286.5  2.851918362261907E-17
3287.  3.045396679276207E-17
3287.5  1.459196062982499E-17
3288.  -2.880667890497334E-18
3288.5  -6.299458408750834E-19
3289.  1.008605400900415E-17
3289.5  9.693892482514870E-18
3290.  3.357741125145419E-18
3290.5  -4.359831647381232E-19
3291.  4.739435874112587E-18
3291.5  1.189375479647129E-17
3292.  2.494079572161721E-17
3292.5  3.208682958184303E-17
3293.  3.193626419087958E-17
3293.5  2.258379330731580E-17
3294.  1.664458208914796E-17
3294.5  9.429961033154510E-18
3295.  1.763848702956864E-17
3295.5  3.392000998537374E-17
3296.  3.565287465936592E-17
3296.5  2.405290356567312E-17
3297.  5.077098157004500E-18
3297.5  1.920932189644120E-18
3298.  1.899147550562722E-17
3298.5  3.834625665652311E-17
3299.  3.979790111869280E-17
3299.5  3.187382694874577E-17
3300.  3.746510858270101E-17
3300.5  3.800327404165840E-17
3301.  3.618069998522450E-17
3301.5  3.257622392374601E-17
3302.  3.062147046604270E-17
3302.5  4.195516667408229E-17
3303.  4.628404169726258E-17
3303.5  3.399042423555386E-17
3304.  2.208347621374818E-17
3304.5  2.103783749506917E-17
3305.  2.706834504877031E-17
3305.5  2.590375437326745E-17
3306.  1.886909001723850E-17
3306.5  1.500999059338757E-17
3307.  1.011597745980452E-17
3307.5  8.522818141691367E-18
3308.  1.779417199903908E-17
3308.5  2.736927920001693E-17
3309.  2.710169462491457E-17
3309.5  2.562259297505354E-17
3310.  2.383055812725642E-17
3310.5  1.777376586919695E-17
3311.  1.442511840716855E-17
3311.5  1.388751653572145E-17
3312.  1.346564094494184E-17
3312.5  1.597504573812324E-17
3313.  1.943639224747746E-17
3313.5  2.118175993347542E-17
3314.  1.951128005600511E-17
3314.5  1.501264389954808E-17
3315.  1.463624773298229E-17
3315.5  1.969297747897396E-17
3316.  2.531681935136140E-17
3316.5  3.239552442887814E-17
3317.  3.430183075706719E-17
3317.5  2.717143209542071E-17
3318.  1.223830433496006E-17
3318.5  3.016509623104155E-18
3319.  1.219617138571090E-17
3319.5  2.085938427864031E-17
3320.  1.115999366496849E-17
3320.5  7.579266779575797E-18
3321.  1.404864102198831E-17
3321.5  1.975764931556989E-17
3322.  2.754878834276258E-17
3322.5  3.012826012918654E-17
3323.  1.790795110188066E-17
3323.5  -1.279215324309476E-19
3324.  -7.967134161833618E-18
3324.5  -7.402333424183384E-18
3325.  -7.401639554924387E-18
3325.5  -1.541520917417127E-18
3326.  2.018810948433088E-18
3326.5  4.520780014926947E-18
3327.  1.724883145688843E-17
3327.5  2.293211531624184E-17
3328.  1.374202910720974E-17
3328.5  1.260881891287791E-17
3329.  1.946415392980304E-17
3329.5  2.334381021557548E-17
3330.  1.944997894704859E-17
3330.5  1.408197834465011E-17
3331.  1.460053322747577E-17
3331.5  1.766266141273417E-17
3332.  1.271927518671756E-17
3332.5  6.168541057979416E-18
3333.  3.318078242028004E-18
3333.5  3.763497874073708E-18
3334.  2.473990386899985E-18
3334.5  2.455912291404983E-18
3335.  6.184034689910729E-18
3335.5  1.500526754794251E-17
3336.  2.378925513140382E-17
3336.5  2.565551336424607E-17
3337.  2.241377139435638E-17
3337.5  2.093543411302737E-17
3338.  1.546866640609461E-17
3338.5  7.448425979052723E-18
3339.  5.675643696102548E-18
3339.5  9.957475514752795E-18
3340.  1.181728931789875E-17
3340.5  9.325066099591658E-18
3341.  9.866191506470107E-18
3341.5  1.236224202030038E-17
3342.  1.460570742378774E-17
3342.5  1.667620146830779E-17
3343.  1.780855319605265E-17
3343.5  1.832206009437887E-17
3344.  2.004389550395077E-17
3344.5  2.242181082967478E-17
3345.  2.198069073380934E-17
3345.5  1.955662562184680E-17
3346.  2.009065388411144E-17
3346.5  2.571233045251266E-17
3347.  2.809110242079840E-17
3347.5  2.042438084978993E-17
3348.  5.519304567235492E-18
3348.5  -6.008898711838845E-18
3349.  8.074874853612268E-19
3349.5  1.122002396460219E-17
3350.  1.394032005823324E-17
3350.5  1.349585891987570E-17
3351.  8.690385362283493E-18
3351.5  1.521500321508229E-18
3352.  1.034498162629866E-17
3352.5  2.272148469802658E-17
3353.  2.113549817245284E-17
3353.5  1.064627930587676E-17
3354.  3.659693016928402E-18
3354.5  -7.574551757703051E-18
3355.  -1.157498793315041E-17
3355.5  -3.002754722091503E-18
3356.  1.290887230338355E-17
3356.5  2.064841371196397E-17
3357.  2.402027563825717E-17
3357.5  2.508964156979627E-17
3358.  2.186647263621695E-17
3358.5  1.393988670506121E-17
3359.  1.596285360313503E-17
3359.5  2.136227833086757E-17
3360.  2.137306952635522E-17
3360.5  1.891253675622681E-17
3361.  1.778210313737415E-17
3361.5  1.864232174014967E-17
3362.  1.991502699217377E-17
3362.5  1.632689663898527E-17
3363.  1.092024187860949E-17
3363.5  1.126709969030190E-17
3364.  1.171398170832318E-17
3364.5  9.639943838971300E-18
3365.  1.054829293602179E-17
3365.5  1.406432560709740E-17
3366.  1.736474769965590E-17
3366.5  1.442253168595369E-17
3367.  9.893357178659595E-18
3367.5  1.155561136218694E-17
3368.  1.667231249498125E-17
3368.5  1.880668237711693E-17
3369.  1.425946912129363E-17
3369.5  1.249863113177187E-17
3370.  1.635958669429222E-17
3370.5  1.790537541005366E-17
3371.  1.406045066781748E-17
3371.5  1.044352428934603E-17
3372.  1.286073815834266E-17
3372.5  1.968878246230893E-17
3373.  2.369015472516986E-17
3373.5  2.695770429438635E-17
3374.  2.913142375898348E-17
3374.5  2.814354513159352E-17
3375.  2.962815139313757E-17
3375.5  3.448405090132120E-17
3376.  3.374124651863899E-17
3376.5  2.606072724973948E-17
3377.  1.838372340164562E-17
3377.5  1.187361133445013E-17
3378.  1.420815723134844E-17
3378.5  2.263644600886630E-17
3379.  2.701322171067292E-17
3379.5  2.137364907818229E-17
3380.  5.604118164957609E-18
3380.5  4.735968380386987E-18
3381.  1.757282349614913E-17
3381.5  2.407703162705413E-17
3382.  2.929698511702944E-17
3382.5  3.858219961286147E-17
3383.  3.062941696222299E-17
3383.5  1.514323035882066E-17
3384.  1.115435477330096E-17
3384.5  1.684247249948506E-17
3385.  1.903937539661335E-17
3385.5  1.917159951941261E-17
3386.  1.916675911199173E-17
3386.5  1.724803869180572E-17
3387.  1.658738135790489E-17
3387.5  2.323946113311557E-17
3388.  3.008453140164573E-17
3388.5  2.729903197186861E-17
3389.  1.927715940335589E-17
3389.5  1.597196888267431E-17
3390.  2.001101342074316E-17
3390.5  3.114973607681558E-17
3391.  4.123354464511766E-17
3391.5  4.331552611546463E-17
3392.  3.441290321019121E-17
3392.5  2.281473396848662E-17
3393.  1.809133733071620E-17
3393.5  1.880765026088638E-17
3394.  2.049205920575011E-17
3394.5  2.425017876222506E-17
3395.  2.981886613595363E-17
3395.5  2.814494194194864E-17
3396.  1.869106475837449E-17
3396.5  1.040759359165138E-17
3397.  6.481328240736884E-18
3397.5  8.700511104003936E-18
3398.  1.069887552011921E-17
3398.5  1.074218591531605E-17
3399.  1.011538044283613E-17
3399.5  9.848231436675291E-18
3400.  1.876445944339850E-17
3400.5  2.270587317230813E-17
3401.  1.440406978379558E-17
3401.5  1.118826191569482E-18
3402.  -1.022625511129889E-17
3402.5  -1.225039895046178E-17
3403.  1.516382862360493E-18
3403.5  6.485724165766795E-18
3404.  4.285132209870107E-18
3404.5  7.670538841310415E-18
3405.  8.087211084117083E-18
3405.5  9.216392695368458E-18
3406.  1.824463072809496E-17
3406.5  2.115344419110638E-17
3407.  2.657249738589033E-17
3407.5  2.582838038827153E-17
3408.  1.576893428206974E-17
3408.5  1.154724153601445E-17
3409.  1.600679190173854E-17
3409.5  1.732896353005367E-17
3410.  6.917352973809953E-18
3410.5  -4.636994672117979E-18
3411.  -4.697188704755461E-18
3411.5  6.223464673533554E-18
3412.  1.445668920814127E-17
3412.5  9.075714867594509E-18
3413.  3.010175377142162E-19
3413.5  4.024418230390203E-18
3414.  1.355730377389135E-17
3414.5  1.745266065275270E-17
3415.  2.023442241893000E-17
3415.5  2.716575898990430E-17
3416.  3.495375533970314E-17
3416.5  3.468040513108204E-17
3417.  2.527905948567577E-17
3417.5  1.307471641656031E-17
3418.  7.833810915632268E-18
3418.5  9.885093433966233E-18
3419.  1.280011581935004E-17
3419.5  1.096621219051488E-17
3420.  4.930324247877858E-18
3420.5  4.234502691496223E-18
3421.  9.818913817869924E-18
3421.5  8.298343512337924E-18
3422.  9.335314333821420E-19
3422.5  3.797809967227778E-18
3423.  1.526849824780515E-17
3423.5  2.286169985141508E-17
3424.  2.298866208888934E-17
3424.5  2.236040271357494E-17
3425.  2.139268567964678E-17
3425.5  1.517426843259276E-17
3426.  6.468994789303296E-18
3426.5  2.308772108790433E-18
3427.  6.795740039682609E-18
3427.5  1.418780697202699E-17
3428.  2.160173814879012E-17
3428.5  2.938638187335467E-17
3429.  2.867953407614595E-17
3429.5  2.401827408339566E-17
3430.  1.583325189343218E-17
3430.5  1.263156665757446E-17
3431.  1.565007134167096E-17
3431.5  1.850898115443525E-17
3432.  2.001386674219524E-17
3432.5  2.625784591778197E-17
3433.  2.847362023246770E-17
3433.5  2.111505759161043E-17
3434.  1.999975016387912E-17
3434.5  2.300554974848650E-17
3435.  1.657228353999256E-17
3435.5  1.049981573704183E-17
3436.  1.155032342129827E-17
3436.5  1.253413479495042E-17
3437.  1.766903461823291E-17
3437.5  2.141498099824819E-17
3438.  1.804469829230050E-17
3438.5  1.804586565280085E-17
3439.  2.095617092469945E-17
3439.5  2.362019556218534E-17
3440.  2.419705132488299E-17
3440.5  2.568578860498713E-17
3441.  2.382867029645705E-17
3441.5  1.718530498562833E-17
3442.  1.056833164088244E-17
3442.5  8.514632506215820E-18
3443.  9.854477606518543E-18
3443.5  1.098948560690305E-17
3444.  1.051847773746487E-17
3444.5  6.953279513529210E-18
3445.  2.929793743364728E-18
3445.5  6.627134806215351E-18
3446.  1.641298991702311E-17
3446.5  2.278498251342581E-17
3447.  2.269321306631987E-17
3447.5  1.933604995656334E-17
3448.  1.826124044357983E-17
3448.5  2.028830908775063E-17
3449.  2.042279096107435E-17
3449.5  1.372327862935505E-17
3450.  3.896414614315824E-18
3450.5  1.498781014854288E-18
3451.  7.957282511742079E-18
3451.5  1.748633088750165E-17
3452.  2.188859424365398E-17
3452.5  2.334869661440683E-17
3453.  2.365957839489694E-17
3453.5  1.712388231038336E-17
3454.  8.395611171600169E-18
3454.5  5.691759604247527E-18
3455.  2.709637795135090E-18
3455.5  7.195224557155670E-18
3456.  1.669744197916649E-17
3456.5  1.667562267847350E-17
3457.  3.434685457992141E-18
3457.5  4.749568869929181E-18
3458.  1.309353470810748E-17
3458.5  2.197631887756773E-17
3459.  2.626371053587045E-17
3459.5  1.943241545444570E-17
3460.  1.107606181474826E-17
3460.5  1.041433951460124E-17
3461.  7.331131999222502E-18
3461.5  6.895071628748747E-19
3462.  7.942370577097367E-18
3462.5  1.499761877620378E-17
3463.  1.500075579903362E-17
3463.5  9.209039233609107E-18
3464.  9.741805781253205E-18
3464.5  1.938947227773694E-17
3465.  2.501630322196264E-17
3465.5  2.778860212635712E-17
3466.  2.781763447478505E-17
3466.5  2.372041816630890E-17
3467.  1.709801745699114E-17
3467.5  1.147324998008530E-17
3468.  8.482130574234767E-18
3468.5  9.015523885775651E-18
3469.  1.495682002702942E-17
3469.5  1.847268708400916E-17
3470.  1.310910454795058E-17
3470.5  8.412810618103755E-18
3471.  1.211016290065131E-17
3471.5  1.854333016577857E-17
3472.  2.205938673115857E-17
3472.5  2.093923517200496E-17
3473.  1.569483017907501E-17
3473.5  1.353938448568921E-17
3474.  1.728767946458300E-17
3474.5  1.638012066997258E-17
3475.  2.961538814206376E-18
3475.5  -8.206999810427646E-18
3476.  -6.322389917170157E-18
3476.5  1.333348373592109E-19
3477.  3.827019693602735E-18
3477.5  1.115241270763364E-17
3478.  1.806657285788313E-17
3478.5  1.876008513823192E-17
3479.  1.646598447641336E-17
3479.5  1.315861513929161E-17
3480.  1.199708634790396E-17
3480.5  1.083610966074812E-17
3481.  1.150165642804194E-17
3481.5  1.386121811040241E-17
3482.  2.542341026401795E-17
3482.5  2.384240604199668E-17
3483.  1.111542700622203E-17
3483.5  1.089517344733969E-17
3484.  1.321760168565558E-17
3484.5  1.044135015532580E-17
3485.  3.222613653850856E-18
3485.5  8.110171285934264E-18
3486.  1.828446340392968E-17
3486.5  2.249950256526124E-17
3487.  2.204074685906682E-17
3487.5  1.942026743008785E-17
3488.  1.221487443401952E-17
3488.5  1.085230178845422E-17
3489.  1.992059461756021E-17
3489.5  2.924814326481437E-17
3490.  2.727996266072134E-17
3490.5  1.873771099760418E-17
3491.  2.000430370129869E-17
3491.5  2.485583711292398E-17
3492.  2.135270852454708E-17
3492.5  1.811825396277528E-17
3493.  2.082860563570609E-17
3493.5  2.412161619701003E-17
3494.  2.694032327538060E-17
3494.5  2.958850070396478E-17
3495.  2.649698169321681E-17
3495.5  1.804290318854661E-17
3496.  1.148048954403401E-17
3496.5  1.236795310150915E-17
3497.  1.949457575410082E-17
3497.5  2.432070271392325E-17
3498.  2.421111708556198E-17
3498.5  2.073099423554938E-17
3499.  1.953103893704057E-17
3499.5  2.386080116759722E-17
3500.  2.991659468980189E-17
3500.5  2.939240803339657E-17
3501.  2.368576409959330E-17
3501.5  2.226526973681894E-17
3502.  2.593241023566259E-17
3502.5  3.137420575956693E-17
3503.  3.910339863261373E-17
3503.5  4.646825102150912E-17
3504.  4.960212310024092E-17
3504.5  4.530986233961850E-17
3505.  4.068337818753523E-17
3505.5  3.506912604976976E-17
3506.  2.972301997439564E-17
3506.5  2.760811599396885E-17
3507.  2.648177561440376E-17
3507.5  2.920763645129733E-17
3508.  3.056147136208413E-17
3508.5  2.863008786114384E-17
3509.  2.469003793045591E-17
3509.5  2.050220494764285E-17
3510.  2.340859468075400E-17
3510.5  2.531911403510976E-17
3511.  2.194058534737810E-17
3511.5  1.578930397796193E-17
3512.  1.250731213555613E-17
3512.5  1.498244206051180E-17
3513.  1.687105192497880E-17
3513.5  1.543568230241185E-17
3514.  1.406752836606909E-17
3514.5  1.658571299726275E-17
3515.  2.421465104334798E-17
3515.5  2.431755186449948E-17
3516.  1.900455191290910E-17
3516.5  1.801146582122447E-17
3517.  2.120979497842221E-17
3517.5  2.343738017925682E-17
3518.  2.410235474963354E-17
3518.5  2.436161277899515E-17
3519.  2.552003646348115E-17
3519.5  2.950261709432389E-17
3520.  3.228435532672691E-17
3520.5  2.778950441876282E-17
3521.  2.070089607310764E-17
3521.5  2.047068325162528E-17
3522.  2.524825318973676E-17
3522.5  2.883213495380823E-17
3523.  2.862111721192412E-17
3523.5  1.997435653479473E-17
3524.  1.540215075130757E-17
3524.5  2.121911235924667E-17
3525.  2.386544230077408E-17
3525.5  2.222495132007213E-17
3526.  1.456400664796372E-17
3526.5  6.236205847631558E-18
3527.  7.586668627720004E-18
3527.5  1.154319411033899E-17
3528.  1.201753986461034E-17
3528.5  9.146127990127379E-18
3529.  1.286498856563039E-18
3529.5  2.534611429763123E-18
3530.  8.843198005369135E-18
3530.5  1.178747654801610E-17
3531.  6.407790739766121E-18
3531.5  2.080801659301185E-18
3532.  -2.104499676833375E-18
3532.5  -6.490693941810700E-18
3533.  -9.991910729323398E-19
3533.5  8.290984102099024E-18
3534.  1.649254337902029E-17
3534.5  1.830718180286037E-17
3535.  1.666643780034647E-17
3535.5  1.424028084983317E-17
3536.  7.409109509824962E-18
3536.5  8.375194913910776E-18
3537.  1.333106995171623E-17
3537.5  1.797110936514528E-17
3538.  2.081981639302602E-17
3538.5  2.188816657286067E-17
3539.  2.058434394559026E-17
3539.5  1.968071940465271E-17
3540.  1.985985230354327E-17
3540.5  2.026070721507817E-17
3541.  1.549514229529731E-17
3541.5  8.612626454052028E-18
3542.  5.872596796450767E-18
3542.5  6.170179315211836E-18
3543.  6.761403963405065E-18
3543.5  5.814602802302691E-18
3544.  3.831519880652706E-18
3544.5  5.087590914687205E-18
3545.  1.194055237712673E-17
3545.5  1.846280086375692E-17
3546.  1.816907609639493E-17
3546.5  1.413259327755438E-17
3547.  1.434058796503050E-17
3547.5  1.966776037055246E-17
3548.  2.771624672883973E-17
3548.5  2.823287397150499E-17
3549.  1.736028933419059E-17
3549.5  1.030358806266200E-17
3550.  8.957956521672258E-18
3550.5  1.084680875811653E-17
3551.  1.300270165477469E-17
3551.5  9.050102653845426E-18
3552.  1.336756651341963E-17
3552.5  2.171050011276877E-17
3553.  2.640836921286239E-17
3553.5  3.340122312175197E-17
3554.  3.003675262563675E-17
3554.5  2.000797938220143E-17
3555.  1.741336479688536E-17
3555.5  1.957855245652235E-17
3556.  1.868526465931331E-17
3556.5  1.756761582504838E-17
3557.  1.785761213705459E-17
3557.5  1.524950363373203E-17
3558.  1.441340313009218E-17
3558.5  1.780060036643490E-17
3559.  2.186248591408802E-17
3559.5  2.372490337326153E-17
3560.  2.533456080338387E-17
3560.5  2.622269980921461E-17
3561.  2.390715956480512E-17
3561.5  2.568474161473965E-17
3562.  2.822023085412067E-17
3562.5  2.341268021506444E-17
3563.  2.227717519623331E-17
3563.5  2.864086372719031E-17
3564.  3.322521212971481E-17
3564.5  3.027871181618353E-17
3565.  2.450138979561865E-17
3565.5  1.887371898909432E-17
3566.  1.052286714979183E-17
3566.5  4.398830931356940E-18
3567.  6.848286877777259E-18
3567.5  1.156079804564785E-17
3568.  1.227162439765627E-17
3568.5  1.298990437727226E-17
3569.  1.843358091460538E-17
3569.5  2.407576700695324E-17
3570.  1.866413352643844E-17
3570.5  1.291729757065200E-17
3571.  1.476270475786591E-17
3571.5  1.751906512015651E-17
3572.  2.294909363968314E-17
3572.5  2.537419500746477E-17
3573.  2.573944598112693E-17
3573.5  2.313656796936421E-17
3574.  1.533090828591819E-17
3574.5  1.013630665956579E-17
3575.  1.824387793829409E-17
3575.5  2.627573658114620E-17
3576.  2.988839653302611E-17
3576.5  2.881745564843708E-17
3577.  2.947202088806072E-17
3577.5  3.023613195618495E-17
3578.  2.910185926443294E-17
3578.5  2.038534792117183E-17
3579.  1.102731372043949E-17
3579.5  1.362786626571089E-18
3580.  9.893807758422251E-19
3580.5  8.284368849966526E-18
3581.  1.306716828569830E-17
3581.5  1.673874234288347E-17
3582.  1.558766531706720E-17
3582.5  1.528595148852872E-17
3583.  1.397226851192890E-17
3583.5  1.462215015682029E-17
3584.  1.587228751789091E-17
3584.5  1.546587488309051E-17
3585.  1.043272712965488E-17
3585.5  6.922547008484546E-18
3586.  9.759452396047258E-18
3586.5  1.343619395207340E-17
3587.  1.267560518614910E-17
3587.5  9.029673242305623E-18
3588.  6.627390363030166E-18
3588.5  7.233603170653550E-18
3589.  1.127480798849519E-17
3589.5  1.574552142282331E-17
3590.  1.539975189884841E-17
3590.5  1.386019104361681E-17
3591.  1.563374511225268E-17
3591.5  1.500746296740050E-17
3592.  1.240252520876485E-17
3592.5  1.402927262915400E-17
3593.  1.764356959757296E-17
3593.5  1.987556149959810E-17
3594.  2.098130729397403E-17
3594.5  2.102207756261068E-17
3595.  2.146202126501642E-17
3595.5  2.697051087862416E-17
3596.  2.428966684283334E-17
3596.5  1.964166142817680E-17
3597.  2.195000395829144E-17
3597.5  3.079209337465961E-17
3598.  3.672437695484774E-17
3598.5  2.798177794439435E-17
3599.  1.895946382058788E-17
3599.5  1.925363042259549E-17
3600.  1.576432921727699E-17
3600.5  1.644117689355542E-17
3601.  2.052724353345538E-17
3601.5  2.463020181504122E-17
3602.  2.703261507257038E-17
3602.5  3.104844194081159E-17
3603.  3.030242942344841E-17
3603.5  2.251567406824404E-17
3604.  1.380940151879600E-17
3604.5  8.950834324620529E-18
3605.  6.166153239934163E-18
3605.5  9.127727660859175E-18
3606.  1.465636203462801E-17
3606.5  1.523114822261122E-17
3607.  1.630286747961329E-17
3607.5  2.076004590015838E-17
3608.  2.265996884160376E-17
3608.5  2.254219207135832E-17
3609.  2.092440040503479E-17
3609.5  1.737390519873289E-17
3610.  1.522720063488647E-17
3610.5  1.462944525036683E-17
3611.  1.239500099798042E-17
3611.5  8.752725636082859E-18
3612.  7.885691786943288E-18
3612.5  1.079216835342762E-17
3613.  1.315266823661228E-17
3613.5  1.211224321844912E-17
3614.  8.435419238461292E-18
3614.5  6.221209449974907E-18
3615.  7.638288349471180E-18
3615.5  1.262632656286008E-17
3616.  1.388162633785349E-17
3616.5  1.409246956041729E-17
3617.  1.754862653595817E-17
3617.5  1.673616381855359E-17
3618.  1.259678740612773E-17
3618.5  1.089259478004209E-17
3619.  1.347190552967076E-17
3619.5  1.872571285738177E-17
3620.  1.674454208072285E-17
3620.5  1.312739190193232E-17
3621.  1.670168300241970E-17
3621.5  2.449683431666275E-17
3622.  2.489287208334613E-17
3622.5  2.255806402956518E-17
3623.  1.981344856898397E-17
3623.5  1.789309956892938E-17
3624.  2.116766309895124E-17
3624.5  2.653526415669209E-17
3625.  2.748391159539637E-17
3625.5  2.405354764881404E-17
3626.  2.078845005775887E-17
3626.5  2.106024912724324E-17
3627.  2.385298052164317E-17
3627.5  2.310494344470274E-17
3628.  2.621381622969638E-17
3628.5  3.119811495359182E-17
3629.  3.019493064040351E-17
3629.5  2.734341894246050E-17
3630.  2.593959836403061E-17
3630.5  2.561677621554389E-17
3631.  2.682827172234590E-17
3631.5  2.697045491593366E-17
3632.  2.410132464338599E-17
3632.5  2.063215885159914E-17
3633.  1.877182808936930E-17
3633.5  2.061141992831108E-17
3634.  2.603049003648040E-17
3634.5  3.125485619511665E-17
3635.  3.274826350446579E-17
3635.5  2.934182192086377E-17
3636.  2.581853114830234E-17
3636.5  2.916076559751816E-17
3637.  4.076839758110503E-17
3637.5  4.557871954442932E-17
3638.  3.862358103728936E-17
3638.5  3.173692329919728E-17
3639.  3.091917803208078E-17
3639.5  3.220657966817848E-17
3640.  2.960362673078517E-17
3640.5  2.654225259940567E-17
3641.  3.189667183305122E-17
3641.5  3.615163252163680E-17
3642.  3.326397160922105E-17
3642.5  3.398146522193353E-17
3643.  3.407202324042555E-17
3643.5  2.987905842022157E-17
3644.  2.918432171248802E-17
3644.5  3.058024532729593E-17
3645.  2.985979096729456E-17
3645.5  2.467134492844989E-17
3646.  1.806859612866545E-17
3646.5  1.660972942138755E-17
3647.  1.536302090314099E-17
3647.5  1.960281061545873E-17
3648.  2.545240094004763E-17
3648.5  2.946280130474682E-17
3649.  2.942556523768251E-17
3649.5  2.400579675814662E-17
3650.  2.502650462648604E-17
3650.5  3.141646325481248E-17
3651.  3.298966244865451E-17
3651.5  3.124457941189682E-17
3652.  2.833583398977777E-17
3652.5  2.599045565534527E-17
3653.  2.477576393032244E-17
3653.5  2.787515268641056E-17
3654.  3.195499777278492E-17
3654.5  3.204496493655141E-17
3655.  3.139323410825560E-17
3655.5  3.136562052281118E-17
3656.  2.836883620119118E-17
3656.5  2.404846931284816E-17
3657.  2.514896390071143E-17
3657.5  2.801036375703996E-17
3658.  2.408989708431859E-17
3658.5  1.864154056243407E-17
3659.  1.512231374363659E-17
3659.5  1.516608083319259E-17
3660.  1.508665843704906E-17
3660.5  1.014325725537337E-17
3661.  3.037590411085669E-18
3661.5  5.780725792612784E-18
3662.  1.002910871398885E-17
3662.5  1.132494561918419E-17
3663.  1.324642174384547E-17
3663.5  1.060564330706965E-17
3664.  4.586403111268303E-18
3664.5  1.099187446688828E-18
3665.  2.535764169640969E-18
3665.5  9.455019018692869E-18
3666.  1.255136341801210E-17
3666.5  1.519406591539126E-17
3667.  2.105138436436463E-17
3667.5  2.185236379361803E-17
3668.  1.929189504889815E-17
3668.5  1.975904060103641E-17
3669.  1.971154802735201E-17
3669.5  2.030820819193260E-17
3670.  2.265464317577563E-17
3670.5  2.631313238039840E-17
3671.  2.842157833343881E-17
3671.5  2.692354653540590E-17
3672.  1.887341818476587E-17
3672.5  1.329939549914983E-17
3673.  1.292800778351006E-17
3673.5  1.266871467747514E-17
3674.  8.639991971571587E-18
3674.5  5.480697907360397E-18
3675.  3.431308132973446E-18
3675.5  2.717551826547297E-18
3676.  5.770516607014677E-18
3676.5  1.277667125167847E-17
3677.  1.966073705290791E-17
3677.5  2.140118523396647E-17
3678.  2.054784142322975E-17
3678.5  1.790712602449160E-17
3679.  1.308579407536972E-17
3679.5  1.217477495405856E-17
3680.  1.190004174583914E-17
3680.5  9.544765066425007E-18
3681.  1.057483222409095E-17
3681.5  1.272050032616458E-17
3682.  1.105140706912050E-17
3682.5  8.771883739484160E-18
3683.  1.089444039430418E-17
3683.5  1.318159783189128E-17
3684.  1.753589990731132E-17
3684.5  2.250974443332806E-17
3685.  1.930962602106343E-17
3685.5  9.077132611094109E-18
3686.  3.742677565717107E-18
3686.5  3.953534207530599E-18
3687.  7.031933347840569E-18
3687.5  9.940010916112839E-18
3688.  7.407384469228012E-18
3688.5  6.245428547005277E-18
3689.  1.161840341064861E-17
3689.5  1.221074022655221E-17
3690.  9.610106601810125E-18
3690.5  8.014712616873142E-18
3691.  7.546050308380094E-18
3691.5  1.033156095528299E-17
3692.  1.701082704356770E-17
3692.5  1.996321688424543E-17
3693.  1.915116362576873E-17
3693.5  2.032765548100007E-17
3694.  2.285699258486566E-17
3694.5  2.148793392708885E-17
3695.  2.011097210942614E-17
3695.5  2.171100583456476E-17
3696.  2.439859995904515E-17
3696.5  2.513956544243012E-17
3697.  2.389013223386482E-17
3697.5  2.186530733449913E-17
3698.  1.861685274539751E-17
3698.5  1.583869512852099E-17
3699.  1.437038086470501E-17
3699.5  1.426047687691758E-17
3700.  1.932248918934444E-17
3700.5  2.644295255587963E-17
3701.  2.803336262143924E-17
3701.5  2.388842826461512E-17
3702.  1.850730746121305E-17
3702.5  1.779205040672549E-17
3703.  1.843194764160449E-17
3703.5  1.838890603960918E-17
3704.  1.880626249483511E-17
3704.5  2.405870716840089E-17
3705.  2.567011683947400E-17
3705.5  2.070434258710042E-17
3706.  1.637710788260052E-17
3706.5  2.105801401282054E-17
3707.  2.373298036559122E-17
3707.5  2.386212350604699E-17
3708.  2.008781120067294E-17
3708.5  1.735800720949900E-17
3709.  1.528690219624954E-17
3709.5  1.709703830198293E-17
3710.  2.168299518476172E-17
3710.5  2.390018096354084E-17
3711.  2.107943716228395E-17
3711.5  2.142106917361842E-17
3712.  2.358329708856377E-17
3712.5  2.370801443909866E-17
3713.  2.229105161307395E-17
3713.5  1.942552299728752E-17
3714.  1.526078221818575E-17
3714.5  1.212408700540872E-17
3715.  1.097200227613018E-17
3715.5  1.291502056274014E-17
3716.  1.420287711070390E-17
3716.5  1.319819899469456E-17
3717.  1.340813468096394E-17
3717.5  1.613589957618312E-17
3718.  1.801639150232401E-17
3718.5  1.908424545621946E-17
3719.  1.930137045265013E-17
3719.5  1.762937361567689E-17
3720.  1.767158767295560E-17
3720.5  2.011626829377153E-17
3721.  1.954278286828754E-17
3721.5  1.303988574327650E-17
3722.  1.020154108412365E-17
3722.5  1.528123741722171E-17
3723.  2.088406045212002E-17
3723.5  2.234622222547901E-17
3724.  2.412704601943713E-17
3724.5  2.644190351862374E-17
3725.  2.488237740739581E-17
3725.5  2.537651639229915E-17
3726.  2.774855666697598E-17
3726.5  2.350339865597526E-17
3727.  1.920783799083872E-17
3727.5  2.419065488978487E-17
3728.  2.468234474988340E-17
3728.5  2.081259326217430E-17
3729.  1.754638785869144E-17
3729.5  1.433824410996035E-17
3730.  1.859800236620625E-17
3730.5  2.266545040337438E-17
3731.  2.547174830826682E-17
3731.5  2.681602776055754E-17
3732.  2.027630784252511E-17
3732.5  1.293708327559688E-17
3733.  1.302568449589067E-17
3733.5  1.717670010186408E-17
3734.  2.092274876438879E-17
3734.5  1.915620274300387E-17
3735.  1.347105800973191E-17
3735.5  8.631397141534884E-18
3736.  7.802185712917309E-18
3736.5  1.045777733438719E-17
3737.  1.333508585427226E-17
3737.5  1.393504783743266E-17
3738.  1.252212782432096E-17
3738.5  1.495351324103900E-17
3739.  2.139891889473152E-17
3739.5  2.553557086178794E-17
3740.  2.557355900564486E-17
3740.5  2.309742360610979E-17
3741.  2.222049927018375E-17
3741.5  2.275998996528468E-17
3742.  1.827702367001282E-17
3742.5  1.460409653431850E-17
3743.  2.086038707419621E-17
3743.5  3.136037049885262E-17
3744.  3.187297128312893E-17
3744.5  2.355327765859227E-17
3745.  1.850967462168899E-17
3745.5  1.862097220631513E-17
3746.  1.923719921060858E-17
3746.5  1.982316325832023E-17
3747.  2.056382417739591E-17
3747.5  2.125830500971285E-17
3748.  2.170775148236399E-17
3748.5  1.859775956679468E-17
3749.  1.577253577609829E-17
3749.5  2.082442355918963E-17
3750.  2.326893462989870E-17
3750.5  2.162839711575570E-17
3751.  1.781068806844480E-17
3751.5  1.852673963122395E-17
3752.  2.363078514714672E-17
3752.5  2.217812326455147E-17
3753.  1.493724154997754E-17
3753.5  1.071940741862064E-17
3754.  1.371429891908371E-17
3754.5  2.060163323706077E-17
3755.  2.742514787674389E-17
3755.5  3.324465993415171E-17
3756.  3.443497432144772E-17
3756.5  2.698263888554508E-17
3757.  1.880517419752676E-17
3757.5  1.697516903115698E-17
3758.  1.585130770745977E-17
3758.5  1.388003443981859E-17
3759.  1.345303698282307E-17
3759.5  1.363881790197372E-17
3760.  1.452949430846642E-17
3760.5  1.803342411485048E-17
3761.  2.073701918105483E-17
3761.5  1.588625385011758E-17
3762.  9.948354143171636E-18
3762.5  1.373393394021515E-17
3763.  1.996890856025416E-17
3763.5  2.040319875799711E-17
3764.  1.984911829435701E-17
3764.5  1.897405302820884E-17
3765.  1.821046765112963E-17
3765.5  1.755407315641051E-17
3766.  1.826747425776471E-17
3766.5  2.320850165882617E-17
3767.  2.716840248376715E-17
3767.5  2.528464936460830E-17
3768.  2.448242178789825E-17
3768.5  2.644151879085472E-17
3769.  2.387689353946601E-17
3769.5  1.991491611459105E-17
3770.  2.115201660139779E-17
3770.5  2.523009628822195E-17
3771.  2.672163477839436E-17
3771.5  2.294121677403305E-17
3772.  1.948192282630307E-17
3772.5  2.291679011771874E-17
3773.  2.623065852370543E-17
3773.5  2.360377318523839E-17
3774.  2.367733171967168E-17
3774.5  2.276713904854307E-17
3775.  1.689160008529718E-17
3775.5  1.385216520436264E-17
3776.  1.859125356747153E-17
3776.5  2.536247745283085E-17
3777.  2.770644987622872E-17
3777.5  2.714859209641795E-17
3778.  2.735398340371446E-17
3778.5  2.631044134907655E-17
3779.  2.434959578503412E-17
3779.5  2.563077242607282E-17
3780.  3.180368829367298E-17
3780.5  3.924405345982415E-17
3781.  4.356884661361782E-17
3781.5  4.400102842166884E-17
3782.  4.065134290965116E-17
3782.5  3.723921495459799E-17
3783.  3.708928502259325E-17
3783.5  3.666087387465677E-17
3784.  3.631381579981338E-17
3784.5  3.525997400420146E-17
3785.  3.471855296933386E-17
3785.5  3.367302384883019E-17
3786.  2.967852365207541E-17
3786.5  2.329074271707041E-17
3787.  1.921943184381086E-17
3787.5  1.571391761248634E-17
3788.  1.434163335310719E-17
3788.5  1.500044270691396E-17
3789.  1.698911608276742E-17
3789.5  1.716433030589370E-17
3790.  1.166613208682738E-17
3790.5  7.593422776211001E-18
3791.  7.581133741506198E-18
3791.5  1.057838218202425E-17
3792.  1.498109207963375E-17
3792.5  1.444047073950112E-17
3793.  1.386637258251633E-17
3793.5  1.467389785020367E-17
3794.  1.453507144773570E-17
3794.5  1.276524126382552E-17
3795.  1.158329419312108E-17
3795.5  1.331040990676838E-17
3796.  1.403789944696471E-17
3796.5  1.128385734008412E-17
3797.  9.734777538840367E-18
3797.5  1.182708643084678E-17
3798.  1.437733954070364E-17
3798.5  1.769748910316375E-17
3799.  2.056296282684915E-17
3799.5  2.100065527240944E-17
3800.  1.955326558741234E-17
3800.5  1.667953187904328E-17
3801.  1.479745270671369E-17
3801.5  1.325150358659121E-17
3802.  9.452259273686982E-18
3802.5  6.943908719865163E-18
3803.  6.443681158036291E-18
3803.5  7.262924384008202E-18
3804.  8.132313898492991E-18
3804.5  1.198209163909002E-17
3805.  1.683945069323628E-17
3805.5  1.386703183465536E-17
3806.  7.868692198165496E-18
3806.5  6.599165595377021E-18
3807.  1.079569152543615E-17
3807.5  1.516896158530357E-17
3808.  1.615154062276383E-17
3808.5  1.099688004105791E-17
3809.  9.836364562647885E-18
3809.5  1.183967974640529E-17
3810.  1.295470513245923E-17
3810.5  1.769673507756870E-17
3811.  1.863036360554012E-17
3811.5  1.500592445682308E-17
3812.  1.716893458005374E-17
3812.5  1.698702996065683E-17
3813.  1.679971896755704E-17
3813.5  1.751767454494846E-17
3814.  1.721249830537648E-17
3814.5  1.881106940516651E-17
3815.  1.923896897949870E-17
3815.5  1.762539362676280E-17
3816.  1.814882196915297E-17
3816.5  1.944204947644579E-17
3817.  2.004766695009702E-17
3817.5  2.168946063121149E-17
3818.  2.209686442071168E-17
3818.5  1.885522263860157E-17
3819.  1.537472323147006E-17
3819.5  1.480147149445367E-17
3820.  1.756155902889115E-17
3820.5  2.030371906224836E-17
3821.  1.951666329242291E-17
3821.5  1.745837011578818E-17
3822.  1.701194533820879E-17
3822.5  1.887835931623805E-17
3823.  2.027889075280640E-17
3823.5  2.027873722187300E-17
3824.  2.016326855842696E-17
3824.5  2.042345443964949E-17
3825.  2.011851145483487E-17
3825.5  1.919682149200685E-17
3826.  2.157639986544903E-17
3826.5  2.178853683986438E-17
3827.  1.757807760755159E-17
3827.5  1.410845717793968E-17
3828.  1.447809496954926E-17
3828.5  1.520550119324620E-17
3829.  1.571039864789829E-17
3829.5  1.670708786467579E-17
3830.  1.882239746103076E-17
3830.5  1.731636078635863E-17
3831.  1.395803687343349E-17
3831.5  1.305281901311353E-17
3832.  1.374004829171464E-17
3832.5  1.350381838488858E-17
3833.  9.381187587622804E-18
3833.5  6.464449865274573E-18
3834.  8.294907942379781E-18
3834.5  1.256034940206357E-17
3835.  1.521851435034509E-17
3835.5  1.567436823543416E-17
3836.  1.611547302661873E-17
3836.5  1.631340170813528E-17
3837.  1.846441376811933E-17
3837.5  2.129848195497778E-17
3838.  2.051855097051871E-17
3838.5  1.845399290642635E-17
3839.  1.728268662198833E-17
3839.5  1.637758433666446E-17
3840.  1.519704153838416E-17
3840.5  1.261452461993040E-17
3841.  1.092148638526744E-17
3841.5  1.250574267088716E-17
3842.  1.414633273330489E-17
3842.5  1.393645810940824E-17
3843.  1.474604470824525E-17
3843.5  1.540202285364911E-17
3844.  1.390388914688069E-17
3844.5  1.329849559600410E-17
3845.  1.085079070898255E-17
3845.5  8.680239003854433E-18
3846.  1.010187837399676E-17
3846.5  6.896930758123051E-18
3847.  8.047064823743902E-18
3847.5  1.192518934708269E-17
3848.  1.079517902769598E-17
3848.5  1.215054623357376E-17
3849.  1.416408881658353E-17
3849.5  1.496912564699368E-17
3850.  1.760201137297008E-17
3850.5  1.827277784442174E-17
3851.  1.453990036756874E-17
3851.5  1.125720963941736E-17
3852.  1.195277032426229E-17
3852.5  1.286776667752469E-17
3853.  1.133293611984054E-17
3853.5  6.035432765155532E-18
3854.  1.544704368566677E-18
3854.5  1.453547736689797E-18
3855.  6.492511514875101E-18
3855.5  1.119951309047447E-17
3856.  1.170025902511528E-17
3856.5  1.084045141416780E-17
3857.  1.318665178929351E-17
3857.5  1.505885301660524E-17
3858.  1.509595405008965E-17
3858.5  1.526110779002114E-17
3859.  1.551238738995400E-17
3859.5  1.505900362275344E-17
3860.  1.210900027197351E-17
3860.5  1.001984227135257E-17
3861.  1.362946790211626E-17
3861.5  1.823410552585089E-17
3862.  1.970422890782095E-17
3862.5  1.905713262261174E-17
3863.  1.751684365156950E-17
3863.5  1.264508967792884E-17
3864.  7.936829326732253E-18
3864.5  4.669004437343700E-18
3865.  8.773164760623364E-18
3865.5  1.379442603244421E-17
3866.  1.506095409318812E-17
3866.5  1.491471197841208E-17
3867.  1.072976188378008E-17
3867.5  1.119565844385848E-17
3868.  1.291556958244691E-17
3868.5  1.308027828356672E-17
3869.  1.181713709815401E-17
3869.5  1.003264132092244E-17
3870.  9.947663582395026E-18
3870.5  1.263100174089801E-17
3871.  1.357935160601421E-17
3871.5  1.098471838212987E-17
3872.  9.884558050439748E-18
3872.5  1.107182694516517E-17
3873.  1.250996962433426E-17
3873.5  1.405198786267458E-17
3874.  1.533862372303340E-17
3874.5  1.899466234001274E-17
3875.  2.049789176825503E-17
3875.5  1.825334244107255E-17
3876.  1.629436121370203E-17
3876.5  1.618733620187226E-17
3877.  1.683720896742356E-17
3877.5  1.556206860946800E-17
3878.  1.180277347023374E-17
3878.5  1.028734787452075E-17
3879.  1.156607775322252E-17
3879.5  1.203760356332177E-17
3880.  1.262757047576830E-17
3880.5  1.269500935106928E-17
3881.  1.091733726572852E-17
3881.5  1.005069857744637E-17
3882.  1.046231509029813E-17
3882.5  1.100918696208959E-17
3883.  1.268499553880914E-17
3883.5  1.548357773064258E-17
3884.  1.624333468792960E-17
3884.5  1.368493950932363E-17
3885.  1.106497800733650E-17
3885.5  1.089768194948174E-17
3886.  1.238366718690756E-17
3886.5  1.422516411848716E-17
3887.  1.785510016688920E-17
3887.5  1.581486486755079E-17
3888.  1.141881300441804E-17
3888.5  1.127134507365234E-17
3889.  1.343043608522961E-17
3889.5  1.783493187932736E-17
3890.  2.150014570154286E-17
3890.5  1.915620148327281E-17
3891.  1.480169604156424E-17
3891.5  1.505298177919085E-17
3892.  1.734142609379860E-17
3892.5  1.884449210748778E-17
3893.  1.731564340221967E-17
3893.5  1.543056198598568E-17
3894.  1.434138205648842E-17
3894.5  1.305818602935641E-17
3895.  1.381528808577434E-17
3895.5  1.795268150490816E-17
3896.  2.021129010442041E-17
3896.5  1.855572613560844E-17
3897.  1.847405708872137E-17
3897.5  1.754679854231661E-17
3898.  1.501853422022979E-17
3898.5  1.673600086325611E-17
3899.  1.897182200960340E-17
3899.5  1.877948901926665E-17
3900.  1.936850090043130E-17
3900.5  2.232841191864662E-17
3901.  2.463755354619663E-17
3901.5  2.203779865966043E-17
3902.  1.663856082035312E-17
3902.5  1.804215720640378E-17
3903.  2.206103430779932E-17
3903.5  2.376678911075288E-17
3904.  2.318565561878403E-17
3904.5  2.074233990888741E-17
3905.  1.994489525000733E-17
3905.5  1.746981169203898E-17
3906.  1.388328015165771E-17
3906.5  1.340844261238263E-17
3907.  1.625617023213628E-17
3907.5  1.784031309016014E-17
3908.  1.976765086120403E-17
3908.5  2.015265456714971E-17
3909.  1.847365164527096E-17
3909.5  2.023559723082267E-17
3910.  2.308404672137674E-17
3910.5  2.354565691647836E-17
3911.  2.031042567469742E-17
3911.5  1.845910425143630E-17
3912.  1.957584757236176E-17
3912.5  2.165907414465551E-17
3913.  2.171231674079111E-17
3913.5  1.885247861677127E-17
3914.  1.663692658030802E-17
3914.5  1.609576697045148E-17
3915.  1.608676953307800E-17
3915.5  1.699383152800810E-17
3916.  2.093815588715829E-17
3916.5  2.611912879255211E-17
3917.  2.776647623851784E-17
3917.5  2.637701903167267E-17
3918.  2.455236370604316E-17
3918.5  2.096113096835901E-17
3919.  1.715935665436440E-17
3919.5  1.764509841465308E-17
3920.  1.900133449761285E-17
3920.5  1.961373688912040E-17
3921.  1.923535684219069E-17
3921.5  1.633599685957764E-17
3922.  1.397793247023755E-17
3922.5  1.786071017326018E-17
3923.  2.211674237493083E-17
3923.5  2.008594215237980E-17
3924.  1.382890234879091E-17
3924.5  1.289024381506605E-17
3925.  1.627188259873999E-17
3925.5  1.564304151960610E-17
3926.  1.297833758912092E-17
3926.5  1.784570353890426E-17
3927.  2.043478353751257E-17
3927.5  1.634590159227125E-17
3928.  1.189752885117726E-17
3928.5  1.071271422605292E-17
3929.  1.112956446781563E-17
3929.5  1.298358757406752E-17
3930.  1.597068889397274E-17
3930.5  1.628389290850505E-17
3931.  1.518152341644112E-17
3931.5  1.405686473738694E-17
3932.  1.505206559262440E-17
3932.5  1.598819294455463E-17
3933.  1.554363906241094E-17
3933.5  1.553571336973392E-17
3934.  1.696828181115965E-17
3934.5  1.884838255262828E-17
3935.  2.033456675155482E-17
3935.5  1.936564090658656E-17
3936.  1.675913213494936E-17
3936.5  1.637651314455855E-17
3937.  1.680207355382565E-17
3937.5  1.669958941600966E-17
3938.  1.842673499819248E-17
3938.5  1.980715536937139E-17
3939.  1.691198602600958E-17
3939.5  1.242272046860793E-17
3940.  1.279882512788317E-17
3940.5  1.610547051047688E-17
3941.  1.828829712815980E-17
3941.5  1.932233393797137E-17
3942.  1.735044167942371E-17
3942.5  1.510810849247342E-17
3943.  1.143244474530331E-17
3943.5  1.084320007243780E-17
3944.  1.311136513207815E-17
3944.5  1.537335403377538E-17
3945.  1.209168740228178E-17
3945.5  1.140284427360420E-17
3946.  1.558361512174910E-17
3946.5  1.549038652264988E-17
3947.  1.268226640178300E-17
3947.5  1.152401788151454E-17
3948.  9.785905439376460E-18
3948.5  7.929161863533824E-18
3949.  7.276546674384815E-18
3949.5  8.252887782463220E-18
3950.  9.940834358865984E-18
3950.5  1.020663595020101E-17
3951.  1.323553821722116E-17
3951.5  1.705998861630320E-17
3952.  1.512582750512621E-17
3952.5  1.122613666043752E-17
3953.  1.155340718744517E-17
3953.5  1.310063828490625E-17
3954.  1.233983221037373E-17
3954.5  1.330072448383121E-17
3955.  1.635098869389239E-17
3955.5  1.689066184676844E-17
3956.  1.486592228825659E-17
3956.5  1.166180159632420E-17
3957.  1.117884089690668E-17
3957.5  1.296701192313442E-17
3958.  1.607413517182429E-17
3958.5  1.852418532788017E-17
3959.  1.626671355209627E-17
3959.5  9.512341129586602E-18
3960.  8.252762654812130E-18
3960.5  1.006712158529173E-17
3961.  1.343371913826937E-17
3961.5  1.745796699566384E-17
3962.  1.965371207240967E-17
3962.5  2.124534086590952E-17
3963.  2.078780849650148E-17
3963.5  1.976039783849585E-17
3964.  1.926795036184519E-17
3964.5  1.430414978953591E-17
3965.  1.009974088682199E-17
3965.5  9.537362817992958E-18
3966.  1.103545515672446E-17
3966.5  1.188536634638931E-17
3967.  1.038624347469751E-17
3967.5  1.060506833894921E-17
3968.  1.438574275585298E-17
3968.5  1.613381992927301E-17
3969.  1.453118251769502E-17
3969.5  1.546586047351176E-17
3970.  1.835304054592901E-17
3970.5  1.738433710816951E-17
3971.  1.543317949471024E-17
3971.5  1.645775428698204E-17
3972.  1.753462296490278E-17
3972.5  1.640893206428775E-17
3973.  1.563638186194386E-17
3973.5  1.854684769073165E-17
3974.  2.232754959113911E-17
3974.5  2.085473805004498E-17
3975.  1.609076901429206E-17
3975.5  1.270481699535211E-17
3976.  1.102560051720841E-17
3976.5  1.118341850429703E-17
3977.  1.355270067278683E-17
3977.5  1.626647711969291E-17
3978.  1.484776257540134E-17
3978.5  1.774944356937218E-17
3979.  1.926905441216004E-17
3979.5  1.636129119882024E-17
3980.  1.781073003574284E-17
3980.5  2.185134472147019E-17
3981.  1.990212285841267E-17
3981.5  1.919105239646710E-17
3982.  1.592504024536243E-17
3982.5  1.554099117915126E-17
3983.  1.658191915235113E-17
3983.5  1.755236460511921E-17
3984.  1.514674680847498E-17
3984.5  1.240747256281078E-17
3985.  1.450499274878386E-17
3985.5  1.863843487112315E-17
3986.  1.874813538671908E-17
3986.5  1.727048483366370E-17
3987.  1.608036973818539E-17
3987.5  1.612530778330715E-17
3988.  1.659180978940976E-17
3988.5  1.748053268696827E-17
3989.  1.605307729107074E-17
3989.5  1.692742111410597E-17
3990.  2.100515548736645E-17
3990.5  2.095618654735451E-17
3991.  1.705018166659955E-17
3991.5  1.598249273087642E-17
3992.  1.953314342119023E-17
3992.5  2.238476896511460E-17
3993.  1.863282835795851E-17
3993.5  1.298627780067777E-17
3994.  1.366739917441646E-17
3994.5  1.642546172962502E-17
3995.  1.675331048637329E-17
3995.5  2.063682136658586E-17
3996.  2.623667585768471E-17
3996.5  2.417130537914177E-17
3997.  2.008706968651644E-17
3997.5  1.808160382356020E-17
3998.  1.527825196617760E-17
3998.5  1.864445074682782E-17
3999.  2.271990173466893E-17
3999.5  2.141095840686669E-17
4000.  1.878680563617771E-17
4000.5  1.799086810277255E-17
4001.  1.650957322095109E-17
4001.5  1.371347602592026E-17
4002.  1.646600608969559E-17
4002.5  2.279754420828086E-17
4003.  2.576080174503852E-17
4003.5  2.466625197037417E-17
4004.  2.124158839924353E-17
4004.5  1.811654725031040E-17
4005.  1.957369354658341E-17
4005.5  2.343903954398058E-17
4006.  2.430491427737087E-17
4006.5  2.309453939651528E-17
4007.  2.466436029050776E-17
4007.5  2.428303047044399E-17
4008.  1.983723328908013E-17
4008.5  1.809847486030736E-17
4009.  2.135141114129241E-17
4009.5  2.421496560144109E-17
4010.  2.239030061938026E-17
4010.5  1.925941936195400E-17
4011.  2.067813754678056E-17
4011.5  2.521155789405256E-17
4012.  2.989134841892484E-17
4012.5  3.306506273676496E-17
4013.  2.976817565060330E-17
4013.5  2.534108263736009E-17
4014.  2.329703066141751E-17
4014.5  2.212865314048566E-17
4015.  2.160197458740614E-17
4015.5  2.056905087456129E-17
4016.  2.040345291563925E-17
4016.5  2.235883758972159E-17
4017.  2.537402954032152E-17
4017.5  2.673389650966345E-17
4018.  2.537488192333727E-17
4018.5  2.232852973293197E-17
4019.  1.999759918533367E-17
4019.5  1.672135894655193E-17
4020.  1.465807602975460E-17
4020.5  1.514760689858061E-17
4021.  1.563321925578264E-17
4021.5  1.715268373286542E-17
4022.  2.007640725397951E-17
4022.5  2.155600373961948E-17
4023.  2.137148339734889E-17
4023.5  2.219932406181521E-17
4024.  2.248864784551291E-17
4024.5  2.262663336868577E-17
4025.  2.119428887624396E-17
4025.5  1.675466789377887E-17
4026.  1.293858641677840E-17
4026.5  1.497284294180653E-17
4027.  1.776991420951848E-17
4027.5  1.705882474275398E-17
4028.  1.788577668151619E-17
4028.5  2.038310590459684E-17
4029.  2.001705785475100E-17
4029.5  1.867409668854337E-17
4030.  1.996746374136182E-17
4030.5  2.176067095980522E-17
4031.  2.119451929904548E-17
4031.5  2.001703708109983E-17
4032.  1.968596732958090E-17
4032.5  1.736019644882599E-17
4033.  1.653654255182959E-17
4033.5  1.539825635095285E-17
4034.  1.842961896557327E-17
4034.5  2.719018753795158E-17
4035.  3.178798884849329E-17
4035.5  2.594576416160197E-17
4036.  1.798454237272093E-17
4036.5  1.827039625445636E-17
4037.  2.324730647201009E-17
4037.5  2.472082090537410E-17
4038.  2.111030167580980E-17
4038.5  1.653222130032264E-17
4039.  1.678397960791077E-17
4039.5  1.688689569418024E-17
4040.  1.584409266934311E-17
4040.5  1.280075056537515E-17
4041.  1.504788935450998E-17
4041.5  1.863303818054215E-17
4042.  1.978145031470782E-17
4042.5  1.906103541848318E-17
4043.  2.053365545491348E-17
4043.5  2.153544417723709E-17
4044.  2.189866908668814E-17
4044.5  2.309665798018474E-17
4045.  2.109575643129832E-17
4045.5  1.760250711123259E-17
4046.  1.724205942896064E-17
4046.5  1.586544408150825E-17
4047.  1.153138057239463E-17
4047.5  1.093130211544710E-17
4048.  1.538072331203250E-17
4048.5  1.769937185040074E-17
4049.  1.603507148160860E-17
4049.5  1.528629864836958E-17
4050.  1.871070653580492E-17
4050.5  2.356507161638488E-17
4051.  2.312593714583840E-17
4051.5  1.645850758340026E-17
4052.  1.241329052489664E-17
4052.5  1.652817495494528E-17
4053.  2.198649972246605E-17
4053.5  2.424471663244530E-17
4054.  1.509667798945901E-17
4054.5  1.156585394311949E-17
4055.  1.622977834333310E-17
4055.5  1.838859278182625E-17
4056.  1.831301905928953E-17
4056.5  2.249940283173282E-17
4057.  2.554265611580678E-17
4057.5  2.484372718294172E-17
4058.  2.193806215692911E-17
4058.5  1.917345415113805E-17
4059.  1.894582893538197E-17
4059.5  1.999468552086961E-17
4060.  1.979993026373507E-17
4060.5  2.193388791588813E-17
4061.  2.398269888498260E-17
4061.5  2.344160700685496E-17
4062.  2.334305064629357E-17
4062.5  2.422946837545908E-17
4063.  2.393693487904487E-17
4063.5  2.273191903896332E-17
4064.  2.062787879259446E-17
4064.5  1.778625692969340E-17
4065.  1.700728307264389E-17
4065.5  1.695463554322524E-17
4066.  1.369499235006611E-17
4066.5  1.242107291233601E-17
4067.  1.899038225816854E-17
4067.5  2.554004387096676E-17
4068.  2.279259439055461E-17
4068.5  1.558442968509019E-17
4069.  1.390937892854358E-17
4069.5  1.682705481321916E-17
4070.  1.990729645057968E-17
4070.5  2.212314474111838E-17
4071.  2.378146199463797E-17
4071.5  1.884251965616428E-17
4072.  2.142909875247335E-17
4072.5  2.323834518674868E-17
4073.  1.855749532983621E-17
4073.5  1.721287603814495E-17
4074.  1.791616882794778E-17
4074.5  2.076683767352241E-17
4075.  2.529700651155830E-17
4075.5  2.447954453535517E-17
4076.  2.288181818961073E-17
4076.5  2.181734373334864E-17
4077.  2.032011217279662E-17
4077.5  1.712651471518789E-17
4078.  1.560414200739738E-17
4078.5  1.734571353529893E-17
4079.  2.046337508098205E-17
4079.5  2.150840820467196E-17
4080.  1.928309858235399E-17
4080.5  1.751042757671718E-17
4081.  1.737364858760544E-17
4081.5  1.736919291403700E-17
4082.  1.836628554604288E-17
4082.5  1.989031396647291E-17
4083.  2.156872964269557E-17
4083.5  2.498371559656895E-17
4084.  2.747761099596097E-17
4084.5  2.593891570480323E-17
4085.  2.123528137601661E-17
4085.5  1.908395777887609E-17
4086.  2.000952334450402E-17
4086.5  2.113528937496218E-17
4087.  1.995464410661188E-17
4087.5  2.024281679080334E-17
4088.  2.020491132423978E-17
4088.5  1.608822604001438E-17
4089.  1.150657244914245E-17
4089.5  1.645346103122428E-17
4090.  1.982289490793808E-17
4090.5  1.895117860942718E-17
4091.  1.991736093419372E-17
4091.5  1.947632153112658E-17
4092.  1.307707389318337E-17
4092.5  1.266600097834782E-17
4093.  1.557975486320179E-17
4093.5  1.766657101364613E-17
4094.  1.747616612062423E-17
4094.5  1.947443088689271E-17
4095.  2.272198706436654E-17
4095.5  2.453261546425335E-17
4096.  2.356972596028552E-17
4096.5  2.184244836243177E-17
4097.  2.153570316818428E-17
4097.5  2.032551381080653E-17
4098.  1.771859984999808E-17
4098.5  1.937528188068688E-17
4099.  2.375991721066654E-17
4099.5  2.575335610945625E-17
4100.  2.472170108829301E-17
4100.5  2.195033065845967E-17
4101.  2.081238830659458E-17
4101.5  2.139704452316358E-17
4102.  2.079844007717312E-17
4102.5  1.891976977308034E-17
4103.  1.932571105417169E-17
4103.5  1.979812996367930E-17
4104.  1.581996112376115E-17
4104.5  1.390175119222939E-17
4105.  1.592454003646644E-17
4105.5  1.725659208266905E-17
4106.  2.007572034620567E-17
4106.5  2.273819559044216E-17
4107.  2.322521073069447E-17
4107.5  2.081124380622915E-17
4108.  2.007168839818280E-17
4108.5  1.941114413971811E-17
4109.  2.065053410733259E-17
4109.5  1.743218659534925E-17
4110.  1.488237617159560E-17
4110.5  1.653576207246902E-17
4111.  1.916348066447907E-17
4111.5  2.024480827263037E-17
4112.  2.145316198374422E-17
4112.5  2.080867626553297E-17
4113.  1.891916935657387E-17
4113.5  1.782203508895171E-17
4114.  1.916722120504383E-17
4114.5  2.071243130426813E-17
4115.  2.115925532402887E-17
4115.5  2.083784614443127E-17
4116.  2.011470047422210E-17
4116.5  2.081606563612724E-17
4117.  2.044160968299911E-17
4117.5  1.812277373305389E-17
4118.  1.747654881871030E-17
4118.5  1.662420484126192E-17
4119.  1.331328691427747E-17
4119.5  1.131211969236790E-17
4120.  1.435742639407634E-17
4120.5  1.799808870213032E-17
4121.  1.929346041718146E-17
4121.5  2.036696013029437E-17
4122.  2.081883855736927E-17
4122.5  2.372594531823334E-17
4123.  2.563790968292638E-17
4123.5  2.300309438584169E-17
4124.  1.937341090774188E-17
4124.5  1.873361915366698E-17
4125.  2.104372007433980E-17
4125.5  2.099999934114464E-17
4126.  2.042083708316954E-17
4126.5  2.343196925525707E-17
4127.  1.992222003375737E-17
4127.5  1.539760638517707E-17
4128.  1.681340869622520E-17
4128.5  1.969748750529544E-17
4129.  2.282842309516739E-17
4129.5  2.317839759063109E-17
4130.  2.229953287524913E-17
4130.5  2.265635323712801E-17
4131.  2.146964468790595E-17
4131.5  1.934424986154922E-17
4132.  1.892603680518898E-17
4132.5  1.973770717221417E-17
4133.  1.765799394105537E-17
4133.5  1.414656128296991E-17
4134.  1.484407090392250E-17
4134.5  1.837199448751590E-17
4135.  2.224173928608918E-17
4135.5  2.489995204242623E-17
4136.  2.235312428004581E-17
4136.5  1.900632286452061E-17
4137.  2.005489381832226E-17
4137.5  1.890368086897941E-17
4138.  1.526680317994384E-17
4138.5  1.653400128613354E-17
4139.  1.957260434725157E-17
4139.5  1.812667285472130E-17
4140.  1.588418429237945E-17
4140.5  1.492816660789045E-17
4141.  1.753469832899010E-17
4141.5  2.013501182230486E-17
4142.  1.837909828233936E-17
4142.5  1.729291257115598E-17
4143.  1.697095531775836E-17
4143.5  1.696192873483541E-17
4144.  1.524585918833604E-17
4144.5  1.268216180691284E-17
4145.  1.543120625263044E-17
4145.5  1.785845330775876E-17
4146.  1.860878302204053E-17
4146.5  1.485689229894533E-17
4147.  1.517447628050776E-17
4147.5  2.046211855106884E-17
4148.  2.257719482279661E-17
4148.5  1.963485972884306E-17
4149.  1.745635729759204E-17
4149.5  1.521190990123520E-17
4150.  1.115562743543181E-17
4150.5  1.106439856464794E-17
4151.  1.502011509600330E-17
4151.5  1.803742415160072E-17
4152.  2.005510125312600E-17
4152.5  2.074531621345147E-17
4153.  1.783172215974398E-17
4153.5  1.424229454972965E-17
4154.  1.405692449499273E-17
4154.5  1.500744612996033E-17
4155.  1.397254455218184E-17
4155.5  1.267591083428054E-17
4156.  1.149641396032319E-17
4156.5  1.013674465020646E-17
4157.  1.042923520120605E-17
4157.5  1.472631492959111E-17
4158.  1.822941060306864E-17
4158.5  1.766099821541105E-17
4159.  1.907390929693139E-17
4159.5  2.224226745769344E-17
4160.  2.156882075976803E-17
4160.5  1.611647103508833E-17
4161.  1.788704329375703E-17
4161.5  2.066454817637295E-17
4162.  1.599708332580249E-17
4162.5  1.282825684240849E-17
4163.  1.272236381725103E-17
4163.5  1.738904555533867E-17
4164.  2.176468556756738E-17
4164.5  2.088740762320071E-17
4165.  1.546588914434330E-17
4165.5  1.456680714446021E-17
4166.  1.602171740781379E-17
4166.5  1.525596408796020E-17
4167.  1.201391615855556E-17
4167.5  9.870046387459462E-18
4168.  1.171085331738515E-17
4168.5  1.517312796356180E-17
4169.  1.634222526613957E-17
4169.5  1.596404369112392E-17
4170.  1.512936362852855E-17
4170.5  1.372228185513199E-17
4171.  1.538276765076270E-17
4171.5  2.046869435714735E-17
4172.  2.247016554446149E-17
4172.5  2.019482311170603E-17
4173.  1.714586312509574E-17
4173.5  1.528856242979639E-17
4174.  1.730984819800442E-17
4174.5  2.215003483565687E-17
4175.  2.353354506707725E-17
4175.5  2.158935026363476E-17
4176.  2.201693258328304E-17
4176.5  1.899027971734668E-17
4177.  1.689207312193364E-17
4177.5  1.625887776125551E-17
4178.  1.668222771896398E-17
4178.5  1.514504015839874E-17
4179.  1.336485830689039E-17
4179.5  1.415345648450080E-17
4180.  1.900128588226996E-17
4180.5  1.850498386938998E-17
4181.  1.530032371874226E-17
4181.5  1.464863533512409E-17
4182.  1.624902427075313E-17
4182.5  1.754811433024572E-17
4183.  1.871188806382427E-17
4183.5  1.934079554753015E-17
4184.  1.797333203754081E-17
4184.5  1.707048978775372E-17
4185.  1.785413935203687E-17
4185.5  2.004847458466350E-17
4186.  2.270771639640642E-17
4186.5  2.277638351806919E-17
4187.  2.040585881386331E-17
4187.5  1.736241411055927E-17
4188.  1.618275280074458E-17
4188.5  1.834317571976381E-17
4189.  1.933744509311680E-17
4189.5  1.864255624493323E-17
4190.  1.853139779910169E-17
4190.5  1.967601103498218E-17
4191.  1.828386815812027E-17
4191.5  1.527000415065852E-17
4192.  1.262957666368244E-17
4192.5  1.251374807974944E-17
4193.  1.546523311288736E-17
4193.5  1.972574979602329E-17
4194.  2.189367507778029E-17
4194.5  2.498350094516591E-17
4195.  2.588805159343469E-17
4195.5  2.166853233193157E-17
4196.  2.014383420952051E-17
4196.5  1.890941673494641E-17
4197.  2.166769014677036E-17
4197.5  2.492126170421828E-17
4198.  2.389921533632573E-17
4198.5  2.253893035682818E-17
4199.  2.178827721370955E-17
4199.5  2.099467098700578E-17
4200.  1.972575530520439E-17
4200.5  1.999135006365509E-17
4201.  2.163176427738798E-17
4201.5  2.201964476267929E-17
4202.  2.154452299611152E-17
4202.5  2.215614247833364E-17
4203.  2.311947962314007E-17
4203.5  2.365646623710815E-17
4204.  2.459529011469936E-17
4204.5  2.330452633116944E-17
4205.  1.811876430180418E-17
4205.5  1.471621802144179E-17
4206.  1.729784730713481E-17
4206.5  2.207478093803079E-17
4207.  2.358745954071133E-17
4207.5  2.203204982016164E-17
4208.  2.078554046081276E-17
4208.5  1.897400228570802E-17
4209.  1.903094425815754E-17
4209.5  1.913374939416733E-17
4210.  1.860693282699381E-17
4210.5  1.837720158918031E-17
4211.  1.847820034261808E-17
4211.5  1.757683573602898E-17
4212.  1.752900112265418E-17
4212.5  1.909673924845697E-17
4213.  2.015383098057564E-17
4213.5  1.915543912893861E-17
4214.  2.106301786234541E-17
4214.5  2.435685558955711E-17
4215.  2.662194999908679E-17
4215.5  2.428628340064368E-17
4216.  1.935496582316717E-17
4216.5  1.799647006351789E-17
4217.  2.138440658129614E-17
4217.5  2.435839555833114E-17
4218.  2.315529643721996E-17
4218.5  2.215571175398055E-17
4219.  2.428046203021823E-17
4219.5  2.565092571968325E-17
4220.  2.427469249495525E-17
4220.5  2.190648373978771E-17
4221.  2.178514047636114E-17
4221.5  2.303207447573285E-17
4222.  2.171677569716529E-17
4222.5  2.020284889040401E-17
4223.  2.082452562475767E-17
4223.5  1.972321812543821E-17
4224.  1.842331734494413E-17
4224.5  2.024962902170713E-17
4225.  2.317288914017487E-17
4225.5  2.475644762181642E-17
4226.  2.468406899025721E-17
4226.5  2.277427163811343E-17
4227.  1.850419938469958E-17
4227.5  1.854850383599203E-17
4228.  1.924718452679325E-17
4228.5  1.657891051259180E-17
4229.  1.732048356715648E-17
4229.5  2.256442602907569E-17
4230.  2.315243539753665E-17
4230.5  2.319756133595957E-17
4231.  2.118384051327627E-17
4231.5  2.023920906354292E-17
4232.  1.832718892211608E-17
4232.5  1.740763851392917E-17
4233.  1.945677644669041E-17
4233.5  2.095120358655800E-17
4234.  2.099534117397270E-17
4234.5  2.084137813822717E-17
4235.  1.941755185237443E-17
4235.5  1.724918992723210E-17
4236.  1.824522887989655E-17
4236.5  2.124818267281422E-17
4237.  1.980682767911742E-17
4237.5  1.744891546049722E-17
4238.  2.002147235454859E-17
4238.5  2.228317810387093E-17
4239.  1.937108092682459E-17
4239.5  1.616002844693715E-17
4240.  1.665787293961186E-17
4240.5  1.839467925745630E-17
4241.  1.993971173158045E-17
4241.5  2.271723866849534E-17
4242.  2.554676099002459E-17
4242.5  2.533157909926381E-17
4243.  2.443311690853199E-17
4243.5  2.259784382938291E-17
4244.  1.872789078434890E-17
4244.5  1.611779342584560E-17
4245.  1.608280819369610E-17
4245.5  1.830129455718648E-17
4246.  2.012757837307661E-17
4246.5  1.851956729822803E-17
4247.  1.673337070981984E-17
4247.5  1.768283108909784E-17
4248.  1.761165441948355E-17
4248.5  1.780608820960789E-17
4249.  1.648436690416216E-17
4249.5  1.732077402544362E-17
4250.  1.851080087243037E-17
4250.5  1.891565018344091E-17
4251.  2.153635136257626E-17
4251.5  2.260440248350788E-17
4252.  2.227134152931163E-17
4252.5  2.311737678476819E-17
4253.  2.432772889537338E-17
4253.5  2.511818089586752E-17
4254.  2.434049737101852E-17
4254.5  2.104154909583084E-17
4255.  1.802734909870948E-17
4255.5  1.844027145871683E-17
4256.  2.123356088478487E-17
4256.5  2.370513839207895E-17
4257.  2.466209270420954E-17
4257.5  2.412113300422881E-17
4258.  2.196327468185014E-17
4258.5  1.953357682097706E-17
4259.  2.094461478375720E-17
4259.5  2.331135830325311E-17
4260.  2.147503691538754E-17
4260.5  2.100656611194528E-17
4261.  2.124228576774091E-17
4261.5  1.809056028156621E-17
4262.  1.754642959451773E-17
4262.5  1.825538496945029E-17
4263.  1.762284707933323E-17
4263.5  1.823286291506973E-17
4264.  1.979795973665803E-17
4264.5  2.202583262446341E-17
4265.  2.381557974353109E-17
4265.5  2.052558779470317E-17
4266.  1.719197994416842E-17
4266.5  1.874488107936620E-17
4267.  1.917445833158474E-17
4267.5  1.795290046107478E-17
4268.  1.635269307445709E-17
4268.5  1.815213073727353E-17
4269.  1.932541475925913E-17
4269.5  1.932838432098868E-17
4270.  1.973175431588478E-17
4270.5  2.027337007335335E-17
4271.  2.175803471774946E-17
4271.5  2.535510751791217E-17
4272.  2.724157399660639E-17
4272.5  2.612487460315147E-17
4273.  2.433987525049823E-17
4273.5  2.309666887000894E-17
4274.  2.246974754108563E-17
4274.5  2.255735763550128E-17
4275.  2.356386239431086E-17
4275.5  2.202854820179332E-17
4276.  2.009002901367095E-17
4276.5  2.263331041819624E-17
4277.  2.562634983230504E-17
4277.5  2.629084333428386E-17
4278.  2.598561649116124E-17
4278.5  2.379506586041352E-17
4279.  2.004525873306151E-17
4279.5  2.035731461303608E-17
4280.  2.360655802386474E-17
4280.5  2.265262614898419E-17
4281.  2.532504208167497E-17
4281.5  2.693486440270500E-17
4282.  2.516826705316175E-17
4282.5  2.663198845574985E-17
4283.  2.597419587101581E-17
4283.5  2.372945671153458E-17
4284.  2.450605556796593E-17
4284.5  2.351007998736402E-17
4285.  2.223246657629354E-17
4285.5  2.073615474785812E-17
4286.  2.173609076820721E-17
4286.5  2.523785005221486E-17
4287.  2.689797507920564E-17
4287.5  2.723388285742524E-17
4288.  2.877649367381180E-17
4288.5  2.970509620151974E-17
4289.  2.808617936520361E-17
4289.5  2.656687662814565E-17
4290.  2.720475398205338E-17
4290.5  2.740888451000375E-17
4291.  2.549340899390468E-17
4291.5  2.369357693909843E-17
4292.  2.378339747994774E-17
4292.5  2.407398356091898E-17
4293.  2.209111501116105E-17
4293.5  2.186373793197641E-17
4294.  2.325809068842270E-17
4294.5  2.201605395605382E-17
4295.  2.149586335795445E-17
4295.5  2.220830827673827E-17
4296.  2.303929201180507E-17
4296.5  2.564317264324013E-17
4297.  2.831998871233100E-17
4297.5  2.955234482473689E-17
4298.  3.096379158421359E-17
4298.5  2.974536808529899E-17
4299.  2.922788583430198E-17
4299.5  3.004808966299581E-17
4300.  2.686495845843393E-17
4300.5  2.519465870318249E-17
4301.  2.693695139193374E-17
4301.5  2.764194676638475E-17
4302.  2.769504307015395E-17
4302.5  2.769373131536958E-17
4303.  2.479218303955729E-17
4303.5  2.287451259778671E-17
4304.  2.426493843705092E-17
4304.5  2.369047392499179E-17
4305.  2.158196526053674E-17
4305.5  2.278553260322059E-17
4306.  2.618873035427128E-17
4306.5  2.799855664693451E-17
4307.  2.797892507659622E-17
4307.5  2.762364479785034E-17
4308.  2.677853273691053E-17
4308.5  2.542759944400517E-17
4309.  2.498527675882424E-17
4309.5  2.487457856037848E-17
4310.  2.492263415435500E-17
4310.5  2.490038053034351E-17
4311.  2.397189023249185E-17
4311.5  2.498534438343170E-17
4312.  2.900702535577730E-17
4312.5  3.070118387147906E-17
4313.  2.849751531230910E-17
4313.5  2.602325021347229E-17
4314.  2.618862170830804E-17
4314.5  2.375529609893511E-17
4315.  2.447614546915003E-17
4315.5  2.431099504109464E-17
4316.  2.172624947991107E-17
4316.5  2.026479822251303E-17
4317.  2.149593547346211E-17
4317.5  2.313073946926131E-17
4318.  2.333688640675630E-17
4318.5  2.502431045577113E-17
4319.  2.633951568885573E-17
4319.5  2.742037303605164E-17
4320.  3.076416967379229E-17
4320.5  3.408100290215848E-17
4321.  3.301744089287430E-17
4321.5  3.046487990517312E-17
4322.  3.130840600444510E-17
4322.5  3.265921727141694E-17
4323.  3.139440281233643E-17
4323.5  2.795301545335138E-17
4324.  2.638401507037305E-17
4324.5  2.940548871654946E-17
4325.  3.199545829221266E-17
4325.5  3.168510516787002E-17
4326.  3.203029751783570E-17
4326.5  3.179715392858276E-17
4327.  2.785163825238647E-17
4327.5  2.555847173495679E-17
4328.  2.643499975015989E-17
4328.5  2.783953160823507E-17
4329.  2.760840464250748E-17
4329.5  2.936647189155268E-17
4330.  3.081914971159278E-17
4330.5  3.240930583381291E-17
4331.  3.147949409765377E-17
4331.5  2.699196942711156E-17
4332.  2.337715869514029E-17
4332.5  2.403642174229920E-17
4333.  2.846368447416713E-17
4333.5  3.012144315486117E-17
4334.  2.768760440792768E-17
4334.5  2.665246850399660E-17
4335.  2.870300390399778E-17
4335.5  3.153383423651107E-17
4336.  2.981188557112943E-17
4336.5  2.749692467403284E-17
4337.  2.659699042425292E-17
4337.5  2.607723723514680E-17
4338.  2.844967066687856E-17
4338.5  3.310498614000068E-17
4339.  3.488138979827170E-17
4339.5  3.393081610037391E-17
4340.  3.303244262610244E-17
4340.5  3.169845585717901E-17
4341.  2.999286284631927E-17
4341.5  2.911720742890384E-17
4342.  2.845533653974893E-17
4342.5  2.775489816246257E-17
4343.  2.741632272319512E-17
4343.5  2.660336249220720E-17
4344.  2.633256581818632E-17
4344.5  2.629890870215698E-17
4345.  2.668344969114099E-17
4345.5  2.999331701105068E-17
4346.  3.170724836083667E-17
4346.5  2.965868400066227E-17
4347.  3.106028990842259E-17
4347.5  3.316087612000162E-17
4348.  3.151063929693916E-17
4348.5  2.842596650249880E-17
4349.  3.028989565752288E-17
4349.5  3.317073084453886E-17
4350.  3.156324442399376E-17
4350.5  2.851160628629199E-17
4351.  2.774843775454599E-17
4351.5  2.815252039176594E-17
4352.  2.880405950896292E-17
4352.5  2.970982812068372E-17
4353.  3.106862181318461E-17
4353.5  3.220116725754149E-17
4354.  3.150903296605950E-17
4354.5  2.839834608024154E-17
4355.  2.640042601724286E-17
4355.5  2.682885319759696E-17
4356.  2.701645372551431E-17
4356.5  2.627798970201128E-17
4357.  2.711056945025353E-17
4357.5  2.975657867884393E-17
4358.  3.169441589390880E-17
4358.5  3.124950911709869E-17
4359.  2.830903879072317E-17
4359.5  2.604801745626817E-17
4360.  2.725801912668555E-17
4360.5  2.779712623027681E-17
4361.  2.805816113322785E-17
4361.5  3.059351184771779E-17
4362.  2.885829918058632E-17
4362.5  2.688898729961537E-17
4363.  2.820286019807543E-17
4363.5  2.961132820029921E-17
4364.  3.023735695435156E-17
4364.5  3.202003783640823E-17
4365.  3.240713824242025E-17
4365.5  2.887460921125715E-17
4366.  2.680558047661211E-17
4366.5  2.744251602002483E-17
4367.  2.713522465181062E-17
4367.5  2.768979967547122E-17
4368.  2.758656285515908E-17
4368.5  2.669130247544395E-17
4369.  2.502737111509689E-17
4369.5  2.572101735012485E-17
4370.  2.756421805123690E-17
4370.5  2.910057282827804E-17
4371.  3.000428399184768E-17
4371.5  2.999235239478867E-17
4372.  2.781618419273350E-17
4372.5  2.616511059006406E-17
4373.  2.782347187844147E-17
4373.5  3.109700872186345E-17
4374.  3.215039571793805E-17
4374.5  2.985281583621567E-17
4375.  2.797736059850402E-17
4375.5  2.792169324096507E-17
4376.  2.665519893893877E-17
4376.5  2.534934723141370E-17
4377.  2.501583701291491E-17
4377.5  2.665479851211416E-17
4378.  3.001618196479736E-17
4378.5  3.259997268541554E-17
4379.  3.567040753856605E-17
4379.5  3.691208634727067E-17
4380.  3.464034005959742E-17
4380.5  3.343315804376311E-17
4381.  3.492511847541288E-17
4381.5  3.224497639531404E-17
4382.  2.998694625555773E-17
4382.5  2.923764945834463E-17
4383.  2.659233999782078E-17
4383.5  2.592392921313438E-17
4384.  2.885762443341675E-17
4384.5  2.588941082608718E-17
4385.  2.230091274045018E-17
4385.5  2.376404450414443E-17
4386.  2.668679819972901E-17
4386.5  2.865215056663517E-17
4387.  3.094177904210658E-17
4387.5  3.130343979100114E-17
4388.  3.080876327332493E-17
4388.5  2.975971281559914E-17
4389.  2.870563404620043E-17
4389.5  2.979877767780638E-17
4390.  3.271868115887294E-17
4390.5  3.348671173240689E-17
4391.  3.095748106627911E-17
4391.5  2.798149333403796E-17
4392.  2.649920538519838E-17
4392.5  2.643356738688115E-17
4393.  2.655974468363685E-17
4393.5  2.700444846550651E-17
4394.  2.647652140690012E-17
4394.5  2.608159572604584E-17
4395.  2.727157923195093E-17
4395.5  2.858416613708680E-17
4396.  2.908062738847121E-17
4396.5  2.971453121168054E-17
4397.  3.082350534421713E-17
4397.5  2.911335988398171E-17
4398.  2.475286805153437E-17
4398.5  2.732896871530624E-17
4399.  2.836682006648910E-17
4399.5  2.526752814604089E-17
4400.  2.649983580434953E-17
4400.5  3.000896315608867E-17
4401.  2.999014479880359E-17
4401.5  3.019715739395740E-17
4402.  3.140095502830853E-17
4402.5  3.268788909772924E-17
4403.  3.236197168239818E-17
4403.5  3.427428760467458E-17
4404.  3.611715311028806E-17
4404.5  3.556776429993374E-17
4405.  3.355959743808487E-17
4405.5  3.043433003672352E-17
4406.  2.760012387923920E-17
4406.5  2.768068465399021E-17
4407.  2.789013564173475E-17
4407.5  2.678490667306346E-17
4408.  2.700367204669997E-17
4408.5  2.796936014366257E-17
4409.  2.847260373682596E-17
4409.5  2.857832919608435E-17
4410.  2.935969468718280E-17
4410.5  2.999027607684210E-17
4411.  3.027359024050258E-17
4411.5  3.218556329322268E-17
4412.  3.454144001406734E-17
4412.5  3.620661599862629E-17
4413.  3.389808046927261E-17
4413.5  3.058864766206596E-17
4414.  3.045190366945393E-17
4414.5  3.379916448592036E-17
4415.  3.596123103531703E-17
4415.5  3.334524180359638E-17
4416.  2.846053892158153E-17
4416.5  2.673791500192791E-17
4417.  3.011500192396598E-17
4417.5  3.306693108395166E-17
4418.  3.279186647414040E-17
4418.5  3.072914908940800E-17
4419.  2.759483991150024E-17
4419.5  2.597763480851061E-17
4420.  2.728877852685398E-17
4420.5  2.836460252432114E-17
4421.  2.724099925972393E-17
4421.5  2.483897903654463E-17
4422.  2.433704275808739E-17
4422.5  2.822160679218732E-17
4423.  3.232254910501890E-17
4423.5  3.410079574372005E-17
4424.  3.193169102354057E-17
4424.5  2.502724618940625E-17
4425.  2.027777285413789E-17
4425.5  2.216592435020367E-17
4426.  2.649248611709471E-17
4426.5  2.865910975931433E-17
4427.  2.955966600953017E-17
4427.5  3.029911374022935E-17
4428.  2.829949770309057E-17
4428.5  2.477141882010751E-17
4429.  2.630721263880076E-17
4429.5  3.051321232228008E-17
4430.  3.193886674213388E-17
4430.5  3.205365379703530E-17
4431.  2.980039541553640E-17
4431.5  3.125681749085111E-17
4432.  3.430759043459402E-17
4432.5  3.298801469405278E-17
4433.  3.120443179100834E-17
4433.5  3.302189722205911E-17
4434.  3.321409648760762E-17
4434.5  3.118432101090158E-17
4435.  3.058132247543341E-17
4435.5  3.128932956849523E-17
4436.  3.129642387746167E-17
4436.5  3.132217600658504E-17
4437.  3.163623725005644E-17
4437.5  3.089372910052398E-17
4438.  3.017540709288310E-17
4438.5  3.064574369069661E-17
4439.  2.843331140855497E-17
4439.5  2.407852782733467E-17
4440.  2.369133539676537E-17
4440.5  2.668298409886132E-17
4441.  2.899570593854764E-17
4441.5  3.064861243014473E-17
4442.  3.278468328921757E-17
4442.5  3.524254413083141E-17
4443.  3.427310841189450E-17
4443.5  3.012163091678027E-17
4444.  2.920778192729982E-17
4444.5  3.221507423899861E-17
4445.  3.196804086183647E-17
4445.5  3.175236957738043E-17
4446.  3.261932707074433E-17
4446.5  2.866157491317138E-17
4447.  2.526523701416759E-17
4447.5  2.693879265669381E-17
4448.  2.960849407012301E-17
4448.5  2.981032873335971E-17
4449.  3.045240847535661E-17
4449.5  2.870429324504917E-17
4450.  2.962132243827999E-17
4450.5  3.162156432985696E-17
4451.  3.155030015597506E-17
4451.5  3.015372512501266E-17
4452.  2.930312573681166E-17
4452.5  2.800275514582475E-17
4453.  2.954054254180336E-17
4453.5  3.207020873255006E-17
4454.  3.076402595833926E-17
4454.5  2.890443464721019E-17
4455.  3.050850823569046E-17
4455.5  3.391136338313219E-17
4456.  3.385843131237055E-17
4456.5  2.923345520829995E-17
4457.  2.433205379037048E-17
4457.5  2.356955978304600E-17
4458.  2.606177610304006E-17
4458.5  2.851739100245131E-17
4459.  3.096472494305369E-17
4459.5  3.246111777997268E-17
4460.  3.273468765618472E-17
4460.5  3.075700588499854E-17
4461.  3.090181941283267E-17
4461.5  3.439020450263998E-17
4462.  3.506510875449264E-17
4462.5  3.477547237870435E-17
4463.  3.449612331221616E-17
4463.5  3.246843261246900E-17
4464.  3.004846455077637E-17
4464.5  2.987011211162298E-17
4465.  3.312448046392031E-17
4465.5  3.342594106997962E-17
4466.  2.974511729357868E-17
4466.5  2.861798661995067E-17
4467.  2.732386914752944E-17
4467.5  2.628649686789345E-17
4468.  2.763181720603358E-17
4468.5  3.167537810563567E-17
4469.  3.361637532050207E-17
4469.5  3.328692147018952E-17
4470.  3.204380618830019E-17
4470.5  2.855846427478019E-17
4471.  2.520256590067174E-17
4471.5  2.548121576831308E-17
4472.  2.797717382099463E-17
4472.5  2.942766983909557E-17
4473.  2.813353138642848E-17
4473.5  2.550817553584010E-17
4474.  2.569231090514673E-17
4474.5  2.889281795544082E-17
4475.  3.049665625573747E-17
4475.5  2.926551517471476E-17
4476.  2.803444314879910E-17
4476.5  2.799783004389437E-17
4477.  2.598389490713546E-17
4477.5  2.505948638294543E-17
4478.  2.768795586595996E-17
4478.5  2.834107576620714E-17
4479.  3.020224845614251E-17
4479.5  3.113916146537639E-17
4480.  3.133120974046859E-17
4480.5  3.154855873458500E-17
4481.  3.166244734522758E-17
4481.5  2.941379852614975E-17
4482.  2.555527899862842E-17
4482.5  2.645725821098011E-17
4483.  3.089197372379873E-17
4483.5  3.393114611075502E-17
4484.  3.120868669069363E-17
4484.5  2.916705719429502E-17
4485.  2.858705186235870E-17
4485.5  2.696099435449839E-17
4486.  2.719888763556048E-17
4486.5  2.839789611669063E-17
4487.  2.641449431494251E-17
4487.5  2.405915703700575E-17
4488.  2.435871020399365E-17
4488.5  2.776303715718879E-17
4489.  3.013586074487592E-17
4489.5  2.924715263466532E-17
4490.  2.794970786581991E-17
4490.5  2.754967103192356E-17
4491.  2.747395457372587E-17
4491.5  2.688747946670044E-17
4492.  2.509481287091254E-17
4492.5  2.496544692387137E-17
4493.  2.680901515488205E-17
4493.5  2.649682041146822E-17
4494.  2.628651220687687E-17
4494.5  2.659496342906939E-17
4495.  2.780200034818789E-17
4495.5  2.575059133085034E-17
4496.  2.309711397094308E-17
4496.5  2.518159143387889E-17
4497.  2.759850946171106E-17
4497.5  2.905703197083326E-17
4498.  3.021611038865248E-17
4498.5  2.848705108512231E-17
4499.  2.547394473807089E-17
4499.5  2.374689044370960E-17
4500.  2.601873328640663E-17
4500.5  2.555967924771186E-17
4501.  2.361581634295124E-17
4501.5  2.424242585927103E-17
4502.  2.517954373510937E-17
4502.5  2.710668974278140E-17
4503.  2.961694025658601E-17
4503.5  3.058656718200672E-17
4504.  2.971864417528496E-17
4504.5  2.939165892339273E-17
4505.  3.082613675149791E-17
4505.5  2.919264399093806E-17
4506.  2.373641008994846E-17
4506.5  1.982378270861885E-17
4507.  1.877385617210302E-17
4507.5  1.891455288699014E-17
4508.  2.053397592239260E-17
4508.5  2.322742606052220E-17
4509.  2.508979962471734E-17
4509.5  2.767684806215737E-17
4510.  3.080659673525177E-17
4510.5  2.927742526149214E-17
4511.  2.524257536401253E-17
4511.5  2.304691687307828E-17
4512.  2.210959329334929E-17
4512.5  2.157176091384459E-17
4513.  2.305315882662019E-17
4513.5  2.525012727429872E-17
4514.  2.466150633174990E-17
4514.5  2.378761414838566E-17
4515.  2.449803748987574E-17
4515.5  2.833421499498557E-17
4516.  3.038972564726583E-17
4516.5  2.922719453144761E-17
4517.  2.936302057194001E-17
4517.5  2.972237338335692E-17
4518.  2.782079397208323E-17
4518.5  2.701555161254290E-17
4519.  2.799373089677907E-17
4519.5  2.547097273976700E-17
4520.  2.300004751747366E-17
4520.5  2.437192567666520E-17
4521.  2.512425136532391E-17
4521.5  2.332944991715642E-17
4522.  2.179689912305011E-17
4522.5  2.119457165518701E-17
4523.  2.264833338888215E-17
4523.5  2.629509136686253E-17
4524.  2.829154968841391E-17
4524.5  2.780534844279283E-17
4525.  2.603185075770138E-17
4525.5  2.231002669268206E-17
4526.  1.831313925390921E-17
4526.5  1.794817181391219E-17
4527.  2.121586548208114E-17
4527.5  2.366594540493312E-17
4528.  2.523355192808145E-17
4528.5  2.735631699195715E-17
4529.  2.463684418855405E-17
4529.5  2.438798499850812E-17
4530.  2.919932028424758E-17
4530.5  2.814776007862797E-17
4531.  2.451274780034546E-17
4531.5  2.282416447102397E-17
4532.  2.228086412045573E-17
4532.5  2.305612898871878E-17
4533.  2.212671962084596E-17
4533.5  2.086048422321251E-17
4534.  2.018446522157575E-17
4534.5  2.182396054984159E-17
4535.  2.429366190639902E-17
4535.5  2.588466998078370E-17
4536.  2.571997841013385E-17
4536.5  2.394607240495901E-17
4537.  2.281212707167808E-17
4537.5  2.324964814346037E-17
4538.  2.471415199805699E-17
4538.5  2.531304872557490E-17
4539.  2.550004543965205E-17
4539.5  2.739711836904094E-17
4540.  2.887985330692682E-17
4540.5  2.718585507179979E-17
4541.  2.390003495502312E-17
4541.5  2.116083853356482E-17
4542.  2.049286007038965E-17
4542.5  2.259715065144715E-17
4543.  2.455254335577189E-17
4543.5  2.333134244763384E-17
4544.  2.119201133070100E-17
4544.5  2.173074388962670E-17
4545.  1.995527312720692E-17
4545.5  1.943989318143081E-17
4546.  2.332841223502925E-17
4546.5  2.605531645995288E-17
4547.  2.643875883717937E-17
4547.5  2.414867692948928E-17
4548.  2.133173724692453E-17
4548.5  1.932653727160964E-17
4549.  2.061994971055809E-17
4549.5  2.126667287454516E-17
4550.  2.159463471468705E-17
4550.5  2.295269806833616E-17
4551.  2.438921318483668E-17
4551.5  2.701139289383793E-17
4552.  2.999659510715943E-17
4552.5  2.957560446828305E-17
4553.  2.686663578825286E-17
4553.5  2.542520762209017E-17
4554.  2.533740182952603E-17
4554.5  2.380181972683232E-17
4555.  2.062649524441173E-17
4555.5  2.006004323766922E-17
4556.  2.290253169648579E-17
4556.5  2.512250736282997E-17
4557.  2.618473173837277E-17
4557.5  2.796515490500343E-17
4558.  2.963178926355800E-17
4558.5  3.028073216830742E-17
4559.  3.189693947791804E-17
4559.5  3.214661347013001E-17
4560.  2.871356535807063E-17
4560.5  2.499947053023176E-17
4561.  2.613303374471548E-17
4561.5  2.691649504278411E-17
4562.  2.772124861996899E-17
4562.5  2.960507159714738E-17
4563.  2.940001672278012E-17
4563.5  2.793844793654927E-17
4564.  2.925083669484768E-17
4564.5  3.091998898855607E-17
4565.  3.045899434272201E-17
4565.5  3.155227844466960E-17
4566.  3.319951496982382E-17
4566.5  3.257843398511104E-17
4567.  3.027797491173141E-17
4567.5  2.758556393440198E-17
4568.  2.437230864198884E-17
4568.5  2.399083970266851E-17
4569.  2.369811831121745E-17
4569.5  2.181078616864046E-17
4570.  2.265653456183045E-17
4570.5  2.720659591213662E-17
4571.  3.203801717872050E-17
4571.5  3.358322299448379E-17
4572.  3.201953546455414E-17
4572.5  2.916317669841896E-17
4573.  2.552966713012143E-17
4573.5  2.433263409495389E-17
4574.  2.673153614305645E-17
4574.5  2.748501504333397E-17
4575.  2.657753314682017E-17
4575.5  2.701574248763141E-17
4576.  2.860433829437140E-17
4576.5  2.935282033462534E-17
4577.  2.789630567098035E-17
4577.5  2.699386480765945E-17
4578.  2.928924213450732E-17
4578.5  3.017017701426752E-17
4579.  3.104787456963593E-17
4579.5  3.068808341418793E-17
4580.  3.273775390449291E-17
4580.5  3.599844366314602E-17
4581.  3.503137548343837E-17
4581.5  3.208959754656603E-17
4582.  3.266352108768153E-17
4582.5  3.332039483370102E-17
4583.  3.218432663232418E-17
4583.5  3.021939675111284E-17
4584.  2.921222292227028E-17
4584.5  3.151120369372666E-17
4585.  3.331547201071550E-17
4585.5  3.257908639406533E-17
4586.  3.105321009839806E-17
4586.5  3.142893270389083E-17
4587.  3.265528284755654E-17
4587.5  3.294926962221637E-17
4588.  3.349825719444939E-17
4588.5  3.462381285221521E-17
4589.  3.456755842361992E-17
4589.5  3.439938294738746E-17
4590.  3.617525950823781E-17
4590.5  3.757070147464642E-17
4591.  3.696769194238124E-17
4591.5  3.585043531571971E-17
4592.  3.578705576950990E-17
4592.5  3.746853844445531E-17
4593.  3.828151500767597E-17
4593.5  3.670066668436100E-17
4594.  3.199728524978726E-17
4594.5  3.081390149476445E-17
4595.  3.279860406848706E-17
4595.5  3.231368726722596E-17
4596.  3.221423903755644E-17
4596.5  3.141293158417203E-17
4597.  3.243583749943776E-17
4597.5  3.347221365404348E-17
4598.  3.178466213324957E-17
4598.5  3.173255221067753E-17
4599.  3.364218728902893E-17
4599.5  3.357332264074883E-17
4600.  3.069629956631257E-17
4600.5  2.940148484026234E-17
4601.  3.129438380091254E-17
4601.5  3.353657079223942E-17
4602.  3.545591545980443E-17
4602.5  3.655461312016945E-17
4603.  3.619128592805182E-17
4603.5  3.615454237363650E-17
4604.  3.778842773408741E-17
4604.5  4.033131731935727E-17
4605.  4.207043327697163E-17
4605.5  4.207946207608078E-17
4606.  4.038378933465802E-17
4606.5  3.673788879151718E-17
4607.  3.344848604855066E-17
4607.5  3.332493154873501E-17
4608.  3.439586725902469E-17
4608.5  3.365246153535326E-17
4609.  3.483036535900665E-17
4609.5  3.862709217256749E-17
4610.  4.226602169650570E-17
4610.5  4.691980858186933E-17
4611.  4.613489451511442E-17
4611.5  4.160878314684500E-17
4612.  3.922307223830557E-17
4612.5  3.717492859624571E-17
4613.  3.638671596707258E-17
4613.5  3.962780581485132E-17
4614.  4.042357707187499E-17
4614.5  3.828634657503213E-17
4615.  3.828218125395117E-17
4615.5  4.050010379116549E-17
4616.  4.163381819810211E-17
4616.5  4.022815509019352E-17
4617.  3.907508712262521E-17
4617.5  3.855793469675099E-17
4618.  3.811680016322465E-17
4618.5  3.911075920306879E-17
4619.  4.393604274648729E-17
4619.5  4.816475483139424E-17
4620.  4.894798452657885E-17
4620.5  4.755206733665431E-17
4621.  4.340824187322484E-17
4621.5  3.840051640735835E-17
4622.  3.735684342847625E-17
4622.5  3.990374477247759E-17
4623.  4.200944070120848E-17
4623.5  4.304405033417849E-17
4624.  4.372904235482414E-17
4624.5  4.483545061226986E-17
4625.  4.625752032904321E-17
4625.5  4.690670674610355E-17
4626.  4.630727729163558E-17
4626.5  4.486121585410286E-17
4627.  4.667966233929915E-17
4627.5  4.798699649848681E-17
4628.  4.709610177274010E-17
4628.5  4.496409834423503E-17
4629.  4.453355881778378E-17
4629.5  4.557189705786355E-17
4630.  4.557105460855500E-17
4630.5  4.369280166415508E-17
4631.  4.275518536955642E-17
4631.5  4.352466023632626E-17
4632.  4.537564090148833E-17
4632.5  4.830345737717287E-17
4633.  4.745841710753352E-17
4633.5  4.617564967454390E-17
4634.  4.717635266350637E-17
4634.5  4.802999647583864E-17
4635.  4.851702452844986E-17
4635.5  4.874156347625058E-17
4636.  4.985656543413131E-17
4636.5  5.262740284153448E-17
4637.  5.459451095314761E-17
4637.5  5.406036411238181E-17
4638.  5.274667308310146E-17
4638.5  5.146504862725821E-17
4639.  5.037208199263758E-17
4639.5  5.110538312530598E-17
4640.  5.026574436210351E-17
4640.5  4.710785540935496E-17
4641.  4.830751721615199E-17
4641.5  5.117038451498846E-17
4642.  4.850258636024856E-17
4642.5  4.715935875163623E-17
4643.  5.003566653316068E-17
4643.5  5.467456613864557E-17
4644.  5.241494780795398E-17
4644.5  4.840627307812359E-17
4645.  4.996369403477498E-17
4645.5  5.065647224897621E-17
4646.  5.121133359911538E-17
4646.5  5.291108852281150E-17
4647.  5.380372755955548E-17
4647.5  5.445422492467864E-17
4648.  5.515149859813540E-17
4648.5  5.442184857142111E-17
4649.  5.274074199456196E-17
4649.5  5.082541576058236E-17
4650.  4.967888657239976E-17
4650.5  5.056282065296537E-17
4651.  5.211713508676173E-17
4651.5  5.389634066483001E-17
4652.  5.563740722383169E-17
4652.5  5.785384243568820E-17
4653.  5.875990765998510E-17
4653.5  5.830038110129001E-17
4654.  5.821770350398426E-17
4654.5  5.709815174476975E-17
4655.  5.476537855821504E-17
4655.5  5.309673432976323E-17
4656.  5.398688905041424E-17
4656.5  5.638613503790708E-17
4657.  5.971556093292253E-17
4657.5  6.141081867662336E-17
4658.  6.013423191702217E-17
4658.5  5.861948220609609E-17
4659.  5.877393445654398E-17
4659.5  5.898165509322471E-17
4660.  5.890431391192572E-17
4660.5  5.855162746941183E-17
4661.  5.916990607682336E-17
4661.5  5.998401607295735E-17
4662.  5.933639525364164E-17
4662.5  5.703761358528257E-17
4663.  5.629185723853988E-17
4663.5  5.852555564933171E-17
4664.  6.138733437301899E-17
4664.5  6.034185026126424E-17
4665.  5.766185500065608E-17
4665.5  5.812166165773701E-17
4666.  5.968500737258306E-17
4666.5  6.076414147702083E-17
4667.  6.225930466592687E-17
4667.5  6.327788020867610E-17
4668.  6.394486478559029E-17
4668.5  6.419722716348425E-17
4669.  6.392213408851203E-17
4669.5  6.348321445182016E-17
4670.  6.095931471931683E-17
4670.5  5.733237752054618E-17
4671.  5.742889952903285E-17
4671.5  6.099689323070506E-17
4672.  6.569105437274799E-17
4672.5  6.967040611664505E-17
4673.  7.004562665197367E-17
4673.5  6.810315836154623E-17
4674.  6.758427382696790E-17
4674.5  6.959179833903318E-17
4675.  6.890245919516919E-17
4675.5  6.737284287024625E-17
4676.  6.626394412456201E-17
4676.5  6.623163156490381E-17
4677.  6.872694680395133E-17
4677.5  6.998390525461442E-17
4678.  7.079230923674023E-17
4678.5  7.224500257742629E-17
4679.  7.093065181839246E-17
4679.5  6.803032236423842E-17
4680.  6.655647692682381E-17
4680.5  6.761494734561352E-17
4681.  6.755908044392063E-17
4681.5  6.858797694911995E-17
4682.  6.888617935763247E-17
4682.5  6.800728175699227E-17
4683.  6.599585203333289E-17
4683.5  6.458215496506097E-17
4684.  6.604927826003681E-17
4684.5  6.769743274194597E-17
4685.  6.813811900198420E-17
4685.5  7.158310577530992E-17
4686.  7.591025630559728E-17
4686.5  7.487911762943713E-17
4687.  7.171877961709682E-17
4687.5  7.192244623322741E-17
4688.  7.364762387688794E-17
4688.5  7.477521728132570E-17
4689.  7.612577895061571E-17
4689.5  7.571031488698464E-17
4690.  7.449120018019512E-17
4690.5  7.190465048132996E-17
4691.  7.029802273482945E-17
4691.5  7.070025235265525E-17
4692.  7.242146959162867E-17
4692.5  7.350336850761953E-17
4693.  7.565659284029930E-17
4693.5  7.415833781737748E-17
4694.  7.293387469807005E-17
4694.5  7.290157251236095E-17
4695.  7.388324052160362E-17
4695.5  7.284476715641746E-17
4696.  7.154515118214648E-17
4696.5  7.443663181032165E-17
4697.  7.752519529298213E-17
4697.5  7.614135766444993E-17
4698.  7.324119433263732E-17
4698.5  7.137175548140137E-17
4699.  7.259835313609035E-17
4699.5  7.422462481998151E-17
4700.  7.549022217961858E-17
4700.5  7.856273571411998E-17
4701.  8.127897324539507E-17
4701.5  8.156476127428275E-17
4702.  8.060210200653175E-17
4702.5  7.948504436762300E-17
4703.  7.821495002883267E-17
4703.5  7.689267704711605E-17
4704.  7.666470588608367E-17
4704.5  7.753834598444243E-17
4705.  7.822001672802663E-17
4705.5  7.798700268326265E-17
4706.  7.537095676670445E-17
4706.5  7.304695560228415E-17
4707.  7.408280698240808E-17
4707.5  7.557239130105832E-17
4708.  7.590208440819372E-17
4708.5  7.513575857808224E-17
4709.  7.432375938421323E-17
4709.5  7.631078396900553E-17
4710.  7.894532269863606E-17
4710.5  7.867317743659231E-17
4711.  7.768557839530220E-17
4711.5  7.923101392064092E-17
4712.  7.964419359256829E-17
4712.5  7.893857462938475E-17
4713.  7.981615348403519E-17
4713.5  8.369466317557064E-17
4714.  8.587667219777220E-17
4714.5  8.309633024541163E-17
4715.  7.878262914212386E-17
4715.5  7.824067115029118E-17
4716.  7.973606775917490E-17
4716.5  8.104244853190587E-17
4717.  8.033980134320019E-17
4717.5  7.830961589561102E-17
4718.  7.799461788863397E-17
4718.5  8.052687897533022E-17
4719.  8.319608273585764E-17
4719.5  8.157055116546544E-17
4720.  7.667258487988723E-17
4720.5  7.467207272949254E-17
4721.  7.543499948632454E-17
4721.5  7.582126445517758E-17
4722.  7.786661514904768E-17
4722.5  7.858191481971371E-17
4723.  7.844133902699910E-17
4723.5  7.699754272534551E-17
4724.  7.861888116180971E-17
4724.5  7.924089709264272E-17
4725.  7.729410036327449E-17
4725.5  7.853250143804718E-17
4726.  7.971446815539460E-17
4726.5  7.857380706986907E-17
4727.  8.011778566487254E-17
4727.5  8.189727713982824E-17
4728.  8.179814606434195E-17
4728.5  8.047577231252176E-17
4729.  8.050454452213172E-17
4729.5  8.183415362921222E-17
4730.  8.267427659546140E-17
4730.5  8.101113583693681E-17
4731.  7.930868055871993E-17
4731.5  7.852484045979185E-17
4732.  7.826738889727238E-17
4732.5  7.989431769062882E-17
4733.  8.299435599521441E-17
4733.5  8.347083102439569E-17
4734.  8.273988082664782E-17
4734.5  8.300591282532888E-17
4735.  8.206218078473208E-17
4735.5  8.082354626257240E-17
4736.  8.244322881064064E-17
4736.5  8.509091385665286E-17
4737.  8.464681229271773E-17
4737.5  8.270037389763569E-17
4738.  8.152798938886165E-17
4738.5  8.066201378515982E-17
4739.  8.124036735140645E-17
4739.5  8.431506707584423E-17
4740.  8.529140066155143E-17
4740.5  8.287712319273943E-17
4741.  8.138431163721680E-17
4741.5  8.195032024791423E-17
4742.  8.435868509580494E-17
4742.5  8.425670061132779E-17
4743.  7.614752035409154E-17
4743.5  7.527531270654595E-17
4744.  8.120289378533449E-17
4744.5  8.401363093752863E-17
4745.  8.381917898017830E-17
4745.5  8.160635805786652E-17
4746.  8.061827628147785E-17
4746.5  8.157795988093997E-17
4747.  7.968323339564083E-17
4747.5  7.565826458712753E-17
4748.  7.275887925726870E-17
4748.5  7.318017286040595E-17
4749.  7.624448469427200E-17
4749.5  7.986265071381186E-17
4750.  8.268132836021340E-17
4750.5  8.244519786888632E-17
4751.  7.937131846862941E-17
4751.5  7.769039759741945E-17
4752.  7.857451731671214E-17
4752.5  7.944240292961584E-17
4753.  7.946423755074940E-17
4753.5  7.972220978486850E-17
4754.  8.169353495109598E-17
4754.5  8.384134688876434E-17
4755.  8.201434463596996E-17
4755.5  7.694303112244710E-17
4756.  7.629603400595057E-17
4756.5  7.646356043379337E-17
4757.  7.428398872475547E-17
4757.5  7.407070660960419E-17
4758.  7.486823512858995E-17
4758.5  7.478222211413249E-17
4759.  7.897612038956335E-17
4759.5  8.422455267512610E-17
4760.  8.339308094937109E-17
4760.5  8.392475408469886E-17
4761.  8.326429566559269E-17
4761.5  7.974021954273151E-17
4762.  7.535403093645799E-17
4762.5  7.304845551232437E-17
4763.  7.535055100154540E-17
4763.5  7.665730093239622E-17
4764.  7.635181442472658E-17
4764.5  7.555546895199086E-17
4765.  7.444729812254685E-17
4765.5  7.399472486087994E-17
4766.  7.522704099950995E-17
4766.5  7.639763631515769E-17
4767.  7.607587645222174E-17
4767.5  7.660668678900278E-17
4768.  7.859509435012556E-17
4768.5  7.925456004246620E-17
4769.  7.801142659149679E-17
4769.5  7.703108260926098E-17
4770.  7.917134804103509E-17
4770.5  8.191519460691125E-17
4771.  8.285528649162177E-17
4771.5  8.398632682089358E-17
4772.  8.160974322231822E-17
4772.5  7.753744338491807E-17
4773.  7.642347381316776E-17
4773.5  7.507765524686035E-17
4774.  7.509191748802093E-17
4774.5  7.783763548917450E-17
4775.  7.666026997131801E-17
4775.5  7.596358327168843E-17
4776.  7.636065946722446E-17
4776.5  7.721321670949970E-17
4777.  7.741763969722986E-17
4777.5  7.631797316447350E-17
4778.  7.503786749854896E-17
4778.5  7.448044649789316E-17
4779.  7.369957491316472E-17
4779.5  7.439360526419447E-17
4780.  7.660330914461653E-17
4780.5  7.671586775475940E-17
4781.  7.687840266451938E-17
4781.5  7.804034572343114E-17
4782.  7.787742136946189E-17
4782.5  7.489470975739407E-17
4783.  7.122675247418018E-17
4783.5  7.048905686380941E-17
4784.  7.201839522847435E-17
4784.5  7.198908602106612E-17
4785.  7.176420184625004E-17
4785.5  7.505145264299168E-17
4786.  7.733849515090001E-17
4786.5  7.467922628424505E-17
4787.  7.125518574348468E-17
4787.5  7.126302297006161E-17
4788.  7.228639434811556E-17
4788.5  7.138885338782562E-17
4789.  6.825518168606313E-17
4789.5  6.754523873462003E-17
4790.  6.843509301349779E-17
4790.5  7.124647185171683E-17
4791.  7.332424091500554E-17
4791.5  7.011255690221823E-17
4792.  6.599768111150484E-17
4792.5  6.235681251095273E-17
4793.  6.324444274416905E-17
4793.5  6.694853402351565E-17
4794.  6.975863702737403E-17
4794.5  7.147762754759700E-17
4795.  7.300951255475021E-17
4795.5  7.327570506461691E-17
4796.  7.209034672008087E-17
4796.5  7.031430951490134E-17
4797.  6.785146082286303E-17
4797.5  6.619994789565991E-17
4798.  6.483516585979730E-17
4798.5  6.325224829416544E-17
4799.  6.472806322914719E-17
4799.5  6.875480919272930E-17
4800.  7.076004144616298E-17
4800.5  6.986905689142917E-17
4801.  6.833180146590263E-17
4801.5  6.772847615970190E-17
4802.  6.690941478893087E-17
4802.5  6.500867285938806E-17
4803.  6.472409742120987E-17
4803.5  6.538955983563464E-17
4804.  6.623703614073584E-17
4804.5  6.477926656266960E-17
4805.  6.389820341407974E-17
4805.5  6.590575930639584E-17
4806.  6.666345041606207E-17
4806.5  6.424328031331949E-17
4807.  6.160961937080291E-17
4807.5  6.006804279454658E-17
4808.  6.110558453244773E-17
4808.5  6.381925404025117E-17
4809.  6.399703432370964E-17
4809.5  5.996181806151614E-17
4810.  5.621042633700738E-17
4810.5  5.932930993690823E-17
4811.  6.384762255025483E-17
4811.5  6.496992127028939E-17
4812.  6.246124370921156E-17
4812.5  5.760227789542110E-17
4813.  5.363892114499505E-17
4813.5  5.328749193856827E-17
4814.  5.672034006050409E-17
4814.5  6.014647473190603E-17
4815.  6.156913555003239E-17
4815.5  6.087193264434121E-17
4816.  5.854508692538333E-17
4816.5  5.643636494879887E-17
4817.  5.631361349202648E-17
4817.5  5.841348300830267E-17
4818.  5.974674815128155E-17
4818.5  5.813318164708500E-17
4819.  5.643193006942746E-17
4819.5  5.479111329966769E-17
4820.  5.234047343713498E-17
4820.5  5.326079975687020E-17
4821.  5.435965109623747E-17
4821.5  5.431044284446522E-17
4822.  5.442529336500932E-17
4822.5  5.320166399463758E-17
4823.  5.293574699614284E-17
4823.5  4.961368152246874E-17
4824.  4.904040113061141E-17
4824.5  5.192965938905134E-17
4825.  5.255472975608491E-17
4825.5  5.215294719440342E-17
4826.  5.385332299223438E-17
4826.5  5.302997830044824E-17
4827.  5.186168029522866E-17
4827.5  5.033782485472188E-17
4828.  4.958291555604861E-17
4828.5  4.957701545733011E-17
4829.  4.897563276152980E-17
4829.5  4.853621641172300E-17
4830.  4.716845116464664E-17
4830.5  4.562490923141198E-17
4831.  4.758972015543084E-17
4831.5  5.191030893572152E-17
4832.  5.474416506168433E-17
4832.5  5.450902328480649E-17
4833.  5.164612294706279E-17
4833.5  4.827454409526957E-17
4834.  4.623924423729313E-17
4834.5  4.582345714604917E-17
4835.  4.598463758616834E-17
4835.5  4.593135607215367E-17
4836.  4.563858071677532E-17
4836.5  4.672899540227034E-17
4837.  4.618166413943533E-17
4837.5  4.467536028428205E-17
4838.  4.583246709854083E-17
4838.5  4.626289097816142E-17
4839.  4.685111031355407E-17
4839.5  4.868365894948953E-17
4840.  4.512261817295987E-17
4840.5  4.039334192382002E-17
4841.  4.035657666924152E-17
4841.5  4.559016340993852E-17
4842.  4.803283819167932E-17
4842.5  4.624737905299769E-17
4843.  4.210591576998771E-17
4843.5  3.839953223229560E-17
4844.  3.895402106829198E-17
4844.5  3.922572056370054E-17
4845.  3.977498751726944E-17
4845.5  4.075068563431351E-17
4846.  4.134836411506309E-17
4846.5  4.121487999090637E-17
4847.  4.056941217140859E-17
4847.5  4.085039582574190E-17
4848.  4.053124353961386E-17
4848.5  3.762974377300968E-17
4849.  3.505139434693971E-17
4849.5  3.513759276023499E-17
4850.  3.630985333457871E-17
4850.5  3.709513611867886E-17
4851.  3.685587025928216E-17
4851.5  3.703061006539800E-17
4852.  3.881417185730787E-17
4852.5  4.091064127421219E-17
4853.  4.038455386190341E-17
4853.5  4.024423847836176E-17
4854.  3.976991375666372E-17
4854.5  3.682776479686013E-17
4855.  3.713523537630881E-17
4855.5  3.974337869969317E-17
4856.  4.141839382782998E-17
4856.5  4.169088696434994E-17
4857.  4.199185861288184E-17
4857.5  4.198155642916264E-17
4858.  4.226132333621345E-17
4858.5  4.014515935603567E-17
4859.  3.676818380341444E-17
4859.5  3.449236278355066E-17
4860.  3.428331802218874E-17
4860.5  3.349285824212075E-17
4861.  3.403901985815259E-17
4861.5  3.429323215187619E-17
4862.  3.210457985353709E-17
4862.5  3.142646240622821E-17
4863.  3.459080535888175E-17
4863.5  3.897857816885946E-17
4864.  4.257386101032063E-17
4864.5  4.353595326539000E-17
4865.  4.145462686059012E-17
4865.5  3.864982472876128E-17
4866.  3.669294808494194E-17
4866.5  3.612083114554362E-17
4867.  3.629013139574788E-17
4867.5  3.576155513979554E-17
4868.  3.462075134740364E-17
4868.5  3.383426996655030E-17
4869.  3.530643702447256E-17
4869.5  3.730982780365436E-17
4870.  3.707144816972177E-17
4870.5  3.513342558764828E-17
4871.  3.522173858056077E-17
4871.5  3.799385290806367E-17
4872.  3.837624778428269E-17
4872.5  3.332695433545105E-17
4873.  3.104277693581214E-17
4873.5  3.336409925754042E-17
4874.  3.459786827485473E-17
4874.5  3.582960233796268E-17
4875.  3.477519767226795E-17
4875.5  3.261555037936212E-17
4876.  3.207860194540140E-17
4876.5  3.283135906391733E-17
4877.  3.226321621918263E-17
4877.5  3.226824923271987E-17
4878.  3.475216140071710E-17
4878.5  3.578998192960288E-17
4879.  3.425184220704974E-17
4879.5  3.246754047958236E-17
4880.  3.167284296476595E-17
4880.5  3.231913705863156E-17
4881.  3.428341895583158E-17
4881.5  3.595157440110688E-17
4882.  3.599318716540184E-17
4882.5  3.474862048584008E-17
4883.  3.296496120876636E-17
4883.5  3.134041205092708E-17
4884.  3.122133202232244E-17
4884.5  3.302645629035398E-17
4885.  3.415620744640823E-17
4885.5  3.601604678361745E-17
4886.  3.626584352814904E-17
4886.5  3.533172192945655E-17
4887.  3.548164801112152E-17
4887.5  3.351337207723950E-17
4888.  2.891364138945791E-17
4888.5  2.722768286456010E-17
4889.  3.005063246100840E-17
4889.5  3.366931740055079E-17
4890.  3.597127875293248E-17
4890.5  3.359384211204877E-17
4891.  2.968855988018264E-17
4891.5  2.988122088859991E-17
4892.  3.177441004490234E-17
4892.5  3.303507785883463E-17
4893.  3.325863339516996E-17
4893.5  3.102688792052647E-17
4894.  2.917906447026588E-17
4894.5  3.017084974735183E-17
4895.  3.105762173240607E-17
4895.5  3.067621693801804E-17
4896.  3.007652492562713E-17
4896.5  2.999970731509844E-17
4897.  3.010534247295821E-17
4897.5  2.867859714816240E-17
4898.  2.731343799510316E-17
4898.5  2.922351217558258E-17
4899.  3.184155739165400E-17
4899.5  3.115345536447151E-17
4900.  2.825001922467493E-17
4900.5  2.573426015521371E-17
4901.  2.245839513212869E-17
4901.5  2.346693291829686E-17
4902.  2.751682568750113E-17
4902.5  2.970477095647312E-17
4903.  3.144971090919677E-17
4903.5  3.200261381392289E-17
4904.  3.182909742422208E-17
4904.5  2.975431777737879E-17
4905.  2.759811360882620E-17
4905.5  2.785206424330943E-17
4906.  2.858208309973409E-17
4906.5  2.971008405126197E-17
4907.  2.843199459610910E-17
4907.5  2.755105317450764E-17
4908.  2.924304795087079E-17
4908.5  3.197242464835358E-17
4909.  3.100935356901511E-17
4909.5  2.876394985247026E-17
4910.  2.713287658084004E-17
4910.5  2.382060054704076E-17
4911.  2.020576162896495E-17
4911.5  2.017466363106641E-17
4912.  2.242021113785074E-17
4912.5  2.355538782618235E-17
4913.  2.384224069284936E-17
4913.5  2.467276653130030E-17
4914.  2.636033499084727E-17
4914.5  2.750440807563139E-17
4915.  2.560906084384555E-17
4915.5  2.200768783328977E-17
4916.  2.100090463866306E-17
4916.5  2.269199157063075E-17
4917.  2.345070868630436E-17
4917.5  2.196394695967777E-17
4918.  2.061861661713377E-17
4918.5  1.946144391632460E-17
4919.  1.933096664388482E-17
4919.5  2.201780479531840E-17
4920.  2.566009347605810E-17
4920.5  2.496664850721308E-17
4921.  2.230065098158740E-17
4921.5  2.097753630263095E-17
4922.  2.192100537271479E-17
4922.5  2.461167109884319E-17
4923.  2.666771157779308E-17
4923.5  2.580611017198398E-17
4924.  2.363350091946503E-17
4924.5  2.275851701408237E-17
4925.  2.172148372261662E-17
4925.5  2.211774242767425E-17
4926.  2.327674400131205E-17
4926.5  2.604364105837278E-17
4927.  2.848472860565936E-17
4927.5  2.801605092593102E-17
4928.  2.511305545013718E-17
4928.5  2.291675330315423E-17
4929.  2.088167358468375E-17
4929.5  1.891890770485252E-17
4930.  2.023686590491703E-17
4930.5  2.396563617957136E-17
4931.  2.620939886452512E-17
4931.5  2.721614950368191E-17
4932.  2.779664457380804E-17
4932.5  2.737042165476162E-17
4933.  2.855325593555888E-17
4933.5  3.040043797794280E-17
4934.  2.997643940707428E-17
4934.5  2.924419636782306E-17
4935.  2.906752614537415E-17
4935.5  2.824268741504990E-17
4936.  2.698775454469301E-17
4936.5  2.333784116039637E-17
4937.  1.906848900580874E-17
4937.5  2.098483609096275E-17
4938.  2.659053487856758E-17
4938.5  2.893488606448298E-17
4939.  2.568134071489572E-17
4939.5  1.991749141637316E-17
4940.  1.772276652627465E-17
4940.5  1.888907244276031E-17
4941.  2.610482142078707E-17
4941.5  2.606352326611140E-17
4942.  2.243809027556325E-17
4942.5  2.227044770416328E-17
4943.  2.152112197292553E-17
4943.5  2.066801813148080E-17
4944.  2.158684142893908E-17
4944.5  2.481772945595012E-17
4945.  2.723106076457884E-17
4945.5  2.631828332477119E-17
4946.  2.468634032384691E-17
4946.5  2.428368245787709E-17
4947.  2.358890394952920E-17
4947.5  2.238657619317984E-17
4948.  2.135426899928430E-17
4948.5  2.079138759801990E-17
4949.  2.196077242957648E-17
4949.5  2.409649059717638E-17
4950.  2.631697253396854E-17
4950.5  2.561255114830082E-17
4951.  2.415075132136081E-17
4951.5  2.554732301485669E-17
4952.  2.711359910866842E-17
4952.5  2.607333757169986E-17
4953.  2.528056689617507E-17
4953.5  2.748724395902136E-17
4954.  3.087927598949368E-17
4954.5  3.051242561040603E-17
4955.  2.714027507154393E-17
4955.5  2.618339308677639E-17
4956.  2.795089727446129E-17
4956.5  2.953826140396020E-17
4957.  2.833336972471939E-17
4957.5  2.596846365093542E-17
4958.  2.468209113432707E-17
4958.5  2.604622187500218E-17
4959.  2.762554131674198E-17
4959.5  2.879948583367903E-17
4960.  2.883171967366731E-17
4960.5  2.783134547643440E-17
4961.  2.685750771457943E-17
4961.5  2.720280113298744E-17
4962.  2.938861855845980E-17
4962.5  3.137322406120160E-17
4963.  3.206226549906476E-17
4963.5  3.234437698745921E-17
4964.  3.214313461794926E-17
4964.5  3.062751602033917E-17
4965.  2.799916049856864E-17
4965.5  2.677268841914198E-17
4966.  2.725525871078345E-17
4966.5  2.681872317715640E-17
4967.  2.754529145920082E-17
4967.5  2.843646836540500E-17
4968.  2.941114251940516E-17
4968.5  3.027564152109445E-17
4969.  3.017431337245055E-17
4969.5  3.074439689166857E-17
4970.  2.925037507778611E-17
4970.5  2.661148087510488E-17
4971.  2.677153896704771E-17
4971.5  2.846023182259412E-17
4972.  2.765582502991960E-17
4972.5  2.589985961402748E-17
4973.  2.690982201019763E-17
4973.5  3.045757460466824E-17
4974.  3.270293620148884E-17
4974.5  3.227740573001227E-17
4975.  3.030691699210037E-17
4975.5  2.768397971821721E-17
4976.  2.618658907884352E-17
4976.5  2.894704048076879E-17
4977.  3.369027512755574E-17
4977.5  3.431920648404879E-17
4978.  3.141736096653086E-17
4978.5  2.981545647088203E-17
4979.  3.090939115600925E-17
4979.5  3.141518785590117E-17
4980.  3.075415708166683E-17
4980.5  3.121285680085580E-17
4981.  3.165730582873807E-17
4981.5  3.135355192568433E-17
4982.  3.053187533749901E-17
4982.5  2.907260591325921E-17
4983.  2.927896716592968E-17
4983.5  3.060707505029220E-17
4984.  3.198362354952848E-17
4984.5  3.296049778126635E-17
4985.  3.186625627992754E-17
4985.5  3.004633755387275E-17
4986.  3.108438543546383E-17
4986.5  3.268771074582159E-17
4987.  3.432309697297989E-17
4987.5  3.595567336435164E-17
4988.  3.681196052652248E-17
4988.5  3.618507318045236E-17
4989.  3.473248510040060E-17
4989.5  3.709616903504943E-17
4990.  3.889930978368318E-17
4990.5  3.821172829692842E-17
4991.  3.671244279192621E-17
4991.5  3.512850852487456E-17
4992.  3.400756121686791E-17
4992.5  3.341033723510605E-17
4993.  3.382911779866387E-17
4993.5  3.508282634245305E-17
4994.  3.566999823462592E-17
4994.5  3.492970937584431E-17
4995.  3.441887527415367E-17
4995.5  3.456359310039926E-17
4996.  3.359033296166791E-17
4996.5  3.260902539645402E-17
4997.  3.323776050682997E-17
4997.5  3.424842328624870E-17
4998.  3.529799691946083E-17
4998.5  3.606558780892399E-17
4999.  3.807975200994499E-17
4999.5  3.973948056995641E-17
5000.  3.862249387965420E-17
5000.5  3.757468955553367E-17
5001.  3.876549635261639E-17
5001.5  3.768442654307024E-17
5002.  3.521627399159426E-17
5002.5  3.584449515546536E-17
5003.  3.798341813157242E-17
5003.5  3.768118186411927E-17
5004.  3.702610537654150E-17
5004.5  3.535654674738628E-17
5005.  3.507729966651207E-17
5005.5  3.532899566035498E-17
5006.  3.618183484946415E-17
5006.5  3.634691049782583E-17
5007.  3.465467061223917E-17
5007.5  3.446882388405125E-17
5008.  3.592869720317010E-17
5008.5  3.645566634508123E-17
5009.  3.647788686627340E-17
5009.5  3.660811446511497E-17
5010.  3.604565077906813E-17
5010.5  3.506202896322103E-17
5011.  3.456364917633274E-17
5011.5  3.447430155148765E-17
5012.  3.516398117159955E-17
5012.5  3.593570222193442E-17
5013.  3.446092036481427E-17
5013.5  3.203445535831572E-17
5014.  3.348577947238949E-17
5014.5  3.718661811362220E-17
5015.  3.676869162290920E-17
5015.5  3.526426086405214E-17
5016.  3.475061874252076E-17
5016.5  3.226776003534496E-17
5017.  3.061183345113475E-17
5017.5  3.216536555002595E-17
5018.  3.274433182960141E-17
5018.5  3.264355932473935E-17
5019.  3.376785799953289E-17
5019.5  3.289551162609290E-17
5020.  3.189946389914544E-17
5020.5  3.210056359932835E-17
5021.  3.269622879402863E-17
5021.5  3.281554372248716E-17
5022.  3.294971699351587E-17
5022.5  3.472695793149658E-17
5023.  3.613989085933414E-17
5023.5  3.459428125075241E-17
5024.  3.393563188141715E-17
5024.5  3.518970428592108E-17
5025.  3.609874810899810E-17
5025.5  3.561213470867246E-17
5026.  3.534902523908527E-17
5026.5  3.654970015500054E-17
5027.  3.692264216027964E-17
5027.5  3.493249241613298E-17
5028.  3.126498282660074E-17
5028.5  2.875999612833616E-17
5029.  3.084250317905596E-17
5029.5  3.811719277447402E-17
5030.  4.587741745299124E-17
5030.5  4.884132539777219E-17
5031.  4.729043273679363E-17
5031.5  4.325423976327467E-17
5032.  3.956418799665156E-17
5032.5  3.868176725556999E-17
5033.  3.895793368983914E-17
5033.5  3.833078411835954E-17
5034.  3.661616788906791E-17
5034.5  3.328236871547225E-17
5035.  3.111970772492023E-17
5035.5  3.199804870858602E-17
5036.  3.375826722473225E-17
5036.5  3.593147529296186E-17
5037.  3.576453246460547E-17
5037.5  3.235423136011418E-17
5038.  3.306450223285985E-17
5038.5  3.501514929180866E-17
5039.  3.359310915250693E-17
5039.5  3.314082797105317E-17
5040.  3.353264294140043E-17
5040.5  3.487210825090147E-17
5041.  3.381940931863343E-17
5041.5  3.254763846370268E-17
5042.  3.235557087506297E-17
5042.5  3.247265369281322E-17
5043.  3.156762029855473E-17
5043.5  3.210397010259403E-17
5044.  3.385315360029999E-17
5044.5  3.442876283693499E-17
5045.  3.542312483498617E-17
5045.5  3.730059980613995E-17
5046.  3.713766169328650E-17
5046.5  3.510093257590391E-17
5047.  3.388198405647390E-17
5047.5  3.470656338533411E-17
5048.  3.630306938015274E-17
5048.5  3.503510212747848E-17
5049.  3.230442614050710E-17
5049.5  3.160081025298933E-17
5050.  3.189864818503331E-17
5050.5  3.169272686845747E-17
5051.  3.311828543682250E-17
5051.5  3.385298143758634E-17
5052.  3.581894319606951E-17
5052.5  3.594039493248116E-17
5053.  3.482264362582915E-17
5053.5  3.394154053710130E-17
5054.  3.018291788584296E-17
5054.5  2.859420417937423E-17
5055.  2.986796096859787E-17
5055.5  3.011033079227998E-17
5056.  3.126980562251393E-17
5056.5  3.269311873703099E-17
5057.  3.289221184344313E-17
5057.5  3.135345951827329E-17
5058.  3.160716045415516E-17
5058.5  3.271951992280182E-17
5059.  3.321585284746491E-17
5059.5  3.216685140939593E-17
5060.  3.062033742550330E-17
5060.5  3.147487792326708E-17
5061.  3.445048155861907E-17
5061.5  3.619138771279354E-17
5062.  3.672333479074080E-17
5062.5  3.715849885435571E-17
5063.  3.627269605051397E-17
5063.5  3.460923601018799E-17
5064.  3.332347415422438E-17
5064.5  3.197584132580262E-17
5065.  3.177386952990220E-17
5065.5  3.277788294088632E-17
5066.  3.387540575134171E-17
5066.5  3.535027589163010E-17
5067.  3.516947093934270E-17
5067.5  3.458873900725026E-17
5068.  3.567866726059869E-17
5068.5  3.890978365549813E-17
5069.  3.704723320488276E-17
5069.5  3.183757160859024E-17
5070.  3.024097291728212E-17
5070.5  2.916681458244529E-17
5071.  3.042583513580811E-17
5071.5  3.526602237265034E-17
5072.  3.696678501106576E-17
5072.5  3.530934479660592E-17
5073.  3.537614667326169E-17
5073.5  3.560936310374125E-17
5074.  3.438036838356492E-17
5074.5  3.258556889110870E-17
5075.  3.202326747063288E-17
5075.5  3.292735539070120E-17
5076.  3.450415253298329E-17
5076.5  3.654801825163163E-17
5077.  3.772603031506291E-17
5077.5  3.869898725023501E-17
5078.  4.280814809472480E-17
5078.5  4.876155889228947E-17
5079.  5.180913309980982E-17
5079.5  5.129437808676002E-17
5080.  4.883322682438790E-17
5080.5  4.523306503962957E-17
5081.  4.156525120398269E-17
5081.5  3.801431309539149E-17
5082.  3.580455543955096E-17
5082.5  3.555191403881420E-17
5083.  3.532107087266070E-17
5083.5  3.408473770071096E-17
5084.  3.474927922890772E-17
5084.5  3.692920769173983E-17
5085.  3.907785814359016E-17
5085.5  3.812146173693482E-17
5086.  3.709104360951183E-17
5086.5  3.670358262410879E-17
5087.  3.463703135461244E-17
5087.5  3.220774561015083E-17
5088.  3.245136316810490E-17
5088.5  3.116691114077401E-17
5089.  3.113846577806488E-17
5089.5  3.330176061421094E-17
5090.  3.442905305081904E-17
5090.5  3.358053567761224E-17
5091.  3.215169233274475E-17
5091.5  3.203995291025209E-17
5092.  3.321059666707578E-17
5092.5  3.401454129449509E-17
5093.  3.564786400190189E-17
5093.5  3.764653676866184E-17
5094.  3.656359738399241E-17
5094.5  3.236117889605357E-17
5095.  2.994086891482543E-17
5095.5  3.103512285161920E-17
5096.  3.286103428152931E-17
5096.5  3.399080461898849E-17
5097.  3.425877569695874E-17
5097.5  3.330335058931241E-17
5098.  3.146588336896376E-17
5098.5  2.952506886042788E-17
5099.  2.952279833849632E-17
5099.5  3.141741665486851E-17
5100.  3.271435758805674E-17
5100.5  3.492283928231940E-17
5101.  3.704294448573222E-17
5101.5  3.896997416060261E-17
5102.  3.739271162901522E-17
5102.5  3.525123607979872E-17
5103.  3.239467587318463E-17
5103.5  2.989378950459865E-17
5104.  2.958659167143349E-17
5104.5  3.264976210024496E-17
5105.  3.394498143989838E-17
5105.5  3.656176395587964E-17
5106.  4.017179196554588E-17
5106.5  3.952186620903104E-17
5107.  3.443204970445818E-17
5107.5  3.054765691469912E-17
5108.  2.868415619640775E-17
5108.5  2.867256608626344E-17
5109.  3.128047307703174E-17
5109.5  3.389548551829217E-17
5110.  3.436098214962670E-17
5110.5  3.342642627976666E-17
5111.  3.290720635952950E-17
5111.5  3.304036822002654E-17
5112.  3.360810419623349E-17
5112.5  3.445849749463049E-17
5113.  3.391215117284688E-17
5113.5  3.158727349046026E-17
5114.  3.032507061462045E-17
5114.5  3.147730339151300E-17
5115.  3.348832853114447E-17
5115.5  3.505221890890715E-17
5116.  3.552561734972369E-17
5116.5  3.412690059452006E-17
5117.  3.279611216704303E-17
5117.5  3.267131682564047E-17
5118.  3.246122193316387E-17
5118.5  3.403210793167554E-17
5119.  3.489755307112742E-17
5119.5  3.240820180412455E-17
5120.  3.285539366541446E-17
5120.5  3.378405248048872E-17
5121.  3.374330748527111E-17
5121.5  3.385792536886607E-17
5122.  3.571168460650981E-17
5122.5  3.685281396378863E-17
5123.  3.579662521216757E-17
5123.5  3.342375859248798E-17
5124.  3.335807253507184E-17
5124.5  3.484909775727623E-17
5125.  3.571279813863130E-17
5125.5  3.478268238306034E-17
5126.  3.428183684351300E-17
5126.5  3.556487248857285E-17
5127.  3.628632325994267E-17
5127.5  3.384935509673802E-17
5128.  3.178907319693076E-17
5128.5  3.320213386798744E-17
5129.  3.581192903648529E-17
5129.5  3.685071148921937E-17
5130.  3.552332219998064E-17
5130.5  3.336382975354569E-17
5131.  3.329678963638617E-17
5131.5  3.474413359342773E-17
5132.  3.493049414406393E-17
5132.5  3.471471224661136E-17
5133.  3.467341636010663E-17
5133.5  3.339226764959372E-17
5134.  3.282995760710086E-17
5134.5  3.270268631153685E-17
5135.  3.305894416675271E-17
5135.5  3.219349852815458E-17
5136.  3.238659370764462E-17
5136.5  3.524582456489636E-17
5137.  3.923845636645482E-17
5137.5  4.094182459350010E-17
5138.  3.756188883564165E-17
5138.5  3.861308407208485E-17
5139.  4.052053597986410E-17
5139.5  3.855749586167270E-17
5140.  3.476089822763182E-17
5140.5  3.201447050045019E-17
5141.  3.144062439077549E-17
5141.5  3.335239426708738E-17
5142.  3.483855551309246E-17
5142.5  3.523895923328157E-17
5143.  3.595369599683883E-17
5143.5  3.314433589136959E-17
5144.  2.856276084977025E-17
5144.5  2.742111241648359E-17
5145.  2.857128757555231E-17
5145.5  2.891727725669567E-17
5146.  2.990138064831560E-17
5146.5  3.226960525689674E-17
5147.  3.214234144605810E-17
5147.5  2.916250302216672E-17
5148.  2.794318949168439E-17
5148.5  2.887563957870423E-17
5149.  2.961850512002315E-17
5149.5  2.843418926178867E-17
5150.  2.824280212888536E-17
5150.5  2.776583332957245E-17
5151.  2.527066919681617E-17
5151.5  2.676244232916715E-17
5152.  3.304609405411786E-17
5152.5  3.419716247192277E-17
5153.  3.020373567373572E-17
5153.5  2.888719476013468E-17
5154.  3.030877816043078E-17
5154.5  2.822901933995891E-17
5155.  2.589698086136084E-17
5155.5  2.831218862022708E-17
5156.  3.026910024857851E-17
5156.5  3.144944383505856E-17
5157.  3.102682154524234E-17
5157.5  2.824694429672263E-17
5158.  2.575606714456405E-17
5158.5  2.627146100728878E-17
5159.  2.822805554580036E-17
5159.5  2.867722482877998E-17
5160.  2.856984434717706E-17
5160.5  2.794889210142743E-17
5161.  2.766793534461169E-17
5161.5  2.808058697353745E-17
5162.  2.891478400716203E-17
5162.5  2.977503177388147E-17
5163.  3.050642584053026E-17
5163.5  3.071442036294270E-17
5164.  3.032642946856883E-17
5164.5  3.049341068367677E-17
5165.  3.085934143158350E-17
5165.5  2.982169119950704E-17
5166.  2.808019555352576E-17
5166.5  2.831700504744332E-17
5167.  2.890519046825721E-17
5167.5  2.886742199637933E-17
5168.  2.807194135847206E-17
5168.5  2.742756043937020E-17
5169.  2.897527849118727E-17
5169.5  3.207051731237009E-17
5170.  3.260307059598106E-17
5170.5  3.028618462462635E-17
5171.  2.733478761440045E-17
5171.5  2.619834921934229E-17
5172.  2.580246266126640E-17
5172.5  2.575337199944354E-17
5173.  2.691010651487216E-17
5173.5  3.062568482698608E-17
5174.  3.283816597525932E-17
5174.5  3.367078003275845E-17
5175.  3.317655269930104E-17
5175.5  3.157333257525603E-17
5176.  2.959428324310040E-17
5176.5  2.735950312418474E-17
5177.  2.641881771772125E-17
5177.5  2.729195445805525E-17
5178.  2.893257084119163E-17
5178.5  3.105419443651749E-17
5179.  3.251187027978354E-17
5179.5  3.241108751665578E-17
5180.  3.143152778263017E-17
5180.5  3.060525843565117E-17
5181.  3.065249914323753E-17
5181.5  3.045392419068648E-17
5182.  2.965797305656690E-17
5182.5  3.088774713784456E-17
5183.  3.269887290349951E-17
5183.5  3.258788995209267E-17
5184.  3.008272876117314E-17
5184.5  2.785894115234941E-17
5185.  2.731670361031691E-17
5185.5  2.767042905797351E-17
5186.  2.511087508923341E-17
5186.5  2.523731005233099E-17
5187.  2.979972356455306E-17
5187.5  3.418260213493530E-17
5188.  3.643370018623429E-17
5188.5  3.463669326594965E-17
5189.  3.127780316753954E-17
5189.5  2.946074136091392E-17
5190.  2.859003866524049E-17
5190.5  2.797754547890964E-17
5191.  2.626875740323356E-17
5191.5  2.575358305358371E-17
5192.  2.644940820286822E-17
5192.5  2.699073946649282E-17
5193.  2.737480394910722E-17
5193.5  2.890263326916934E-17
5194.  3.160986016005636E-17
5194.5  3.204544799452761E-17
5195.  3.141044265317422E-17
5195.5  3.149206926958345E-17
5196.  3.187897625084218E-17
5196.5  3.436866283689299E-17
5197.  3.707568001900070E-17
5197.5  3.476265018612243E-17
5198.  3.102889535799475E-17
5198.5  3.287752438967354E-17
5199.  3.657848746206113E-17
5199.5  3.571593957943001E-17
5200.  3.285383070157585E-17
5200.5  3.078768782851263E-17
5201.  2.872733835851933E-17
5201.5  3.027278591985867E-17
5202.  3.354480356094073E-17
5202.5  3.413511219693079E-17
5203.  3.386396884956080E-17
5203.5  3.317106536525534E-17
5204.  3.062868159404119E-17
5204.5  2.982809572687079E-17
5205.  3.125290191062073E-17
5205.5  3.202391913881617E-17
5206.  3.257682729866209E-17
5206.5  3.350830147814894E-17
5207.  3.433717679622106E-17
5207.5  3.471674713167931E-17
5208.  3.352947218320515E-17
5208.5  3.323211240459692E-17
5209.  3.595473637264413E-17
5209.5  3.837909477612027E-17
5210.  3.860856871111770E-17
5210.5  3.660599256567713E-17
5211.  3.352187102775192E-17
5211.5  3.264945127511349E-17
5212.  3.471080539005878E-17
5212.5  3.572623968805421E-17
5213.  3.412891657732987E-17
5213.5  3.384877548839733E-17
5214.  3.502177500805921E-17
5214.5  3.398308767512859E-17
5215.  3.226718718658500E-17
5215.5  3.267585385319057E-17
5216.  3.335058343034935E-17
5216.5  3.384903597650987E-17
5217.  3.560993195751153E-17
5217.5  3.579576410859373E-17
5218.  3.636905797343765E-17
5218.5  3.829816327353317E-17
5219.  3.879715228214623E-17
5219.5  3.636454129785805E-17
5220.  3.441084196941795E-17
5220.5  3.467157388101747E-17
5221.  3.403991718968277E-17
5221.5  3.370990667413336E-17
5222.  3.667398768643242E-17
5222.5  3.631579536937023E-17
5223.  3.690608125535525E-17
5223.5  3.747810389947721E-17
5224.  3.655702598375038E-17
5224.5  3.637232034963076E-17
5225.  3.723623498600172E-17
5225.5  3.872646134067440E-17
5226.  4.038735556061934E-17
5226.5  4.071497127743218E-17
5227.  3.754474475583461E-17
5227.5  3.405690338590630E-17
5228.  3.430903352653675E-17
5228.5  3.623237118630439E-17
5229.  3.825780756398735E-17
5229.5  3.810555441334894E-17
5230.  3.660963084921561E-17
5230.5  3.770854400268814E-17
5231.  4.098310396005294E-17
5231.5  4.303543391754043E-17
5232.  4.171935684993984E-17
5232.5  3.783159101055209E-17
5233.  3.591209440040663E-17
5233.5  3.795434770797099E-17
5234.  4.065749279242314E-17
5234.5  4.128378121011733E-17
5235.  4.023784174454429E-17
5235.5  3.903980631891750E-17
5236.  3.926522607643614E-17
5236.5  4.062776829564179E-17
5237.  4.042277812065536E-17
5237.5  3.564249135871014E-17
5238.  3.282264321869825E-17
5238.5  3.775467345394457E-17
5239.  4.324178597214879E-17
5239.5  4.324434852295597E-17
5240.  4.159863435625123E-17
5240.5  4.105245874407946E-17
5241.  3.903643152013522E-17
5241.5  3.834970766429508E-17
5242.  3.832091163394092E-17
5242.5  3.775682498888157E-17
5243.  3.847689161961896E-17
5243.5  4.034392246975730E-17
5244.  3.973215356439470E-17
5244.5  3.751592653985129E-17
5245.  3.835798873099636E-17
5245.5  4.126679024996530E-17
5246.  4.138465807560866E-17
5246.5  3.896757479777690E-17
5247.  3.800490132314122E-17
5247.5  3.884771192278235E-17
5248.  3.928987180544584E-17
5248.5  3.942298771436947E-17
5249.  4.091014492185768E-17
5249.5  4.329796758131924E-17
5250.  4.417020518667511E-17
5250.5  4.310045018648221E-17
5251.  4.195290732586388E-17
5251.5  4.174555185769126E-17
5252.  4.271728916324414E-17
5252.5  4.431781601925458E-17
5253.  4.606460147076020E-17
5253.5  4.595552103324268E-17
5254.  4.545026690883374E-17
5254.5  4.561105022906332E-17
5255.  4.519337906700095E-17
5255.5  4.381815210140135E-17
5256.  4.392936972059402E-17
5256.5  4.495100405091834E-17
5257.  4.666239209142114E-17
5257.5  4.590768258870979E-17
5258.  4.409220970298888E-17
5258.5  4.344639906802699E-17
5259.  4.371318704890278E-17
5259.5  4.503905782588305E-17
5260.  4.590151819853299E-17
5260.5  4.540042089242049E-17
5261.  4.429955048798261E-17
5261.5  4.177319457821449E-17
5262.  4.086228315194440E-17
5262.5  4.362810642779068E-17
5263.  4.630774271971322E-17
5263.5  4.533639458001482E-17
5264.  4.275015785334385E-17
5264.5  4.165256848867024E-17
5265.  4.336404296557267E-17
5265.5  4.511661624102110E-17
5266.  4.461555934728004E-17
5266.5  4.388420463014281E-17
5267.  4.369411543623125E-17
5267.5  4.357085284213241E-17
5268.  4.404829026576863E-17
5268.5  4.435906016003765E-17
5269.  4.416564085094099E-17
5269.5  4.373316406718831E-17
5270.  4.270141386412636E-17
5270.5  4.216577802338089E-17
5271.  4.412727415916114E-17
5271.5  4.808411062532585E-17
5272.  4.960649482173962E-17
5272.5  5.003309924742611E-17
5273.  4.993810910592681E-17
5273.5  5.019344901370072E-17
5274.  4.852594671434141E-17
5274.5  4.510744329628723E-17
5275.  4.246623109697337E-17
5275.5  4.362507524553372E-17
5276.  4.562223974043232E-17
5276.5  4.615237433647126E-17
5277.  4.838802081286424E-17
5277.5  5.073114390593159E-17
5278.  5.037245633251307E-17
5278.5  4.821951922745205E-17
5279.  4.726190964370692E-17
5279.5  4.848294301071616E-17
5280.  5.212002544491721E-17
5280.5  5.379760087433082E-17
5281.  5.004852557933019E-17
5281.5  4.563809812923130E-17
5282.  4.359882022554995E-17
5282.5  4.251050538674952E-17
5283.  4.248506351596569E-17
5283.5  4.392359337271914E-17
5284.  4.597700875472198E-17
5284.5  4.855181402551709E-17
5285.  5.108965114520641E-17
5285.5  5.138273019386730E-17
5286.  4.966612100481072E-17
5286.5  4.873744572381848E-17
5287.  4.871249645715190E-17
5287.5  4.906255454613906E-17
5288.  4.932774311582676E-17
5288.5  4.713419648504170E-17
5289.  4.826901935535660E-17
5289.5  5.062987478475723E-17
5290.  4.900902741265145E-17
5290.5  4.865143100200556E-17
5291.  4.861755071470859E-17
5291.5  4.633886538972015E-17
5292.  4.612296200387818E-17
5292.5  4.838779478129715E-17
5293.  5.014420868602829E-17
5293.5  5.184760431430069E-17
5294.  5.285502091778595E-17
5294.5  5.209309279877376E-17
5295.  5.032455202928222E-17
5295.5  5.000806342517836E-17
5296.  4.979034467301612E-17
5296.5  4.924546720020565E-17
5297.  4.937180629755161E-17
5297.5  5.018627106752935E-17
5298.  5.172475531357440E-17
5298.5  5.291622983020458E-17
5299.  5.235353107477656E-17
5299.5  5.185303530564640E-17
5300.  5.308132595652194E-17
5300.5  5.397719407463208E-17
5301.  5.340229286320664E-17
5301.5  5.207020953337547E-17
5302.  5.033712071966032E-17
5302.5  4.891991166833447E-17
5303.  4.729699208051022E-17
5303.5  4.576833993814567E-17
5304.  4.514024058238192E-17
5304.5  4.669468975765099E-17
5305.  4.971158163883090E-17
5305.5  5.005535190730561E-17
5306.  4.898667385749472E-17
5306.5  4.942465715502609E-17
5307.  5.145610340410701E-17
5307.5  5.317115104522095E-17
5308.  5.260582874824253E-17
5308.5  5.330732002320395E-17
5309.  5.048516238264564E-17
5309.5  4.865225568255313E-17
5310.  4.942015522628565E-17
5310.5  5.153543618524829E-17
5311.  5.326505508649827E-17
5311.5  5.328187377742917E-17
5312.  5.123993185689084E-17
5312.5  5.054236496600693E-17
5313.  5.242721300998529E-17
5313.5  5.284185376798524E-17
5314.  5.110538280696539E-17
5314.5  4.862937530790413E-17
5315.  4.712596831205296E-17
5315.5  4.865085296379032E-17
5316.  5.132795453921423E-17
5316.5  5.206484726554342E-17
5317.  5.120041756682129E-17
5317.5  5.076730488752071E-17
5318.  4.892034153293959E-17
5318.5  4.514096067321744E-17
5319.  4.548415659887350E-17
5319.5  5.190301414337779E-17
5320.  5.671716656019243E-17
5320.5  5.495845165477693E-17
5321.  5.178000876163557E-17
5321.5  5.090523565683814E-17
5322.  5.042025732217490E-17
5322.5  4.980680928311013E-17
5323.  4.863216038428374E-17
5323.5  5.046032676675905E-17
5324.  5.303588091201580E-17
5324.5  5.157778943824649E-17
5325.  4.874094438792949E-17
5325.5  5.011169257351157E-17
5326.  5.325623206393366E-17
5326.5  5.332902956969228E-17
5327.  5.301073940090571E-17
5327.5  5.238721004859980E-17
5328.  5.151808720665719E-17
5328.5  5.053986669278474E-17
5329.  5.264355683750436E-17
5329.5  5.262042854040295E-17
5330.  5.052509994152972E-17
5330.5  5.094129164381808E-17
5331.  5.182140285562544E-17
5331.5  5.097982430192828E-17
5332.  5.068822950860214E-17
5332.5  5.199273826600705E-17
5333.  5.221570788071275E-17
5333.5  5.050854384965955E-17
5334.  5.015890945254146E-17
5334.5  5.047753800500972E-17
5335.  5.222979331020281E-17
5335.5  5.593111251011141E-17
5336.  5.668902448619597E-17
5336.5  5.453864243260468E-17
5337.  5.377564870185112E-17
5337.5  5.305888627255067E-17
5338.  5.027465934786007E-17
5338.5  4.739307284257430E-17
5339.  4.664945267092018E-17
5339.5  4.674182715161888E-17
5340.  4.732415359675540E-17
5340.5  4.742908099314483E-17
5341.  4.719748583273084E-17
5341.5  4.923749380705112E-17
5342.  5.268052565764442E-17
5342.5  5.470668743554902E-17
5343.  5.294265800837565E-17
5343.5  4.794926555340945E-17
5344.  4.574880521858549E-17
5344.5  4.699790632418374E-17
5345.  4.753821724333706E-17
5345.5  4.796928070353673E-17
5346.  4.678377124966399E-17
5346.5  4.638069701468372E-17
5347.  4.887076647263447E-17
5347.5  5.158342657632129E-17
5348.  5.123270795890222E-17
5348.5  5.152512940157567E-17
5349.  5.362254687745315E-17
5349.5  5.416452469408282E-17
5350.  5.284650219765248E-17
5350.5  5.100925865669569E-17
5351.  4.930925635800901E-17
5351.5  4.873142040725265E-17
5352.  5.088044100235888E-17
5352.5  5.367573280357726E-17
5353.  5.494750810721626E-17
5353.5  5.470237834381912E-17
5354.  5.333327906499110E-17
5354.5  5.170940732803234E-17
5355.  5.048146099043329E-17
5355.5  5.003809312033681E-17
5356.  4.921328024618918E-17
5356.5  4.779398193001622E-17
5357.  4.774434158038947E-17
5357.5  4.962524238973993E-17
5358.  4.906931220539561E-17
5358.5  4.775872020692178E-17
5359.  4.801132667648186E-17
5359.5  4.750946995756973E-17
5360.  4.625149871181511E-17
5360.5  4.643741251702058E-17
5361.  4.677788745731181E-17
5361.5  4.745892385080070E-17
5362.  5.140638015780498E-17
5362.5  5.476084615358582E-17
5363.  5.402399454978146E-17
5363.5  5.285387053646333E-17
5364.  4.987992934964559E-17
5364.5  4.655259785960772E-17
5365.  4.702454376263077E-17
5365.5  4.730856235669191E-17
5366.  4.609499100947643E-17
5366.5  4.986292755396547E-17
5367.  5.453704644303284E-17
5367.5  5.419541683288324E-17
5368.  5.158174884813318E-17
5368.5  5.000912119129025E-17
5369.  4.978372133521979E-17
5369.5  5.062365569399117E-17
5370.  5.096563095178707E-17
5370.5  4.958781152234444E-17
5371.  4.836644462326019E-17
5371.5  4.795807090546851E-17
5372.  4.697401539139382E-17
5372.5  4.614053015589271E-17
5373.  4.580266564977849E-17
5373.5  4.550981452315289E-17
5374.  4.742020017783805E-17
5374.5  5.096778913735811E-17
5375.  5.023207239327399E-17
5375.5  4.844702614674972E-17
5376.  4.811396130917803E-17
5376.5  4.742143252386314E-17
5377.  4.912687239964294E-17
5377.5  5.016733729856403E-17
5378.  4.813426022032732E-17
5378.5  4.558981700147455E-17
5379.  4.580411453718197E-17
5379.5  4.616766929893955E-17
5380.  4.539384568864178E-17
5380.5  4.692760101072648E-17
5381.  4.731399086123358E-17
5381.5  4.771480688345252E-17
5382.  4.978454259143611E-17
5382.5  5.037316951674507E-17
5383.  4.818602274990147E-17
5383.5  4.719191435287585E-17
5384.  4.786623419823798E-17
5384.5  4.755657340415348E-17
5385.  4.826117536391577E-17
5385.5  4.770363203115518E-17
5386.  4.677779311941161E-17
5386.5  4.847793896566575E-17
5387.  5.062200241202652E-17
5387.5  4.990934731259508E-17
5388.  4.869826598278491E-17
5388.5  4.893815964874866E-17
5389.  4.942049681083241E-17
5389.5  5.026664717826061E-17
5390.  5.154271635849344E-17
5390.5  5.106612714335298E-17
5391.  4.821490940207480E-17
5391.5  4.648151437239151E-17
5392.  4.768828781288899E-17
5392.5  4.845781069658727E-17
5393.  4.746877523846851E-17
5393.5  4.707051115053456E-17
5394.  4.747686337048716E-17
5394.5  4.602187554366720E-17
5395.  4.659550250993959E-17
5395.5  4.626180398734108E-17
5396.  4.342738413586976E-17
5396.5  4.026962510232160E-17
5397.  4.226965863062114E-17
5397.5  4.505636910792122E-17
5398.  4.521289307714554E-17
5398.5  4.560630093658402E-17
5399.  4.946859687378600E-17
5399.5  5.044723675783648E-17
5400.  4.800578856393383E-17
5400.5  4.577190847958295E-17
5401.  4.364617963135603E-17
5401.5  4.115936817763430E-17
5402.  4.243168270943126E-17
5402.5  4.547898640594135E-17
5403.  4.697223303204215E-17
5403.5  4.824144238655992E-17
5404.  4.875700478330130E-17
5404.5  4.769838444233535E-17
5405.  4.640320966523711E-17
5405.5  4.636048184226105E-17
5406.  4.737489072993418E-17
5406.5  4.745306314706267E-17
5407.  4.528484987815359E-17
5407.5  4.274319077793769E-17
5408.  4.199664248154620E-17
5408.5  4.307587983703004E-17
5409.  4.489856394729285E-17
5409.5  4.434665134604514E-17
5410.  4.142134743237175E-17
5410.5  4.154304044812002E-17
5411.  4.314461930400020E-17
5411.5  4.365279401317494E-17
5412.  4.420928065625959E-17
5412.5  4.502281408570595E-17
5413.  4.370453006323056E-17
5413.5  4.224040985318562E-17
5414.  4.122284420920188E-17
5414.5  4.363289385880004E-17
5415.  4.704985866284506E-17
5415.5  4.774233573112639E-17
5416.  4.636075353103253E-17
5416.5  4.244579203385168E-17
5417.  4.063082353686729E-17
5417.5  4.081185427057943E-17
5418.  4.113771840116806E-17
5418.5  4.216028340170140E-17
5419.  4.311294367658192E-17
5419.5  4.247289759928131E-17
5420.  4.380380323969354E-17
5420.5  4.533600447918545E-17
5421.  4.354716687326888E-17
5421.5  4.162080523285677E-17
5422.  4.277289295021776E-17
5422.5  4.352174477348104E-17
5423.  4.256930706877152E-17
5423.5  4.141864867600414E-17
5424.  4.082187536310205E-17
5424.5  4.112726739096046E-17
5425.  4.152538566443430E-17
5425.5  4.216779331903897E-17
5426.  4.347692747134032E-17
5426.5  4.303165841592581E-17
5427.  4.128390620755769E-17
5427.5  4.185948259157649E-17
5428.  4.396121375231429E-17
5428.5  4.616155679590757E-17
5429.  4.750477588118907E-17
5429.5  4.422812631563767E-17
5430.  4.153864849149967E-17
5430.5  4.074910304275697E-17
5431.  4.073840911194407E-17
5431.5  4.171156354765932E-17
5432.  4.371308042184446E-17
5432.5  4.680008316733063E-17
5433.  4.692512149689556E-17
5433.5  4.282222662157779E-17
5434.  4.108931021053383E-17
5434.5  4.101610288855265E-17
5435.  3.954321080074420E-17
5435.5  3.848187894057424E-17
5436.  4.140832454832795E-17
5436.5  4.591555304956600E-17
5437.  4.741843578772408E-17
5437.5  4.560971078815891E-17
5438.  4.206067558564329E-17
5438.5  4.013586835237004E-17
5439.  4.165075748421566E-17
5439.5  4.404736153495642E-17
5440.  4.351571837241241E-17
5440.5  4.049824044857382E-17
5441.  4.003035040660060E-17
5441.5  4.144671122161350E-17
5442.  4.235866873578725E-17
5442.5  4.279357531195932E-17
5443.  4.275770061148170E-17
5443.5  4.145970174693822E-17
5444.  4.032994220646963E-17
5444.5  4.092748944621727E-17
5445.  4.082308960262515E-17
5445.5  3.925391272216119E-17
5446.  3.861300525113173E-17
5446.5  4.061145160855285E-17
5447.  4.300526452297477E-17
5447.5  4.295449538145867E-17
5448.  4.153182453575307E-17
5448.5  4.218355807408561E-17
5449.  4.427416462270439E-17
5449.5  4.666119723309742E-17
5450.  4.561775014664893E-17
5450.5  4.440357123517851E-17
5451.  4.513547072798441E-17
5451.5  4.398521940811278E-17
5452.  4.075389393898745E-17
5452.5  4.129284741611266E-17
5453.  4.123122585860011E-17
5453.5  3.931312488161577E-17
5454.  3.866799301774399E-17
5454.5  3.897749527631318E-17
5455.  3.741766600845883E-17
5455.5  3.522313370715191E-17
5456.  3.388465955094465E-17
5456.5  3.259216412453930E-17
5457.  3.335598520162835E-17
5457.5  3.733645556025181E-17
5458.  3.859343944480841E-17
5458.5  3.645076844634811E-17
5459.  3.489897492996003E-17
5459.5  3.600162129196799E-17
5460.  3.861882823628233E-17
5460.5  3.847610974882827E-17
5461.  3.583158942542421E-17
5461.5  3.622896357635916E-17
5462.  4.024635728753788E-17
5462.5  4.281492792679607E-17
5463.  4.200988372649764E-17
5463.5  4.096593634288882E-17
5464.  4.098207703913903E-17
5464.5  3.977080661509292E-17
5465.  3.778868544069251E-17
5465.5  3.636387989942141E-17
5466.  3.648646181895993E-17
5466.5  3.665544090462964E-17
5467.  3.912730142976102E-17
5467.5  4.288561741362870E-17
5468.  4.169126185306214E-17
5468.5  3.749475204653968E-17
5469.  3.571492209703097E-17
5469.5  3.716154745181783E-17
5470.  4.076176978815574E-17
5470.5  4.116238174396291E-17
5471.  4.021807159699783E-17
5471.5  4.124307565957263E-17
5472.  3.905790101280718E-17
5472.5  3.668896556055873E-17
5473.  3.646395203160227E-17
5473.5  3.690517400112384E-17
5474.  3.697018714815831E-17
5474.5  3.492045426096972E-17
5475.  3.420564272784679E-17
5475.5  3.372404368858043E-17
5476.  3.354583905464159E-17
5476.5  3.466344456858195E-17
5477.  3.538576752670415E-17
5477.5  3.406770869124882E-17
5478.  3.297864237858675E-17
5478.5  3.460535307305371E-17
5479.  3.769241759108892E-17
5479.5  3.877344855940909E-17
5480.  3.640862364700828E-17
5480.5  3.364628067757911E-17
5481.  3.326434121071358E-17
5481.5  3.342811873738189E-17
5482.  3.218317210709488E-17
5482.5  3.054949970132386E-17
5483.  3.077503638799977E-17
5483.5  3.322117639155075E-17
5484.  3.455832837725616E-17
5484.5  3.471729207236214E-17
5485.  3.629939197238410E-17
5485.5  3.717899946946847E-17
5486.  3.807832735510752E-17
5486.5  3.694364859773880E-17
5487.  3.453171575176176E-17
5487.5  3.314113373371452E-17
5488.  3.114334306923566E-17
5488.5  3.204412429956657E-17
5489.  3.610009046394570E-17
5489.5  3.727879032369438E-17
5490.  3.353764881360285E-17
5490.5  3.128373175569874E-17
5491.  3.129916220337680E-17
5491.5  3.229423155633797E-17
5492.  3.409953854337966E-17
5492.5  3.508544510519071E-17
5493.  3.452782920977115E-17
5493.5  3.496156889149355E-17
5494.  3.387028431247181E-17
5494.5  3.178919250443287E-17
5495.  3.101327688881067E-17
5495.5  3.115921373523331E-17
5496.  3.094784226123017E-17
5496.5  3.059458905480462E-17
5497.  2.968551054890621E-17
5497.5  2.946526598206825E-17
5498.  3.145229469609426E-17
5498.5  3.405631254195907E-17
5499.  3.525818431552361E-17
5499.5  3.483678370221705E-17
5500.  3.279939232777721E-17
5500.5  2.635189430967948E-17
5501.  2.616865277561393E-17
5501.5  2.561705942877957E-17
5502.  2.668102556857358E-17
5502.5  2.926459343606465E-17
5503.  3.206027476114171E-17
5503.5  3.069469779913529E-17
5504.  2.837364565573699E-17
5504.5  2.720282143653016E-17
5505.  2.705629824162161E-17
5505.5  2.715776244276443E-17
5506.  2.520750581579827E-17
5506.5  2.335105390939683E-17
5507.  2.554610906072077E-17
5507.5  2.706087315600462E-17
5508.  2.768943485901842E-17
5508.5  2.831373337380025E-17
5509.  2.764145483993816E-17
5509.5  2.566554633643347E-17
5510.  2.746186764669672E-17
5510.5  2.643439020925494E-17
5511.  2.440205146455086E-17
5511.5  2.337988415051829E-17
5512.  2.414079343505493E-17
5512.5  2.576212709110482E-17
5513.  2.890295918447333E-17
5513.5  2.823040361702207E-17
5514.  2.519168356603848E-17
5514.5  2.311949675761470E-17
5515.  2.367122551955220E-17
5515.5  2.626421673608038E-17
5516.  2.453062977243515E-17
5516.5  2.157278567714735E-17
5517.  2.080355829563683E-17
5517.5  2.237547975051016E-17
5518.  2.661068620163078E-17
5518.5  2.745004543250437E-17
5519.  2.667728235832522E-17
5519.5  2.385038403779737E-17
5520.  2.108044643273794E-17
5520.5  2.476207700600918E-17
5521.  2.645324065993332E-17
5521.5  2.484743372624950E-17
5522.  2.358918732408728E-17
5522.5  2.288254500312614E-17
5523.  2.282572249919847E-17
5523.5  2.438372711300637E-17
5524.  2.600635794912532E-17
5524.5  2.621869151395448E-17
5525.  2.630474262391319E-17
5525.5  2.716225642629144E-17
5526.  2.784630659756364E-17
5526.5  2.830726449619447E-17
5527.  2.748017454884753E-17
5527.5  2.601070490160135E-17
5528.  2.083474652412888E-17
5528.5  1.784856485105517E-17
5529.  1.616384087870937E-17
5529.5  1.853876875580018E-17
5530.  2.024314514786325E-17
5530.5  2.162048399063769E-17
5531.  2.263816533558705E-17
5531.5  2.512161728101187E-17
5532.  2.401814943666324E-17
5532.5  2.283247940338441E-17
5533.  1.783099680220975E-17
5533.5  1.630210920905749E-17
5534.  1.554096228783172E-17
5534.5  1.759640796406589E-17
5535.  2.029495263699326E-17
5535.5  2.269634295376213E-17
5536.  2.304399631572823E-17
5536.5  2.255236920153933E-17
5537.  2.205243818837492E-17
5537.5  2.122909240163007E-17
5538.  1.919962812031688E-17
5538.5  1.898191124697270E-17
5539.  1.815099501512861E-17
5539.5  1.800463568821925E-17
5540.  1.854275947413487E-17
5540.5  2.038103920223916E-17
5541.  1.908586126668094E-17
5541.5  1.855390742367858E-17
5542.  2.185581912032268E-17
5542.5  2.548091283036411E-17
5543.  2.669032262117090E-17
5543.5  2.585709555249705E-17
5544.  2.460343650604869E-17
5544.5  2.603635123681089E-17
5545.  2.563610177980681E-17
5545.5  2.694275271363299E-17
5546.  2.664039476846156E-17
5546.5  2.548504443910124E-17
5547.  2.069729228098827E-17
5547.5  1.860702995133648E-17
5548.  1.646569732851675E-17
5548.5  1.819982826007230E-17
5549.  1.957264667322562E-17
5549.5  2.065617080789452E-17
5550.  2.133745893265429E-17
5550.5  2.053799922957755E-17
5551.  1.689082720880505E-17
5551.5  1.401129235457509E-17
5552.  1.636583987843709E-17
5552.5  1.795704137864641E-17
5553.  2.045836239950816E-17
5553.5  2.088892660187931E-17
5554.  2.045582666983806E-17
5554.5  1.987878217224215E-17
5555.  1.913456711897320E-17
5555.5  1.892998212188081E-17
5556.  1.703995724955182E-17
5556.5  1.550699685961482E-17
5557.  1.625749011034047E-17
5557.5  1.682384748120787E-17
5558.  1.493201310282408E-17
5558.5  1.632213334514876E-17
5559.  1.700015356232652E-17
5559.5  1.615634037435824E-17
5560.  1.565378457682306E-17
5560.5  1.540494412081543E-17
5561.  1.379215911482120E-17
5561.5  1.227047969867034E-17
5562.  1.490928987456673E-17
5562.5  1.924447131292679E-17
5563.  2.017217374311872E-17
5563.5  2.182171280311596E-17
5564.  2.481953466606506E-17
5564.5  2.364462595144949E-17
5565.  2.080748887781314E-17
5565.5  1.868973546919542E-17
5566.  2.117800074750665E-17
5566.5  2.310002935110088E-17
5567.  2.270785645572407E-17
5567.5  2.147077599319018E-17
5568.  2.036979380510803E-17
5568.5  1.965906148021910E-17
5569.  1.789356222452975E-17
5569.5  1.464757108443386E-17
5570.  1.423727375586294E-17
5570.5  1.653946943500203E-17
5571.  1.971967607923821E-17
5571.5  2.112811187202072E-17
5572.  1.937104471325521E-17
5572.5  2.041968579858055E-17
5573.  2.598102198968385E-17
5573.5  1.759088590153659E-17
5574.  7.554220142658374E-18
5574.5  9.910223701392800E-18
5575.  8.333232101868187E-18
5575.5  5.750956760657604E-18
5576.  9.054447923233821E-18
5576.5  -7.770209073376959E-18
5577.  -1.474863487232247E-17
5577.5  -4.854674791994873E-18
5578.  -2.570436511365005E-18
5578.5  -6.096452497477074E-18
5579.  7.204541669813293E-18
5579.5  3.627186349206368E-18
5580.  -7.151150990733422E-18
5580.5  1.625007128780439E-17
5581.  1.327133053494875E-17
5581.5  -3.564094771547152E-21
5582.  1.027293772519056E-17
5582.5  1.523263908648126E-17
5583.  1.534983838731626E-17
5583.5  1.738595049692268E-17
5584.  1.904999874980703E-17
5584.5  2.147218399072940E-17
5585.  2.097857370971811E-17
5585.5  1.934041072883219E-17
5586.  1.707250804353422E-17
5586.5  1.525150167036623E-17
5587.  1.495700905553074E-17
5587.5  1.398961759039505E-17
5588.  1.265953203242461E-17
5588.5  1.398833111723873E-17
5589.  1.466749263882437E-17
5589.5  1.652310288711571E-17
5590.  1.708009274094202E-17
5590.5  1.887910311798037E-17
5591.  1.937068214388748E-17
5591.5  1.853492214539843E-17
5592.  1.765881533721025E-17
5592.5  1.426485996203382E-17
5593.  1.146666598370441E-17
5593.5  1.179026204600174E-17
5594.  1.319290618439608E-17
5594.5  1.675570173818617E-17
5595.  1.635986894077829E-17
5595.5  1.536464715598896E-17
5596.  1.423045411525039E-17
5596.5  1.439469774261809E-17
5597.  1.668660734331973E-17
5597.5  1.548663376580791E-17
5598.  1.401931563846742E-17
5598.5  1.292611696520822E-17
5599.  1.475752754724394E-17
5599.5  1.759031570190796E-17
5600.  1.864520192256891E-17
5600.5  1.773342006220282E-17
5601.  1.432415381728863E-17
5601.5  1.481162189147442E-17
5602.  1.920816517232860E-17
5602.5  2.056186263906110E-17
5603.  2.147620440626375E-17
5603.5  1.974366841557881E-17
5604.  1.840210341667495E-17
5604.5  1.630857729802334E-17
5605.  1.652151043759545E-17
5605.5  1.734982088201025E-17
5606.  1.891998913288304E-17
5606.5  1.842109103519123E-17
5607.  1.668836383196041E-17
5607.5  1.594916744825654E-17
5608.  1.495448608799204E-17
5608.5  1.596832261078919E-17
5609.  1.551845899156197E-17
5609.5  1.437990243808437E-17
5610.  1.320463037168261E-17
5610.5  1.221601577689994E-17
5611.  1.391972150371876E-17
5611.5  1.418949961615798E-17
5612.  1.486531022751363E-17
5612.5  1.450914763281322E-17
5613.  1.408154563130044E-17
5613.5  1.420223062686313E-17
5614.  1.374670001601331E-17
5614.5  1.224561021185690E-17
5615.  1.247130477368163E-17
5615.5  1.310422023986166E-17
5616.  1.173468069461721E-17
5616.5  1.188586073705170E-17
5617.  1.548563985573793E-17
5617.5  1.737801226838073E-17
5618.  1.713482470868923E-17
5618.5  1.848715309444554E-17
5619.  1.995555724837934E-17
5619.5  1.894927666768676E-17
5620.  1.875100038875762E-17
5620.5  1.697537449159179E-17
5621.  1.668951247823185E-17
5621.5  1.771520389708119E-17
5622.  1.769582348715093E-17
5622.5  1.552046945116035E-17
5623.  1.411784594502682E-17
5623.5  1.544971688061730E-17
5624.  1.692720955831002E-17
5624.5  1.896796297026090E-17
5625.  1.909343549490615E-17
5625.5  1.940225640117014E-17
5626.  1.709611395147536E-17
5626.5  1.509223539056554E-17
5627.  1.350906841705922E-17
5627.5  1.319820803214052E-17
5628.  1.372452080597934E-17
5628.5  1.456056620903571E-17
5629.  1.460633593544335E-17
5629.5  1.227254460567997E-17
5630.  1.293375794496595E-17
5630.5  1.586095897155952E-17
5631.  1.738136377750917E-17
5631.5  1.637526293246228E-17
5632.  1.527896652916911E-17
5632.5  1.521046723726145E-17
5633.  1.439406847600474E-17
5633.5  1.352599818949340E-17
5634.  1.343257931033448E-17
5634.5  1.535874260947796E-17
5635.  1.658565510922025E-17
5635.5  1.787904826004882E-17
5636.  1.709917573172275E-17
5636.5  1.605623992682471E-17
5637.  1.424320623130526E-17
5637.5  1.313329638905618E-17
5638.  1.322118527250857E-17
5638.5  1.405442386255540E-17
5639.  1.552210097410620E-17
5639.5  1.669924228251479E-17
5640.  1.586654169620189E-17
5640.5  1.447116136935544E-17
5641.  1.369130700351786E-17
5641.5  1.421206992928393E-17
5642.  1.487349228704222E-17
5642.5  1.444007501254269E-17
5643.  1.618032855381175E-17
5643.5  1.758089434769601E-17
5644.  1.736259517288491E-17
5644.5  1.738854118640400E-17
5645.  1.564893679782592E-17
5645.5  1.459994285525493E-17
5646.  1.547903037731190E-17
5646.5  1.625257578443543E-17
5647.  1.694195537304922E-17
5647.5  1.612593910290774E-17
5648.  1.626945830404043E-17
5648.5  1.733400932058519E-17
5649.  1.782197566655991E-17
5649.5  1.710709445026194E-17
5650.  1.595752032246274E-17
5650.5  1.581009768965999E-17
5651.  1.425163814035255E-17
5651.5  1.413160024165883E-17
5652.  1.502215070940654E-17
5652.5  1.672372420113819E-17
5653.  1.717852836476647E-17
5653.5  1.794006716406863E-17
5654.  1.790197158738381E-17
5654.5  1.759640523120467E-17
5655.  1.854541856828125E-17
5655.5  2.032810953063417E-17
5656.  2.305314667614221E-17
5656.5  2.276684815589796E-17
5657.  2.231616047188610E-17
5657.5  2.015385460325983E-17
5658.  1.857759922814025E-17
5658.5  1.638123640649045E-17
5659.  1.680912905832185E-17
5659.5  1.691522316488159E-17
5660.  1.648462814462323E-17
5660.5  1.536404060871702E-17
5661.  1.500559896124573E-17
5661.5  1.466708592426322E-17
5662.  1.556547097381417E-17
5662.5  1.665515650713666E-17
5663.  1.873498202685043E-17
5663.5  2.018265151544536E-17
5664.  2.053445545588381E-17
5664.5  1.953164964723702E-17
5665.  1.934315489990389E-17
5665.5  1.882460766993259E-17
5666.  1.680339426851204E-17
5666.5  1.489197685005834E-17
5667.  1.269974639196528E-17
5667.5  1.404003943647882E-17
5668.  1.593345659905029E-17
5668.5  1.544136820312023E-17
5669.  1.397975450519595E-17
5669.5  1.040561619370557E-17
5670.  1.149271413433878E-17
5670.5  1.319171564959109E-17
5671.  1.721331509370632E-17
5671.5  1.863047279391713E-17
5672.  2.049431838650309E-17
5672.5  1.943766683564028E-17
5673.  1.889110041736763E-17
5673.5  1.829767132161721E-17
5674.  1.918617719091892E-17
5674.5  1.797978029896567E-17
5675.  1.725219696466379E-17
5675.5  1.681356285717702E-17
5676.  1.596337994929821E-17
5676.5  1.565664022224413E-17
5677.  1.440626082983130E-17
5677.5  1.342541482432287E-17
5678.  1.438462583293305E-17
5678.5  1.787506629579644E-17
5679.  1.745011893037240E-17
5679.5  1.562629217984815E-17
5680.  1.514707831607701E-17
5680.5  1.526131172039372E-17
5681.  1.597643324975736E-17
5681.5  1.652916328061399E-17
5682.  1.537800549351026E-17
5682.5  1.315419433859726E-17
5683.  1.187608990873762E-17
5683.5  1.227665457446149E-17
5684.  1.296236359819161E-17
5684.5  1.572005525870911E-17
5685.  1.663096518887138E-17
5685.5  1.724286245984009E-17
5686.  1.446128432396021E-17
5686.5  1.411862215828615E-17
5687.  1.292201267402988E-17
5687.5  1.504281291085410E-17
5688.  1.594312516180500E-17
5688.5  1.505865308204294E-17
5689.  1.408955612236369E-17
5689.5  1.268545550421759E-17
5690.  1.246453446057334E-17
5690.5  1.260514165381663E-17
5691.  1.367346173532645E-17
5691.5  1.600718707684537E-17
5692.  1.876725990064396E-17
5692.5  1.792869997517211E-17
5693.  1.677556985991573E-17
5693.5  1.436792910782403E-17
5694.  1.346122834448650E-17
5694.5  1.290259277669308E-17
5695.  1.346265749173479E-17
5695.5  1.400114771807402E-17
5696.  1.306279604033355E-17
5696.5  1.271797925320138E-17
5697.  1.332816562977732E-17
5697.5  1.439989911720016E-17
5698.  1.379850587217241E-17
5698.5  1.376174876084271E-17
5699.  1.411326498658402E-17
5699.5  1.416220070543440E-17
5700.  1.546289358006888E-17
5700.5  1.573055542993297E-17
5701.  1.461079020846152E-17
5701.5  1.470865765265643E-17
5702.  1.466193960259470E-17
5702.5  1.541943696929967E-17
5703.  1.492815834590842E-17
5703.5  1.415325243034999E-17
5704.  1.422450368175766E-17
5704.5  1.489895730272689E-17
5705.  1.500366152777199E-17
5705.5  1.450520550812720E-17
5706.  1.351930908545798E-17
5706.5  1.317866250064614E-17
5707.  1.198872488615323E-17
5707.5  1.253272677752790E-17
5708.  1.332813488691590E-17
5708.5  1.538941316879391E-17
5709.  1.574712816876476E-17
5709.5  1.698508788708333E-17
5710.  1.640474017679261E-17
5710.5  1.598980385229437E-17
5711.  1.190196112169754E-17
5711.5  1.124555576192998E-17
5712.  1.095079451730058E-17
5712.5  9.550831688441435E-18
5713.  8.192596550628826E-18
5713.5  8.357039879257740E-18
5714.  9.621985558660567E-18
5714.5  1.166773580335920E-17
5715.  1.277258733983902E-17
5715.5  1.239008631503480E-17
5716.  1.216896731451479E-17
5716.5  1.222493512185000E-17
5717.  1.289439290034819E-17
5717.5  1.232370900596404E-17
5718.  1.134459048026348E-17
5718.5  1.057205061140629E-17
5719.  1.015571973720723E-17
5719.5  1.085893891000711E-17
5720.  9.836924581188757E-18
5720.5  9.276548945299810E-18
5721.  1.044722666956643E-17
5721.5  1.119381483587711E-17
5722.  1.059667974298043E-17
5722.5  1.082491200939025E-17
5723.  1.212368584047140E-17
5723.5  1.181649091855964E-17
5724.  1.103240220581999E-17
5724.5  1.169120085971583E-17
5725.  1.087839132546736E-17
5725.5  9.438248743082622E-18
5726.  7.861866944855031E-18
5726.5  7.496590553294266E-18
5727.  8.468779780512324E-18
5727.5  1.019225296736125E-17
5728.  1.143032929472620E-17
5728.5  1.039691977844410E-17
5729.  1.002352174244621E-17
5729.5  8.483630355494874E-18
5730.  8.866295668888454E-18
5730.5  8.730682167239617E-18
5731.  1.089281560210763E-17
5731.5  1.143850882886001E-17
5732.  1.148663098758004E-17
5732.5  1.100057554443017E-17
5733.  1.055817990002391E-17
5733.5  9.677500696740274E-18
5734.  9.531920653752800E-18
5734.5  9.340810576121320E-18
5735.  9.939442366627554E-18
5735.5  1.043736165367715E-17
5736.  1.012995815081724E-17
5736.5  1.092289974973438E-17
5737.  1.159480828152620E-17
5737.5  1.178214855031515E-17
5738.  1.120327199357887E-17
5738.5  1.227471324528506E-17
5739.  1.244331597281889E-17
5739.5  1.311019730204385E-17
5740.  1.177163511476534E-17
5740.5  1.019764924837071E-17
5741.  8.438323748313175E-18
5741.5  8.869274892488402E-18
5742.  8.189275384189469E-18
5742.5  9.036405583371710E-18
5743.  1.003465057847557E-17
5743.5  1.009208250244112E-17
5744.  9.509120786860790E-18
5744.5  8.610267905488544E-18
5745.  9.431918404911423E-18
5745.5  9.892163070228404E-18
5746.  9.732197717442900E-18
5746.5  1.007938966801169E-17
5747.  9.605227862391050E-18
5747.5  9.364912503517363E-18
5748.  9.240867794702934E-18
5748.5  1.181662243643970E-17
5749.  1.240794297722551E-17
5749.5  1.272124191053026E-17
5750.  1.301692799315652E-17
5750.5  1.322024663658390E-17
5751.  1.049118885527680E-17
5751.5  9.457873897768520E-18
5752.  6.954190768349898E-18
5752.5  6.644954713149706E-18
5753.  6.366060807833372E-18
5753.5  8.358311680839257E-18
5754.  9.757600709568791E-18
5754.5  1.190936015170177E-17
5755.  1.210564435707238E-17
5755.5  1.110381378484548E-17
5756.  9.057896392438195E-18
5756.5  8.916646614698111E-18
5757.  9.809139174558247E-18
5757.5  1.012603408891237E-17
5758.  1.055647515948128E-17
5758.5  1.083009396814647E-17
5759.  1.157879832293104E-17
5759.5  1.232465735443095E-17
5760.  1.184804076448268E-17
5760.5  1.137675422209034E-17
5761.  1.226821581777977E-17
5761.5  1.212879587478729E-17
5762.  1.138114686375472E-17
5762.5  1.110292737917365E-17
5763.  1.124536267885756E-17
5763.5  1.164423844697597E-17
5764.  1.156193260569165E-17
5764.5  9.736782586367734E-18
5765.  8.416251405130291E-18
5765.5  8.272459132489123E-18
5766.  9.006139812266580E-18
5766.5  9.217486553257877E-18
5767.  9.574238864551393E-18
5767.5  9.973161962593179E-18
5768.  1.043254421836890E-17
5768.5  9.307077254201891E-18
5769.  8.831956021495344E-18
5769.5  7.746386978542752E-18
5770.  7.621620078707711E-18
5770.5  7.296311935897062E-18
5771.  9.665764883414254E-18
5771.5  9.820084582873061E-18
5772.  7.785636452588356E-18
5772.5  5.931870397576100E-18
5773.  5.207738997558343E-18
5773.5  6.588628409732619E-18
5774.  5.978725227025455E-18
5774.5  6.138952028293447E-18
5775.  6.350139323921123E-18
5775.5  7.035530007492684E-18
5776.  9.678418543133894E-18
5776.5  1.086856810457334E-17
5777.  1.231640033448610E-17
5777.5  1.199723796301107E-17
5778.  1.229583536940778E-17
5778.5  1.167253123322075E-17
5779.  1.173115886029176E-17
5779.5  1.192210401453732E-17
5780.  1.214509010176297E-17
5780.5  1.178971926786315E-17
5781.  1.009566438609944E-17
5781.5  1.033684439707819E-17
5782.  1.035103702081827E-17
5782.5  1.034214476779256E-17
5783.  1.130593679951640E-17
5783.5  1.098811408522581E-17
5784.  1.051451514222012E-17
5784.5  9.508083051742598E-18
5785.  1.008731104899455E-17
5785.5  1.089889264928580E-17
5786.  1.210608880413291E-17
5786.5  1.250756012756543E-17
5787.  1.351704824750361E-17
5787.5  1.371218222714964E-17
5788.  1.309567018671280E-17
5788.5  1.227133324126368E-17
5789.  1.309076977971437E-17
5789.5  1.227204825050930E-17
5790.  1.168452226350064E-17
5790.5  1.158624362881214E-17
5791.  1.135454278378444E-17
5791.5  1.099637525557373E-17
5792.  1.046314795434756E-17
5792.5  1.044785176400819E-17
5793.  1.032595914678835E-17
5793.5  9.651674405015672E-18
5794.  1.057218117152909E-17
5794.5  1.051031430881617E-17
5795.  1.005693429907148E-17
5795.5  1.094144989265268E-17
5796.  1.346639506598295E-17
5796.5  1.483886314095932E-17
5797.  1.400299907992195E-17
5797.5  1.154149709688236E-17
5798.  1.016396762749973E-17
5798.5  1.017636718373202E-17
5799.  1.036704461785540E-17
5799.5  1.124533095476690E-17
5800.  1.143161126747246E-17
5800.5  1.108774596979120E-17
5801.  1.049558236145397E-17
5801.5  1.079887885954310E-17
5802.  1.195126381089361E-17
5802.5  1.136509213146761E-17
5803.  1.088186815509372E-17
5803.5  1.191155067955319E-17
5804.  1.254764456618587E-17
5804.5  1.440658935593117E-17
5805.  1.447972096453896E-17
5805.5  1.454027792074942E-17
5806.  1.246791585114553E-17
5806.5  1.153351729308521E-17
5807.  9.090901207628297E-18
5807.5  8.837469419067097E-18
5808.  8.619113375790236E-18
5808.5  1.087752666706851E-17
5809.  1.136185643458969E-17
5809.5  1.194641134786427E-17
5810.  1.257376803743497E-17
5810.5  1.312512622166390E-17
5811.  1.239176914499060E-17
5811.5  1.224122910358402E-17
5812.  1.211024021656194E-17
5812.5  1.211211072100130E-17
5813.  1.211342564526089E-17
5813.5  1.239667844143707E-17
5814.  1.224770763754450E-17
5814.5  1.141568214655419E-17
5815.  1.105132830077163E-17
5815.5  1.071491039875289E-17
5816.  1.135467121690735E-17
5816.5  1.139091448566830E-17
5817.  1.106270899117414E-17
5817.5  1.144223537569207E-17
5818.  1.180107081201273E-17
5818.5  1.341445939477021E-17
5819.  1.382148541506647E-17
5819.5  1.435267363224017E-17
5820.  1.393397673863057E-17
5820.5  1.352764090540504E-17
5821.  1.153719423120661E-17
5821.5  1.118978854113563E-17
5822.  1.137355942283649E-17
5822.5  1.169656878875788E-17
5823.  1.201830795280242E-17
5823.5  1.302238479061771E-17
5824.  1.341041770818011E-17
5824.5  1.437236916105462E-17
5825.  1.436224837226432E-17
5825.5  1.435201691242660E-17
5826.  1.311209562265294E-17
5826.5  1.284598675399771E-17
5827.  1.283759042859936E-17
5827.5  1.313148515338250E-17
5828.  1.344074508624718E-17
5828.5  1.370707049199313E-17
5829.  1.373628534680376E-17
5829.5  1.357796019152327E-17
5830.  1.395970706412408E-17
5830.5  1.437293389732285E-17
5831.  1.438509975460271E-17
5831.5  1.462445740146876E-17
5832.  1.606457733758113E-17
5832.5  1.694488379263884E-17
5833.  1.792547956320342E-17
5833.5  1.740153538013319E-17
5834.  1.684731978003438E-17
5834.5  1.412773869931329E-17
5835.  1.318643388913799E-17
5835.5  1.210739663064094E-17
5836.  1.290185877513008E-17
5836.5  1.337382093212555E-17
5837.  1.523054068440419E-17
5837.5  1.544728363369151E-17
5838.  1.570419666592182E-17
5838.5  1.503767513358482E-17
5839.  1.484307920683347E-17
5839.5  1.473936288404657E-17
5840.  1.530751995459163E-17
5840.5  1.600121960434733E-17
5841.  1.737426949585705E-17
5841.5  1.756451051829847E-17
5842.  1.604327550268478E-17
5842.5  1.562522225863689E-17
5843.  1.509992442735310E-17
5843.5  1.447770159386442E-17
5844.  1.408633250673023E-17
5844.5  1.230210029244353E-17
5845.  1.248445199822777E-17
5845.5  1.272258746205032E-17
5846.  1.322056472084780E-17
5846.5  1.374155004856171E-17
5847.  1.723588891645278E-17
5847.5  1.737770594102542E-17
5848.  1.756989060476200E-17
5848.5  1.654981515934882E-17
5849.  1.621682876644700E-17
5849.5  1.618189927982932E-17
5850.  1.627976373922210E-17
5850.5  1.641741791732657E-17
5851.  1.591055367373913E-17
5851.5  1.567240809980906E-17
5852.  1.490152438584171E-17
5852.5  1.443428637466224E-17
5853.  1.376169096116193E-17
5853.5  1.301716245301677E-17
5854.  1.283822523389039E-17
5854.5  1.395028017481120E-17
5855.  1.494735219117691E-17
5855.5  1.643962617905130E-17
5856.  1.664825454349144E-17
5856.5  1.666514743905731E-17
5857.  1.577021839530546E-17
5857.5  1.473270738653936E-17
5858.  1.312354096282081E-17
5858.5  1.304779453118595E-17
5859.  1.308701569957561E-17
5859.5  1.433471025193904E-17
5860.  1.455754544712333E-17
5860.5  1.491772824079085E-17
5861.  1.604443692002405E-17
5861.5  1.653962115104574E-17
5862.  1.747255387826222E-17
5862.5  1.767267669893655E-17
5863.  1.800892454162701E-17
5863.5  1.910922091754577E-17
5864.  1.954647016912511E-17
5864.5  1.881001917089791E-17
5865.  1.793241952204689E-17
5865.5  1.640000432958513E-17
5866.  1.466895567011101E-17
5866.5  1.390706237909503E-17
5867.  1.390169330327273E-17
5867.5  1.435625050859009E-17
5868.  1.518305932066204E-17
5868.5  1.676186145025919E-17
5869.  1.748433392215645E-17
5869.5  1.711664109250460E-17
5870.  1.631066974058704E-17
5870.5  1.477788954443862E-17
5871.  1.271650531183435E-17
5871.5  1.172135938724238E-17
5872.  1.110055354557805E-17
5872.5  1.208127918650894E-17
5873.  1.402678299120199E-17
5873.5  1.525008555821472E-17
5874.  1.586788293189978E-17
5874.5  1.568212710603078E-17
5875.  1.598234612871020E-17
5875.5  1.660496374939779E-17
5876.  1.758318937650874E-17
5876.5  1.810060079439953E-17
5877.  1.862109529882833E-17
5877.5  1.901199454763827E-17
5878.  1.984122264760182E-17
5878.5  1.986171891125232E-17
5879.  1.987513736060299E-17
5879.5  1.889718416435888E-17
5880.  1.868353574773016E-17
5880.5  1.824807263764274E-17
5881.  1.716998538517374E-17
5881.5  1.654978697370746E-17
5882.  1.708455812810546E-17
5882.5  1.709717361218769E-17
5883.  1.707389081257680E-17
5883.5  1.721233508491468E-17
5884.  1.729770753912356E-17
5884.5  1.918476124094350E-17
5885.  1.904963079868974E-17
5885.5  1.846675922853179E-17
5886.  1.691418230149585E-17
5886.5  1.593467083219964E-17
5887.  1.893972914375796E-17
5887.5  1.934520287324099E-17
5888.  1.993230352859791E-17
5888.5  1.992513811264909E-17
5889.  1.992212065263588E-17
5889.5  1.833499073500567E-17
5890.  1.798042428818999E-17
5890.5  1.729954356291729E-17
5891.  1.702994453131696E-17
5891.5  1.684444869122740E-17
5892.  1.563015252641104E-17
5892.5  1.556037950933455E-17
5893.  1.565927551045963E-17
5893.5  1.470317337945059E-17
5894.  1.401033931808379E-17
5894.5  1.462351276409733E-17
5895.  1.502232496079386E-17
5895.5  1.609303487527554E-17
5896.  1.711061742211690E-17
5896.5  1.788497580478016E-17
5897.  2.122958118138452E-17
5897.5  2.171981633761875E-17
5898.  2.208220361709590E-17
5898.5  2.038135962041825E-17
5899.  1.902682792213122E-17
5899.5  1.725196820052497E-17
5900.  1.693413007305567E-17
5900.5  1.660142676325311E-17
5901.  1.614715278626491E-17
5901.5  1.576797409464140E-17
5902.  1.519168005025897E-17
5902.5  1.533636248053360E-17
5903.  1.622111794241007E-17
5903.5  1.829515268739591E-17
5904.  2.011313208756759E-17
5904.5  2.214277851122701E-17
5905.  2.248569934118306E-17
5905.5  2.255803446185891E-17
5906.  2.208497915367662E-17
5906.5  2.164991210934532E-17
5907.  2.109799255520782E-17
5907.5  2.080614665579824E-17
5908.  1.991069309340902E-17
5908.5  1.993587781564419E-17
5909.  1.996015335143146E-17
5909.5  2.040398445082321E-17
5910.  2.049935799141378E-17
5910.5  2.054249483129621E-17
5911.  2.074102178459440E-17
5911.5  2.094240192280891E-17
5912.  2.052851633314124E-17
5912.5  2.061674875888579E-17
5913.  2.157505854818971E-17
5913.5  2.183206030508964E-17
5914.  2.210617957280780E-17
5914.5  2.139289943574199E-17
5915.  2.109129889127301E-17
5915.5  2.026012560313277E-17
5916.  2.058600729737332E-17
5916.5  2.095186792939407E-17
5917.  2.079363203534485E-17
5917.5  2.067130429893671E-17
5918.  2.011476604317614E-17
5918.5  2.085991861852779E-17
5919.  2.174119824343895E-17
5919.5  2.254823978300700E-17
5920.  2.279743834816909E-17
5920.5  2.303878933806905E-17
5921.  2.237485372857283E-17
5921.5  2.154741901233692E-17
5922.  2.128361614101427E-17
5922.5  2.126906348355257E-17
5923.  2.182277228495579E-17
5923.5  2.218811650244046E-17
5924.  2.266916953326431E-17
5924.5  2.262848334509959E-17
5925.  2.265598242414032E-17
5925.5  2.308141847232354E-17
5926.  2.356361494356726E-17
5926.5  2.423448487059693E-17
5927.  2.488659088119673E-17
5927.5  2.505868045424037E-17
5928.  2.449964941620787E-17
5928.5  2.380584413208691E-17
5929.  2.278844299484200E-17
5929.5  2.393645777671134E-17
5930.  2.445030107255647E-17
5930.5  2.594826715007024E-17
5931.  2.541954498132413E-17
5931.5  2.459987853778282E-17
5932.  2.454676186997433E-17
5932.5  2.451055626012317E-17
5933.  2.426353902200096E-17
5933.5  2.414518831951173E-17
5934.  2.395334714149344E-17
5934.5  2.240700524977055E-17
5935.  2.173918533042376E-17
5935.5  2.114063282428850E-17
5936.  2.063837009980927E-17
5936.5  1.976265587079736E-17
5937.  2.061486063622091E-17
5937.5  2.097845361194168E-17
5938.  2.038226692390298E-17
5938.5  2.122763126105216E-17
5939.  2.280691771158203E-17
5939.5  2.380767684528044E-17
5940.  2.428284166933817E-17
5940.5  2.479060639191429E-17
5941.  2.509218130840586E-17
5941.5  2.569789080927222E-17
5942.  2.525837505237015E-17
5942.5  2.503166184490277E-17
5943.  2.441392377018970E-17
5943.5  2.442741319379046E-17
5944.  2.447503063320131E-17
5944.5  2.519358764694807E-17
5945.  2.557840039492330E-17
5945.5  2.708987242452440E-17
5946.  2.689364682969250E-17
5946.5  2.637946962519234E-17
5947.  2.509990456296629E-17
5947.5  2.435845793449033E-17
5948.  2.293908132197398E-17
5948.5  2.316050211876752E-17
5949.  2.384525167856304E-17
5949.5  2.505185545841927E-17
5950.  2.578964849246784E-17
5950.5  2.675509214645814E-17
5951.  2.658662674717388E-17
5951.5  2.601927308089835E-17
5952.  2.658655246521934E-17
5952.5  2.695434643090180E-17
5953.  2.627428071407711E-17
5953.5  2.585492536276978E-17
5954.  2.482244355115275E-17
5954.5  2.618615350376400E-17
5955.  2.713377657165781E-17
5955.5  2.826629843612002E-17
5956.  2.789238883956164E-17
5956.5  2.644995584696435E-17
5957.  2.562366708603138E-17
5957.5  2.500742760546054E-17
5958.  2.523855701246446E-17
5958.5  2.547346136549580E-17
5959.  2.619541633831898E-17
5959.5  2.633769140029208E-17
5960.  2.644796784319697E-17
5960.5  2.705194762711620E-17
5961.  2.705289694964086E-17
5961.5  2.679694630926270E-17
5962.  2.696746686023814E-17
5962.5  2.710941287184979E-17
5963.  2.700246981295477E-17
5963.5  2.674105532096071E-17
5964.  2.577790811622437E-17
5964.5  2.537511410156756E-17
5965.  2.501230809604096E-17
5965.5  2.580639223040166E-17
5966.  2.588114477115913E-17
5966.5  2.564084790879990E-17
5967.  2.549473838287491E-17
5967.5  2.535440326816182E-17
5968.  2.476939690657220E-17
5968.5  2.481022777936867E-17
5969.  2.560795369462130E-17
5969.5  2.536859326022063E-17
5970.  2.512435322903325E-17
5970.5  2.518867604203563E-17
5971.  2.524155683066975E-17
5971.5  2.549696641828774E-17
5972.  2.555598910926481E-17
5972.5  2.562132137617196E-17
5973.  2.647218446346196E-17
5973.5  2.693341944635723E-17
5974.  2.863411175516154E-17
5974.5  2.819281012282237E-17
5975.  2.768061069663700E-17
5975.5  2.688398042809087E-17
5976.  2.651157176989288E-17
5976.5  2.535380926021000E-17
5977.  2.515043270335641E-17
5977.5  2.489949507831232E-17
5978.  2.532103256153415E-17
5978.5  2.551305013897943E-17
5979.  2.617301775262435E-17
5979.5  2.624652618623122E-17
5980.  2.634789133513499E-17
5980.5  2.673445801467037E-17
5981.  2.686294653224310E-17
5981.5  2.696623946242683E-17
5982.  2.637920991028772E-17
5982.5  2.554382517473690E-17
5983.  2.508815190342204E-17
5983.5  2.509102372169281E-17
5984.  2.745417504914182E-17
5984.5  2.838926527482054E-17
5985.  2.983039926430961E-17
5985.5  2.976675100458980E-17
5986.  2.967958185067675E-17
5986.5  2.858388397257606E-17
5987.  2.793553471826698E-17
5987.5  2.687089693509094E-17
5988.  2.665463723439520E-17
5988.5  2.660721891891926E-17
5989.  2.805928806503603E-17
5989.5  2.797735514949093E-17
5990.  2.783878170242721E-17
5990.5  2.754969195440877E-17
5991.  2.741356647610138E-17
5991.5  2.743255478235840E-17
5992.  2.757260679677258E-17
5992.5  2.785029627084497E-17
5993.  2.734439886365315E-17
5993.5  2.709018542136593E-17
5994.  2.680609921123784E-17
5994.5  2.623646615467735E-17
5995.  2.506115933249452E-17
5995.5  2.477172355955584E-17
5996.  2.461328793269768E-17
5996.5  2.495451220303996E-17
5997.  2.532696114614188E-17
5997.5  2.616333130462029E-17
5998.  2.705793001788711E-17
5998.5  2.757095604071561E-17
5999.  2.730255549065348E-17
5999.5  2.699783187769258E-17
6000.  2.628520242482240E-17
6000.5  2.684074683862922E-17
6001.  2.718403382380472E-17
6001.5  2.743810766971257E-17
6002.  2.770189036259122E-17
6002.5  2.838717909260664E-17
6003.  2.807108116742519E-17
6003.5  2.785492934805389E-17
6004.  2.769753874686728E-17
6004.5  2.756316736678114E-17
6005.  2.721872822188289E-17
6005.5  2.675900676400940E-17
6006.  2.642218568898430E-17
6006.5  2.594546498118699E-17
6007.  2.630412907543545E-17
6007.5  2.766348078698528E-17
6008.  2.837571193318146E-17
6008.5  2.893189959817976E-17
6009.  2.821121369221295E-17
6009.5  2.794556128520736E-17
6010.  2.733061552584316E-17
6010.5  2.679504764784733E-17
6011.  2.634049462513883E-17
6011.5  2.562805865886601E-17
6012.  2.575054929510367E-17
6012.5  2.672012789893894E-17
6013.  2.711468271216582E-17
6013.5  2.747379298060010E-17
6014.  2.530861431747473E-17
6014.5  2.477504328775809E-17
6015.  2.409958636179095E-17
6015.5  2.566983949746435E-17
6016.  2.721599713467607E-17
6016.5  2.913370526760405E-17
6017.  2.948287631315202E-17
6017.5  2.929579270387336E-17
6018.  2.837781056498053E-17
6018.5  2.740237170974644E-17
6019.  2.724241782141660E-17
6019.5  2.719940454075847E-17
6020.  2.720084359591374E-17
6020.5  2.734149491055726E-17
6021.  2.750468722257375E-17
6021.5  2.686201919332949E-17
6022.  2.654696407142343E-17
6022.5  2.550439075666559E-17
6023.  2.570906725659861E-17
6023.5  2.596582299736578E-17
6024.  2.720711360674628E-17
6024.5  2.745472621679363E-17
6025.  2.643352678700759E-17
6025.5  2.584911089715124E-17
6026.  2.506502760075608E-17
6026.5  2.524044172795061E-17
6027.  2.530310328391596E-17
6027.5  2.541603949433961E-17
6028.  2.472171345697326E-17
6028.5  2.371060699362093E-17
6029.  2.463566699160377E-17
6029.5  2.501895830505058E-17
6030.  2.581390041124830E-17
6030.5  2.613800301456772E-17
6031.  2.665748147412527E-17
6031.5  2.543021080912595E-17
6032.  2.489882787672150E-17
6032.5  2.408466547088383E-17
6033.  2.434612411665563E-17
6033.5  2.480345825322713E-17
6034.  2.512420464259226E-17
6034.5  2.528074377101505E-17
6035.  2.616489106547805E-17
6035.5  2.602931962964882E-17
6036.  2.577805382684337E-17
6036.5  2.528426414878692E-17
6037.  2.504117551967123E-17
6037.5  2.459292174205438E-17
6038.  2.451806309158639E-17
6038.5  2.436890433719420E-17
6039.  2.482478821342053E-17
6039.5  2.506648661945513E-17
6040.  2.572044938041227E-17
6040.5  2.568593633560678E-17
6041.  2.557890891363365E-17
6041.5  2.570955339356484E-17
6042.  2.578452777104356E-17
6042.5  2.577889457692208E-17
6043.  2.543288919350088E-17
6043.5  2.456569857120805E-17
6044.  2.509817476946846E-17
6044.5  2.543714391244570E-17
6045.  2.369254302549681E-17
6045.5  2.365174605699991E-17
6046.  2.387184679761320E-17
6046.5  2.489834009927613E-17
6047.  2.561279304715435E-17
6047.5  2.534377265052532E-17
6048.  2.487269543104795E-17
6048.5  2.347875619541931E-17
6049.  2.281915216166150E-17
6049.5  2.231768616177052E-17
6050.  2.233370833054280E-17
6050.5  2.250858853924354E-17
6051.  2.312264814955495E-17
6051.5  2.297305100767775E-17
6052.  2.284893932253795E-17
6052.5  2.260646272546153E-17
6053.  2.248169232683568E-17
6053.5  2.212563978833351E-17
6054.  2.213875955921468E-17
6054.5  2.215048990183800E-17
6055.  2.237086194629265E-17
6055.5  2.248321312309107E-17
6056.  2.282892939100317E-17
6056.5  2.358028830880087E-17
6057.  2.431960975963743E-17
6057.5  2.405024817641599E-17
6058.  2.380823882993039E-17
6058.5  2.280343441209411E-17
6059.  2.320162185897230E-17
6059.5  2.362910540767925E-17
6060.  2.373642991038207E-17
6060.5  2.365764209706267E-17
6061.  2.299211747516181E-17
6061.5  2.291817242184632E-17
6062.  2.283174056291614E-17
6062.5  2.373160288439484E-17
6063.  2.399529350743396E-17
6063.5  2.415589183200710E-17
6064.  2.389341447034008E-17
6064.5  2.355764938465053E-17
6065.  2.299433340747348E-17
6065.5  2.283880007514397E-17
6066.  2.303267117896585E-17
6066.5  2.211798283121249E-17
6067.  2.083585698334301E-17
6067.5  1.960588819868647E-17
6068.  1.922216224619478E-17
6068.5  1.983437867551528E-17
6069.  2.053402227767740E-17
6069.5  2.161154267181013E-17
6070.  2.132570793360311E-17
6070.5  2.118284793652470E-17
6071.  2.054530684500161E-17
6071.5  2.045624638569235E-17
6072.  2.030686214021276E-17
6072.5  2.080695071131103E-17
6073.  2.099790407766193E-17
6073.5  1.992933960984403E-17
6074.  1.979139681307119E-17
6074.5  1.953551835580233E-17
6075.  2.016241645636992E-17
6075.5  2.046400417965701E-17
6076.  2.104271169179545E-17
6076.5  2.050220712428835E-17
6077.  1.938682449095903E-17
6077.5  1.899728323316741E-17
6078.  1.878823035606902E-17
6078.5  1.961190358472974E-17
6079.  2.029038602567360E-17
6079.5  2.180931931109712E-17
6080.  2.176648828121485E-17
6080.5  2.174036424620407E-17
6081.  2.030195088632312E-17
6081.5  1.974789530355393E-17
6082.  1.850265422187684E-17
6082.5  1.820057359064950E-17
6083.  1.800325508989051E-17
6083.5  1.856545015460584E-17
6084.  1.830605687620143E-17
6084.5  1.743716456420566E-17
6085.  1.630345120553742E-17
6085.5  1.548970743766346E-17
6086.  1.530105172700333E-17
6086.5  1.535751155376953E-17
6087.  1.560842330063336E-17
6087.5  1.652121968322840E-17
6088.  1.724167915932087E-17
6088.5  1.742632317987838E-17
6089.  1.770362076534612E-17
6089.5  1.866009944969902E-17
6090.  1.961766499747934E-17
6090.5  2.044915518293050E-17
6091.  1.980226101832117E-17
6091.5  1.929484385220432E-17
6092.  1.753600306015211E-17
6092.5  1.807125292369878E-17
6093.  1.858254821812085E-17
6093.5  1.871953067083375E-17
6094.  1.865531643376403E-17
6094.5  1.818809301437532E-17
6095.  1.813710703714943E-17
6095.5  1.808358883327948E-17
6096.  1.769563922762432E-17
6096.5  1.743135240444574E-17
6097.  1.634219524677235E-17
6097.5  1.635199163304278E-17
6098.  1.636343161282532E-17
6098.5  1.637865808635840E-17
6099.  1.633648659062640E-17
6099.5  1.597901995156197E-17
6100.  1.533259627572105E-17
6100.5  1.450758544006936E-17
6101.  1.439984158696400E-17
6101.5  1.442763088196927E-17
6102.  1.504794878268971E-17
6102.5  1.528379102248136E-17
6103.  1.561646451939240E-17
6103.5  1.595366445897889E-17
6104.  1.604786315057921E-17
6104.5  1.570329940825180E-17
6105.  1.553785668212664E-17
6105.5  1.527969162425194E-17
6106.  1.432425083935155E-17
6106.5  1.388707743143890E-17
6107.  1.253664514478935E-17
6107.5  1.301401211897159E-17
6108.  1.384188110315251E-17
6108.5  1.544882923856495E-17
6109.  1.616753494832720E-17
6109.5  1.615422889631207E-17
6110.  1.578973356910447E-17
6110.5  1.508551446270264E-17
6111.  1.474821012842909E-17
6111.5  1.457889103896190E-17
6112.  1.546521213152690E-17
6112.5  1.540283120881625E-17
6113.  1.525083445603458E-17
6113.5  1.357637166090690E-17
6114.  1.263843653237928E-17
6114.5  1.201408909194531E-17
6115.  1.267484484909296E-17
6115.5  1.433941737880281E-17
6116.  1.590443494959070E-17
6116.5  1.688034718805144E-17
6117.  1.616354473191124E-17
6117.5  1.562229486331202E-17
6118.  1.425205581294203E-17
6118.5  1.292671354077425E-17
6119.  1.200767736976898E-17
6119.5  1.203164708846745E-17
6120.  1.273645653818541E-17
6120.5  1.495908766534933E-17
6121.  1.532207436842254E-17
6121.5  1.560115509275903E-17
6122.  1.536347349427007E-17
6122.5  1.545286418614527E-17
6123.  1.588941817500128E-17
6123.5  1.542890322073353E-17
6124.  1.503569865389803E-17
6124.5  1.463929041618874E-17
6125.  1.448557386860136E-17
6125.5  1.409598428226608E-17
6126.  1.375069160881025E-17
6126.5  1.342386409580196E-17
6127.  1.368582944952948E-17
6127.5  1.397471979265817E-17
6128.  1.520085748271172E-17
6128.5  1.545740813525178E-17
6129.  1.572672414958539E-17
6129.5  1.582341511720024E-17
6130.  1.569568400963828E-17
6130.5  1.475748635394078E-17
6131.  1.430237924244500E-17
6131.5  1.377231939132844E-17
6132.  1.301702463756465E-17
6132.5  1.288137078936536E-17
6133.  1.344281485609526E-17
6133.5  1.384367717629726E-17
6134.  1.436328198146141E-17
6134.5  1.381093527879379E-17
6135.  1.355299016940155E-17
6135.5  1.265715200666064E-17
6136.  1.306844545117586E-17
6136.5  1.366247965463299E-17
6137.  1.387820664029589E-17
6137.5  1.403801469166643E-17
6138.  1.536740640673104E-17
6138.5  1.511751192308032E-17
6139.  1.471556979505194E-17
6139.5  1.418043241965314E-17
6140.  1.394553040963977E-17
6140.5  1.355739992500108E-17
6141.  1.344286469064701E-17
6141.5  1.323689066954679E-17
6142.  1.238081872683330E-17
6142.5  1.197936457543355E-17
6143.  1.214471322060689E-17
6143.5  1.242577834726017E-17
6144.  1.299908760746369E-17
6144.5  1.346294031621340E-17
6145.  1.370800873077465E-17
6145.5  1.279150482724377E-17
6146.  1.279699855161092E-17
6146.5  1.285833286336202E-17
6147.  1.203776821696588E-17
6147.5  1.154885361389476E-17
6148.  1.170479330677544E-17
6148.5  1.186183493987438E-17
6149.  1.225531890853065E-17
6149.5  1.243238915218056E-17
6150.  1.255028748587554E-17
6150.5  1.399027019000746E-17
6151.  1.454290805301825E-17
6151.5  1.585969978632284E-17
6152.  1.513401613010133E-17
6152.5  1.459169857924265E-17
6153.  1.328198711223265E-17
6153.5  1.282017933998512E-17
6154.  1.172534242379919E-17
6154.5  1.225367712521913E-17
6155.  1.269465951948365E-17
6155.5  1.318100387378167E-17
6156.  1.344345963702185E-17
6156.5  1.423528796782655E-17
6157.  1.488087385149516E-17
6157.5  1.548293591488089E-17
6158.  1.505054771250486E-17
6158.5  1.451547188099808E-17
6159.  1.223246135796533E-17
6159.5  1.271122465936266E-17
6160.  1.321014837918302E-17
6160.5  1.438008690604980E-17
6161.  1.453014806987500E-17
6161.5  1.379646938099607E-17
6162.  1.294448875028741E-17
6162.5  1.195186570921765E-17
6163.  1.192641424254651E-17
6163.5  1.205079024617461E-17
6164.  1.311752202862431E-17
6164.5  1.282638854837412E-17
6165.  1.244664086755970E-17
6165.5  1.228416441816784E-17
6166.  1.233340378634194E-17
6166.5  1.347320161330937E-17
6167.  1.386088501297154E-17
6167.5  1.442908318904560E-17
6168.  1.435590781485089E-17
6168.5  1.423380428146819E-17
6169.  1.255823733604376E-17
6169.5  1.294724838066324E-17
6170.  1.358933753245336E-17
6170.5  1.400191175148882E-17
6171.  1.412931910735408E-17
6171.5  1.226027110708719E-17
6172.  1.177936829042840E-17
6172.5  1.088242866078737E-17
6173.  1.172694997611591E-17
6173.5  1.213755814828205E-17
6174.  1.294229976835980E-17
6174.5  1.291852569480811E-17
6175.  1.286260038073956E-17
6175.5  1.407885290547380E-17
6176.  1.475066039011507E-17
6176.5  1.553919311219107E-17
6177.  1.533051131921983E-17
6177.5  1.476054165622436E-17
6178.  1.576287027845876E-17
6178.5  1.638931130961993E-17
6179.  1.571163702913064E-17
6179.5  1.537208168627581E-17
6180.  1.454324158136888E-17
6180.5  1.428986436356446E-17
6181.  1.411110047502664E-17
6181.5  1.411886868809253E-17
6182.  1.399640477278643E-17
6182.5  1.359276536583784E-17
6183.  1.427444959461694E-17
6183.5  1.481586375702030E-17
6184.  1.578485874302032E-17
6184.5  1.577383697299283E-17
6185.  1.522192972670546E-17
6185.5  1.447138648049830E-17
6186.  1.380078242297499E-17
6186.5  1.385027397361935E-17
6187.  1.392106596862338E-17
6187.5  1.421356831846604E-17
6188.  1.386527215485868E-17
6188.5  1.351526229800331E-17
6189.  1.298907062474472E-17
6189.5  1.294039124327953E-17
6190.  1.332091822519611E-17
6190.5  1.392301864966345E-17
6191.  1.460406481636206E-17
6191.5  1.554991242975477E-17
6192.  1.553080780021654E-17
6192.5  1.350130874112140E-17
6193.  1.326655624649228E-17
6193.5  1.296718197890207E-17
6194.  1.351447928390453E-17
6194.5  1.372453101315361E-17
6195.  1.414401018694277E-17
6195.5  1.326364666783174E-17
6196.  1.199535985086980E-17
6196.5  1.215163210405198E-17
6197.  1.232095039788920E-17
6197.5  1.419009486275403E-17
6198.  1.401859106302102E-17
6198.5  1.373799696140248E-17
6199.  1.341649023912457E-17
6199.5  1.330291974397652E-17
6200.  1.409382990178594E-17
6200.5  1.330537697660682E-17
6201.  1.183846604247130E-17
6201.5  1.159257618774095E-17
6202.  1.147375661716282E-17
6202.5  1.364207417929236E-17
6203.  1.385722894231339E-17
6203.5  1.429669287578981E-17
6204.  1.488050802104536E-17
6204.5  1.520591374403401E-17
6205.  1.558103702079569E-17
6205.5  1.526927171213436E-17
6206.  1.446750013469033E-17
6206.5  1.344323465330021E-17
6207.  1.279545734616393E-17
6207.5  1.394260420731853E-17
6208.  1.420356867825018E-17
6208.5  1.472133723603634E-17
6209.  1.423883072113484E-17
6209.5  1.389261198613840E-17
6210.  1.437108179440047E-17
6210.5  1.450637237975698E-17
6211.  1.478914987114330E-17
6211.5  1.479880832574105E-17
6212.  1.480721988474261E-17
6212.5  1.529622993226293E-17
6213.  1.571937526709811E-17
6213.5  1.714825918249703E-17
6214.  1.698821987180151E-17
6214.5  1.684088833049082E-17
6215.  1.454913324043020E-17
6215.5  1.397283755792902E-17
6216.  1.321035285880748E-17
6216.5  1.415935550474585E-17
6217.  1.515026949837187E-17
6217.5  1.542188938376174E-17
6218.  1.560327529764039E-17
6218.5  1.634912630309713E-17
6219.  1.577335950408523E-17
6219.5  1.509150175056605E-17
6220.  1.535024929479360E-17
6220.5  1.532125397072587E-17
6221.  1.442855667085514E-17
6221.5  1.489162136791972E-17
6222.  1.551250756079187E-17
6222.5  1.741951185817385E-17
6223.  1.820195563788116E-17
6223.5  2.003376498661332E-17
6224.  1.961567604271139E-17
6224.5  1.897395415858789E-17
6225.  1.853530980922166E-17
6225.5  1.826686899022475E-17
6226.  1.596467125377577E-17
6226.5  1.577068988331232E-17
6227.  1.542883255863866E-17
6227.5  1.557081878877358E-17
6228.  1.564900869756092E-17
6228.5  1.685976909289974E-17
6229.  1.723695425762274E-17
6229.5  1.799168148081393E-17
6230.  1.791532956509040E-17
6230.5  1.787690498260486E-17
6231.  1.588197151654803E-17
6231.5  1.611586460875813E-17
6232.  1.676276908152132E-17
6232.5  1.756909947622982E-17
6233.  1.805858198334764E-17
6233.5  1.810224546459636E-17
6234.  1.778360309245987E-17
6234.5  1.690196841913713E-17
6235.  1.639652986445781E-17
6235.5  1.604767438729566E-17
6236.  1.687318726038671E-17
6236.5  1.719271557268274E-17
6237.  1.796679194644511E-17
6237.5  1.726385324041614E-17
6238.  1.670951601618696E-17
6238.5  1.609435717626644E-17
6239.  1.605309530112841E-17
6239.5  1.620693168529694E-17
6240.  1.710623264047090E-17
6240.5  1.791566690314414E-17
6241.  1.774165457624881E-17
6241.5  1.768875698165964E-17
6242.  1.757067037555307E-17
6242.5  1.737800280896393E-17
6243.  1.718059873341122E-17
6243.5  1.750712906933141E-17
6244.  1.748525854715971E-17
6244.5  1.687863035519403E-17
6245.  1.662596120440285E-17
6245.5  1.633033893293293E-17
6246.  1.582953080434083E-17
6246.5  1.580364575067041E-17
6247.  1.672456128976016E-17
6247.5  1.777949789903699E-17
6248.  1.918423741062698E-17
6248.5  1.882559185602776E-17
6249.  1.857101633426575E-17
6249.5  1.681698635585893E-17
6250.  1.707573425115193E-17
6250.5  1.746806101463004E-17
6251.  1.737380022810921E-17
6251.5  1.727188329975614E-17
6252.  1.565344771409377E-17
6252.5  1.598787493833272E-17
6253.  1.657121517038573E-17
6253.5  1.793877145689857E-17
6254.  1.856660723080648E-17
6254.5  1.791411630890321E-17
6255.  1.786676524862300E-17
6255.5  1.776294593635257E-17
6256.  1.628628610123118E-17
6256.5  1.550080500354635E-17
6257.  1.628033480237446E-17
6257.5  1.669219890677140E-17
6258.  1.761153406517682E-17
6258.5  1.831737800261137E-17
6259.  1.875665081037073E-17
6259.5  1.955692027531816E-17
6260.  1.957365132222444E-17
6260.5  1.946253266097073E-17
6261.  1.757597089348968E-17
6261.5  1.623997458459683E-17
6262.  1.453718134521179E-17
6262.5  1.436404545201491E-17
6263.  1.435036881158024E-17
6263.5  1.468155512861591E-17
6264.  1.495296210271027E-17
6264.5  1.540697205322358E-17
6265.  1.582938781058184E-17
6265.5  1.727210450668507E-17
6266.  1.730462335467114E-17
6266.5  1.733576907229442E-17
6267.  1.725063063054860E-17
6267.5  1.709447903948799E-17
6268.  1.633381756690328E-17
6268.5  1.598391819103817E-17
6269.  1.560950195150543E-17
6269.5  1.586601891432536E-17
6270.  1.602784158559233E-17
6270.5  1.666718054354885E-17
6271.  1.657005316684208E-17
6271.5  1.644866153270752E-17
6272.  1.740849252576846E-17
6272.5  1.780660401328973E-17
6273.  1.884551682679733E-17
6273.5  1.845402202756399E-17
6274.  1.789817882706746E-17
6274.5  1.720599113008998E-17
6275.  1.702347426552561E-17
6275.5  1.794414197630169E-17
6276.  1.796175320433150E-17
6276.5  1.798371809155629E-17
6277.  1.723693412434865E-17
6277.5  1.690725065779532E-17
6278.  1.615932997447933E-17
6278.5  1.629760021425485E-17
6279.  1.655056901452796E-17
6279.5  1.609127276085853E-17
6280.  1.586717052257089E-17
6280.5  1.523291129182752E-17
6281.  1.501202892083522E-17
6281.5  1.453064898010658E-17
6282.  1.492948819520306E-17
6282.5  1.516205488751141E-17
6283.  1.556386228796450E-17
6283.5  1.618393645896806E-17
6284.  1.774217740443497E-17
6284.5  1.754460323164834E-17
6285.  1.741369312248696E-17
6285.5  1.828381225434592E-17
6286.  1.820213341017325E-17
6286.5  1.770640981470375E-17
6287.  1.731859682288297E-17
6287.5  1.701933801927164E-17
6288.  1.652756134846378E-17
6288.5  1.642008639574455E-17
6289.  1.624804712363156E-17
6289.5  1.545038529836831E-17
6290.  1.474068898916737E-17
6290.5  1.323673163963216E-17
6291.  1.342158444101565E-17
6291.5  1.557338543923502E-17
6292.  1.671357559820426E-17
6292.5  1.788022304625449E-17
6293.  1.826879899251483E-17
6293.5  1.826857155373271E-17
6294.  1.772837116928635E-17
6294.5  1.721596426236645E-17
6295.  1.661212024397412E-17
6295.5  1.666016072995845E-17
6296.  1.825474961054679E-17
6296.5  3.222047569290989E-17
6297.  2.953838986451832E-17
6297.5  2.589030330724442E-17
6298.  2.863791376654608E-17
6298.5  2.850873709783469E-17
6299.  1.353837814615912E-17
6299.5  1.560137365512466E-17
6300.  1.885977833745362E-17
6300.5  1.793448221153495E-17
6301.  1.733927022143818E-17
6301.5  1.064915391743425E-17
6302.  5.511582131882239E-18
6302.5  -3.934442139394313E-18
6303.  -1.721165060821114E-18
6303.5  -6.483130725239162E-19
6304.  -5.092595952175315E-18
6304.5  2.058365988724417E-18
6305.  1.756241866303050E-17
6305.5  2.033779951739711E-17
6306.  2.190875410573884E-17
6306.5  1.643264330570865E-17
6307.  1.611393349401638E-17
6307.5  1.591440796642578E-17
6308.  1.465964679923243E-17
6308.5  1.382573904806691E-17
6309.  1.226168186414842E-17
6309.5  1.261656799972924E-17
6310.  1.413600773959199E-17
6310.5  1.622212189753342E-17
6311.  1.782188878732531E-17
6311.5  2.043806004902926E-17
6312.  2.031630796485855E-17
6312.5  1.861038722923853E-17
6313.  1.715669400273943E-17
6313.5  1.586220566692557E-17
6314.  1.493091038451839E-17
6314.5  1.493913510941975E-17
6315.  1.580491940971683E-17
6315.5  1.674512455267915E-17
6316.  1.771319571491755E-17
6316.5  1.854885054751837E-17
6317.  1.897489595768901E-17
6317.5  2.053690741555683E-17
6318.  2.020251452496821E-17
6318.5  1.980680418609615E-17
6319.  1.869804171997555E-17
6319.5  1.820091513620713E-17
6320.  1.663078406478111E-17
6320.5  1.666761075268774E-17
6321.  1.672340635580181E-17
6321.5  1.739724898617451E-17
6322.  1.757071878359778E-17
6322.5  1.672353917254883E-17
6323.  1.605175636350062E-17
6323.5  1.497480104659338E-17
6324.  1.530723008785049E-17
6324.5  1.544751986117178E-17
6325.  1.570294635210218E-17
6325.5  1.563578070824890E-17
6326.  1.551871348963146E-17
6326.5  1.604069872957054E-17
6327.  1.629630120329353E-17
6327.5  1.495347572793701E-17
6328.  1.500474734023364E-17
6328.5  1.517183646800453E-17
6329.  1.607186310848448E-17
6329.5  1.659766608211878E-17
6330.  1.550904654577766E-17
6330.5  1.529661298624004E-17
6331.  1.489543739526677E-17
6331.5  1.382044266360614E-17
6332.  1.307676643829261E-17
6332.5  1.320160084990644E-17
6333.  1.334629920953418E-17
6333.5  1.379831927951414E-17
6334.  1.533219081821708E-17
6334.5  1.656296172471753E-17
6335.  1.665001135518798E-17
6335.5  1.619749684432268E-17
6336.  1.431346786718239E-17
6336.5  1.397158720754585E-17
6337.  1.365167451568117E-17
6337.5  1.498457563598064E-17
6338.  1.524978020343208E-17
6338.5  1.531033952929775E-17
6339.  1.527402309212971E-17
6339.5  1.523539497523640E-17
6340.  1.464235045761259E-17
6340.5  1.433310337859788E-17
6341.  1.318812107150855E-17
6341.5  1.283877622548680E-17
6342.  1.239798295103549E-17
6342.5  1.346364383563556E-17
6343.  1.392465271716789E-17
6343.5  1.538261831444563E-17
6344.  1.577291995092050E-17
6344.5  1.635363747618912E-17
6345.  1.708191052598295E-17
6345.5  1.734983149984334E-17
6346.  1.719646243065921E-17
6346.5  1.721282901558016E-17
6347.  1.724510284700074E-17
6347.5  1.698360252424456E-17
6348.  1.685784574859912E-17
6348.5  1.624127132139811E-17
6349.  1.572205929394621E-17
6349.5  1.465577301671705E-17
6350.  1.422817718213468E-17
6350.5  1.399405071026389E-17
6351.  1.525625657922133E-17
6351.5  1.596755940750870E-17
6352.  1.762336066942358E-17
6352.5  1.746137650959809E-17
6353.  1.735656000514878E-17
6353.5  1.651095608423608E-17
6354.  1.593363647043307E-17
6354.5  1.439597416936894E-17
6355.  1.358182858710394E-17
6355.5  1.296787382019871E-17
6356.  1.390360681997460E-17
6356.5  1.422591707815292E-17
6357.  1.500379807826857E-17
6357.5  1.564914655877539E-17
6358.  1.621802296342255E-17
6358.5  1.803953853327706E-17
6359.  1.824806180209955E-17
6359.5  1.773075020481024E-17
6360.  1.801309589035750E-17
6360.5  1.830398177875849E-17
6361.  2.032263929670387E-17
6361.5  1.973589095731648E-17
6362.  1.290432870152106E-17
6362.5  1.456139290892719E-17
6363.  1.655733159580403E-17
6363.5  1.509317600429298E-17
6364.  1.427971930987792E-17
6364.5  1.057505230011116E-17
6365.  9.896333239487637E-18
6365.5  8.937889366444109E-18
6366.  1.211562861666133E-17
6366.5  1.305404856063587E-17
6367.  9.479633498235262E-18
6367.5  9.485271962017536E-18
6368.  9.494990605591675E-18
6368.5  9.097671151217204E-18
6369.  9.005291298861987E-18
6369.5  1.414285474948736E-17
6370.  1.406804593007261E-17
6370.5  1.392120835152462E-17
6371.  1.309845817168534E-17
6371.5  1.266655611041906E-17
6372.  1.214402516320789E-17
6372.5  1.260055785252196E-17
6373.  1.371611876552149E-17
6373.5  1.446202043390110E-17
6374.  1.492502188052629E-17
6374.5  1.487853594232911E-17
6375.  1.480342800169671E-17
6375.5  1.459894425306195E-17
6376.  1.407015922217950E-17
6376.5  1.368166419409029E-17
6377.  1.296644683857105E-17
6377.5  1.321926058329592E-17
6378.  1.443310131256354E-17
6378.5  1.505994777920743E-17
6379.  1.559964708091675E-17
6379.5  1.427590264702701E-17
6380.  1.372315577329181E-17
6380.5  1.218915850101555E-17
6381.  1.227641193151225E-17
6381.5  1.236462554779525E-17
6382.  1.239056933299599E-17
6382.5  1.270824204143063E-17
6383.  1.468286687672669E-17
6383.5  1.517346472497895E-17
6384.  1.575673032541824E-17
6384.5  1.509178673942393E-17
6385.  1.478532601707305E-17
6385.5  1.372913054667901E-17
6386.  1.326394076595696E-17
6386.5  1.261469732950565E-17
6387.  1.219406169548420E-17
6387.5  1.207056810180766E-17
6388.  1.254828122896277E-17
6388.5  1.304029285350857E-17
6389.  1.385707400555865E-17
6389.5  1.577331345775220E-17
6390.  1.661084443208220E-17
6390.5  1.689176560760105E-17
6391.  1.639594993402676E-17
6391.5  1.542098653493068E-17
6392.  1.465444557673846E-17
6392.5  1.425042980276124E-17
6393.  1.487511299308280E-17
6393.5  1.511002809394947E-17
6394.  1.563836185570225E-17
6394.5  1.501853907783555E-17
6395.  1.462946575747616E-17
6395.5  1.267547931352774E-17
6396.  1.263880423234899E-17
6396.5  1.293523191250453E-17
6397.  1.324486336495331E-17
6397.5  1.347329141398838E-17
6398.  1.347006627770441E-17
6398.5  1.334330938210834E-17
6399.  1.288659490183789E-17
6399.5  1.277775148257505E-17
6400.  1.268224622072037E-17
6400.5  1.298323083113198E-17
6401.  1.312702488785126E-17
6401.5  1.357676878236670E-17
6402.  1.346442672222820E-17
6402.5  1.334883468055334E-17
6403.  1.193035118094474E-17
6403.5  1.140803879892129E-17
6404.  1.013896068768010E-17
6404.5  1.019609320000991E-17
6405.  1.026605434032304E-17
6405.5  1.166801835835132E-17
6406.  1.225202151272061E-17
6406.5  1.395063593371416E-17
6407.  1.428548657014759E-17
6407.5  1.476852242520667E-17
6408.  1.467842366524333E-17
6408.5  1.461238059339247E-17
6409.  1.401098362844017E-17
6409.5  1.370780840230317E-17
6410.  1.319044473940808E-17
6410.5  1.261884507107748E-17
6411.  1.236260378442768E-17
6411.5  1.289062048497290E-17
6412.  1.308271382655026E-17
6412.5  1.348033231567937E-17
6413.  1.240810923720078E-17
6413.5  1.182101601424041E-17
6414.  1.176340467446898E-17
6414.5  1.186082739681829E-17
6415.  1.211249012243376E-17
6415.5  1.223926347904895E-17
6416.  1.232152746892316E-17
6416.5  1.310589953529670E-17
6417.  1.312373307444230E-17
6417.5  1.298243550466450E-17
6418.  1.268459979336428E-17
6418.5  1.245303014038922E-17
6419.  1.223151424616282E-17
6419.5  1.246198359454924E-17
6420.  1.349548990189428E-17
6420.5  1.392990806193449E-17
6421.  1.432933447746197E-17
6421.5  1.497950703909694E-17
6422.  1.486802119428076E-17
6422.5  1.363391022694330E-17
6423.  1.205333722603237E-17
6423.5  1.033300820521249E-17
6424.  9.530908063831317E-18
6424.5  9.365421566333200E-18
6425.  9.651135428949967E-18
6425.5  9.956496161845358E-18
6426.  1.035086738261866E-17
6426.5  1.033611894811480E-17
6427.  1.027019209179902E-17
6427.5  9.520320652174840E-18
6428.  9.906977961226612E-18
6428.5  1.050159585980859E-17
6429.  1.069873972295145E-17
6429.5  1.077663378939332E-17
6430.  1.074546565229851E-17
6430.5  1.078115313416231E-17
6431.  1.084736038192376E-17
6431.5  1.120065841632335E-17
6432.  1.137387360643289E-17
6432.5  1.109086172151970E-17
6433.  1.082675598122786E-17
6433.5  1.024305704799912E-17
6434.  8.811419829811601E-18
6434.5  7.963773402030616E-18
6435.  8.557224712860913E-18
6435.5  8.892112998665552E-18
6436.  9.723983881018243E-18
6436.5  1.006944811985336E-17
6437.  1.031419753789842E-17
6437.5  1.059821234706900E-17
6438.  1.077289050020174E-17
6438.5  1.127582887768199E-17
6439.  1.168202980405189E-17
6439.5  1.202476720814195E-17
6440.  1.269394474329705E-17
6440.5  1.268973174133633E-17
6441.  1.218097186464686E-17
6441.5  1.208293376468994E-17
6442.  1.198464849683098E-17
6442.5  1.314773105233324E-17
6443.  1.344709863278736E-17
6443.5  1.370467258237457E-17
6444.  1.250747578697021E-17
6444.5  1.108002412112254E-17
6445.  9.527255263659348E-18
6445.5  9.111038475124495E-18
6446.  9.442193764018840E-18
6446.5  9.766466597862601E-18
6447.  1.022760652507015E-17
6447.5  9.889808980624913E-18
6448.  9.759759721796246E-18
6448.5  9.641300939556135E-18
6449.  9.576940877212667E-18
6449.5  9.466922996018624E-18
6450.  9.882158410651751E-18
6450.5  1.007412534440159E-17
6451.  1.060120583884017E-17
6451.5  1.121682501191129E-17
6452.  1.249034026314554E-17
6452.5  1.150042980363143E-17
6453.  1.095477588260054E-17
6453.5  8.889677828489560E-18
6454.  8.782280818717001E-18
6454.5  8.708438865266955E-18
6455.  9.620401129931055E-18
6455.5  1.022619897678159E-17
6456.  1.185780041266324E-17
6456.5  1.258715796892606E-17
6457.  1.446196203396798E-17
6457.5  1.420671014926295E-17
6458.  1.400374459249190E-17
6458.5  1.250628458823600E-17
6459.  1.225336336624443E-17
6459.5  1.208562276323584E-17
6460.  1.188519502600978E-17
6460.5  1.169495847511938E-17
6461.  1.128832452619478E-17
6461.5  1.144777781088324E-17
6462.  1.281393463983973E-17
6462.5  1.302952269915957E-17
6463.  1.327367173840433E-17
6463.5  1.192352572123269E-17
6464.  1.143529851384170E-17
6464.5  1.039031435112571E-17
6465.  1.040595620747076E-17
6465.5  1.042710633495926E-17
6466.  1.054791208246097E-17
6466.5  1.068869116690486E-17
6467.  1.219060790399363E-17
6467.5  1.217787246697292E-17
6468.  1.215697170813533E-17
6468.5  1.071978306383906E-17
6469.  1.007096143913404E-17
6469.5  8.392137521955326E-18
6470.  8.316889656725484E-18
6470.5  8.167810098552980E-18
6471.  9.179296895659636E-18
6471.5  9.713931815155362E-18
6472.  1.171911071891971E-17
6472.5  1.212333332715788E-17
6473.  1.296984629478373E-17
6473.5  1.253224863649718E-17
6474.  1.225233888131924E-17
6474.5  1.101998291750872E-17
6475.  1.069208187595436E-17
6475.5  9.980248759679096E-18
6476.  1.011479865625774E-17
6476.5  1.021868651284667E-17
6477.  1.130596270633821E-17
6477.5  1.133694663235623E-17
6478.  1.088789141806117E-17
6478.5  1.122236343310617E-17
6479.  1.153136280711523E-17
6479.5  1.249902607132943E-17
6480.  1.264896565283827E-17
6480.5  1.244611034471231E-17
6481.  1.200972411009957E-17
6481.5  1.152704890978588E-17
6482.  1.109655075021292E-17
6482.5  1.097663138399356E-17
6483.  1.090741125585322E-17
6483.5  1.067399389106952E-17
6484.  1.036370214994097E-17
6484.5  1.049441977667814E-17
6485.  1.054352007231164E-17
6485.5  1.059853437718746E-17
6486.  1.062528199124694E-17
6486.5  1.066693500739502E-17
6487.  1.088265813652748E-17
6487.5  1.097541139572095E-17
6488.  1.098171425970610E-17
6488.5  1.124596195289946E-17
6489.  1.175891289533070E-17
6489.5  1.234726222051864E-17
6490.  1.265562693245861E-17
6490.5  1.290024046597578E-17
6491.  1.247552904909459E-17
6491.5  1.143408788172295E-17
6492.  1.007759829726226E-17
6492.5  9.216935233904768E-18
6493.  9.710705215219881E-18
6493.5  1.005533983526060E-17
6494.  1.098374645450952E-17
6494.5  1.209005741396565E-17
6495.  1.293952798928296E-17
6495.5  1.474968025130664E-17
6496.  1.514994284284987E-17
6496.5  1.578386465861137E-17
6497.  1.581395854144048E-17
6497.5  1.584198878050087E-17
6498.  1.473415556989706E-17
6498.5  1.438768099913970E-17
6499.  1.366012498067758E-17
6499.5  1.340817458313434E-17
6500.  1.312831574619160E-17
6500.5  1.262442774029733E-17
6501.  1.239574662174674E-17
6501.5  1.160351155806516E-17
6502.  1.213888235741428E-17
6502.5  1.285333223735496E-17
6503.  1.233826516960916E-17
6503.5  1.221898526917000E-17
6504.  1.301995603260537E-17
6504.5  1.322128235864143E-17
6505.  1.354571506551945E-17
6505.5  1.426159922815997E-17
6506.  1.456559335439434E-17
6506.5  1.433858698767977E-17
6507.  1.424020145888655E-17
6507.5  1.404366104436100E-17
6508.  1.394417900619423E-17
6508.5  1.389188260853154E-17
6509.  1.252027608928528E-17
6509.5  1.238501473675858E-17
6510.  1.215078467321105E-17
6510.5  1.324367166335936E-17
6511.  1.395118550710236E-17
6511.5  1.375468852860742E-17
6512.  1.337137691887794E-17
6512.5  1.222487012652451E-17
6513.  1.125942109033536E-17
6513.5  1.050198019959040E-17
6514.  1.088206532575182E-17
6514.5  1.115505497306057E-17
6515.  1.206096163349466E-17
6515.5  1.219890809560057E-17
6516.  1.232923852494273E-17
6516.5  1.255836076970695E-17
6517.  1.250935905372479E-17
6517.5  1.197148311101778E-17
6518.  1.220458659050303E-17
6518.5  1.247086140779130E-17
6519.  1.199507402537346E-17
6519.5  1.170972203635398E-17
6520.  1.036377847946482E-17
6520.5  1.054466495952111E-17
6521.  1.079524280682671E-17
6521.5  1.280402569309569E-17
6522.  1.357533814915807E-17
6522.5  1.457769997071933E-17
6523.  1.431003470331707E-17
6523.5  1.386223814898810E-17
6524.  1.374635253086173E-17
6524.5  1.369163123145006E-17
6525.  1.358871916664270E-17
6525.5  1.362307016065890E-17
6526.  1.369801032880314E-17
6526.5  1.346108721122347E-17
6527.  1.332807454140902E-17
6527.5  1.355774278430648E-17
6528.  1.348580514737423E-17
6528.5  1.328038795285702E-17
6529.  1.388629298213128E-17
6529.5  1.429598531119574E-17
6530.  1.210257210212195E-17
6530.5  1.242023815304667E-17
6531.  1.417872470680155E-17
6531.5  1.499976709096510E-17
6532.  1.567525338195539E-17
6532.5  1.611432122165294E-17
6533.  1.593525247670840E-17
6533.5  1.484481976168949E-17
6534.  1.469217776085121E-17
6534.5  1.454008911003239E-17
6535.  1.439499371102703E-17
6535.5  1.425998905980923E-17
6536.  1.361678007108134E-17
6536.5  1.367882447026383E-17
6537.  1.375442528623489E-17
6537.5  1.431478338564254E-17
6538.  1.453300326706598E-17
6538.5  1.508044400403781E-17
6539.  1.543199634233257E-17
6539.5  1.594946583521724E-17
6540.  1.625812801872216E-17
6540.5  1.640881454827552E-17
6541.  1.720798812917110E-17
6541.5  1.760307154265041E-17
6542.  1.831578087498408E-17
6542.5  1.792100477708884E-17
6543.  1.773010147954380E-17
6543.5  1.694265542805034E-17
6544.  1.673582964243800E-17
6544.5  1.628864140142853E-17
6545.  1.536404395807632E-17
6545.5  1.481239696461611E-17
6546.  1.546101808560729E-17
6546.5  1.569579315269324E-17
6547.  1.625048885335143E-17
6547.5  1.646693148367356E-17
6548.  1.662543285499340E-17
6548.5  1.691907094433544E-17
6549.  1.683918123045951E-17
6549.5  1.641199275078592E-17
6550.  1.603540436646187E-17
6550.5  1.570115775510736E-17
6551.  1.393454963845888E-17
6551.5  1.344298886417399E-17
6552.  1.256067593489282E-17
6552.5  1.320115902045480E-17
6553.  1.389218102010605E-17
6553.5  1.385904158661988E-17
6554.  1.389183429634564E-17
6554.5  1.419614556148498E-17
6555.  1.445686817491950E-17
6555.5  1.479840895030848E-17
6556.  1.533408498182651E-17
6556.5  1.551565773715328E-17
6557.  1.552419623746211E-17
6557.5  1.561955454211366E-17
6558.  1.577079825491144E-17
6558.5  1.423979257601328E-17
6559.  1.358562226295700E-17
6559.5  1.347610349635894E-17
6560.  1.398876376058483E-17
6560.5  1.500436894598927E-17
6561.  1.492147806029286E-17
6561.5  1.487896370942839E-17
6562.  1.590953312192131E-17
6562.5  1.584840678208457E-17
6563.  1.560707089484587E-17
6563.5  1.578536303309725E-17
6564.  1.590433367433257E-17
6564.5  1.659885742529730E-17
6565.  1.674650286819844E-17
6565.5  1.701864586741976E-17
6566.  1.621707534383365E-17
6566.5  1.557147736840941E-17
6567.  1.417677373880347E-17
6567.5  1.431126281503409E-17
6568.  1.578246793364594E-17
6568.5  1.594503955991351E-17
6569.  1.610490625170155E-17
6569.5  1.759612954213910E-17
6570.  1.803252538217985E-17
6570.5  1.871168849280323E-17
6571.  1.876505263429459E-17
6571.5  1.882798125271727E-17
6572.  1.844691631001351E-17
6572.5  1.828674648796269E-17
6573.  1.776861416565634E-17
6573.5  1.807624137825482E-17
6574.  1.852518561416646E-17
6574.5  1.799944411449386E-17
6575.  1.785088334413553E-17
6575.5  1.910314011915025E-17
6576.  1.905352901651527E-17
6576.5  1.895981575771061E-17
6577.  1.764444141143127E-17
6577.5  1.700629902230905E-17
6578.  1.597419140244312E-17
6578.5  1.609458688670820E-17
6579.  1.638768675618401E-17
6579.5  1.664778323073526E-17
6580.  1.680679112417096E-17
6580.5  1.743267184434310E-17
6581.  1.741671041106414E-17
6581.5  1.724689444613473E-17
6582.  1.729159767341247E-17
6582.5  1.732582966136222E-17
6583.  1.766205254359085E-17
6583.5  1.762150340927305E-17
6584.  1.729632424159562E-17
6584.5  1.784383003788053E-17
6585.  1.834362173268152E-17
6585.5  1.830866029406314E-17
6586.  1.842723802690885E-17
6586.5  1.909194156603452E-17
6587.  1.887467175143004E-17
6587.5  1.863191433242711E-17
6588.  1.900495480398781E-17
6588.5  1.905759505235552E-17
6589.  1.864569232180140E-17
6589.5  1.754260748703734E-17
6590.  1.603399970677812E-17
6590.5  1.420587436301123E-17
6591.  1.350895685818461E-17
6591.5  1.261245338126759E-17
6592.  1.317115948173930E-17
6592.5  1.411225494853828E-17
6593.  1.575614115145278E-17
6593.5  1.651059350279945E-17
6594.  1.847740084943799E-17
6594.5  1.842434904330485E-17
6595.  1.831007246233579E-17
6595.5  1.863799213207252E-17
6596.  1.882462350304511E-17
6596.5  1.914781459057624E-17
6597.  1.935078245167338E-17
6597.5  1.985246276460522E-17
6598.  1.989585073001885E-17
6598.5  1.992664139409652E-17
6599.  1.906563754254587E-17
6599.5  1.874227308612352E-17
6600.  1.791947753836717E-17
6600.5  1.791937342541829E-17
6601.  1.791931044937787E-17
6601.5  1.889497838021855E-17
6602.  1.898279640063054E-17
6602.5  1.858912161243939E-17
6603.  1.840904922503692E-17
6603.5  1.821846109218327E-17
6604.  1.849109101127572E-17
6604.5  1.862313461868360E-17
6605.  1.910422998609593E-17
6605.5  1.854961354371250E-17
6606.  1.782911675285688E-17
6606.5  1.740808144893477E-17
6607.  1.726135976811887E-17
6607.5  1.716195203067767E-17
6608.  1.754701505946650E-17
6608.5  1.816516547552417E-17
6609.  1.895446665374767E-17
6609.5  1.930396442535148E-17
6610.  2.001292836115768E-17
6610.5  1.981940160963303E-17
6611.  1.943185996963956E-17
6611.5  1.903457872760195E-17
6612.  1.881918531766194E-17
6612.5  1.865610968813797E-17
6613.  1.855326113435887E-17
6613.5  1.830696507331109E-17
6614.  1.876709197888022E-17
6614.5  1.907661446351142E-17
6615.  1.927425294045279E-17
6615.5  1.936020829610016E-17
6616.  1.958816193366374E-17
6616.5  1.983591558467196E-17
6617.  2.004161845922496E-17
6617.5  1.971688502866566E-17
6618.  1.973297116082506E-17
6618.5  2.005062632165581E-17
6619.  1.959306513639377E-17
6619.5  1.912520414743268E-17
6620.  1.826329791901344E-17
6620.5  1.815578107309887E-17
6621.  1.881061526916140E-17
6621.5  1.912844974404137E-17
6622.  1.952894927835197E-17
6622.5  1.972058630904681E-17
6623.  1.983386181598034E-17
6623.5  2.049436905158450E-17
6624.  2.053814253761118E-17
6624.5  2.060737205428596E-17
6625.  1.963590208960095E-17
6625.5  1.920889436840900E-17
6626.  1.821821252019379E-17
6626.5  1.812056735663328E-17
6627.  1.793165691993577E-17
6627.5  1.741187746505491E-17
6628.  1.713719866113944E-17
6628.5  1.679155527199675E-17
6629.  1.695547978094833E-17
6629.5  1.739113996002221E-17
6630.  1.697087470962580E-17
6630.5  1.669334477090803E-17
6631.  1.633146365186535E-17
6631.5  1.633246589470563E-17
6632.  1.644350757824329E-17
6632.5  1.730825571323921E-17
6633.  1.801377830661276E-17
6633.5  1.773466930847875E-17
6634.  1.735263641762990E-17
6634.5  1.583786806329819E-17
6635.  1.662552336435880E-17
6635.5  1.741873105084971E-17
6636.  1.789087148856151E-17
6636.5  1.800861513020730E-17
6637.  1.808462841327593E-17
6637.5  1.903590170120658E-17
6638.  2.021911896000853E-17
6638.5  2.080577977496491E-17
6639.  2.084325665214264E-17
6639.5  1.912220492078038E-17
6640.  1.861708419666646E-17
6640.5  1.783913038801649E-17
6641.  1.792686218687093E-17
6641.5  1.797915726440162E-17
6642.  1.869110783589764E-17
6642.5  1.863403870148408E-17
6643.  1.852656045690222E-17
6643.5  1.809645562672311E-17
6644.  1.786947153715292E-17
6644.5  1.845031364656233E-17
6645.  1.885871408860497E-17
6645.5  1.983348969889991E-17
6646.  1.998179003521655E-17
6646.5  2.007761106506106E-17
6647.  1.941071307031359E-17
6647.5  1.946781484813827E-17
6648.  1.985421695990357E-17
6648.5  1.980602072182578E-17
6649.  1.976562720887509E-17
6649.5  1.977066213161813E-17
6650.  1.960168741238020E-17
6650.5  1.885260983908399E-17
6651.  1.799350498512660E-17
6651.5  1.712568395739732E-17
6652.  1.648958087767142E-17
6652.5  1.640512035105392E-17
6653.  1.684537649793217E-17
6653.5  1.610952104285360E-17
6654.  1.519049938532149E-17
6654.5  1.587627401939634E-17
6655.  1.629215597066090E-17
6655.5  1.877765596145176E-17
6656.  2.036321285634545E-17
6656.5  2.283616471721149E-17
6657.  2.632477532154379E-17
6657.5  2.784311528482092E-17
6658.  3.119960121086071E-17
6658.5  3.202901704682044E-17
6659.  3.366795275733297E-17
6659.5  3.450392790141318E-17
6660.  3.494119627096019E-17
6660.5  3.640361368478241E-17
6661.  3.714384557847934E-17
6661.5  3.891094955226215E-17
6662.  3.846631656253408E-17
6662.5  3.816404924070579E-17
6663.  3.219355140488226E-17
6663.5  3.002887349259721E-17
6664.  2.468060805222400E-17
6664.5  2.278522091333451E-17
6665.  2.120742378055825E-17
6665.5  1.969577755192082E-17
6666.  1.931673178910849E-17
6666.5  1.870902735248134E-17
6667.  1.824418183888376E-17
6667.5  1.776487071586655E-17
6668.  1.672913905493298E-17
6668.5  1.646711591570352E-17
6669.  1.638968979705726E-17
6669.5  1.621899759542408E-17
6670.  1.600214293136597E-17
6670.5  1.696132343301211E-17
6671.  1.728389760980331E-17
6671.5  1.745772035756322E-17
6672.  1.736488367326819E-17
6672.5  1.722018665978850E-17
6673.  1.802225338857580E-17
6673.5  1.836254196461943E-17
6674.  1.831704405934872E-17
6674.5  1.787764881120934E-17
6675.  1.699246361771482E-17
6675.5  1.595239582752767E-17
6676.  1.537872093877899E-17
6676.5  1.527246079865297E-17
6677.  1.603430438680321E-17
6677.5  1.805308957772240E-17
6678.  1.849202886930494E-17
6678.5  1.879430041102101E-17
6679.  1.827537981756899E-17
6679.5  1.818482285929840E-17
6680.  1.806488746176450E-17
6680.5  1.881060971084299E-17
6681.  1.945404337537114E-17
6681.5  1.965654580929035E-17
6682.  1.957943137166599E-17
6682.5  1.902983485122859E-17
6683.  1.871318423081959E-17
6683.5  1.837356862438714E-17
6684.  1.690315086852783E-17
6684.5  1.628998114877691E-17
6685.  1.440912300246689E-17
6685.5  1.475169156701904E-17
6686.  1.521098429676977E-17
6686.5  1.618958453083627E-17
6687.  1.651011636278829E-17
6687.5  1.621416053547436E-17
6688.  1.578042284544243E-17
6688.5  1.505124931212177E-17
6689.  1.540495446130516E-17
6689.5  1.556860311835901E-17
6690.  1.665464990222168E-17
6690.5  1.660846840567182E-17
6691.  1.650943231080227E-17
6691.5  1.653927311788073E-17
6692.  1.655681302946809E-17
6692.5  1.682543403100926E-17
6693.  1.669541658377286E-17
6693.5  1.628887964683126E-17
6694.  1.620818121188195E-17
6694.5  1.614954284130353E-17
6695.  1.559400286630680E-17
6695.5  1.531681932838333E-17
6696.  1.451254403255092E-17
6696.5  1.425517853946792E-17
6697.  1.402048288685612E-17
6697.5  1.391361730967346E-17
6698.  1.382500789044205E-17
6698.5  1.344491214613450E-17
6699.  1.338089328470822E-17
6699.5  1.330790491199347E-17
6700.  1.371765575904383E-17
6700.5  1.385114572747354E-17
6701.  1.402742631694942E-17
6701.5  1.430142150086940E-17
6702.  1.469133292687117E-17
6702.5  1.556193172212038E-17
6703.  1.587969633785864E-17
6703.5  1.566882212528909E-17
6704.  1.493956734005613E-17
6704.5  1.362531371871688E-17
6705.  1.311572155326965E-17
6705.5  1.286714559670178E-17
6706.  1.331447303400363E-17
6706.5  1.380111005845658E-17
6707.  1.491375470618983E-17
6707.5  1.531439774519842E-17
6708.  1.556393248614094E-17
6708.5  1.606755799936385E-17
6709.  1.611135265925353E-17
6709.5  1.613088274469698E-17
6710.  1.588163289986792E-17
6710.5  1.568617817753460E-17
6711.  1.530267940982038E-17
6711.5  1.541984382677017E-17
6712.  1.615232130883451E-17
6712.5  1.607064126336721E-17
6713.  1.599041817810892E-17
6713.5  1.421448543599379E-17
6714.  1.376533317323396E-17
6714.5  1.339330938706664E-17
6715.  1.281891741712453E-17
6715.5  1.211419745466584E-17
6716.  1.227459787060528E-17
6716.5  1.241408821123409E-17
6717.  1.347936678435027E-17
6717.5  1.395659124581998E-17
6718.  1.469429364310423E-17
6718.5  1.512465665814671E-17
6719.  1.529810901841913E-17
6719.5  1.515214013953056E-17
6720.  1.512614198041179E-17
6720.5  1.507672794298208E-17
6721.  1.526883185019047E-17
6721.5  1.537057337997771E-17
6722.  1.485056389177751E-17
6722.5  1.480720737153281E-17
6723.  1.474600107246184E-17
6723.5  1.563540454811152E-17
6724.  1.623925161444850E-17
6724.5  1.684484230994350E-17
6725.  1.657631643879637E-17
6725.5  1.544611572980477E-17
6726.  1.405049771582273E-17
6726.5  1.285620152731108E-17
6727.  1.161895538108027E-17
6727.5  1.165196688748729E-17
6728.  1.287471127731384E-17
6728.5  1.338708768955001E-17
6729.  1.393683013440614E-17
6729.5  1.318221915428774E-17
6730.  1.301882133392758E-17
6730.5  1.326098328205941E-17
6731.  1.366107871685176E-17
6731.5  1.420124091531384E-17
6732.  1.403184741217101E-17
6732.5  1.397030291389347E-17
6733.  1.395958289139581E-17
6733.5  1.406510860559227E-17
6734.  1.424721000513622E-17
6734.5  1.481739102953371E-17
6735.  1.507984315074358E-17
6735.5  1.488698643844707E-17
6736.  1.472274684899276E-17
6736.5  1.436530231035808E-17
6737.  1.422880768224754E-17
6737.5  1.414654220313525E-17
6738.  1.440817159138664E-17
6738.5  1.429601765053553E-17
6739.  1.392573577024209E-17
6739.5  1.382675014244454E-17
6740.  1.375148879942847E-17
6740.5  1.247495666657139E-17
6741.  1.215958544157684E-17
6741.5  1.156659608550776E-17
6742.  1.167644322351596E-17
6742.5  1.178073165129942E-17
6743.  1.191254814489526E-17
6743.5  1.190039548640994E-17
6744.  1.166605425567086E-17
6744.5  1.175741781821263E-17
6745.  1.186693448523252E-17
6745.5  1.217060690737391E-17
6746.  1.224300543985457E-17
6746.5  1.205462031534532E-17
6747.  1.221543837111837E-17
6747.5  1.245920912654814E-17
6748.  1.278096882799637E-17
6748.5  1.288533192222277E-17
6749.  1.199681123175947E-17
6749.5  1.230976313032007E-17
6750.  1.291610987840389E-17
6750.5  1.216281486390053E-17
6751.  1.176563874077448E-17
6751.5  1.050288758410929E-17
6752.  1.077515934784260E-17
6752.5  1.156623990533194E-17
6753.  1.230134701208734E-17
6753.5  1.279569754087096E-17
6754.  1.338079860877011E-17
6754.5  1.323433368500720E-17
6755.  1.254184311829197E-17
6755.5  1.224483225598909E-17
6756.  1.199169201671462E-17
6756.5  1.196684025040849E-17
6757.  1.191479432714202E-17
6757.5  1.168258368820823E-17
6758.  1.145122970848708E-17
6758.5  1.120303517790828E-17
6759.  1.071693828429626E-17
6759.5  1.062197107373541E-17
6760.  1.086378722142668E-17
6760.5  1.092654427331842E-17
6761.  1.101203634047526E-17
6761.5  1.124801343194075E-17
6762.  1.136330943037879E-17
6762.5  1.194786192701611E-17
6763.  1.225200541878097E-17
6763.5  1.277846113678862E-17
6764.  1.326456703789262E-17
6764.5  1.349210675254911E-17
6765.  1.275080599684225E-17
6765.5  1.223318085527511E-17
6766.  1.108352613095196E-17
6766.5  1.105246980244888E-17
6767.  1.103327100654656E-17
6767.5  1.027844417563847E-17
6768.  1.026000901902306E-17
6768.5  1.035988840561270E-17
6769.  1.024207864241443E-17
6769.5  1.015093741691958E-17
6770.  8.566821717397488E-18
6770.5  8.399520166950170E-18
6771.  8.621843386222616E-18
6771.5  9.757038690270823E-18
6772.  1.086532375007621E-17
6772.5  1.265654418610320E-17
6773.  1.310818434493711E-17
6773.5  1.348795817586315E-17
6774.  1.300318559370325E-17
6774.5  1.240512695797106E-17
6775.  1.217914834607549E-17
6775.5  1.218227251766625E-17
6776.  1.309639961529425E-17
6776.5  1.281349873191808E-17
6777.  1.236977646247696E-17
6777.5  1.219746716227889E-17
6778.  1.212818027701153E-17
6778.5  1.235901440576788E-17
6779.  1.232072279508423E-17
6779.5  1.224382202921477E-17
6780.  1.185217770189509E-17
6780.5  1.163568173810737E-17
6781.  1.116829913650480E-17
6781.5  1.127273978952921E-17
6782.  1.160829573422551E-17
6782.5  1.174297772937897E-17
6783.  1.183820324877844E-17
6783.5  1.156501895538432E-17
6784.  1.135204991434251E-17
6784.5  1.067898792700596E-17
6785.  1.052955851793888E-17
6785.5  1.039523918648194E-17
6786.  1.129530250429274E-17
6786.5  1.146746684831413E-17
6787.  1.147484850316928E-17
6787.5  1.099019833563259E-17
6788.  1.043865067261039E-17
6788.5  1.000865895925428E-17
6789.  9.913632846860876E-18
6789.5  1.015567701745189E-17
6790.  1.020749009673576E-17
6790.5  1.028255521791737E-17
6791.  1.017157460604690E-17
6791.5  1.011044580854440E-17
6792.  9.615425269664012E-18
6792.5  9.584928328812781E-18
6793.  9.528209014365508E-18
6793.5  9.842587001501868E-18
6794.  1.000235935675106E-17
6794.5  1.024439074059372E-17
6795.  1.037658729203944E-17
6795.5  1.068573091479808E-17
6796.  1.036988366305955E-17
6796.5  1.016262012254132E-17
6797.  9.511934367400575E-18
6797.5  9.204032275177336E-18
6798.  8.373307353407446E-18
6798.5  8.010575295912286E-18
6799.  7.706952603140436E-18
6799.5  8.894074009121371E-18
6800.  9.270164532392801E-18
6800.5  1.013729096112291E-17
6801.  1.013285377419115E-17
6801.5  1.012812991692986E-17
6802.  9.441169908299041E-18
6802.5  9.249962694823715E-18
6803.  9.109142747189901E-18
6803.5  9.490068438805652E-18
6804.  1.000494331579477E-17
6804.5  1.006735655245190E-17
6805.  1.006199091503081E-17
6805.5  9.561323606096067E-18
6806.  9.536161943178147E-18
6806.5  9.492408986919024E-18
6807.  1.034929070877284E-17
6807.5  1.075458354852361E-17
6808.  1.133281232374127E-17
6808.5  1.093560702686807E-17
6809.  1.002316806454646E-17
6809.5  9.539587879239029E-18
6810.  9.241980124818132E-18
6810.5  1.012486590292961E-17
6811.  1.023021459756733E-17
6811.5  1.035725726972846E-17
6812.  1.049931948473755E-17
6812.5  1.061129050566713E-17
6813.  1.125453643757608E-17
6813.5  1.179404664371104E-17
6814.  1.374752924294528E-17
6814.5  1.498905578448692E-17
6815.  1.623527165871339E-17
6815.5  1.690402838944169E-17
6816.  1.701529710230221E-17
6816.5  1.671720471590270E-17
6817.  1.658733284278818E-17
6817.5  1.642144253288944E-17
6818.  1.502730352387116E-17
6818.5  1.446221182816458E-17
6819.  1.295894807714209E-17
6819.5  1.270948732624294E-17
6820.  1.230058614847980E-17
6820.5  1.149031451714870E-17
6821.  1.112795170845450E-17
6821.5  1.093865204092782E-17
6822.  1.114720521196227E-17
6822.5  1.159498850400446E-17
6823.  1.201429561610223E-17
6823.5  1.225844738083592E-17
6824.  1.093634585209999E-17
6824.5  1.080527119975643E-17
6825.  1.065317723442358E-17
6825.5  1.051010792687853E-17
6826.  1.040225580426059E-17
6826.5  1.081107161439635E-17
6827.  1.074174882510866E-17
6827.5  1.024498284411604E-17
6828.  1.119229389315588E-17
6828.5  1.210097058142904E-17
6829.  1.270735257850453E-17
6829.5  1.284168028197587E-17
6830.  1.287624300438525E-17
6830.5  1.281343626087311E-17
6831.  1.273697583728381E-17
6831.5  1.463760238969882E-17
6832.  1.518259463590400E-17
6832.5  1.463445273572648E-17
6833.  1.382504869683089E-17
6833.5  1.255419133127557E-17
6834.  1.063379968512638E-17
6834.5  9.791600110930618E-18
6835.  8.086853999093044E-18
6835.5  8.418886589025477E-18
6836.  9.100585700557262E-18
6836.5  9.311156913918114E-18
6837.  9.428554233158140E-18
6837.5  9.025214489858862E-18
6838.  8.711317436957722E-18
6838.5  7.904683256880904E-18
6839.  8.067064306568905E-18
6839.5  8.184436872289115E-18
6840.  6.482550532360187E-18
6840.5  6.372473281730871E-18
6841.  6.737880264947644E-18
6841.5  7.317358398301911E-18
6842.  7.854911328534521E-18
6842.5  9.364971245474434E-18
6843.  9.710682997022768E-18
6843.5  9.950914268310205E-18
6844.  9.567806740285645E-18
6844.5  9.113714982909018E-18
6845.  8.827756010555775E-18
6845.5  8.720172574252476E-18
6846.  8.477756840795247E-18
6846.5  8.617624632290800E-18
6847.  8.831135435809358E-18
6847.5  9.461391814667702E-18
6848.  9.701333301364728E-18
6848.5  8.865833620800499E-18
6849.  8.264993460216125E-18
6849.5  7.070640482226522E-18
6850.  7.087854583053659E-18
6850.5  7.097304037402065E-18
6851.  7.404721064249137E-18
6851.5  7.761480706998478E-18
6852.  8.676938104658002E-18
6852.5  8.731581516763709E-18
6853.  8.770407352027353E-18
6853.5  8.595021301932652E-18
6854.  8.579072760825370E-18
6854.5  8.591898277236525E-18
6855.  8.253039454564651E-18
6855.5  7.945567526944232E-18
6856.  7.688023297826724E-18
6856.5  7.752429962407905E-18
6857.  8.400198714850620E-18
6857.5  8.835039335372661E-18
6858.  9.340529754497028E-18
6858.5  1.016335363920274E-17
6859.  1.039575555772743E-17
6859.5  1.032039969612074E-17
6860.  1.052828095916912E-17
6860.5  1.083871754186211E-17
6861.  1.148500491498907E-17
6861.5  1.161532345563293E-17
6862.  6.698255273266395E-18
6862.5  7.421634034938771E-18
6863.  8.834070616285284E-18
6863.5  1.082900942233190E-17
6864.  1.189886585471161E-17
6864.5  1.138691248554697E-17
6865.  1.084399210008193E-17
6865.5  9.469672118144423E-18
6866.  8.578793301877462E-18
6866.5  7.957730602676713E-18
6867.  3.100130553818032E-18
6867.5  2.730969212367152E-18
6868.  3.318041339643902E-18
6868.5  4.390309421750862E-18
6869.  5.353653887376951E-18
6869.5  5.668332134989826E-18
6870.  5.682622852473134E-18
6870.5  5.421930275475393E-18
6871.  5.940461564675597E-18
6871.5  6.538129366784469E-18
6872.  6.928069949418564E-18
6872.5  6.942722600817540E-18
6873.  5.945047090128811E-18
6873.5  5.759074212188012E-18
6874.  5.481837210401262E-18
6874.5  6.105424554330184E-18
6875.  6.343397336789998E-18
6875.5  5.916853744649792E-18
6876.  6.381703956835126E-18
6876.5  7.284451556172556E-18
6877.  7.656194744927001E-18
6877.5  7.855387981118331E-18
6878.  7.888937204016846E-18
6878.5  7.683891004289589E-18
6879.  7.142771821608108E-18
6879.5  6.846680354226185E-18
6880.  6.640838371897378E-18
6880.5  7.596465375097070E-18
6881.  7.811467016892641E-18
6881.5  8.214931242150107E-18
6882.  8.604476843777227E-18
6882.5  8.954773114534672E-18
6883.  9.925536290380128E-18
6883.5  9.919445135033482E-18
6884.  8.835625649711802E-18
6884.5  8.239563732268599E-18
6885.  7.550216312452238E-18
6885.5  7.746080286208449E-18
6886.  7.788957818636639E-18
6886.5  7.639388882714142E-18
6887.  7.818265468102360E-18
6887.5  8.084828028046276E-18
6888.  7.596395934537923E-18
6888.5  7.362086088354486E-18
6889.  5.887457939869590E-18
6889.5  6.272833897125131E-18
6890.  7.026934870308627E-18
6890.5  8.401586036253862E-18
6891.  9.142061798621098E-18
6891.5  8.155084831320507E-18
6892.  8.145888028746060E-18
6892.5  8.220582363688034E-18
6893.  8.098959337106446E-18
6893.5  8.013866844573078E-18
6894.  7.406471525949344E-18
6894.5  7.574362693993617E-18
6895.  8.450200569251490E-18
6895.5  9.002719060292697E-18
6896.  9.505385183737482E-18
6896.5  9.883679099122648E-18
6897.  9.730674271209682E-18
6897.5  8.417411236260781E-18
6898.  7.830370955482624E-18
6898.5  7.141929897211602E-18
6899.  8.089891345056692E-18
6899.5  8.419202199374783E-18
6900.  8.949815712232066E-18
6900.5  8.930062808546168E-18
6901.  8.899037785516419E-18
6901.5  9.216932951019105E-18
6902.  9.356978247359226E-18
6902.5  9.742837292762484E-18
6903.  9.879533694132375E-18
6903.5  1.015062945266272E-17
6904.  1.042541346745263E-17
6904.5  1.057751183329069E-17
6905.  1.070888507699083E-17
6905.5  1.054388163734715E-17
6906.  1.007719229616389E-17
6906.5  9.486973039246693E-18
6907.  9.063376420965575E-18
6907.5  8.447472598251627E-18
6908.  8.411164520269981E-18
6908.5  8.547506734703389E-18
6909.  8.962952054779387E-18
6909.5  9.349753865916408E-18
6910.  9.998308043273024E-18
6910.5  1.015659191553191E-17
6911.  1.030013700846098E-17
6911.5  9.540336038239763E-18
6912.  8.626386484099509E-18
6912.5  7.580914551524897E-18
6913.  7.244583715311296E-18
6913.5  7.026452617620879E-18
6914.  7.059109421488621E-18
6914.5  7.109059401493294E-18
6915.  8.081547407053433E-18
6915.5  8.516222725393783E-18
6916.  9.966922631740594E-18
6916.5  9.474625688103488E-18
6917.  8.454535355267118E-18
6917.5  7.825057692759611E-18
6918.  7.468757082936548E-18
6918.5  8.587029538985200E-18
6919.  9.096286899880649E-18
6919.5  1.036203498773569E-17
6920.  1.012372411446720E-17
6920.5  9.947257363444229E-18
6921.  1.021976890837728E-17
6921.5  9.979862650445854E-18
6922.  8.858772795769958E-18
6922.5  8.595996857859853E-18
6923.  8.343078144608748E-18
6923.5  9.983943090452932E-18
6924.  1.064244036578281E-17
6924.5  1.259783725955811E-17
6925.  1.159353120908440E-17
6925.5  1.034153910589047E-17
6926.  6.793224534358442E-18
6926.5  5.771860137317168E-18
6927.  7.347626133010948E-18
6927.5  7.185664351003024E-18
6928.  6.921826114369542E-18
6928.5  8.027595623258001E-18
6929.  8.523503538398212E-18
6929.5  9.649903207917409E-18
6930.  9.927367110031671E-18
6930.5  1.052710714114568E-17
6931.  1.018930163069728E-17
6931.5  9.988966396268700E-18
6932.  9.289300508914154E-18
6932.5  9.023572624411901E-18
6933.  8.367414747102008E-18
6933.5  8.473433536966673E-18
6934.  8.555259205345471E-18
6934.5  9.388124684692209E-18
6935.  9.519927984985315E-18
6935.5  9.580070582680392E-18
6936.  9.619891961737859E-18
6936.5  9.659782135710059E-18
6937.  9.672727734060678E-18
6937.5  9.614559504390545E-18
6938.  9.184643805223181E-18
6938.5  8.706274685652939E-18
6939.  8.082372963537054E-18
6939.5  8.730761952151427E-18
6940.  8.984473272936243E-18
6940.5  9.545576398459264E-18
6941.  9.648474765307014E-18
6941.5  9.826794038031232E-18
6942.  1.071689746699830E-17
6942.5  1.113285622781777E-17
6943.  1.040696614864942E-17
6943.5  1.058260448516590E-17
6944.  1.100387059735696E-17
6944.5  1.097768106864603E-17
6945.  1.095965862372446E-17
6945.5  1.099401042318228E-17
6946.  1.148300106567940E-17
6946.5  1.304450635329801E-17
6947.  1.174289641048362E-17
6947.5  1.067771167498990E-17
6948.  1.031754996522763E-17
6948.5  1.007563332905673E-17
6949.  9.209392830961171E-18
6949.5  8.455074256037303E-18
6950.  7.653854249683929E-18
6950.5  7.077789815030922E-18
6951.  7.065077544206175E-18
6951.5  8.194193251915955E-18
6952.  8.196875748383442E-18
6952.5  8.201859165726311E-18
6953.  7.861245501981777E-18
6953.5  7.863820383001788E-18
6954.  1.080031109021803E-17
6954.5  1.086200931140555E-17
6955.  1.097790189642296E-17
6955.5  1.066715077775022E-17
6956.  1.050922979835621E-17
6956.5  9.679818877407182E-18
6957.  9.542976924659702E-18
6957.5  9.258099465397002E-18
6958.  9.492581086723237E-18
6958.5  9.648329395086921E-18
6959.  1.058338643706078E-17
6959.5  1.102513647460866E-17
6960.  1.225492486916942E-17
6960.5  1.313756977473250E-17
6961.  1.390765458378668E-17
6961.5  1.410763043988563E-17
6962.  1.405677979251060E-17
6962.5  1.359318132478545E-17
6963.  1.314630734102789E-17
6963.5  1.263913370936311E-17
6964.  1.167081289192783E-17
6964.5  1.131473830346981E-17
6965.  1.049462467682829E-17
6965.5  1.010967608083114E-17
6966.  9.537776183596772E-18
6966.5  8.434677809985970E-18
6967.  8.054747266527229E-18
6967.5  1.050108483077796E-17
6968.  1.121588097729323E-17
6968.5  1.262631585432889E-17
6969.  1.154089615738622E-17
6969.5  1.095083211406183E-17
6970.  1.148240710433472E-17
6970.5  1.194004514497716E-17
6971.  1.311210670233142E-17
6971.5  1.260378140821804E-17
6972.  1.223856249995560E-17
6972.5  1.173461393422512E-17
6973.  1.184076711995362E-17
6973.5  1.248519085956693E-17
6974.  1.175621288172038E-17
6974.5  1.107036617961991E-17
6975.  1.235614268384548E-17
6975.5  1.289999343988826E-17
6976.  1.460156944023485E-17
6976.5  1.400986437164671E-17
6977.  1.328244206930458E-17
6977.5  1.262715002769850E-17
6978.  1.248544910264623E-17
6978.5  1.330296770852863E-17
6979.  1.309710135731761E-17
6979.5  1.276225610166001E-17
6980.  1.193284054541088E-17
6980.5  1.156943803798784E-17
6981.  1.173703256962278E-17
6981.5  1.148009377287102E-17
6982.  1.091963771345393E-17
6982.5  1.179139684079988E-17
6983.  1.231125139250180E-17
6983.5  1.177397764305401E-17
6984.  1.189590927587260E-17
6984.5  1.236215104057865E-17
6985.  1.270422298632261E-17
6985.5  1.297323409765884E-17
6986.  1.223532935613709E-17
6986.5  1.197379067832087E-17
6987.  1.127990132826413E-17
6987.5  1.148487155499442E-17
6988.  1.169480412615625E-17
6988.5  1.179170595659418E-17
6989.  1.182915830956475E-17
6989.5  1.192062337078101E-17
6990.  1.213269373139942E-17
6990.5  1.241603568425597E-17
6991.  1.254510195121640E-17
6991.5  1.259007652408576E-17
6992.  1.254340707456657E-17
6992.5  1.265646002796523E-17
6993.  1.285513036490394E-17
6993.5  1.264734298073167E-17
6994.  1.254666480600484E-17
6994.5  1.146752656071150E-17
6995.  1.155793047382968E-17
6995.5  1.181984341928723E-17
6996.  1.264000216207284E-17
6996.5  1.317759400446036E-17
6997.  1.326531803287208E-17
6997.5  1.314717945349188E-17
6998.  1.271203660918452E-17
6998.5  1.229379469729383E-17
6999.  1.193363241577966E-17
6999.5  1.213905243781423E-17
7000.  1.220456560503123E-17
7000.5  1.235265238717584E-17
7001.  1.206878476572564E-17
7001.5  1.174857867701099E-17
7002.  1.145602622392253E-17
7002.5  1.131779247735864E-17
7003.  1.075761907882604E-17
7003.5  1.096653677512011E-17
7004.  1.127588612523446E-17
7004.5  1.212832520346878E-17
7005.  1.248776453257600E-17
7005.5  1.316479709873182E-17
7006.  1.285416051481446E-17
7006.5  1.223806338121500E-17
7007.  1.195748378353258E-17
7007.5  1.180424599991640E-17
7008.  1.186707238540171E-17
7008.5  1.201204019536668E-17
7009.  1.239921319936212E-17
7009.5  1.208704890693812E-17
7010.  1.186012865957128E-17
7010.5  1.166918388520090E-17
7011.  1.168226541131513E-17
7011.5  1.182706342165388E-17
7012.  1.217602443145360E-17
7012.5  1.250965653509464E-17
7013.  1.191067532779681E-17
7013.5  1.162296183484571E-17
7014.  1.058766831085272E-17
7014.5  1.056705580952085E-17
7015.  1.054102764824196E-17
7015.5  1.135390426499734E-17
7016.  1.175353180770718E-17
7016.5  1.368007360503018E-17
7017.  1.348444897064305E-17
7017.5  1.315873749419398E-17
7018.  1.302424452537286E-17
7018.5  1.296377768427411E-17
7019.  1.273839955135782E-17
7019.5  1.255726442370717E-17
7020.  1.214960989700162E-17
7020.5  1.162333618066575E-17
7021.  1.129977290775396E-17
7021.5  1.143730024462162E-17
7022.  1.160136289496797E-17
7022.5  1.208380848190478E-17
7023.  1.299956359153519E-17
7023.5  1.374705198169523E-17
7024.  1.373087661771497E-17
7024.5  1.326550407213274E-17
7025.  1.103156570708112E-17
7025.5  1.095684316909316E-17
7026.  1.087664086693845E-17
7026.5  1.225139891502172E-17
7027.  1.264028945059911E-17
7027.5  1.289202426684667E-17
7028.  1.254373714577335E-17
7028.5  1.205081824399372E-17
7029.  1.161183765891610E-17
7029.5  1.146238423957079E-17
7030.  1.187688426531230E-17
7030.5  1.226356841599548E-17
7031.  1.299094126845286E-17
7031.5  1.365336359562294E-17
7032.  1.400070555143362E-17
7032.5  1.336900343824379E-17
7033.  1.316755747008028E-17
7033.5  1.269520983601972E-17
7034.  1.254169208632423E-17
7034.5  1.243515462396316E-17
7035.  1.218301665427133E-17
7035.5  1.212654040129482E-17
7036.  1.201442457468474E-17
7036.5  1.203368921394845E-17
7037.  1.205159256909286E-17
7037.5  1.225241170465150E-17
7038.  1.233449090750061E-17
7038.5  1.257616577308749E-17
7039.  1.250043817614762E-17
7039.5  1.240797915008932E-17
7040.  1.295582991163942E-17
7040.5  1.316113905762797E-17
7041.  1.358429177334954E-17
7041.5  1.333409859462500E-17
7042.  1.292998166152517E-17
7042.5  1.244302592204863E-17
7043.  1.222446285194273E-17
7043.5  1.119718932419732E-17
7044.  1.096473310744348E-17
7044.5  1.045652114284173E-17
7045.  1.045940849598871E-17
7045.5  1.046138765997921E-17
7046.  1.190926093123826E-17
7046.5  1.226390852728849E-17
7047.  1.304394354182174E-17
7047.5  1.260127170837539E-17
7048.  1.224783837171563E-17
7048.5  1.171688919387527E-17
7049.  1.141343056177064E-17
7049.5  1.038179854492477E-17
7050.  1.013360634798976E-17
7050.5  9.872309792370066E-18
7051.  1.064050334938533E-17
7051.5  1.100189770523336E-17
7052.  1.238057450041437E-17
7052.5  1.217091735709702E-17
7053.  1.187954338029394E-17
7053.5  1.203340768160362E-17
7054.  1.211760326738736E-17
7054.5  1.279903791099535E-17
7055.  1.279909603060027E-17
7055.5  1.280029994203844E-17
7056.  1.241428577456470E-17
7056.5  1.221419094044739E-17
7057.  1.178402364693350E-17
7057.5  1.166923524077362E-17
7058.  1.141106220495891E-17
7058.5  1.174351346278741E-17
7059.  1.197357788793194E-17
7059.5  1.259196945740322E-17
7060.  1.285095166365219E-17
7060.5  1.356974000903133E-17
7061.  1.307710415537808E-17
7061.5  1.262414105736192E-17
7062.  1.092955952123685E-17
7062.5  1.049421135267017E-17
7063.  9.947331705405570E-18
7063.5  1.038203336332801E-17
7064.  1.090995838934993E-17
7064.5  1.058765207447166E-17
7065.  1.049511780509521E-17
7065.5  1.061744374093096E-17
7066.  1.078688284475462E-17
7066.5  1.106199096412353E-17
7067.  1.098218458387511E-17
7067.5  1.094704552572248E-17
7068.  1.157380167900165E-17
7068.5  1.177820565393659E-17
7069.  1.223030321210510E-17
7069.5  1.285612150854322E-17
7070.  1.323380135440354E-17
7070.5  1.170433466803443E-17
7071.  1.157452624836632E-17
7071.5  1.151713357305732E-17
7072.  1.210002341516559E-17
7072.5  1.257008986006808E-17
7073.  1.220065122938863E-17
7073.5  1.193431059658330E-17
7074.  1.095143577492209E-17
7074.5  1.104713412941005E-17
7075.  1.114950911045492E-17
7075.5  1.213517478401653E-17
7076.  1.245321184520491E-17
7076.5  1.299996844683836E-17
7077.  1.309159197236021E-17
7077.5  1.322249128937689E-17
7078.  1.308997064817959E-17
7078.5  1.302192298964188E-17
7079.  1.256178958166629E-17
7079.5  1.230064205149231E-17
7080.  1.180438104692643E-17
7080.5  1.146885208159176E-17
7081.  1.129033437739700E-17
7081.5  1.037830952486727E-17
7082.  1.012563302195923E-17
7082.5  9.549126384856677E-18
7083.  9.878457166879019E-18
7083.5  1.011273198821245E-17
7084.  1.094616530240859E-17
7084.5  1.109177791519469E-17
7085.  1.127798337886530E-17
7085.5  1.196419438065348E-17
7086.  1.261352455496042E-17
7086.5  1.269281411462550E-17
7087.  1.247705859395743E-17
7087.5  1.097557059466212E-17
7088.  1.062871102997865E-17
7088.5  1.019404777489345E-17
7089.  1.127327989562808E-17
7089.5  1.167829383844570E-17
7090.  1.245984709229506E-17
7090.5  1.253167213592318E-17
7091.  1.265339527176054E-17
7091.5  1.151654186589785E-17
7092.  1.098863489421332E-17
7092.5  9.483390374186926E-18
7093.  9.734344279179408E-18
7093.5  1.033753526382000E-17
7094.  1.113075166022004E-17
7094.5  1.163136008363694E-17
7095.  1.199081575822209E-17
7095.5  1.189823764164505E-17
7096.  1.149613249338345E-17
7096.5  1.146594964941251E-17
7097.  1.144028532991903E-17
7097.5  1.151079979789649E-17
7098.  1.152484501400945E-17
7098.5  1.153856829949890E-17
7099.  1.180346962205482E-17
7099.5  1.210015537003024E-17
7100.  1.163980007712694E-17
7100.5  1.157200920252471E-17
7101.  1.218471983931604E-17
7101.5  1.242328763224246E-17
7102.  1.278001554619204E-17
7102.5  1.283142761326968E-17
7103.  1.284945905354001E-17
7103.5  1.275139089252822E-17
7104.  1.284037757889466E-17
7104.5  1.302206658345280E-17
7105.  1.224671734442331E-17
7105.5  1.181047796666117E-17
7106.  1.048379421415338E-17
7106.5  1.075520469200094E-17
7107.  1.173014104419110E-17
7107.5  1.256652315782751E-17
7108.  1.319862436148491E-17
7108.5  1.261931613375888E-17
7109.  1.243133048069428E-17
7109.5  1.196955959045270E-17
7110.  1.229211176295861E-17
7110.5  1.261657749923349E-17
7111.  1.236467090610595E-17
7111.5  1.230795408828661E-17
7112.  1.233712946519839E-17
7112.5  1.196836042625913E-17
7113.  1.147502097531770E-17
7113.5  1.133612791676545E-17
7114.  1.133543171296312E-17
7114.5  1.234476928774570E-17
7115.  1.234332396166131E-17
7115.5  1.234177787450531E-17
7116.  1.134732411045000E-17
7116.5  1.084819216501909E-17
7117.  1.026660790188088E-17
7117.5  1.052008138816545E-17
7118.  1.119302006868162E-17
7118.5  1.202196144253693E-17
7119.  1.258596805905015E-17
7119.5  1.337239696052848E-17
7120.  1.338931000817860E-17
7120.5  1.314983302380897E-17
7121.  1.225079975677823E-17
7121.5  1.143286523503217E-17
7122.  1.101008761971538E-17
7122.5  1.104575000256961E-17
7123.  1.177313526705598E-17
7123.5  1.188475970175622E-17
7124.  1.202020430685460E-17
7124.5  1.222558269822041E-17
7125.  1.228828528373643E-17
7125.5  1.228025361255018E-17
7126.  1.215124449841401E-17
7126.5  1.194245146215027E-17
7127.  1.259241799568715E-17
7127.5  1.288304038436158E-17
7128.  1.461679907108040E-17
7128.5  1.466129133970007E-17
7129.  1.476221122956248E-17
7129.5  1.385523320965279E-17
7130.  1.329595409650491E-17
7130.5  1.210227493417030E-17
7131.  1.182117061688298E-17
7131.5  1.121871572924353E-17
7132.  1.105388807083970E-17
7132.5  1.091725479315318E-17
7133.  1.121969911271242E-17
7133.5  1.135746422514721E-17
7134.  1.179995927990912E-17
7134.5  1.201216527930471E-17
7135.  1.224635381453288E-17
7135.5  1.262624744520795E-17
7136.  1.276480562048947E-17
7136.5  1.310637539111195E-17
7137.  1.327091510378170E-17
7137.5  1.351477083762741E-17
7138.  1.353537694675311E-17
7138.5  1.351706577033162E-17
7139.  1.240725742411613E-17
7139.5  1.190408718232156E-17
7140.  1.089291908937626E-17
7140.5  1.018153548794514E-17
7141.  9.782961301729255E-18
7141.5  1.019778242271405E-17
7142.  1.049322728989875E-17
7142.5  1.127534534626761E-17
7143.  1.085174260238049E-17
7143.5  1.053092465933396E-17
7144.  1.087873265468492E-17
7144.5  1.122396029988864E-17
7145.  1.251215689476279E-17
7145.5  1.255036817900561E-17
7146.  1.258904497374794E-17
7146.5  1.120339652738680E-17
7147.  1.088794454228507E-17
7147.5  1.102400980435179E-17
7148.  1.134392165849530E-17
7148.5  1.177704869440484E-17
7149.  1.206910764608980E-17
7149.5  1.219224236621930E-17
7150.  1.259279334500719E-17
7150.5  1.298705390914380E-17
7151.  1.371120609821926E-17
7151.5  1.331049282421826E-17
7152.  1.310542187650834E-17
7152.5  1.161177988888597E-17
7153.  1.153215664757037E-17
7153.5  1.144261250732858E-17
7154.  1.197899136186156E-17
7154.5  1.235179389001101E-17
7155.  1.303498519015427E-17
7155.5  1.331777557959201E-17
7156.  1.410350728705034E-17
7156.5  1.445570905483163E-17
7157.  1.478423995698868E-17
7157.5  1.352533104554026E-17
7158.  1.309421010846375E-17
7158.5  1.203358189458289E-17
7159.  1.213121446933013E-17
7159.5  1.225319950975304E-17
7160.  1.273935868099423E-17
7160.5  1.288526270991284E-17
7161.  1.269972525572129E-17
7161.5  1.232233327466162E-17
7162.  1.168628737302999E-17
7162.5  1.133544637468372E-17
7163.  1.117146888735411E-17
7163.5  1.132266765485758E-17
7164.  1.165899523623197E-17
7164.5  1.244150906460511E-17
7165.  1.277859999931860E-17
7165.5  1.299534090816964E-17
7166.  1.232931653564753E-17
7166.5  1.225791225578986E-17
7167.  1.221702977604866E-17
7167.5  1.225066766750748E-17
7168.  1.227986828533961E-17
7168.5  1.148246290090359E-17
7169.  1.124036908721852E-17
7169.5  1.071244214148565E-17
7170.  1.090871190762850E-17
7170.5  1.113611740284347E-17
7171.  1.180820770661169E-17
7171.5  1.211737645724405E-17
7172.  1.336732144930097E-17
7172.5  1.366358514260920E-17
7173.  1.412603124893447E-17
7173.5  1.363111614514773E-17
7174.  1.340514899214919E-17
7174.5  1.179014758556037E-17
7175.  1.152015115269301E-17
7175.5  1.093853011885975E-17
7176.  1.109768783389432E-17
7176.5  1.119290233296574E-17
7177.  1.014636139898303E-17
7177.5  9.651703692754821E-18
7178.  8.344186971635314E-18
7178.5  8.765979057370829E-18
7179.  9.106718319062046E-18
7179.5  1.108872347072450E-17
7180.  1.138596056733364E-17
7180.5  1.128931056891974E-17
7181.  1.098079586157991E-17
7181.5  1.064656991315320E-17
7182.  1.055967289621422E-17
7182.5  1.057562634962388E-17
7183.  1.093416972461248E-17
7183.5  1.120534074298203E-17
7184.  1.160053089806373E-17
7184.5  1.208063417826842E-17
7185.  1.223224627270261E-17
7185.5  1.067556487056769E-17
7186.  1.055956642170199E-17
7186.5  1.032743747280247E-17
7187.  1.092443042010895E-17
7187.5  1.125684898276662E-17
7188.  1.133928328632874E-17
7188.5  1.131145406239278E-17
7189.  1.122008374623603E-17
7189.5  1.114374833531288E-17
7190.  1.108587784265298E-17
7190.5  1.164385699127915E-17
7191.  1.179379512825930E-17
7191.5  1.210900126397326E-17
7192.  1.208710692368422E-17
7192.5  1.206478020760608E-17
7193.  1.195145011320974E-17
7193.5  1.189609249115598E-17
7194.  1.167967853714984E-17
7194.5  1.187005943643530E-17
7195.  1.213104455798844E-17
7195.5  1.273275462351281E-17
7196.  1.293502378577856E-17
7196.5  1.246636635123807E-17
7197.  1.215910580215754E-17
7197.5  1.158441639528253E-17
7198.  1.103620151054784E-17
7198.5  1.074973275278571E-17
7199.  1.055688647525105E-17
7199.5  1.101756286946516E-17
7200.  1.225408868017608E-17
7200.5  1.330982882225881E-17
7201.  1.406402282076889E-17
7201.5  1.364204959207790E-17
7202.  1.325004849469877E-17
7202.5  1.189407581600547E-17
7203.  1.167438588946250E-17
7203.5  1.146277221319159E-17
7204.  1.192294844144825E-17
7204.5  1.212588527093330E-17
7205.  1.282191289620590E-17
7205.5  1.252467267298334E-17
7206.  1.213957690945186E-17
7206.5  1.131246215819751E-17
7207.  1.104544303923358E-17
7207.5  1.136376007343326E-17
7208.  1.214991198793727E-17
7208.5  1.353906395875748E-17
7209.  1.458638857666089E-17
7209.5  1.510149668673983E-17
7210.  1.379631671026479E-17
7210.5  1.332354746561744E-17
7211.  1.222269499313125E-17
7211.5  1.197309086582260E-17
7212.  1.180373866467415E-17
7212.5  1.221436012278918E-17
7213.  1.219071005949971E-17
7213.5  1.194517518488708E-17
7214.  1.234499258225002E-17
7214.5  1.271127046132909E-17
7215.  1.358094265980207E-17
7215.5  1.380371833787174E-17
7216.  1.408590959738160E-17
7216.5  1.400957255562196E-17
7217.  1.391551846726984E-17
7217.5  1.450078156058637E-17
7218.  1.469723835285029E-17
7218.5  1.481295490035958E-17
7219.  1.433891891711558E-17
7219.5  1.354335839356733E-17
7220.  1.372882863212341E-17
7220.5  1.381522989977661E-17
7221.  1.547615871686925E-17
7221.5  1.553981768280203E-17
7222.  1.565160190655575E-17
7222.5  1.536135681920344E-17
7223.  1.517369366037360E-17
7223.5  1.492501726756372E-17
7224.  1.497666169233038E-17
7224.5  1.523444863393645E-17
7225.  1.530887796628799E-17
7225.5  1.537411519355982E-17
7226.  1.392932003748048E-17
7226.5  1.351727292805781E-17
7227.  1.272521057699740E-17
7227.5  1.299381187424686E-17
7228.  1.331128039644418E-17
7228.5  1.391598700257485E-17
7229.  1.413071966895854E-17
7229.5  1.450970724110358E-17
7230.  1.458674593873061E-17
7230.5  1.471051984218001E-17
7231.  1.401191021172134E-17
7231.5  1.370119961867528E-17
7232.  1.384673148250501E-17
7232.5  1.389331192793676E-17
7233.  1.399749892796425E-17
7233.5  1.428651749901222E-17
7234.  1.446565851997800E-17
7234.5  1.411079999805419E-17
7235.  1.435186849278656E-17
7235.5  1.523343624376958E-17
7236.  1.584560891513251E-17
7236.5  1.636179917064951E-17
7237.  1.409756116400524E-17
7237.5  1.416507302493131E-17
7238.  1.661570029169220E-17
7238.5  1.717412768302195E-17
7239.  1.780985742759414E-17
7239.5  1.715251178818920E-17
7240.  1.687226250371402E-17
7240.5  1.589017314305499E-17
7241.  1.722029779738812E-17
7241.5  1.927770124138851E-17
7242.  1.837455521922876E-17
7242.5  1.792109269738401E-17
7243.  1.066260001407766E-17
7243.5  1.087510173609410E-17
7244.  1.133177929386443E-17
7244.5  1.118469353318421E-17
7245.  1.109671443026997E-17
7245.5  1.318494017888305E-17
7246.  1.381367058927698E-17
7246.5  1.531870460845319E-17
7247.  1.523591146007223E-17
7247.5  1.516831338874994E-17
7248.  1.234934265126274E-17
7248.5  1.240810428999367E-17
7249.  1.500410184055346E-17
7249.5  1.461363275598775E-17
7250.  1.418303438063209E-17
7250.5  1.502071149943535E-17
7251.  1.527052300676596E-17
7251.5  1.545776723317869E-17
7252.  1.540782190726551E-17
7252.5  1.533318113143495E-17
7253.  1.620163329554490E-17
7253.5  1.656004252773873E-17
7254.  1.663792377157079E-17
7254.5  1.650888148953187E-17
7255.  1.624125207906875E-17
7255.5  1.682351614689677E-17
7256.  1.716076385584121E-17
7256.5  1.739339256047942E-17
7257.  1.684855453581111E-17
7257.5  1.516642366715826E-17
7258.  1.471490028422002E-17
7258.5  1.435658570253055E-17
7259.  1.408972883254006E-17
7259.5  1.440336645614844E-17
7260.  1.609096795627406E-17
7260.5  1.622932888796163E-17
7261.  1.637802058150549E-17
7261.5  1.569581399894906E-17
7262.  1.546214880070676E-17
7262.5  1.498313344589480E-17
7263.  1.515340391817397E-17
7263.5  1.540226357528120E-17
7264.  1.723007857242215E-17
7264.5  1.797749189046784E-17
7265.  1.873644000826702E-17
7265.5  1.824996165566479E-17
7266.  1.726625026089868E-17
7266.5  1.642620730243735E-17
7267.  1.595115103068879E-17
7267.5  1.627586112477328E-17
7268.  1.661202436755392E-17
7268.5  1.754170601570773E-17
7269.  1.851877804217862E-17
7269.5  1.927686015568154E-17
7270.  1.848079074803657E-17
7270.5  1.817300040638249E-17
7271.  1.730367038650192E-17
7271.5  1.815870867308426E-17
7272.  1.905864766723016E-17
7272.5  2.165002463427115E-17
7273.  2.552470673847868E-17
7273.5  5.337971258888211E-17
7274.  5.621977079477382E-17
7274.5  6.028543269076163E-17
7275.  4.019261529481014E-17
7275.5  3.190689535856494E-17
7276.  1.607552759975856E-17
7276.5  1.654613536155236E-17
7277.  1.747932888556070E-17
7277.5  1.854675122777731E-17
7278.  1.913863589479603E-17
7278.5  1.550539380908068E-17
7279.  1.546562020250203E-17
7279.5  1.588441923154312E-17
7280.  1.655748647826732E-17
7280.5  1.707111206155742E-17
7281.  2.000619705374004E-17
7281.5  2.082799148026443E-17
7282.  2.262653726369503E-17
7282.5  1.953183926784312E-17
7283.  1.632371118047250E-17
7283.5  1.658234599575682E-17
7284.  1.672951114079270E-17
7284.5  1.741596102756128E-17
7285.  1.727921668713903E-17
7285.5  1.708629755944419E-17
7286.  1.671801276445724E-17
7286.5  1.660782678356669E-17
7287.  1.759732959701853E-17
7287.5  1.677494425439515E-17
7288.  1.516753441518509E-17
7288.5  1.581383831495411E-17
7289.  1.616745688934851E-17
7289.5  1.763808530859531E-17
7290.  1.745439516401087E-17
7290.5  1.673855749339545E-17
7291.  1.661848735289662E-17
7291.5  1.652784909977147E-17
7292.  1.605420180025360E-17
7292.5  1.609093144481283E-17
7293.  1.654179130200915E-17
7293.5  1.680509310640273E-17
7294.  1.707538047848300E-17
7294.5  1.776717426606746E-17
7295.  1.800488965283044E-17
7295.5  1.854602865641476E-17
7296.  1.834593989549580E-17
7296.5  1.806616251157579E-17
7297.  1.771284351786087E-17
7297.5  1.761540775754780E-17
7298.  1.871534017664648E-17
7298.5  1.892001899237348E-17
7299.  1.931710719312579E-17
7299.5  1.814596905413120E-17
7300.  1.750979996859724E-17
7300.5  1.860707424544094E-17
7301.  1.871869632323188E-17
7301.5  1.888953049950141E-17
7302.  2.024652924227287E-17
7302.5  2.126444459911930E-17
7303.  2.065690469165392E-17
7303.5  2.032393831347085E-17
7304.  1.923996048131407E-17
7304.5  1.935283488935758E-17
7305.  1.946818237196049E-17
7305.5  1.965106498859252E-17
7306.  1.933356905226732E-17
7306.5  1.640331966289370E-17
7307.  1.569842791222646E-17
7307.5  1.471604550120297E-17
7308.  1.499194491470898E-17
7308.5  1.517944307521753E-17
7309.  1.761510332003124E-17
7309.5  1.793980393125335E-17
7310.  1.856846248447234E-17
7310.5  1.817781831772312E-17
7311.  1.796574415906977E-17
7311.5  1.767863899199087E-17
7312.  1.902779435867378E-17
7312.5  2.283084465304458E-17
7313.  2.203693747096575E-17
7313.5  2.144137079768087E-17
7314.  2.068549446605973E-17
7314.5  2.068521293394216E-17
7315.  2.113897098472177E-17
7315.5  2.067521276208748E-17
7316.  2.020091927966532E-17
7316.5  1.827159490326567E-17
7317.  1.774781985743816E-17
7317.5  1.736617090066343E-17
7318.  1.682293195676514E-17
7318.5  1.606438657335844E-17
7319.  1.325915143016472E-17
7319.5  1.234438883814084E-17
7320.  1.684230206136275E-17
7320.5  1.642935124434416E-17
7321.  1.562830446561101E-17
7321.5  1.792427945756611E-17
7322.  1.917353657522999E-17
7322.5  1.856563199943872E-17
7323.  1.841324242282844E-17
7323.5  1.806681248565785E-17
7324.  1.770829455149102E-17
7324.5  1.743797114235455E-17
7325.  1.791649142542420E-17
7325.5  1.778952743558421E-17
7326.  1.694017113064734E-17
7326.5  1.766356419262952E-17
7327.  1.840793229390611E-17
7327.5  1.749290778773196E-17
7328.  1.732360942269749E-17
7328.5  1.781336694139065E-17
7329.  1.860141941457014E-17
7329.5  1.971064828545635E-17
7330.  1.947996402361832E-17
7330.5  1.929840404184284E-17
7331.  1.633522420064188E-17
7331.5  1.651218911378818E-17
7332.  1.685934459653998E-17
7332.5  1.746406677998753E-17
7333.  1.779622915154216E-17
7333.5  1.645309472153715E-17
7334.  1.683098559543251E-17
7334.5  1.809446957897508E-17
7335.  1.735418664460747E-17
7335.5  1.679050599820040E-17
7336.  1.836279791885564E-17
7336.5  1.894544166925005E-17
7337.  2.055036039450401E-17
7337.5  1.900040849321585E-17
7338.  1.738759411169110E-17
7338.5  1.914457777214806E-17
7339.  1.909325946485601E-17
7339.5  1.484900807526363E-17
7340.  1.569222668153163E-17
7340.5  1.689420898137008E-17
7341.  1.791872363274011E-17
7341.5  1.832364980187141E-17
7342.  1.853936026226471E-17
7342.5  1.758229840707501E-17
7343.  1.567821454608877E-17
7343.5  1.754932680225569E-17
7344.  1.859328769006610E-17
7344.5  1.640848620060423E-17
7345.  1.558962293372461E-17
7345.5  1.355593222774054E-17
7346.  1.629809660704724E-17
7346.5  1.841829122279579E-17
7347.  1.720342877106475E-17
7347.5  1.694251635603640E-17
7348.  1.656808933864619E-17
7348.5  1.606711374695700E-17
7349.  1.553724063626310E-17
7349.5  1.565467641947337E-17
7350.  1.578401697311496E-17
7350.5  1.666668726587420E-17
7351.  1.656506587362322E-17
7351.5  1.641758787180954E-17
7352.  1.725452600509981E-17
7352.5  1.762329788144057E-17
7353.  1.916562409682184E-17
7353.5  1.934907076362538E-17
7354.  1.972181355432621E-17
7354.5  1.916549569317347E-17
7355.  1.884862695863743E-17
7355.5  1.821044826084226E-17
7356.  1.842276769284861E-17
7356.5  1.916590534185069E-17
7357.  1.839323567314300E-17
7357.5  1.778344804113222E-17
7358.  1.934603795672260E-17
7358.5  1.986114655209431E-17
7359.  2.116555754993199E-17
7359.5  2.073973152046662E-17
7360.  2.027960424360021E-17
7360.5  1.931369396049337E-17
7361.  1.899153779766363E-17
7361.5  1.840058279272305E-17
7362.  1.788701674885946E-17
7362.5  1.712402963220713E-17
7363.  1.762623064380874E-17
7363.5  1.784317124790066E-17
7364.  1.850979704930251E-17
7364.5  1.846891189266724E-17
7365.  1.838357691632504E-17
7365.5  1.928065746602366E-17
7366.  1.980502846919824E-17
7366.5  1.921713062827496E-17
7367.  2.009834316249631E-17
7367.5  2.292630826832280E-17
7368.  2.194234084492446E-17
7368.5  2.114571576216787E-17
7369.  1.981442643683696E-17
7369.5  1.934416981044732E-17
7370.  1.808104694082496E-17
7370.5  1.797545903212174E-17
7371.  1.785831605957195E-17
7371.5  1.436093739896235E-17
7372.  1.364854633672433E-17
7372.5  1.640720630083373E-17
7373.  1.481117100811422E-17
7373.5  1.237116310122564E-17
7374.  1.185545188832506E-17
7374.5  1.166841282507143E-17
7375.  1.488413291679168E-17
7375.5  1.444293938083001E-17
7376.  1.349143044729907E-17
7376.5  1.374309357039855E-17
7377.  1.389477103179144E-17
7377.5  1.522345986605877E-17
7378.  1.567003336653178E-17
7378.5  1.678449715019409E-17
7379.  1.671779855997613E-17
7379.5  1.666208280977898E-17
7380.  1.530773316150636E-17
7380.5  1.495499675152007E-17
7381.  1.433396414853871E-17
7381.5  1.408863003752564E-17
7382.  1.380779681069512E-17
7382.5  1.412628678606602E-17
7383.  1.428316057732835E-17
7383.5  1.501228058281792E-17
7384.  1.550693488813052E-17
7384.5  1.628949502068722E-17
7385.  1.696639064411794E-17
7385.5  1.726398067559655E-17
7386.  1.717303677588466E-17
7386.5  1.716567145115733E-17
7387.  1.714969036346266E-17
7387.5  1.697941070609589E-17
7388.  1.687279923430246E-17
7388.5  1.628922221387247E-17
7389.  1.598972453223954E-17
7389.5  1.514937356180289E-17
7390.  1.554157846437729E-17
7390.5  1.588058514056774E-17
7391.  1.547821365741171E-17
7391.5  1.545153154388464E-17
7392.  1.572523218157773E-17
7392.5  1.566943674829116E-17
7393.  1.560328763316283E-17
7393.5  1.517946767850548E-17
7394.  1.503612885250229E-17
7394.5  1.487612360971972E-17
7395.  1.517110499982535E-17
7395.5  1.565674697970582E-17
7396.  1.572417752261591E-17
7396.5  1.575494147733203E-17
7397.  1.446522706473766E-17
7397.5  1.436320527749060E-17
7398.  1.414917882205696E-17
7398.5  1.635765529093582E-17
7399.  1.779528635417900E-17
7399.5  1.801906365095009E-17
7400.  1.752109890096073E-17
7400.5  1.567482442921570E-17
7401.  1.558898649052482E-17
7401.5  1.551171884312618E-17
7402.  1.588460219242311E-17
7402.5  1.589805893834932E-17
7403.  1.552382833788439E-17
7403.5  1.536999071142948E-17
7404.  1.517972298295638E-17
7404.5  1.398586725089034E-17
7405.  1.350700293431923E-17
7405.5  1.213129412058218E-17
7406.  1.292876344731248E-17
7406.5  1.430147291879542E-17
7407.  1.289770858545415E-17
7407.5  1.221968438182600E-17
7408.  1.160887256208450E-17
7408.5  1.194568444264691E-17
7409.  1.280763582781723E-17
7409.5  1.409472566672100E-17
7410.  1.497165261472597E-17
7410.5  1.541352868085808E-17
7411.  1.511381815571368E-17
7411.5  1.379181680273582E-17
7412.  1.393874599132402E-17
7412.5  1.407706394885070E-17
7413.  1.296034619653458E-17
7413.5  1.255240856677472E-17
7414.  1.142778976466070E-17
7414.5  1.195853080658444E-17
7415.  1.264647376687329E-17
7415.5  1.223239429353497E-17
7416.  1.205623935523646E-17
7416.5  1.142451543937797E-17
7417.  1.204718542349626E-17
7417.5  1.317454363568158E-17
7418.  1.379763281542137E-17
7418.5  1.411531501293310E-17
7419.  1.434666437607751E-17
7419.5  1.469303002082726E-17
7420.  1.558170954656738E-17
7420.5  1.560421902260155E-17
7421.  1.562054805871611E-17
7421.5  1.434860347574848E-17
7422.  1.428196799386606E-17
7422.5  1.465551461498753E-17
7423.  1.527731522994515E-17
7423.5  1.589224565889009E-17
7424.  1.569381315599691E-17
7424.5  1.550582721122602E-17
7425.  1.442710603125825E-17
7425.5  1.429617871675574E-17
7426.  1.411720328636556E-17
7426.5  1.520483295467260E-17
7427.  1.566439501994932E-17
7427.5  1.714942956512531E-17
7428.  1.690773447305070E-17
7428.5  1.644354973622825E-17
7429.  1.549824866296559E-17
7429.5  1.498855081701653E-17
7430.  1.366878671636384E-17
7430.5  1.373796624213725E-17
7431.  1.410034895595888E-17
7431.5  1.392569216582991E-17
7432.  1.379383682838241E-17
7432.5  1.340614431148318E-17
7433.  1.313866706761722E-17
7433.5  1.218480771884845E-17
7434.  1.328452681917882E-17
7434.5  1.443251175901783E-17
7435.  1.679618998555941E-17
7435.5  1.731769302356757E-17
7436.  1.656939823698649E-17
7436.5  1.598705558387656E-17
7437.  1.514526765485032E-17
7437.5  1.422868568513386E-17
7438.  1.386753486675636E-17
7438.5  1.397799547054702E-17
7439.  1.398593072033796E-17
7439.5  1.400116656015273E-17
7440.  1.322650701782949E-17
7440.5  1.278225193553179E-17
7441.  1.201134429608484E-17
7441.5  1.252271272521482E-17
7442.  1.421183258955856E-17
7442.5  1.462669785051955E-17
7443.  1.495952914075133E-17
7443.5  1.462300167995955E-17
7444.  1.448695931320608E-17
7444.5  1.407841760699855E-17
7445.  1.381750515254961E-17
7445.5  1.352854157013072E-17
7446.  1.329107779382241E-17
7446.5  1.323297950642547E-17
7447.  1.331580748550432E-17
7447.5  1.369056398098699E-17
7448.  1.426627119650677E-17
7448.5  1.386768697018036E-17
7449.  1.369408497749477E-17
7449.5  1.317499360219663E-17
7450.  1.308911686519486E-17
7450.5  1.290023846147672E-17
7451.  1.314960059579013E-17
7451.5  1.330268322909339E-17
7452.  1.456746050073079E-17
7452.5  1.489501565925317E-17
7453.  1.564157925734238E-17
7453.5  1.525376303643318E-17
7454.  1.492275793259287E-17
7454.5  1.335233658171934E-17
7455.  1.303482507065421E-17
7455.5  1.285756042854841E-17
7456.  1.265363302436363E-17
7456.5  1.241291612101624E-17
7457.  1.210523413503604E-17
7457.5  1.206483202434317E-17
7458.  1.276000862037904E-17
7458.5  1.302709225060852E-17
7459.  1.346611209010759E-17
7459.5  1.444404986895799E-17
7460.  1.489531371575471E-17
7460.5  1.491807462277531E-17
7461.  1.434170300893101E-17
7461.5  1.297752144972410E-17
7462.  1.297438030500809E-17
7462.5  1.297252091851988E-17
7463.  1.403815471927289E-17
7463.5  1.380731462330380E-17
7464.  1.258830635339786E-17
7464.5  1.271930486705341E-17
7465.  1.283895002431280E-17
7465.5  1.448626363304081E-17
7466.  1.486392336590146E-17
7466.5  1.510472264500426E-17
7467.  1.479136048281016E-17
7467.5  1.439527652765849E-17
7468.  1.534620522954091E-17
7468.5  1.561616516984623E-17
7469.  1.473961270934002E-17
7469.5  1.477038454834542E-17
7470.  1.482442317221394E-17
7470.5  1.499627815242645E-17
7471.  1.508232559970611E-17
7471.5  1.510234712776066E-17
7472.  1.503726556693081E-17
7472.5  1.486740789835435E-17
7473.  1.463292515268514E-17
7473.5  1.446748500885636E-17
7474.  1.403960644422728E-17
7474.5  1.388014728686301E-17
7475.  1.344363474486747E-17
7475.5  1.316971156890855E-17
7476.  1.290115708130399E-17
7476.5  1.270409947767656E-17
7477.  1.266872578138987E-17
7477.5  1.274484644168843E-17
7478.  1.352623011091807E-17
7478.5  1.458866157366889E-17
7479.  1.585451195530423E-17
7479.5  1.633180016142098E-17
7480.  1.656135953807213E-17
7480.5  1.542283682732450E-17
7481.  1.323639693226167E-17
7481.5  1.155131971557815E-17
7482.  1.063916626847460E-17
7482.5  1.260568159174864E-17
7483.  1.280325363186640E-17
7483.5  1.309864584035729E-17
7484.  1.272555990498489E-17
7484.5  1.244130300055405E-17
7485.  1.210009465330767E-17
7485.5  1.205031025492865E-17
7486.  1.204607070182220E-17
7486.5  1.199011009692573E-17
7487.  1.193090272363209E-17
7487.5  1.317283610456608E-17
7488.  1.344937434981909E-17
7488.5  1.299251846902227E-17
7489.  1.228044111791964E-17
7489.5  1.123190767505928E-17
7490.  1.130855211964535E-17
7490.5  1.135414151649974E-17
7491.  1.215584746774523E-17
7491.5  1.194157435132545E-17
7492.  1.149136067143779E-17
7492.5  1.156190849339883E-17
7493.  1.160399459054634E-17
7493.5  1.111962658258486E-17
7494.  1.115044730471230E-17
7494.5  1.135004927976163E-17
7495.  1.229507406807726E-17
7495.5  1.307608256476251E-17
7496.  1.397119569898365E-17
7496.5  1.404325933629424E-17
7497.  1.361042563790426E-17
7497.5  1.329611607333088E-17
7498.  1.293567290304239E-17
7498.5  1.322192835407743E-17
7499.  1.339891295565524E-17
7499.5  1.447477446256283E-17
7500.  1.471317727098173E-17
7500.5  1.509391469643526E-17
7501.  1.425141191280402E-17
7501.5  1.387477707921553E-17
7502.  1.276809367274480E-17
7502.5  1.263558503297202E-17
7503.  1.233638362866094E-17
7503.5  1.253109783060185E-17
7504.  1.265710582634293E-17
7504.5  1.287130872474956E-17
7505.  1.290798707210325E-17
7505.5  1.296209011651154E-17
7506.  1.363903046479752E-17
7506.5  1.424751023351706E-17
7507.  1.463169131053303E-17
7507.5  1.456932028243076E-17
7508.  1.369414482772187E-17
7508.5  1.341896819030801E-17
7509.  1.307497379695648E-17
7509.5  1.352302793004961E-17
7510.  1.368549224094486E-17
7510.5  1.388994883192858E-17
7511.  1.358004434485899E-17
7511.5  1.303417284282417E-17
7512.  1.266979692910974E-17
7512.5  1.249058974863345E-17
7513.  1.262609456459316E-17
7513.5  1.296098178375854E-17
7514.  1.380584068479354E-17
7514.5  1.426722031120724E-17
7515.  1.459268128829515E-17
7515.5  1.408666887346603E-17
7516.  1.397822644852331E-17
7516.5  1.377973326714631E-17
7517.  1.409646986673523E-17
7517.5  1.440715493353348E-17
7518.  1.430208988046029E-17
7518.5  1.443762053952394E-17
7519.  1.563667687900423E-17
7519.5  1.557225416320141E-17
7520.  1.548335247000320E-17
7520.5  1.628445587338708E-17
7521.  1.659991826137899E-17
7521.5  1.703956477617376E-17
7522.  1.511199895019190E-17
7522.5  1.137727149181580E-17
7523.  1.164282542069902E-17
7523.5  1.178869468403464E-17
7524.  1.316550614529634E-17
7524.5  1.374501880780117E-17
7525.  1.520863697514035E-17
7525.5  1.461457038158201E-17
7526.  1.415603677372090E-17
7526.5  1.260598920679188E-17
7527.  1.203947948977027E-17
7527.5  1.046697388918434E-17
7528.  1.098637438509459E-17
7528.5  1.154465180584849E-17
7529.  1.242541634048672E-17
7529.5  1.265730871546370E-17
7530.  1.259974638062079E-17
7530.5  1.257468094286164E-17
7531.  1.253650623471536E-17
7531.5  1.277974864736531E-17
7532.  1.289338021478774E-17
7532.5  1.390323609094079E-17
7533.  1.393319006979926E-17
7533.5  1.399659002168568E-17
7534.  1.401274855783854E-17
7534.5  1.402288568656299E-17
7535.  1.475309586982964E-17
7535.5  1.438031460811714E-17
7536.  1.298017008649022E-17
7536.5  1.228323800108502E-17
7537.  1.169082807122511E-17
7537.5  1.259187905171726E-17
7538.  1.288659762559283E-17
7538.5  1.361411094354534E-17
7539.  1.372316320727820E-17
7539.5  1.385210210204743E-17
7540.  1.415063834830182E-17
7540.5  1.425533693094517E-17
7541.  1.441119662903579E-17
7541.5  1.424317852801415E-17
7542.  1.396276649721440E-17
7542.5  1.354302679981775E-17
7543.  1.334719846874067E-17
7543.5  1.338603529891754E-17
7544.  1.370085083802627E-17
7544.5  1.445866629483985E-17
7545.  1.515865795852530E-17
7545.5  1.562906515674924E-17
7546.  1.519059654197786E-17
7546.5  1.498565943301338E-17
7547.  1.438477424467130E-17
7547.5  1.519495567427798E-17
7548.  1.595617826125632E-17
7548.5  1.525737997944060E-17
7549.  1.485575942735124E-17
7549.5  1.313159239567165E-17
7550.  1.322924063251535E-17
7550.5  1.335658318223029E-17
7551.  1.431988768992171E-17
7551.5  1.463252865034257E-17
7552.  1.398632623112069E-17
7552.5  1.328588789415682E-17
7553.  1.198276344964566E-17
7553.5  1.181139797004906E-17
7554.  1.172278789645133E-17
7554.5  1.275952504333753E-17
7555.  1.307764262074537E-17
7555.5  1.383131051216469E-17
7556.  1.409016315687714E-17
7556.5  1.428433416729262E-17
7557.  1.575411465884471E-17
7557.5  1.613518704282773E-17
7558.  1.690986567643331E-17
7558.5  1.603094485002083E-17
7559.  1.511517869742514E-17
7559.5  1.280232844158416E-17
7560.  1.223649984501520E-17
7560.5  1.246882813222697E-17
7561.  1.292201151372142E-17
7561.5  1.358111015686483E-17
7562.  1.418626447109980E-17
7562.5  1.444706660380074E-17
7563.  1.517995089570716E-17
7563.5  1.492151042569560E-17
7564.  1.437561936949822E-17
7564.5  1.403934949791942E-17
7565.  1.384344809465253E-17
7565.5  1.340648394353432E-17
7566.  1.357859839105926E-17
7566.5  1.420774202942570E-17
7567.  1.452591556649025E-17
7567.5  1.479135718833394E-17
7568.  1.509965152324216E-17
7568.5  1.519966468079190E-17
7569.  1.542734017634983E-17
7569.5  1.407963683627317E-17
7570.  1.251507741941755E-17
7570.5  1.433412592090693E-17
7571.  1.474734936252994E-17
7571.5  1.302476851024996E-17
7572.  1.217037983928946E-17
7572.5  1.077126335254326E-17
7573.  1.125566972015890E-17
7573.5  1.148065083325864E-17
7574.  1.140296345373687E-17
7574.5  1.029066025797908E-17
7575.  7.646077168490640E-18
7575.5  8.660290536710213E-18
7576.  9.332237190207331E-18
7576.5  1.182968348948399E-17
7577.  1.197749215102897E-17
7577.5  1.157340429696074E-17
7578.  1.199117693878596E-17
7578.5  1.237939411938427E-17
7579.  1.326183533433833E-17
7579.5  1.350186000260911E-17
7580.  1.382684327787654E-17
7580.5  1.407051178114185E-17
7581.  1.438518094152408E-17
7581.5  1.450435645539323E-17
7582.  1.458202368985129E-17
7582.5  1.525531335940686E-17
7583.  1.546025323920952E-17
7583.5  1.583324422742397E-17
7584.  1.588419908474048E-17
7584.5  1.591343126462448E-17
7585.  1.495883355166951E-17
7585.5  1.505420663191483E-17
7586.  1.540661160942961E-17
7586.5  1.602046545902798E-17
7587.  1.647805401158015E-17
7587.5  1.628440116449679E-17
7588.  1.624280446670200E-17
7588.5  1.616185571058437E-17
7589.  1.579911713859430E-17
7589.5  1.542135251605586E-17
7590.  1.325653083100697E-17
7590.5  1.264487410921606E-17
7591.  1.213060515069974E-17
7591.5  1.256697590246734E-17
7592.  1.320260537480639E-17
7592.5  1.278999474901388E-17
7593.  1.259447606587035E-17
7593.5  1.087256835027044E-17
7594.  1.074091077114611E-17
7594.5  1.046145436348088E-17
7595.  9.616739972981580E-18
7595.5  9.117628437131896E-18
7596.  8.833673482364369E-18
7596.5  8.528630642105982E-18
7597.  7.617647258701859E-18
7597.5  6.628684995333666E-18
7598.  5.801205440777047E-18
7598.5  4.502536055705528E-18
7599.  4.119687791992782E-18
7599.5  3.281798358700796E-18
7600.  2.846706353655654E-18
7600.5  2.337032875809608E-18
7601.  2.860182376295696E-18
7601.5  3.060062517838435E-18
7602.  3.576859050300404E-18
7602.5  3.285633113427910E-18
7603.  2.803451590690495E-18
7603.5  2.390772787086937E-18
7604.  2.198633759321062E-18
7604.5  2.087561649926541E-18
7605.  2.483310477434525E-18
7605.5  3.441887393737264E-18
7606.  3.672434594059470E-18
7606.5  3.827425079782380E-18
7607.  3.574776586784307E-18
7607.5  3.410600415010483E-18
7608.  2.890082299017540E-18
7608.5  3.225676757517839E-18
7609.  3.542715186313389E-18
7609.5  4.393307401543149E-18
7610.  4.569780023581802E-18
7610.5  4.492747479856114E-18
7611.  4.630517285308532E-18
7611.5  4.812882426390020E-18
7612.  5.216656781756308E-18
7612.5  5.360093168514900E-18
7613.  5.316119588523791E-18
7613.5  5.162059222032665E-18
7614.  4.870857972091478E-18
7614.5  5.186182120717961E-18
7615.  5.354933787714757E-18
7615.5  7.781200536657423E-18
7616.  8.041816878839885E-18
7616.5  8.466631556636896E-18
7617.  8.608568962940211E-18
7617.5  8.716800568278127E-18
7618.  9.884522169469082E-18
7618.5  1.013215980584802E-17
7619.  1.048891474888427E-17
7619.5  9.424795485599222E-18
7620.  8.286141779469030E-18
7620.5  7.201514086443650E-18
7621.  6.852096776236403E-18
7621.5  6.289540847788509E-18
7622.  6.554956071342393E-18
7622.5  6.955101989722292E-18
7623.  7.329867460850925E-18
7623.5  7.490152258815040E-18
7624.  7.800672536454832E-18
7624.5  7.357425036607279E-18
7625.  6.391771763493880E-18
7625.5  5.522874158754291E-18
7626.  4.989710139508582E-18
7626.5  5.360647879757438E-18
7627.  5.633505955583515E-18
7627.5  6.445805051926472E-18
7628.  6.356780016439077E-18
7628.5  6.279506208735535E-18
7629.  6.007140853213909E-18
7629.5  5.946517420480686E-18
7630.  5.894590242259127E-18
7630.5  5.860026122296364E-18
7631.  5.817991930397708E-18
7631.5  6.159815056112894E-18
7632.  6.265754547875274E-18
7632.5  6.200992399776427E-18
7633.  6.367335778519121E-18
7633.5  6.654924867302270E-18
7634.  6.244385938855589E-18
7634.5  6.043717830730911E-18
7635.  6.243150080101469E-18
7635.5  6.213454367347635E-18
7636.  6.125743478460757E-18
7636.5  6.157697705105080E-18
7637.  6.180231671618665E-18
7637.5  7.080984148666768E-18
7638.  7.095952294853116E-18
7638.5  6.714167704100406E-18
7639.  6.401363523052310E-18
7639.5  6.091763847059073E-18
7640.  6.167190154527983E-18
7640.5  6.294699260443183E-18
7641.  7.154321663441278E-18
7641.5  7.290922392826586E-18
7642.  7.481022048455999E-18
7642.5  7.423754766358080E-18
7643.  7.364860579701493E-18
7643.5  6.077273081773119E-18
7644.  6.010875395594716E-18
7644.5  5.877514048264316E-18
7645.  6.102308881210992E-18
7645.5  6.229938817580582E-18
7646.  6.750704823206494E-18
7646.5  7.052117034266014E-18
7647.  7.867878857968564E-18
7647.5  8.218659143507261E-18
7648.  8.501710257789801E-18
7648.5  8.632243240284747E-18
7649.  8.650175302367612E-18
7649.5  8.628979007832743E-18
7650.  8.493284388505816E-18
7650.5  8.339407565657575E-18
7651.  8.171424880637900E-18
7651.5  8.094743999706574E-18
7652.  7.766213176681004E-18
7652.5  7.708172854323036E-18
7653.  7.614532273955304E-18
7653.5  8.587944036770988E-18
7654.  9.027783470716663E-18
7654.5  9.649653564705367E-18
7655.  9.674486375607418E-18
7655.5  9.722657113440471E-18
7656.  9.302489888116632E-18
7656.5  9.027479749615201E-18
7657.  7.274254368849354E-18
7657.5  7.134920736723326E-18
7658.  7.264533302059157E-18
7658.5  8.677767508729207E-18
7659.  9.986541015442579E-18
7659.5  1.160433606440263E-17
7660.  1.186177419021929E-17
7660.5  1.126771094063482E-17
7661.  1.001014964723426E-17
7661.5  8.371290363457189E-18
7662.  8.045550476744834E-18
7662.5  8.006054188136413E-18
7663.  9.629379734382485E-18
7663.5  9.693283234377208E-18
7664.  9.811896271575612E-18
7664.5  9.272710658047945E-18
7665.  8.987812056158666E-18
7665.5  1.011906094704621E-17
7666.  1.027767549062712E-17
7666.5  1.058495204318170E-17
7667.  1.066122993206507E-17
7667.5  1.071895464935337E-17
7668.  1.074121530166936E-17
7668.5  1.062044111559596E-17
7669.  1.005197258743944E-17
7669.5  9.415963909119986E-18
7670.  8.737797123570471E-18
7670.5  9.178458857095044E-18
7671.  9.307510699841504E-18
7671.5  9.416544068184075E-18
7672.  9.018657129701505E-18
7672.5  8.418930276979395E-18
7673.  8.317690323770296E-18
7673.5  8.275236101865866E-18
7674.  8.315435635993672E-18
7674.5  8.286375162322263E-18
7675.  8.223135656168402E-18
7675.5  8.241865116953068E-18
7676.  8.253289836890564E-18
7676.5  9.306261304613055E-18
7677.  9.896983021154767E-18
7677.5  1.159938248770064E-17
7678.  1.184344039811692E-17
7678.5  1.205708400744422E-17
7679.  1.070502185313845E-17
7679.5  1.042438107054900E-17
7680.  1.030948421916853E-17
7680.5  1.091677044089573E-17
7681.  1.166562995458531E-17
7681.5  1.152935533599292E-17
7682.  1.143674973772865E-17
7682.5  1.065552647146153E-17
7683.  1.055299078953276E-17
7683.5  1.037274536626914E-17
7684.  9.835464866596128E-18
7684.5  9.567648854046804E-18
7685.  7.724614345253083E-18
7685.5  7.681259293444782E-18
7686.  7.705693488369846E-18
7686.5  8.343999708994509E-18
7687.  8.802871800341865E-18
7687.5  9.377318310031199E-18
7688.  9.427940784129676E-18
7688.5  9.330453562955600E-18
7689.  9.558507948004342E-18
7689.5  9.790006889154557E-18
7690.  9.902310264639101E-18
7690.5  9.811466314745754E-18
7691.  8.805084390225536E-18
7691.5  8.165024220502912E-18
7692.  7.246581607059408E-18
7692.5  7.428056737979494E-18
7693.  7.510471503906561E-18
7693.5  7.971129992173739E-18
7694.  8.249813830247544E-18
7694.5  8.826731930331494E-18
7695.  1.002603167899269E-17
7695.5  1.073141316366097E-17
7696.  1.243712795724089E-17
7696.5  1.268697589276732E-17
7697.  1.309718001307913E-17
7697.5  1.236989673301823E-17
7698.  1.176154399054730E-17
7698.5  1.043638404393257E-17
7699.  1.017175713437331E-17
7699.5  1.000202594124008E-17
7700.  1.033627122671090E-17
7700.5  1.073038792634822E-17
7701.  1.103108162902533E-17
7701.5  1.104407771522570E-17
7702.  9.924984032515514E-18
7702.5  9.249896449200358E-18
7703.  8.112923306192081E-18
7703.5  7.287420361123729E-18
7704.  6.895641973431567E-18
7704.5  6.690877212095925E-18
7705.  6.991044055073530E-18
7705.5  7.742927568127622E-18
7706.  8.694751044340481E-18
7706.5  9.351564771912943E-18
7707.  1.108407792332434E-17
7707.5  1.128785065247260E-17
7708.  1.129918768033502E-17
7708.5  1.147660591299988E-17
7709.  1.164963823194118E-17
7709.5  1.615596295595738E-17
7710.  1.667461241605286E-17
7710.5  1.258940478086834E-17
7711.  1.197501574300859E-17
7711.5  1.112688759167897E-17
7712.  1.206887065205857E-17
7712.5  1.241914384267743E-17
7713.  1.218883803005215E-17
7713.5  1.237822050089183E-17
7714.  1.275539240023780E-17
7714.5  1.193991276380543E-17
7715.  1.147861770272356E-17
7715.5  8.345895221065202E-19
7716.  -5.820876933499383E-19
7716.5  -2.947716742896861E-18
7717.  -6.154103917132714E-20
7717.5  2.269592101357282E-18
7718.  6.028326332155991E-18
7718.5  7.183515049180376E-18
7719.  9.933237014947998E-18
7719.5  1.074634066716264E-17
7720.  1.167359484348126E-17
7720.5  1.200035323106989E-17
7721.  1.212110026320988E-17
7721.5  1.245978495989327E-17
7722.  1.317310466188706E-17
7722.5  1.433485962253721E-17
7723.  1.330402936163449E-17
7723.5  1.282675841993115E-17
7724.  1.196128062126604E-17
7724.5  1.168124455302101E-17
7725.  1.104495973371865E-17
7725.5  9.516427181068973E-18
7726.  8.494169773539701E-18
7726.5  6.722002526298687E-18
7727.  6.503730872650747E-18
7727.5  6.402380575244479E-18
7728.  7.090245790592510E-18
7728.5  7.740459681855117E-18
7729.  8.208240598078585E-18
7729.5  8.240390488814355E-18
7730.  7.766740853312406E-18
7730.5  7.863526728111024E-18
7731.  7.995802582249790E-18
7731.5  9.749304268300273E-18
7732.  1.041071899503270E-17
7732.5  1.111611096446667E-17
7733.  1.091772200161861E-17
7733.5  1.054666260103135E-17
7734.  9.805861979168630E-18
7734.5  9.394782231330690E-18
7735.  1.014927560651116E-17
7735.5  9.905694630523885E-18
7736.  9.097037451792946E-18
7736.5  8.527002305646529E-18
7737.  8.075883797286195E-18
7737.5  7.843447929747892E-18
7738.  7.756259224171285E-18
7738.5  7.535305521894324E-18
7739.  7.165565415249808E-18
7739.5  6.754673658197085E-18
7740.  8.573336969275079E-18
7740.5  9.167362107166940E-18
7741.  1.005723185884435E-17
7741.5  1.035513704802289E-17
7742.  1.083459322900357E-17
7742.5  1.061068217919205E-17
7743.  1.050470472158344E-17
7743.5  9.251750145691024E-18
7744.  9.150598370906386E-18
7744.5  8.940924023152330E-18
7745.  9.575727547652308E-18
7745.5  9.988105163320149E-18
7746.  1.131726217782835E-17
7746.5  1.207699380212486E-17
7747.  1.440823778321549E-17
7747.5  1.078130905235094E-17
7748.  7.407197363419175E-18
7748.5  1.191104149624722E-17
7749.  1.269477162908463E-17
7749.5  1.142626230026980E-17
7750.  1.004694487667133E-17
7750.5  8.231542975641275E-18
7751.  6.136699644026807E-18
7751.5  5.459230643322966E-18
7752.  7.276625613503327E-18
7752.5  4.939995601903748E-18
7753.  5.009934312810180E-19
7753.5  2.331231625008018E-18
7754.  3.319993574569428E-18
7754.5  1.042482104143868E-17
7755.  1.036992959599961E-17
7755.5  9.220673199617600E-18
7756.  9.316211743611015E-18
7756.5  9.390651664290739E-18
7757.  8.259360807518079E-18
7757.5  8.073166220492932E-18
7758.  8.012120757466705E-18
7758.5  8.609952474308306E-18
7759.  9.268782595209632E-18
7759.5  8.373492161956901E-18
7760.  8.184999546732976E-18
7760.5  8.864496391222857E-18
7761.  8.878878097893382E-18
7761.5  8.900678133656629E-18
7762.  9.318256980014517E-18
7762.5  9.504206513209654E-18
7763.  7.048178712100456E-18
7763.5  6.744190876230511E-18
7764.  6.051586223405417E-18
7764.5  6.586368406961050E-18
7765.  6.933877697317689E-18
7765.5  5.639483523680404E-18
7766.  5.740678612601136E-18
7766.5  6.563642269386757E-18
7767.  7.686878069896470E-18
7767.5  8.724541504536203E-18
7768.  9.559147728307609E-18
7768.5  9.670090655887310E-18
7769.  9.202075941648843E-18
7769.5  8.954481869647491E-18
7770.  8.629271515207827E-18
7770.5  8.148320633268230E-18
7771.  7.992896082750203E-18
7771.5  8.312128518186378E-18
7772.  8.626922441248531E-18
7772.5  9.218599148247806E-18
7773.  8.867871048865431E-18
7773.5  8.680851112529538E-18
7774.  7.161955622812399E-18
7774.5  6.981643128645639E-18
7775.  6.666781142687092E-18
7775.5  6.928830647959998E-18
7776.  7.132045246054923E-18
7776.5  7.904385493942786E-18
7777.  7.928093974041984E-18
7777.5  7.472758224299460E-18
7778.  7.569055090664528E-18
7778.5  7.674430990910301E-18
7779.  6.792449719728193E-18
7779.5  6.507638923261181E-18
7780.  6.098059914801092E-18
7780.5  5.940639369505008E-18
7781.  5.693751212717343E-18
7781.5  6.740443869442323E-18
7782.  7.201734174988784E-18
7782.5  7.592739613349300E-18
7783.  7.883543697617114E-18
7783.5  8.551411579286947E-18
7784.  7.477969609732153E-18
7784.5  6.783268587414971E-18
7785.  6.102458055487497E-18
7785.5  6.774945519072986E-18
7786.  9.460225572866647E-18
7786.5  9.859461341993352E-18
7787.  1.022764859271321E-17
7787.5  1.041848197459733E-17
7788.  1.012853122019363E-17
7788.5  7.895098771170011E-18
7789.  9.400911975092752E-18
7789.5  1.137298321933972E-17
7790.  1.240431077187901E-17
7790.5  1.287428277185883E-17
7791.  1.526904170965694E-17
7791.5  1.537308501320118E-17
7792.  1.557217789100769E-17
7792.5  1.175834738587660E-17
7793.  9.704914770294386E-18
7793.5  8.932115484514342E-18
7794.  9.462977719257542E-18
7794.5  1.109369897861038E-17
7795.  1.188731496213893E-17
7795.5  1.250293724807500E-17
7796.  9.040227508576830E-18
7796.5  8.488469497097938E-18
7797.  8.391565128994926E-18
7797.5  6.856796999093290E-18
7798.  5.165309008475258E-18
7798.5  7.781142155063520E-18
7799.  8.467482193352610E-18
7799.5  7.911971102168071E-18
7800.  8.326930325161995E-18
7800.5  8.981280239281950E-18
7801.  1.037689551300182E-17
7801.5  1.099541734657034E-17
7802.  9.616380553910717E-18
7802.5  9.352483391377033E-18
7803.  8.752010677597823E-18
7803.5  8.576162314834927E-18
7804.  8.461190074950504E-18
7804.5  9.869661303452749E-18
7805.  1.014152315829729E-17
7805.5  1.062806399495355E-17
7806.  1.103018170809441E-17
7806.5  1.140466115751365E-17
7807.  1.081160714214153E-17
7807.5  1.060880413226875E-17
7808.  1.009487705874710E-17
7808.5  1.039324334610351E-17
7809.  1.078821368406110E-17
7809.5  1.112978680925003E-17
7810.  1.125859640629011E-17
7810.5  1.138515495732474E-17
7811.  1.029381092318537E-17
7811.5  8.202399273263994E-18
7812.  8.137095350680301E-18
7812.5  8.101862894786473E-18
7813.  5.609111401828571E-18
7813.5  5.812300618731846E-18
7814.  6.775284110233683E-18
7814.5  8.690736237381722E-18
7815.  1.019854461707079E-17
7815.5  9.797959434750973E-18
7816.  9.566015688893411E-18
7816.5  8.725288316838490E-18
7817.  1.091625156069651E-17
7817.5  1.336661397385270E-17
7818.  1.464343148083823E-17
7818.5  1.481121744962421E-17
7819.  1.250148787743742E-17
7819.5  1.399695244763143E-17
7820.  1.638971608405090E-17
7820.5  1.466676215080518E-17
7821.  1.388918060233724E-17
7821.5  1.155464357087470E-17
7822.  1.015981198388420E-17
7822.5  6.893497296371863E-18
7823.  5.201639690799526E-18
7823.5  4.078673819679260E-18
7824.  2.095648699736760E-18
7824.5  2.023947180870777E-18
7825.  2.537094218460476E-18
7825.5  9.977161688444644E-19
7826.  -4.617287023015886E-19
7826.5  5.706652611737572E-18
7827.  7.425159940075165E-18
7827.5  9.885209288047256E-18
7828.  1.032346015518305E-17
7828.5  1.091413447813641E-17
7829.  1.025202119172224E-17
7829.5  9.988267154283546E-18
7830.  9.431273711717269E-18
7830.5  9.367729842683061E-18
7831.  9.241811790253102E-18
7831.5  9.235687874646163E-18
7832.  9.232777497698737E-18
7832.5  8.695226023185391E-18
7833.  8.424565759953260E-18
7833.5  7.703290857935883E-18
7834.  8.119896857325102E-18
7834.5  8.454991243438952E-18
7835.  9.913858361260420E-18
7835.5  1.027192223945226E-17
7836.  1.087473235311119E-17
7836.5  1.142682671659369E-17
7837.  1.205803760381296E-17
7837.5  1.073387610299043E-17
7838.  1.040065804749138E-17
7838.5  1.115574855857200E-17
7839.  1.066788862759072E-17
7839.5  9.867273588510091E-18
7840.  1.075623200790112E-17
7840.5  1.116925686353226E-17
7841.  1.169754524859552E-17
7841.5  1.133748434884573E-17
7842.  1.044243081539298E-17
7842.5  1.103293261579264E-17
7843.  1.143495889139575E-17
7843.5  1.051928412217317E-17
7844.  9.844335423370864E-18
7844.5  7.598616927613575E-18
7845.  7.385731424691933E-18
7845.5  7.178648201946441E-18
7846.  1.032488413192766E-17
7846.5  1.107700610080252E-17
7847.  1.122351762293517E-17
7847.5  1.192468728393936E-17
7848.  1.289725411888952E-17
7848.5  1.383440488409052E-17
7849.  1.416000757030254E-17
7849.5  1.296962096441526E-17
7850.  1.500033633972469E-17
7850.5  1.910567024190080E-17
7851.  1.706471368541343E-17
7851.5  1.589117567546387E-17
7852.  9.241720293956795E-18
7852.5  9.490790756279412E-18
7853.  1.161454819723548E-17
7853.5  1.205105077775565E-17
7854.  1.241258938848476E-17
7854.5  7.901339896141950E-18
7855.  7.726732987102914E-18
7855.5  1.108710436609708E-17
7856.  1.279378035948185E-17
7856.5  1.480653489277882E-17
7857.  1.120272702323840E-17
7857.5  1.044473068528555E-17
7858.  1.550767693613135E-17
7858.5  1.436982763584667E-17
7859.  1.243851594454053E-17
7859.5  1.258255242995709E-17
7860.  1.265234811713782E-17
7860.5  1.081488212795258E-17
7861.  1.018649017324316E-17
7861.5  8.692021504686680E-18
7862.  6.912020339308777E-18
7862.5  5.657448264409149E-18
7863.  7.134943368923535E-18
7863.5  7.102635210395136E-18
7864.  6.213823573177257E-18
7864.5  6.237959211364122E-18
7865.  6.262317396792360E-18
7865.5  7.870115223252022E-18
7866.  8.709226730596109E-18
7866.5  1.242798428719016E-17
7867.  1.240409816971525E-17
7867.5  1.236882657343082E-17
7868.  1.228369028520430E-17
7868.5  1.217473029001791E-17
7869.  8.008373135452956E-18
7869.5  8.222830836703856E-18
7870.  8.672738517378530E-18
7870.5  8.738786024412521E-18
7871.  8.779194588232114E-18
7871.5  9.720172358386721E-18
7872.  9.353917821752981E-18
7872.5  7.913732747352693E-18
7873.  7.949279077136008E-18
7873.5  7.980212239040734E-18
7874.  6.387261658137981E-18
7874.5  6.348042987348065E-18
7875.  7.877164301827312E-18
7875.5  1.090841640205113E-17
7876.  1.462639146755229E-17
7876.5  1.096003680261371E-17
7877.  9.760169254590209E-18
7877.5  9.772592704386479E-18
7878.  9.076830950453350E-18
7878.5  7.841725303703078E-18
7879.  9.513200205002526E-18
7879.5  1.035814975091924E-17
7880.  1.127569101402885E-17
7880.5  1.115697728054442E-17
7881.  1.075495539180616E-17
7881.5  8.754727060504764E-18
7882.  7.284217848980317E-18
7882.5  5.716920695293865E-18
7883.  5.305866758704720E-18
7883.5  4.424563232044801E-18
7884.  5.394611040245187E-18
7884.5  6.413224948337171E-18
7885.  8.530886163501117E-18
7885.5  9.120124493938764E-18
7886.  9.408036804110585E-18
7886.5  1.111345283637337E-17
7887.  1.367723671677131E-17
7887.5  1.267873893732533E-17
7888.  1.224858657687645E-17
7888.5  1.077327372942191E-17
7889.  8.787508268945639E-18
7889.5  4.382271187181101E-18
7890.  3.975768191617634E-18
7890.5  3.721275337026578E-18
7891.  7.018284071942193E-18
7891.5  7.439331402133964E-18
7892.  7.886285389980885E-18
7892.5  6.162586274769976E-18
7893.  4.610292964552797E-18
7893.5  1.971018774894968E-18
7894.  2.364614800371731E-18
7894.5  8.407733055130069E-18
7895.  9.058432174866812E-18
7895.5  9.894201295745727E-18
7896.  1.067914319820558E-17
7896.5  1.085302395958869E-17
7897.  8.725892775993751E-18
7897.5  8.768472007836249E-18
7898.  8.846710568051745E-18
7898.5  9.615982753292263E-18
7899.  1.002567749613421E-17
7899.5  1.016818610427950E-17
7900.  9.853064251098151E-18
7900.5  8.937615251747510E-18
7901.  9.187405738641942E-18
7901.5  9.380565458159857E-18
7902.  9.578732389557199E-18
7902.5  9.754194153365689E-18
7903.  1.045180821198429E-17
7903.5  1.042576294468575E-17
7904.  1.039689766973661E-17
7904.5  1.036078225292352E-17
7905.  1.025384602529608E-17
7905.5  9.180664021745348E-18
7906.  8.738048737249453E-18
7906.5  8.036019772854057E-18
7907.  7.208225560077410E-18
7907.5  6.837633845945761E-18
7908.  9.522185538102023E-18
7908.5  1.062943171942233E-17
7909.  1.319973000204863E-17
7909.5  1.386233202547408E-17
7910.  1.430094323046198E-17
7910.5  2.393757763989338E-17
7911.  2.325115915284103E-17
7911.5  1.686303536051000E-17
7912.  1.291740824813785E-17
7912.5  9.173063781246481E-18
7913.  9.058035682393168E-18
7913.5  9.266062403003997E-18
7914.  1.096906443103367E-17
7914.5  9.257525264669634E-18
7915.  6.934950253106110E-18
7915.5  4.095458613663342E-18
7916.  3.032784070824665E-18
7916.5  2.971980034110214E-18
7917.  2.799548155679094E-18
7917.5  2.457804041105113E-18
7918.  5.995846443274299E-18
7918.5  7.993325174511025E-18
7919.  6.505116571233538E-18
7919.5  7.278893670565271E-18
7920.  9.917395467003711E-18
7920.5  1.125652124714938E-17
7921.  1.235101596755961E-17
7921.5  1.379619786234961E-17
7922.  1.371803775675203E-17
7922.5  1.197806696405287E-17
7923.  1.000493594109878E-17
7923.5  7.701471627555724E-18
7924.  4.780465132880687E-18
7924.5  4.319050125077136E-18
7925.  1.020879159025448E-17
7925.5  9.907488476892302E-18
7926.  9.399289388292483E-18
7926.5  9.859631085093180E-18
7927.  1.008060387666347E-17
7927.5  1.110311537859963E-17
7928.  1.136577342306685E-17
7928.5  1.197490294620768E-17
7929.  9.028757078391588E-18
7929.5  6.957606566212961E-18
7930.  8.583190228666632E-18
7930.5  8.612255852528322E-18
7931.  7.905564221283173E-18
7931.5  7.066246143233323E-18
7932.  6.220732852343486E-18
7932.5  6.045743665958753E-18
7933.  6.218651617475955E-18
7933.5  8.046801023224555E-18
7934.  8.343591632861182E-18
7934.5  8.771766726511927E-18
7935.  8.766093071157751E-18
7935.5  8.780333679034914E-18
7936.  9.721681494345270E-18
7936.5  9.386949091505588E-18
7937.  8.674300268373666E-18
7937.5  8.063460061061483E-18
7938.  7.695466598511245E-18
7938.5  8.300571615739750E-18
7939.  8.281381367609702E-18
7939.5  8.056877305398980E-18
7940.  8.233810177054678E-18
7940.5  8.388073597179811E-18
7941.  8.075690928230958E-18
7941.5  8.312443765495267E-18
7942.  1.010228575561519E-17
7942.5  1.041604877456020E-17
7943.  1.080616712547558E-17
7943.5  1.068560417821072E-17
7944.  1.063584417392652E-17
7944.5  1.044164128133540E-17
7945.  1.001926802011272E-17
7945.5  9.254434262913793E-18
7946.  1.037572949027922E-17
7946.5  1.095483761022954E-17
7947.  1.015064915078057E-17
7947.5  1.081385754917514E-17
7948.  1.271203889692938E-17
7948.5  1.130866169877547E-17
7949.  1.025384776431796E-17
7949.5  7.955469013410628E-18
7950.  7.561601112895739E-18
7950.5  7.260853670502829E-18
7951.  7.587003666848772E-18
7951.5  7.938097446010456E-18
7952.  5.945469471732385E-18
7952.5  5.300768178317174E-18
7953.  4.269472691936823E-18
7953.5  5.773804105649826E-18
7954.  8.103712618294302E-18
7954.5  8.873767482092144E-18
7955.  9.211940013724701E-18
7955.5  7.745401455738637E-18
7956.  7.353991251032967E-18
7956.5  6.452087727717684E-18
7957.  6.988971316390069E-18
7957.5  7.338028220649340E-18
7958.  7.967887613817643E-18
7958.5  7.896221792043834E-18
7959.  7.398211981640708E-18
7959.5  8.046126970374821E-18
7960.  8.651039393544037E-18
7960.5  1.560060541991218E-17
7961.  1.672429650774232E-17
7961.5  1.393827583934672E-17
7962.  1.566665568718876E-17
7962.5  1.797573871340692E-17
7963.  1.312799688235285E-17
7963.5  1.127183483328999E-17
7964.  9.100391279159627E-18
7964.5  8.756333367037768E-18
7965.  8.081631044055580E-18
7965.5  8.589083147851367E-18
7966.  8.873011174056241E-18
7966.5  6.746279934267934E-18
7967.  6.634110611710918E-18
7967.5  6.660089478568711E-18
7968.  4.167332533821983E-18
7968.5  2.150289631392719E-18
7969.  -4.040722188800978E-19
7969.5  6.937459031153764E-19
7970.  8.715476977779301E-18
7970.5  8.589770985694247E-18
7971.  8.443767599096121E-18
7971.5  8.539800716563727E-18
7972.  8.618785360701032E-18
7972.5  9.259887610989114E-18
7973.  9.178281548376560E-18
7973.5  9.040231684694287E-18
7974.  9.020627563022598E-18
7974.5  9.012160492263060E-18
7975.  8.975285070148386E-18
7975.5  9.304269480262448E-18
7976.  1.013119064725258E-17
7976.5  1.106493019455045E-17
7977.  1.171975511100466E-17
7977.5  1.118228977321037E-17
7978.  1.139274890621845E-17
7978.5  1.252764836193087E-17
7979.  1.303840172929473E-17
7979.5  1.355222089937042E-17
7980.  1.215602151250628E-17
7980.5  1.134370041111977E-17
7981.  7.372200509318554E-18
7981.5  6.343618924579105E-18
7982.  4.856692643021482E-18
7982.5  4.876819010809516E-18
7983.  4.912847046014418E-18
7983.5  6.620987556616153E-18
7984.  6.691650535422049E-18
7984.5  6.841658391964228E-18
7985.  7.338063906624636E-18
7985.5  7.638792561992330E-18
7986.  7.705917562395492E-18
7986.5  7.434886422334674E-18
7987.  6.507820665732388E-18
7987.5  6.897414784103041E-18
7988.  7.238418517569451E-18
7988.5  8.418444924433895E-18
7989.  9.441022263020858E-18
7989.5  1.429711955161883E-17
7990.  9.769497466555955E-18
7990.5  4.092113755515326E-18
7991.  8.465815884285893E-18
7991.5  9.811108014545542E-18
7992.  7.272967597537764E-18
7992.5  6.564392896654968E-18
7993.  5.271168538805560E-18
7993.5  5.265771856031825E-18
7994.  5.263165499674933E-18
7994.5  8.862394607954961E-18
7995.  8.331744026970373E-18
7995.5  6.447009958764003E-18
7996.  4.399076969717272E-18
7996.5  2.840286567330822E-18
7997.  3.870131007068910E-18
7997.5  3.303520596114362E-18
7998.  -9.366828871303621E-20
7998.5  2.887227982791771E-18
7999.  6.141485967870057E-18
7999.5  8.006066294112670E-18
8000.  8.639345833623632E-18
8000.5  9.837630951551085E-18
8001.  9.595389479962598E-18
8001.5  9.213037829987392E-18
8002.  9.112089697138753E-18
8002.5  9.068098580345848E-18
8003.  8.737065701226939E-18
8003.5  8.803566888607344E-18
8004.  8.961129322142845E-18
8004.5  9.010545395144401E-18
8005.  9.044001698427383E-18
8005.5  8.713905803276833E-18
8006.  8.588704745940432E-18
8006.5  8.239709565451194E-18
8007.  8.063143926653237E-18
8007.5  7.895133158604177E-18
8008.  8.195829088333233E-18
8008.5  8.486030947604589E-18
8009.  1.011877204610137E-17
8009.5  1.002078164107846E-17
8010.  9.885703428285220E-18
8010.5  9.659166871090354E-18
8011.  9.552014995914985E-18
8011.5  8.777460622404413E-18
8012.  7.870861683681490E-18
8012.5  6.048690082790926E-18
8013.  5.985014386035366E-18
8013.5  5.949395372384747E-18
8014.  5.570377818233787E-18
8014.5  5.883640060295125E-18
8015.  6.933546587024766E-18
8015.5  7.306024006103767E-18
8016.  7.616062100209503E-18
8016.5  7.309077681104746E-18
8017.  6.889333316988494E-18
8017.5  4.857090181799089E-18
8018.  5.849757159178274E-18
8018.5  7.032739729003685E-18
8019.  8.245963016669325E-18
8019.5  8.668279550254485E-18
8020.  9.215463084662907E-18
8020.5  9.787196073863619E-18
8021.  1.077413794056448E-17
8021.5  1.065042899158395E-17
8022.  1.059084279598555E-17
8022.5  1.179471437836903E-17
8023.  1.162232815981062E-17
8023.5  1.107940165499956E-17
8024.  1.126451823615449E-17
8024.5  1.139934198115371E-17
8025.  1.553616999121890E-17
8025.5  1.547669564673896E-17
8026.  1.282178720797651E-17
8026.5  1.095861545156520E-17
8027.  9.017794757782260E-18
8027.5  7.273007733354061E-18
8028.  6.729407008032548E-18
8028.5  5.893123063972939E-18
8029.  2.995111989875481E-18
8029.5  -1.354318314913132E-18
8030.  2.618918634568885E-18
8030.5  4.310543142357919E-18
8031.  6.539245626954493E-18
8031.5  6.893733710232321E-18
8032.  7.682532580428041E-18
8032.5  6.186937908295825E-18
8033.  5.243714039798224E-18
8033.5  4.362207050782846E-18
8034.  4.311800106117066E-18
8034.5  4.417784910794151E-18
8035.  5.241152826671990E-18
8035.5  5.991199454290726E-18
8036.  7.630185344671895E-18
8036.5  7.894942810703467E-18
8037.  7.368102856736346E-18
8037.5  6.846985553477415E-18
8038.  6.165458980619066E-18
8038.5  4.946101393574064E-18
8039.  4.531685899545754E-18
8039.5  5.066165832252784E-18
8040.  5.764159274796697E-18
8040.5  7.100819621671991E-18
8041.  7.979993309183141E-18
8041.5  8.460073748931399E-18
8042.  9.864239173166545E-18
8042.5  1.005603513310803E-17
8043.  1.040597350482147E-17
8043.5  8.881209512050409E-18
8044.  7.665261574642821E-18
8044.5  6.061495628092639E-18
8045.  5.887783668099347E-18
8045.5  6.344291467244551E-18
8046.  6.535830353655569E-18
8046.5  6.755252179799939E-18
8047.  7.263750523200029E-18
8047.5  7.538652000223306E-18
8048.  9.111362437182592E-18
8048.5  9.270183492714538E-18
8049.  9.534729821642729E-18
8049.5  9.676522804723843E-18
8050.  9.742635802045514E-18
8050.5  1.003318073393346E-17
8051.  9.916279031781273E-18
8051.5  9.613714632343068E-18
8052.  9.224268521414691E-18
8052.5  8.952484947252608E-18
8053.  7.380688937580073E-18
8053.5  7.199039541696556E-18
8054.  7.232956479008612E-18
8054.5  6.598027989163433E-18
8055.  5.960653955137480E-18
8055.5  7.059820400250693E-18
8056.  7.306482197384562E-18
8056.5  7.102071053756890E-18
8057.  7.937206906448805E-18
8057.5  9.145333081749630E-18
8058.  9.267492036449345E-18
8058.5  9.324706308737241E-18
8059.  9.810968031863003E-18
8059.5  8.696056223014364E-18
8060.  6.309779438419081E-18
8060.5  7.237257966383427E-18
8061.  7.802022895388418E-18
8061.5  8.632213328877615E-18
8062.  8.783980347879150E-18
8062.5  9.066701329950527E-18
8063.  8.323459414207675E-18
8063.5  7.668412802023814E-18
8064.  7.045371440793402E-18
8064.5  6.666029996173447E-18
8065.  5.059867925769899E-18
8065.5  3.525466672680455E-18
8066.  1.581086189050600E-18
8066.5  3.633266020324714E-18
8067.  4.396718194458396E-18
8067.5  5.554520667867004E-18
8068.  5.731501861149391E-18
8068.5  6.057517430430582E-18
8069.  6.546858371891848E-18
8069.5  6.806851159164266E-18
8070.  6.715351983202949E-18
8070.5  6.765273295718145E-18
8071.  6.914356217522578E-18
8071.5  6.448105941891282E-18
8072.  6.087748858548589E-18
8072.5  7.715774863514478E-18
8073.  7.859732197162032E-18
8073.5  7.334290514529845E-18
8074.  6.823948971133275E-18
8074.5  6.255723574493432E-18
8075.  6.295859267436910E-18
8075.5  6.328768954236601E-18
8076.  6.556354620917209E-18
8076.5  6.657093772048193E-18
8077.  6.817764367965216E-18
8077.5  6.648064413836898E-18
8078.  6.571898637401728E-18
8078.5  7.270358903607365E-18
8079.  7.280803607715125E-18
8079.5  7.284140648012813E-18
8080.  7.715909784409829E-18
8080.5  8.009811127194643E-18
8081.  8.864110998557695E-18
8081.5  9.248448491467629E-18
8082.  1.037772409357692E-17
8082.5  1.037863539716200E-17
8083.  1.037952889116685E-17
8083.5  9.210342848855299E-18
8084.  8.678146389519213E-18
8084.5  6.634423168076458E-18
8085.  6.365210989266328E-18
8085.5  5.984761287344610E-18
8086.  6.678161142695824E-18
8086.5  6.976435546789256E-18
8087.  8.120086420549956E-18
8087.5  7.726906973242421E-18
8088.  6.906381409860924E-18
8088.5  7.277753462466779E-18
8089.  7.498568083524810E-18
8089.5  9.647810941314853E-18
8090.  9.523400636164648E-18
8090.5  8.591693298307154E-18
8091.  8.333776766112032E-18
8091.5  8.111777999102187E-18
8092.  8.884887075800564E-18
8092.5  9.057779949671795E-18
8093.  9.209004742315718E-18
8093.5  8.550524126455810E-18
8094.  7.734996943691029E-18
8094.5  7.997942074219428E-18
8095.  8.110010425641391E-18
8095.5  8.535011797135906E-18
8096.  8.411051878139769E-18
8096.5  8.186397309918255E-18
8097.  8.118786708531320E-18
8097.5  8.084268254619818E-18
8098.  9.429231416629830E-18
8098.5  9.878385301393180E-18
8099.  1.097336869176122E-17
8099.5  1.108057520421920E-17
8100.  1.116210303530231E-17
8100.5  9.021997438811824E-18
8101.  8.753584523768498E-18
8101.5  8.963829793452033E-18
8102.  8.639783927678314E-18
8102.5  8.286429280406279E-18
8103.  7.426248925125866E-18
8103.5  7.024308674690344E-18
8104.  5.272213183822350E-18
8104.5  4.714387212225322E-18
8105.  3.833431451498147E-18
8105.5  3.864184976495534E-18
8106.  3.878377285376661E-18
8106.5  6.953151313492016E-18
8107.  7.483265223061731E-18
8107.5  8.692005629424215E-18
8108.  8.364753175018709E-18
8108.5  8.147700603898107E-18
8109.  7.215518042070661E-18
8109.5  7.299471281815112E-18
8110.  7.998750406078190E-18
8110.5  8.145309346638320E-18
8111.  8.286563831640808E-18
8111.5  7.440596602264682E-18
8112.  7.112380127083140E-18
8112.5  6.081593986638144E-18
8113.  5.539420877604790E-18
8113.5  4.786830396277085E-18
8114.  5.289633209827204E-18
8114.5  5.490708987965272E-18
8115.  5.720720537141086E-18
8115.5  5.933174938061426E-18
8116.  6.364529010343487E-18
8116.5  6.652770716064710E-18
8117.  6.822889910460661E-18
8117.5  7.102335159651895E-18
8118.  6.986393954554690E-18
8118.5  6.542655701411005E-18
8119.  5.536998943064551E-18
8119.5  4.683362035459406E-18
8120.  4.714444128340678E-18
8120.5  4.952344956713550E-18
8121.  6.283977419052079E-18
8121.5  7.047742373887838E-18
8122.  7.980311723545074E-18
8122.5  7.384347985727584E-18
8123.  7.154829077189188E-18
8123.5  6.515136169486217E-18
8124.  6.513361599193229E-18
8124.5  6.505503014471546E-18
8125.  7.061994698289573E-18
8125.5  7.349232058488242E-18
8126.  6.718522629679759E-18
8126.5  6.631188000792793E-18
8127.  6.443116563106342E-18
8127.5  6.032372462011985E-18
8128.  5.726122482580998E-18
8128.5  4.920242608883478E-18
8129.  5.039282141411457E-18
8129.5  6.104835904018408E-18
8130.  6.398953990731948E-18
8130.5  6.716127364826371E-18
8131.  5.639988751956272E-18
8131.5  5.399061806910104E-18
8132.  5.935874943803391E-18
8132.5  5.521027839402171E-18
8133.  4.868599767577496E-18
8133.5  5.515659578626346E-18
8134.  5.805806209194363E-18
8134.5  7.559767664795822E-18
8135.  7.849861077802021E-18
8135.5  8.502950278136488E-18
8136.  7.005487004403074E-18
8136.5  6.019641618108542E-18
8137.  4.996398945697165E-18
8137.5  4.695508491719246E-18
8138.  3.943891210550943E-18
8138.5  3.966407299294406E-18
8139.  3.988142497412145E-18
8139.5  4.721963755267880E-18
8140.  4.944013109131885E-18
8140.5  5.329041482401222E-18
8141.  5.785643455444382E-18
8141.5  6.411683939827752E-18
8142.  6.709225293129994E-18
8142.5  6.740625707734628E-18
8143.  3.654090913346031E-18
8143.5  3.294869310578667E-18
8144.  2.561245055803071E-18
8144.5  2.770989002897620E-18
8145.  2.893993645426922E-18
8145.5  2.639183091945068E-18
8146.  2.931410428610570E-18
8146.5  3.908666830350063E-18
8147.  5.434289160560339E-18
8147.5  6.723695306762850E-18
8148.  7.661867464031496E-18
8148.5  7.680487405990560E-18
8149.  6.772968454450078E-18
8149.5  6.680343940612899E-18
8150.  6.566048373781216E-18
8150.5  6.713437252116794E-18
8151.  6.699372448396506E-18
8151.5  5.617948320086628E-18
8152.  5.204913271536072E-18
8152.5  4.467978650785122E-18
8153.  4.947582407785409E-18
8153.5  5.193138748482337E-18
8154.  5.700940207056498E-18
8154.5  5.954102978404312E-18
8155.  6.583095822482193E-18
8155.5  6.470963762923396E-18
8156.  6.388734670534201E-18
8156.5  5.445112766401267E-18
8157.  5.278541077090305E-18
8157.5  5.112914421130287E-18
8158.  5.094857958431098E-18
8158.5  5.075010822170390E-18
8159.  5.707333958219119E-18
8159.5  5.888596923832416E-18
8160.  5.944435691929623E-18
8160.5  6.211208809446276E-18
8161.  6.624000385490397E-18
8161.5  5.710024144801721E-18
8162.  5.309258502614968E-18
8162.5  6.630827979249626E-18
8163.  6.876201189059787E-18
8163.5  7.434683992115985E-18
8164.  6.902328592322147E-18
8164.5  6.553227102919024E-18
8165.  5.005624329164804E-18
8165.5  5.124792508501927E-18
8166.  6.172282559031653E-18
8166.5  5.876913225857477E-18
8167.  5.595714253680984E-18
8167.5  5.689456153145986E-18
8168.  5.680987400518039E-18
8168.5  5.453114451352782E-18
8169.  5.956815528462598E-18
8169.5  6.647464529870039E-18
8170.  6.632260782084715E-18
8170.5  6.615594139904988E-18
8171.  6.222884300835561E-18
8171.5  6.590138586064059E-18
8172.  7.333303054732002E-18
8172.5  8.272491155392025E-18
8173.  8.814867303595528E-18
8173.5  8.486408606041592E-18
8174.  8.109470518161066E-18
8174.5  6.987122263483469E-18
8175.  7.022329353065188E-18
8175.5  7.051470378783707E-18
8176.  7.064447703163471E-18
8176.5  6.945612638803096E-18
8177.  6.260941466201513E-18
8177.5  6.389307440198839E-18
8178.  6.545401312245802E-18
8178.5  6.670116917602857E-18
8179.  6.751953529356852E-18
8179.5  7.460175669305444E-18
8180.  7.337630062577006E-18
8180.5  7.123472132648039E-18
8181.  6.983217074963333E-18
8181.5  6.910128311290561E-18
8182.  6.772849708107417E-18
8182.5  6.744250201820927E-18
8183.  6.686342682488055E-18
8183.5  6.064855140622417E-18
8184.  5.600556211423440E-18
8184.5  5.762362649470902E-18
8185.  5.792669520920410E-18
8185.5  5.837909169396869E-18
8186.  6.548338640284327E-18
8186.5  7.312324162822942E-18
8187.  7.821979095520683E-18
8187.5  8.084794314746371E-18
8188.  9.402227926748754E-18
8188.5  9.741099931450511E-18
8189.  1.027301526263678E-17
8189.5  9.260641674352832E-18
8190.  8.810320970512840E-18
8190.5  6.241522068405679E-18
8191.  6.173956249097166E-18
8191.5  6.042787611697587E-18
8192.  5.591794927578373E-18
8192.5  5.293394932336958E-18
8193.  6.491705311334756E-18
8193.5  6.492681342086729E-18
8194.  6.031847599340784E-18
8194.5  5.587421419941291E-18
8195.  5.163241216261919E-18
8195.5  6.335525173257625E-18
8196.  6.750295551628147E-18
8196.5  7.878128811307836E-18
8197.  7.756984749036909E-18
8197.5  7.591717630128900E-18
8198.  6.681041983672435E-18
8198.5  6.319294640738046E-18
8199.  5.873960763134782E-18
8199.5  5.849622242454698E-18
8200.  5.802485407164760E-18
8200.5  5.506697413969414E-18
8201.  5.334164348258952E-18
8201.5  5.144350056962112E-18
8202.  5.164360447179827E-18
8202.5  5.272766529784300E-18
8203.  4.915250856183096E-18
8203.5  4.612114756805313E-18
8204.  4.712728272374580E-18
8204.5  4.794398170860741E-18
8205.  5.161666012003141E-18
8205.5  5.287158494114181E-18
8206.  5.440723647286402E-18
8206.5  5.741963142578253E-18
8207.  5.796029518931526E-18
8207.5  5.034713488643081E-18
8208.  5.625029923634162E-18
8208.5  6.679824567504927E-18
8209.  6.925884229355418E-18
8209.5  7.052296483972366E-18
8210.  7.099834089777710E-18
8210.5  7.053911331968055E-18
8211.  6.921297983045544E-18
8211.5  6.708611399147203E-18
8212.  6.548977546424605E-18
8212.5  6.130310148580856E-18
8213.  6.328995143324491E-18
8213.5  7.534139197158522E-18
8214.  7.154575486127900E-18
8214.5  6.742141622172967E-18
8215.  6.346630571778199E-18
8215.5  6.053106957446048E-18
8216.  4.072002343067676E-18
8216.5  4.029289437361860E-18
8217.  3.961170448326817E-18
8217.5  4.779914058981254E-18
8218.  5.146897347634117E-18
8218.5  5.018074437913472E-18
8219.  5.068058587384295E-18
8219.5  5.185578878876864E-18
8220.  5.924352942519194E-18
8220.5  6.417916835160007E-18
8221.  5.038321392706545E-18
8221.5  4.890856749357145E-18
8222.  4.889236145719643E-18
8222.5  5.389818229563675E-18
8223.  5.873395327082810E-18
8223.5  6.196651249218795E-18
8224.  6.064021181883942E-18
8224.5  4.449603843508072E-18
8225.  4.653213461495059E-18
8225.5  4.936585711011554E-18
8226.  5.258963129597522E-18
8226.5  5.387480030775469E-18
8227.  5.484273323456902E-18
8227.5  4.890568371529200E-18
8228.  3.663008182532565E-18
8228.5  3.456420282665974E-18
8229.  3.335120445302036E-18
8229.5  5.041605627965858E-18
8230.  5.473610394397738E-18
8230.5  6.472434778680842E-18
8231.  6.171984263697205E-18
8231.5  5.914193364297764E-18
8232.  4.504010645994394E-18
8232.5  4.245955614067134E-18
8233.  4.292224644439357E-18
8233.5  4.583224362636290E-18
8234.  4.943188728845889E-18
8234.5  5.277363113592075E-18
8235.  5.410728740089219E-18
8235.5  5.791575012482883E-18
8236.  5.853506985100026E-18
8236.5  5.964809639886371E-18
8237.  5.603695016385090E-18
8237.5  5.416875880326160E-18
8238.  5.775258313707809E-18
8238.5  5.649872237417556E-18
8239.  5.259721500962134E-18
8239.5  5.297110516588617E-18
8240.  5.325765815412438E-18
8240.5  5.015297765644706E-18
8241.  4.931280638235841E-18
8241.5  4.749312650723078E-18
8242.  4.208223798869170E-18
8242.5  3.612658554377637E-18
8243.  4.169867808763516E-18
8243.5  4.453465543622166E-18
8244.  5.857188836363866E-18
8244.5  6.106467226748311E-18
8245.  6.504646909573930E-18
8245.5  6.308110974004882E-18
8246.  6.219120974161727E-18
8246.5  4.873206435162148E-18
8247.  4.556488739922628E-18
8247.5  3.824340075240685E-18
8248.  4.352839681102870E-18
8248.5  4.710492136615704E-18
8249.  5.984207912429711E-18
8249.5  5.921390295327477E-18
8250.  5.110825394938986E-18
8250.5  4.993554261969813E-18
8251.  4.878685398610958E-18
8251.5  4.554825133728367E-18
8252.  4.415779619382194E-18
8252.5  3.916896889843368E-18
8253.  4.215546468155896E-18
8253.5  4.638384575188906E-18
8254.  5.402369171355882E-18
8254.5  5.707211807291205E-18
8255.  5.846657132818169E-18
8255.5  5.862751460329098E-18
8256.  5.896184311732348E-18
8256.5  5.820277295031307E-18
8257.  5.774978489607066E-18
8257.5  5.515408809409493E-18
8258.  5.394536252262351E-18
8258.5  5.058587251720648E-18
8259.  4.901464013258725E-18
8259.5  4.764488104475235E-18
8260.  4.158509260983954E-18
8260.5  4.130648481124961E-18
8261.  4.682938473649209E-18
8261.5  5.210269445638084E-18
8262.  5.873618431365200E-18
8262.5  6.148568901999647E-18
8263.  6.215923295588975E-18
8263.5  5.694781184848791E-18
8264.  5.540166649555226E-18
8264.5  5.254603540123975E-18
8265.  4.983588773221762E-18
8265.5  4.840632431038805E-18
8266.  4.743719173366551E-18
8266.5  4.860385176829542E-18
8267.  5.203799175371192E-18
8267.5  4.492300114449010E-18
8268.  3.940286586565623E-18
8268.5  3.720554972359481E-18
8269.  4.139150925612972E-18
8269.5  6.365818252347122E-18
8270.  7.142883855909685E-18
8270.5  8.012934043166250E-18
8271.  7.987154667596883E-18
8271.5  7.886587723485987E-18
8272.  6.777111981578647E-18
8272.5  6.664253933764589E-18
8273.  6.480274135954333E-18
8273.5  6.243153507286082E-18
8274.  6.133319353599172E-18
8274.5  5.786712161837400E-18
8275.  5.248006988545432E-18
8275.5  3.934993269238729E-18
8276.  6.397370402986178E-18
8276.5  8.094635219860894E-18
8277.  9.015518956300672E-18
8277.5  9.204929626973889E-18
8278.  9.534622503442585E-18
8278.5  9.126432397035110E-18
8279.  8.719198913797187E-18
8279.5  4.464143233629453E-18
8280.  3.405760632125990E-18
8280.5  3.257490636495345E-18
8281.  1.890305975640047E-18
8281.5  -8.301862400272202E-20
8282.  2.414878208020683E-18
8282.5  3.485700169194361E-18
8283.  7.510559940809171E-18
8283.5  8.032449266322196E-18
8284.  9.152939552744731E-18
8284.5  7.815391096982969E-18
8285.  6.997995986491866E-18
8285.5  1.060114144225200E-17
8286.  1.011804208751005E-17
8286.5  7.454234304404721E-18
8287.  8.937481360121996E-18
8287.5  1.025554624767761E-17
8288.  1.010174692427620E-17
8288.5  9.848196418229859E-18
8289.  8.430754316351086E-18
8289.5  6.969887803951433E-18
8290.  5.096332002781993E-18
8290.5  3.859982595723874E-18
8291.  3.112467000514175E-18
8291.5  -3.769272067584624E-18
8292.  -7.394450367781382E-19
8292.5  4.969819613039486E-18
8293.  4.346216478670388E-18
8293.5  4.009347162752790E-18
8294.  8.550336389056710E-18
8294.5  8.079228595634495E-18
8295.  6.045343807675315E-18
8295.5  9.225510198374983E-18
8296.  1.174216925003802E-17
8296.5  1.220600653274046E-17
8297.  1.173579081089438E-17
8297.5  8.963532164852727E-18
8298.  8.019890510838152E-18
8298.5  6.942268835408383E-18
8299.  6.108468234897302E-18
8299.5  5.711691544261072E-18
8300.  3.838472429168932E-18
8300.5  1.455421986552163E-18
8301.  -2.509528291433516E-18
8301.5  -3.157395883214564E-18
8302.  -3.464335722615807E-18
8302.5  -8.355133164683390E-18
8303.  -5.482788770679678E-18
8303.5  1.996898096709744E-18
8304.  2.790142099409836E-18
8304.5  3.348415512562354E-18
8305.  6.295551095118749E-18
8305.5  6.816730778736196E-18
8306.  7.473226655465863E-18
8306.5  6.947694324277573E-18
8307.  6.412515226013825E-18
8307.5  8.104590807947225E-18
8308.  8.475070861871415E-18
8308.5  7.976339422292834E-18
8309.  8.190334639611641E-18
8309.5  8.506893103728598E-18
8310.  7.684618834296252E-18
8310.5  7.335242994628384E-18
8311.  6.565060907575260E-18
8311.5  6.730117766599073E-18
8312.  7.094698416604039E-18
8312.5  6.118383027055759E-18
8313.  5.507904762298454E-18
8313.5  3.627328419874397E-18
8314.  3.009218136284341E-18
8314.5  1.422940845241034E-18
8315.  3.127205777990500E-18
8315.5  4.675446398649978E-18
8316.  4.277249622962834E-18
8316.5  4.368615223018677E-18
8317.  5.544403454892466E-18
8317.5  5.261404774869255E-18
8318.  4.890351035886048E-18
8318.5  4.819258879755476E-18
8319.  4.837337440947453E-18
8319.5  5.944426237454924E-18
8320.  5.550606676437107E-18
8320.5  4.790386847185762E-18
8321.  3.347738100739979E-18
8321.5  2.549931590934497E-18
8322.  3.225312769981905E-18
8322.5  3.333109158386038E-18
8323.  3.543504201450737E-18
8323.5  3.519965414666145E-18
8324.  3.500850768767245E-18
8324.5  5.090964747619124E-18
8325.  5.680129309117632E-18
8325.5  7.385664863927312E-18
8326.  7.424234403850609E-18
8326.5  7.469417680491130E-18
8327.  6.562377514425633E-18
8327.5  6.184714402653015E-18
8328.  4.827939682159427E-18
8328.5  4.487938410941591E-18
8329.  3.908319958455384E-18
8329.5  4.370167984021529E-18
8330.  4.594930022891313E-18
8330.5  4.807196433935974E-18
8331.  4.903825841241567E-18
8331.5  5.141218296346641E-18
8332.  5.697475935919759E-18
8332.5  6.098423823892944E-18
8333.  6.429023553154387E-18
8333.5  6.192634599895109E-18
8334.  4.975414946737991E-18
8334.5  4.867056159510899E-18
8335.  4.754097179898842E-18
8335.5  5.365798638005125E-18
8336.  5.677923528435380E-18
8336.5  7.124159045015760E-18
8337.  7.548394364176582E-18
8337.5  8.190082779979807E-18
8338.  7.480268069921043E-18
8338.5  7.177325472198453E-18
8339.  7.280392656865202E-18
8339.5  9.489173035321364E-18
8340.  1.448361209754991E-17
8340.5  1.511864114531272E-17
8341.  1.552444982760494E-17
8341.5  9.272671697157450E-18
8342.  1.124532747887833E-17
8342.5  2.063099995113134E-17
8343.  1.581210351829076E-17
8343.5  1.133024927281457E-17
8344.  1.167664660338339E-17
8344.5  1.119117919012368E-17
8345.  7.229768617700043E-18
8345.5  8.993129070311857E-18
8346.  1.136302846100463E-17
8346.5  9.755599130505983E-19
8347.  -2.827527719734975E-18
8347.5  -1.378233903616210E-18
8348.  -4.304112320588998E-18
8348.5  -1.010711213622147E-17
8349.  4.075338637713548E-19
8349.5  6.371294624474879E-18
8350.  1.895947730194005E-17
8350.5  1.577757179651213E-17
8351.  3.457203719582237E-18
8351.5  7.340315101871810E-18
8352.  1.056052606155854E-17
8352.5  9.382686749754027E-18
8353.  9.218050236016489E-18
8353.5  9.471938420346576E-18
8354.  1.038048752894947E-17
8354.5  1.146845649089688E-17
8355.  9.390669360992085E-18
8355.5  7.978124649383482E-18
8356.  -3.579635841275670E-18
8356.5  -2.184343237929804E-18
8357.  2.562705239653830E-19
8357.5  2.700289233636917E-18
8358.  3.922644152626377E-18
8358.5  3.930265379185970E-18
8359.  3.891943082304747E-18
8359.5  3.790215481402290E-18
8360.  4.249940831050555E-18
8360.5  4.589391868128957E-18
8361.  7.584871392525569E-18
8361.5  8.313401379156308E-18
8362.  9.731418600787097E-18
8362.5  7.662890645320832E-18
8363.  5.454390788097050E-18
8363.5  3.368268314685671E-18
8364.  2.730787137406620E-18
8364.5  2.010327413523105E-18
8365.  1.776008376178553E-18
8365.5  1.412960281468280E-18
8366.  1.714629223455652E-18
8366.5  1.846902082420698E-18
8367.  4.286524490528987E-18
8367.5  4.442151055726018E-18
8368.  4.792176390796484E-18
8368.5  3.861774462979441E-18
8369.  3.250391095557705E-18
8369.5  1.869394146031870E-18
8370.  1.989990512923565E-18
8370.5  2.986136051587609E-18
8371.  3.593706210456339E-18
8371.5  4.172765198232913E-18
8372.  4.617724167921937E-18
8372.5  4.736896445649120E-18
8373.  4.873270363377696E-18
8373.5  4.817500379170077E-18
8374.  4.740740750285257E-18
8374.5  4.546017555457381E-18
8375.  4.469426937861563E-18
8375.5  4.390230733468478E-18
8376.  4.701214445219965E-18
8376.5  5.335267084284243E-18
8377.  6.277896820454714E-18
8377.5  6.827113265306765E-18
8378.  5.202127675381506E-18
8378.5  4.928254733084146E-18
8379.  4.412923043662809E-18
8379.5  5.628130081210295E-18
8380.  6.661620145308223E-18
8380.5  3.367360788730203E-18
8381.  2.760706024188979E-18
8381.5  2.792097248014432E-18
8382.  2.151615472459650E-18
8382.5  1.365451846385945E-18
8383.  2.252648349145752E-18
8383.5  2.578168999963629E-18
8384.  3.139685509112184E-18
8384.5  2.675581063819421E-18
8385.  1.841206902609489E-18
8385.5  -1.105524141503487E-18
8386.  -2.621370704375878E-18
8386.5  7.221577020207146E-19
8387.  1.762032723549809E-18
8387.5  4.278491929485268E-18
8388.  5.164823164112178E-18
8388.5  5.836782719974205E-18
8389.  6.398809121465141E-18
8389.5  6.421687488840771E-18
8390.  6.135870879508815E-18
8390.5  5.985088231697293E-18
8391.  5.819951816629038E-18
8391.5  4.145127473532458E-18
8392.  3.685736256375245E-18
8392.5  3.815698400528016E-18
8393.  3.446993956305056E-18
8393.5  2.859993638563599E-18
8394.  8.756443089746866E-18
8394.5  1.142144471102010E-17
8395.  1.907310895384935E-17
8395.5  2.073354065448631E-17
8396.  2.455287631278294E-17
8396.5  3.033562635283639E-17
8397.  3.423589129409787E-17
8397.5  1.439393112872981E-17
8398.  1.228003927915006E-17
8398.5  1.260546049668166E-17
8399.  1.066146058476658E-17
8399.5  8.762672092312142E-18
8400.  4.083104873788824E-18
8400.5  2.243469756784965E-18
8401.  -3.593885748742498E-18
8401.5  -3.489204035536607E-18
8402.  -3.340993635923000E-18
8402.5  -1.161052497370309E-17
8403.  -1.470011010119997E-17
8403.5  -6.420064409543507E-18
8404.  -3.118392425619965E-18
8404.5  3.802585884480772E-18
8405.  4.456428095925891E-18
8405.5  4.847676268715796E-18
8406.  5.886484738500184E-18
8406.5  5.824183859469548E-18
8407.  5.350754493471024E-18
8407.5  5.875224881757063E-18
8408.  6.332296466090786E-18
8408.5  6.805561488623228E-18
8409.  6.857059105525249E-18
8409.5  6.603933778244025E-18
8410.  6.680947443913510E-18
8410.5  6.777458512940168E-18
8411.  1.120809896382664E-17
8411.5  1.252647450438646E-17
8412.  8.772162398330342E-18
8412.5  9.635230760939721E-18
8413.  1.122581551831459E-17
8413.5  8.507395324002311E-18
8414.  7.072421115282089E-18
8414.5  6.384026291557280E-18
8415.  7.098100452004050E-18
8415.5  9.214491609254720E-18
8416.  7.037209310201923E-18
8416.5  5.347319056125801E-18
8417.  2.898584230156675E-18
8417.5  2.244719304245559E-18
8418.  8.911305580827843E-19
8418.5  1.720744791602403E-18
8419.  2.650313418173511E-18
8419.5  -3.546536144149661E-19
8420.  -8.059599687275703E-19
8420.5  4.250306127333055E-18
8421.  4.700482732192761E-18
8421.5  5.434224854798213E-18
8422.  4.791787406812831E-18
8422.5  4.493739268166011E-18
8423.  5.324842085598748E-18
8423.5  5.510937327687694E-18
8424.  5.939880611055404E-18
8424.5  7.144449585939903E-18
8425.  7.975761081314097E-18
8425.5  1.002016373797973E-17
8426.  1.196807583861647E-17
8426.5  1.890963859434531E-17
8427.  2.927806143026095E-17
8427.5  3.963562505505946E-17
8428.  1.796710259783902E-17
8428.5  1.312328933418120E-17
8429.  1.708237075623415E-17
8429.5  1.425864511291211E-17
8430.  1.017653226053023E-17
8430.5  6.795026312523032E-18
8431.  5.427556217602592E-18
8431.5  5.604026538336677E-18
8432.  5.563797845410522E-18
8432.5  5.478016867927387E-18
8433.  -4.956930941903927E-18
8433.5  -1.134322468841693E-17
8434.  -9.543202431556409E-18
8434.5  -6.981535577631757E-18
8435.  1.274032886102681E-18
8435.5  2.729624278637267E-18
8436.  4.025885546162899E-18
8436.5  6.753261498972852E-18
8437.  7.168831899331797E-18
8437.5  6.298196369963420E-18
8438.  5.026809492284139E-18
8438.5  3.392656974625086E-18
8439.  3.803475512461875E-18
8439.5  4.026838385208959E-18
8440.  5.789012437144530E-18
8440.5  5.814422243774873E-18
8441.  5.863067741753601E-18
8441.5  5.514527086802070E-18
8442.  5.325770407219863E-18
8442.5  5.732684538850961E-18
8443.  5.749849124730982E-18
8443.5  5.740860054555724E-18
8444.  5.600562654471337E-18
8444.5  5.489195021264126E-18
8445.  4.653780686530337E-18
8445.5  4.408611990818140E-18
8446.  3.847704054974577E-18
8446.5  3.952762023339419E-18
8447.  4.073109257845278E-18
8447.5  7.811135495710987E-18
8448.  9.077608004895564E-18
8448.5  1.093738056524796E-17
8449.  1.205818908442304E-17
8449.5  1.392779977856971E-17
8450.  1.224244916621625E-17
8450.5  1.144116597348328E-17
8451.  9.233615731135390E-18
8451.5  9.024469881608219E-18
8452.  8.605573513786580E-18
8452.5  6.525559369261757E-18
8453.  5.058029245365485E-18
8453.5  2.034533639156216E-18
8454.  1.355552207983314E-18
8454.5  8.364655410471481E-20
8455.  1.184213137524750E-18
8455.5  2.307555599686024E-18
8456.  -6.293608439270066E-19
8456.5  -8.617051048682476E-19
8457.  3.711637337548847E-18
8457.5  3.574722664509902E-18
8458.  3.371973382195570E-18
8458.5  4.618749247347046E-18
8459.  5.147355524934442E-18
8459.5  6.170177302533900E-18
8460.  7.184743293890605E-18
8460.5  9.418196810175494E-18
8461.  8.374587433299925E-18
8461.5  7.722270151235452E-18
8462.  1.186943016691470E-17
8462.5  1.178891152243632E-17
8463.  1.018953822602481E-17
8463.5  5.499638004349225E-18
8464.  1.233397804227696E-18
8464.5  4.815870216484070E-18
8465.  5.744460336286140E-18
8465.5  6.927425735716965E-18
8466.  8.927350993500080E-18
8466.5  1.155272889570110E-17
8467.  1.025221598445309E-17
8467.5  9.550027771729986E-18
8468.  3.613702617340792E-18
8468.5  -5.631367220173304E-19
8469.  -8.635511533553136E-18
8469.5  -1.453254187992730E-18
8470.  2.519039670725283E-18
8470.5  1.908510889212330E-18
8471.  2.363330578637175E-18
8471.5  3.831363224364348E-18
8472.  4.858874604101348E-18
8472.5  5.691250890878519E-18
8473.  5.928033266323047E-18
8473.5  5.920117578356673E-18
8474.  5.659078368804253E-18
8474.5  5.079255404438321E-18
8475.  4.401698031841371E-18
8475.5  3.516480011452674E-18
8476.  3.309175662869621E-18
8476.5  4.214549112027384E-18
8477.  4.323713945939340E-18
8477.5  4.508724110723301E-18
8478.  4.288554154426602E-18
8478.5  4.182054789426254E-18
8479.  2.448354155881422E-18
8479.5  2.323878479270780E-18
8480.  2.111737007642511E-18
8480.5  3.443668799504569E-18
8481.  4.401988031079769E-18
8481.5  5.220034948379533E-18
8482.  5.271978428597509E-18
8482.5  5.032033901254586E-18
8483.  5.308270504590782E-18
8483.5  5.595284601483475E-18
8484.  5.871907676643840E-18
8484.5  6.118400406368395E-18
8485.  7.753126912373481E-18
8485.5  8.261261492185546E-18
8486.  9.025906159894358E-18
8486.5  8.951283134520863E-18
8487.  8.902187988757109E-18
8487.5  5.356168772910592E-18
8488.  5.781120443511457E-18
8488.5  6.736257166750215E-18
8489.  7.673940435608679E-18
8489.5  8.271513544364749E-18
8490.  6.131946009607154E-18
8490.5  6.508696307679211E-18
8491.  8.602331367866153E-18
8491.5  7.801724463987379E-18
8492.  7.061238168315492E-18
8492.5  5.182248904085579E-18
8493.  5.066777365574571E-18
8493.5  7.092349636712969E-18
8494.  8.140937438736958E-18
8494.5  9.540809507305558E-18
8495.  6.947595002606559E-18
8495.5  5.975780884027401E-18
8496.  5.456721544863009E-18
8496.5  6.678353051291091E-18
8497.  9.081628879675786E-18
8497.5  8.559129047276712E-18
8498.  8.265048330181324E-18
8498.5  8.043717982635465E-18
8499.  7.610494566338951E-18
8499.5  6.322711713629963E-18
8500.  7.555756451689566E-18
8500.5  8.569866678896149E-18
8501.  8.114003149165018E-18
8501.5  7.901885920979162E-18
8502.  7.176268755371742E-18
8502.5  6.696177750021594E-18
8503.  6.126877099321380E-18
8503.5  7.551865947139766E-19
8504.  -9.190232132205967E-19
8504.5  -6.472239084696017E-19
8505.  -2.902573427610226E-19
8505.5  3.274462265198913E-19
8506.  -1.812579602762154E-21
8506.5  -1.645953928470207E-19
8507.  -1.740543552318410E-18
8507.5  -1.228069555617005E-19
8508.  4.260776451120168E-18
8508.5  2.368591192680740E-18
8509.  9.868403191172959E-19
8509.5  5.155287762639328E-18
8510.  6.101455162204155E-18
8510.5  7.797978747787873E-18
8511.  7.751395570418027E-18
8511.5  7.702294979974483E-18
8512.  9.358883454037936E-18
8512.5  9.694337003123855E-18
8513.  8.646433133942881E-18
8513.5  8.242699601466616E-18
8514.  7.624715899557972E-18
8514.5  6.476800418361630E-18
8515.  5.982529022964490E-18
8515.5  6.213029394216865E-18
8516.  6.067413963954972E-18
8516.5  5.732388388994563E-18
8517.  5.971929020148063E-18
8517.5  6.127557404369385E-18
8518.  4.516833300428007E-18
8518.5  4.583336781860200E-18
8519.  5.411157413316452E-18
8519.5  5.929873894243943E-18
8520.  6.416502125869626E-18
8520.5  5.763597359802470E-18
8521.  5.574898190858750E-18
8521.5  5.245212470063444E-18
8522.  5.630649304438187E-18
8522.5  6.151644355451843E-18
8523.  5.751007371070073E-18
8523.5  5.605608923614529E-18
8524.  5.699511247513421E-18
8524.5  5.560846430280177E-18
8525.  5.281771454168734E-18
8525.5  5.480946776118815E-18
8526.  5.595625222266310E-18
8526.5  5.304971197735952E-18
8527.  5.261059134402394E-18
8527.5  5.177685267546610E-18
8528.  5.223038592405575E-18
8528.5  5.261226938703139E-18
8529.  4.392551821811506E-18
8529.5  4.159383583754583E-18
8530.  3.714579169129605E-18
8530.5  4.330957498766149E-18
8531.  5.070602527923323E-18
8531.5  5.818890467302267E-18
8532.  6.046354555656111E-18
8532.5  5.831820898781768E-18
8533.  5.879213048862141E-18
8533.5  5.960200615819538E-18
8534.  5.818465317441942E-18
8534.5  5.748843155347078E-18
8535.  7.076605993432822E-18
8535.5  6.804796196367693E-18
8536.  5.961428866733245E-18
8536.5  7.042750172744188E-18
8537.  7.842214961258996E-18
8537.5  6.134122180210326E-18
8538.  5.283417725269226E-18
8538.5  2.502068902190482E-18
8539.  3.535531108857692E-18
8539.5  4.636714426521849E-18
8540.  5.675330348199356E-18
8540.5  5.946978224533948E-18
8541.  5.838381055419415E-18
8541.5  5.841405000751760E-18
8542.  5.844642437084600E-18
8542.5  6.713430941074980E-18
8543.  7.094418070385064E-18
8543.5  6.960969096417050E-18
8544.  7.492018642751473E-18
8544.5  8.715203318241922E-18
8545.  1.013310076389805E-17
8545.5  1.106027085868271E-17
8546.  1.128446920406895E-17
8546.5  1.070765324462689E-17
8547.  8.456227398874604E-18
8547.5  7.377890466550454E-18
8548.  6.358269832031915E-18
8548.5  6.424666816728853E-18
8549.  6.648143821357996E-18
8549.5  8.165045282384381E-18
8550.  7.794615447094304E-18
8550.5  7.288125763595562E-18
8551.  6.973455246566450E-18
8551.5  6.771251853143935E-18
8552.  3.940119575136650E-18
8552.5  4.312475579124177E-18
8553.  5.060265993092762E-18
8553.5  5.004747171626348E-18
8554.  4.973496383085982E-18
8554.5  5.541293749412876E-18
8555.  5.325239364958235E-18
8555.5  4.523600690189813E-18
8556.  4.209450324078379E-18
8556.5  3.946255783903532E-18
8557.  5.679829480949494E-18
8557.5  6.093090465860598E-18
8558.  6.655146180318323E-18
8558.5  6.624013240058951E-18
8559.  6.586016251528739E-18
8559.5  7.183303700664036E-18
8560.  7.329968899342760E-18
8560.5  6.581280551006561E-18
8561.  6.410215193259017E-18
8561.5  6.107708629627389E-18
8562.  6.545456800181521E-18
8562.5  6.766462922520379E-18
8563.  6.511337935149561E-18
8563.5  5.906991232760585E-18
8564.  4.303283661001325E-18
8564.5  4.779737779414594E-18
8565.  5.133271364003221E-18
8565.5  6.601469711316267E-18
8566.  6.896183577999997E-18
8566.5  7.299630260781264E-18
8567.  6.519246987120485E-18
8567.5  5.684558931043176E-18
8568.  5.589875202699673E-18
8568.5  5.706796401650295E-18
8569.  7.159378972215941E-18
8569.5  7.315751913911260E-18
8570.  7.557722951954114E-18
8570.5  8.504502451880412E-18
8571.  8.919413520632490E-18
8571.5  7.916712381130714E-18
8572.  6.929197768340253E-18
8572.5  4.644007445569318E-18
8573.  4.451048417708454E-18
8573.5  4.324758123792644E-18
8574.  5.754337619609410E-18
8574.5  6.199740844782407E-18
8575.  7.323642026784504E-18
8575.5  6.466956684176294E-18
8576.  5.655477366706715E-18
8576.5  6.289460951561238E-18
8577.  6.589850537586510E-18
8577.5  7.753281864618473E-18
8578.  8.131320255278250E-18
8578.5  8.647749775162017E-18
8579.  8.317949778377268E-18
8579.5  8.142098029175881E-18
8580.  6.416196334873189E-18
8580.5  6.061001239337908E-18
8581.  5.345834943081312E-18
8581.5  5.088508796459536E-18
8582.  4.940472789698485E-18
8582.5  5.326437406476459E-18
8583.  5.233192024472442E-18
8583.5  4.858998897294803E-18
8584.  4.751211112241764E-18
8584.5  4.660876736484399E-18
8585.  5.197945934322707E-18
8585.5  5.554761611312377E-18
8586.  7.025799872288564E-18
8586.5  6.925737567300598E-18
8587.  6.804984066259560E-18
8587.5  7.213690799738952E-18
8588.  7.414953307398036E-18
8588.5  8.514224269400470E-18
8589.  8.523055223591992E-18
8589.5  8.538238850932964E-18
8590.  7.522804514314021E-18
8590.5  7.012462275187876E-18
8591.  5.669359594791857E-18
8591.5  5.455454735981611E-18
8592.  4.997867264055287E-18
8592.5  5.690711658692122E-18
8593.  6.204120498887334E-18
8593.5  7.081881861253506E-18
8594.  7.155310783190795E-18
8594.5  6.929593845133318E-18
8595.  7.473144817939257E-18
8595.5  8.053353028825863E-18
8596.  9.060281205393195E-18
8596.5  9.248343032055959E-18
8597.  8.375796701463205E-18
8597.5  7.346981928350150E-18
8598.  5.756228093450012E-18
8598.5  4.833994044121021E-18
8599.  4.431956412314759E-18
8599.5  2.868183277358205E-18
8600.  3.292839777290388E-18
8600.5  4.275382857679825E-18
8601.  4.916311145060021E-18
8601.5  5.335030048509389E-18
8602.  6.697802319194954E-18
8602.5  7.150906357993662E-18
8603.  8.322698309687815E-18
8603.5  7.872462167477250E-18
8604.  7.447672740611348E-18
8604.5  5.236187216023959E-18
8605.  4.700832332785773E-18
8605.5  4.386238274752388E-18
8606.  4.382682739192747E-18
8606.5  4.377273034443447E-18
8607.  3.955906257492110E-18
8607.5  3.846738228949230E-18
8608.  5.405542694867393E-18
8608.5  5.274060580567958E-18
8609.  5.008771644932799E-18
8609.5  4.617840979142624E-18
8610.  4.394917333419423E-18
8610.5  4.413933706690884E-18
8611.  4.781827914659261E-18
8611.5  5.924758865182315E-18
8612.  5.246005549951338E-18
8612.5  4.680588210344200E-18
8613.  5.143729567393111E-18
8613.5  5.412773845744654E-18
8614.  6.448698652898219E-18
8614.5  6.396892443233181E-18
8615.  6.334332996835437E-18
8615.5  6.760315444173990E-18
8616.  6.973448375886988E-18
8616.5  8.139048914559829E-18
8617.  8.105963932468991E-18
8617.5  8.046490950166948E-18
8618.  7.165153899012165E-18
8618.5  6.726516499661414E-18
8619.  6.902758591330221E-18
8619.5  7.264295049971234E-18
8620.  8.207655841090979E-18
8620.5  9.495726612814989E-18
8621.  1.044156961972914E-17
8621.5  1.072209000111657E-17
8622.  1.018111140433780E-17
8622.5  7.590687604803103E-18
8623.  6.320168955986217E-18
8623.5  4.976877242531291E-18
8624.  6.020858995478766E-18
8624.5  6.472682900499894E-18
8625.  8.170448317809578E-18
8625.5  7.523290660582969E-18
8626.  6.534122178494508E-18
8626.5  5.969912095815383E-18
8627.  5.731881967566220E-18
8627.5  8.643211402705603E-18
8628.  9.564458864390390E-18
8628.5  1.166408211339336E-17
8629.  1.293949101388557E-17
8629.5  1.376084898220768E-17
8630.  9.400982065372510E-18
8630.5  8.951538110133331E-18
8631.  8.861980389128641E-18
8631.5  9.179535239036164E-18
8632.  9.475316474684415E-18
8632.5  1.066758452804492E-17
8633.  1.091922774216670E-17
8633.5  1.086403200832031E-17
8634.  1.086033389592771E-17
8634.5  1.085585911639871E-17
8635.  8.199320583802027E-18
8635.5  7.203947234350682E-18
8636.  6.820831937419945E-18
8636.5  6.322007528739942E-18
8637.  5.339901072695267E-18
8637.5  5.400504595879689E-18
8638.  5.434165909600922E-18
8638.5  5.612376257450634E-18
8639.  5.431140064786755E-18
8639.5  4.844783468163306E-18
8640.  3.908460544366324E-18
8640.5  3.139979560999929E-18
8641.  3.802723050169969E-18
8641.5  4.079029625918878E-18
8642.  4.958726463327305E-18
8642.5  6.357236555965222E-18
8643.  8.007176660998947E-18
8643.5  7.590279138777660E-18
8644.  7.550906337180073E-18
8644.5  8.870456159215517E-18
8645.  9.084294135773271E-18
8645.5  9.452344855162317E-18
8646.  9.250209480962736E-18
8646.5  9.150440380869012E-18
8647.  8.451706880903342E-18
8647.5  7.434437479426057E-18
8648.  4.840082102885167E-18
8648.5  4.088194024880535E-18
8649.  3.545924663025130E-18
8649.5  4.943583777951983E-18
8650.  5.381481435204467E-18
8650.5  6.488750398102647E-18
8651.  6.339241410384400E-18
8651.5  6.184102750694705E-18
8652.  5.036992347788754E-18
8652.5  4.497316007199543E-18
8653.  2.250095556795607E-18
8653.5  2.840269657613583E-18
8654.  3.724902873028329E-18
8654.5  5.697492617665480E-18
8655.  6.524147005648670E-18
8655.5  5.797649502150060E-18
8656.  6.044745140888013E-18
8656.5  6.595801365615788E-18
8657.  7.487360296980225E-18
8657.5  8.050011675164308E-18
8658.  6.963505542057456E-18
8658.5  6.543933838627744E-18
8659.  5.405686333611255E-18
8659.5  5.421177384140131E-18
8660.  5.435329553146830E-18
8660.5  3.208659264606302E-18
8661.  3.173029489276031E-18
8661.5  6.100388043337300E-18
8662.  6.798477997780177E-18
8662.5  7.715212505291679E-18
8663.  7.800865805048465E-18
8663.5  7.761646248181658E-18
8664.  6.026488860086844E-18
8664.5  5.056528354257967E-18
8665.  3.190349857706582E-18
8665.5  2.690816306405479E-18
8666.  2.416159383902332E-18
8666.5  4.270333007898253E-18
8667.  4.657482862799607E-18
8667.5  5.508892523033513E-18
8668.  5.452307809053814E-18
8668.5  5.406948211880965E-18
8669.  5.373604570362665E-18
8669.5  5.338288260279129E-18
8670.  5.183146763957669E-18
8670.5  5.605459366034002E-18
8671.  6.091997996303831E-18
8671.5  6.799667091711095E-18
8672.  6.939394653748385E-18
8672.5  5.970395376400015E-18
8673.  5.075574896004707E-18
8673.5  3.580381379247354E-18
8674.  4.286304495727055E-18
8674.5  4.622126583748962E-18
8675.  4.954656423635264E-18
8675.5  5.246681573432908E-18
8676.  5.965798169218300E-18
8676.5  6.971022299920512E-18
8677.  7.677010002182948E-18
8677.5  7.811078470033256E-18
8678.  7.983058091752830E-18
8678.5  8.628963954493640E-18
8679.  8.672995244055536E-18
8679.5  8.717498374613231E-18
8680.  8.008413833264693E-18
8680.5  7.862135548468305E-18
8681.  8.124404304178709E-18
8681.5  7.980351693254776E-18
8682.  7.770497726209091E-18
8682.5  7.075539132994991E-18
8683.  6.780804434684730E-18
8683.5  5.959360033047332E-18
8684.  6.542704710577287E-18
8684.5  7.800069383614376E-18
8685.  8.552249943491627E-18
8685.5  9.012817740971556E-18
8686.  8.540466956337601E-18
8686.5  8.352033025305196E-18
8687.  7.843248517078643E-18
8687.5  8.154310584795055E-18
8688.  8.430035936914720E-18
8688.5  8.189055523654943E-18
8689.  7.864564604341081E-18
8689.5  6.119920331854205E-18
8690.  5.957971544342716E-18
8690.5  5.751868810029453E-18
8691.  6.920784641330675E-18
8691.5  7.357735258572237E-18
8692.  8.040948408455033E-18
8692.5  8.181903610087173E-18
8693.  8.444083023456922E-18
8693.5  7.511438275872861E-18
8694.  7.016086305489950E-18
8694.5  5.226292252587710E-18
8695.  5.200781739273542E-18
8695.5  5.360523040296190E-18
8696.  6.705544314833512E-18
8696.5  7.748813740857094E-18
8697.  8.125561510398750E-18
8697.5  7.902997554957397E-18
8698.  6.532327965801093E-18
8698.5  6.546797374806505E-18
8699.  6.562947753039216E-18
8699.5  7.953604357331150E-18
8700.  8.264619424743749E-18
8700.5  7.237481866558304E-18
8701.  7.204867426230855E-18
8701.5  7.152717792764663E-18
8702.  9.081260857430597E-18
8702.5  9.961722571786149E-18
8703.  1.025671709744633E-17
8703.5  1.004182125365705E-17
8704.  9.517595235240497E-18
8704.5  9.555685827886982E-18
8705.  9.581086154290174E-18
8705.5  9.339921827521896E-18
8706.  8.795184342121570E-18
8706.5  6.766243430541997E-18
8707.  6.642836844172839E-18
8707.5  6.522559082684952E-18
8708.  7.044219758843183E-18
8708.5  7.040683328142023E-18
8709.  6.057735257577226E-18
8709.5  5.585452889696909E-18
8710.  4.924297475217437E-18
8710.5  5.734608070000214E-18
8711.  6.113949171342637E-18
8711.5  8.830202910081380E-18
8712.  9.418919998275956E-18
8712.5  1.063396327619821E-17
8713.  1.043261787986403E-17
8713.5  1.031373264344385E-17
8714.  7.797986247951139E-18
8714.5  7.437635025655159E-18
8715.  6.857472815813286E-18
8715.5  7.563001105007261E-18
8716.  8.163522504654077E-18
8716.5  8.188563648767042E-18
8717.  7.917667598961479E-18
8717.5  6.321096899921762E-18
8718.  6.091225310971141E-18
8718.5  5.810773610634142E-18
8719.  7.485242916153715E-18
8719.5  8.051195428003900E-18
8720.  8.368308291327529E-18
8720.5  8.171034838871037E-18
8721.  7.821799772828242E-18
8721.5  8.221667318594034E-18
8722.  8.423721327136933E-18
8722.5  7.968549074348604E-18
8723.  7.612354791092538E-18
8723.5  6.695206747605350E-18
8724.  6.861740893629408E-18
8724.5  6.985195450714138E-18
8725.  8.443551634236403E-18
8725.5  8.653972971099060E-18
8726.  8.685852254318062E-18
8726.5  8.288661878627676E-18
8727.  7.865609808275245E-18
8727.5  8.615204643310059E-18
8728.  8.952651076228390E-18
8728.5  1.030738095516173E-17
8729.  9.818978063138256E-18
8729.5  9.069346963327838E-18
8730.  7.751097362645054E-18
8730.5  7.179592694695246E-18
8731.  6.727268791261562E-18
8731.5  6.801084837347598E-18
8732.  6.969694010618781E-18
8732.5  6.681352980971645E-18
8733.  6.495575319444326E-18
8733.5  6.315769844686316E-18
8734.  6.265863799840037E-18
8734.5  6.146856230344775E-18
8735.  6.400432311631907E-18
8735.5  6.636161164849349E-18
8736.  7.435686779137244E-18
8736.5  7.625117207347104E-18
8737.  7.734300759219135E-18
8737.5  7.021025361364412E-18
8738.  6.070021900194132E-18
8738.5  5.430066646321777E-18
8739.  5.193316509094367E-18
8739.5  5.113391629238543E-18
8740.  5.444379738299743E-18
8740.5  6.089219651320791E-18
8741.  5.617735319770077E-18
8741.5  5.355673565409563E-18
8742.  4.479526245468908E-18
8742.5  4.533469585420355E-18
8743.  4.845382700021847E-18
8743.5  4.948271914340706E-18
8744.  5.031695586686185E-18
8744.5  5.652601633879892E-18
8745.  5.969140632686741E-18
8745.5  7.082521385378361E-18
8746.  7.349145949146218E-18
8746.5  7.657991643733737E-18
8747.  6.694973373450617E-18
8747.5  6.303117798464085E-18
8748.  4.984715897762066E-18
8748.5  5.152792580246931E-18
8749.  5.433976183733899E-18
8749.5  6.118038812434765E-18
8750.  6.444882694619615E-18
8750.5  8.308216849393835E-18
8751.  8.624679578955552E-18
8751.5  9.327284422930945E-18
8752.  8.790266213788427E-18
8752.5  8.413672461639210E-18
8753.  8.539179560285619E-18
8753.5  8.986672827610465E-18
8754.  1.077199681277141E-17
8754.5  1.255630319713893E-17
8755.  1.435475318479951E-17
8755.5  1.154278377545570E-17
8756.  1.101374204028315E-17
8756.5  1.242890843761308E-17
8757.  1.121381175852572E-17
8757.5  9.453977939661495E-18
8758.  1.015533198312526E-17
8758.5  1.051022956527464E-17
8759.  1.496775612129827E-17
8759.5  1.256046971608993E-17
8760.  7.422440440967196E-18
8760.5  7.034142680666701E-18
8761.  6.798909808889879E-18
8761.5  7.219981701938406E-18
8762.  7.621719197338933E-18
8762.5  8.855833635505288E-18
8763.  9.717730065757377E-18
8763.5  1.047214828372772E-17
8764.  1.275066299647640E-17
8764.5  1.348578270899864E-17
8765.  1.526755876465655E-17
8765.5  1.664970176548130E-17
8766.  1.838162429734049E-17
8766.5  2.886156726644524E-17
8767.  3.213363622518040E-17
8767.5  2.711732630049408E-17
8768.  2.165447316919345E-17
8768.5  1.170772755872649E-17
8769.  1.018414214052384E-17
8769.5  9.391818914152361E-18
8770.  6.802686082182690E-18
8770.5  4.969467054516895E-18
8771.  1.763589420615008E-19
8771.5  -2.605195584405101E-18
8772.  -4.714551586646608E-18
8772.5  1.271207110964789E-17
8773.  1.510397711504998E-17
8773.5  1.435520050470406E-17
8774.  1.592060078070882E-17
8774.5  1.762066482074255E-17
8775.  1.106717266296175E-17
8775.5  9.969121937918357E-18
8776.  1.757275789807264E-17
8776.5  1.146756235636383E-17
8777.  1.924070491882050E-18
8777.5  2.590431355425582E-18
8778.  2.884452217116944E-18
8778.5  -7.508445641288523E-19
8779.  -1.088537156659979E-19
8779.5  1.406827451816933E-18
8780.  -2.026656625092571E-18
8780.5  -4.273518181219523E-18
8781.  -2.473475368875426E-18
8781.5  -2.553693108088773E-18
8782.  -3.533312487398021E-18
8782.5  -1.423717985075856E-18
8783.  5.613258480166988E-19
8783.5  5.573518725076073E-18
8784.  6.602644457826398E-18
8784.5  6.030170695075993E-18
8785.  6.406430330142571E-18
8785.5  6.913708602712755E-18
8786.  7.180475519188133E-18
8786.5  7.276025180985323E-18
8787.  7.190834406088281E-18
8787.5  7.948493830859632E-18
8788.  9.441060563520714E-18
8788.5  9.396301054732752E-18
8789.  9.370975588251205E-18
8789.5  1.823526636662698E-18
8790.  1.411744403607366E-18
8790.5  1.520765559928447E-18
8791.  3.236565628150082E-18
8791.5  4.633270695079579E-18
8792.  7.209685236546038E-18
8792.5  8.157787745104240E-18
8793.  1.086890793035418E-17
8793.5  1.149230877434068E-17
8794.  1.221791918505907E-17
8794.5  7.453239589886663E-18
8795.  6.139263732976674E-18
8795.5  8.057477678111977E-18
8796.  8.597534555745289E-18
8796.5  9.504819797035363E-18
8797.  8.977347770167309E-18
8797.5  8.725840334561556E-18
8798.  7.729904241094197E-18
8798.5  7.662563577116658E-18
8799.  7.541760116003004E-18
8799.5  7.616505333594161E-18
8800.  7.669317056715236E-18
8800.5  7.337400127869076E-18
8801.  7.366892252119541E-18
8801.5  7.652815416894940E-18
8802.  7.991324382570188E-18
8802.5  8.331785643460115E-18
8803.  7.739529808174140E-18
8803.5  7.632393881942272E-18
8804.  7.952123133425602E-18
8804.5  8.441732690234907E-18
8805.  9.146778602934004E-18
8805.5  8.750764303051646E-18
8806.  8.603667045965059E-18
8806.5  9.238740731323142E-18
8807.  9.493758395361178E-18
8807.5  1.003181991520981E-17
8808.  9.946477293758736E-18
8808.5  9.896029951706385E-18
8809.  9.624958766788262E-18
8809.5  9.286362521071042E-18
8810.  8.229104972974958E-18
8810.5  7.875302089907844E-18
8811.  7.568547173306241E-18
8811.5  7.797275152169074E-18
8812.  7.829253392087407E-18
8812.5  7.750935606334720E-18
8813.  7.619713196029610E-18
8813.5  7.456620450921731E-18
8814.  6.654465328699521E-18
8814.5  6.442469691575625E-18
8815.  7.388159739892863E-18
8815.5  8.143578842029659E-18
8816.  9.498643410211172E-18
8816.5  1.039232390638205E-17
8817.  1.085106892604595E-17
8817.5  1.055017200245765E-17
8818.  1.037054388202902E-17
8818.5  9.907530167576172E-18
8819.  9.684647637332835E-18
8819.5  9.518825145921784E-18
8820.  9.679372184395164E-18
8820.5  9.914405072706843E-18
8821.  1.087468355028016E-17
8821.5  1.296456820380725E-17
8822.  1.519426392018194E-17
8822.5  1.693199772887330E-17
8823.  1.819783632705089E-17
8823.5  2.610133808478585E-17
8824.  3.927943745563028E-17
8824.5  5.945508824442688E-17
8825.  5.745666525282276E-18
8825.5  -1.737247369282868E-17
8826.  -6.336400451042784E-18
8826.5  -7.592143842628525E-18
8827.  -1.043364308858082E-17
8827.5  -6.254574028460026E-18
8828.  -3.584223922482667E-18
8828.5  -4.462502954567235E-18
8829.  -4.782717217875806E-18
8829.5  -5.634334690808959E-18
8830.  -1.324915990303286E-17
8830.5  -2.023863934349388E-17
8831.  -2.994278197763715E-17
8831.5  -2.733861319965224E-17
8832.  4.130170102835387E-18
8832.5  1.107945005476481E-17
8833.  2.018720452326652E-17
8833.5  2.622657205254642E-17
8834.  2.821377810401919E-17
8834.5  2.405783844091408E-17
8835.  2.013348103236596E-17
8835.5  1.265234519743254E-17
8836.  1.291688464529384E-17
8836.5  1.306142939782716E-17
8837.  1.091276462006692E-17
8837.5  1.054655621752729E-17
8838.  9.794125991681877E-18
8838.5  4.556811507544745E-18
8839.  4.316149377341619E-19
8839.5  4.698154314470078E-18
8840.  3.712453379000914E-18
8840.5  -4.574196605410078E-18
8841.  1.845279338053828E-18
8841.5  9.059756080273457E-18
8842.  1.173879023059255E-17
8842.5  1.219613815193185E-17
8843.  8.411800118642897E-18
8843.5  8.365793229004065E-18
8844.  8.290951927373408E-18
8844.5  8.060930262005562E-18
8845.  7.956078610268216E-18
8845.5  9.193398052991490E-18
8846.  9.594838458848034E-18
8846.5  1.052857058381915E-17
8847.  1.253259239403173E-17
8847.5  1.388164671565576E-17
8848.  8.478291859586414E-18
8848.5  7.697157046058269E-18
8849.  6.956187379434592E-18
8849.5  7.369963876487037E-18
8850.  7.768666973481696E-18
8850.5  7.744568301268945E-18
8851.  7.896074084002099E-18
8851.5  9.079683380532014E-18
8852.  1.017561419220221E-17
8852.5  1.168352979152424E-17
8853.  1.001683304248094E-17
8853.5  9.307268956465065E-18
8854.  6.703877359029641E-18
8854.5  7.774089936683981E-18
8855.  9.922449211507808E-18
8855.5  1.004780903722163E-17
8856.  1.011955029528460E-17
8856.5  1.026230439135746E-17
8857.  9.903214833321703E-18
8857.5  8.762928443681859E-18
8858.  9.176845934784470E-18
8858.5  9.518259916329762E-18
8859.  1.031996801642425E-17
8859.5  1.056500424905783E-17
8860.  1.113653958923416E-17
8860.5  1.090649229979152E-17
8861.  1.063609262621637E-17
8861.5  1.053951430441905E-17
8862.  1.050925774055627E-17
8862.5  1.050076363057066E-17
8863.  1.108819210628631E-17
8863.5  1.208193330759450E-17
8864.  9.695334007772443E-18
8864.5  8.548396726898316E-18
8865.  1.258142521087759E-17
8865.5  9.056426098861248E-18
8866.  -8.205527722807381E-20
8866.5  2.870379957362816E-18
8867.  4.946690875606972E-18
8867.5  7.054031958605939E-18
8868.  7.494517996901819E-18
8868.5  8.247955680077705E-18
8869.  5.426951322258232E-18
8869.5  2.593657453679707E-18
8870.  3.115744957971308E-18
8870.5  3.055916757998872E-18
8871.  1.482195727730371E-18
8871.5  3.318305225039894E-19
8872.  -1.318565329774647E-18
8872.5  3.134841711240606E-18
8873.  4.941649437717739E-18
8873.5  6.449031411621329E-18
8874.  7.555906423746041E-18
8874.5  9.878920430556020E-18
8875.  1.035619558342406E-17
8875.5  1.064148401000774E-17
8876.  9.309230018962416E-18
8876.5  8.956137032044695E-18
8877.  8.124373830402863E-18
8877.5  8.170018574204640E-18
8878.  8.209455750425115E-18
8878.5  9.150806912680431E-18
8879.  9.483489122846931E-18
8879.5  1.038834135863869E-17
8880.  1.038612675038391E-17
8880.5  1.038292089134334E-17
8881.  1.810410893638237E-17
8881.5  2.077192543304827E-17
8882.  2.320493401757276E-17
8882.5  2.712059908252557E-17
8883.  3.400561835471024E-17
8883.5  5.694242227040881E-18
8884.  -8.480433049607865E-18
8884.5  -1.406190658224428E-17
8885.  -1.311206447010397E-17
8885.5  -1.014513913566255E-17
8886.  -8.479940963950694E-18
8886.5  -7.266707781497685E-18
8887.  -3.231210973067083E-18
8887.5  -4.362543952044924E-18
8888.  -1.163920854179409E-17
8888.5  -1.639018905604992E-17
8889.  -2.132664630689891E-17
8889.5  -3.035408858899489E-17
8890.  -2.867908671247068E-17
8890.5  8.032765993539662E-18
8891.  5.316300005413436E-18
8891.5  1.283295133944538E-18
8892.  4.830423082017072E-18
8892.5  6.322172632908101E-18
8893.  7.966050100403254E-18
8893.5  8.475235426860745E-18
8894.  9.581025373262777E-18
8894.5  1.001706218380638E-17
8895.  1.028697546115632E-17
8895.5  9.154578954879685E-18
8896.  8.985171724364082E-18
8896.5  8.724363081967480E-18
8897.  9.087090799305229E-18
8897.5  9.407909458321523E-18
8898.  1.243346244378455E-17
8898.5  1.353146157972165E-17
8899.  1.661214675506793E-17
8899.5  1.775433885048507E-17
8900.  1.918843033367568E-17
8900.5  2.834369216270649E-17
8901.  3.093206024456415E-17
8901.5  2.145843864753310E-17
8902.  2.345191568824120E-17
8902.5  2.706267271091066E-17
8903.  2.121229250107717E-17
8903.5  1.819393564790420E-17
8904.  1.322278617392103E-17
8904.5  1.202103912046926E-17
8905.  9.241486191367819E-18
8905.5  1.032910830024975E-17
8906.  1.114418738557781E-17
8906.5  4.054645622877176E-18
8907.  3.058064948318717E-18
8907.5  3.089181847022928E-18
8908.  5.482380708339964E-18
8908.5  8.032511175885922E-18
8909.  7.814929439913008E-18
8909.5  7.893916394252462E-18
8910.  9.233321521415007E-18
8910.5  9.468700111380346E-18
8911.  9.825979319115290E-18
8911.5  9.122055920116984E-18
8912.  8.825513268652455E-18
8912.5  9.471483081752774E-18
8913.  9.212037816749232E-18
8913.5  8.629202353602016E-18
8914.  6.722024687682748E-18
8914.5  5.518715498484329E-18
8915.  1.673345909810222E-17
8915.5  2.081286941598831E-17
8916.  3.159376891027746E-17
8916.5  3.148343921406249E-17
8917.  3.138478545025482E-17
8917.5  2.899781062941055E-17
8918.  2.670815357022659E-17
8918.5  1.503227676220683E-17
8919.  1.763483065945055E-17
8919.5  2.097382476646322E-17
8920.  1.464875330406955E-17
8920.5  1.215395231619355E-17
8921.  5.991560473100142E-18
8921.5  8.062296916523145E-19
8922.  -8.805150161047981E-18
8922.5  -6.047286039370741E-18
8923.  -4.593336987947970E-18
8923.5  -2.662094517387357E-17
8924.  -1.836005452647125E-17
8924.5  7.442927268352996E-18
8925.  1.344833537289056E-17
8925.5  1.803350350753736E-17
8926.  1.057818813166630E-17
8926.5  9.818643397597096E-18
8927.  1.139884888873707E-17
8927.5  1.118909146321693E-17
8928.  1.096129851600721E-17
8928.5  1.148956047099451E-17
8929.  1.154841659147135E-17
8929.5  1.060984015912292E-17
8930.  9.482864817628520E-18
8930.5  7.734152556424676E-18
8931.  8.343742552216502E-18
8931.5  8.612542487020801E-18
8932.  8.517234729220540E-18
8932.5  8.772985858622897E-18
8933.  9.347708020358382E-18
8933.5  9.345667099695651E-18
8934.  9.347185287350519E-18
8934.5  9.576233394148982E-18
8935.  9.499520346532314E-18
8935.5  9.128269457331226E-18
8936.  9.002524442847668E-18
8936.5  8.888135691398703E-18
8937.  6.847678460539658E-18
8937.5  6.446575269920580E-18
8938.  6.604705902119480E-18
8938.5  9.428405935385509E-18
8939.  1.309978957880708E-17
8939.5  1.830741646192923E-17
8940.  2.037010121064364E-17
8940.5  2.501917521242601E-17
8941.  2.451225282198134E-17
8941.5  2.353793550335167E-17
8942.  1.734690409443949E-17
8942.5  1.404623543997527E-17
8943.  1.485119859250081E-17
8943.5  1.428355871684037E-17
8944.  1.253958307919289E-17
8944.5  1.507318158309512E-17
8945.  1.703210808071867E-17
8945.5  1.187822421059855E-17
8946.  1.044374648738723E-17
8946.5  7.266142349895932E-18
8947.  2.887300338047509E-18
8947.5  -1.907757084148783E-18
8948.  7.071970530242595E-18
8948.5  9.527149461362627E-18
8949.  8.938867474512086E-18
8949.5  8.137935218924329E-18
8950.  6.881441972146457E-18
8950.5  7.563492858025706E-18
8951.  7.868204177726484E-18
8951.5  8.555818322517948E-18
8952.  8.797448994524046E-18
8952.5  9.338409097545230E-18
8953.  1.178118071738651E-17
8953.5  1.336357461472653E-17
8954.  1.300521830247032E-17
8954.5  1.387843912780809E-17
8955.  1.712773230133722E-17
8955.5  -1.733839535538623E-18
8956.  -1.910198855998224E-17
8956.5  -1.424110010850299E-17
8957.  -1.406421970136568E-17
8957.5  -1.971484330895527E-17
8958.  -1.905543151752709E-17
8958.5  -1.818788513282425E-17
8959.  -1.778179883135065E-17
8959.5  -1.793145768823111E-17
8960.  -2.422397529882416E-17
8960.5  -2.797648295593778E-17
8961.  -3.501574575350702E-17
8961.5  -2.940908802507455E-17
8962.  -2.642065385714055E-17
8962.5  -1.109230556266337E-17
8963.  -8.553003225400665E-18
8963.5  -3.319097613987534E-18
8964.  1.971380300620906E-18
8964.5  6.054888605259669E-18
8965.  7.630858308575999E-18
8965.5  7.811455622869091E-18
8966.  7.518455208820602E-18
8966.5  8.080385838573757E-18
8967.  8.694246333039307E-18
8967.5  7.937242711165804E-18
8968.  7.895371372191117E-18
8968.5  9.622862687910782E-18
8969.  9.824107150467987E-18
8969.5  1.013257520928693E-17
8970.  9.610892565849903E-18
8970.5  9.386998419712224E-18
8971.  7.370151001409894E-18
8971.5  7.279429364406592E-18
8972.  7.063256591425891E-18
8972.5  6.970319612155515E-18
8973.  6.912864646981810E-18
8973.5  7.530613781917465E-18
8974.  7.843895196341893E-18
8974.5  8.743201589106526E-18
8975.  8.637802907442237E-18
8975.5  8.541962168616812E-18
8976.  9.204735507533069E-18
8976.5  9.446223570670946E-18
8977.  1.008783742222522E-17
8977.5  9.689123186543302E-18
8978.  9.169124635525815E-18
8978.5  8.545434718101962E-18
8979.  8.277043270202110E-18
8979.5  7.118888876874686E-18
8980.  7.508828534398965E-18
8980.5  8.230787141379838E-18
8981.  7.656004841598717E-18
8981.5  7.354483551133603E-18
8982.  6.220748896154310E-18
8982.5  6.408569604188879E-18
8983.  7.065537720637903E-18
8983.5  8.431419014802097E-18
8984.  9.478495809572361E-18
8984.5  1.317696850006377E-17
8985.  1.316774045169303E-17
8985.5  1.052392183470324E-17
8986.  6.738170860368287E-18
8986.5  2.637110907307034E-18
8987.  2.459749803012092E-19
8987.5  -6.930771779776268E-19
8988.  -3.574724830371451E-18
8988.5  -4.264103554510866E-18
8989.  -5.323615151226515E-18
8989.5  -6.212074530912464E-18
8990.  -6.596135193864117E-18
8990.5  -5.234835316972997E-18
8991.  -5.198764572869416E-18
8991.5  -5.109381694984632E-18
8992.  -1.996640205368210E-18
8992.5  -2.149643671467845E-20
8993.  1.901877519876612E-18
8993.5  3.049920364024607E-18
8994.  6.473140616413558E-18
8994.5  7.435350342562172E-18
8995.  8.305692824710991E-18
8995.5  9.018449538917103E-18
8996.  8.867717809820558E-18
8996.5  6.920903916288473E-18
8997.  1.114020279017888E-17
8997.5  1.652762692811549E-17
8998.  1.143527150980899E-17
8998.5  1.005135349701306E-17
8999.  1.713872201868626E-17
8999.5  1.689748218995569E-17
9000.  1.643936642857320E-17
9000.5  1.505764585836856E-17
9001.  1.434478062616215E-17
9001.5  1.421109612061482E-17
9002.  1.574672304291788E-17
9002.5  1.995751718803903E-17
9003.  1.821820237586931E-17
9003.5  1.691623452321983E-17
9004.  6.609729410527559E-18
9004.5  5.171260660878136E-18
9005.  5.240043808101553E-18
9005.5  1.456030004257259E-18
9006.  -2.558889739584163E-18
9006.5  2.746079063089883E-18
9007.  4.152742754264770E-18
9007.5  4.108224103125216E-18
9008.  4.526356706671999E-18
9008.5  5.154432653940137E-18
9009.  6.714919859147958E-18
9009.5  7.367428037878265E-18
9010.  6.831327824178455E-18
9010.5  6.549461074031498E-18
9011.  5.930143475846235E-18
9011.5  5.514220753423913E-18
9012.  5.256714765478738E-18
9012.5  5.432537385658188E-18
9013.  5.034374492007236E-18
9013.5  3.632973040483204E-18
9014.  3.215669511192261E-18
9014.5  2.848348920850778E-18
9015.  3.309774661627151E-18
9015.5  3.836174709497469E-18
9016.  6.494626792747382E-18
9016.5  6.738306438568032E-18
9017.  7.041288793901648E-18
9017.5  6.885028175343346E-18
9018.  6.907466361370452E-18
9018.5  8.247987742098422E-18
9019.  8.191764611376022E-18
9019.5  8.098648579036121E-18
9020.  6.108174529103447E-18
9020.5  5.102404742329199E-18
9021.  3.427939945023465E-18
9021.5  3.229491343239249E-18
9022.  2.851840561425627E-18
9022.5  3.918961907821210E-18
9023.  4.691497061000334E-18
9023.5  6.052925975943189E-18
9024.  6.346515904721843E-18
9024.5  6.866006787874951E-18
9025.  7.547070313856176E-18
9025.5  8.245522379203578E-18
9026.  8.854005611757385E-18
9026.5  8.741672160090370E-18
9027.  6.495970113997917E-18
9027.5  6.811625608354512E-18
9028.  7.274995885697215E-18
9028.5  7.631101679760769E-18
9029.  7.749277630346924E-18
9029.5  6.691744445762677E-18
9030.  6.253296493632502E-18
9030.5  5.342401200850899E-18
9031.  6.204049218447410E-18
9031.5  6.712824534725070E-18
9032.  7.977070870139082E-18
9032.5  8.436805666111652E-18
9033.  9.647464924463280E-18
9033.5  9.882249082212386E-18
9034.  1.007942979936535E-17
9034.5  9.753601300268300E-18
9035.  1.014528660759072E-17
9035.5  1.274774171037215E-17
9036.  1.112144820710379E-17
9036.5  9.180020019765235E-18
9037.  8.971027559051341E-18
9037.5  8.984815508288328E-18
9038.  1.023062948870899E-17
9038.5  9.176280042607082E-18
9039.  7.384854820810431E-18
9039.5  5.723617286029595E-18
9040.  4.919257432314481E-18
9040.5  3.790646892388102E-18
9041.  3.937203580411054E-18
9041.5  4.372414830241612E-18
9042.  3.441777297674350E-18
9042.5  2.791166586466429E-18
9043.  6.870973870050731E-18
9043.5  7.379828428414914E-18
9044.  7.467726782017489E-18
9044.5  8.072833920492566E-18
9045.  8.672152549456599E-18
9045.5  9.677761232374143E-18
9046.  9.965949255313528E-18
9046.5  1.032513470174110E-17
9047.  1.042225603093613E-17
9047.5  1.055615842972374E-17
9048.  6.810310243116688E-18
9048.5  5.305477780736838E-18
9049.  2.935484358914232E-18
9049.5  2.925232406888231E-18
9050.  2.901416410429581E-18
9050.5  4.226041630937010E-18
9051.  4.985931755164357E-18
9051.5  5.454489849886997E-18
9052.  5.709429967498063E-18
9052.5  6.385815825396461E-18
9053.  5.461467911241495E-18
9053.5  4.709294817359706E-18
9054.  4.577663657310692E-18
9054.5  4.623526231693221E-18
9055.  4.950693282296405E-18
9055.5  4.414459587712669E-18
9056.  3.797136694262725E-18
9056.5  6.765483866320256E-18
9057.  7.908300982207599E-18
9057.5  1.095444409843546E-17
9058.  1.084160449603568E-17
9058.5  1.064389962559364E-17
9059.  9.712616774561904E-18
9059.5  9.295322238010959E-18
9060.  9.310416807259606E-18
9060.5  9.058821800516087E-18
9061.  8.430813075924834E-18
9061.5  7.559485237505941E-18
9062.  6.983052864931510E-18
9062.5  5.400851994123900E-18
9063.  5.397644135103060E-18
9063.5  5.981102334603059E-18
9064.  6.047603773378897E-18
9064.5  6.110977789500521E-18
9065.  5.904981628907261E-18
9065.5  6.076795667189008E-18
9066.  7.541345182918858E-18
9066.5  7.971001646742328E-18
9067.  8.536524237698394E-18
9067.5  7.830980812069160E-18
9068.  7.507450643768008E-18
9068.5  5.669205956520436E-18
9069.  5.230511318021090E-18
9069.5  4.387555866746170E-18
9070.  4.846910757255063E-18
9070.5  5.098041144143929E-18
9071.  4.715833432568746E-18
9071.5  4.494883736730185E-18
9072.  3.905056358496820E-18
9072.5  4.016475797464861E-18
9073.  4.103256887983875E-18
9073.5  5.273380702246321E-18
9074.  5.800307723747368E-18
9074.5  7.442085079237237E-18
9075.  8.480116223437727E-18
9075.5  9.603943204622423E-18
9076.  8.901598279150711E-18
9076.5  8.680274914722813E-18
9077.  8.347159660282734E-18
9077.5  8.044764910906108E-18
9078.  7.578805969363160E-18
9078.5  8.456789398931379E-18
9079.  8.832125275870549E-18
9079.5  8.397088220828671E-18
9080.  8.640687159805981E-18
9080.5  9.177814941115904E-18
9081.  9.247249046819437E-18
9081.5  9.291053956785143E-18
9082.  8.772035019859808E-18
9082.5  8.395359139468327E-18
9083.  7.254313018591749E-18
9083.5  7.253245545326139E-18
9084.  7.252066831316462E-18
9084.5  7.110986410247502E-18
9085.  7.258871522077699E-18
9085.5  8.330723239047221E-18
9086.  8.429272225247014E-18
9086.5  8.551655912812218E-18
9087.  9.131991597561526E-18
9087.5  9.326536450819753E-18
9088.  9.386350179793932E-18
9088.5  9.455151825241930E-18
9089.  9.578332599331890E-18
9089.5  1.047939815062810E-17
9090.  1.092844024022359E-17
9090.5  1.038213094065238E-17
9091.  1.003020161630388E-17
9091.5  9.157495040517119E-18
9092.  9.775909917977458E-18
9092.5  1.021908919272384E-17
9093.  9.728808865880422E-18
9093.5  9.647550158376274E-18
9094.  9.577918599750269E-18
9094.5  9.287217542615238E-18
9095.  8.993519245479419E-18
9095.5  9.125291693815249E-18
9096.  8.854188186664034E-18
9096.5  6.351963612378891E-18
9097.  6.747890586466398E-18
9097.5  7.312074983573600E-18
9098.  7.978834897654220E-18
9098.5  8.224090658828304E-18
9099.  7.571795232195805E-18
9099.5  6.775842268511745E-18
9100.  5.149111212717119E-18
9100.5  4.153272809845988E-18
9101.  3.576690027480772E-18
9101.5  2.218048335136171E-18
9102.  2.117927577298047E-18
9102.5  2.084042712846415E-18
9103.  1.174476391787359E-18
9103.5  4.271251507531348E-19
9104.  -1.014220219423440E-19
9104.5  -5.541420886909058E-20
9105.  6.637679015354875E-19
9105.5  1.004201372059136E-18
9106.  1.396669375461174E-18
9106.5  -7.639156907552107E-19
9107.  -1.209888288724436E-18
9107.5  1.264340525850322E-18
9108.  2.450535487337900E-18
9108.5  4.384724147969933E-18
9109.  6.095935001586880E-18
9109.5  6.882016599477815E-18
9110.  8.367903179737291E-18
9110.5  8.405747006438266E-18
9111.  8.460729073273427E-18
9111.5  7.166196785049966E-18
9112.  6.307463270404209E-18
9112.5  6.739477911141933E-18
9113.  6.804257552432646E-18
9113.5  6.875768449168231E-18
9114.  7.533426794648274E-18
9114.5  8.148584483958048E-18
9115.  8.163304930664077E-18
9115.5  8.280823097811937E-18
9116.  9.053546587220974E-18
9116.5  9.292306706516182E-18
9117.  9.604688077557172E-18
9117.5  9.065835815008213E-18
9118.  8.754838637451809E-18
9118.5  6.071721834134439E-18
9119.  5.367965381095372E-18
9119.5  4.050460763147198E-18
9120.  2.093892115102605E-18
9120.5  1.057988516870584E-18
9121.  2.646858628889553E-18
9121.5  3.338997868307038E-18
9122.  5.074616816089192E-18
9122.5  6.230987632382824E-18
9123.  7.105164526772420E-18
9123.5  6.429486028589590E-18
9124.  6.485657039349512E-18
9124.5  7.171263658588050E-18
9125.  7.316742318475406E-18
9125.5  7.470662601650824E-18
9126.  6.624781931382751E-18
9126.5  6.055735861823751E-18
9127.  2.803373206577406E-18
9127.5  2.961336043936298E-18
9128.  3.196013777909817E-18
9128.5  3.460346838160686E-18
9129.  3.568664235396460E-18
9129.5  3.410779995003312E-18
9130.  3.331160737330374E-18
9130.5  3.158658836031613E-18
9131.  3.758432766305230E-18
9131.5  4.121737455411117E-18
9132.  2.971236273164049E-18
9132.5  3.155297082293091E-18
9133.  4.044368260972800E-18
9133.5  4.621144443785913E-18
9134.  5.114102613985864E-18
9134.5  5.837383434057440E-18
9135.  6.021717165573535E-18
9135.5  6.304226365978814E-18
9136.  6.647439494235074E-18
9136.5  7.057135342676699E-18
9137.  5.600661245916612E-18
9137.5  5.206993299207731E-18
9138.  6.081885123782515E-18
9138.5  5.978347791670679E-18
9139.  5.801756185293310E-18
9139.5  5.620770036988336E-18
9140.  5.535685252403443E-18
9140.5  7.386236930509948E-18
9141.  7.547819219968808E-18
9141.5  7.862984813391509E-18
9142.  6.700351646992769E-18
9142.5  5.905068600436957E-18
9143.  7.485438175428704E-18
9143.5  7.706671528507054E-18
9144.  7.870454027736839E-18
9144.5  7.620168083386263E-18
9145.  7.379744663297454E-18
9145.5  7.282033466477574E-18
9146.  7.281618065845483E-18
9146.5  7.426265478343879E-18
9147.  7.224015071300899E-18
9147.5  6.950962710948857E-18
9148.  7.636833244886986E-18
9148.5  7.819521179332680E-18
9149.  6.018127721543129E-18
9149.5  5.867112006193677E-18
9150.  5.575677581378755E-18
9150.5  6.404667649085370E-18
9151.  6.855302691114721E-18
9151.5  7.345647604263083E-18
9152.  7.159556591559383E-18
9152.5  6.556457878486985E-18
9153.  6.874985635448060E-18
9153.5  7.120861403382649E-18
9154.  7.124297604449989E-18
9154.5  7.185835552778137E-18
9155.  7.463707097768229E-18
9155.5  7.511832525136359E-18
9156.  7.563432814368418E-18
9156.5  8.808126939560194E-18
9157.  9.131839006385028E-18
9157.5  8.987031704268622E-18
9158.  8.654135636775922E-18
9158.5  8.149475965615341E-18
9159.  6.766222905638664E-18
9159.5  6.174302006012198E-18
9160.  5.023691824187760E-18
9160.5  5.469168588058712E-18
9161.  6.436050372626676E-18
9161.5  8.939794829761954E-18
9162.  1.047208890514530E-17
9162.5  8.904410811522710E-18
9163.  8.813082295809660E-18
9163.5  8.918812690142301E-18
9164.  8.553434012509455E-18
9164.5  8.239053849953046E-18
9165.  7.814290812652265E-18
9165.5  7.664249917421827E-18
9166.  7.250510060068272E-18
9166.5  6.855726777579373E-18
9167.  6.380830791785072E-18
9167.5  4.251285070391005E-18
9168.  3.630068654686091E-18
9168.5  4.363526509221941E-18
9169.  4.639834322191005E-18
9169.5  5.107492934588822E-18
9170.  5.569755529578542E-18
9170.5  5.790976082181059E-18
9171.  6.802133814916519E-18
9171.5  7.329078914741479E-18
9172.  8.585471919162673E-18
9172.5  8.526095048781588E-18
9173.  8.485576567943875E-18
9173.5  9.532906447737691E-18
9174.  9.139642056638750E-18
9174.5  7.160097358452217E-18
9175.  5.988294741639705E-18
9175.5  4.865752157952964E-18
9176.  5.032155234475355E-18
9176.5  5.319036360866601E-18
9177.  7.113204540264690E-18
9177.5  6.727087614709858E-18
9178.  6.210833308863440E-18
9178.5  5.786606706317035E-18
9179.  5.587634140628727E-18
9179.5  4.501139987807084E-18
9180.  4.748936039829626E-18
9180.5  5.220021361064150E-18
9181.  6.423662701078177E-18
9181.5  7.068776874132629E-18
9182.  9.028763801878527E-18
9182.5  8.863021100133138E-18
9183.  8.149522042187202E-18
9183.5  8.124108425586712E-18
9184.  8.103903288097441E-18
9184.5  7.935563099289471E-18
9185.  8.179161461907682E-18
9185.5  9.414388602442347E-18
9186.  9.316655896902968E-18
9186.5  9.213063534649597E-18
9187.  8.075461402963533E-18
9187.5  7.587001710519666E-18
9188.  5.857000841045261E-18
9188.5  5.742147379293733E-18
9189.  5.573277740007426E-18
9189.5  4.832128783719411E-18
9190.  4.553913616181504E-18
9190.5  6.577281509741389E-18
9191.  6.333442208537851E-18
9191.5  5.819938389360828E-18
9192.  4.994595787657269E-18
9192.5  4.499762921573805E-18
9193.  3.722892106782364E-18
9193.5  3.914336543445660E-18
9194.  4.718711426448571E-18
9194.5  4.756829463195145E-18
9195.  4.788312200086971E-18
9195.5  5.928038680238828E-18
9196.  6.258627609920930E-18
9196.5  6.971801397830128E-18
9197.  8.478792072788271E-18
9197.5  1.024335449675704E-17
9198.  1.050976133484473E-17
9198.5  1.054753793738366E-17
9199.  1.004925465578420E-17
9199.5  9.705587022602941E-18
9200.  9.145235942291012E-18
9200.5  9.370226474270403E-18
9201.  9.470760432991866E-18
9201.5  7.740931109167615E-18
9202.  7.885421332078736E-18
9202.5  8.279376235404484E-18
9203.  9.127371390223306E-18
9203.5  9.686898601473261E-18
9204.  1.211344171757799E-17
9204.5  1.215959023409931E-17
9205.  1.143251840973354E-17
9205.5  1.033866970376542E-17
9206.  9.326116357648793E-18
9206.5  7.754262875061196E-18
9207.  7.403841909335278E-18
9207.5  7.304461221883373E-18
9208.  6.608216320193703E-18
9208.5  5.712168800051240E-18
9209.  6.142113197764114E-18
9209.5  6.238784397737678E-18
9210.  5.241223808567223E-18
9210.5  5.386710618645157E-18
9211.  5.652744508307207E-18
9211.5  5.480481797580452E-18
9212.  5.391653055756110E-18
9212.5  5.801469933752867E-18
9213.  5.944667436737330E-18
9213.5  6.290107832263468E-18
9214.  5.954344435563616E-18
9214.5  5.709764120569297E-18
9215.  5.450681302414290E-18
9215.5  5.292488495154654E-18
9216.  4.762051788539235E-18
9216.5  5.126651218189564E-18
9217.  5.497037717568531E-18
9217.5  7.261550531811352E-18
9218.  7.497042370477479E-18
9218.5  5.840948925315194E-18
9219.  4.879832596345921E-18
9219.5  3.519209376696292E-18
9220.  3.592936937577905E-18
9220.5  3.742266655648344E-18
9221.  8.193401856151016E-18
9221.5  8.165364166137534E-18
9222.  8.105486644203704E-18
9222.5  6.545894932470077E-18
9223.  5.662568458718210E-18
9223.5  4.296714924392695E-18
9224.  4.141643297934459E-18
9224.5  3.914495668956879E-18
9225.  3.825663076873912E-18
9225.5  3.755236201886539E-18
9226.  6.410920200818401E-18
9226.5  6.610161585364142E-18
9227.  5.486167042024419E-18
9227.5  5.804592170026988E-18
9228.  6.157362794829670E-18
9228.5  5.693702033863017E-18
9229.  5.725956928206450E-18
9229.5  7.418996212480890E-18
9230.  7.725187520849240E-18
9230.5  8.196565023827346E-18
9231.  9.016192122260189E-18
9231.5  9.368875491044686E-18
9232.  8.437861478592379E-18
9232.5  8.961037277540645E-18
9233.  1.011454141947165E-17
9233.5  9.952916475059920E-18
9234.  9.854969915276139E-18
9234.5  8.532568544144636E-18
9235.  8.231703185996616E-18
9235.5  7.578491795675510E-18
9236.  7.409583599362173E-18
9236.5  7.263381256646852E-18
9237.  6.019899181875103E-18
9237.5  5.997580656997632E-18
9238.  7.209425247988622E-18
9238.5  7.168368926664530E-18
9239.  7.117932362827474E-18
9239.5  6.941606771926335E-18
9240.  6.859816927043077E-18
9240.5  6.459493956380082E-18
9241.  6.518157666433028E-18
9241.5  6.614791232742628E-18
9242.  5.812737116763586E-18
9242.5  5.433508834992224E-18
9243.  7.132432364824699E-18
9243.5  6.778948779150804E-18
9244.  5.846878776370417E-18
9244.5  6.020521778454637E-18
9245.  6.138548421874997E-18
9245.5  5.619648681664296E-18
9246.  5.768036532408389E-18
9246.5  6.534481964361149E-18
9247.  7.421332059245266E-18
9247.5  8.255424351184679E-18
9248.  9.411748798679781E-18
9248.5  9.252696757460249E-18
9249.  6.443886440920511E-18
9249.5  5.806489516575975E-18
9250.  4.974728833108427E-18
9250.5  5.999398863650213E-18
9251.  6.496396251708973E-18
9251.5  9.285906333509108E-18
9252.  9.214300206443969E-18
9252.5  9.080552438881904E-18
9253.  8.529517714652012E-18
9253.5  8.245697171819575E-18
9254.  6.028717434282518E-18
9254.5  5.849832658114211E-18
9255.  5.580228550048187E-18
9255.5  5.604100747486269E-18
9256.  5.622129650736508E-18
9256.5  6.028903006068896E-18
9257.  6.204311823294299E-18
9257.5  6.717350905909525E-18
9258.  6.389728841149490E-18
9258.5  6.057601114295609E-18
9259.  4.748316026858746E-18
9259.5  4.787429360705060E-18
9260.  7.714331878627188E-18
9260.5  8.135702863261668E-18
9261.  8.727230031381969E-18
9261.5  7.789194059372539E-18
9262.  7.330708846616937E-18
9262.5  3.912329359180204E-18
9263.  3.927900961471899E-18
9263.5  3.956667582141379E-18
9264.  5.574192804953631E-18
9264.5  6.483288116544421E-18
9265.  8.085798441840051E-18
9265.5  7.936513402876920E-18
9266.  7.223337278719634E-18
9266.5  8.113731180364709E-18
9267.  8.816158066921603E-18
9267.5  8.504446050430725E-18
9268.  8.561163107548287E-18
9268.5  9.040973177001829E-18
9269.  8.966627688937400E-18
9269.5  8.885195681278148E-18
9270.  9.685558332527602E-18
9270.5  9.947379845241449E-18
9271.  1.030544298179352E-17
9271.5  9.958336200345028E-18
9272.  9.427080597134999E-18
9272.5  6.861851469257508E-18
9273.  5.785330949838680E-18
9273.5  5.456918034054906E-18
9274.  5.809815915557753E-18
9274.5  6.561793891527393E-18
9275.  7.247095917775594E-18
9275.5  7.665928978764031E-18
9276.  6.975278263402049E-18
9276.5  7.068008909992641E-18
9277.  7.513649216947158E-18
9277.5  6.673955852443926E-18
9278.  5.967409515992713E-18
9278.5  7.322192995600639E-18
9279.  7.272401705748471E-18
9279.5  5.653303231550278E-18
9280.  5.172167169812653E-18
9280.5  4.609564379079206E-18
9281.  4.281090485103853E-18
9281.5  4.303834715772232E-18
9282.  5.732519998639732E-18
9282.5  6.073068787688678E-18
9283.  6.618743944249043E-18
9283.5  7.678225411690153E-18
9284.  8.169672045038225E-18
9284.5  7.124534123338401E-18
9285.  7.244284551763582E-18
9285.5  7.513231088082312E-18
9286.  6.984754476496934E-18
9286.5  6.648748332915267E-18
9287.  5.555837743095583E-18
9287.5  5.132190861429855E-18
9288.  3.964417305047410E-18
9288.5  3.706669161782810E-18
9289.  3.475746764227817E-18
9289.5  3.449841060734655E-18
9290.  3.785890127589997E-18
9290.5  5.839796557690580E-18
9291.  5.579591477895915E-18
9291.5  5.252078566468673E-18
9292.  6.060591973709089E-18
9292.5  6.405082599987711E-18
9293.  7.448088481141947E-18
9293.5  7.850420657246593E-18
9294.  8.530906209315290E-18
9294.5  6.845140243661135E-18
9295.  6.034306116536798E-18
9295.5  5.452430272547703E-18
9296.  4.885630371366441E-18
9296.5  3.468470698890286E-18
9297.  3.698963275756562E-18
9297.5  3.862863076489497E-18
9298.  5.004055100309261E-18
9298.5  5.297620239608677E-18
9299.  5.889455910349470E-18
9299.5  5.648603756919092E-18
9300.  5.419424847592477E-18
9300.5  6.444226403331970E-18
9301.  6.436687834958548E-18
9301.5  4.681688475714028E-18
9302.  8.093591340273585E-18
9302.5  1.259242444936564E-17
9303.  1.458490227103846E-17
9303.5  1.533083636190735E-17
9304.  1.530731886097676E-17
9304.5  1.936634231845426E-17
9305.  2.680712001605234E-17
9305.5  2.217920921113164E-17
9306.  1.981702468872769E-17
9306.5  1.438944859636719E-17
9307.  1.514693801412484E-17
9307.5  1.758713498578172E-17
9308.  1.953629926421214E-17
9308.5  2.098945665981733E-17
9309.  3.450832921734869E-17
9309.5  3.407205406232438E-17
9310.  2.442780706784086E-17
9310.5  3.561620101000387E-17
9311.  4.692996862632717E-17
9311.5  2.409806213205784E-17
9312.  1.974868649883521E-17
9312.5  2.852274731517399E-17
9313.  3.129257847050834E-17
9313.5  3.509988011888331E-17
9314.  3.191366683008659E-17
9314.5  3.042599215773896E-17
9315.  1.970785812175791E-17
9315.5  1.388486205798237E-17
9316.  2.408429989390882E-18
9316.5  7.959897143416570E-18
9317.  1.103814505182580E-17
9317.5  -1.746652975214951E-17
9318.  -1.260848997754453E-17
9318.5  5.437367694093559E-18
9319.  6.585386582204495E-18
9319.5  7.477032868566357E-18
9320.  2.903169357934248E-17
9320.5  2.986882166424936E-17
9321.  1.898831197252751E-17
9321.5  1.296792742161702E-17
9322.  6.575751329570866E-18
9322.5  -1.402378849958673E-17
9323.  -2.011526051264829E-17
9323.5  -2.611684008645820E-17
9324.  -2.562148227587579E-17
9324.5  -2.484503307827460E-17
9325.  -2.638453576044478E-17
9325.5  -2.697431339925062E-17
9326.  -2.278273907742423E-17
9326.5  -2.311497248770251E-17
9327.  -2.370207676505033E-17
9327.5  -2.651346757885003E-17
9328.  -2.818251342613685E-17
9328.5  -7.771919426186978E-18
9329.  -6.521905202865591E-19
9329.5  1.715897733358395E-17
9330.  1.481373711547733E-17
9330.5  1.293514177650400E-17
9331.  1.345441869081187E-17
9331.5  1.242312532565016E-17
9332.  6.796916192742143E-18
9332.5  8.433363726012679E-18
9333.  1.024050467744908E-17
9333.5  1.118441937062752E-17
9334.  1.119818457935208E-17
9334.5  8.460736923919981E-18
9335.  1.055235972901887E-17
9335.5  1.373001808449296E-17
9336.  9.711656719966530E-18
9336.5  8.031945437087657E-18
9337.  8.423807163184761E-18
9337.5  1.065019372460812E-17
9338.  1.542040763893248E-17
9338.5  1.828536264332883E-17
9339.  2.003189254176613E-17
9339.5  2.096240534500788E-17
9340.  2.065984105237187E-17
9340.5  1.937523586527452E-17
9341.  1.653842515887172E-17
9341.5  1.417078097024375E-17
9342.  3.651565439384205E-18
9342.5  2.104536916644575E-18
9343.  3.549464834498418E-18
9343.5  2.475589511891213E-18
9344.  1.242289725214500E-18
9344.5  2.650088757421015E-18
9345.  3.128305792157937E-18
9345.5  3.836582794559704E-18
9346.  5.384626697814588E-18
9346.5  7.833452106280425E-18
9347.  6.777715961629795E-18
9347.5  6.318571947371275E-18
9348.  7.252688278806729E-18
9348.5  8.360084045753733E-18
9349.  1.083386343189267E-17
9349.5  1.029065801529742E-17
9350.  9.954357419154774E-18
9350.5  8.915861558221436E-18
9351.  9.506353383560181E-18
9351.5  1.176426792968775E-17
9352.  1.142057296399511E-17
9352.5  1.112393048846108E-17
9353.  9.994543155412030E-18
9353.5  9.379489954470312E-18
9354.  7.073937225293908E-18
9354.5  7.920069776055312E-18
9355.  8.921230558349066E-18
9355.5  8.740328670301183E-18
9356.  8.857171246077486E-18
9356.5  1.106218585446963E-17
9357.  1.127077049521614E-17
9357.5  1.161084512180931E-17
9358.  1.130721694505331E-17
9358.5  1.116737456114810E-17
9359.  1.000333627038429E-17
9359.5  1.020288613773370E-17
9360.  1.068770619451122E-17
9360.5  1.050882356392947E-17
9361.  1.039120457872349E-17
9361.5  1.065598131234066E-17
9362.  1.085811101717148E-17
9362.5  1.149346356445191E-17
9363.  1.518894486878027E-17
9363.5  1.847062960532607E-17
9364.  1.783783105810298E-17
9364.5  1.711645993733285E-17
9365.  1.361624011460926E-17
9365.5  1.084907197746947E-17
9366.  7.484279229650935E-18
9366.5  9.627290825950682E-18
9367.  1.019624384146403E-17
9367.5  8.664217502688977E-18
9368.  8.037559855429227E-18
9368.5  6.990849101194218E-18
9369.  5.028946136407834E-18
9369.5  4.101193328722510E-18
9370.  -5.452739487131204E-19
9370.5  -8.763020769790280E-19
9371.  -1.519612721561813E-18
9371.5  -6.929166257338239E-18
9372.  -1.050167849935812E-17
9372.5  7.756789838369469E-18
9373.  3.008925621469924E-18
9373.5  -2.087460413761739E-17
9374.  -2.868193387920211E-17
9374.5  -3.577039900081302E-17
9375.  -6.453182327659083E-17
9375.5  -7.088965099607865E-17
9376.  -7.462567508754713E-17
9376.5  -7.312330721460897E-17
9377.  -7.129895800699268E-17
9377.5  -7.080838402905063E-17
9378.  -7.093888363323904E-17
9378.5  -7.760579451260989E-17
9379.  -6.467398558345484E-17
9379.5  -4.257772212699509E-17
9380.  -5.061590985401204E-17
9380.5  -5.439783217425993E-17
9381.  -2.440610971555831E-17
9381.5  -1.272204278484430E-17
9382.  1.444817583401251E-17
9382.5  6.775706937302393E-18
9383.  1.593376981624227E-18
9383.5  4.557319821355864E-18
9384.  4.967071138236976E-18
9384.5  5.354343160894172E-18
9385.  7.995096951042157E-18
9385.5  1.043566808362664E-17
9386.  1.354560997090217E-17
9386.5  1.420506064982402E-17
9387.  1.445492986596771E-17
9387.5  1.466694548859363E-17
9388.  1.495087191856523E-17
9388.5  1.734658075691209E-17
9389.  1.798183060316023E-17
9389.5  1.576963512776296E-17
9390.  1.591354478770480E-17
9390.5  1.621447319053859E-17
9391.  1.508577447359525E-17
9391.5  1.450162881324632E-17
9392.  1.295557072252140E-17
9392.5  1.255506285600446E-17
9393.  1.171735965326535E-17
9393.5  1.252878008097740E-17
9394.  1.307108230429630E-17
9394.5  1.348102189598169E-17
9395.  1.342711507342917E-17
9395.5  1.316381678175278E-17
9396.  1.331729217299102E-17
9396.5  1.346006139029438E-17
9397.  1.763428997514571E-17
9397.5  1.878759556127587E-17
9398.  2.071687913101858E-17
9398.5  1.851031849264948E-17
9399.  1.569083616287725E-17
9399.5  1.478677769058304E-17
9400.  1.421731731719675E-17
9400.5  9.840963480149088E-18
9401.  1.068628486057781E-17
9401.5  1.221486742155637E-17
9402.  1.183095735538030E-17
9402.5  1.162772691257567E-17
9403.  9.928290799315986E-18
9403.5  1.066231801124055E-17
9404.  1.268384553320345E-17
9404.5  1.529693201291996E-17
9405.  1.711615688846468E-17
9405.5  1.380240051280710E-17
9406.  1.283176220326350E-17
9406.5  1.057054717666075E-17
9407.  1.238542282455525E-17
9407.5  1.412321778359657E-17
9408.  1.211992170018686E-17
9408.5  1.157497095688653E-17
9409.  1.087074314465154E-17
9409.5  1.119975980955914E-17
9410.  1.163084907554519E-17
9410.5  1.241030834641432E-17
9411.  1.254206360191008E-17
9411.5  9.596576603371744E-18
9412.  1.002724291091599E-17
9412.5  1.079682865611659E-17
9413.  1.000259315329688E-17
9413.5  9.610559755193358E-18
9414.  8.016305460243772E-18
9414.5  8.978714931352197E-18
9415.  1.156588583910430E-17
9415.5  1.300894829591375E-17
9416.  1.404425817957809E-17
9416.5  1.062667124451104E-17
9417.  1.017803682648534E-17
9417.5  9.922448140636703E-18
9418.  4.563369418431967E-18
9418.5  -6.297565011084871E-19
9419.  4.332894837343411E-18
9419.5  5.259892935662259E-18
9420.  3.843797705782774E-18
9420.5  3.971988033132456E-18
9421.  4.136750844701236E-18
9421.5  -2.479730867690286E-18
9422.  -5.025149879385986E-18
9422.5  -8.977671032447032E-18
9423.  -1.109549319594496E-17
9423.5  -1.492813478783178E-17
9424.  8.369419890160106E-19
9424.5  8.913804093643831E-18
9425.  4.245598460538968E-18
9425.5  3.828629980349086E-18
9426.  3.079746888902439E-18
9426.5  3.506803824699018E-18
9427.  3.815328935990933E-18
9427.5  4.943210721592387E-18
9428.  5.484821935826679E-18
9428.5  7.047987888332424E-18
9429.  8.267744662264609E-18
9429.5  9.452825579851364E-18
9430.  9.590162144360553E-18
9430.5  1.010501169495098E-17
9431.  1.332568695007486E-17
9431.5  1.346806290390195E-17
9432.  1.363762649733144E-17
9432.5  1.373804931712497E-17
9433.  1.383890255529651E-17
9433.5  1.451448910334579E-17
9434.  1.508381261520005E-17
9434.5  1.607398891323904E-17
9435.  1.093837275259406E-17
9435.5  8.338507157755509E-18
9436.  4.859740595180738E-17
9436.5  5.413096657612094E-17
9437.  6.517779500042117E-17
9437.5  4.175549451233341E-17
9438.  2.524144708728397E-17
9438.5  7.394304198454355E-18
9439.  4.458507376068065E-18
9439.5  1.120820665056527E-18
9440.  -1.796684668444030E-18
9440.5  -4.599985320279721E-18
9441.  -1.332865738647059E-18
9441.5  -6.438211825227111E-19
9442.  -8.876330764445130E-19
9442.5  -1.232481301003125E-17
9443.  -2.724056631807821E-17
9443.5  -2.451160547659428E-17
9444.  -2.303383868471716E-17
9444.5  -1.283097190109876E-17
9445.  -2.829306048034739E-18
9445.5  1.511900785950358E-17
9446.  1.429052292643403E-17
9446.5  1.387502095728708E-17
9447.  1.357679593492480E-17
9447.5  1.492719447727203E-17
9448.  1.838922623605691E-17
9448.5  1.889582675756753E-17
9449.  1.924506038123946E-17
9449.5  2.021892683553750E-17
9450.  2.032201723489420E-17
9450.5  2.031499612566729E-17
9451.  1.962737434524263E-17
9451.5  1.897472886049433E-17
9452.  1.541377132157075E-17
9452.5  1.487830948904557E-17
9453.  1.653046470131165E-17
9453.5  1.502743770621614E-17
9454.  1.310084214995124E-17
9454.5  2.810451243185610E-17
9455.  3.200279013907316E-17
9455.5  1.072259113272080E-17
9456.  9.624322157892079E-18
9456.5  7.695377086478448E-18
9457.  -1.119829110805536E-18
9457.5  -5.464464808755251E-18
9458.  -3.052952302274672E-18
9458.5  -2.535574356353819E-20
9459.  7.400248335774334E-18
9459.5  1.051039159555409E-17
9460.  1.263263265471380E-17
9460.5  -1.728348100958462E-18
9461.  -5.321707006996425E-18
9461.5  -1.296109261567335E-17
9462.  -7.157770382205508E-18
9462.5  -1.758181769329099E-18
9463.  3.473103189593434E-18
9463.5  5.677593067855228E-18
9464.  1.282728187735177E-17
9464.5  1.154641141162874E-17
9465.  9.934026700419929E-18
9465.5  1.004831849297260E-17
9466.  1.013745106500336E-17
9466.5  1.105939959436793E-17
9467.  9.936708026905263E-18
9467.5  8.000629842509937E-18
9468.  7.653736358510395E-18
9468.5  7.483673837576942E-18
9469.  9.020978432874228E-18
9469.5  9.638126060080715E-18
9470.  1.108570449955344E-17
9470.5  9.193640091637222E-18
9471.  7.923621761719019E-18
9471.5  2.974261859362148E-18
9472.  5.639701607949008E-18
9472.5  1.725912366763808E-17
9473.  2.559510754616400E-17
9473.5  3.320144589757125E-17
9474.  4.916866382808821E-17
9474.5  4.882316386472929E-17
9475.  2.661699260407301E-17
9475.5  1.420328273393301E-17
9476.  -1.134420576706549E-18
9476.5  6.261066329151193E-18
9477.  8.285980306675904E-18
9477.5  2.854926717020953E-18
9478.  2.254730945302301E-18
9478.5  1.240609222741910E-18
9479.  -1.160320714074462E-17
9479.5  -1.764870173242639E-17
9480.  -2.120671159556495E-17
9480.5  -3.169682270633735E-17
9481.  -5.649030665504223E-17
9481.5  -2.151604803054128E-17
9482.  1.354537014886168E-18
9482.5  7.555563146858334E-18
9483.  7.049388313810140E-18
9483.5  3.178363887118873E-18
9484.  4.377959388459765E-18
9484.5  5.445021630735794E-18
9485.  9.200966876389546E-18
9485.5  1.032221509192720E-17
9486.  1.260993279202841E-17
9486.5  1.224445577124819E-17
9487.  1.180416780492703E-17
9487.5  1.025364249477210E-17
9488.  9.999608363759765E-18
9488.5  1.296790114979659E-17
9489.  1.404543019517342E-17
9489.5  1.580723880486726E-17
9490.  1.529770587922803E-17
9490.5  1.506986797533952E-17
9491.  1.145602898683391E-17
9491.5  1.129698841830080E-17
9492.  1.096062657740989E-17
9492.5  1.198455111289176E-17
9493.  1.263510438135801E-17
9493.5  1.304525662560163E-17
9494.  1.236544239233660E-17
9494.5  9.946032855636183E-18
9495.  1.011940447467222E-17
9495.5  1.026930611362238E-17
9496.  9.835665199633647E-18
9496.5  9.911684485427848E-18
9497.  1.074643230816349E-17
9497.5  1.053640721168268E-17
9498.  1.029150773017152E-17
9498.5  7.251875080130123E-18
9499.  6.697906952510576E-18
9499.5  1.071974668971252E-17
9500.  7.926871563708360E-18
9500.5  3.514062968891767E-18
9501.  -3.992867885232871E-18
9501.5  -7.227385845119284E-18
9502.  1.772859383147252E-18
9502.5  1.657349134238615E-18
9503.  1.402959731755960E-18
9503.5  1.032142422322871E-18
9504.  8.064352976889704E-19
9504.5  -3.885218705467566E-19
9505.  -1.318960044960067E-18
9505.5  -4.003038625162443E-18
9506.  -5.486798235761068E-18
9506.5  -6.716960569397628E-18
9507.  1.060208749169643E-18
9507.5  2.254274472217887E-18
9508.  1.638464921118811E-18
9508.5  4.174863615730891E-18
9509.  7.008947048505254E-18
9509.5  7.847125555894286E-18
9510.  8.552609741329654E-18
9510.5  1.331252318566962E-17
9511.  1.300558840521384E-17
9511.5  1.253760304469307E-17
9512.  1.174854551141640E-17
9512.5  1.141735246878685E-17
9513.  1.097214838657554E-17
9513.5  1.161949753628350E-17
9514.  1.296673497992238E-17
9514.5  1.547665900213167E-17
9515.  1.694231823437157E-17
9515.5  2.449661957217394E-17
9516.  2.849730478386871E-17
9516.5  3.908937009264251E-17
9517.  2.904160887002617E-17
9517.5  2.107484845835769E-17
9518.  1.961022605105453E-17
9518.5  1.963264005847551E-17
9519.  2.076367271587019E-17
9519.5  1.919080494966026E-17
9520.  1.750919732988911E-17
9520.5  1.871806643656523E-17
9521.  1.902637983213417E-17
9521.5  1.886916574960740E-17
9522.  1.579733013909381E-17
9522.5  1.135774119749935E-17
9523.  1.087902374672730E-18
9523.5  -2.708077136603431E-18
9524.  5.924282947948049E-18
9524.5  5.775680685961653E-18
9525.  5.476203937508944E-18
9525.5  8.584839883009443E-18
9526.  1.030801604856929E-17
9526.5  1.177854209451686E-17
9527.  1.167908974116830E-17
9527.5  1.117450295589784E-17
9528.  8.398270053013936E-18
9528.5  6.304388734057658E-18
9529.  7.925513623813587E-18
9529.5  8.127674165103439E-18
9530.  8.014750661386750E-18
9530.5  7.347098266846123E-18
9531.  6.668412001813736E-18
9531.5  7.111953423493523E-18
9532.  7.687510440477860E-18
9532.5  1.130087402937200E-17
9533.  1.163983937568480E-17
9533.5  1.209978315161251E-17
9534.  1.070057272908635E-17
9534.5  9.925552516679257E-18
9535.  3.556544356935659E-18
9535.5  4.017781448636623E-18
9536.  4.876909611376428E-18
9536.5  7.635816324349877E-18
9537.  9.077662025076913E-18
9537.5  1.265297270435802E-17
9538.  1.244355822730801E-17
9538.5  1.154684290839948E-17
9539.  1.115755584233084E-17
9539.5  1.088239695322546E-17
9540.  6.355072745823829E-18
9540.5  6.630925407086967E-18
9541.  9.866620522155672E-18
9541.5  1.183047358598328E-17
9542.  1.371642719413657E-17
9542.5  1.244896213990598E-17
9543.  1.173210954751579E-17
9543.5  8.720023931134377E-18
9544.  9.796816976012717E-18
9544.5  1.118348586284304E-17
9545.  1.318069692113155E-17
9545.5  1.384273630003431E-17
9546.  1.343387264049561E-17
9546.5  1.088530776082228E-17
9547.  6.416564744942886E-18
9547.5  7.877597607560091E-18
9548.  8.591316949359239E-18
9548.5  8.061032718868133E-18
9549.  6.758624052824791E-18
9549.5  3.593797418189057E-18
9550.  9.991431153217289E-18
9550.5  1.427274862881789E-17
9551.  1.018724276131554E-17
9551.5  8.667587788896490E-18
9552.  4.671601695686989E-18
9552.5  2.145473801683805E-18
9553.  -1.308899271960550E-19
9553.5  1.275703796506827E-18
9554.  1.432020780063371E-18
9554.5  7.086324756258020E-19
9555.  -1.962374788211126E-18
9555.5  -5.188153352558400E-18
9556.  -8.561911618005948E-18
9556.5  -8.911144583832671E-18
9557.  3.167592975409597E-19
9557.5  4.147631350669853E-18
9558.  1.039902780033248E-17
9558.5  7.408752909029598E-18
9559.  6.058218417136156E-18
9559.5  9.428683082873833E-18
9560.  9.881989755166777E-18
9560.5  1.089148124696286E-17
9561.  1.172115745422058E-17
9561.5  1.223703363213779E-17
9562.  1.233954341420588E-17
9562.5  1.275490444396106E-17
9563.  1.409268929427474E-17
9563.5  2.040412295954294E-17
9564.  2.570918122037158E-17
9564.5  2.974504640216734E-17
9565.  2.998817879227806E-17
9565.5  2.764454626353261E-17
9566.  2.035327065755648E-17
9566.5  1.214851273962614E-17
9567.  7.605630158987906E-18
9567.5  6.957448663185232E-18
9568.  1.352423647542737E-17
9568.5  1.443432968018879E-17
9569.  1.581448000253623E-17
9569.5  1.662710544055039E-17
9570.  1.674901401594607E-17
9570.5  3.623505874901492E-18
9571.  4.307222050501152E-18
9571.5  5.727689465611744E-18
9572.  2.419306566649515E-18
9572.5  5.116577914343944E-19
9573.  1.007156958960141E-17
9573.5  1.079636690084107E-17
9574.  1.124741209013445E-17
9574.5  1.094768633530510E-17
9575.  1.071338774259352E-17
9575.5  7.068166211873727E-18
9576.  6.885745957736631E-18
9576.5  8.520700060574471E-18
9577.  8.246857542268577E-18
9577.5  7.961255710243277E-18
9578.  7.508886798649672E-18
9578.5  7.365607913170657E-18
9579.  7.129581103516891E-18
9579.5  8.405498954912637E-18
9580.  1.019051164289924E-17
9580.5  1.026721700838637E-17
9581.  1.030479958425328E-17
9581.5  1.054586653166968E-17
9582.  1.115482020613860E-17
9582.5  1.231330503667579E-17
9583.  1.214675658396836E-17
9583.5  1.205896359930850E-17
9584.  9.534518526594109E-18
9584.5  9.148687557321030E-18
9585.  8.375150751155366E-18
9585.5  8.816485963792258E-18
9586.  9.134369303199058E-18
9586.5  1.184930022897854E-17
9587.  1.289565335938618E-17
9587.5  1.574283639947729E-17
9588.  1.685741794110693E-17
9588.5  1.793080295375142E-17
9589.  1.698008218675940E-17
9589.5  1.673898612330105E-17
9590.  1.651278746559517E-17
9590.5  1.616720775091591E-17
9591.  1.572184058641381E-17
9591.5  1.195578295057177E-17
9592.  1.019359100397315E-17
9592.5  2.015761937629255E-18
9593.  1.567938298542340E-18
9593.5  7.902315878534817E-19
9594.  3.490330649616366E-18
9594.5  4.791673147845388E-18
9595.  1.263618761002599E-17
9595.5  1.372774326603417E-17
9596.  1.604779690518341E-17
9596.5  1.650054206891953E-17
9597.  1.680089761065912E-17
9597.5  1.452462429439000E-17
9598.  1.424788987770825E-17
9598.5  1.402927784671106E-17
9599.  1.364596891387060E-17
9599.5  1.330857793788560E-17
9600.  1.293255565426692E-17
9600.5  1.271422126247026E-17
9601.  1.186160058937367E-17
9601.5  1.117867313786608E-17
9602.  1.037486052209256E-17
9602.5  9.921779345942487E-18
9603.  9.982774290907270E-18
9603.5  1.225332887060719E-17
9604.  1.321547342721116E-17
9604.5  1.472922951104428E-17
9605.  1.389642849700472E-17
9605.5  1.353357731734065E-17
9606.  1.276025286401527E-17
9606.5  1.132748265538860E-17
9607.  8.227510154715316E-18
9607.5  6.457804785186831E-18
9608.  5.402096906429730E-18
9608.5  6.183287481057297E-18
9609.  6.411557438661295E-18
9609.5  6.943129475712275E-18
9610.  9.202631054875197E-18
9610.5  1.101778269152410E-17
9611.  1.240736947182465E-17
9611.5  1.247368867068768E-17
9612.  1.173357400991118E-17
9612.5  1.045659892126098E-17
9613.  9.091293471192523E-18
9613.5  1.209826222529942E-17
9614.  1.276019753395826E-17
9614.5  1.165290423970809E-17
9615.  1.084262350307913E-17
9615.5  9.684453327494797E-18
9616.  8.763494074135834E-18
9616.5  8.503236813379057E-18
9617.  1.132134958776750E-17
9617.5  1.114373242119575E-17
9618.  1.079506120094209E-17
9618.5  1.214472262816928E-17
9619.  1.287225792865000E-17
9619.5  7.241983056694094E-18
9620.  6.623199938352072E-18
9620.5  5.570232228684927E-18
9621.  6.098921659335009E-18
9621.5  6.483195201750389E-18
9622.  7.948476316265081E-18
9622.5  7.847860672441546E-18
9623.  6.700825269268516E-18
9623.5  6.236558971591930E-18
9624.  5.788249290809170E-18
9624.5  1.345723721826466E-18
9625.  5.371686237431041E-19
9625.5  1.733420460461899E-18
9626.  2.370179415821829E-18
9626.5  3.187380390218195E-18
9627.  5.558683936437223E-18
9627.5  6.487618296783537E-18
9628.  8.567255352300682E-18
9628.5  9.611006937834883E-18
9629.  1.140723322895340E-17
9629.5  1.169475653995797E-17
9630.  1.183475502859310E-17
9630.5  1.191544984410619E-17
9631.  1.118866305260986E-17
9631.5  9.454477834440949E-18
9632.  1.110418543708534E-17
9632.5  1.217746249395788E-17
9633.  8.727697861511238E-18
9633.5  8.207467655038074E-18
9634.  7.499099472975691E-18
9634.5  8.461149161037367E-18
9635.  9.295595848176423E-18
9635.5  9.699916326373848E-18
9636.  9.534586850241424E-18
9636.5  8.222269497309461E-18
9637.  1.034272872718524E-17
9637.5  1.278022452608833E-17
9638.  1.407429657406180E-17
9638.5  1.442904240879983E-17
9639.  1.417338501785221E-17
9639.5  1.324112585320821E-17
9640.  1.180944605519170E-17
9640.5  1.108314670959662E-17
9641.  1.072865468755205E-17
9641.5  7.244564978785207E-18
9642.  6.813512071867700E-18
9642.5  5.913970140864201E-18
9643.  7.637825627264193E-18
9643.5  8.632084343482809E-18
9644.  1.262290499624299E-17
9644.5  1.303743539297268E-17
9645.  1.355887873376002E-17
9645.5  1.367038121052487E-17
9646.  1.375700487992350E-17
9646.5  9.364627268016528E-18
9647.  8.665069656247860E-18
9647.5  8.361361901003807E-18
9648.  7.198509544564823E-18
9648.5  6.007742602208770E-18
9649.  5.434361732610685E-18
9649.5  5.398591345146080E-18
9650.  6.202388431559842E-18
9650.5  7.092199291987787E-18
9651.  8.300277361372081E-18
9651.5  7.791414361595052E-18
9652.  7.681012261413608E-18
9652.5  9.277970849459983E-18
9653.  1.026621963298599E-17
9653.5  1.206810958771725E-17
9654.  1.130751839003626E-17
9654.5  1.092274272293058E-17
9655.  4.870088041013109E-18
9655.5  5.448188739388159E-18
9656.  7.306707856164194E-18
9656.5  7.134549542219580E-18
9657.  7.016748808314461E-18
9657.5  8.460218836777492E-18
9658.  8.298113671545735E-18
9658.5  7.148807643648278E-18
9659.  7.373994113819168E-18
9659.5  7.577748464318984E-18
9660.  6.584137858463568E-18
9660.5  6.691423121288614E-18
9661.  8.492058529844472E-18
9661.5  8.606984316979586E-18
9662.  8.744907352865274E-18
9662.5  9.036958938818527E-18
9663.  8.905543162122750E-18
9663.5  6.209249003207877E-18
9664.  5.940583988996790E-18
9664.5  5.513471965070336E-18
9665.  4.902498731891718E-18
9665.5  4.690938199231236E-18
9666.  1.471206539094641E-17
9666.5  1.369452484587277E-17
9667.  1.149886891619759E-17
9667.5  1.001554299028051E-17
9668.  9.128197748585284E-18
9668.5  9.961257932205430E-18
9669.  1.097510314214449E-17
9669.5  1.390945543627122E-17
9670.  1.405952248221963E-17
9670.5  1.417737489076378E-17
9671.  1.523897210798175E-17
9671.5  1.535714547613657E-17
9672.  1.517293855866231E-17
9672.5  1.418089303122038E-17
9673.  1.313865751304088E-17
9673.5  1.521667158958733E-17
9674.  1.558676318413050E-17
9674.5  1.433296453983898E-17
9675.  1.399729568996436E-17
9675.5  1.353362062270532E-17
9676.  1.443054575056055E-17
9676.5  1.479232552574337E-17
9677.  1.559275954520859E-17
9677.5  1.778496299658791E-17
9678.  2.187874384586947E-17
9678.5  2.346124282052882E-17
9679.  2.427253580304035E-17
9679.5  2.904998654771741E-17
9680.  2.593010147235097E-17
9680.5  1.754668783091429E-17
9681.  2.018351897988213E-17
9681.5  2.200949577795524E-17
9682.  2.607990906197335E-17
9682.5  2.635452917890727E-17
9683.  2.573005530910076E-17
9683.5  2.101190931381609E-17
9684.  1.668297985799358E-17
9684.5  1.798138538282628E-17
9685.  1.699508435394324E-17
9685.5  9.482939332212025E-18
9686.  9.073158631418712E-18
9686.5  8.578440920931335E-18
9687.  5.003914888653811E-18
9687.5  4.187907393418512E-18
9688.  7.917333525397430E-18
9688.5  5.404072241283230E-18
9689.  1.370430008739536E-18
9689.5  2.528803243689107E-19
9690.  -2.322831093397994E-19
9690.5  1.287039528407425E-18
9691.  1.546382108570850E-18
9691.5  2.110280965918278E-18
9692.  2.047526215373106E-18
9692.5  2.009991031406326E-18
9693.  4.163075896883146E-19
9693.5  5.792488545489550E-19
9694.  1.410459592694367E-18
9694.5  3.496469591057689E-18
9695.  5.156199181574612E-18
9695.5  1.365684879341567E-17
9696.  1.660184432344080E-17
9696.5  2.419786153373503E-17
9697.  8.645879143114820E-18
9697.5  -7.644993597502535E-18
9698.  -8.273325035482034E-18
9698.5  -8.707509086426926E-18
9699.  -1.093691792572993E-17
9699.5  -1.239528274617706E-17
9700.  -1.440807336413115E-17
9700.5  -1.515641060286121E-17
9701.  -1.524674287797280E-17
9701.5  -1.083034986010656E-17
9702.  -1.413331846715027E-17
9702.5  -2.021795110767313E-17
9703.  -1.144896634695351E-17
9703.5  -6.979216428932188E-18
9704.  4.679588867562639E-19
9704.5  2.011603186600340E-18
9705.  5.391326003145692E-18
9705.5  8.880811200912051E-18
9706.  1.126886395874745E-17
9706.5  1.399761788091426E-17
9707.  1.340309673899656E-17
9707.5  1.016574842830659E-17
9708.  1.183541919370657E-17
9708.5  1.334277643234103E-17
9709.  9.385760415059786E-18
9709.5  8.093528600156272E-18
9710.  5.054861691874259E-18
9710.5  4.318852062421372E-18
9711.  3.446158059867849E-18
9711.5  2.846032927758587E-18
9712.  2.562922418648939E-18
9712.5  1.355360245327286E-18
9713.  1.905154551899653E-18
9713.5  2.764738842889591E-18
9714.  8.999680127831483E-19
9714.5  2.609948769430500E-19
9715.  1.349894097346842E-17
9715.5  1.689251362617310E-17
9716.  2.401607088896315E-17
9716.5  1.955259323840191E-17
9717.  1.697237725981097E-17
9717.5  3.469503301161307E-17
9718.  3.523053750880272E-17
9718.5  3.362503399167535E-17
9719.  3.319476765665629E-17
9719.5  3.287582900234892E-17
9720.  2.646684395884173E-17
9720.5  2.590916595081282E-17
9721.  2.731248105286608E-17
9721.5  2.495122560120469E-17
9722.  2.256297010376533E-17
9722.5  1.671588287894159E-17
9723.  1.422152517507644E-17
9723.5  5.920671463816349E-18
9724.  6.185274380121255E-18
9724.5  6.533181340776516E-18
9725.  1.422931639965756E-17
9725.5  1.656573646648642E-17
9726.  9.759559062493355E-18
9726.5  1.061048116046425E-17
9727.  1.209442231239483E-17
9727.5  1.091852708003701E-17
9728.  1.035781724235794E-17
9728.5  8.647073150029450E-18
9729.  7.602036894630987E-18
9729.5  5.148185721627596E-18
9730.  5.809617359818419E-18
9730.5  6.243895837668018E-18
9731.  7.262008081955068E-18
9731.5  7.649068719466594E-18
9732.  8.620804086576628E-18
9732.5  7.923858246053288E-18
9733.  7.328576363010519E-18
9733.5  7.195928569678805E-18
9734.  6.399406075743200E-18
9734.5  2.328536517077210E-18
9735.  2.585559421113070E-18
9735.5  2.873190164910108E-18
9736.  -1.031635573145650E-17
9736.5  -1.402359624899053E-17
9737.  -1.435440148960238E-17
9737.5  -1.280543066203104E-17
9738.  -1.051403187327053E-17
9738.5  -1.034000845669245E-17
9739.  -1.025391876896212E-17
9739.5  -9.309659127332515E-18
9740.  -6.189124001786071E-18
9740.5  -5.717475830394956E-20
9741.  2.225985363665566E-18
9741.5  3.464078414101452E-18
9742.  4.675524601979820E-18
9742.5  7.494452390014427E-18
9743.  1.492928878804345E-17
9743.5  1.346766424562957E-17
9744.  1.242192939681197E-17
9744.5  1.031752941530041E-17
9745.  9.952195739460158E-18
9745.5  9.477275201834245E-18
9746.  9.129385672061939E-18
9746.5  8.802277316172185E-18
9747.  1.187189467477095E-17
9747.5  1.200229103094225E-17
9748.  8.747055346649775E-18
9748.5  7.331147661164576E-18
9749.  5.589860351101516E-18
9749.5  6.100721217215534E-18
9750.  6.442619191489008E-18
9750.5  8.756495208123975E-18
9751.  8.733400814604754E-18
9751.5  8.692188920330544E-18
9752.  9.734482135395227E-18
9752.5  1.019023979779911E-17
9753.  8.670435128182779E-18
9753.5  1.032233898457111E-17
9754.  1.389272279805846E-17
9754.5  1.290242179731258E-17
9755.  1.231542642120462E-17
9755.5  6.688385511053982E-18
9756.  5.547407448335063E-18
9756.5  3.222649550952605E-18
9757.  5.387165878273783E-18
9757.5  7.081814909255554E-18
9758.  9.796618008483067E-18
9758.5  1.024859530412656E-17
9759.  1.048501476242509E-17
9759.5  9.678178212957131E-18
9760.  8.853885293693428E-18
9760.5  9.599418809173990E-18
9761.  9.792857224469344E-18
9761.5  9.894553583910044E-18
9762.  9.851729925262636E-18
9762.5  9.794323611747500E-18
9763.  5.914200562360413E-18
9763.5  4.456403070164899E-18
9764.  2.715482215019577E-18
9764.5  2.769775278359648E-18
9765.  2.865198348490538E-18
9765.5  4.330656223915669E-18
9766.  5.039702345244860E-18
9766.5  4.855760806259376E-18
9767.  5.782151908520992E-18
9767.5  7.985583798494033E-18
9768.  7.937985110646530E-18
9768.5  7.907258744135848E-18
9769.  6.943125632630153E-18
9769.5  6.384268024212900E-18
9770.  4.803223900547274E-18
9770.5  6.203189430710342E-18
9771.  7.385599473702453E-18
9771.5  8.512868783571693E-18
9772.  8.954189254531236E-18
9772.5  1.020822398815369E-17
9773.  9.695536167355875E-18
9773.5  9.132045419110898E-18
9774.  1.029312829702244E-17
9774.5  1.046032710907845E-17
9775.  9.133425201934301E-18
9775.5  1.015562269308597E-17
9776.  1.162214130864065E-17
9776.5  1.213601365420768E-17
9777.  1.238684537439926E-17
9777.5  1.386730824437777E-17
9778.  1.283153615063333E-17
9778.5  1.086310852064253E-17
9779.  1.113908088986687E-17
9779.5  1.128512610475304E-17
9780.  6.702812444869771E-18
9780.5  5.533376365999286E-18
9781.  2.905347519680489E-18
9781.5  2.918486940666433E-18
9782.  2.927956512276398E-18
9782.5  7.426422104430208E-18
9783.  7.475879378108646E-18
9783.5  5.872432012117122E-18
9784.  8.317125962288354E-18
9784.5  1.052353115794178E-17
9785.  1.284748091273909E-17
9785.5  1.313100164928912E-17
9786.  1.214918914581999E-17
9786.5  1.588725236827152E-17
9787.  2.026736180626426E-17
9787.5  4.628759692029131E-17
9788.  5.738362584660407E-17
9788.5  9.452694490596837E-17
9789.  8.377172562319987E-17
9789.5  6.728822133891343E-17
9790.  5.873156286823990E-17
9790.5  5.515748447609456E-17
9791.  5.270871260176682E-17
9791.5  5.017446192361369E-17
9792.  4.499995956670844E-17
9792.5  4.383705385075461E-17
9793.  4.320131796564059E-17
9793.5  2.931375357613544E-17
9794.  1.767861759158459E-17
9794.5  -1.271273309276483E-17
9795.  -1.410644112617416E-17
9795.5  -1.513172749331459E-17
9796.  6.398516254299117E-21
9796.5  4.320044370235035E-18
9797.  1.396794220118606E-17
9797.5  1.579602664312879E-17
9798.  1.753943384711636E-17
9798.5  1.504846276530104E-17
9799.  1.512977595800725E-17
9799.5  1.899268641691794E-17
9800.  1.608912980611871E-17
9800.5  1.249698105850173E-17
9801.  1.068253380172619E-17
9801.5  9.660012157517424E-18
9802.  3.755631976639000E-18
9802.5  2.655061370901657E-18
9803.  8.773980899361308E-19
9803.5  -3.509513140788159E-18
9804.  -5.376214640951213E-18
9804.5  4.584376996773547E-18
9805.  5.893896229683310E-18
9805.5  8.696616218228987E-18
9806.  7.340381976539052E-18
9806.5  6.545793575019840E-18
9807.  2.250241668382523E-18
9807.5  3.212063825491784E-18
9808.  6.816367386964595E-18
9808.5  9.038819165470618E-18
9809.  1.074915271545378E-17
9809.5  1.392190120757411E-17
9810.  1.369056117443253E-17
9810.5  1.077276052577618E-17
9811.  9.797671953896985E-18
9811.5  8.826620671315092E-18
9812.  8.090876944976969E-18
9812.5  7.889174940035498E-18
9813.  7.630493630023317E-18
9813.5  8.176033364022744E-18
9814.  8.877461159200883E-18
9814.5  9.199403314870220E-18
9815.  9.245748121959094E-18
9815.5  8.222428950329263E-18
9816.  8.814081118581402E-18
9816.5  9.804778504666018E-18
9817.  1.088347309588691E-17
9817.5  1.138563746796957E-17
9818.  1.083270761918954E-17
9818.5  1.096446856583311E-17
9819.  1.125106717086016E-17
9819.5  1.407595977581401E-17
9820.  1.580804741448909E-17
9820.5  1.661032507080337E-17
9821.  1.540195240573098E-17
9821.5  1.146855620835833E-17
9822.  1.123553921584728E-17
9822.5  1.105213893281725E-17
9823.  1.448419197764931E-17
9823.5  1.470056459187572E-17
9824.  1.329940900316224E-17
9824.5  1.155627242497418E-17
9825.  9.762013909663185E-18
9825.5  8.458056000130129E-18
9826.  7.713803115143564E-18
9826.5  4.451855005776392E-18
9827.  3.505068781331938E-18
9827.5  2.244228568226697E-18
9828.  9.786302294984777E-19
9828.5  6.878463575450689E-19
9829.  3.333701213867205E-18
9829.5  4.457920106268731E-18
9830.  6.406523313856638E-18
9830.5  4.738394296947351E-18
9831.  3.947367761511864E-18
9831.5  8.814957861607744E-19
9832.  2.246810060158570E-18
9832.5  5.469752272157990E-18
9833.  8.378206723012969E-18
9833.5  1.020911080264935E-17
9834.  1.420037747509869E-17
9834.5  1.434077960759786E-17
9835.  1.375273653670179E-17
9835.5  1.155422018627272E-17
9836.  9.762516290934984E-18
9836.5  6.553629320733428E-18
9837.  6.017355507665297E-18
9837.5  5.867176327603944E-18
9838.  5.870424228700759E-18
9838.5  5.873542052146064E-18
9839.  7.315126728751265E-18
9839.5  7.940326794101547E-18
9840.  9.992488314155664E-18
9840.5  9.614371182014982E-18
9841.  9.097384306437444E-18
9841.5  7.612493965711015E-18
9842.  7.052502023462164E-18
9842.5  6.401408609449934E-18
9843.  6.317054665744086E-18
9843.5  6.162583104263905E-18
9844.  6.212707834807891E-18
9844.5  6.240473326300104E-18
9845.  1.404766012763274E-17
9845.5  1.494803442799709E-17
9846.  1.678936100022808E-17
9846.5  1.450616504267751E-17
9847.  1.305444432344594E-17
9847.5  1.823965090247195E-17
9848.  2.032726923349944E-17
9848.5  2.566722887329175E-17
9849.  2.631261681180050E-17
9849.5  2.685104598500675E-17
9850.  2.583133671592774E-17
9850.5  2.531903531452491E-17
9851.  2.357371437262952E-17
9851.5  1.608878315653707E-17
9852.  8.129843976410915E-18
9852.5  3.365578354567535E-18
9853.  1.749311848427662E-18
9853.5  -1.548651745883413E-18
9854.  5.002729082051025E-19
9854.5  3.306227733948696E-18
9855.  7.318796000863169E-18
9855.5  9.077287457292094E-18
9856.  1.518615171111101E-17
9856.5  1.709049234353920E-17
9857.  2.046955750800706E-17
9857.5  1.877048820522106E-17
9858.  1.795136386851100E-17
9858.5  1.166231447181339E-17
9859.  1.097334140823577E-17
9859.5  9.554833474636813E-18
9860.  9.780142469770712E-18
9860.5  9.928214818864780E-18
9861.  8.446906967353610E-18
9861.5  8.036767007764900E-18
9862.  7.088742276859465E-18
9862.5  5.536840179838447E-18
9863.  4.253229753608541E-18
9863.5  7.484212094316643E-18
9864.  8.216430806748430E-18
9864.5  9.181133133133510E-18
9865.  7.915502472425838E-18
9865.5  6.570312384726086E-18
9866.  6.188777181309317E-18
9866.5  6.138803070033626E-18
9867.  6.483563102774261E-18
9867.5  4.481270583561117E-18
9868.  1.745159153155482E-18
9868.5  2.558405420432331E-17
9869.  3.314036865867870E-17
9869.5  1.284347871749720E-17
9870.  -1.660517120480661E-18
9870.5  -2.736706036547581E-17
9871.  -3.928163555064341E-17
9871.5  -4.508131253934573E-17
9872.  -3.775302633919692E-17
9872.5  -3.604566965374714E-17
9873.  -3.222584044334231E-17
9873.5  -3.336212601849706E-17
9874.  -3.409659126666883E-17
9874.5  -4.401554586698349E-17
9875.  -4.495999417761175E-17
9875.5  -4.530535134777878E-17
9876.  -3.449318994211796E-17
9876.5  -2.563805204362796E-17
9877.  -1.550287336302264E-17
9877.5  -1.001016595596444E-17
9878.  8.268945693910747E-18
9878.5  7.783187298656182E-18
9879.  7.272842122739597E-18
9879.5  8.554213674156091E-18
9880.  9.470268688082622E-18
9880.5  1.408026128791136E-17
9881.  1.192450782172460E-17
9881.5  9.018446054437919E-18
9882.  4.905293708282465E-18
9882.5  3.503067698560838E-18
9883.  4.342505784594172E-18
9883.5  6.012035197007895E-18
9884.  8.915452962309700E-18
9884.5  8.746706787707248E-18
9885.  8.671010813961515E-18
9885.5  1.146311460352995E-17
9886.  9.697160358114441E-18
9886.5  5.570314486190480E-18
9887.  3.515673047094974E-18
9887.5  2.237149576349038E-18
9888.  1.375249642998688E-19
9888.5  9.478059579715642E-19
9889.  3.981511246849951E-18
9889.5  6.143090358901487E-18
9890.  7.878426666794362E-18
9890.5  1.557019045692066E-17
9891.  2.021351379474649E-17
9891.5  3.588644553748150E-17
9892.  4.086910712697048E-17
9892.5  4.597868819245832E-17
9893.  4.428423207424325E-17
9893.5  4.305225222797485E-17
9894.  3.678647829135056E-17
9894.5  3.254097708565612E-17
9895.  2.696193068281508E-17
9895.5  2.505012207204688E-17
9896.  2.490982636168826E-17
9896.5  3.282592200491309E-17
9897.  3.213031943552462E-17
9897.5  3.093147844302813E-17
9898.  2.207954425304311E-17
9898.5  1.801503530933425E-17
9899.  5.681540388918108E-18
9899.5  3.434613333489540E-18
9900.  -1.502574921444821E-18
9900.5  1.541605841192455E-18
9901.  3.378362431904173E-18
9901.5  2.040772780897190E-18
9902.  3.522421020376720E-18
9902.5  8.228515861185538E-18
9903.  9.605301272535617E-18
9903.5  1.067635465306310E-17
9904.  9.343845356437975E-18
9904.5  8.417393796877080E-18
9905.  5.232336476389100E-18
9905.5  6.071990799982827E-18
9906.  6.904003202644939E-18
9906.5  6.919917996150842E-18
9907.  7.071818467900246E-18
9907.5  8.041022560487366E-18
9908.  7.818370905634140E-18
9908.5  7.534784785427234E-18
9909.  5.358498970653426E-18
9909.5  5.080608449283081E-18
9910.  1.084355755219199E-17
9910.5  8.335928661911712E-18
9911.  4.261629296594663E-18
9911.5  -1.242098923633595E-17
9912.  -1.992359910754548E-17
9912.5  -3.898579369039072E-17
9913.  -5.130217666070268E-17
9913.5  -7.728757572499914E-17
9914.  -6.200319955632076E-17
9914.5  -5.321909048983054E-17
9915.  -5.049300586971402E-17
9915.5  -4.936688443185247E-17
9916.  -4.650069528930483E-17
9916.5  -5.429213418459210E-17
9917.  -6.009315434538152E-17
9917.5  -5.319629073409615E-17
9918.  -5.180164169388474E-17
9918.5  -4.956500622895366E-17
9919.  -2.547113935612688E-17
9919.5  -2.675291464364338E-18
9920.  5.147632152217224E-18
9920.5  5.910837914670244E-18
9921.  5.927518703113181E-19
9921.5  1.387342049876906E-18
9922.  2.343317336146391E-18
9922.5  3.695007413694609E-18
9923.  4.071168180264274E-18
9923.5  3.657615960519795E-18
9924.  5.016163345038220E-18
9924.5  7.102862996026538E-18
9925.  6.064477532658103E-18
9925.5  5.668536007950443E-18
9926.  7.009539628741081E-18
9926.5  6.164474409514029E-18
9927.  4.473031042804977E-18
9927.5  5.553706012537595E-18
9928.  6.144966788501858E-18
9928.5  5.446468128313299E-18
9929.  5.488351971658137E-18
9929.5  5.662255562731603E-18
9930.  7.041942348369614E-18
9930.5  8.011604858596566E-18
9931.  1.204792871737420E-17
9931.5  1.159941539299838E-17
9932.  8.327497316067187E-18
9932.5  7.529483715291175E-18
9933.  6.818045220417817E-18
9933.5  2.849650068623989E-18
9934.  2.374026522366988E-18
9934.5  3.815252949360998E-18
9935.  5.164676684340639E-18
9935.5  6.692113527576476E-18
9936.  9.063510717877658E-18
9936.5  9.251233410478022E-18
9937.  4.783872709385351E-18
9937.5  6.811792012907234E-18
9938.  9.731201744048922E-18
9938.5  -2.850983056435117E-19
9939.  -4.350023064421438E-18
9939.5  -1.037020531779952E-17
9940.  -1.176162887604901E-17
9940.5  -1.433012231751326E-17
9941.  -1.754676981412722E-17
9941.5  -1.918246465495247E-17
9942.  -1.983958032700675E-17
9942.5  -2.103300777129236E-17
9943.  -2.387142253464860E-17
9943.5  -5.294726533875866E-17
9944.  -7.194892424127624E-17
9944.5  -9.262302371765722E-17
9945.  -8.872422192994971E-17
9945.5  -6.967515736949872E-17
9946.  -6.087499628296399E-17
9946.5  -5.356537622409956E-17
9947.  -3.876677667959815E-17
9947.5  -3.610694490303265E-17
9948.  -3.482806067943580E-17
9948.5  -4.392049718502446E-17
9949.  -5.349136980175748E-17
9949.5  -3.612756405643157E-17
9950.  -2.994260151754948E-17
9950.5  -1.539352059372979E-17
9951.  -1.069805804936919E-17
9951.5  -4.429193590629799E-18
9952.  5.661764143190405E-18
9952.5  1.060091693692688E-17
9953.  3.463825939737247E-17
9953.5  4.325834067072386E-17
9954.  5.793292074672339E-17
9954.5  3.953405128960630E-17
9955.  3.103079550503124E-17
9955.5  3.168308399930193E-17
9956.  3.029650787214630E-17
9956.5  2.719419601698995E-17
9957.  2.890285148149444E-17
9957.5  2.993829571345174E-17
9958.  3.265762323144614E-17
9958.5  3.691213115949704E-17
9959.  4.891918496017864E-17
9959.5  3.053856331712240E-17
9960.  1.647450242486439E-17
9960.5  1.194294708303518E-17
9961.  1.468233028328039E-17
9961.5  2.855111580392453E-17
9962.  3.464327941397454E-17
9962.5  4.054561575233483E-17
9963.  4.012615788852037E-17
9963.5  3.811279599126604E-17
9964.  2.574486760507812E-17
9964.5  1.895265053529160E-17
9965.  1.063681935414486E-17
9965.5  -3.594925294527673E-19
9966.  -3.419386202560873E-18
9966.5  6.058028661108647E-19
9967.  -6.398535726801963E-19
9967.5  -2.575391021540998E-18
9968.  3.908854046096402E-18
9968.5  6.687163256293427E-18
9969.  1.005172845814421E-17
9969.5  1.317210558858955E-17
9970.  1.939027384388426E-17
9970.5  9.370058207125982E-18
9971.  3.920086772903722E-18
9971.5  -1.801534903006968E-18
9972.  -2.845734578610231E-18
9972.5  -4.991531347530224E-18
9973.  -6.883211436413436E-19
9973.5  2.309512681050273E-18
9974.  5.584310557911531E-18
9974.5  6.835021969845422E-18
9975.  1.005080194696529E-17
9975.5  6.046023392762203E-18
9976.  2.517303579885548E-18
9976.5  2.267928100094994E-18
9977.  3.072690555343493E-18
9977.5  7.507659756031181E-18
9978.  7.662089320628201E-18
9978.5  7.831829623040675E-18
9979.  4.483221119420711E-18
9979.5  3.745109303487455E-18
9980.  5.099085467253242E-18
9980.5  7.472574505834876E-18
9981.  1.079414559533513E-17
9981.5  1.312105292603967E-17
9982.  1.367907340841088E-17
9982.5  7.097089017173374E-18
9983.  8.049896589311209E-18
9983.5  9.739173611675283E-18
9984.  1.088965271755857E-17
9984.5  1.145684542012903E-17
9985.  9.538718655316968E-18
9985.5  7.092101119567033E-18
9986.  1.472407299031118E-18
9986.5  1.604083365177545E-18
9987.  1.686801603456314E-18
9987.5  2.028353370290240E-18
9988.  3.225078770186623E-18
9988.5  6.830294832911532E-18
9989.  9.116927234743242E-18
9989.5  1.092047989882321E-17
9990.  9.219043847397847E-18
9990.5  8.352910800312230E-18
9991.  5.662320170224655E-18
9991.5  6.396465877664880E-18
9992.  7.122858263765483E-18
9992.5  7.236912921561468E-18
9993.  7.339032192657511E-18
9993.5  7.852458742724039E-18
9994.  5.884449179454267E-18
9994.5  3.437101363898267E-18
9995.  4.347472598459770E-18
9995.5  4.873339337300846E-18
9996.  7.882369158900490E-18
9996.5  7.968089480115757E-18
9997.  8.107334812496841E-18
9997.5  4.669917554044120E-18
9998.  3.088055554280066E-18
9998.5  -4.204425863068374E-18
9999.  -2.645210718694944E-18
9999.5  4.735374068862332E-19
10000.  9.144937820390703E-18
10000.5  1.385061420720803E-17


==> anc/LBTSpectra/ASASSN-16lx_LBT_20170302.txt <==
3300.24329996  9.020169e-18
3300.75537622  1.248548e-17
3301.26745248  1.104628e-17
3301.77952874  7.664833e-18
3302.291605  3.76244e-18
3302.80368125  6.158503e-18
3303.31575751  4.589617e-18
3303.82783377  8.662658e-18
3304.33991003  9.112063e-18
3304.85198629  4.008316e-18
3305.36406255  6.196041e-18
3305.87613881  4.113794e-18
3306.38821507  1.663861e-17
3306.90029132  2.770157e-18
3307.41236758  7.037545e-18
3307.92444384  1.310436e-17
3308.4365201  1.024254e-17
3308.94859636  8.966031e-18
3309.46067262  1.639158e-17
3309.97274888  6.285798e-18
3310.48482513  1.18696e-17
3310.99690139  1.795911e-17
3311.50897765  1.068185e-17
3312.02105391  6.754217e-18
3312.53313017  1.025442e-17
3313.04520643  4.523067e-18
3313.55728269  7.199138e-18
3314.06935894  2.541356e-18
3314.5814352  5.683765e-18
3315.09351146  9.661146e-18
3315.60558772  1.399477e-17
3316.11766398  3.150729e-18
3316.62974024  1.416452e-17
3317.1418165  1.262692e-17
3317.65389276  1.924782e-17
3318.16596901  7.615978e-18
3318.67804527  1.101195e-17
3319.19012153  1.194783e-17
3319.70219779  1.092765e-17
3320.21427405  2.623867e-18
3320.72635031  1.75137e-18
3321.23842657  5.235368e-18
3321.75050282  6.689928e-18
3322.26257908  1.106843e-17
3322.77465534  1.436553e-17
3323.2867316  9.511287e-18
3323.79880786  9.690807e-18
3324.31088412  5.152072e-18
3324.82296038  1.065121e-17
3325.33503664  7.895549e-18
3325.84711289  9.34177e-18
3326.35918915  1.21113e-17
3326.87126541  1.003435e-17
3327.38334167  8.830771e-19
3327.89541793  9.375387e-18
3328.40749419  5.06789e-18
3328.91957045  7.233987e-18
3329.4316467  5.604546e-18
3329.94372296  1.619512e-17
3330.45579922  5.19908e-18
3330.96787548  1.066916e-17
3331.47995174  -5.885178e-19
3331.992028  9.944101e-18
3332.50410426  9.327951e-18
3333.01618052  1.8702e-17
3333.52825677  6.360656e-18
3334.04033303  1.707965e-17
3334.55240929  6.376576e-18
3335.06448555  1.607943e-19
3335.57656181  2.996466e-19
3336.08863807  8.358223e-18
3336.60071433  3.830281e-18
3337.11279058  1.955757e-17
3337.62486684  1.329907e-17
3338.1369431  9.386895e-18
3338.64901936  2.888456e-18
3339.16109562  8.545625e-18
3339.67317188  5.906187e-18
3340.18524814  7.946353e-18
3340.6973244  1.150962e-18
3341.20940065  1.027751e-17
3341.72147691  3.040094e-18
3342.23355317  5.46906e-18
3342.74562943  5.822495e-18
3343.25770569  1.716801e-17
3343.76978195  1.478148e-17
3344.28185821  1.043225e-17
3344.79393446  -1.029689e-18
3345.30601072  1.636722e-17
3345.81808698  7.71547e-18
3346.33016324  1.157663e-17
3346.8422395  -4.136205e-18
3347.35431576  3.453081e-18
3347.86639202  4.787398e-18
3348.37846828  1.158893e-17
3348.89054453  -6.895633e-19
3349.40262079  5.628757e-18
3349.91469705  7.804716e-18
3350.42677331  2.118354e-18
3350.93884957  1.499997e-18
3351.45092583  1.211589e-17
3351.96300209  1.60682e-18
3352.47507834  1.613105e-17
3352.9871546  9.375451e-19
3353.49923086  6.075773e-19
3354.01130712  1.696536e-17
3354.52338338  2.097113e-17
3355.03545964  7.701462e-18
3355.5475359  5.113158e-18
3356.05961215  7.885612e-18
3356.57168841  1.608616e-17
3357.08376467  1.16609e-17
3357.59584093  5.8225e-18
3358.10791719  2.342906e-18
3358.61999345  1.333504e-17
3359.13206971  6.109714e-18
3359.64414597  1.588571e-17
3360.15622222  4.555295e-18
3360.66829848  1.312392e-17
3361.18037474  7.50687e-18
3361.692451  -1.26881e-19
3362.20452726  4.494915e-18
3362.71660352  1.344479e-17
3363.22867978  -1.400332e-18
3363.74075603  6.872486e-18
3364.25283229  5.285312e-18
3364.76490855  7.358378e-18
3365.27698481  4.103462e-18
3365.78906107  4.342521e-19
3366.30113733  6.273349e-18
3366.81321359  1.000277e-17
3367.32528985  -3.307422e-19
3367.8373661  4.260424e-18
3368.34944236  7.385113e-18
3368.86151862  1.878817e-17
3369.37359488  9.609128e-18
3369.88567114  4.241895e-18
3370.3977474  5.574694e-18
3370.90982366  1.529549e-17
3371.42189991  7.45384e-18
3371.93397617  1.631566e-17
3372.44605243  7.122763e-18
3372.95812869  1.328886e-17
3373.47020495  5.481942e-18
3373.98228121  1.331502e-17
3374.49435747  6.413887e-18
3375.00643373  4.527186e-18
3375.51850998  3.104127e-18
3376.03058624  1.085378e-17
3376.5426625  -2.02637e-18
3377.05473876  1.529995e-17
3377.56681502  9.604969e-18
3378.07889128  4.984851e-18
3378.59096754  9.667738e-19
3379.10304379  1.0128e-17
3379.61512005  1.535614e-18
3380.12719631  1.076908e-17
3380.63927257  2.322396e-18
3381.15134883  7.862726e-18
3381.66342509  1.07111e-17
3382.17550135  9.848934e-18
3382.68757761  6.114984e-18
3383.19965386  8.376972e-18
3383.71173012  7.079075e-18
3384.22380638  1.533261e-17
3384.73588264  1.891033e-19
3385.2479589  2.856201e-18
3385.76003516  1.11616e-18
3386.27211142  4.464808e-19
3386.78418767  4.412513e-19
3387.29626393  1.21352e-17
3387.80834019  1.377847e-17
3388.32041645  1.136516e-17
3388.83249271  5.329221e-18
3389.34456897  7.367402e-18
3389.85664523  1.014628e-17
3390.36872149  8.986604e-18
3390.88079774  4.43993e-18
3391.392874  1.879403e-17
3391.90495026  8.801143e-18
3392.41702652  6.183114e-18
3392.92910278  1.10319e-17
3393.44117904  1.269772e-17
3393.9532553  2.153307e-17
3394.46533155  1.237523e-17
3394.97740781  4.486248e-18
3395.48948407  1.387234e-17
3396.00156033  -5.096111e-18
3396.51363659  6.358058e-18
3397.02571285  4.004611e-18
3397.53778911  5.91469e-18
3398.04986537  2.064239e-18
3398.56194162  1.340868e-17
3399.07401788  -5.104885e-18
3399.58609414  5.883055e-18
3400.0981704  2.296117e-18
3400.61024666  5.849534e-18
3401.12232292  5.763945e-19
3401.63439918  1.135753e-17
3402.14647543  2.258513e-18
3402.65855169  9.489982e-18
3403.17062795  7.071917e-18
3403.68270421  1.409451e-17
3404.19478047  5.586595e-18
3404.70685673  6.323825e-18
3405.21893299  1.461445e-18
3405.73100924  1.014973e-17
3406.2430855  1.425562e-17
3406.75516176  6.9689e-18
3407.26723802  5.308204e-18
3407.77931428  1.658192e-17
3408.29139054  1.244975e-17
3408.8034668  -1.022318e-18
3409.31554306  9.38955e-18
3409.82761931  1.379637e-17
3410.33969557  8.848078e-18
3410.85177183  1.064259e-17
3411.36384809  6.945912e-18
3411.87592435  9.200861e-18
3412.38800061  1.580634e-17
3412.90007687  7.536955e-18
3413.41215312  7.41259e-18
3413.92422938  1.130093e-17
3414.43630564  8.310569e-18
3414.9483819  6.751152e-18
3415.46045816  9.656687e-19
3415.97253442  1.269493e-17
3416.48461068  1.270097e-17
3416.99668694  4.555729e-18
3417.50876319  1.062198e-17
3418.02083945  1.649236e-17
3418.53291571  1.137735e-17
3419.04499197  7.176213e-18
3419.55706823  2.506116e-18
3420.06914449  8.896964e-18
3420.58122075  4.014928e-18
3421.093297  2.519533e-17
3421.60537326  -2.576527e-18
3422.11744952  9.075618e-18
3422.62952578  9.242675e-18
3423.14160204  1.093552e-17
3423.6536783  1.793152e-18
3424.16575456  1.396171e-17
3424.67783082  -2.662076e-18
3425.18990707  5.207213e-18
3425.70198333  1.490002e-17
3426.21405959  1.994087e-17
3426.72613585  1.186556e-17
3427.23821211  7.39634e-18
3427.75028837  4.043065e-18
3428.26236463  1.374252e-17
3428.77444088  9.598816e-18
3429.28651714  7.304676e-18
3429.7985934  4.619738e-18
3430.31066966  7.139441e-18
3430.82274592  7.301028e-18
3431.33482218  1.202508e-17
3431.84689844  8.922678e-18
3432.3589747  1.778131e-17
3432.87105095  4.382416e-18
3433.38312721  3.606088e-18
3433.89520347  -1.182274e-18
3434.40727973  1.341957e-17
3434.91935599  5.97522e-18
3435.43143225  1.352951e-17
3435.94350851  6.694231e-18
3436.45558476  9.94098e-18
3436.96766102  -5.937932e-19
3437.47973728  9.698287e-18
3437.99181354  9.971829e-18
3438.5038898  9.935096e-18
3439.01596606  3.772596e-19
3439.52804232  8.892556e-18
3440.04011858  1.21608e-18
3440.55219483  8.38589e-18
3441.06427109  5.906701e-18
3441.57634735  1.451534e-17
3442.08842361  6.085784e-18
3442.60049987  1.026249e-17
3443.11257613  3.558116e-18
3443.62465239  1.594953e-17
3444.13672864  2.961392e-18
3444.6488049  1.325695e-17
3445.16088116  1.685393e-17
3445.67295742  8.55558e-18
3446.18503368  -3.607513e-18
3446.69710994  8.991096e-18
3447.2091862  1.362282e-17
3447.72126245  6.802693e-18
3448.23333871  1.550653e-18
3448.74541497  1.632864e-17
3449.25749123  1.164516e-18
3449.76956749  4.279376e-18
3450.28164375  2.652572e-18
3450.79372001  7.41277e-18
3451.30579627  1.345598e-17
3451.81787252  1.786659e-17
3452.32994878  7.014106e-18
3452.84202504  5.740337e-18
3453.3541013  8.628147e-18
3453.86617756  1.388641e-17
3454.37825382  7.509969e-18
3454.89033008  1.416384e-18
3455.40240633  2.578824e-18
3455.91448259  4.680011e-18
3456.42655885  5.396057e-18
3456.93863511  9.607657e-18
3457.45071137  -5.497651e-18
3457.96278763  1.135211e-17
3458.47486389  2.463248e-18
3458.98694015  -6.61748e-19
3459.4990164  6.33357e-18
3460.01109266  3.880887e-18
3460.52316892  1.164945e-18
3461.03524518  3.43203e-18
3461.54732144  7.290502e-18
3462.0593977  4.423387e-18
3462.57147396  1.160452e-17
3463.08355021  1.583112e-17
3463.59562647  1.336664e-17
3464.10770273  5.45726e-18
3464.61977899  5.578495e-19
3465.13185525  3.547367e-18
3465.64393151  7.00094e-18
3466.15600777  5.035577e-18
3466.66808403  4.451492e-18
3467.18016028  2.129329e-18
3467.69223654  4.382428e-18
3468.2043128  1.167627e-17
3468.71638906  1.94116e-19
3469.22846532  5.773087e-18
3469.74054158  6.601559e-18
3470.25261784  1.405257e-18
3470.76469409  5.635686e-18
3471.27677035  1.070732e-17
3471.78884661  8.37651e-18
3472.30092287  6.249368e-18
3472.81299913  1.071959e-17
3473.32507539  4.262725e-18
3473.83715165  9.665685e-18
3474.34922791  3.989902e-18
3474.86130416  1.782262e-18
3475.37338042  4.931504e-18
3475.88545668  6.219195e-18
3476.39753294  9.951427e-18
3476.9096092  1.015166e-17
3477.42168546  4.776192e-18
3477.93376172  6.402622e-18
3478.44583797  1.483656e-17
3478.95791423  7.695134e-18
3479.46999049  1.085521e-17
3479.98206675  9.381745e-18
3480.49414301  8.081507e-18
3481.00621927  6.36818e-18
3481.51829553  4.670992e-18
3482.03037179  6.396155e-18
3482.54244804  1.507449e-17
3483.0545243  1.39485e-17
3483.56660056  1.363908e-17
3484.07867682  1.028187e-17
3484.59075308  1.111804e-17
3485.10282934  9.8514e-18
3485.6149056  4.448807e-18
3486.12698185  1.349054e-17
3486.63905811  1.397432e-17
3487.15113437  1.370297e-17
3487.66321063  1.668637e-17
3488.17528689  1.451925e-17
3488.68736315  7.87822e-18
3489.19943941  1.039627e-17
3489.71151567  8.472904e-18
3490.22359192  6.137721e-18
3490.73566818  1.47499e-17
3491.24774444  1.349136e-17
3491.7598207  8.353675e-18
3492.27189696  1.215414e-17
3492.78397322  1.247033e-17
3493.29604948  1.467774e-17
3493.80812573  2.172072e-17
3494.32020199  1.575287e-17
3494.83227825  4.829605e-18
3495.34435451  5.67517e-18
3495.85643077  1.256319e-17
3496.36850703  1.637146e-17
3496.88058329  2.046222e-17
3497.39265954  7.951485e-18
3497.9047358  1.617915e-17
3498.41681206  1.069288e-17
3498.92888832  1.111756e-17
3499.44096458  4.988588e-18
3499.95304084  9.498293e-18
3500.4651171  7.175636e-18
3500.97719336  1.51573e-17
3501.48926961  8.267453e-18
3502.00134587  8.694178e-18
3502.51342213  6.462076e-18
3503.02549839  8.787246e-18
3503.53757465  1.408862e-17
3504.04965091  1.623895e-17
3504.56172717  1.014338e-17
3505.07380342  1.575396e-17
3505.58587968  1.079104e-17
3506.09795594  1.428348e-17
3506.6100322  -1.120056e-18
3507.12210846  1.772216e-17
3507.63418472  1.621082e-17
3508.14626098  1.478555e-17
3508.65833724  9.432946e-18
3509.17041349  1.07871e-17
3509.68248975  9.679542e-18
3510.19456601  8.303662e-18
3510.70664227  1.043771e-17
3511.21871853  1.053927e-17
3511.73079479  1.466981e-17
3512.24287105  1.163127e-17
3512.7549473  9.180132e-18
3513.26702356  1.962007e-17
3513.77909982  3.767432e-18
3514.29117608  1.254467e-17
3514.80325234  8.296244e-18
3515.3153286  5.268938e-18
3515.82740486  1.504079e-17
3516.33948112  1.699232e-17
3516.85155737  4.536874e-18
3517.36363363  7.883291e-18
3517.87570989  4.555248e-18
3518.38778615  1.582127e-17
3518.89986241  1.0224e-17
3519.41193867  2.41813e-17
3519.92401493  7.134687e-18
3520.43609118  1.222175e-17
3520.94816744  8.173314e-18
3521.4602437  1.283121e-17
3521.97231996  1.081077e-17
3522.48439622  1.757625e-17
3522.99647248  1.021271e-17
3523.50854874  1.327195e-17
3524.020625  4.675123e-18
3524.53270125  1.448586e-17
3525.04477751  7.902628e-18
3525.55685377  1.518133e-17
3526.06893003  9.061664e-18
3526.58100629  1.519106e-17
3527.09308255  4.154587e-18
3527.60515881  1.589169e-17
3528.11723506  1.265647e-17
3528.62931132  1.85263e-17
3529.14138758  8.41819e-18
3529.65346384  1.358081e-17
3530.1655401  6.015029e-18
3530.67761636  1.070942e-17
3531.18969262  3.874592e-18
3531.70176888  9.698254e-18
3532.21384513  1.309742e-17
3532.72592139  1.635421e-17
3533.23799765  9.117353e-18
3533.75007391  1.415569e-17
3534.26215017  1.442643e-17
3534.77422643  1.674543e-17
3535.28630269  1.234668e-17
3535.79837894  1.819812e-17
3536.3104552  1.312651e-17
3536.82253146  1.949939e-17
3537.33460772  1.407538e-17
3537.84668398  9.929931e-18
3538.35876024  9.435068e-18
3538.8708365  1.262988e-17
3539.38291276  1.126331e-17
3539.89498901  1.534206e-17
3540.40706527  1.869141e-17
3540.91914153  1.132746e-17
3541.43121779  5.457419e-18
3541.94329405  1.013615e-17
3542.45537031  8.299829e-18
3542.96744657  1.482394e-17
3543.47952282  5.740817e-18
3543.99159908  1.828821e-17
3544.50367534  1.737649e-17
3545.0157516  1.300455e-17
3545.52782786  1.189673e-17
3546.03990412  1.477523e-17
3546.55198038  8.460639e-18
3547.06405663  1.879934e-17
3547.57613289  5.87654e-18
3548.08820915  1.927738e-17
3548.60028541  1.245124e-17
3549.11236167  1.18758e-17
3549.62443793  2.717178e-19
3550.13651419  7.940346e-18
3550.64859045  1.177899e-18
3551.1606667  1.192457e-17
3551.67274296  9.103975e-18
3552.18481922  2.000821e-17
3552.69689548  1.168614e-17
3553.20897174  1.39483e-17
3553.721048  7.835078e-18
3554.23312426  1.171969e-17
3554.74520051  1.130072e-17
3555.25727677  1.140036e-17
3555.76935303  1.039349e-17
3556.28142929  9.58133e-18
3556.79350555  1.900656e-17
3557.30558181  1.64836e-17
3557.81765807  7.624435e-18
3558.32973433  1.178001e-17
3558.84181058  7.014195e-18
3559.35388684  1.406001e-17
3559.8659631  6.154117e-18
3560.37803936  1.306436e-17
3560.89011562  9.147977e-18
3561.40219188  1.124153e-17
3561.91426814  8.994745e-18
3562.42634439  1.810602e-17
3562.93842065  1.073157e-17
3563.45049691  8.864508e-18
3563.96257317  6.078174e-18
3564.47464943  1.482282e-17
3564.98672569  6.167849e-18
3565.49880195  1.380725e-17
3566.01087821  3.202649e-18
3566.52295446  1.550976e-17
3567.03503072  1.206831e-17
3567.54710698  1.111763e-17
3568.05918324  5.822272e-18
3568.5712595  1.097108e-17
3569.08333576  4.120782e-18
3569.59541202  8.328715e-18
3570.10748827  6.953183e-18
3570.61956453  7.18302e-18
3571.13164079  7.084929e-18
3571.64371705  1.622584e-17
3572.15579331  1.85638e-18
3572.66786957  6.183836e-18
3573.17994583  1.474518e-17
3573.69202209  2.009392e-17
3574.20409834  9.093858e-18
3574.7161746  1.865507e-17
3575.22825086  1.291145e-17
3575.74032712  7.182595e-18
3576.25240338  8.445309e-18
3576.76447964  1.069217e-17
3577.2765559  8.452002e-18
3577.78863215  2.366711e-17
3578.30070841  3.89067e-18
3578.81278467  1.159837e-17
3579.32486093  3.682387e-18
3579.83693719  1.234886e-17
3580.34901345  1.105338e-17
3580.86108971  9.259559e-18
3581.37316597  7.091212e-18
3581.88524222  1.116401e-17
3582.39731848  9.596905e-18
3582.90939474  1.914295e-17
3583.421471  7.903516e-18
3583.93354726  1.520966e-17
3584.44562352  5.018545e-18
3584.95769978  1.106791e-17
3585.46977603  6.107856e-18
3585.98185229  1.102186e-17
3586.49392855  5.565989e-18
3587.00600481  1.035317e-17
3587.51808107  1.474305e-17
3588.03015733  1.373423e-17
3588.54223359  1.306817e-17
3589.05430984  4.433734e-18
3589.5663861  8.795099e-18
3590.07846236  1.473304e-17
3590.59053862  5.655667e-18
3591.10261488  1.430118e-17
3591.61469114  1.177524e-17
3592.1267674  1.740147e-17
3592.63884366  1.073913e-17
3593.15091991  1.067172e-17
3593.66299617  1.249243e-17
3594.17507243  1.704193e-17
3594.68714869  1.03627e-17
3595.19922495  9.85285e-18
3595.71130121  9.644591e-18
3596.22337747  9.5485e-18
3596.73545372  6.975246e-18
3597.24752998  1.181731e-17
3597.75960624  5.028633e-18
3598.2716825  9.010378e-18
3598.78375876  3.179187e-18
3599.29583502  1.02801e-17
3599.80791128  1.266947e-17
3600.31998754  1.305761e-17
3600.83206379  8.734588e-18
3601.34414005  8.108029e-18
3601.85621631  1.392902e-17
3602.36829257  2.06811e-17
3602.88036883  3.769734e-18
3603.39244509  1.500217e-17
3603.90452135  1.025124e-17
3604.4165976  9.615783e-18
3604.92867386  1.124144e-17
3605.44075012  1.296775e-17
3605.95282638  7.863507e-18
3606.46490264  1.612537e-17
3606.9769789  5.590956e-18
3607.48905516  8.698867e-18
3608.00113142  1.276341e-17
3608.51320767  1.549901e-17
3609.02528393  7.456293e-18
3609.53736019  9.53959e-18
3610.04943645  1.513975e-17
3610.56151271  1.518905e-17
3611.07358897  1.164231e-17
3611.58566523  1.719764e-17
3612.09774148  4.904314e-18
3612.60981774  1.534686e-17
3613.121894  8.876934e-18
3613.63397026  2.134068e-17
3614.14604652  1.331713e-17
3614.65812278  1.524335e-17
3615.17019904  1.359511e-17
3615.6822753  1.54773e-17
3616.19435155  1.21872e-17
3616.70642781  1.648215e-17
3617.21850407  5.1561e-18
3617.73058033  1.141591e-17
3618.24265659  2.449385e-18
3618.75473285  1.372819e-17
3619.26680911  1.482667e-17
3619.77888536  1.458047e-17
3620.29096162  1.755978e-17
3620.80303788  2.019351e-17
3621.31511414  1.010214e-17
3621.8271904  1.364598e-17
3622.33926666  9.670265e-18
3622.85134292  1.273975e-17
3623.36341918  8.228877e-18
3623.87549543  1.258623e-17
3624.38757169  1.447336e-17
3624.89964795  1.097446e-17
3625.41172421  1.057815e-17
3625.92380047  7.154822e-18
3626.43587673  1.372633e-17
3626.94795299  9.903616e-18
3627.46002924  9.573458e-18
3627.9721055  1.30478e-17
3628.48418176  9.403665e-18
3628.99625802  1.218122e-17
3629.50833428  1.266291e-17
3630.02041054  9.187378e-18
3630.5324868  1.086505e-17
3631.04456306  1.393951e-17
3631.55663931  8.718673e-18
3632.06871557  1.731139e-17
3632.58079183  1.219693e-17
3633.09286809  1.546384e-17
3633.60494435  1.465955e-17
3634.11702061  1.701425e-17
3634.62909687  1.333768e-17
3635.14117312  1.292517e-17
3635.65324938  1.165145e-17
3636.16532564  1.357747e-17
3636.6774019  1.135035e-17
3637.18947816  2.093983e-17
3637.70155442  1.560403e-17
3638.21363068  1.736174e-17
3638.72570693  1.461348e-17
3639.23778319  2.27077e-17
3639.74985945  2.053645e-17
3640.26193571  8.754086e-18
3640.77401197  9.397046e-18
3641.28608823  1.343065e-17
3641.79816449  1.151295e-17
3642.31024075  8.119315e-18
3642.822317  6.170888e-18
3643.33439326  1.438777e-17
3643.84646952  8.34873e-18
3644.35854578  1.637011e-17
3644.87062204  1.078735e-17
3645.3826983  1.180715e-17
3645.89477456  1.321967e-17
3646.40685081  1.31418e-17
3646.91892707  1.038112e-17
3647.43100333  1.485039e-17
3647.94307959  1.179061e-17
3648.45515585  1.813644e-17
3648.96723211  1.218456e-17
3649.47930837  1.06488e-17
3649.99138463  1.05634e-17
3650.50346088  1.06087e-17
3651.01553714  9.052629e-18
3651.5276134  1.685177e-17
3652.03968966  1.360654e-17
3652.55176592  1.556338e-17
3653.06384218  1.012734e-17
3653.57591844  1.360239e-17
3654.08799469  1.039913e-17
3654.60007095  8.144987e-18
3655.11214721  6.543665e-18
3655.62422347  1.088831e-17
3656.13629973  1.102577e-17
3656.64837599  1.357921e-17
3657.16045225  1.425349e-17
3657.67252851  2.104547e-17
3658.18460476  1.213652e-17
3658.69668102  1.000215e-17
3659.20875728  1.124192e-17
3659.72083354  1.104898e-17
3660.2329098  8.950124e-18
3660.74498606  9.253698e-18
3661.25706232  1.045387e-17
3661.76913857  1.732474e-17
3662.28121483  1.569384e-17
3662.79329109  1.654191e-17
3663.30536735  1.794803e-17
3663.81744361  1.803607e-17
3664.32951987  1.183831e-17
3664.84159613  1.26971e-17
3665.35367239  1.421704e-17
3665.86574864  1.703411e-17
3666.3778249  2.261336e-17
3666.88990116  1.837771e-17
3667.40197742  1.054331e-17
3667.91405368  1.450969e-17
3668.42612994  1.466175e-17
3668.9382062  1.715773e-17
3669.45028245  1.284514e-17
3669.96235871  1.647579e-17
3670.47443497  1.272909e-17
3670.98651123  1.512236e-17
3671.49858749  1.261213e-17
3672.01066375  1.189084e-17
3672.52274001  9.271583e-18
3673.03481627  1.383091e-17
3673.54689252  1.143379e-17
3674.05896878  1.192399e-17
3674.57104504  1.225811e-17
3675.0831213  1.444774e-17
3675.59519756  1.452262e-17
3676.10727382  1.118069e-17
3676.61935008  1.292997e-17
3677.13142633  1.426196e-17
3677.64350259  1.39524e-17
3678.15557885  1.990425e-17
3678.66765511  1.707463e-17
3679.17973137  1.521848e-17
3679.69180763  1.438347e-17
3680.20388389  1.876663e-17
3680.71596014  1.273284e-17
3681.2280364  1.16398e-17
3681.74011266  9.166736e-18
3682.25218892  1.392331e-17
3682.76426518  1.394375e-17
3683.27634144  1.664965e-17
3683.7884177  1.670332e-17
3684.30049396  1.223624e-17
3684.81257021  1.27981e-17
3685.32464647  1.614939e-17
3685.83672273  1.149383e-17
3686.34879899  1.020586e-17
3686.86087525  6.666751e-18
3687.37295151  8.054354e-18
3687.88502777  1.023266e-17
3688.39710402  1.433644e-17
3688.90918028  1.512188e-17
3689.42125654  1.361491e-17
3689.9333328  1.221404e-17
3690.44540906  1.397306e-17
3690.95748532  1.54203e-17
3691.46956158  1.623084e-17
3691.98163784  1.366887e-17
3692.49371409  1.339715e-17
3693.00579035  1.123579e-17
3693.51786661  1.109949e-17
3694.02994287  1.177393e-17
3694.54201913  1.504343e-17
3695.05409539  1.417576e-17
3695.56617165  1.294981e-17
3696.0782479  1.311506e-17
3696.59032416  1.165117e-17
3697.10240042  8.849557e-18
3697.61447668  1.248381e-17
3698.12655294  1.082053e-17
3698.6386292  1.164672e-17
3699.15070546  1.252208e-17
3699.66278172  1.25767e-17
3700.17485797  1.12455e-17
3700.68693423  1.253226e-17
3701.19901049  7.279382e-18
3701.71108675  7.534547e-18
3702.22316301  1.262089e-17
3702.73523927  1.240493e-17
3703.24731553  1.337294e-17
3703.75939178  1.453744e-17
3704.27146804  1.052761e-17
3704.7835443  7.870318e-18
3705.29562056  1.138678e-17
3705.80769682  1.104739e-17
3706.31977308  8.69366e-18
3706.83184934  8.310414e-18
3707.3439256  9.197067e-18
3707.85600185  9.830147e-18
3708.36807811  1.172387e-17
3708.88015437  1.072301e-17
3709.39223063  1.364933e-17
3709.90430689  1.372442e-17
3710.41638315  1.424306e-17
3710.92845941  1.202013e-17
3711.44053566  9.82214e-18
3711.95261192  1.150974e-17
3712.46468818  9.234549e-18
3712.97676444  6.767063e-18
3713.4888407  8.265745e-18
3714.00091696  1.018785e-17
3714.51299322  8.918758e-18
3715.02506948  1.078945e-17
3715.53714573  1.121552e-17
3716.04922199  1.182757e-17
3716.56129825  9.05106e-18
3717.07337451  8.142041e-18
3717.58545077  1.052359e-17
3718.09752703  1.127839e-17
3718.60960329  1.380795e-17
3719.12167954  1.39106e-17
3719.6337558  1.243153e-17
3720.14583206  1.375897e-17
3720.65790832  1.131528e-17
3721.16998458  9.417537e-18
3721.68206084  8.353644e-18
3722.1941371  7.669057e-18
3722.70621336  1.223958e-17
3723.21828961  8.150295e-18
3723.73036587  6.773146e-18
3724.24244213  1.418404e-17
3724.75451839  1.645832e-17
3725.26659465  1.064366e-17
3725.77867091  1.090603e-17
3726.29074717  9.238401e-18
3726.80282342  8.1656e-18
3727.31489968  1.338704e-17
3727.82697594  1.456257e-17
3728.3390522  1.326999e-17
3728.85112846  8.559351e-18
3729.36320472  1.256375e-17
3729.87528098  1.217064e-17
3730.38735723  9.406925e-18
3730.89943349  7.738405e-18
3731.41150975  8.975141e-18
3731.92358601  1.2397e-17
3732.43566227  1.004333e-17
3732.94773853  1.249093e-17
3733.45981479  1.052434e-17
3733.97189105  7.24715e-18
3734.4839673  8.429387e-18
3734.99604356  1.799328e-17
3735.50811982  1.33257e-17
3736.02019608  1.085907e-17
3736.53227234  1.543415e-17
3737.0443486  1.507142e-17
3737.55642486  1.322688e-17
3738.06850111  1.977785e-17
3738.58057737  1.21195e-17
3739.09265363  1.20891e-17
3739.60472989  1.205843e-17
3740.11680615  1.595519e-17
3740.62888241  1.542342e-17
3741.14095867  1.444302e-17
3741.65303493  1.443398e-17
3742.16511118  1.04294e-17
3742.67718744  1.241932e-17
3743.1892637  1.522955e-17
3743.70133996  1.006745e-17
3744.21341622  1.765306e-17
3744.72549248  1.730156e-17
3745.23756874  1.917678e-17
3745.74964499  1.238223e-17
3746.26172125  1.398551e-17
3746.77379751  1.973692e-17
3747.28587377  1.970654e-17
3747.79795003  1.500269e-17
3748.31002629  1.301928e-17
3748.82210255  1.227018e-17
3749.33417881  1.279021e-17
3749.84625506  1.592194e-17
3750.35833132  1.75005e-17
3750.87040758  8.327116e-18
3751.38248384  1.763524e-17
3751.8945601  1.595369e-17
3752.40663636  1.499814e-17
3752.91871262  9.964383e-18
3753.43078887  1.296433e-17
3753.94286513  1.609857e-17
3754.45494139  1.324093e-17
3754.96701765  1.478914e-17
3755.47909391  1.642952e-17
3755.99117017  1.446824e-17
3756.50324643  1.488551e-17
3757.01532269  1.878802e-17
3757.52739894  1.501819e-17
3758.0394752  1.160036e-17
3758.55155146  9.575908e-18
3759.06362772  1.709392e-17
3759.57570398  1.713114e-17
3760.08778024  1.932176e-17
3760.5998565  1.77073e-17
3761.11193275  1.121544e-17
3761.62400901  1.376202e-17
3762.13608527  1.879841e-17
3762.64816153  1.727469e-17
3763.16023779  1.34648e-17
3763.67231405  1.362358e-17
3764.18439031  1.778614e-17
3764.69646657  1.791339e-17
3765.20854282  1.624877e-17
3765.72061908  1.692607e-17
3766.23269534  1.569286e-17
3766.7447716  1.804582e-17
3767.25684786  1.625068e-17
3767.76892412  1.939038e-17
3768.28100038  1.732672e-17
3768.79307663  1.94188e-17
3769.30515289  1.36438e-17
3769.81722915  1.456295e-17
3770.32930541  1.900791e-17
3770.84138167  1.658021e-17
3771.35345793  1.216434e-17
3771.86553419  1.824243e-17
3772.37761045  1.451058e-17
3772.8896867  2.055904e-17
3773.40176296  1.848743e-17
3773.91383922  1.94216e-17
3774.42591548  1.156504e-17
3774.93799174  2.279409e-17
3775.450068  2.024458e-17
3775.96214426  1.595439e-17
3776.47422051  1.799287e-17
3776.98629677  2.185914e-17
3777.49837303  1.552001e-17
3778.01044929  1.91295e-17
3778.52252555  1.96607e-17
3779.03460181  2.411045e-17
3779.54667807  1.652561e-17
3780.05875432  2.27573e-17
3780.57083058  1.78298e-17
3781.08290684  1.900294e-17
3781.5949831  1.805409e-17
3782.10705936  2.043197e-17
3782.61913562  1.871633e-17
3783.13121188  2.036846e-17
3783.64328814  1.825241e-17
3784.15536439  2.023896e-17
3784.66744065  1.723492e-17
3785.17951691  2.253835e-17
3785.69159317  1.83702e-17
3786.20366943  2.151705e-17
3786.71574569  1.875825e-17
3787.22782195  1.96542e-17
3787.7398982  1.681433e-17
3788.25197446  2.079346e-17
3788.76405072  1.763462e-17
3789.27612698  1.92516e-17
3789.78820324  1.594352e-17
3790.3002795  1.818543e-17
3790.81235576  1.717153e-17
3791.32443202  1.886629e-17
3791.83650827  1.631116e-17
3792.34858453  1.445641e-17
3792.86066079  1.350855e-17
3793.37273705  2.098736e-17
3793.88481331  1.941619e-17
3794.39688957  2.295778e-17
3794.90896583  2.350621e-17
3795.42104208  2.060295e-17
3795.93311834  1.93746e-17
3796.4451946  2.04593e-17
3796.95727086  1.178376e-17
3797.46934712  2.020201e-17
3797.98142338  1.70418e-17
3798.49349964  1.723928e-17
3799.0055759  1.84504e-17
3799.51765215  1.889727e-17
3800.02972841  1.406904e-17
3800.54180467  2.106559e-17
3801.05388093  1.656953e-17
3801.56595719  1.621108e-17
3802.07803345  2.001367e-17
3802.59010971  2.072014e-17
3803.10218596  2.107591e-17
3803.61426222  2.140929e-17
3804.12633848  2.095748e-17
3804.63841474  2.093007e-17
3805.150491  1.34256e-17
3805.66256726  1.480757e-17
3806.17464352  1.696627e-17
3806.68671978  2.057825e-17
3807.19879603  1.752324e-17
3807.71087229  1.845479e-17
3808.22294855  1.444703e-17
3808.73502481  1.932363e-17
3809.24710107  2.111631e-17
3809.75917733  2.175271e-17
3810.27125359  1.937665e-17
3810.78332984  2.11698e-17
3811.2954061  1.916997e-17
3811.80748236  2.157477e-17
3812.31955862  1.533619e-17
3812.83163488  1.991155e-17
3813.34371114  1.732375e-17
3813.8557874  1.870312e-17
3814.36786366  1.762675e-17
3814.87993991  1.507369e-17
3815.39201617  1.792594e-17
3815.90409243  2.122523e-17
3816.41616869  1.887465e-17
3816.92824495  1.779984e-17
3817.44032121  1.786045e-17
3817.95239747  1.752793e-17
3818.46447372  1.677431e-17
3818.97654998  1.945905e-17
3819.48862624  1.729698e-17
3820.0007025  1.663835e-17
3820.51277876  1.529052e-17
3821.02485502  1.639218e-17
3821.53693128  1.650107e-17
3822.04900753  1.873323e-17
3822.56108379  1.803773e-17
3823.07316005  1.831427e-17
3823.58523631  1.599135e-17
3824.09731257  1.644642e-17
3824.60938883  1.668446e-17
3825.12146509  1.430254e-17
3825.63354135  1.814465e-17
3826.1456176  2.175091e-17
3826.65769386  1.803759e-17
3827.16977012  1.821422e-17
3827.68184638  1.712122e-17
3828.19392264  1.66208e-17
3828.7059989  1.530894e-17
3829.21807516  1.515854e-17
3829.73015141  1.432012e-17
3830.24222767  1.270962e-17
3830.75430393  1.163996e-17
3831.26638019  1.165924e-17
3831.77845645  1.443583e-17
3832.29053271  1.748932e-17
3832.80260897  1.591926e-17
3833.31468523  1.563991e-17
3833.82676148  1.39229e-17
3834.33883774  1.631275e-17
3834.850914  1.813224e-17
3835.36299026  1.637868e-17
3835.87506652  1.742223e-17
3836.38714278  1.822592e-17
3836.89921904  1.618224e-17
3837.41129529  1.553742e-17
3837.92337155  1.527055e-17
3838.43544781  1.269876e-17
3838.94752407  1.167977e-17
3839.45960033  1.343838e-17
3839.97167659  1.7076e-17
3840.48375285  1.636354e-17
3840.99582911  1.655734e-17
3841.50790536  1.316241e-17
3842.01998162  1.768009e-17
3842.53205788  1.708524e-17
3843.04413414  1.387721e-17
3843.5562104  9.991178e-18
3844.06828666  1.207865e-17
3844.58036292  1.028888e-17
3845.09243917  9.933676e-18
3845.60451543  1.194446e-17
3846.11659169  9.545433e-18
3846.62866795  1.091528e-17
3847.14074421  1.374002e-17
3847.65282047  1.034225e-17
3848.16489673  1.164259e-17
3848.67697299  8.641392e-18
3849.18904924  9.452494e-18
3849.7011255  1.216448e-17
3850.21320176  1.164343e-17
3850.72527802  1.289633e-17
3851.23735428  8.34539e-18
3851.74943054  9.11038e-18
3852.2615068  6.61832e-18
3852.77358305  4.994966e-18
3853.28565931  9.500676e-18
3853.79773557  1.083407e-17
3854.30981183  1.077228e-17
3854.82188809  1.123002e-17
3855.33396435  9.916183e-18
3855.84604061  6.625527e-18
3856.35811687  1.059987e-17
3856.87019312  1.133201e-17
3857.38226938  9.795521e-18
3857.89434564  5.720128e-18
3858.4064219  7.277566e-18
3858.91849816  4.836497e-18
3859.43057442  7.881135e-18
3859.94265068  7.058167e-18
3860.45472693  8.80958e-18
3860.96680319  8.204604e-18
3861.47887945  1.138089e-17
3861.99095571  4.867041e-18
3862.50303197  1.003323e-17
3863.01510823  7.567325e-18
3863.52718449  4.562012e-18
3864.03926075  5.987537e-18
3864.551337  8.010824e-18
3865.06341326  7.909555e-18
3865.57548952  5.958583e-18
3866.08756578  1.013858e-17
3866.59964204  5.93157e-18
3867.1117183  8.433944e-18
3867.62379456  7.264028e-18
3868.13587081  6.76745e-18
3868.64794707  7.719563e-18
3869.16002333  2.693502e-18
3869.67209959  6.323101e-18
3870.18417585  8.801318e-18
3870.69625211  1.301596e-18
3871.20832837  4.930676e-18
3871.72040462  4.277208e-18
3872.23248088  3.136622e-18
3872.74455714  6.787241e-18
3873.2566334  5.736643e-18
3873.76870966  7.373095e-18
3874.28078592  5.750017e-18
3874.79286218  8.307424e-18
3875.30493844  4.774788e-18
3875.81701469  4.190195e-18
3876.32909095  4.267008e-18
3876.84116721  8.898503e-18
3877.35324347  6.547975e-18
3877.86531973  6.165173e-18
3878.37739599  6.42376e-18
3878.88947225  8.33766e-18
3879.4015485  4.881729e-18
3879.91362476  6.462469e-18
3880.42570102  6.305153e-18
3880.93777728  3.698601e-18
3881.44985354  3.424326e-18
3881.9619298  4.67429e-18
3882.47400606  8.419469e-18
3882.98608232  6.85895e-18
3883.49815857  6.268701e-18
3884.01023483  6.559216e-18
3884.52231109  1.178668e-18
3885.03438735  6.613345e-19
3885.54646361  2.729871e-18
3886.05853987  9.103875e-18
3886.57061613  6.853184e-18
3887.08269238  5.616105e-18
3887.59476864  3.572132e-18
3888.1068449  8.291801e-18
3888.61892116  3.410532e-18
3889.13099742  3.32223e-18
3889.64307368  2.39095e-18
3890.15514994  4.997831e-18
3890.6672262  6.606285e-18
3891.17930245  3.26369e-18
3891.69137871  1.494015e-19
3892.20345497  4.520924e-18
3892.71553123  3.387917e-18
3893.22760749  5.788578e-18
3893.73968375  6.044403e-18
3894.25176001  5.118862e-18
3894.76383626  1.718894e-18
3895.27591252  3.704775e-18
3895.78798878  3.659458e-18
3896.30006504  4.990905e-18
3896.8121413  5.152637e-18
3897.32421756  4.240121e-18
3897.83629382  2.835211e-18
3898.34837008  7.316466e-18
3898.86044633  3.563247e-18
3899.37252259  2.849903e-18
3899.88459885  6.336426e-18
3900.39667511  8.053684e-18
3900.90875137  3.64702e-18
3901.42082763  8.65954e-18
3901.93290389  3.364652e-18
3902.44498014  4.214775e-18
3902.9570564  5.668892e-18
3903.46913266  6.894875e-18
3903.98120892  7.2572e-18
3904.49328518  9.399041e-18
3905.00536144  6.016758e-18
3905.5174377  5.184461e-18
3906.02951396  5.163941e-18
3906.54159021  4.1929e-18
3907.05366647  4.051354e-18
3907.56574273  7.061545e-18
3908.07781899  3.942046e-18
3908.58989525  4.796368e-18
3909.10197151  6.615942e-18
3909.61404777  7.203042e-18
3910.12612402  5.869325e-18
3910.63820028  6.459078e-18
3911.15027654  6.286976e-18
3911.6623528  2.474726e-18
3912.17442906  2.600139e-18
3912.68650532  5.349928e-18
3913.19858158  3.472702e-18
3913.71065784  4.854191e-18
3914.22273409  3.548884e-18
3914.73481035  6.179541e-18
3915.24688661  5.402978e-18
3915.75896287  6.234682e-18
3916.27103913  7.549487e-18
3916.78311539  6.732969e-18
3917.29519165  3.031663e-18
3917.8072679  3.137647e-18
3918.31934416  4.395178e-18
3918.83142042  5.93671e-18
3919.34349668  5.843738e-18
3919.85557294  5.879783e-18
3920.3676492  4.913706e-18
3920.87972546  5.464642e-18
3921.39180171  5.056986e-18
3921.90387797  5.495995e-18
3922.41595423  5.028178e-18
3922.92803049  8.089506e-18
3923.44010675  7.194696e-18
3923.95218301  6.242371e-18
3924.46425927  5.869395e-18
3924.97633553  5.291869e-18
3925.48841178  2.592741e-18
3926.00048804  3.561702e-18
3926.5125643  5.174561e-18
3927.02464056  5.784585e-18
3927.53671682  4.976826e-18
3928.04879308  4.981672e-18
3928.56086934  5.313466e-18
3929.07294559  5.39268e-18
3929.58502185  5.348343e-18
3930.09709811  5.394036e-18
3930.60917437  6.854068e-18
3931.12125063  5.433445e-18
3931.63332689  7.702322e-18
3932.14540315  6.215458e-18
3932.65747941  4.048333e-18
3933.16955566  4.966527e-18
3933.68163192  7.269688e-18
3934.19370818  7.035483e-18
3934.70578444  7.585042e-18
3935.2178607  3.752721e-18
3935.72993696  8.293729e-18
3936.24201322  3.890358e-18
3936.75408947  8.7221e-18
3937.26616573  7.010968e-18
3937.77824199  8.732562e-18
3938.29031825  1.042011e-17
3938.80239451  7.552247e-18
3939.31447077  6.234967e-18
3939.82654703  8.045091e-18
3940.33862329  8.01473e-18
3940.85069954  7.110522e-18
3941.3627758  6.81457e-18
3941.87485206  6.653287e-18
3942.38692832  9.493877e-18
3942.89900458  8.99217e-18
3943.41108084  9.224664e-18
3943.9231571  9.135772e-18
3944.43523335  1.199057e-17
3944.94730961  1.243015e-17
3945.45938587  4.073288e-18
3945.97146213  6.247792e-18
3946.48353839  1.091968e-17
3946.99561465  9.101882e-18
3947.50769091  7.606666e-18
3948.01976717  8.360158e-18
3948.53184342  1.180521e-17
3949.04391968  1.0952e-17
3949.55599594  7.303982e-18
3950.0680722  1.004181e-17
3950.58014846  1.092111e-17
3951.09222472  1.047785e-17
3951.60430098  8.629393e-18
3952.11637723  1.184225e-17
3952.62845349  9.299424e-18
3953.14052975  1.37424e-17
3953.65260601  1.470785e-17
3954.16468227  1.131039e-17
3954.67675853  8.588673e-18
3955.18883479  1.263704e-17
3955.70091105  1.049938e-17
3956.2129873  1.511476e-17
3956.72506356  1.681832e-17
3957.23713982  1.578337e-17
3957.74921608  1.20113e-17
3958.26129234  1.482154e-17
3958.7733686  1.12496e-17
3959.28544486  1.269052e-17
3959.79752111  1.458703e-17
3960.30959737  1.489948e-17
3960.82167363  1.398224e-17
3961.33374989  1.52352e-17
3961.84582615  1.175895e-17
3962.35790241  1.223334e-17
3962.86997867  1.581024e-17
3963.38205492  1.346953e-17
3963.89413118  1.239745e-17
3964.40620744  1.368339e-17
3964.9182837  1.31696e-17
3965.43035996  1.262362e-17
3965.94243622  1.62388e-17
3966.45451248  1.494642e-17
3966.96658874  1.510898e-17
3967.47866499  1.728032e-17
3967.99074125  1.458292e-17
3968.50281751  1.864288e-17
3969.01489377  1.620568e-17
3969.52697003  1.680034e-17
3970.03904629  1.518237e-17
3970.55112255  1.660658e-17
3971.0631988  1.632407e-17
3971.57527506  2.040322e-17
3972.08735132  1.572457e-17
3972.59942758  1.748431e-17
3973.11150384  1.448946e-17
3973.6235801  1.605385e-17
3974.13565636  1.630265e-17
3974.64773262  1.706876e-17
3975.15980887  1.598007e-17
3975.67188513  1.870182e-17
3976.18396139  1.732101e-17
3976.69603765  1.588039e-17
3977.20811391  1.731699e-17
3977.72019017  1.579442e-17
3978.23226643  1.395819e-17
3978.74434268  1.543366e-17
3979.25641894  1.602429e-17
3979.7684952  1.808689e-17
3980.28057146  1.635741e-17
3980.79264772  1.813162e-17
3981.30472398  1.540671e-17
3981.81680024  1.886436e-17
3982.3288765  1.70248e-17
3982.84095275  1.87115e-17
3983.35302901  1.890648e-17
3983.86510527  1.975328e-17
3984.37718153  1.92665e-17
3984.88925779  1.924701e-17
3985.40133405  1.760047e-17
3985.91341031  1.928679e-17
3986.42548656  2.016927e-17
3986.93756282  1.778418e-17
3987.44963908  1.818394e-17
3987.96171534  2.123606e-17
3988.4737916  1.944669e-17
3988.98586786  2.024626e-17
3989.49794412  1.747409e-17
3990.01002038  1.987235e-17
3990.52209663  1.885837e-17
3991.03417289  1.954423e-17
3991.54624915  1.865598e-17
3992.05832541  1.81774e-17
3992.57040167  2.002506e-17
3993.08247793  2.120983e-17
3993.59455419  1.962318e-17
3994.10663044  2.078315e-17
3994.6187067  2.206018e-17
3995.13078296  1.883539e-17
3995.64285922  1.790653e-17
3996.15493548  1.853795e-17
3996.66701174  1.928185e-17
3997.179088  2.150686e-17
3997.69116426  2.332832e-17
3998.20324051  2.181922e-17
3998.71531677  2.075766e-17
3999.22739303  2.065957e-17
3999.73946929  2.010288e-17
4000.25154555  2.131156e-17
4000.76362181  2.202937e-17
4001.27569807  2.261688e-17
4001.78777432  2.401718e-17
4002.29985058  2.087556e-17
4002.81192684  1.81141e-17
4003.3240031  1.944305e-17
4003.83607936  2.354848e-17
4004.34815562  2.232294e-17
4004.86023188  2.124106e-17
4005.37230814  1.986358e-17
4005.88438439  1.868453e-17
4006.39646065  1.995151e-17
4006.90853691  2.056821e-17
4007.42061317  2.1234e-17
4007.93268943  2.219766e-17
4008.44476569  2.15111e-17
4008.95684195  2.253392e-17
4009.4689182  2.39499e-17
4009.98099446  2.476914e-17
4010.49307072  1.97959e-17
4011.00514698  2.07007e-17
4011.51722324  2.331454e-17
4012.0292995  2.34333e-17
4012.54137576  2.36273e-17
4013.05345201  2.631145e-17
4013.56552827  2.759372e-17
4014.07760453  2.547625e-17
4014.58968079  2.398778e-17
4015.10175705  2.449651e-17
4015.61383331  2.547779e-17
4016.12590957  2.576948e-17
4016.63798583  2.640368e-17
4017.15006208  2.6529e-17
4017.66213834  2.759448e-17
4018.1742146  2.55183e-17
4018.68629086  2.155634e-17
4019.19836712  2.847736e-17
4019.71044338  2.561624e-17
4020.22251964  2.612824e-17
4020.73459589  2.513177e-17
4021.24667215  2.697807e-17
4021.75874841  2.255008e-17
4022.27082467  2.661573e-17
4022.78290093  2.395319e-17
4023.29497719  2.206443e-17
4023.80705345  2.927298e-17
4024.31912971  2.770694e-17
4024.83120596  2.535525e-17
4025.34328222  2.488567e-17
4025.85535848  2.395936e-17
4026.36743474  2.614712e-17
4026.879511  2.486532e-17
4027.39158726  3.045003e-17
4027.90366352  2.563111e-17
4028.41573977  2.676613e-17
4028.92781603  2.52488e-17
4029.43989229  2.737172e-17
4029.95196855  2.466545e-17
4030.46404481  2.999481e-17
4030.97612107  2.867233e-17
4031.48819733  2.474164e-17
4032.00027359  2.370308e-17
4032.51234984  2.958744e-17
4033.0244261  2.760312e-17
4033.53650236  2.784577e-17
4034.04857862  2.88197e-17
4034.56065488  2.947487e-17
4035.07273114  2.909673e-17
4035.5848074  3.085312e-17
4036.09688365  3.025433e-17
4036.60895991  3.096114e-17
4037.12103617  3.056003e-17
4037.63311243  3.018598e-17
4038.14518869  2.710109e-17
4038.65726495  2.760926e-17
4039.16934121  2.810659e-17
4039.68141747  3.074314e-17
4040.19349372  3.040832e-17
4040.70556998  3.214939e-17
4041.21764624  2.773939e-17
4041.7297225  3.131598e-17
4042.24179876  2.464526e-17
4042.75387502  2.853544e-17
4043.26595128  2.798947e-17
4043.77802753  3.223008e-17
4044.29010379  3.318391e-17
4044.80218005  3.175602e-17
4045.31425631  3.094827e-17
4045.82633257  3.086188e-17
4046.33840883  3.079667e-17
4046.85048509  3.170838e-17
4047.36256135  2.755855e-17
4047.8746376  2.988664e-17
4048.38671386  2.448948e-17
4048.89879012  2.698254e-17
4049.41086638  2.792573e-17
4049.92294264  2.944824e-17
4050.4350189  3.325075e-17
4050.94709516  2.901673e-17
4051.45917141  2.670765e-17
4051.97124767  3.20949e-17
4052.48332393  3.213571e-17
4052.99540019  3.273522e-17
4053.50747645  3.349809e-17
4054.01955271  3.273184e-17
4054.53162897  2.666641e-17
4055.04370522  3.074995e-17
4055.55578148  3.177533e-17
4056.06785774  3.389931e-17
4056.579934  3.258452e-17
4057.09201026  3.149075e-17
4057.60408652  3.13624e-17
4058.11616278  2.976749e-17
4058.62823904  3.09285e-17
4059.14031529  3.331521e-17
4059.65239155  2.858949e-17
4060.16446781  3.112807e-17
4060.67654407  2.81676e-17
4061.18862033  3.24108e-17
4061.70069659  3.341583e-17
4062.21277285  3.147149e-17
4062.7248491  2.783206e-17
4063.23692536  2.964172e-17
4063.74900162  3.105332e-17
4064.26107788  3.115209e-17
4064.77315414  3.434012e-17
4065.2852304  3.172776e-17
4065.79730666  2.79078e-17
4066.30938292  2.882024e-17
4066.82145917  3.244004e-17
4067.33353543  3.287508e-17
4067.84561169  3.012297e-17
4068.35768795  3.363339e-17
4068.86976421  3.224703e-17
4069.38184047  3.149408e-17
4069.89391673  3.074236e-17
4070.40599298  2.955181e-17
4070.91806924  2.976278e-17
4071.4301455  2.894984e-17
4071.94222176  2.851957e-17
4072.45429802  2.948844e-17
4072.96637428  2.946249e-17
4073.47845054  3.025777e-17
4073.9905268  2.92086e-17
4074.50260305  2.896998e-17
4075.01467931  3.005445e-17
4075.52675557  3.052215e-17
4076.03883183  3.163624e-17
4076.55090809  3.337129e-17
4077.06298435  3.082371e-17
4077.57506061  2.975988e-17
4078.08713686  3.099149e-17
4078.59921312  3.195657e-17
4079.11128938  2.974185e-17
4079.62336564  3.177168e-17
4080.1354419  3.103234e-17
4080.64751816  2.790514e-17
4081.15959442  3.074512e-17
4081.67167068  2.997906e-17
4082.18374693  2.990844e-17
4082.69582319  2.555314e-17
4083.20789945  3.254906e-17
4083.71997571  2.689586e-17
4084.23205197  2.840222e-17
4084.74412823  2.877467e-17
4085.25620449  3.014767e-17
4085.76828074  2.5185e-17
4086.280357  3.056992e-17
4086.79243326  2.687468e-17
4087.30450952  2.931014e-17
4087.81658578  2.876529e-17
4088.32866204  2.957736e-17
4088.8407383  2.909442e-17
4089.35281456  2.902507e-17
4089.86489081  2.903965e-17
4090.37696707  3.006412e-17
4090.88904333  2.866491e-17
4091.40111959  3.278435e-17
4091.91319585  2.579023e-17
4092.42527211  3.125687e-17
4092.93734837  2.423317e-17
4093.44942462  3.018941e-17
4093.96150088  2.822156e-17
4094.47357714  3.080347e-17
4094.9856534  2.620427e-17
4095.49772966  2.736998e-17
4096.00980592  3.172855e-17
4096.52188218  2.958407e-17
4097.03395844  2.577876e-17
4097.54603469  2.909741e-17
4098.05811095  2.698284e-17
4098.57018721  2.67853e-17
4099.08226347  2.66707e-17
4099.59433973  3.016911e-17
4100.10641599  2.745144e-17
4100.61849225  2.834817e-17
4101.1305685  2.461001e-17
4101.64264476  2.912334e-17
4102.15472102  2.817387e-17
4102.66679728  2.908524e-17
4103.17887354  2.84881e-17
4103.6909498  3.039632e-17
4104.20302606  2.436079e-17
4104.71510231  2.648184e-17
4105.22717857  2.855727e-17
4105.73925483  2.704745e-17
4106.25133109  2.611838e-17
4106.76340735  2.913054e-17
4107.27548361  2.687576e-17
4107.78755987  3.127421e-17
4108.29963613  2.518591e-17
4108.81171238  2.662339e-17
4109.32378864  2.841277e-17
4109.8358649  2.862202e-17
4110.34794116  2.766515e-17
4110.86001742  2.7332e-17
4111.37209368  2.739283e-17
4111.88416994  2.922761e-17
4112.39624619  2.54442e-17
4112.90832245  2.868989e-17
4113.42039871  2.763626e-17
4113.93247497  2.830785e-17
4114.44455123  2.69492e-17
4114.95662749  2.701045e-17
4115.46870375  2.919601e-17
4115.98078001  2.690374e-17
4116.49285626  2.578971e-17
4117.00493252  2.724801e-17
4117.51700878  2.603271e-17
4118.02908504  2.625672e-17
4118.5411613  2.644398e-17
4119.05323756  2.841394e-17
4119.56531382  2.591262e-17
4120.07739007  2.594223e-17
4120.58946633  2.782029e-17
4121.10154259  2.831438e-17
4121.61361885  2.58536e-17
4122.12569511  2.57478e-17
4122.63777137  2.285242e-17
4123.14984763  2.580335e-17
4123.66192389  2.563238e-17
4124.17400014  2.710583e-17
4124.6860764  2.899477e-17
4125.19815266  2.897844e-17
4125.71022892  2.701172e-17
4126.22230518  2.759176e-17
4126.73438144  2.592895e-17
4127.2464577  2.788296e-17
4127.75853395  2.626974e-17
4128.27061021  2.515611e-17
4128.78268647  2.444057e-17
4129.29476273  2.701409e-17
4129.80683899  2.475622e-17
4130.31891525  2.288368e-17
4130.83099151  2.244417e-17
4131.34306777  2.402287e-17
4131.85514402  2.507494e-17
4132.36722028  2.516697e-17
4132.87929654  2.599991e-17
4133.3913728  2.398816e-17
4133.90344906  2.461247e-17
4134.41552532  2.302296e-17
4134.92760158  2.452848e-17
4135.43967783  2.483563e-17
4135.95175409  2.409122e-17
4136.46383035  2.294514e-17
4136.97590661  2.573055e-17
4137.48798287  2.47944e-17
4138.00005913  2.247113e-17
4138.51213539  2.301108e-17
4139.02421165  2.127024e-17
4139.5362879  2.46487e-17
4140.04836416  2.332837e-17
4140.56044042  2.247585e-17
4141.07251668  2.05536e-17
4141.58459294  2.342505e-17
4142.0966692  2.221391e-17
4142.60874546  1.989984e-17
4143.12082171  2.505861e-17
4143.63289797  2.459711e-17
4144.14497423  2.582664e-17
4144.65705049  2.64422e-17
4145.16912675  2.602772e-17
4145.68120301  2.407785e-17
4146.19327927  2.437934e-17
4146.70535553  2.326723e-17
4147.21743178  2.575672e-17
4147.72950804  2.112311e-17
4148.2415843  2.168607e-17
4148.75366056  2.385455e-17
4149.26573682  2.358224e-17
4149.77781308  2.489881e-17
4150.28988934  2.342646e-17
4150.80196559  2.173217e-17
4151.31404185  2.345418e-17
4151.82611811  2.210424e-17
4152.33819437  2.291543e-17
4152.85027063  2.181519e-17
4153.36234689  2.48075e-17
4153.87442315  2.424816e-17
4154.3864994  2.831283e-17
4154.89857566  2.214587e-17
4155.41065192  2.41256e-17
4155.92272818  2.126522e-17
4156.43480444  2.564104e-17
4156.9468807  2.105459e-17
4157.45895696  2.449825e-17
4157.97103322  2.137915e-17
4158.48310947  2.2985e-17
4158.99518573  2.37318e-17
4159.50726199  2.582842e-17
4160.01933825  2.301141e-17
4160.53141451  2.128813e-17
4161.04349077  1.88701e-17
4161.55556703  2.041731e-17
4162.06764328  2.604633e-17
4162.57971954  2.284956e-17
4163.0917958  2.580679e-17
4163.60387206  2.359054e-17
4164.11594832  2.468494e-17
4164.62802458  2.312091e-17
4165.14010084  2.278834e-17
4165.6521771  2.535986e-17
4166.16425335  2.355202e-17
4166.67632961  2.340186e-17
4167.18840587  2.193596e-17
4167.70048213  2.550811e-17
4168.21255839  2.358786e-17
4168.72463465  2.512549e-17
4169.23671091  2.403972e-17
4169.74878716  2.330886e-17
4170.26086342  2.342965e-17
4170.77293968  2.227111e-17
4171.28501594  1.971579e-17
4171.7970922  2.228564e-17
4172.30916846  2.154526e-17
4172.82124472  2.413723e-17
4173.33332098  2.025741e-17
4173.84539723  2.116251e-17
4174.35747349  2.142091e-17
4174.86954975  2.103494e-17
4175.38162601  2.25419e-17
4175.89370227  2.616216e-17
4176.40577853  2.116758e-17
4176.91785479  1.874908e-17
4177.42993104  1.884466e-17
4177.9420073  2.143988e-17
4178.45408356  2.153503e-17
4178.96615982  2.346117e-17
4179.47823608  1.840779e-17
4179.99031234  2.095656e-17
4180.5023886  2.165257e-17
4181.01446486  2.107736e-17
4181.52654111  1.652127e-17
4182.03861737  1.920937e-17
4182.55069363  1.901721e-17
4183.06276989  2.041208e-17
4183.57484615  2.204137e-17
4184.08692241  2.217303e-17
4184.59899867  1.983281e-17
4185.11107492  2.068821e-17
4185.62315118  2.036007e-17
4186.13522744  2.181272e-17
4186.6473037  2.195701e-17
4187.15937996  2.091933e-17
4187.67145622  2.137132e-17
4188.18353248  2.095926e-17
4188.69560874  2.110438e-17
4189.20768499  2.314237e-17
4189.71976125  2.316038e-17
4190.23183751  2.048652e-17
4190.74391377  2.124955e-17
4191.25599003  2.246308e-17
4191.76806629  2.168495e-17
4192.28014255  2.292135e-17
4192.7922188  2.175866e-17
4193.30429506  2.07787e-17
4193.81637132  2.140987e-17
4194.32844758  1.889059e-17
4194.84052384  1.796207e-17
4195.3526001  1.836435e-17
4195.86467636  2.095239e-17
4196.37675261  2.139358e-17
4196.88882887  2.105108e-17
4197.40090513  2.186552e-17
4197.91298139  2.19133e-17
4198.42505765  1.952454e-17
4198.93713391  2.184119e-17
4199.44921017  2.373796e-17
4199.96128643  1.95719e-17
4200.47336268  2.114973e-17
4200.98543894  2.153626e-17
4201.4975152  2.107964e-17
4202.00959146  2.133759e-17
4202.52166772  1.868271e-17
4203.03374398  2.193268e-17
4203.54582024  1.898119e-17
4204.05789649  2.085144e-17
4204.56997275  1.985261e-17
4205.08204901  1.841877e-17
4205.59412527  1.806965e-17
4206.10620153  2.148387e-17
4206.61827779  1.952184e-17
4207.13035405  2.250863e-17
4207.64243031  2.350551e-17
4208.15450656  2.369432e-17
4208.66658282  2.148344e-17
4209.17865908  2.242026e-17
4209.69073534  1.942007e-17
4210.2028116  2.500643e-17
4210.71488786  1.906603e-17
4211.22696412  2.016171e-17
4211.73904037  2.562148e-17
4212.25111663  2.359922e-17
4212.76319289  2.107032e-17
4213.27526915  2.347769e-17
4213.78734541  2.357437e-17
4214.29942167  2.160554e-17
4214.81149793  2.089928e-17
4215.32357419  2.162871e-17
4215.83565044  2.298197e-17
4216.3477267  2.039819e-17
4216.85980296  2.28781e-17
4217.37187922  2.204953e-17
4217.88395548  2.52234e-17
4218.39603174  2.576018e-17
4218.908108  2.017039e-17
4219.42018425  1.987579e-17
4219.93226051  2.219597e-17
4220.44433677  2.400459e-17
4220.95641303  2.246005e-17
4221.46848929  2.555114e-17
4221.98056555  2.09384e-17
4222.49264181  2.352391e-17
4223.00471807  1.806176e-17
4223.51679432  2.195576e-17
4224.02887058  2.31461e-17
4224.54094684  2.175285e-17
4225.0530231  2.193113e-17
4225.56509936  2.031031e-17
4226.07717562  2.345559e-17
4226.58925188  2.355558e-17
4227.10132813  2.105305e-17
4227.61340439  2.085697e-17
4228.12548065  2.22278e-17
4228.63755691  2.315869e-17
4229.14963317  2.205122e-17
4229.66170943  2.673347e-17
4230.17378569  2.253123e-17
4230.68586195  2.059612e-17
4231.1979382  1.96077e-17
4231.71001446  2.407276e-17
4232.22209072  2.431423e-17
4232.73416698  2.52311e-17
4233.24624324  2.193384e-17
4233.7583195  2.264123e-17
4234.27039576  2.212602e-17
4234.78247201  2.342884e-17
4235.29454827  2.115826e-17
4235.80662453  2.243455e-17
4236.31870079  2.230016e-17
4236.83077705  2.692582e-17
4237.34285331  2.385043e-17
4237.85492957  2.409293e-17
4238.36700583  2.326531e-17
4238.87908208  2.260638e-17
4239.39115834  1.942908e-17
4239.9032346  2.154646e-17
4240.41531086  2.215125e-17
4240.92738712  2.293033e-17
4241.43946338  2.339965e-17
4241.95153964  2.16091e-17
4242.46361589  2.23351e-17
4242.97569215  2.406828e-17
4243.48776841  2.303103e-17
4243.99984467  2.351774e-17
4244.51192093  2.374464e-17
4245.02399719  2.51988e-17
4245.53607345  2.487691e-17
4246.0481497  2.490595e-17
4246.56022596  2.675599e-17
4247.07230222  2.657483e-17
4247.58437848  2.487167e-17
4248.09645474  2.464761e-17
4248.608531  2.627908e-17
4249.12060726  2.28292e-17
4249.63268352  2.241731e-17
4250.14475977  2.184427e-17
4250.65683603  2.455837e-17
4251.16891229  2.781905e-17
4251.68098855  2.436563e-17
4252.19306481  2.432252e-17
4252.70514107  2.447586e-17
4253.21721733  2.150349e-17
4253.72929358  2.254203e-17
4254.24136984  2.450451e-17
4254.7534461  2.506828e-17
4255.26552236  2.511104e-17
4255.77759862  2.457212e-17
4256.28967488  2.493767e-17
4256.80175114  2.522928e-17
4257.3138274  2.190655e-17
4257.82590365  2.702449e-17
4258.33797991  2.515515e-17
4258.85005617  2.316402e-17
4259.36213243  2.501373e-17
4259.87420869  2.479168e-17
4260.38628495  2.866949e-17
4260.89836121  3.15469e-17
4261.41043746  2.829847e-17
4261.92251372  2.48739e-17
4262.43458998  2.466296e-17
4262.94666624  2.374758e-17
4263.4587425  2.682489e-17
4263.97081876  2.979709e-17
4264.48289502  2.673478e-17
4264.99497128  2.817658e-17
4265.50704753  2.794002e-17
4266.01912379  2.979244e-17
4266.53120005  2.473847e-17
4267.04327631  2.856993e-17
4267.55535257  2.726247e-17
4268.06742883  2.776219e-17
4268.57950509  2.579361e-17
4269.09158134  2.73048e-17
4269.6036576  2.534266e-17
4270.11573386  2.683285e-17
4270.62781012  2.51609e-17
4271.13988638  2.923177e-17
4271.65196264  3.122019e-17
4272.1640389  2.911357e-17
4272.67611516  2.757217e-17
4273.18819141  2.799842e-17
4273.70026767  2.43893e-17
4274.21234393  3.100716e-17
4274.72442019  2.652746e-17
4275.23649645  3.14126e-17
4275.74857271  3.049304e-17
4276.26064897  2.801757e-17
4276.77272522  2.717661e-17
4277.28480148  3.436459e-17
4277.79687774  3.276831e-17
4278.308954  3.001666e-17
4278.82103026  2.954827e-17
4279.33310652  3.331446e-17
4279.84518278  3.019112e-17
4280.35725904  3.404456e-17
4280.86933529  3.186542e-17
4281.38141155  3.14065e-17
4281.89348781  2.87031e-17
4282.40556407  3.227592e-17
4282.91764033  3.11148e-17
4283.42971659  3.199268e-17
4283.94179285  2.910615e-17
4284.4538691  3.364968e-17
4284.96594536  3.019099e-17
4285.47802162  3.192021e-17
4285.99009788  2.981327e-17
4286.50217414  3.357369e-17
4287.0142504  3.139139e-17
4287.52632666  3.093181e-17
4288.03840292  2.977953e-17
4288.55047917  3.353612e-17
4289.06255543  3.21587e-17
4289.57463169  2.972745e-17
4290.08670795  3.302361e-17
4290.59878421  2.99467e-17
4291.11086047  3.071606e-17
4291.62293673  3.317647e-17
4292.13501298  3.289126e-17
4292.64708924  3.264751e-17
4293.1591655  3.062884e-17
4293.67124176  3.511689e-17
4294.18331802  3.260615e-17
4294.69539428  3.046417e-17
4295.20747054  3.272874e-17
4295.71954679  3.337559e-17
4296.23162305  2.948917e-17
4296.74369931  3.100104e-17
4297.25577557  3.241391e-17
4297.76785183  3.269536e-17
4298.27992809  3.26951e-17
4298.79200435  3.148855e-17
4299.30408061  2.834133e-17
4299.81615686  3.097082e-17
4300.32823312  3.219127e-17
4300.84030938  3.295439e-17
4301.35238564  3.353315e-17
4301.8644619  3.023734e-17
4302.37653816  3.215218e-17
4302.88861442  3.095514e-17
4303.40069067  2.805955e-17
4303.91276693  3.148639e-17
4304.42484319  3.215366e-17
4304.93691945  2.906894e-17
4305.44899571  3.104747e-17
4305.96107197  3.015461e-17
4306.47314823  3.112701e-17
4306.98522449  3.141337e-17
4307.49730074  3.411608e-17
4308.009377  3.279152e-17
4308.52145326  2.986876e-17
4309.03352952  3.145504e-17
4309.54560578  2.99356e-17
4310.05768204  2.973242e-17
4310.5697583  3.03255e-17
4311.08183455  3.416243e-17
4311.59391081  3.218819e-17
4312.10598707  3.050999e-17
4312.61806333  3.013554e-17
4313.13013959  3.314238e-17
4313.64221585  3.100569e-17
4314.15429211  3.437315e-17
4314.66636837  3.620163e-17
4315.17844462  3.20542e-17
4315.69052088  3.222562e-17
4316.20259714  3.158783e-17
4316.7146734  3.626402e-17
4317.22674966  3.457048e-17
4317.73882592  3.413049e-17
4318.25090218  3.338709e-17
4318.76297843  3.581982e-17
4319.27505469  3.425961e-17
4319.78713095  3.684545e-17
4320.29920721  3.180371e-17
4320.81128347  2.918745e-17
4321.32335973  3.217577e-17
4321.83543599  3.513899e-17
4322.34751225  3.45999e-17
4322.8595885  3.438442e-17
4323.37166476  3.336749e-17
4323.88374102  3.581185e-17
4324.39581728  2.930371e-17
4324.90789354  3.319708e-17
4325.4199698  3.221785e-17
4325.93204606  3.429481e-17
4326.44412231  3.661996e-17
4326.95619857  3.229246e-17
4327.46827483  3.460827e-17
4327.98035109  3.49494e-17
4328.49242735  3.379005e-17
4329.00450361  3.089796e-17
4329.51657987  3.102072e-17
4330.02865613  3.569573e-17
4330.54073238  3.293558e-17
4331.05280864  3.626172e-17
4331.5648849  3.455952e-17
4332.07696116  3.437827e-17
4332.58903742  3.15874e-17
4333.10111368  2.871441e-17
4333.61318994  3.282091e-17
4334.12526619  3.304652e-17
4334.63734245  3.151095e-17
4335.14941871  3.498188e-17
4335.66149497  2.919105e-17
4336.17357123  3.233121e-17
4336.68564749  3.487483e-17
4337.19772375  3.394267e-17
4337.7098  3.178766e-17
4338.22187626  3.417617e-17
4338.73395252  3.378649e-17
4339.24602878  3.204208e-17
4339.75810504  3.14542e-17
4340.2701813  3.124916e-17
4340.78225756  3.171015e-17
4341.29433382  3.247442e-17
4341.80641007  3.265379e-17
4342.31848633  3.323667e-17
4342.83056259  3.161173e-17
4343.34263885  3.141383e-17
4343.85471511  3.332218e-17
4344.36679137  3.379949e-17
4344.87886763  2.965021e-17
4345.39094388  3.308746e-17
4345.90302014  3.361623e-17
4346.4150964  3.470296e-17
4346.92717266  3.233489e-17
4347.43924892  3.15271e-17
4347.95132518  3.018902e-17
4348.46340144  3.133021e-17
4348.9754777  3.055535e-17
4349.48755395  3.137275e-17
4349.99963021  3.119563e-17
4350.51170647  3.289597e-17
4351.02378273  3.371671e-17
4351.53585899  3.303109e-17
4352.04793525  2.994389e-17
4352.56001151  3.112548e-17
4353.07208776  2.795718e-17
4353.58416402  3.018993e-17
4354.09624028  3.290347e-17
4354.60831654  3.304607e-17
4355.1203928  3.375259e-17
4355.63246906  3.443053e-17
4356.14454532  3.372563e-17
4356.65662158  3.22935e-17
4357.16869783  3.25889e-17
4357.68077409  3.537384e-17
4358.19285035  3.326772e-17
4358.70492661  3.120938e-17
4359.21700287  3.494752e-17
4359.72907913  3.43701e-17
4360.24115539  3.153088e-17
4360.75323164  3.104274e-17
4361.2653079  2.858887e-17
4361.77738416  3.178714e-17
4362.28946042  3.232343e-17
4362.80153668  3.374646e-17
4363.31361294  3.482619e-17
4363.8256892  3.112474e-17
4364.33776546  3.301942e-17
4364.84984171  3.201504e-17
4365.36191797  3.180982e-17
4365.87399423  3.072355e-17
4366.38607049  3.172884e-17
4366.89814675  3.424981e-17
4367.41022301  3.239544e-17
4367.92229927  3.386922e-17
4368.43437552  3.226482e-17
4368.94645178  3.008356e-17
4369.45852804  3.451525e-17
4369.9706043  3.405448e-17
4370.48268056  3.251603e-17
4370.99475682  3.368502e-17
4371.50683308  3.183501e-17
4372.01890934  3.096235e-17
4372.53098559  3.491127e-17
4373.04306185  3.571389e-17
4373.55513811  3.543338e-17
4374.06721437  3.071255e-17
4374.57929063  3.167803e-17
4375.09136689  3.388128e-17
4375.60344315  3.624943e-17
4376.1155194  3.042136e-17
4376.62759566  3.696277e-17
4377.13967192  3.273306e-17
4377.65174818  3.434844e-17
4378.16382444  3.326061e-17
4378.6759007  3.605464e-17
4379.18797696  3.476359e-17
4379.70005322  3.369029e-17
4380.21212947  3.292653e-17
4380.72420573  3.694943e-17
4381.23628199  3.307172e-17
4381.74835825  3.812006e-17
4382.26043451  3.600361e-17
4382.77251077  3.722639e-17
4383.28458703  3.125509e-17
4383.79666328  3.202503e-17
4384.30873954  3.541688e-17
4384.8208158  3.722724e-17
4385.33289206  3.390717e-17
4385.84496832  3.459631e-17
4386.35704458  3.289313e-17
4386.86912084  3.765289e-17
4387.38119709  3.722489e-17
4387.89327335  3.955678e-17
4388.40534961  3.368873e-17
4388.91742587  3.535902e-17
4389.42950213  3.679464e-17
4389.94157839  3.652624e-17
4390.45365465  3.551876e-17
4390.96573091  3.700856e-17
4391.47780716  3.784886e-17
4391.98988342  3.659913e-17
4392.50195968  3.384935e-17
4393.01403594  3.730746e-17
4393.5261122  3.585403e-17
4394.03818846  3.904829e-17
4394.55026472  3.592123e-17
4395.06234097  3.698296e-17
4395.57441723  3.469944e-17
4396.08649349  3.745939e-17
4396.59856975  3.682217e-17
4397.11064601  3.729137e-17
4397.62272227  3.756777e-17
4398.13479853  4.229109e-17
4398.64687479  3.946201e-17
4399.15895104  3.750101e-17
4399.6710273  3.742085e-17
4400.18310356  3.753577e-17
4400.69517982  3.657163e-17
4401.20725608  3.722532e-17
4401.71933234  3.734948e-17
4402.2314086  3.54414e-17
4402.74348485  3.521084e-17
4403.25556111  3.594438e-17
4403.76763737  3.763769e-17
4404.27971363  3.873668e-17
4404.79178989  3.745269e-17
4405.30386615  3.776419e-17
4405.81594241  3.820064e-17
4406.32801867  3.743949e-17
4406.84009492  3.702996e-17
4407.35217118  3.783857e-17
4407.86424744  3.852563e-17
4408.3763237  3.710887e-17
4408.88839996  3.860874e-17
4409.40047622  3.875321e-17
4409.91255248  3.911319e-17
4410.42462873  3.709256e-17
4410.93670499  3.762263e-17
4411.44878125  3.949203e-17
4411.96085751  3.766499e-17
4412.47293377  3.653654e-17
4412.98501003  3.872073e-17
4413.49708629  3.792972e-17
4414.00916255  3.868073e-17
4414.5212388  3.660016e-17
4415.03331506  3.965256e-17
4415.54539132  4.038665e-17
4416.05746758  3.78196e-17
4416.56954384  3.735842e-17
4417.0816201  3.971527e-17
4417.59369636  3.842429e-17
4418.10577261  3.866014e-17
4418.61784887  4.06021e-17
4419.12992513  3.680239e-17
4419.64200139  3.885969e-17
4420.15407765  3.950802e-17
4420.66615391  3.934478e-17
4421.17823017  4.072274e-17
4421.69030643  4.0395e-17
4422.20238268  4.018495e-17
4422.71445894  3.864825e-17
4423.2265352  3.99132e-17
4423.73861146  4.033975e-17
4424.25068772  4.179134e-17
4424.76276398  3.956051e-17
4425.27484024  4.048998e-17
4425.78691649  3.833898e-17
4426.29899275  3.846085e-17
4426.81106901  3.986876e-17
4427.32314527  3.947413e-17
4427.83522153  3.694703e-17
4428.34729779  4.023597e-17
4428.85937405  4.085199e-17
4429.3714503  4.311116e-17
4429.88352656  3.50882e-17
4430.39560282  4.135128e-17
4430.90767908  4.191608e-17
4431.41975534  3.877639e-17
4431.9318316  4.002077e-17
4432.44390786  4.308692e-17
4432.95598412  3.858495e-17
4433.46806037  4.33529e-17
4433.98013663  4.108682e-17
4434.49221289  3.961022e-17
4435.00428915  3.835632e-17
4435.51636541  3.929041e-17
4436.02844167  4.078285e-17
4436.54051793  4.234317e-17
4437.05259418  3.813258e-17
4437.56467044  4.198613e-17
4438.0767467  4.336146e-17
4438.58882296  4.319894e-17
4439.10089922  3.90559e-17
4439.61297548  3.98769e-17
4440.12505174  4.263204e-17
4440.637128  3.987928e-17
4441.14920425  4.005343e-17
4441.66128051  4.069363e-17
4442.17335677  3.936212e-17
4442.68543303  4.08574e-17
4443.19750929  3.940268e-17
4443.70958555  4.257874e-17
4444.22166181  4.263032e-17
4444.73373806  4.008565e-17
4445.24581432  3.954377e-17
4445.75789058  4.307881e-17
4446.26996684  3.985831e-17
4446.7820431  4.128748e-17
4447.29411936  4.083461e-17
4447.80619562  3.979193e-17
4448.31827188  3.972902e-17
4448.83034813  3.901534e-17
4449.34242439  3.907938e-17
4449.85450065  3.862356e-17
4450.36657691  4.105471e-17
4450.87865317  4.115836e-17
4451.39072943  3.944903e-17
4451.90280569  3.882172e-17
4452.41488194  3.803652e-17
4452.9269582  3.824192e-17
4453.43903446  3.962585e-17
4453.95111072  4.158623e-17
4454.46318698  3.909794e-17
4454.97526324  3.764489e-17
4455.4873395  3.881334e-17
4455.99941576  3.804895e-17
4456.51149201  3.58989e-17
4457.02356827  3.634899e-17
4457.53564453  3.83326e-17
4458.04772079  3.969254e-17
4458.55979705  3.824912e-17
4459.07187331  3.901269e-17
4459.58394957  4.012796e-17
4460.09602582  3.879699e-17
4460.60810208  3.777673e-17
4461.12017834  3.585409e-17
4461.6322546  3.732602e-17
4462.14433086  3.779463e-17
4462.65640712  3.71682e-17
4463.16848338  3.901361e-17
4463.68055964  3.745989e-17
4464.19263589  3.556444e-17
4464.70471215  3.706829e-17
4465.21678841  3.742979e-17
4465.72886467  3.578184e-17
4466.24094093  3.832841e-17
4466.75301719  3.616659e-17
4467.26509345  3.415701e-17
4467.7771697  3.705276e-17
4468.28924596  3.632718e-17
4468.80132222  3.765175e-17
4469.31339848  3.739607e-17
4469.82547474  3.688915e-17
4470.337551  3.769925e-17
4470.84962726  3.675144e-17
4471.36170352  3.543295e-17
4471.87377977  3.498206e-17
4472.38585603  3.412782e-17
4472.89793229  3.532489e-17
4473.41000855  3.482967e-17
4473.92208481  3.333209e-17
4474.43416107  3.574594e-17
4474.94623733  3.665315e-17
4475.45831358  3.404813e-17
4475.97038984  3.748525e-17
4476.4824661  3.713817e-17
4476.99454236  3.292187e-17
4477.50661862  3.313846e-17
4478.01869488  3.105686e-17
4478.53077114  2.953015e-17
4479.04284739  3.475555e-17
4479.55492365  3.084074e-17
4480.06699991  3.236922e-17
4480.57907617  2.926438e-17
4481.09115243  2.932406e-17
4481.60322869  3.242627e-17
4482.11530495  2.931532e-17
4482.62738121  3.207087e-17
4483.13945746  3.046413e-17
4483.65153372  2.885983e-17
4484.16360998  2.84307e-17
4484.67568624  2.798597e-17
4485.1877625  3.055624e-17
4485.69983876  3.058289e-17
4486.21191502  2.91452e-17
4486.72399127  3.320255e-17
4487.23606753  3.237573e-17
4487.74814379  3.075555e-17
4488.26022005  3.051052e-17
4488.77229631  2.990932e-17
4489.28437257  2.865923e-17
4489.79644883  2.979019e-17
4490.30852509  2.829898e-17
4490.82060134  2.925896e-17
4491.3326776  2.929168e-17
4491.84475386  2.842379e-17
4492.35683012  2.816509e-17
4492.86890638  3.09725e-17
4493.38098264  2.812067e-17
4493.8930589  3.003109e-17
4494.40513515  2.993632e-17
4494.91721141  2.656732e-17
4495.42928767  2.929811e-17
4495.94136393  3.19569e-17
4496.45344019  2.86309e-17
4496.96551645  2.62332e-17
4497.47759271  2.599593e-17
4497.98966897  2.648442e-17
4498.50174522  2.548386e-17
4499.01382148  2.524907e-17
4499.52589774  2.764959e-17
4500.037974  2.561782e-17
4500.55005026  2.532728e-17
4501.06212652  2.583007e-17
4501.57420278  2.469328e-17
4502.08627903  2.40473e-17
4502.59835529  2.349765e-17
4503.11043155  2.550681e-17
4503.62250781  2.541946e-17
4504.13458407  2.479489e-17
4504.64666033  2.409377e-17
4505.15873659  2.4617e-17
4505.67081285  2.476981e-17
4506.1828891  2.440037e-17
4506.69496536  2.296483e-17
4507.20704162  2.187914e-17
4507.71911788  2.270054e-17
4508.23119414  2.555455e-17
4508.7432704  2.313376e-17
4509.25534666  2.325423e-17
4509.76742291  2.422493e-17
4510.27949917  2.369073e-17
4510.79157543  2.356092e-17
4511.30365169  2.076262e-17
4511.81572795  2.206917e-17
4512.32780421  2.383342e-17
4512.83988047  2.516297e-17
4513.35195673  2.241481e-17
4513.86403298  2.333375e-17
4514.37610924  2.2848e-17
4514.8881855  2.440727e-17
4515.40026176  2.478524e-17
4515.91233802  2.418212e-17
4516.42441428  1.950263e-17
4516.93649054  2.09144e-17
4517.44856679  2.292733e-17
4517.96064305  2.022241e-17
4518.47271931  2.080638e-17
4518.98479557  2.219702e-17
4519.49687183  2.249037e-17
4520.00894809  2.251624e-17
4520.52102435  1.826599e-17
4521.03310061  2.120877e-17
4521.54517686  2.412898e-17
4522.05725312  2.129445e-17
4522.56932938  2.283551e-17
4523.08140564  2.162732e-17
4523.5934819  2.093944e-17
4524.10555816  2.311851e-17
4524.61763442  2.330921e-17
4525.12971067  2.347812e-17
4525.64178693  2.164159e-17
4526.15386319  2.16306e-17
4526.66593945  2.242979e-17
4527.17801571  2.223197e-17
4527.69009197  2.275083e-17
4528.20216823  1.981058e-17
4528.71424448  2.210989e-17
4529.22632074  2.374467e-17
4529.738397  2.224377e-17
4530.25047326  2.158998e-17
4530.76254952  2.040985e-17
4531.27462578  1.918575e-17
4531.78670204  2.308354e-17
4532.2987783  2.432591e-17
4532.81085455  2.095222e-17
4533.32293081  2.185738e-17
4533.83500707  2.44019e-17
4534.34708333  1.882063e-17
4534.85915959  2.436252e-17
4535.37123585  2.221083e-17
4535.88331211  2.369843e-17
4536.39538836  2.318584e-17
4536.90746462  2.22479e-17
4537.41954088  1.960259e-17
4537.93161714  2.014971e-17
4538.4436934  2.395294e-17
4538.95576966  2.085681e-17
4539.46784592  2.161383e-17
4539.97992218  2.241211e-17
4540.49199843  2.172975e-17
4541.00407469  2.079635e-17
4541.51615095  2.082663e-17
4542.02822721  2.33884e-17
4542.54030347  2.075824e-17
4543.05237973  2.272268e-17
4543.56445599  2.417022e-17
4544.07653224  2.243979e-17
4544.5886085  1.786371e-17
4545.10068476  1.971113e-17
4545.61276102  2.182817e-17
4546.12483728  2.190442e-17
4546.63691354  2.387065e-17
4547.1489898  2.230266e-17
4547.66106606  2.2648e-17
4548.17314231  2.104109e-17
4548.68521857  2.19123e-17
4549.19729483  2.323718e-17
4549.70937109  2.066485e-17
4550.22144735  1.972524e-17
4550.73352361  2.087263e-17
4551.24559987  2.158997e-17
4551.75767612  2.235518e-17
4552.26975238  2.266514e-17
4552.78182864  2.460697e-17
4553.2939049  2.428955e-17
4553.80598116  2.269361e-17
4554.31805742  2.030237e-17
4554.83013368  2.053702e-17
4555.34220994  1.980611e-17
4555.85428619  2.258898e-17
4556.36636245  2.353947e-17
4556.87843871  2.259773e-17
4557.39051497  2.173657e-17
4557.90259123  2.08674e-17
4558.41466749  2.232011e-17
4558.92674375  2.400795e-17
4559.43882  2.064455e-17
4559.95089626  2.411283e-17
4560.46297252  2.577487e-17
4560.97504878  2.598315e-17
4561.48712504  2.387773e-17
4561.9992013  2.221049e-17
4562.51127756  2.166352e-17
4563.02335382  2.310139e-17
4563.53543007  2.304872e-17
4564.04750633  1.768712e-17
4564.55958259  2.255519e-17
4565.07165885  2.508938e-17
4565.58373511  2.440472e-17
4566.09581137  2.574213e-17
4566.60788763  2.551735e-17
4567.11996388  2.06233e-17
4567.63204014  2.354073e-17
4568.1441164  2.427673e-17
4568.65619266  2.123927e-17
4569.16826892  2.321248e-17
4569.68034518  2.241946e-17
4570.19242144  2.484383e-17
4570.70449769  2.36588e-17
4571.21657395  2.582053e-17
4571.72865021  2.3469e-17
4572.24072647  2.579352e-17
4572.75280273  2.339981e-17
4573.26487899  2.401684e-17
4573.77695525  2.549609e-17
4574.28903151  2.322689e-17
4574.80110776  2.715008e-17
4575.31318402  2.825632e-17
4575.82526028  2.590763e-17
4576.33733654  2.650549e-17
4576.8494128  2.761248e-17
4577.36148906  2.682178e-17
4577.87356532  2.665562e-17
4578.38564157  2.742213e-17
4578.89771783  2.47572e-17
4579.40979409  2.344578e-17
4579.92187035  2.855017e-17
4580.43394661  2.696363e-17
4580.94602287  2.404593e-17
4581.45809913  2.568039e-17
4581.97017539  2.546177e-17
4582.48225164  2.677108e-17
4582.9943279  2.72569e-17
4583.50640416  2.504257e-17
4584.01848042  2.560546e-17
4584.53055668  2.817487e-17
4585.04263294  2.485084e-17
4585.5547092  2.72452e-17
4586.06678545  2.653237e-17
4586.57886171  2.569539e-17
4587.09093797  2.698844e-17
4587.60301423  2.636533e-17
4588.11509049  2.477865e-17
4588.62716675  2.862396e-17
4589.13924301  2.541933e-17
4589.65131927  2.803833e-17
4590.16339552  2.368964e-17
4590.67547178  3.015331e-17
4591.18754804  2.481901e-17
4591.6996243  2.457962e-17
4592.21170056  2.891051e-17
4592.72377682  3.086142e-17
4593.23585308  2.846004e-17
4593.74792933  2.771712e-17
4594.26000559  2.677334e-17
4594.77208185  2.822569e-17
4595.28415811  2.843191e-17
4595.79623437  2.902345e-17
4596.30831063  2.914145e-17
4596.82038689  2.753084e-17
4597.33246315  2.800083e-17
4597.8445394  2.843856e-17
4598.35661566  2.901572e-17
4598.86869192  2.845145e-17
4599.38076818  2.956522e-17
4599.89284444  2.98185e-17
4600.4049207  2.858935e-17
4600.91699696  2.816337e-17
4601.42907321  2.882672e-17
4601.94114947  2.81342e-17
4602.45322573  3.001017e-17
4602.96530199  2.883933e-17
4603.47737825  2.831015e-17
4603.98945451  3.021201e-17
4604.50153077  2.981215e-17
4605.01360703  2.991636e-17
4605.52568328  3.137346e-17
4606.03775954  3.129803e-17
4606.5498358  3.093947e-17
4607.06191206  3.044437e-17
4607.57398832  2.945125e-17
4608.08606458  2.942355e-17
4608.59814084  2.916448e-17
4609.11021709  2.895229e-17
4609.62229335  3.16353e-17
4610.13436961  3.268625e-17
4610.64644587  3.27257e-17
4611.15852213  3.425152e-17
4611.67059839  3.35667e-17
4612.18267465  3.262876e-17
4612.69475091  3.223828e-17
4613.20682716  3.310368e-17
4613.71890342  3.257191e-17
4614.23097968  3.266171e-17
4614.74305594  3.474123e-17
4615.2551322  3.289169e-17
4615.76720846  3.334189e-17
4616.27928472  3.427975e-17
4616.79136097  3.330345e-17
4617.30343723  3.368292e-17
4617.81551349  3.482694e-17
4618.32758975  3.488872e-17
4618.83966601  3.44284e-17
4619.35174227  3.366285e-17
4619.86381853  3.353482e-17
4620.37589478  3.49563e-17
4620.88797104  3.939112e-17
4621.4000473  3.623478e-17
4621.91212356  3.472816e-17
4622.42419982  3.504789e-17
4622.93627608  3.647449e-17
4623.44835234  3.2094e-17
4623.9604286  3.835155e-17
4624.47250485  3.596479e-17
4624.98458111  3.715189e-17
4625.49665737  3.753261e-17
4626.00873363  3.60372e-17
4626.52080989  3.911554e-17
4627.03288615  3.684185e-17
4627.54496241  3.440737e-17
4628.05703866  4.117438e-17
4628.56911492  3.963762e-17
4629.08119118  3.760801e-17
4629.59326744  4.051184e-17
4630.1053437  4.211108e-17
4630.61741996  3.915987e-17
4631.12949622  4.137246e-17
4631.64157248  3.959893e-17
4632.15364873  3.975383e-17
4632.66572499  3.934043e-17
4633.17780125  4.218574e-17
4633.68987751  4.140696e-17
4634.20195377  4.247916e-17
4634.71403003  4.241128e-17
4635.22610629  4.181012e-17
4635.73818254  4.354694e-17
4636.2502588  4.498638e-17
4636.76233506  4.637783e-17
4637.27441132  4.294008e-17
4637.78648758  4.360977e-17
4638.29856384  4.407338e-17
4638.8106401  4.414116e-17
4639.32271636  4.417246e-17
4639.83479261  4.323918e-17
4640.34686887  4.472162e-17
4640.85894513  4.624683e-17
4641.37102139  4.502879e-17
4641.88309765  4.606239e-17
4642.39517391  4.790871e-17
4642.90725017  4.824383e-17
4643.41932642  4.851677e-17
4643.93140268  4.638826e-17
4644.44347894  4.747349e-17
4644.9555552  4.915286e-17
4645.46763146  4.976209e-17
4645.97970772  4.921256e-17
4646.49178398  4.870587e-17
4647.00386024  4.768753e-17
4647.51593649  4.989412e-17
4648.02801275  5.091971e-17
4648.54008901  5.187775e-17
4649.05216527  5.048279e-17
4649.56424153  4.921149e-17
4650.07631779  5.044561e-17
4650.58839405  5.200666e-17
4651.1004703  5.27433e-17
4651.61254656  5.429594e-17
4652.12462282  5.643304e-17
4652.63669908  5.2781e-17
4653.14877534  5.190167e-17
4653.6608516  5.216251e-17
4654.17292786  5.256056e-17
4654.68500412  5.678637e-17
4655.19708037  5.680435e-17
4655.70915663  5.323468e-17
4656.22123289  5.562504e-17
4656.73330915  5.514152e-17
4657.24538541  5.597821e-17
4657.75746167  5.614291e-17
4658.26953793  5.87763e-17
4658.78161418  5.77119e-17
4659.29369044  5.469878e-17
4659.8057667  5.582641e-17
4660.31784296  5.74876e-17
4660.82991922  5.73755e-17
4661.34199548  5.697848e-17
4661.85407174  5.768527e-17
4662.36614799  6.088033e-17
4662.87822425  5.771001e-17
4663.39030051  5.86594e-17
4663.90237677  6.04163e-17
4664.41445303  6.043634e-17
4664.92652929  5.70527e-17
4665.43860555  6.153788e-17
4665.95068181  6.309737e-17
4666.46275806  6.3178e-17
4666.97483432  6.150673e-17
4667.48691058  6.213661e-17
4667.99898684  6.457385e-17
4668.5110631  6.184742e-17
4669.02313936  6.212895e-17
4669.53521562  6.408637e-17
4670.04729187  6.513273e-17
4670.55936813  6.165939e-17
4671.07144439  5.828545e-17
4671.58352065  6.588734e-17
4672.09559691  6.670447e-17
4672.60767317  6.52384e-17
4673.11974943  6.577389e-17
4673.63182569  6.241839e-17
4674.14390194  6.477283e-17
4674.6559782  6.647309e-17
4675.16805446  6.921804e-17
4675.68013072  7.269849e-17
4676.19220698  6.97706e-17
4676.70428324  6.774992e-17
4677.2163595  6.928182e-17
4677.72843575  6.734757e-17
4678.24051201  7.247551e-17
4678.75258827  7.463396e-17
4679.26466453  7.206366e-17
4679.77674079  7.172316e-17
4680.28881705  6.820484e-17
4680.80089331  7.477101e-17
4681.31296957  7.018059e-17
4681.82504582  7.342044e-17
4682.33712208  7.233638e-17
4682.84919834  7.455963e-17
4683.3612746  7.370317e-17
4683.87335086  7.639229e-17
4684.38542712  7.513e-17
4684.89750338  7.238814e-17
4685.40957963  7.344643e-17
4685.92165589  7.466176e-17
4686.43373215  7.616917e-17
4686.94580841  7.904091e-17
4687.45788467  7.688072e-17
4687.96996093  7.606537e-17
4688.48203719  7.654348e-17
4688.99411345  7.342709e-17
4689.5061897  7.81153e-17
4690.01826596  7.645121e-17
4690.53034222  7.592596e-17
4691.04241848  7.313912e-17
4691.55449474  7.436939e-17
4692.066571  7.648461e-17
4692.57864726  7.868999e-17
4693.09072351  7.956249e-17
4693.60279977  7.756076e-17
4694.11487603  8.170727e-17
4694.62695229  8.431085e-17
4695.13902855  8.158152e-17
4695.65110481  8.157115e-17
4696.16318107  8.035181e-17
4696.67525733  7.970898e-17
4697.18733358  7.766424e-17
4697.69940984  8.088961e-17
4698.2114861  8.237936e-17
4698.72356236  7.923093e-17
4699.23563862  7.940204e-17
4699.74771488  8.158871e-17
4700.25979114  8.278638e-17
4700.77186739  8.016337e-17
4701.28394365  7.920131e-17
4701.79601991  8.182897e-17
4702.30809617  8.30232e-17
4702.82017243  8.561319e-17
4703.33224869  8.681936e-17
4703.84432495  8.66859e-17
4704.35640121  8.647636e-17
4704.86847746  8.683689e-17
4705.38055372  8.574542e-17
4705.89262998  8.51466e-17
4706.40470624  8.413609e-17
4706.9167825  8.334125e-17
4707.42885876  8.485972e-17
4707.94093502  8.65221e-17
4708.45301127  8.255119e-17
4708.96508753  8.69409e-17
4709.47716379  8.724558e-17
4709.98924005  8.826607e-17
4710.50131631  8.999996e-17
4711.01339257  8.84983e-17
4711.52546883  8.951743e-17
4712.03754508  8.806424e-17
4712.54962134  8.946034e-17
4713.0616976  8.734767e-17
4713.57377386  9.241065e-17
4714.08585012  9.149455e-17
4714.59792638  8.710707e-17
4715.11000264  8.774443e-17
4715.6220789  8.828454e-17
4716.13415515  8.613699e-17
4716.64623141  8.694681e-17
4717.15830767  8.971553e-17
4717.67038393  8.8191e-17
4718.18246019  8.416145e-17
4718.69453645  9.044495e-17
4719.20661271  9.28582e-17
4719.71868896  9.121363e-17
4720.23076522  9.429653e-17
4720.74284148  9.366408e-17
4721.25491774  9.331341e-17
4721.766994  9.081802e-17
4722.27907026  9.137817e-17
4722.79114652  8.747579e-17
4723.30322278  9.465e-17
4723.81529903  9.208412e-17
4724.32737529  8.869023e-17
4724.83945155  9.13637e-17
4725.35152781  9.082038e-17
4725.86360407  8.861398e-17
4726.37568033  9.202907e-17
4726.88775659  9.319915e-17
4727.39983284  9.50692e-17
4727.9119091  9.520149e-17
4728.42398536  9.540159e-17
4728.93606162  9.134588e-17
4729.44813788  9.839052e-17
4729.96021414  9.641959e-17
4730.4722904  9.616345e-17
4730.98436666  9.09868e-17
4731.49644291  9.390818e-17
4732.00851917  9.627678e-17
4732.52059543  9.540884e-17
4733.03267169  9.501603e-17
4733.54474795  9.059779e-17
4734.05682421  9.494065e-17
4734.56890047  9.534154e-17
4735.08097672  9.611223e-17
4735.59305298  9.661004e-17
4736.10512924  1.00099e-16
4736.6172055  9.61827e-17
4737.12928176  9.554702e-17
4737.64135802  9.497206e-17
4738.15343428  9.704613e-17
4738.66551054  9.698454e-17
4739.17758679  9.648778e-17
4739.68966305  9.631383e-17
4740.20173931  9.423377e-17
4740.71381557  9.213233e-17
4741.22589183  9.308584e-17
4741.73796809  9.513745e-17
4742.25004435  9.653181e-17
4742.7621206  9.888333e-17
4743.27419686  9.85534e-17
4743.78627312  9.733223e-17
4744.29834938  9.754807e-17
4744.81042564  9.569919e-17
4745.3225019  9.441921e-17
4745.83457816  9.450998e-17
4746.34665442  9.389335e-17
4746.85873067  9.204062e-17
4747.37080693  9.608482e-17
4747.88288319  9.61582e-17
4748.39495945  9.53276e-17
4748.90703571  9.50526e-17
4749.41911197  9.508393e-17
4749.93118823  9.669835e-17
4750.44326448  9.545481e-17
4750.95534074  9.712562e-17
4751.467417  9.601321e-17
4751.97949326  9.383313e-17
4752.49156952  9.320021e-17
4753.00364578  9.737585e-17
4753.51572204  9.833675e-17
4754.0277983  9.514977e-17
4754.53987455  9.483018e-17
4755.05195081  9.751674e-17
4755.56402707  9.726792e-17
4756.07610333  9.123178e-17
4756.58817959  9.268857e-17
4757.10025585  9.885415e-17
4757.61233211  9.602026e-17
4758.12440836  9.846006e-17
4758.63648462  9.887525e-17
4759.14856088  9.161975e-17
4759.66063714  9.338396e-17
4760.1727134  9.853047e-17
4760.68478966  9.84098e-17
4761.19686592  9.111505e-17
4761.70894217  9.483711e-17
4762.22101843  9.410593e-17
4762.73309469  9.470676e-17
4763.24517095  9.517602e-17
4763.75724721  9.617678e-17
4764.26932347  9.545044e-17
4764.78139973  9.651342e-17
4765.29347599  9.353587e-17
4765.80555224  9.406762e-17
4766.3176285  9.143594e-17
4766.82970476  9.16957e-17
4767.34178102  9.177635e-17
4767.85385728  9.694789e-17
4768.36593354  9.501267e-17
4768.8780098  9.400675e-17
4769.39008605  9.490793e-17
4769.90216231  9.282194e-17
4770.41423857  9.364673e-17
4770.92631483  8.985844e-17
4771.43839109  9.019232e-17
4771.95046735  9.138752e-17
4772.46254361  9.374383e-17
4772.97461987  9.470921e-17
4773.48669612  8.987574e-17
4773.99877238  9.777058e-17
4774.51084864  9.344812e-17
4775.0229249  9.254348e-17
4775.53500116  8.975982e-17
4776.04707742  9.347961e-17
4776.55915368  8.94399e-17
4777.07122993  9.368924e-17
4777.58330619  9.302164e-17
4778.09538245  9.051943e-17
4778.60745871  9.002015e-17
4779.11953497  9.035612e-17
4779.63161123  8.664952e-17
4780.14368749  8.635157e-17
4780.65576375  8.506798e-17
4781.16784  8.780199e-17
4781.67991626  8.365802e-17
4782.19199252  8.487117e-17
4782.70406878  8.812979e-17
4783.21614504  9.059941e-17
4783.7282213  9.027832e-17
4784.24029756  8.836377e-17
4784.75237381  8.658034e-17
4785.26445007  8.758327e-17
4785.77652633  8.557919e-17
4786.28860259  8.579349e-17
4786.80067885  8.789077e-17
4787.31275511  8.653997e-17
4787.82483137  8.777512e-17
4788.33690763  8.659438e-17
4788.84898388  8.367599e-17
4789.36106014  8.444797e-17
4789.8731364  8.448044e-17
4790.38521266  8.348938e-17
4790.89728892  8.417426e-17
4791.40936518  8.410142e-17
4791.92144144  8.168959e-17
4792.43351769  8.216868e-17
4792.94559395  8.276043e-17
4793.45767021  8.167024e-17
4793.96974647  8.182918e-17
4794.48182273  8.117309e-17
4794.99389899  8.15015e-17
4795.50597525  7.9744e-17
4796.01805151  7.895328e-17
4796.53012776  8.133548e-17
4797.04220402  8.262694e-17
4797.55428028  7.992301e-17
4798.06635654  8.010064e-17
4798.5784328  8.146476e-17
4799.09050906  8.136923e-17
4799.60258532  7.906213e-17
4800.11466157  7.814235e-17
4800.62673783  7.749946e-17
4801.13881409  7.6808e-17
4801.65089035  7.901773e-17
4802.16296661  8.408636e-17
4802.67504287  8.130197e-17
4803.18711913  8.144065e-17
4803.69919538  7.927915e-17
4804.21127164  7.580464e-17
4804.7233479  7.618077e-17
4805.23542416  8.035298e-17
4805.74750042  7.816316e-17
4806.25957668  7.885983e-17
4806.77165294  7.801106e-17
4807.2837292  7.694608e-17
4807.79580545  7.224257e-17
4808.30788171  7.452082e-17
4808.81995797  7.838494e-17
4809.33203423  7.566606e-17
4809.84411049  7.680917e-17
4810.35618675  7.663922e-17
4810.86826301  7.449965e-17
4811.38033926  7.517074e-17
4811.89241552  7.473432e-17
4812.40449178  7.453895e-17
4812.91656804  7.682421e-17
4813.4286443  7.140104e-17
4813.94072056  7.177536e-17
4814.45279682  7.188033e-17
4814.96487308  7.796955e-17
4815.47694933  7.756453e-17
4815.98902559  7.367655e-17
4816.50110185  7.553626e-17
4817.01317811  7.195096e-17
4817.52525437  6.870396e-17
4818.03733063  7.505036e-17
4818.54940689  7.22793e-17
4819.06148314  7.755092e-17
4819.5735594  7.165268e-17
4820.08563566  6.963273e-17
4820.59771192  7.186018e-17
4821.10978818  6.905188e-17
4821.62186444  7.139882e-17
4822.1339407  6.672986e-17
4822.64601696  7.097937e-17
4823.15809321  6.477005e-17
4823.67016947  6.974866e-17
4824.18224573  7.136541e-17
4824.69432199  6.465426e-17
4825.20639825  6.358366e-17
4825.71847451  6.655071e-17
4826.23055077  6.463227e-17
4826.74262702  6.480354e-17
4827.25470328  6.623536e-17
4827.76677954  6.009171e-17
4828.2788558  6.477066e-17
4828.79093206  6.541256e-17
4829.30300832  6.540606e-17
4829.81508458  6.429794e-17
4830.32716084  6.588468e-17
4830.83923709  6.429133e-17
4831.35131335  6.234282e-17
4831.86338961  6.345989e-17
4832.37546587  6.618609e-17
4832.88754213  6.139626e-17
4833.39961839  6.284498e-17
4833.91169465  6.284872e-17
4834.4237709  6.169336e-17
4834.93584716  6.404145e-17
4835.44792342  6.129049e-17
4835.95999968  5.966243e-17
4836.47207594  6.188877e-17
4836.9841522  6.113156e-17
4837.49622846  6.158864e-17
4838.00830472  6.220483e-17
4838.52038097  6.055991e-17
4839.03245723  6.04987e-17
4839.54453349  6.084407e-17
4840.05660975  5.803536e-17
4840.56868601  5.541951e-17
4841.08076227  5.627169e-17
4841.59283853  5.880966e-17
4842.10491478  5.685736e-17
4842.61699104  5.901903e-17
4843.1290673  6.103416e-17
4843.64114356  5.890382e-17
4844.15321982  5.938981e-17
4844.66529608  5.697562e-17
4845.17737234  5.402312e-17
4845.6894486  5.675706e-17
4846.20152485  5.750163e-17
4846.71360111  5.931054e-17
4847.22567737  5.556999e-17
4847.73775363  5.292498e-17
4848.24982989  5.551935e-17
4848.76190615  5.525688e-17
4849.27398241  5.600487e-17
4849.78605866  5.414664e-17
4850.29813492  5.182703e-17
4850.81021118  5.061381e-17
4851.32228744  5.397118e-17
4851.8343637  5.203098e-17
4852.34643996  5.079695e-17
4852.85851622  5.025013e-17
4853.37059247  4.761133e-17
4853.88266873  4.835232e-17
4854.39474499  4.973695e-17
4854.90682125  5.313793e-17
4855.41889751  5.312964e-17
4855.93097377  4.960549e-17
4856.44305003  5.008696e-17
4856.95512629  5.010432e-17
4857.46720254  4.746031e-17
4857.9792788  4.680741e-17
4858.49135506  4.349589e-17
4859.00343132  4.650015e-17
4859.51550758  4.788154e-17
4860.02758384  4.641308e-17
4860.5396601  4.655196e-17
4861.05173635  4.667893e-17
4861.56381261  4.685458e-17
4862.07588887  4.192444e-17
4862.58796513  4.064009e-17
4863.10004139  4.032855e-17
4863.61211765  4.503414e-17
4864.12419391  4.38633e-17
4864.63627017  4.411682e-17
4865.14834642  4.067869e-17
4865.66042268  4.204129e-17
4866.17249894  4.224746e-17
4866.6845752  4.201184e-17
4867.19665146  3.827613e-17
4867.70872772  3.592533e-17
4868.22080398  3.788168e-17
4868.73288023  3.87504e-17
4869.24495649  3.525868e-17
4869.75703275  3.479326e-17
4870.26910901  3.557007e-17
4870.78118527  3.243283e-17
4871.29326153  3.683324e-17
4871.80533779  3.812397e-17
4872.31741405  3.751252e-17
4872.8294903  3.673267e-17
4873.34156656  3.579691e-17
4873.85364282  3.758703e-17
4874.36571908  3.594584e-17
4874.87779534  3.445181e-17
4875.3898716  2.960469e-17
4875.90194786  3.227206e-17
4876.41402411  3.237168e-17
4876.92610037  3.242591e-17
4877.43817663  2.965218e-17
4877.95025289  2.929176e-17
4878.46232915  3.12661e-17
4878.97440541  3.020736e-17
4879.48648167  3.317283e-17
4879.99855793  3.228065e-17
4880.51063418  2.820049e-17
4881.02271044  2.540562e-17
4881.5347867  2.499831e-17
4882.04686296  2.757555e-17
4882.55893922  2.766383e-17
4883.07101548  2.57769e-17
4883.58309174  2.796383e-17
4884.09516799  2.7839e-17
4884.60724425  2.611592e-17
4885.11932051  2.661854e-17
4885.63139677  2.534638e-17
4886.14347303  2.543499e-17
4886.65554929  2.760387e-17
4887.16762555  2.866648e-17
4887.67970181  2.754617e-17
4888.19177806  2.570404e-17
4888.70385432  2.522692e-17
4889.21593058  2.622636e-17
4889.72800684  2.634919e-17
4890.2400831  2.64641e-17
4890.75215936  2.582665e-17
4891.26423562  2.548212e-17
4891.77631187  2.656565e-17
4892.28838813  2.543952e-17
4892.80046439  2.557767e-17
4893.31254065  2.501505e-17
4893.82461691  2.405747e-17
4894.33669317  2.306492e-17
4894.84876943  2.682529e-17
4895.36084569  2.682326e-17
4895.87292194  2.409445e-17
4896.3849982  2.27819e-17
4896.89707446  2.354966e-17
4897.40915072  2.597909e-17
4897.92122698  2.812707e-17
4898.43330324  2.687304e-17
4898.9453795  2.480145e-17
4899.45745575  2.456932e-17
4899.96953201  2.539186e-17
4900.48160827  2.586189e-17
4900.99368453  2.590078e-17
4901.50576079  2.57051e-17
4902.01783705  2.494204e-17
4902.52991331  2.359332e-17
4903.04198956  2.384892e-17
4903.55406582  2.392104e-17
4904.06614208  2.277433e-17
4904.57821834  2.381781e-17
4905.0902946  2.688334e-17
4905.60237086  2.508437e-17
4906.11444712  2.652204e-17
4906.62652338  2.810283e-17
4907.13859963  2.711697e-17
4907.65067589  2.570078e-17
4908.16275215  3.069436e-17
4908.67482841  2.604491e-17
4909.18690467  2.361946e-17
4909.69898093  2.473733e-17
4910.21105719  2.157071e-17
4910.72313344  2.061288e-17
4911.2352097  2.441812e-17
4911.74728596  2.713253e-17
4912.25936222  2.541711e-17
4912.77143848  2.645278e-17
4913.28351474  2.593596e-17
4913.795591  2.574789e-17
4914.30766726  2.339288e-17
4914.81974351  2.362634e-17
4915.33181977  2.428326e-17
4915.84389603  2.510506e-17
4916.35597229  2.423387e-17
4916.86804855  2.57374e-17
4917.38012481  2.856963e-17
4917.89220107  2.489258e-17
4918.40427732  2.692935e-17
4918.91635358  2.725594e-17
4919.42842984  2.604286e-17
4919.9405061  2.710966e-17
4920.45258236  2.552648e-17
4920.96465862  2.795799e-17
4921.47673488  3.045604e-17
4921.98881114  2.443644e-17
4922.50088739  2.200751e-17
4923.01296365  2.481727e-17
4923.52503991  2.487147e-17
4924.03711617  2.595117e-17
4924.54919243  2.52873e-17
4925.06126869  2.685723e-17
4925.57334495  2.619269e-17
4926.0854212  2.582361e-17
4926.59749746  2.652879e-17
4927.10957372  2.82768e-17
4927.62164998  2.619838e-17
4928.13372624  2.690644e-17
4928.6458025  2.338212e-17
4929.15787876  2.801987e-17
4929.66995502  2.664071e-17
4930.18203127  2.897738e-17
4930.69410753  2.852329e-17
4931.20618379  2.836896e-17
4931.71826005  2.9508e-17
4932.23033631  2.811342e-17
4932.74241257  2.841119e-17
4933.25448883  2.801851e-17
4933.76656508  2.851195e-17
4934.27864134  2.842414e-17
4934.7907176  2.719371e-17
4935.30279386  2.679367e-17
4935.81487012  2.664713e-17
4936.32694638  2.779584e-17
4936.83902264  2.928008e-17
4937.3510989  2.800655e-17
4937.86317515  2.849385e-17
4938.37525141  2.903814e-17
4938.88732767  3.039123e-17
4939.39940393  2.889725e-17
4939.91148019  2.810664e-17
4940.42355645  2.759836e-17
4940.93563271  2.909515e-17
4941.44770896  3.03137e-17
4941.95978522  2.900722e-17
4942.47186148  2.961761e-17
4942.98393774  2.927493e-17
4943.496014  2.905608e-17
4944.00809026  2.892255e-17
4944.52016652  2.865762e-17
4945.03224277  2.936704e-17
4945.54431903  3.236993e-17
4946.05639529  2.801888e-17
4946.56847155  3.119845e-17
4947.08054781  3.075042e-17
4947.59262407  3.051971e-17
4948.10470033  2.968648e-17
4948.61677659  2.98651e-17
4949.12885284  3.016038e-17
4949.6409291  2.859902e-17
4950.15300536  3.019163e-17
4950.66508162  3.341991e-17
4951.17715788  3.096745e-17
4951.68923414  2.933223e-17
4952.2013104  3.393675e-17
4952.71338665  3.058827e-17
4953.22546291  3.243686e-17
4953.73753917  3.121468e-17
4954.24961543  3.081571e-17
4954.76169169  2.773753e-17
4955.27376795  3.130768e-17
4955.78584421  2.838944e-17
4956.29792047  2.79044e-17
4956.80999672  2.869702e-17
4957.32207298  3.095855e-17
4957.83414924  2.778667e-17
4958.3462255  2.988504e-17
4958.85830176  3.318904e-17
4959.37037802  3.169305e-17
4959.88245428  2.786142e-17
4960.39453053  3.081172e-17
4960.90660679  3.140389e-17
4961.41868305  2.755219e-17
4961.93075931  3.195259e-17
4962.44283557  3.096101e-17
4962.95491183  2.602807e-17
4963.46698809  2.882346e-17
4963.97906435  2.775815e-17
4964.4911406  2.765945e-17
4965.00321686  2.574331e-17
4965.51529312  2.823248e-17
4966.02736938  3.040768e-17
4966.53944564  2.828155e-17
4967.0515219  2.985492e-17
4967.56359816  2.794567e-17
4968.07567441  2.639454e-17
4968.58775067  2.675893e-17
4969.09982693  2.798104e-17
4969.61190319  2.786497e-17
4970.12397945  2.469455e-17
4970.63605571  2.653794e-17
4971.14813197  2.733167e-17
4971.66020823  2.59763e-17
4972.17228448  2.727337e-17
4972.68436074  2.579741e-17
4973.196437  2.929405e-17
4973.70851326  2.995718e-17
4974.22058952  2.812978e-17
4974.73266578  3.127116e-17
4975.24474204  2.792083e-17
4975.75681829  2.631435e-17
4976.26889455  2.76472e-17
4976.78097081  2.743903e-17
4977.29304707  2.693174e-17
4977.80512333  2.961983e-17
4978.31719959  2.919873e-17
4978.82927585  2.910758e-17
4979.34135211  2.55513e-17
4979.85342836  2.558879e-17
4980.36550462  2.663505e-17
4980.87758088  2.815974e-17
4981.38965714  2.912158e-17
4981.9017334  2.831788e-17
4982.41380966  2.960901e-17
4982.92588592  2.722868e-17
4983.43796217  2.64336e-17
4983.95003843  2.729349e-17
4984.46211469  2.824704e-17
4984.97419095  2.927748e-17
4985.48626721  2.921969e-17
4985.99834347  2.724666e-17
4986.51041973  2.825558e-17
4987.02249599  2.901435e-17
4987.53457224  2.849442e-17
4988.0466485  2.726255e-17
4988.55872476  2.714899e-17
4989.07080102  2.664556e-17
4989.58287728  2.761287e-17
4990.09495354  2.701246e-17
4990.6070298  2.554932e-17
4991.11910605  2.937799e-17
4991.63118231  2.968482e-17
4992.14325857  2.974975e-17
4992.65533483  3.100989e-17
4993.16741109  2.911566e-17
4993.67948735  3.034419e-17
4994.19156361  3.196321e-17
4994.70363986  2.868873e-17
4995.21571612  2.842416e-17
4995.72779238  2.863004e-17
4996.23986864  3.016401e-17
4996.7519449  2.711756e-17
4997.26402116  2.646689e-17
4997.77609742  2.976008e-17
4998.28817368  2.777295e-17
4998.80024993  2.91347e-17
4999.31232619  3.041988e-17
4999.82440245  3.034001e-17
5000.33647871  3.351108e-17
5000.84855497  3.064013e-17
5001.36063123  3.179415e-17
5001.87270749  2.868189e-17
5002.38478374  2.992847e-17
5002.89686  3.013229e-17
5003.40893626  2.818034e-17
5003.92101252  3.344329e-17
5004.43308878  3.00551e-17
5004.94516504  3.035649e-17
5005.4572413  2.821649e-17
5005.96931756  2.889125e-17
5006.48139381  2.882758e-17
5006.99347007  2.818246e-17
5007.50554633  3.040678e-17
5008.01762259  3.060013e-17
5008.52969885  2.706244e-17
5009.04177511  2.922516e-17
5009.55385137  2.82518e-17
5010.06592762  2.790594e-17
5010.57800388  3.017558e-17
5011.09008014  3.100095e-17
5011.6021564  3.058256e-17
5012.11423266  2.780716e-17
5012.62630892  3.01115e-17
5013.13838518  3.326099e-17
5013.65046144  3.153877e-17
5014.16253769  2.961241e-17
5014.67461395  3.37335e-17
5015.18669021  3.483733e-17
5015.69876647  3.593651e-17
5016.21084273  3.275675e-17
5016.72291899  3.322799e-17
5017.23499525  2.857529e-17
5017.7470715  3.225912e-17
5018.25914776  3.095324e-17
5018.77122402  3.289104e-17
5019.28330028  3.323392e-17
5019.79537654  3.354937e-17
5020.3074528  3.307599e-17
5020.81952906  3.249967e-17
5021.33160532  3.349246e-17
5021.84368157  3.431661e-17
5022.35575783  3.424811e-17
5022.86783409  3.388578e-17
5023.37991035  3.511857e-17
5023.89198661  3.655677e-17
5024.40406287  3.667112e-17
5024.91613913  3.653591e-17
5025.42821538  3.617099e-17
5025.94029164  3.523303e-17
5026.4523679  3.46165e-17
5026.96444416  3.454194e-17
5027.47652042  3.675225e-17
5027.98859668  3.409569e-17
5028.50067294  3.490249e-17
5029.0127492  3.583651e-17
5029.52482545  3.420498e-17
5030.03690171  3.65454e-17
5030.54897797  3.641932e-17
5031.06105423  3.589971e-17
5031.57313049  3.869375e-17
5032.08520675  3.477471e-17
5032.59728301  3.612291e-17
5033.10935926  3.767278e-17
5033.62143552  3.819293e-17
5034.13351178  3.978053e-17
5034.64558804  3.770943e-17
5035.1576643  3.900739e-17
5035.66974056  4.025449e-17
5036.18181682  4.055784e-17
5036.69389308  3.887996e-17
5037.20596933  3.885227e-17
5037.71804559  3.95129e-17
5038.23012185  3.957214e-17
5038.74219811  3.988134e-17
5039.25427437  4.061537e-17
5039.76635063  3.963561e-17
5040.27842689  3.838035e-17
5040.79050314  3.747046e-17
5041.3025794  3.919634e-17
5041.81465566  3.979869e-17
5042.32673192  4.076015e-17
5042.83880818  4.086168e-17
5043.35088444  4.381427e-17
5043.8629607  4.196822e-17
5044.37503695  4.165561e-17
5044.88711321  4.228262e-17
5045.39918947  4.524131e-17
5045.91126573  4.461782e-17
5046.42334199  4.28154e-17
5046.93541825  4.221929e-17
5047.44749451  4.408527e-17
5047.95957077  4.243649e-17
5048.47164702  4.28722e-17
5048.98372328  4.38017e-17
5049.49579954  4.773088e-17
5050.0078758  4.325392e-17
5050.51995206  4.458442e-17
5051.03202832  4.539087e-17
5051.54410458  4.7256e-17
5052.05618083  4.830899e-17
5052.56825709  4.663034e-17
5053.08033335  4.445386e-17
5053.59240961  4.479017e-17
5054.10448587  4.819984e-17
5054.61656213  4.901351e-17
5055.12863839  4.530122e-17
5055.64071465  4.5384e-17
5056.1527909  4.420921e-17
5056.66486716  4.905312e-17
5057.17694342  5.106946e-17
5057.68901968  4.661251e-17
5058.20109594  4.459505e-17
5058.7131722  4.53567e-17
5059.22524846  5.258341e-17
5059.73732471  4.791618e-17
5060.24940097  5.053651e-17
5060.76147723  4.484407e-17
5061.27355349  4.759435e-17
5061.78562975  4.656722e-17
5062.29770601  5.054522e-17
5062.80978227  4.994288e-17
5063.32185853  4.798629e-17
5063.83393478  4.606383e-17
5064.34601104  4.655947e-17
5064.8580873  4.942787e-17
5065.37016356  4.838638e-17
5065.88223982  5.270847e-17
5066.39431608  5.252349e-17
5066.90639234  5.026914e-17
5067.41846859  4.790814e-17
5067.93054485  5.070041e-17
5068.44262111  4.951599e-17
5068.95469737  4.888565e-17
5069.46677363  5.08136e-17
5069.97884989  5.201267e-17
5070.49092615  5.613174e-17
5071.00300241  5.323829e-17
5071.51507866  5.125528e-17
5072.02715492  5.09936e-17
5072.53923118  5.161532e-17
5073.05130744  4.903658e-17
5073.5633837  4.927765e-17
5074.07545996  5.324603e-17
5074.58753622  5.193191e-17
5075.09961247  5.164884e-17
5075.61168873  5.062018e-17
5076.12376499  5.043108e-17
5076.63584125  5.207361e-17
5077.14791751  4.88895e-17
5077.65999377  4.898407e-17
5078.17207003  4.936681e-17
5078.68414629  4.953322e-17
5079.19622254  5.155668e-17
5079.7082988  5.214495e-17
5080.22037506  5.180622e-17
5080.73245132  5.288264e-17
5081.24452758  5.153992e-17
5081.75660384  5.001584e-17
5082.2686801  5.089374e-17
5082.78075635  5.294906e-17
5083.29283261  5.23046e-17
5083.80490887  5.068108e-17
5084.31698513  5.057991e-17
5084.82906139  4.939344e-17
5085.34113765  5.087566e-17
5085.85321391  5.089785e-17
5086.36529016  5.017126e-17
5086.87736642  5.272582e-17
5087.38944268  5.273373e-17
5087.90151894  5.112941e-17
5088.4135952  4.900778e-17
5088.92567146  5.166909e-17
5089.43774772  5.027133e-17
5089.94982398  4.863824e-17
5090.46190023  4.882676e-17
5090.97397649  5.021714e-17
5091.48605275  5.143737e-17
5091.99812901  5.168576e-17
5092.51020527  4.787432e-17
5093.02228153  4.860769e-17
5093.53435779  4.918455e-17
5094.04643404  4.573294e-17
5094.5585103  4.507813e-17
5095.07058656  4.895575e-17
5095.58266282  5.05343e-17
5096.09473908  4.938414e-17
5096.60681534  5.239377e-17
5097.1188916  4.71973e-17
5097.63096786  4.763259e-17
5098.14304411  4.70044e-17
5098.65512037  4.622219e-17
5099.16719663  4.454943e-17
5099.67927289  4.371911e-17
5100.19134915  4.793186e-17
5100.70342541  4.593356e-17
5101.21550167  4.571001e-17
5101.72757792  4.779702e-17
5102.23965418  4.834568e-17
5102.75173044  4.855642e-17
5103.2638067  4.567548e-17
5103.77588296  4.26701e-17
5104.28795922  4.1947e-17
5104.80003548  4.050328e-17
5105.31211174  4.416068e-17
5105.82418799  4.449399e-17
5106.33626425  4.447537e-17
5106.84834051  4.210815e-17
5107.36041677  4.528567e-17
5107.87249303  4.609709e-17
5108.38456929  4.45886e-17
5108.89664555  4.149107e-17
5109.4087218  3.968729e-17
5109.92079806  3.879769e-17
5110.43287432  4.082769e-17
5110.94495058  3.450059e-17
5111.45702684  3.711837e-17
5111.9691031  4.502572e-17
5112.48117936  3.840719e-17
5112.99325562  4.239211e-17
5113.50533187  3.945933e-17
5114.01740813  3.731031e-17
5114.52948439  3.894978e-17
5115.04156065  3.84604e-17
5115.55363691  3.504201e-17
5116.06571317  3.4844e-17
5116.57778943  3.649901e-17
5117.08986568  3.728904e-17
5117.60194194  3.413851e-17
5118.1140182  3.274309e-17
5118.62609446  3.428502e-17
5119.13817072  3.207908e-17
5119.65024698  3.299674e-17
5120.16232324  3.332208e-17
5120.6743995  3.438498e-17
5121.18647575  3.382888e-17
5121.69855201  3.085938e-17
5122.21062827  3.328194e-17
5122.72270453  3.53268e-17
5123.23478079  3.363342e-17
5123.74685705  2.998954e-17
5124.25893331  3.250128e-17
5124.77100956  3.037562e-17
5125.28308582  3.347033e-17
5125.79516208  3.206632e-17
5126.30723834  2.942012e-17
5126.8193146  3.135187e-17
5127.33139086  3.197588e-17
5127.84346712  3.208976e-17
5128.35554338  2.807246e-17
5128.86761963  2.965689e-17
5129.37969589  3.086611e-17
5129.89177215  2.982225e-17
5130.40384841  2.895398e-17
5130.91592467  2.873416e-17
5131.42800093  3.011326e-17
5131.94007719  2.938665e-17
5132.45215344  2.785206e-17
5132.9642297  2.672632e-17
5133.47630596  2.846276e-17
5133.98838222  2.822576e-17
5134.50045848  2.96107e-17
5135.01253474  2.727298e-17
5135.524611  2.662907e-17
5136.03668725  2.765219e-17
5136.54876351  2.684601e-17
5137.06083977  2.792444e-17
5137.57291603  2.859129e-17
5138.08499229  2.789921e-17
5138.59706855  2.807721e-17
5139.10914481  2.830877e-17
5139.62122107  2.674296e-17
5140.13329732  2.569665e-17
5140.64537358  2.691899e-17
5141.15744984  2.650411e-17
5141.6695261  2.492521e-17
5142.18160236  2.772711e-17
5142.69367862  2.793093e-17
5143.20575488  2.615535e-17
5143.71783113  2.736783e-17
5144.22990739  2.475873e-17
5144.74198365  2.526368e-17
5145.25405991  2.560613e-17
5145.76613617  2.451734e-17
5146.27821243  2.370474e-17
5146.79028869  2.401568e-17
5147.30236495  2.712462e-17
5147.8144412  2.569919e-17
5148.32651746  2.361795e-17
5148.83859372  2.544108e-17
5149.35066998  2.440844e-17
5149.86274624  2.305348e-17
5150.3748225  2.733979e-17
5150.88689876  2.854116e-17
5151.39897501  2.455167e-17
5151.91105127  2.474148e-17
5152.42312753  2.605012e-17
5152.93520379  2.65486e-17
5153.44728005  2.540456e-17
5153.95935631  2.205369e-17
5154.47143257  2.267364e-17
5154.98350883  2.511989e-17
5155.49558508  2.610086e-17
5156.00766134  2.614752e-17
5156.5197376  2.583272e-17
5157.03181386  2.586397e-17
5157.54389012  2.283682e-17
5158.05596638  2.807967e-17
5158.56804264  2.526139e-17
5159.08011889  2.764324e-17
5159.59219515  2.731235e-17
5160.10427141  2.623632e-17
5160.61634767  2.593436e-17
5161.12842393  2.687044e-17
5161.64050019  2.325225e-17
5162.15257645  2.750516e-17
5162.66465271  2.771854e-17
5163.17672896  2.517202e-17
5163.68880522  2.76574e-17
5164.20088148  2.872647e-17
5164.71295774  2.523623e-17
5165.225034  2.660714e-17
5165.73711026  2.520835e-17
5166.24918652  2.590689e-17
5166.76126277  2.889023e-17
5167.27333903  2.711751e-17
5167.78541529  2.833999e-17
5168.29749155  2.491269e-17
5168.80956781  2.522999e-17
5169.32164407  2.966025e-17
5169.83372033  2.860626e-17
5170.34579659  2.473331e-17
5170.85787284  2.750417e-17
5171.3699491  2.720901e-17
5171.88202536  2.760517e-17
5172.39410162  2.826e-17
5172.90617788  2.564001e-17
5173.41825414  2.803934e-17
5173.9303304  2.847985e-17
5174.44240665  2.641646e-17
5174.95448291  2.284202e-17
5175.46655917  2.797371e-17
5175.97863543  2.592313e-17
5176.49071169  2.466651e-17
5177.00278795  2.280542e-17
5177.51486421  2.514177e-17
5178.02694046  2.752996e-17
5178.53901672  2.908127e-17
5179.05109298  2.676974e-17
5179.56316924  2.710374e-17
5180.0752455  2.759283e-17
5180.58732176  2.707041e-17
5181.09939802  2.678818e-17
5181.61147428  2.828322e-17
5182.12355053  2.873025e-17
5182.63562679  3.098762e-17
5183.14770305  2.899655e-17
5183.65977931  2.879455e-17
5184.17185557  2.680608e-17
5184.68393183  2.698793e-17
5185.19600809  2.808542e-17
5185.70808434  2.744248e-17
5186.2201606  2.78783e-17
5186.73223686  3.065747e-17
5187.24431312  3.207388e-17
5187.75638938  2.79583e-17
5188.26846564  2.676142e-17
5188.7805419  2.779751e-17
5189.29261816  2.585577e-17
5189.80469441  2.566656e-17
5190.31677067  2.867657e-17
5190.82884693  2.739648e-17
5191.34092319  2.781831e-17
5191.85299945  3.032093e-17
5192.36507571  2.765986e-17
5192.87715197  2.895813e-17
5193.38922822  2.994891e-17
5193.90130448  3.12641e-17
5194.41338074  3.10361e-17
5194.925457  2.982416e-17
5195.43753326  3.257167e-17
5195.94960952  3.469506e-17
5196.46168578  3.171681e-17
5196.97376204  3.036135e-17
5197.48583829  3.144177e-17
5197.99791455  3.188475e-17
5198.50999081  3.016707e-17
5199.02206707  2.982858e-17
5199.53414333  3.185375e-17
5200.04621959  3.082823e-17
5200.55829585  3.032934e-17
5201.0703721  2.934089e-17
5201.58244836  3.067416e-17
5202.09452462  3.118982e-17
5202.60660088  3.283662e-17
5203.11867714  3.384355e-17
5203.6307534  3.298754e-17
5204.14282966  3.448393e-17
5204.65490592  2.860342e-17
5205.16698217  3.202993e-17
5205.67905843  3.301817e-17
5206.19113469  3.140841e-17
5206.70321095  3.090824e-17
5207.21528721  3.217666e-17
5207.72736347  3.301775e-17
5208.23943973  3.269467e-17
5208.75151598  3.214744e-17
5209.26359224  3.225752e-17
5209.7756685  3.493475e-17
5210.28774476  3.428265e-17
5210.79982102  3.384419e-17
5211.31189728  3.62046e-17
5211.82397354  2.991174e-17
5212.3360498  3.266024e-17
5212.84812605  3.233148e-17
5213.36020231  3.674065e-17
5213.87227857  3.466852e-17
5214.38435483  3.501818e-17
5214.89643109  3.284184e-17
5215.40850735  3.630232e-17
5215.92058361  3.717806e-17
5216.43265986  3.906246e-17
5216.94473612  3.680718e-17
5217.45681238  3.960391e-17
5217.96888864  3.195424e-17
5218.4809649  3.732065e-17
5218.99304116  3.080465e-17
5219.50511742  3.809642e-17
5220.01719368  3.807091e-17
5220.52926993  3.25217e-17
5221.04134619  3.597508e-17
5221.55342245  3.55172e-17
5222.06549871  3.529317e-17
5222.57757497  3.250544e-17
5223.08965123  3.541624e-17
5223.60172749  3.656972e-17
5224.11380374  3.683898e-17
5224.62588  3.604348e-17
5225.13795626  3.82445e-17
5225.65003252  3.685563e-17
5226.16210878  3.988695e-17
5226.67418504  3.822004e-17
5227.1862613  3.686286e-17
5227.69833755  3.894369e-17
5228.21041381  3.603321e-17
5228.72249007  3.53653e-17
5229.23456633  3.848479e-17
5229.74664259  3.803333e-17
5230.25871885  3.63716e-17
5230.77079511  3.798279e-17
5231.28287137  3.792261e-17
5231.79494762  3.885479e-17
5232.30702388  3.846987e-17
5232.81910014  3.863998e-17
5233.3311764  3.64888e-17
5233.84325266  3.513057e-17
5234.35532892  4.017854e-17
5234.86740518  4.013399e-17
5235.37948143  4.164726e-17
5235.89155769  3.714412e-17
5236.40363395  3.987993e-17
5236.91571021  4.007654e-17
5237.42778647  3.801872e-17
5237.93986273  3.803478e-17
5238.45193899  3.729172e-17
5238.96401525  3.819265e-17
5239.4760915  3.704317e-17
5239.98816776  3.687018e-17
5240.50024402  3.884131e-17
5241.01232028  3.762395e-17
5241.52439654  3.864586e-17
5242.0364728  3.96705e-17
5242.54854906  3.987756e-17
5243.06062531  4.080547e-17
5243.57270157  3.948198e-17
5244.08477783  3.833222e-17
5244.59685409  3.912106e-17
5245.10893035  3.90635e-17
5245.62100661  3.820352e-17
5246.13308287  4.039603e-17
5246.64515913  4.214245e-17
5247.15723538  4.204236e-17
5247.66931164  4.366507e-17
5248.1813879  4.375132e-17
5248.69346416  4.388466e-17
5249.20554042  4.345202e-17
5249.71761668  4.183472e-17
5250.22969294  4.041106e-17
5250.74176919  3.997564e-17
5251.25384545  4.243146e-17
5251.76592171  4.044269e-17
5252.27799797  3.966756e-17
5252.79007423  4.063016e-17
5253.30215049  4.4411e-17
5253.81422675  4.554663e-17
5254.32630301  4.395956e-17
5254.83837926  4.264702e-17
5255.35045552  4.240844e-17
5255.86253178  4.309548e-17
5256.37460804  4.234139e-17
5256.8866843  4.462996e-17
5257.39876056  4.519992e-17
5257.91083682  4.523424e-17
5258.42291307  4.470548e-17
5258.93498933  4.261287e-17
5259.44706559  4.65369e-17
5259.95914185  4.990994e-17
5260.47121811  4.478613e-17
5260.98329437  4.131797e-17
5261.49537063  4.806237e-17
5262.00744689  4.646816e-17
5262.51952314  4.293655e-17
5263.0315994  4.232049e-17
5263.54367566  4.226906e-17
5264.05575192  4.418161e-17
5264.56782818  4.675051e-17
5265.07990444  4.610166e-17
5265.5919807  4.043926e-17
5266.10405695  4.730616e-17
5266.61613321  4.338448e-17
5267.12820947  4.42362e-17
5267.64028573  4.632858e-17
5268.15236199  4.535501e-17
5268.66443825  4.400371e-17
5269.17651451  4.622557e-17
5269.68859077  4.824617e-17
5270.20066702  4.517875e-17
5270.71274328  4.372174e-17
5271.22481954  4.278996e-17
5271.7368958  4.833305e-17
5272.24897206  4.466368e-17
5272.76104832  4.671751e-17
5273.27312458  4.519246e-17
5273.78520083  4.488361e-17
5274.29727709  4.590236e-17
5274.80935335  4.568288e-17
5275.32142961  4.681856e-17
5275.83350587  4.910084e-17
5276.34558213  4.690775e-17
5276.85765839  5.156997e-17
5277.36973464  4.91751e-17
5277.8818109  4.697511e-17
5278.39388716  4.667447e-17
5278.90596342  5.200018e-17
5279.41803968  4.75785e-17
5279.93011594  4.526016e-17
5280.4421922  4.676549e-17
5280.95426846  4.868892e-17
5281.46634471  4.926701e-17
5281.97842097  4.697526e-17
5282.49049723  4.451019e-17
5283.00257349  4.447179e-17
5283.51464975  4.792672e-17
5284.02672601  4.71382e-17
5284.53880227  4.736653e-17
5285.05087852  4.886244e-17
5285.56295478  4.661924e-17
5286.07503104  4.565931e-17
5286.5871073  4.761174e-17
5287.09918356  4.806003e-17
5287.61125982  4.873847e-17
5288.12333608  4.660128e-17
5288.63541234  4.600685e-17
5289.14748859  4.713213e-17
5289.65956485  4.752108e-17
5290.17164111  4.651935e-17
5290.68371737  4.651417e-17
5291.19579363  4.78002e-17
5291.70786989  4.718558e-17
5292.21994615  4.791218e-17
5292.7320224  5.220662e-17
5293.24409866  4.972242e-17
5293.75617492  4.733955e-17
5294.26825118  4.703332e-17
5294.78032744  4.917206e-17
5295.2924037  4.896352e-17
5295.80447996  4.885531e-17
5296.31655622  4.795857e-17
5296.82863247  4.961941e-17
5297.34070873  4.964576e-17
5297.85278499  4.927289e-17
5298.36486125  4.863415e-17
5298.87693751  4.78907e-17
5299.38901377  5.202195e-17
5299.90109003  5.103772e-17
5300.41316628  5.152845e-17
5300.92524254  5.04598e-17
5301.4373188  5.03711e-17
5301.94939506  5.092654e-17
5302.46147132  5.120122e-17
5302.97354758  4.833253e-17
5303.48562384  4.984034e-17
5303.9977001  5.061123e-17
5304.50977635  5.173451e-17
5305.02185261  4.863435e-17
5305.53392887  4.619946e-17
5306.04600513  4.788729e-17
5306.55808139  4.812451e-17
5307.07015765  4.843358e-17
5307.58223391  4.821274e-17
5308.09431016  4.934074e-17
5308.60638642  5.018671e-17
5309.11846268  5.12868e-17
5309.63053894  5.354528e-17
5310.1426152  5.097215e-17
5310.65469146  5.001711e-17
5311.16676772  5.445122e-17
5311.67884398  5.196769e-17
5312.19092023  4.750451e-17
5312.70299649  4.78676e-17
5313.21507275  4.982186e-17
5313.72714901  4.747182e-17
5314.23922527  4.740004e-17
5314.75130153  4.815543e-17
5315.26337779  4.663038e-17
5315.77545404  4.895401e-17
5316.2875303  5.156783e-17
5316.79960656  4.990075e-17
5317.31168282  5.010232e-17
5317.82375908  4.923261e-17
5318.33583534  5.207279e-17
5318.8479116  5.101725e-17
5319.35998785  5.40184e-17
5319.87206411  4.458867e-17
5320.38414037  4.991513e-17
5320.89621663  4.767546e-17
5321.40829289  5.204699e-17
5321.92036915  5.146216e-17
5322.43244541  5.054048e-17
5322.94452167  4.993639e-17
5323.45659792  4.928705e-17
5323.96867418  5.012275e-17
5324.48075044  4.593582e-17
5324.9928267  5.098889e-17
5325.50490296  5.014428e-17
5326.01697922  4.949529e-17
5326.52905548  4.966795e-17
5327.04113173  5.006055e-17
5327.55320799  5.082335e-17
5328.06528425  5.088515e-17
5328.57736051  5.07712e-17
5329.08943677  5.11713e-17
5329.60151303  5.39454e-17
5330.11358929  5.172617e-17
5330.62566555  4.8502e-17
5331.1377418  5.281219e-17
5331.64981806  5.274103e-17
5332.16189432  5.327914e-17
5332.67397058  5.640853e-17
5333.18604684  5.068675e-17
5333.6981231  4.801576e-17
5334.21019936  4.671405e-17
5334.72227561  4.670163e-17
5335.23435187  5.163498e-17
5335.74642813  5.031198e-17
5336.25850439  4.973644e-17
5336.77058065  5.452026e-17
5337.28265691  5.30501e-17
5337.79473317  4.974623e-17
5338.30680943  5.252587e-17
5338.81888568  4.953589e-17
5339.33096194  4.811201e-17
5339.8430382  5.037117e-17
5340.35511446  4.980739e-17
5340.86719072  5.224997e-17
5341.37926698  5.357333e-17
5341.89134324  4.896385e-17
5342.40341949  4.950382e-17
5342.91549575  5.147847e-17
5343.42757201  5.415348e-17
5343.93964827  5.826301e-17
5344.45172453  5.27664e-17
5344.96380079  5.468813e-17
5345.47587705  5.239622e-17
5345.98795331  5.135006e-17
5346.50002956  5.395613e-17
5347.01210582  5.392912e-17
5347.52418208  5.307313e-17
5348.03625834  4.566067e-17
5348.5483346  4.92803e-17
5349.06041086  5.223876e-17
5349.57248712  4.88875e-17
5350.08456337  5.461207e-17
5350.59663963  5.254611e-17
5351.10871589  5.208543e-17
5351.62079215  5.199819e-17
5352.13286841  5.300099e-17
5352.64494467  5.208354e-17
5353.15702093  5.143926e-17
5353.66909719  5.089616e-17
5354.18117344  5.142718e-17
5354.6932497  4.83039e-17
5355.20532596  5.143635e-17
5355.71740222  5.135572e-17
5356.22947848  5.077669e-17
5356.74155474  5.409837e-17
5357.253631  5.73333e-17
5357.76570725  5.460046e-17
5358.27778351  5.524484e-17
5358.78985977  5.524862e-17
5359.30193603  5.112583e-17
5359.81401229  5.070882e-17
5360.32608855  5.072455e-17
5360.83816481  5.225544e-17
5361.35024107  5.328235e-17
5361.86231732  4.963297e-17
5362.37439358  4.873874e-17
5362.88646984  5.125961e-17
5363.3985461  4.893314e-17
5363.91062236  4.784315e-17
5364.42269862  5.000754e-17
5364.93477488  5.248217e-17
5365.44685113  5.320764e-17
5365.95892739  5.443011e-17
5366.47100365  5.332991e-17
5366.98307991  5.209358e-17
5367.49515617  5.430927e-17
5368.00723243  5.404334e-17
5368.51930869  5.297926e-17
5369.03138494  5.329124e-17
5369.5434612  5.130636e-17
5370.05553746  5.103293e-17
5370.56761372  5.080064e-17
5371.07968998  5.380423e-17
5371.59176624  5.233648e-17
5372.1038425  5.275945e-17
5372.61591876  5.502172e-17
5373.12799501  5.537133e-17
5373.64007127  5.446673e-17
5374.15214753  5.367306e-17
5374.66422379  5.472963e-17
5375.17630005  5.78255e-17
5375.68837631  5.544134e-17
5376.20045257  5.57837e-17
5376.71252882  5.187314e-17
5377.22460508  5.29308e-17
5377.73668134  5.619377e-17
5378.2487576  5.335543e-17
5378.76083386  5.156285e-17
5379.27291012  5.218589e-17
5379.78498638  5.379118e-17
5380.29706264  5.51882e-17
5380.80913889  5.343477e-17
5381.32121515  5.078398e-17
5381.83329141  5.233481e-17
5382.34536767  5.335647e-17
5382.85744393  5.206973e-17
5383.36952019  5.465308e-17
5383.88159645  5.41841e-17
5384.3936727  5.170604e-17
5384.90574896  5.076933e-17
5385.41782522  5.182536e-17
5385.92990148  5.477447e-17
5386.44197774  5.131696e-17
5386.954054  5.771794e-17
5387.46613026  5.388922e-17
5387.97820652  5.592382e-17
5388.49028277  5.839909e-17
5389.00235903  5.522693e-17
5389.51443529  5.48965e-17
5390.02651155  5.279795e-17
5390.53858781  5.541458e-17
5391.05066407  4.991678e-17
5391.56274033  4.879553e-17
5392.07481658  4.896929e-17
5392.58689284  5.40794e-17
5393.0989691  5.479486e-17
5393.61104536  5.83641e-17
5394.12312162  5.414503e-17
5394.63519788  5.468017e-17
5395.14727414  5.463613e-17
5395.6593504  5.845665e-17
5396.17142665  5.228296e-17
5396.68350291  5.41281e-17
5397.19557917  5.05286e-17
5397.70765543  5.683225e-17
5398.21973169  5.762525e-17
5398.73180795  5.424628e-17
5399.24388421  5.678215e-17
5399.75596046  5.574533e-17
5400.26803672  5.738941e-17
5400.78011298  6.011765e-17
5401.29218924  5.376409e-17
5401.8042655  5.369298e-17
5402.31634176  5.028841e-17
5402.82841802  5.446812e-17
5403.34049428  5.279127e-17
5403.85257053  5.512635e-17
5404.36464679  5.426102e-17
5404.87672305  5.610508e-17
5405.38879931  5.687938e-17
5405.90087557  5.796892e-17
5406.41295183  5.402391e-17
5406.92502809  5.451397e-17
5407.43710434  5.469882e-17
5407.9491806  5.921581e-17
5408.46125686  5.912017e-17
5408.97333312  5.520257e-17
5409.48540938  5.26764e-17
5409.99748564  5.495452e-17
5410.5095619  5.300684e-17
5411.02163815  5.540134e-17
5411.53371441  5.062337e-17
5412.04579067  5.19578e-17
5412.55786693  5.583586e-17
5413.06994319  5.688501e-17
5413.58201945  5.301076e-17
5414.09409571  5.441126e-17
5414.60617197  5.600884e-17
5415.11824822  5.487955e-17
5415.63032448  5.465682e-17
5416.14240074  5.666543e-17
5416.654477  5.273499e-17
5417.16655326  5.576048e-17
5417.67862952  5.392633e-17
5418.19070578  5.7566e-17
5418.70278203  5.449904e-17
5419.21485829  5.456629e-17
5419.72693455  5.2474e-17
5420.23901081  5.34222e-17
5420.75108707  5.223491e-17
5421.26316333  5.179065e-17
5421.77523959  5.424652e-17
5422.28731585  5.461748e-17
5422.7993921  5.391629e-17
5423.31146836  5.319908e-17
5423.82354462  5.226795e-17
5424.33562088  5.275646e-17
5424.84769714  5.227219e-17
5425.3597734  5.550172e-17
5425.87184966  5.522221e-17
5426.38392591  5.172147e-17
5426.89600217  4.974456e-17
5427.40807843  5.129844e-17
5427.92015469  5.127123e-17
5428.43223095  5.132666e-17
5428.94430721  5.196247e-17
5429.45638347  5.275281e-17
5429.96845973  5.475181e-17
5430.48053598  5.644896e-17
5430.99261224  5.641034e-17
5431.5046885  5.459603e-17
5432.01676476  5.315117e-17
5432.52884102  5.282129e-17
5433.04091728  5.310793e-17
5433.55299354  5.237975e-17
5434.06506979  5.253852e-17
5434.57714605  5.340272e-17
5435.08922231  5.200789e-17
5435.60129857  5.247119e-17
5436.11337483  5.086859e-17
5436.62545109  5.038132e-17
5437.13752735  5.205681e-17
5437.64960361  5.297815e-17
5438.16167986  5.277207e-17
5438.67375612  5.233117e-17
5439.18583238  5.093327e-17
5439.69790864  5.164636e-17
5440.2099849  4.834262e-17
5440.72206116  4.740236e-17
5441.23413742  5.161672e-17
5441.74621367  5.560662e-17
5442.25828993  5.335739e-17
5442.77036619  5.49367e-17
5443.28244245  5.650453e-17
5443.79451871  5.053244e-17
5444.30659497  5.53692e-17
5444.81867123  5.387963e-17
5445.33074749  5.021455e-17
5445.84282374  5.318151e-17
5446.3549  5.159223e-17
5446.86697626  5.197301e-17
5447.37905252  5.282891e-17
5447.89112878  5.09233e-17
5448.40320504  5.199085e-17
5448.9152813  5.351006e-17
5449.42735755  5.23182e-17
5449.93943381  5.321292e-17
5450.45151007  5.277088e-17
5450.96358633  5.415362e-17
5451.47566259  4.744969e-17
5451.98773885  4.944051e-17
5452.49981511  5.044482e-17
5453.01189137  4.951707e-17
5453.52396762  4.546237e-17
5454.03604388  5.190245e-17
5454.54812014  5.001013e-17
5455.0601964  4.917877e-17
5455.57227266  5.130049e-17
5456.08434892  4.946665e-17
5456.59642518  5.124095e-17
5457.10850143  5.013307e-17
5457.62057769  5.021588e-17
5458.13265395  4.882882e-17
5458.64473021  5.063239e-17
5459.15680647  5.445434e-17
5459.66888273  5.156229e-17
5460.18095899  4.798404e-17
5460.69303524  4.770857e-17
5461.2051115  4.719873e-17
5461.71718776  4.892058e-17
5462.22926402  4.93043e-17
5462.74134028  4.698696e-17
5463.25341654  4.860882e-17
5463.7654928  4.806804e-17
5464.27756906  5.049423e-17
5464.78964531  5.002291e-17
5465.30172157  4.281305e-17
5465.81379783  5.553172e-17
5466.32587409  5.045748e-17
5466.83795035  5.010374e-17
5467.35002661  5.022403e-17
5467.86210287  4.580667e-17
5468.37417912  4.97047e-17
5468.88625538  4.768938e-17
5469.39833164  4.742338e-17
5469.9104079  5.047546e-17
5470.42248416  4.902818e-17
5470.93456042  4.962647e-17
5471.44663668  4.214325e-17
5471.95871294  4.531896e-17
5472.47078919  4.634239e-17
5472.98286545  5.113062e-17
5473.49494171  4.947614e-17
5474.00701797  4.717225e-17
5474.51909423  5.204553e-17
5475.03117049  4.748478e-17
5475.54324675  4.61455e-17
5476.055323  4.526654e-17
5476.56739926  4.722377e-17
5477.07947552  4.622908e-17
5477.59155178  4.848918e-17
5478.10362804  4.642157e-17
5478.6157043  4.708183e-17
5479.12778056  4.479619e-17
5479.63985682  4.365934e-17
5480.15193307  4.737337e-17
5480.66400933  4.678831e-17
5481.17608559  4.648489e-17
5481.68816185  4.37977e-17
5482.20023811  4.636205e-17
5482.71231437  4.553168e-17
5483.22439063  4.417786e-17
5483.73646688  4.80116e-17
5484.24854314  4.233089e-17
5484.7606194  4.271086e-17
5485.27269566  4.472717e-17
5485.78477192  4.792812e-17
5486.29684818  4.425896e-17
5486.80892444  4.263812e-17
5487.3210007  4.43185e-17
5487.83307695  4.30023e-17
5488.34515321  4.5516e-17
5488.85722947  4.56949e-17
5489.36930573  4.231898e-17
5489.88138199  4.295821e-17
5490.39345825  4.199466e-17
5490.90553451  4.031296e-17
5491.41761076  4.201166e-17
5491.92968702  4.198563e-17
5492.44176328  4.187819e-17
5492.95383954  4.311281e-17
5493.4659158  4.246875e-17
5493.97799206  4.262745e-17
5494.49006832  4.25957e-17
5495.00214458  4.349495e-17
5495.51422083  4.266902e-17
5496.02629709  4.176204e-17
5496.53837335  3.766619e-17
5497.05044961  3.816781e-17
5497.56252587  3.73412e-17
5498.07460213  3.897007e-17
5498.58667839  3.888872e-17
5499.09875464  3.928632e-17
5499.6108309  3.969815e-17
5499.96157062  2.53437186458e-17
5500.80049038  3.65965075343e-17
5501.63941014  4.60980646463e-17
5502.4783299  2.94985223944e-17
5503.31724966  3.3346490973e-17
5504.15616941  4.04955457578e-17
5504.99508917  3.41393223708e-17
5505.83400893  3.51621658851e-17
5506.67292869  3.46259743566e-17
5507.51184845  3.05152653714e-17
5508.35076821  3.8168141081e-17
5509.18968797  3.38948835763e-17
5510.02860773  3.20527001403e-17
5510.86752748  3.54061476361e-17
5511.70644724  3.61888843336e-17
5512.545367  3.42137211064e-17
5513.38428676  4.00586717722e-17
5514.22320652  3.05099199494e-17
5515.06212628  2.95130484296e-17
5515.90104604  3.4701406408e-17
5516.7399658  4.62899434367e-17
5517.57888556  2.87687431302e-17
5518.41780531  2.52077780074e-17
5519.25672507  3.04837889833e-17
5520.09564483  3.75453894851e-17
5520.93456459  3.94653696758e-17
5521.77348435  4.16840178676e-17
5522.61240411  3.56199645151e-17
5523.45132387  2.55585092262e-17
5524.29024363  4.05020437243e-17
5525.12916338  4.13049499508e-17
5525.96808314  3.93935343582e-17
5526.8070029  4.31010514776e-17
5527.64592266  3.75946905703e-17
5528.48484242  3.93522613417e-17
5529.32376218  3.5207929851e-17
5530.16268194  3.77045797284e-17
5531.0016017  3.99655938669e-17
5531.84052145  3.70875908551e-17
5532.67944121  4.29500681461e-17
5533.51836097  4.19762077737e-17
5534.35728073  3.65099474669e-17
5535.19620049  3.57408624605e-17
5536.03512025  3.39649105913e-17
5536.87404001  4.22354309323e-17
5537.71295977  4.58890964028e-17
5538.55187953  4.83615428455e-17
5539.39079928  4.00765163407e-17
5540.22971904  3.89615884939e-17
5541.0686388  2.27087236836e-17
5541.90755856  2.15997771454e-17
5542.74647832  3.33406686361e-17
5543.58539808  3.53906081566e-17
5544.42431784  4.88707886781e-17
5545.2632376  3.08781380506e-17
5546.10215735  3.84692532713e-17
5546.94107711  4.35932277285e-17
5547.77999687  5.16445857685e-17
5548.61891663  4.18935226404e-17
5549.45783639  4.39745808629e-17
5550.29675615  4.29354824966e-17
5551.13567591  4.18358755432e-17
5551.97459567  4.17990338616e-17
5552.81351542  3.44723679928e-17
5553.65243518  3.90939323986e-17
5554.49135494  4.6369329908e-17
5555.3302747  4.01231943936e-17
5556.16919446  5.51685899811e-17
5557.00811422  4.05889614779e-17
5557.84703398  4.66436355026e-17
5558.68595374  3.93788890943e-17
5559.5248735  4.86306023754e-17
5560.36379325  6.21597859102e-17
5561.20271301  4.64825972138e-17
5562.04163277  4.28569504979e-17
5562.88055253  4.36675668498e-17
5563.71947229  4.51773405503e-17
5564.55839205  4.45377379588e-17
5565.39731181  3.99501934876e-17
5566.23623157  5.98026137906e-17
5567.07515132  4.43058777966e-17
5567.91407108  4.15369293417e-17
5568.75299084  5.8140227299e-17
5569.5919106  4.45538338391e-17
5570.43083036  5.52134199885e-17
5571.26975012  4.88243689542e-17
5572.10866988  3.82238010325e-17
5572.94758964  6.08429441872e-17
5573.78650939  6.60317194662e-17
5574.62542915  4.52326030727e-17
5575.46434891  2.9513108044e-17
5576.30326867  5.20526858842e-17
5577.14218843  5.18014709228e-17
5577.98110819  6.14681399724e-17
5578.82002795  5.33620956823e-17
5579.65894771  1.15631989337e-16
5580.49786747  5.78249865027e-17
5581.33678722  6.14613836769e-17
5582.17570698  5.66485564959e-17
5583.01462674  5.18645429278e-17
5583.8535465  4.55860964241e-17
5584.69246626  5.63610761252e-17
5585.53138602  6.29301426899e-17
5586.37030578  5.17824936812e-17
5587.20922554  5.2573238576e-17
5588.04814529  4.52033522877e-17
5588.88706505  6.12676767125e-17
5589.72598481  5.47388498486e-17
5590.56490457  5.56734442217e-17
5591.40382433  5.37403886122e-17
5592.24274409  6.34715405402e-17
5593.08166385  5.43633587941e-17
5593.92058361  6.02247232836e-17
5594.75950336  6.93572674361e-17
5595.59842312  6.21844265171e-17
5596.43734288  4.92383311497e-17
5597.27626264  6.04978564622e-17
5598.1151824  6.45265758152e-17
5598.95410216  6.72169922714e-17
5599.79302192  6.21868309634e-17
5600.63194168  6.31244060551e-17
5601.47086143  6.17414122512e-17
5602.30978119  6.61910488097e-17
5603.14870095  5.88827441672e-17
5603.98762071  6.08350750902e-17
5604.82654047  6.7559496707e-17
5605.66546023  6.76865746755e-17
5606.50437999  7.94408992713e-17
5607.34329975  7.87948583276e-17
5608.18221951  7.31542657272e-17
5609.02113926  6.98021694905e-17
5609.86005902  6.81002387992e-17
5610.69897878  7.47899648517e-17
5611.53789854  7.90465899469e-17
5612.3768183  7.0886872851e-17
5613.21573806  6.65947573334e-17
5614.05465782  7.22709993279e-17
5614.89357758  7.80854671784e-17
5615.73249733  6.93549424757e-17
5616.57141709  7.90317459684e-17
5617.41033685  8.01768188157e-17
5618.24925661  6.93910886562e-17
5619.08817637  7.71904170051e-17
5619.92709613  8.01547416268e-17
5620.76601589  8.25985135567e-17
5621.60493565  7.93331562305e-17
5622.4438554  7.72848859124e-17
5623.28277516  8.33171051905e-17
5624.12169492  8.61736867715e-17
5624.96061468  8.91851464896e-17
5625.79953444  7.78994305965e-17
5626.6384542  7.85078946147e-17
5627.47737396  7.89621759968e-17
5628.31629372  8.08409825283e-17
5629.15521348  7.38764739661e-17
5629.99413323  7.28645994962e-17
5630.83305299  7.15561435281e-17
5631.67197275  8.37816203731e-17
5632.51089251  9.03408903094e-17
5633.34981227  9.32302001803e-17
5634.18873203  9.25737267216e-17
5635.02765179  8.99230730512e-17
5635.86657155  8.40567009545e-17
5636.7054913  8.43599592622e-17
5637.54441106  9.53689055e-17
5638.38333082  8.84041187374e-17
5639.22225058  7.62917899694e-17
5640.06117034  8.20662367053e-17
5640.9000901  9.34697704678e-17
5641.73900986  9.39200775585e-17
5642.57792962  8.90436617146e-17
5643.41684937  8.72067243434e-17
5644.25576913  8.81133794477e-17
5645.09468889  9.32221124972e-17
5645.93360865  8.94928957466e-17
5646.77252841  8.60840068853e-17
5647.61144817  8.33617364833e-17
5648.45036793  8.77905676261e-17
5649.28928769  8.33240403291e-17
5650.12820745  8.83266995403e-17
5650.9671272  8.78915543714e-17
5651.80604696  8.42764593992e-17
5652.64496672  8.66920536029e-17
5653.48388648  8.47317144828e-17
5654.32280624  8.87681042182e-17
5655.161726  9.29316911509e-17
5656.00064576  8.8680073663e-17
5656.83956552  8.02416196375e-17
5657.67848527  8.46056300871e-17
5658.51740503  8.66890530129e-17
5659.35632479  9.15077025308e-17
5660.19524455  8.82172674257e-17
5661.03416431  8.47885468502e-17
5661.87308407  8.60348051574e-17
5662.71200383  8.70641068953e-17
5663.55092359  8.68787062e-17
5664.38984334  8.67868801965e-17
5665.2287631  9.0731642643e-17
5666.06768286  8.52472396958e-17
5666.90660262  8.42232237655e-17
5667.74552238  8.6532485802e-17
5668.58444214  9.10415976317e-17
5669.4233619  8.92701764547e-17
5670.26228166  8.04462757748e-17
5671.10120142  8.52393904702e-17
5671.94012117  8.91036536438e-17
5672.77904093  9.0665311719e-17
5673.61796069  8.80123927024e-17
5674.45688045  8.59417471235e-17
5675.29580021  8.31780248619e-17
5676.13471997  8.56897373038e-17
5676.97363973  8.56843918819e-17
5677.81255949  8.28518150211e-17
5678.65147924  8.3894371021e-17
5679.490399  8.24143051489e-17
5680.32931876  8.22054163912e-17
5681.16823852  8.42605026191e-17
5682.00715828  8.45815260095e-17
5682.84607804  7.42418703204e-17
5683.6849978  7.51431601313e-17
5684.52391756  7.96332351051e-17
5685.36283731  7.86901357483e-17
5686.20175707  8.40269732546e-17
5687.04067683  7.81631049616e-17
5687.87959659  7.67218877882e-17
5688.71851635  8.19765568191e-17
5689.55743611  7.0784813047e-17
5690.39635587  7.01378381448e-17
5691.23527563  7.94323148018e-17
5692.07419538  7.81245543347e-17
5692.91311514  7.10565353522e-17
5693.7520349  7.03976574472e-17
5694.59095466  7.94976322814e-17
5695.42987442  7.30291550329e-17
5696.26879418  7.53233147619e-17
5697.10771394  7.1299901088e-17
5697.9466337  7.07371215498e-17
5698.78555346  7.28265257842e-17
5699.62447321  6.50495726961e-17
5700.46339297  6.24386818115e-17
5701.30231273  6.44288678603e-17
5702.14123249  6.87184994458e-17
5702.98015225  6.80912171576e-17
5703.81907201  6.50518181708e-17
5704.65799177  6.76679352487e-17
5705.49691153  6.77822358703e-17
5706.33583128  5.12353728513e-17
5707.17475104  6.01758593704e-17
5708.0136708  6.16936611397e-17
5708.85259056  5.23904211701e-17
5709.69151032  6.25347205639e-17
5710.53043008  5.85994368025e-17
5711.36934984  6.64327652146e-17
5712.2082696  6.32895378641e-17
5713.04718935  6.02680629316e-17
5713.88610911  6.30340107965e-17
5714.72502887  6.16780024314e-17
5715.56394863  5.84451548091e-17
5716.40286839  5.5382704932e-17
5717.24178815  5.52131219166e-17
5718.08070791  5.01274993717e-17
5718.91962767  4.73492312034e-17
5719.75854743  5.66312484568e-17
5720.59746718  5.80828186593e-17
5721.43638694  5.53021063018e-17
5722.2753067  4.84414658462e-17
5723.11422646  5.62294078501e-17
5723.95314622  5.79159182906e-17
5724.79206598  5.19564881601e-17
5725.63098574  5.23887122248e-17
5726.4699055  5.84085317136e-17
5727.30882525  5.71868345275e-17
5728.14774501  5.25902485433e-17
5728.98666477  4.87174605147e-17
5729.82558453  4.85824538347e-17
5730.66450429  4.74242062113e-17
5731.50342405  4.85664175688e-17
5732.34234381  4.16331866802e-17
5733.18126357  4.68593004272e-17
5734.02018332  4.66432579449e-17
5734.85910308  4.60055431418e-17
5735.69802284  4.8278062854e-17
5736.5369426  4.40186954978e-17
5737.37586236  3.69952283222e-17
5738.21478212  4.40800983004e-17
5739.05370188  4.17295632474e-17
5739.89262164  4.19990202065e-17
5740.7315414  3.98966995249e-17
5741.57046115  4.2644226549e-17
5742.40938091  4.61067087302e-17
5743.24830067  4.22851294467e-17
5744.08722043  4.68038590617e-17
5744.92614019  3.70012891166e-17
5745.76505995  4.78400164523e-17
5746.60397971  3.49995378797e-17
5747.44289947  3.61868177021e-17
5748.28181922  3.3806853021e-17
5749.12073898  3.54918532308e-17
5749.95965874  3.46186219174e-17
5750.7985785  3.73689706885e-17
5751.63749826  3.47720096953e-17
5752.47641802  3.89658211143e-17
5753.31533778  3.57379214848e-17
5754.15425754  3.7814230429e-17
5754.99317729  2.81712878993e-17
5755.83209705  2.84473620536e-17
5756.67101681  3.00728671207e-17
5757.50993657  2.89366370718e-17
5758.34885633  3.48806469515e-17
5759.18777609  2.67487896386e-17
5760.02669585  2.89583168315e-17
5760.86561561  2.80564507484e-17
5761.70453537  2.9997594041e-17
5762.54345512  2.65044700728e-17
5763.38237488  3.03373760869e-17
5764.22129464  2.84148324782e-17
5765.0602144  2.99935005208e-17
5765.89913416  2.54122553015e-17
5766.73805392  1.9361251535e-17
5767.57697368  2.35289776922e-17
5768.41589344  2.24313578846e-17
5769.25481319  2.6044942626e-17
5770.09373295  2.84337699769e-17
5770.93265271  2.05217108516e-17
5771.77157247  2.57525341339e-17
5772.61049223  2.42508481164e-17
5773.44941199  2.27898389717e-17
5774.28833175  2.74852059694e-17
5775.12725151  2.16935902946e-17
5775.96617126  2.60275153581e-17
5776.80509102  2.61921503806e-17
5777.64401078  2.71653947379e-17
5778.48293054  2.522649692e-17
5779.3218503  2.35615867534e-17
5780.16077006  2.4190021586e-17
5780.99968982  2.67598580402e-17
5781.83860958  2.25337356318e-17
5782.67752934  2.17999820763e-17
5783.51644909  2.3663368357e-17
5784.35536885  2.24409557984e-17
5785.19428861  2.41033820328e-17
5786.03320837  2.08688850796e-17
5786.87212813  2.4373276164e-17
5787.71104789  2.19285305326e-17
5788.54996765  2.17215295634e-17
5789.38888741  1.92357056558e-17
5790.22780716  1.89253691351e-17
5791.06672692  1.83448563085e-17
5791.90564668  1.95259978377e-17
5792.74456644  2.06804440514e-17
5793.5834862  2.01729866499e-17
5794.42240596  2.43108400456e-17
5795.26132572  1.81829794442e-17
5796.10024548  1.9748136883e-17
5796.93916523  2.17462695276e-17
5797.77808499  2.46651481267e-17
5798.61700475  1.94544307847e-17
5799.45592451  1.92612981055e-17
5800.29484427  1.99016419024e-17
5801.13376403  1.88645147846e-17
5801.97268379  2.15210663036e-17
5802.81160355  2.02716881776e-17
5803.6505233  1.73290532514e-17
5804.48944306  2.3214829826e-17
5805.32836282  1.98323064141e-17
5806.16728258  1.81756846323e-17
5807.00620234  2.06056280152e-17
5807.8451221  1.67934777381e-17
5808.68404186  1.9055384105e-17
5809.52296162  1.96863485741e-17
5810.36188138  2.065369707e-17
5811.20080113  1.82550412964e-17
5812.03972089  1.98598999195e-17
5812.87864065  2.09256975756e-17
5813.71756041  2.31842079105e-17
5814.55648017  2.26419357161e-17
5815.39539993  1.92931659613e-17
5816.23431969  1.78972298774e-17
5817.07323945  2.08982550933e-17
5817.9121592  2.04193728472e-17
5818.75107896  1.95299800777e-17
5819.58999872  2.25147782617e-17
5820.42891848  2.06759729735e-17
5821.26783824  2.10742764608e-17
5822.106758  1.88654845118e-17
5822.94567776  1.84992714406e-17
5823.78459752  2.23545944456e-17
5824.62351727  1.96694498869e-17
5825.46243703  1.83795995642e-17
5826.30135679  1.84103069269e-17
5827.14027655  2.17648692115e-17
5827.97919631  2.35229765121e-17
5828.81811607  1.98776967965e-17
5829.65703583  1.8151051974e-17
5830.49595559  2.07973080909e-17
5831.33487535  2.35668328181e-17
5832.1737951  2.33329457673e-17
5833.01271486  1.89739230535e-17
5833.85163462  1.87146541905e-17
5834.69055438  2.06791325352e-17
5835.52947414  2.1232810946e-17
5836.3683939  2.18764077005e-17
5837.20731366  1.90224451776e-17
5838.04623342  2.00818561474e-17
5838.88515317  2.3201575564e-17
5839.72407293  1.90170262312e-17
5840.56299269  2.18503363487e-17
5841.40191245  2.44900607177e-17
5842.24083221  2.63003305934e-17
5843.07975197  2.8242646302e-17
5843.91867173  2.58152087098e-17
5844.75759149  2.45768592426e-17
5845.59651124  2.49611930955e-17
5846.435431  2.81681283376e-17
5847.27435076  2.63250308147e-17
5848.11327052  2.45739182669e-17
5848.95219028  2.54253307203e-17
5849.79111004  2.57418234185e-17
5850.6300298  2.51073874058e-17
5851.46894956  2.79841385158e-17
5852.30786932  2.78776473769e-17
5853.14678907  2.58141952655e-17
5853.98570883  2.65423251987e-17
5854.82462859  3.09845099608e-17
5855.66354835  2.91620191389e-17
5856.50246811  2.95330391155e-17
5857.34138787  3.05114897945e-17
5858.18030763  2.92326621691e-17
5859.01922739  2.7884085729e-17
5859.85814714  2.73264131553e-17
5860.6970669  3.02701310759e-17
5861.53598666  2.90606548359e-17
5862.37490642  2.89449632123e-17
5863.21382618  3.35249565298e-17
5864.05274594  3.26435977904e-17
5864.8916657  3.12489791841e-17
5865.73058546  3.46622993803e-17
5866.56950521  3.50184555069e-17
5867.40842497  3.33579568038e-17
5868.24734473  3.03250557835e-17
5869.08626449  3.12055401787e-17
5869.92518425  3.58814927628e-17
5870.76410401  3.71507820888e-17
5871.60302377  3.71459731962e-17
5872.44194353  3.9357666378e-17
5873.28086329  3.62735963555e-17
5874.11978304  3.81145477611e-17
5874.9587028  4.01754960688e-17
5875.79762256  3.89709479502e-17
5876.63654232  3.83678492255e-17
5877.47546208  4.0386928373e-17
5878.31438184  3.85613177324e-17
5879.1533016  3.86920719205e-17
5879.99222136  4.23757631628e-17
5880.83114111  4.35379652062e-17
5881.67006087  4.31597318906e-17
5882.50898063  4.39072364946e-17
5883.34790039  4.54029809464e-17
5884.18682015  4.61605206362e-17
5885.02573991  4.65176902072e-17
5885.86465967  4.97159416225e-17
5886.70357943  4.41720037897e-17
5887.54249918  4.88889909329e-17
5888.38141894  5.08860922488e-17
5889.2203387  5.06106142382e-17
5890.05925846  5.08051955467e-17
5890.89817822  4.56323770478e-17
5891.73709798  4.93763185482e-17
5892.57601774  4.97862865809e-17
5893.4149375  5.21167713336e-17
5894.25385725  5.53587598261e-17
5895.09277701  5.3024300782e-17
5895.93169677  5.38040766324e-17
5896.77061653  5.67469599518e-17
5897.60953629  5.73129586661e-17
5898.44845605  5.94955600346e-17
5899.28737581  5.91097556938e-17
5900.12629557  5.74923780527e-17
5900.96521533  5.84955090816e-17
5901.80413508  5.66417604576e-17
5902.64305484  6.2275398048e-17
5903.4819746  5.97593337569e-17
5904.32089436  6.53928322471e-17
5905.15981412  6.36491516243e-17
5905.99873388  6.32932339551e-17
5906.83765364  6.75329881831e-17
5907.6765734  6.76954572168e-17
5908.51549315  6.89352175575e-17
5909.35441291  6.87826445095e-17
5910.19333267  6.67763625803e-17
5911.03225243  6.71179728004e-17
5911.87117219  6.75294311923e-17
5912.71009195  7.08677366377e-17
5913.54901171  6.72321343217e-17
5914.38793147  6.91835909006e-17
5915.22685122  6.5810808477e-17
5916.06577098  6.99049844098e-17
5916.90469074  7.14444858103e-17
5917.7436105  7.28648776966e-17
5918.58253026  7.08025383868e-17
5919.42145002  7.24262748941e-17
5920.26036978  7.29891736611e-17
5921.09928954  7.30512322218e-17
5921.9382093  7.48444921302e-17
5922.77712905  7.40518197041e-17
5923.61604881  7.46201433789e-17
5924.45496857  7.63908690548e-17
5925.29388833  7.82415972173e-17
5926.13280809  8.02844426277e-17
5926.97172785  7.97268495398e-17
5927.81064761  7.87906853216e-17
5928.64956737  8.05351210597e-17
5929.48848712  7.93286851527e-17
5930.32740688  8.3116741288e-17
5931.16632664  8.32431038841e-17
5932.0052464  7.71071357281e-17
5932.84416616  8.22959706215e-17
5933.68308592  8.60766941891e-17
5934.52200568  8.52996804713e-17
5935.36092544  8.36853431631e-17
5936.19984519  8.69938215514e-17
5937.03876495  8.28546566395e-17
5937.87768471  8.38488852555e-17
5938.71660447  8.5757638073e-17
5939.55552423  8.85753113408e-17
5940.39444399  8.70206082756e-17
5941.23336375  8.54551150092e-17
5942.07228351  8.16263621296e-17
5942.91120327  8.50761067068e-17
5943.75012302  8.69036250073e-17
5944.58904278  8.85080265869e-17
5945.42796254  8.7567530391e-17
5946.2668823  8.70276229e-17
5947.10580206  8.37889330693e-17
5947.94472182  8.85470342573e-17
5948.78364158  8.95256836509e-17
5949.62256134  8.98528870645e-17
5950.46148109  9.05228134997e-17
5951.30040085  9.1232343749e-17
5952.13932061  9.23005935429e-17
5952.97824037  9.56699978188e-17
5953.81716013  9.44764783589e-17
5954.65607989  9.45955878732e-17
5955.49499965  9.18156902454e-17
5956.33391941  9.76675959212e-17
5957.17283916  9.21705149844e-17
5958.01175892  8.80839696911e-17
5958.85067868  9.51005215996e-17
5959.68959844  9.47809090826e-17
5960.5285182  9.4577802919e-17
5961.36743796  9.3974565094e-17
5962.20635772  9.28292935321e-17
5963.04527748  9.43249187552e-17
5963.88419724  9.43363647145e-17
5964.72311699  9.77276872076e-17
5965.56203675  9.6955681097e-17
5966.40095651  9.22838021616e-17
5967.23987627  9.73797379928e-17
5968.07879603  9.45269518601e-17
5968.91771579  9.84763642276e-17
5969.75663555  9.50429937311e-17
5970.59555531  9.53549756085e-17
5971.43447506  9.51836836478e-17
5972.27339482  9.83114311331e-17
5973.11231458  9.70793809178e-17
5973.95123434  9.67033135911e-17
5974.7901541  9.55990368453e-17
5975.62907386  9.68212308179e-17
5976.46799362  9.97169194265e-17
5977.30691338  9.65486937829e-17
5978.14583313  9.54522265198e-17
5978.98475289  9.17918643682e-17
5979.82367265  9.71712069214e-17
5980.66259241  9.48558443476e-17
5981.50151217  9.70689682743e-17
5982.34043193  9.63676648082e-17
5983.17935169  9.7228655304e-17
5984.01827145  9.55817288061e-17
5984.85719121  9.50610767571e-17
5985.69611096  9.55435954798e-17
5986.53503072  9.93131512885e-17
5987.37395048  9.5994617943e-17
5988.21287024  9.54592212727e-17
5989.05179  9.68760362967e-17
5989.89070976  9.10240113921e-17
5990.72962952  9.12110216755e-17
5991.56854928  9.79819226305e-17
5992.40746903  9.45461874307e-17
5993.24638879  9.2211489929e-17
5994.08530855  9.41404917613e-17
5994.92422831  9.82242550506e-17
5995.76314807  9.40369018551e-17
5996.60206783  9.89301289518e-17
5997.44098759  9.60021492252e-17
5998.27990735  9.45899046364e-17
5999.1188271  8.82369202969e-17
5999.95774686  9.38509050161e-17
6000.79666662  9.83460472115e-17
6001.63558638  9.48533802869e-17
6002.47450614  8.99834027951e-17
6003.3134259  9.21870480367e-17
6004.15234566  9.31943123287e-17
6004.99126542  9.32925568129e-17
6005.83018517  9.19240095583e-17
6006.66910493  9.35654316626e-17
6007.50802469  9.37873759676e-17
6008.34694445  8.85077682579e-17
6009.18586421  8.99542712389e-17
6010.02478397  9.4114877453e-17
6010.86370373  9.17863401031e-17
6011.70262349  9.1523182396e-17
6012.54154325  9.12436108652e-17
6013.380463  9.04885352361e-17
6014.21938276  8.79099752122e-17
6015.05830252  8.63907029551e-17
6015.89722228  9.09516196737e-17
6016.73614204  9.03082415053e-17
6017.5750618  8.82058413379e-17
6018.41398156  8.58160998999e-17
6019.25290132  8.78351194331e-17
6020.09182107  8.57426947372e-17
6020.93074083  8.81722585753e-17
6021.76966059  8.69322200342e-17
6022.60858035  8.71561713563e-17
6023.44750011  8.66577753393e-17
6024.28641987  8.18823263693e-17
6025.12533963  8.47855065173e-17
6025.96425939  8.52646669638e-17
6026.80317914  8.33228480416e-17
6027.6420989  8.40175343125e-17
6028.48101866  8.24177826539e-17
6029.31993842  8.14848773546e-17
6030.15885818  8.32558017452e-17
6030.99777794  8.39244762786e-17
6031.8366977  8.23739263479e-17
6032.67561746  8.07640203747e-17
6033.51453722  7.70095867449e-17
6034.35345697  7.78549582754e-17
6035.19237673  7.51330058167e-17
6036.03129649  7.91189816653e-17
6036.87021625  8.01849859846e-17
6037.70913601  7.66972273099e-17
6038.54805577  7.8998043977e-17
6039.38697553  7.46796385216e-17
6040.22589529  7.80911504152e-17
6041.06481504  7.75228267404e-17
6041.9037348  7.56914335058e-17
6042.74265456  7.53255006222e-17
6043.58157432  7.33851323164e-17
6044.42049408  7.5243948162e-17
6045.25941384  7.38240729336e-17
6046.0983336  7.24385951976e-17
6046.93725336  7.29049584256e-17
6047.77617311  7.04593384502e-17
6048.61509287  7.1030881301e-17
6049.45401263  6.86434052092e-17
6050.29293239  7.05541849152e-17
6051.13185215  7.09539390189e-17
6051.97077191  6.86503800906e-17
6052.80969167  7.01193576896e-17
6053.64861143  6.83045571217e-17
6054.48753119  6.75083277048e-17
6055.32645094  6.65049582185e-17
6056.1653707  6.7053887351e-17
6057.00429046  6.68510991307e-17
6057.84321022  6.59231815672e-17
6058.68212998  6.50906668695e-17
6059.52104974  6.27521739196e-17
6060.3599695  6.40731489057e-17
6061.19888926  6.48910580824e-17
6062.03780901  6.31310828647e-17
6062.87672877  6.19601969945e-17
6063.71564853  6.08978092804e-17
6064.55456829  6.41105668595e-17
6065.39348805  6.18431541119e-17
6066.23240781  5.97143646493e-17
6067.07132757  6.15936679672e-17
6067.91024733  5.69601210727e-17
6068.74916708  5.71927959646e-17
6069.58808684  6.1410095446e-17
6070.4270066  5.63698394378e-17
6071.26592636  5.47454074295e-17
6072.10484612  5.11195421275e-17
6072.94376588  5.61073374888e-17
6073.78268564  5.61265134449e-17
6074.6216054  5.34591876219e-17
6075.46052516  5.8336696396e-17
6076.29944491  5.29998588897e-17
6077.13836467  5.1709764148e-17
6077.97728443  5.33374550754e-17
6078.81620419  5.45283912458e-17
6079.65512395  5.19176394614e-17
6080.49404371  5.15626160078e-17
6081.33296347  4.89498572061e-17
6082.17188323  5.04537489554e-17
6083.01080298  5.23565800786e-17
6083.84972274  4.83368426242e-17
6084.6886425  4.91891095503e-17
6085.52756226  4.78209795964e-17
6086.36648202  4.68670900384e-17
6087.20540178  4.41152310366e-17
6088.04432154  4.45688566607e-17
6088.8832413  4.50593239663e-17
6089.72216105  4.47988886487e-17
6090.56108081  4.68859480512e-17
6091.40000057  4.56381000275e-17
6092.23892033  4.47773678606e-17
6093.07784009  4.26993300997e-17
6093.91675985  4.62678861192e-17
6094.75567961  4.4560570263e-17
6095.59459937  4.58389607164e-17
6096.43351912  4.40999498861e-17
6097.27243888  4.40618960456e-17
6098.11135864  4.14805142748e-17
6098.9502784  4.03325799377e-17
6099.78919816  4.0696803876e-17
6100.62811792  4.18185476326e-17
6101.46703768  4.09360959631e-17
6102.30595744  4.13443550504e-17
6103.1448772  3.81963982931e-17
6103.98379695  3.85596684014e-17
6104.82271671  3.89092272043e-17
6105.66163647  3.95543143181e-17
6106.50055623  3.76446474136e-17
6107.33947599  3.53557337493e-17
6108.17839575  3.79664855338e-17
6109.01731551  3.69230949327e-17
6109.85623527  3.65539627445e-17
6110.69515502  3.65240959444e-17
6111.53407478  3.61324493953e-17
6112.37299454  3.53165472358e-17
6113.2119143  3.54312254151e-17
6114.05083406  3.39231010454e-17
6114.88975382  3.51628216432e-17
6115.72867358  3.28292369432e-17
6116.56759334  3.52786324955e-17
6117.40651309  3.51218268271e-17
6118.24543285  3.01203201604e-17
6119.08435261  3.25393322547e-17
6119.92327237  3.34272684464e-17
6120.76219213  3.32244206117e-17
6121.60111189  2.93553286741e-17
6122.44003165  3.07540209292e-17
6123.27895141  3.15715326767e-17
6124.11787117  3.28055700377e-17
6124.95679092  3.00113053464e-17
6125.79571068  2.84676508114e-17
6126.63463044  3.00131732634e-17
6127.4735502  2.94199307813e-17
6128.31246996  2.72808677755e-17
6129.15138972  2.95722455005e-17
6129.99030948  3.08756938614e-17
6130.82922924  2.89828580811e-17
6131.66814899  2.80323864138e-17
6132.50706875  3.078635179e-17
6133.34598851  2.96546921762e-17
6134.18490827  2.86324646771e-17
6135.02382803  2.72060318678e-17
6135.86274779  2.61911965507e-17
6136.70166755  2.67219631714e-17
6137.54058731  2.71796425727e-17
6138.37950706  2.32152272551e-17
6139.21842682  2.45338772807e-17
6140.05734658  2.53002796404e-17
6140.89626634  2.41249823068e-17
6141.7351861  2.64083915774e-17
6142.57410586  2.60056766267e-17
6143.41302562  2.67318194142e-17
6144.25194538  2.48348901138e-17
6145.09086514  2.44655790825e-17
6145.92978489  2.66960905342e-17
6146.76870465  2.40088535111e-17
6147.60762441  2.54636230183e-17
6148.44654417  2.52406453975e-17
6149.28546393  2.32908381496e-17
6150.12438369  2.48400964355e-17
6150.96330345  2.51647761741e-17
6151.80222321  2.22870314912e-17
6152.64114296  2.35390127781e-17
6153.48006272  2.224051241e-17
6154.31898248  2.18728109667e-17
6155.15790224  2.23188655656e-17
6155.996822  2.53239266745e-17
6156.83574176  2.43368319115e-17
6157.67466152  2.44608695471e-17
6158.51358128  2.3428865291e-17
6159.35250103  2.36548633733e-17
6160.19142079  2.19929339253e-17
6161.03034055  2.25825399306e-17
6161.86926031  2.15347974805e-17
6162.70818007  2.34456964152e-17
6163.54709983  2.55540182769e-17
6164.38601959  2.39480269808e-17
6165.22493935  2.11499270982e-17
6166.06385911  2.1819138161e-17
6166.90277886  2.346785309e-17
6167.74169862  2.05907442938e-17
6168.58061838  2.15140914221e-17
6169.41953814  2.39449667764e-17
6170.2584579  2.33363040436e-17
6171.09737766  2.2013222683e-17
6171.93629742  2.13692284994e-17
6172.77521718  2.22436719717e-17
6173.61413693  2.3726658948e-17
6174.45305669  2.40500271704e-17
6175.29197645  2.28106443874e-17
6176.13089621  2.27537325341e-17
6176.96981597  2.34273550603e-17
6177.80873573  2.46266173713e-17
6178.64765549  2.30871159708e-17
6179.48657525  2.23890118094e-17
6180.325495  2.26773665242e-17
6181.16441476  2.489879672e-17
6182.00333452  2.50685983214e-17
6182.84225428  2.19966697592e-17
6183.68117404  2.27387097124e-17
6184.5200938  2.41475761536e-17
6185.35901356  2.27020667454e-17
6186.19793332  2.49736127562e-17
6187.03685308  2.61009205208e-17
6187.87577283  2.60620916935e-17
6188.71469259  2.65123590413e-17
6189.55361235  2.61727160955e-17
6190.39253211  2.44108928324e-17
6191.23145187  2.43525303627e-17
6192.07037163  2.80227885e-17
6192.90929139  2.61137773536e-17
6193.74821115  2.82381553526e-17
6194.5871309  2.47211856359e-17
6195.42605066  2.45790053599e-17
6196.26497042  2.70962619385e-17
6197.10389018  2.64336879424e-17
6197.94280994  2.51045457874e-17
6198.7817297  2.43285256424e-17
6199.62064946  2.61863479152e-17
6200.45956922  2.65221159268e-17
6201.29848897  2.71665671539e-17
6202.13740873  2.75868882157e-17
6202.97632849  2.53552242195e-17
6203.81524825  2.79130185706e-17
6204.65416801  2.59617805778e-17
6205.49308777  2.59941313101e-17
6206.33200753  2.75695404336e-17
6207.17092729  2.64289585356e-17
6208.00984704  2.75123702514e-17
6208.8487668  2.72094696299e-17
6209.68768656  2.89996892053e-17
6210.52660632  2.80280544361e-17
6211.36552608  2.85209659309e-17
6212.20444584  2.84480178117e-17
6213.0433656  3.04282482605e-17
6213.88228536  2.74397599469e-17
6214.72120512  2.61117305935e-17
6215.56012487  2.71472918404e-17
6216.39904463  2.67098018396e-17
6217.23796439  2.87496864028e-17
6218.07688415  2.89090952322e-17
6218.91580391  2.84387775841e-17
6219.75472367  2.7561949537e-17
6220.59364343  2.89676166735e-17
6221.43256319  2.81044403174e-17
6222.27148294  3.00215391468e-17
6223.1104027  3.08351560888e-17
6223.94932246  2.99007604302e-17
6224.78824222  2.9616042192e-17
6225.62716198  2.87342065377e-17
6226.46608174  3.2124058543e-17
6227.3050015  2.99916723467e-17
6228.14392126  3.11959621364e-17
6228.98284101  2.81559670058e-17
6229.82176077  2.92537259137e-17
6230.66068053  3.16364725987e-17
6231.49960029  3.00678197706e-17
6232.33852005  2.95119157565e-17
6233.17743981  2.79513903544e-17
6234.01635957  3.03236846529e-17
6234.85527933  2.95565669208e-17
6235.69419909  2.89742338687e-17
6236.53311884  3.24945618617e-17
6237.3720386  3.15435139221e-17
6238.21095836  2.95627469439e-17
6239.04987812  2.84981733696e-17
6239.88879788  2.75621283801e-17
6240.72771764  3.04461921863e-17
6241.5666374  3.34778214334e-17
6242.40555716  3.02593210032e-17
6243.24447691  2.98048806494e-17
6244.08339667  3.18547406841e-17
6244.92231643  2.71426419195e-17
6245.76123619  3.03992558045e-17
6246.60015595  2.79929813142e-17
6247.43907571  3.102868421e-17
6248.27799547  2.83298223845e-17
6249.11691523  3.213288147e-17
6249.95583498  3.01061716829e-17
6250.79475474  3.01192868446e-17
6251.6336745  2.91844937569e-17
6252.47259426  2.92327615264e-17
6253.31151402  2.97545462484e-17
6254.15043378  3.01892343738e-17
6254.98935354  2.80528142717e-17
6255.8282733  3.0613311141e-17
6256.66719306  3.00438945361e-17
6257.50611281  2.84368897957e-17
6258.34503257  3.05310433084e-17
6259.18395233  3.09802773404e-17
6260.02287209  3.22486128365e-17
6260.86179185  2.92284096772e-17
6261.70071161  3.23707030693e-17
6262.53963137  2.9292296412e-17
6263.37855113  2.88856667842e-17
6264.21747088  2.99600369869e-17
6265.05639064  2.97110277573e-17
6265.8953104  3.13162440666e-17
6266.73423016  3.10813435715e-17
6267.57314992  3.11791707551e-17
6268.41206968  2.94266870768e-17
6269.25098944  3.05510339943e-17
6270.0899092  3.20489841779e-17
6270.92882895  2.9452559714e-17
6271.76774871  2.91406175795e-17
6272.60666847  3.12758652656e-17
6273.44558823  2.96982305389e-17
6274.28450799  2.75656257566e-17
6275.12342775  2.81124882576e-17
6275.96234751  2.8903829296e-17
6276.80126727  3.12825222038e-17
6277.64018703  2.75267969293e-17
6278.47910678  2.82791104259e-17
6279.31802654  2.67633752881e-17
6280.1569463  2.79915903122e-17
6280.99586606  2.74333017233e-17
6281.83478582  2.68756688925e-17
6282.67370558  2.79320156837e-17
6283.51262534  2.92053786584e-17
6284.3515451  2.93286214357e-17
6285.19046485  2.68031778168e-17
6286.02938461  2.86523162628e-17
6286.86830437  2.91543884993e-17
6287.70722413  2.85808585028e-17
6288.54614389  2.83165482511e-17
6289.38506365  2.86795202876e-17
6290.22398341  2.84054531505e-17
6291.06290317  2.95824793009e-17
6291.90182292  2.99284016271e-17
6292.74074268  2.84820774893e-17
6293.57966244  2.66158098473e-17
6294.4185822  2.8637372927e-17
6295.25750196  2.5977439286e-17
6296.09642172  3.07241740005e-17
6296.93534148  3.28535993497e-17
6297.77426124  3.3251644508e-17
6298.613181  3.28103590589e-17
6299.45210075  3.22292977801e-17
6300.29102051  3.05319176525e-17
6301.12994027  3.16980741159e-17
6301.96886003  3.13450576795e-17
6302.80777979  3.24734583742e-17
6303.64669955  2.88534750236e-17
6304.48561931  2.77666454172e-17
6305.32453907  2.83560924509e-17
6306.16345882  2.77891399067e-17
6307.00237858  2.8009315652e-17
6307.84129834  2.89617545936e-17
6308.6802181  2.91879712619e-17
6309.51913786  2.99953883092e-17
6310.35805762  3.06126752544e-17
6311.19697738  2.87805666473e-17
6312.03589714  2.76355931572e-17
6312.87481689  2.84790768992e-17
6313.71373665  2.98644950209e-17
6314.55265641  2.76623003956e-17
6315.39157617  2.67968785649e-17
6316.23049593  2.82032809453e-17
6317.06941569  2.70909363879e-17
6317.90833545  2.79863045046e-17
6318.74725521  2.78932862137e-17
6319.58617496  2.86995705879e-17
6320.42509472  2.88641261246e-17
6321.26401448  3.00407349745e-17
6322.10293424  2.7392644722e-17
6322.941854  2.63497707788e-17
6323.78077376  2.70107153154e-17
6324.61969352  2.8468286698e-17
6325.45861328  2.54867931373e-17
6326.29753304  2.69500676281e-17
6327.13645279  2.79174300341e-17
6327.97537255  2.92975027338e-17
6328.81429231  2.83221718735e-17
6329.65321207  2.75986918613e-17
6330.49213183  2.83831971184e-17
6331.33105159  2.79570338482e-17
6332.16997135  2.78618893113e-17
6333.00889111  2.81780243233e-17
6333.84781086  2.8083078501e-17
6334.68673062  2.82039565749e-17
6335.52565038  2.77675793757e-17
6336.36457014  2.69715486733e-17
6337.2034899  2.7361347177e-17
6338.04240966  2.60942635827e-17
6338.88132942  2.56301657007e-17
6339.72024918  2.58980329432e-17
6340.55916893  2.50843365155e-17
6341.39808869  2.7257896371e-17
6342.23700845  2.6672046071e-17
6343.07592821  2.82127795019e-17
6343.91484797  2.67648656474e-17
6344.75376773  2.75277308878e-17
6345.59268749  2.66311506122e-17
6346.43160725  2.51637627298e-17
6347.27052701  2.45731234086e-17
6348.10944676  2.55979739401e-17
6348.94836652  2.49309487377e-17
6349.78728628  2.58836261368e-17
6350.62620604  2.54448643627e-17
6351.4651258  2.56575286972e-17
6352.30404556  2.4751529351e-17
6353.14296532  2.59544082672e-17
6353.98188508  2.59433398656e-17
6354.82080483  2.57653909667e-17
6355.65972459  2.66112394121e-17
6356.49864435  2.71941686079e-17
6357.33756411  2.56749162223e-17
6358.17648387  2.62337015976e-17
6359.01540363  2.40903860999e-17
6359.85432339  2.51550391601e-17
6360.69324315  2.59029809361e-17
6361.5321629  2.56545479787e-17
6362.37108266  2.46973995017e-17
6363.21000242  2.6570502925e-17
6364.04892218  2.60774722014e-17
6364.88784194  2.4425220153e-17
6365.7267617  2.74065944849e-17
6366.56568146  2.49009428374e-17
6367.40460122  2.41161593798e-17
6368.24352098  2.28076040544e-17
6369.08244073  2.37291627516e-17
6369.92136049  2.3726221776e-17
6370.76028025  2.39833584316e-17
6371.59920001  2.2783201905e-17
6372.43811977  2.29922893772e-17
6373.27703953  2.41874581681e-17
6374.11595929  2.38236515304e-17
6374.95487905  2.28594486861e-17
6375.7937988  2.22164878183e-17
6376.63271856  2.31388811167e-17
6377.47163832  2.33212216076e-17
6378.31055808  2.27591773133e-17
6379.14947784  2.23384786938e-17
6379.9883976  2.24309604554e-17
6380.82731736  2.13869737107e-17
6381.66623712  2.21682796632e-17
6382.50515687  2.25657088064e-17
6383.34407663  2.20960071735e-17
6384.18299639  2.06352166149e-17
6385.02191615  2.18149452835e-17
6385.86083591  2.12479728678e-17
6386.69975567  2.01150216094e-17
6387.53867543  1.97561748874e-17
6388.37759519  1.97701922133e-17
6389.21651495  1.99177973971e-17
6390.0554347  2.00601366447e-17
6390.89435446  2.01089409435e-17
6391.73327422  2.09013351692e-17
6392.57219398  1.95844417804e-17
6393.41111374  2.00922489195e-17
6394.2500335  1.98446843447e-17
6395.08895326  2.07593933507e-17
6395.92787302  2.00675288268e-17
6396.76679277  1.95958599196e-17
6397.60571253  1.98334708815e-17
6398.44463229  1.97452296888e-17
6399.28355205  1.96435891726e-17
6400.12247181  1.84698934784e-17
6400.96139157  1.66293832191e-17
6401.80031133  1.82048638799e-17
6402.63923109  1.88623348858e-17
6403.47815084  1.88147228744e-17
6404.3170706  1.79154738622e-17
6405.15599036  1.82299655046e-17
6405.99491012  1.73074748361e-17
6406.83382988  1.7753489692e-17
6407.67274964  1.81780572842e-17
6408.5116694  1.76035873678e-17
6409.35058916  1.74047356831e-17
6410.18950891  1.77104083729e-17
6411.02842867  1.77060724209e-17
6411.86734843  1.65303061209e-17
6412.70626819  1.54631373342e-17
6413.54518795  1.59973735113e-17
6414.38410771  1.54423040985e-17
6415.22302747  1.60230216011e-17
6416.06194723  1.72105398809e-17
6416.90086699  1.69869541935e-17
6417.73978674  1.66939515449e-17
6418.5787065  1.69560202962e-17
6419.41762626  1.53983762553e-17
6420.25654602  1.5536965759e-17
6421.09546578  1.59594587711e-17
6421.93438554  1.56501039003e-17
6422.7733053  1.51113688253e-17
6423.61222506  1.43417731224e-17
6424.45114481  1.55777241048e-17
6425.29006457  1.52877121104e-17
6426.12898433  1.57018730205e-17
6426.96790409  1.51210263535e-17
6427.80682385  1.48227637301e-17
6428.64574361  1.50126414647e-17
6429.48466337  1.54043833968e-17
6430.32358313  1.58268744218e-17
6431.16250288  1.511068326e-17
6432.00142264  1.42930979881e-17
6432.8403424  1.3600875778e-17
6433.67926216  1.45963304629e-17
6434.51818192  1.51599565252e-17
6435.35710168  1.47039344034e-17
6436.19602144  1.4524900523e-17
6437.0349412  1.36281692244e-17
6437.87386096  1.30704728049e-17
6438.71278071  1.26688329e-17
6439.55170047  1.36075009218e-17
6440.39062023  1.37192818426e-17
6441.22953999  1.34256135001e-17
6442.06845975  1.31531380667e-17
6442.90737951  1.29372982733e-17
6443.74629927  1.26352103945e-17
6444.58521903  1.33469920799e-17
6445.42413878  1.42306002682e-17
6446.26305854  1.36553633135e-17
6447.1019783  1.23439981641e-17
6447.94089806  1.23865191081e-17
6448.77981782  1.27781418115e-17
6449.61873758  1.30603224646e-17
6450.45765734  1.32650163577e-17
6451.2965771  1.3195621255e-17
6452.13549685  1.33052600327e-17
6452.97441661  1.21973666817e-17
6453.81333637  1.25256610383e-17
6454.65225613  1.25091240116e-17
6455.49117589  1.19215250234e-17
6456.33009565  1.20487381179e-17
6457.16901541  1.21445344386e-17
6458.00793517  1.35670346864e-17
6458.84685493  1.40440072855e-17
6459.68577468  1.37897877597e-17
6460.52469444  1.24909177826e-17
6461.3636142  1.27170509908e-17
6462.20253396  1.36043075786e-17
6463.04145372  1.33912895322e-17
6463.88037348  1.30241802583e-17
6464.71929324  1.35958880422e-17
6465.558213  1.33435364335e-17
6466.39713275  1.42831721953e-17
6467.23605251  1.45216674369e-17
6468.07497227  1.44188545047e-17
6468.91389203  1.38212442764e-17
6469.75281179  1.31639878823e-17
6470.59173155  1.40962115906e-17
6471.43065131  1.35826516646e-17
6472.26957107  1.3196726108e-17
6473.10849082  1.31860829555e-17
6473.94741058  1.38959033281e-17
6474.78633034  1.46918426217e-17
6475.6252501  1.52945916089e-17
6476.46416986  1.37174775143e-17
6477.30308962  1.44715019433e-17
6478.14200938  1.4388951936e-17
6478.98092914  1.4182990244e-17
6479.8198489  1.44652305114e-17
6480.65876865  1.44499116051e-17
6481.49768841  1.30261375969e-17
6482.33660817  1.37675694835e-17
6483.17552793  1.42433537694e-17
6484.01444769  1.33136398262e-17
6484.85336745  1.29809717619e-17
6485.69228721  1.34151909208e-17
6486.53120697  1.28033427935e-17
6487.37012672  1.27400581639e-17
6488.20904648  1.37757426138e-17
6489.04796624  1.4562757636e-17
6489.886886  1.43844570124e-17
6490.72580576  1.50473747847e-17
6491.56472552  1.48567637933e-17
6492.40364528  1.56699217045e-17
6493.24256504  1.48160749976e-17
6494.08148479  1.44682728315e-17
6494.92040455  1.56436874068e-17
6495.75932431  1.56243981833e-17
6496.59824407  1.65107844014e-17
6497.43716383  1.54165248571e-17
6498.27608359  1.57598340868e-17
6499.11500335  1.57695591779e-17
6499.95392311  1.60502653689e-17
6500.79284287  1.7073255932e-17
6501.63176262  1.62358031772e-17
6502.47068238  1.50718842399e-17
6503.30960214  1.55121800905e-17
6504.1485219  1.69408504258e-17
6504.98744166  1.50895221453e-17
6505.82636142  1.49879332949e-17
6506.66528118  1.63151916357e-17
6507.50420094  1.74390536897e-17
6508.34312069  1.70137111106e-17
6509.18204045  1.65448520275e-17
6510.02096021  1.67546290393e-17
6510.85987997  1.69374146508e-17
6511.69879973  1.79206424282e-17
6512.53771949  1.77367758094e-17
6513.37663925  1.66240795272e-17
6514.21555901  1.69507603215e-17
6515.05447876  1.75479611978e-17
6515.89339852  1.73743581866e-17
6516.73231828  1.85694812731e-17
6517.57123804  1.79601429107e-17
6518.4101578  2.07317124108e-17
6519.24907756  1.81843148061e-17
6520.08799732  1.99630645765e-17
6520.92691708  1.80520265415e-17
6521.76583683  1.78070233976e-17
6522.60475659  1.82737939905e-17
6523.44367635  1.97561570031e-17
6524.28259611  1.89333932295e-17
6525.12151587  1.79981053425e-17
6525.96043563  1.81364861959e-17
6526.79935539  1.93265341122e-17
6527.63827515  1.86825876201e-17
6528.47719491  1.77903989365e-17
6529.31611466  1.76514338623e-17
6530.15503442  1.9395998765e-17
6530.99395418  2.02964480132e-17
6531.83287394  2.10696861542e-17
6532.6717937  1.88072830009e-17
6533.51071346  1.98965548094e-17
6534.34963322  2.13559742375e-17
6535.18855298  2.08384817502e-17
6536.02747273  2.1525040595e-17
6536.86639249  2.16608620047e-17
6537.70531225  1.96083550919e-17
6538.54423201  2.00213276889e-17
6539.38315177  1.98013446967e-17
6540.22207153  2.24446518894e-17
6541.06099129  2.12978899682e-17
6541.89991105  2.19415463371e-17
6542.7388308  2.37636198583e-17
6543.57775056  2.05770926027e-17
6544.41667032  2.26145131052e-17
6545.25559008  2.20638352844e-17
6546.09450984  2.09642879454e-17
6546.9334296  2.16088782728e-17
6547.77234936  2.28402926014e-17
6548.61126912  2.06191008631e-17
6549.45018888  2.37903469682e-17
6550.28910863  2.22305965529e-17
6551.12802839  2.17256230836e-17
6551.96694815  2.31802336191e-17
6552.80586791  2.2553130174e-17
6553.64478767  2.29087895143e-17
6554.48370743  2.43203187306e-17
6555.32262719  2.2643147875e-17
6556.16154695  2.52477395077e-17
6557.0004667  2.46761966569e-17
6557.83938646  2.39019252002e-17
6558.67830622  2.34244538275e-17
6559.51722598  2.43468272545e-17
6560.35614574  2.63143598422e-17
6561.1950655  2.53446327328e-17
6562.03398526  2.55858920942e-17
6562.87290502  2.59515865203e-17
6563.71182477  2.59278997433e-17
6564.55074453  2.53199126401e-17
6565.38966429  2.63127502541e-17
6566.22858405  2.56319938748e-17
6567.06750381  2.71273607689e-17
6567.90642357  2.67875985944e-17
6568.74534333  2.70068403812e-17
6569.58426309  2.66703371257e-17
6570.42318285  2.73486890588e-17
6571.2621026  2.72909624757e-17
6572.10102236  2.63329793975e-17
6572.93994212  2.57201237873e-17
6573.77886188  2.74545244396e-17
6574.61778164  2.67235727594e-17
6575.4567014  2.79061430464e-17
6576.29562116  2.61694373051e-17
6577.13454092  2.54447650054e-17
6577.97346067  2.70521274321e-17
6578.81238043  2.78430710414e-17
6579.65130019  2.78980156205e-17
6580.49021995  2.67955273058e-17
6581.32913971  2.72968642985e-17
6582.16805947  2.81832306451e-17
6583.00697923  2.81634585452e-17
6583.84589899  2.79750175169e-17
6584.68481874  2.68869757517e-17
6585.5237385  2.80231660576e-17
6586.36265826  2.82499788697e-17
6587.20157802  2.69951957074e-17
6588.04049778  2.703778024e-17
6588.87941754  2.76003213208e-17
6589.7183373  2.82091628967e-17
6590.55725706  2.89772145873e-17
6591.39617682  2.79563979616e-17
6592.23509657  2.65108289391e-17
6593.07401633  2.89904688492e-17
6593.91293609  2.82798854127e-17
6594.75185585  2.89999674057e-17
6595.59077561  2.87990669739e-17
6596.42969537  2.95803729264e-17
6597.26861513  2.93222228265e-17
6598.10753489  2.72934662793e-17
6598.94645464  2.81929279162e-17
6599.7853744  2.79747790595e-17
6600.62429416  3.04172196018e-17
6601.46321392  2.84820973607e-17
6602.30213368  2.90315232797e-17
6603.14105344  2.77784093198e-17
6603.9799732  2.84125472607e-17
6604.81889296  2.97957199077e-17
6605.65781271  2.89336166103e-17
6606.49673247  2.82927819884e-17
6607.33565223  2.93374841056e-17
6608.17457199  2.91971518751e-17
6609.01349175  2.93557857176e-17
6609.85241151  2.89835337107e-17
6610.69133127  2.91733856124e-17
6611.53025103  2.97151411489e-17
6612.36917078  2.84535619482e-17
6613.20809054  2.87202170319e-17
6614.0470103  2.94567128485e-17
6614.88593006  3.07386205499e-17
6615.72484982  3.10014404423e-17
6616.56376958  3.06920617258e-17
6617.40268934  3.12092760127e-17
6618.2416091  3.08770053775e-17
6619.08052886  3.16251458681e-17
6619.91944861  3.0261745321e-17
6620.75836837  2.89409293065e-17
6621.59728813  2.91822880252e-17
6622.43620789  2.93771674055e-17
6623.27512765  2.94132937147e-17
6624.11404741  3.08936377872e-17
6624.95296717  3.02594799749e-17
6625.79188693  2.9097476646e-17
6626.63080668  3.01575393996e-17
6627.46972644  2.93235542141e-17
6628.3086462  2.90749424136e-17
6629.14756596  2.83665647088e-17
6629.98648572  2.78875036196e-17
6630.82540548  2.85831635918e-17
6631.66432524  2.88877135443e-17
6632.503245  2.91557000155e-17
6633.34216475  2.9363972758e-17
6634.18108451  2.85656369666e-17
6635.02000427  2.83327236173e-17
6635.85892403  3.01444639808e-17
6636.69784379  2.9655029991e-17
6637.53676355  2.93158838317e-17
6638.37568331  2.9308292935e-17
6639.21460307  2.98125510319e-17
6640.05352283  2.86658685965e-17
6640.89244258  2.85547076652e-17
6641.73136234  2.81982932096e-17
6642.5702821  2.86814676904e-17
6643.40920186  2.85670677115e-17
6644.24812162  2.71712568178e-17
6645.08704138  2.82803821991e-17
6645.92596114  2.91012919658e-17
6646.7648809  2.76941145985e-17
6647.60380065  2.69280699251e-17
6648.44272041  2.82513500002e-17
6649.28164017  2.91423265248e-17
6650.12055993  2.944677712e-17
6650.95947969  2.9320374781e-17
6651.79839945  2.89061145136e-17
6652.63731921  2.81274117219e-17
6653.47623897  2.84042211201e-17
6654.31515872  2.75887958756e-17
6655.15407848  2.75182720741e-17
6655.99299824  2.75405678491e-17
6656.831918  2.7588597161e-17
6657.67083776  2.78010230381e-17
6658.50975752  2.80843701457e-17
6659.34867728  2.8359053298e-17
6660.18759704  2.85422283901e-17
6661.0265168  2.71991960865e-17
6661.86543655  2.76020501375e-17
6662.70435631  2.79988036512e-17
6663.54327607  2.85038566063e-17
6664.38219583  2.78018775107e-17
6665.22111559  2.67116101422e-17
6666.06003535  2.75166823576e-17
6666.89895511  2.85147461648e-17
6667.73787487  2.75405479776e-17
6668.57679462  2.62884275906e-17
6669.41571438  2.61558452284e-17
6670.25463414  2.59452077825e-17
6671.0935539  2.5697072897e-17
6671.93247366  2.63881425626e-17
6672.77139342  2.65420271268e-17
6673.61031318  2.61380602743e-17
6674.44923294  2.65232684713e-17
6675.28815269  2.65095372944e-17
6676.12707245  2.5798178871e-17
6676.96599221  2.61869241874e-17
6677.80491197  2.46571995439e-17
6678.64383173  2.61393320475e-17
6679.48275149  2.64490485788e-17
6680.32167125  2.58568394125e-17
6681.16059101  2.39762245785e-17
6681.99951077  2.54828188459e-17
6682.83843052  2.523345193e-17
6683.67735028  2.54775727812e-17
6684.51627004  2.63695031358e-17
6685.3551898  2.54370350086e-17
6686.19410956  2.62085045899e-17
6687.03302932  2.4535844555e-17
6687.87194908  2.47271073301e-17
6688.71086884  2.45563717702e-17
6689.54978859  2.49290212063e-17
6690.38870835  2.52310474837e-17
6691.22762811  2.22001534805e-17
6692.06654787  2.49439049277e-17
6692.90546763  2.50283387492e-17
6693.74438739  2.41292149271e-17
6694.58330715  2.38297123248e-17
6695.42222691  2.20312063518e-17
6696.26114666  2.43951745098e-17
6697.10006642  2.43623269911e-17
6697.93898618  2.40480598961e-17
6698.77790594  2.32711057926e-17
6699.6168257  2.32726557663e-17
6700.45574546  2.38493254531e-17
6701.29466522  2.38957849199e-17
6702.13358498  2.2426032334e-17
6702.97250474  2.30149428384e-17
6703.81142449  2.34298588639e-17
6704.65034425  2.26198982701e-17
6705.48926401  2.22064726039e-17
6706.32818377  2.31183737729e-17
6707.16710353  2.132791574e-17
6708.00602329  2.33402584636e-17
6708.84494305  2.08238563577e-17
6709.68386281  2.32310648065e-17
6710.52278256  2.33129749529e-17
6711.36170232  2.38134376014e-17
6712.20062208  2.25286087959e-17
6713.03954184  2.44288566296e-17
6713.8784616  2.1275713422e-17
6714.71738136  2.20670544605e-17
6715.55630112  2.13974260971e-17
6716.39522088  2.12928227466e-17
6717.23414063  2.15951073529e-17
6718.07306039  2.10402962691e-17
6718.91198015  2.15906362751e-17
6719.75089991  2.21445332719e-17
6720.58981967  2.19904499931e-17
6721.42873943  1.98107915874e-17
6722.26765919  2.14400106298e-17
6723.10657895  2.14716658611e-17
6723.9454987  2.13652939509e-17
6724.78441846  2.01985016009e-17
6725.62333822  2.16654523113e-17
6726.46225798  2.10125557149e-17
6727.30117774  2.019985286e-17
6728.1400975  2.13708778304e-17
6728.97901726  1.99206787584e-17
6729.81793702  2.31021785353e-17
6730.65685678  2.08630826141e-17
6731.49577653  1.84586879637e-17
6732.33469629  2.11076207659e-17
6733.17361605  2.18639880398e-17
6734.01253581  1.9770216059e-17
6734.85145557  1.99125115895e-17
6735.69037533  1.97699656787e-17
6736.52929509  2.05650902426e-17
6737.36821485  1.94125417531e-17
6738.2071346  2.14066861962e-17
6739.04605436  1.84909651715e-17
6739.88497412  2.00111137599e-17
6740.72389388  1.93866611672e-17
6741.56281364  1.92496792645e-17
6742.4017334  1.84998834815e-17
6743.24065316  1.95608901293e-17
6744.07957292  2.05622684956e-17
6744.91849267  1.70867764714e-17
6745.75741243  1.93424292908e-17
6746.59633219  1.81704425419e-17
6747.43525195  1.73686312326e-17
6748.27417171  1.79073663077e-17
6749.11309147  1.80463631762e-17
6749.95201123  1.63789094631e-17
6750.79093099  1.64880673515e-17
6751.62985075  1.68973756518e-17
6752.4687705  1.73804626982e-17
6753.30769026  1.50567660353e-17
6754.14661002  1.88726899021e-17
6754.98552978  1.72335152597e-17
6755.82444954  1.72537543388e-17
6756.6633693  1.74537844009e-17
6757.50228906  1.60038277606e-17
6758.34120882  1.80585404052e-17
6759.18012857  1.70008125478e-17
6760.01904833  1.87858834287e-17
6760.85796809  1.8057761444e-17
6761.69688785  1.70678807028e-17
6762.53580761  1.57271236811e-17
6763.37472737  1.78621666912e-17
6764.21364713  1.73934089526e-17
6765.05256689  1.69288103099e-17
6765.89148664  1.63297236323e-17
6766.7304064  1.68616964505e-17
6767.56932616  1.57926060939e-17
6768.40824592  1.53115757433e-17
6769.24716568  1.56843642796e-17
6770.08608544  1.53554519207e-17
6770.9250052  1.47358578994e-17
6771.76392496  1.54147960404e-17
6772.60284472  1.51319536678e-17
6773.44176447  1.58530073751e-17
6774.28068423  1.56712133493e-17
6775.11960399  1.53010796396e-17
6775.95852375  1.54783191275e-17
6776.79744351  1.48082595535e-17
6777.63636327  1.41786860864e-17
6778.47528303  1.30363614616e-17
6779.31420279  1.37917927898e-17
6780.15312254  1.30438231937e-17
6780.9920423  1.34774919133e-17
6781.83096206  1.44345390459e-17
6782.66988182  1.43634667922e-17
6783.50880158  1.40790287416e-17
6784.34772134  1.41433208541e-17
6785.1866411  1.37866560181e-17
6786.02556086  1.22146290165e-17
6786.86448061  1.31694922759e-17
6787.70340037  1.34437978706e-17
6788.54232013  1.34256989474e-17
6789.38123989  1.26391807116e-17
6790.22015965  1.29982937111e-17
6791.05907941  1.31996571479e-17
6791.89799917  1.35642169138e-17
6792.73691893  1.29954679899e-17
6793.57583869  1.13886520283e-17
6794.41475844  1.26307631623e-17
6795.2536782  1.30149618893e-17
6796.09259796  1.3121462964e-17
6796.93151772  1.30373987516e-17
6797.77043748  1.37049942649e-17
6798.60935724  1.21528248105e-17
6799.448277  1.11771461997e-17
6800.28719676  1.2672596554e-17
6801.12611651  1.25381959535e-17
6801.96503627  1.18545144956e-17
6802.80395603  1.17052301737e-17
6803.64287579  1.1576773126e-17
6804.48179555  1.20922685319e-17
6805.32071531  1.17064025897e-17
6806.15963507  1.20488911281e-17
6806.99855483  1.27325109844e-17
6807.83747458  1.26039148366e-17
6808.67639434  1.24651027726e-17
6809.5153141  1.18311536106e-17
6810.35423386  1.17053056852e-17
6811.19315362  1.14065919798e-17
6812.03207338  1.0427394134e-17
6812.87099314  1.0731012115e-17
6813.7099129  1.15760080749e-17
6814.54883265  1.12659755875e-17
6815.38775241  1.11065071438e-17
6816.22667217  1.17404682287e-17
6817.06559193  1.06872531792e-17
6817.90451169  1.17603039172e-17
6818.74343145  1.19757582043e-17
6819.58235121  1.12968876263e-17
6820.42127097  1.13880101802e-17
6821.26019073  1.15581098535e-17
6822.09911048  1.12162770731e-17
6822.93803024  1.15646296786e-17
6823.77695  1.01122904506e-17
6824.61586976  9.83897644173e-18
6825.45478952  9.84771988288e-18
6826.29370928  1.11851722813e-17
6827.13262904  1.2674410818e-17
6827.9715488  1.10169107178e-17
6828.81046855  1.02950840107e-17
6829.64938831  1.22631193463e-17
6830.48830807  1.18048279041e-17
6831.32722783  9.49671046362e-18
6832.16614759  1.13954361437e-17
6833.00506735  1.12257875525e-17
6833.84398711  9.93067328079e-18
6834.68290687  1.04604761358e-17
6835.52182662  1.05821132994e-17
6836.36074638  1.08948105492e-17
6837.19966614  1.18270183603e-17
6838.0385859  1.09004381459e-17
6838.87750566  1.19820216876e-17
6839.71642542  1.17082585838e-17
6840.55534518  9.81532940771e-18
6841.39426494  9.90334207861e-18
6842.2331847  1.12912679782e-17
6843.07210445  8.11304897877e-18
6843.91102421  9.00457196847e-18
6844.74994397  1.10293979414e-17
6845.58886373  8.66832902903e-18
6846.42778349  9.48418945846e-18
6847.26670325  9.79098885983e-18
6848.10562301  8.52543934204e-18
6848.94454277  1.1143070625e-17
6849.78346252  7.45713986945e-18
6850.62238228  1.04022408435e-17
6851.46130204  9.88819605396e-18
6852.3002218  1.02401513546e-17
6853.13914156  9.01167800155e-18
6853.97806132  8.63420178851e-18
6854.81698108  8.47620184549e-18
6855.65590084  9.49787691815e-18
6856.49482059  1.01816656819e-17
6857.33374035  1.05395088952e-17
6858.17266011  1.00606286363e-17
6859.01157987  9.01567415159e-18
6859.85049963  6.61283941053e-18
6860.68941939  1.08195334952e-17
6861.52833915  9.45687415345e-18
6862.36725891  9.25133771062e-18
6863.20617867  1.20168503906e-17
6864.04509842  1.0346813388e-17
6864.88401818  1.14840787398e-17
6865.72293794  1.18779667894e-17
6866.5618577  1.22252662076e-17
6867.40077746  6.6802732004e-18
6868.23969722  6.87114848214e-18
6869.07861698  6.83874409695e-18
6869.91753674  7.49862948485e-18
6870.75645649  6.0626206204e-18
6871.59537625  5.95764368652e-18
6872.43429601  7.16290320329e-18
6873.27321577  6.59199226482e-18
6874.11213553  7.65043350752e-18
6874.95105529  6.3526822934e-18
6875.78997505  8.20261361047e-18
6876.62889481  7.26854980528e-18
6877.46781456  7.73065259293e-18
6878.30673432  8.00185824023e-18
6879.14565408  7.99220866064e-18
6879.98457384  9.17158957875e-18
6880.8234936  8.53196711572e-18
6881.66241336  9.92531792308e-18
6882.50133312  9.00136670243e-18
6883.34025288  1.03200763424e-17
6884.17917264  9.05904161969e-18
6885.01809239  8.90800860956e-18
6885.85701215  9.64509659566e-18
6886.69593191  9.1581127565e-18
6887.53485167  8.82809951888e-18
6888.37377143  9.92244451038e-18
6889.21269119  8.81989061993e-18
6890.05161095  9.37397639562e-18
6890.89053071  7.93176763654e-18
6891.72945046  8.1069126728e-18
6892.56837022  9.33409636825e-18
6893.40728998  8.30412098793e-18
6894.24620974  7.59266320727e-18
6895.0851295  8.08975565668e-18
6895.92404926  8.97778126993e-18
6896.76296902  7.91548893884e-18
6897.60188878  9.75657944462e-18
6898.44080853  8.51941232908e-18
6899.27972829  9.11175264695e-18
6900.11864805  1.22605897098e-17
6900.95756781  9.65791368553e-18
6901.79648757  9.3388277622e-18
6902.63540733  1.16758243914e-17
6903.47432709  8.7442777383e-18
6904.31324685  8.47303433522e-18
6905.15216661  8.05050754165e-18
6905.99108636  8.42522162215e-18
6906.83000612  8.75813609252e-18
6907.66892588  9.4533032526e-18
6908.50784564  1.11072960406e-17
6909.3467654  9.62556891471e-18
6910.18568516  8.29545504547e-18
6911.02460492  9.77366492348e-18
6911.86352468  9.5983231598e-18
6912.70244443  1.07141352865e-17
6913.54136419  1.0137537137e-17
6914.38028395  1.01495812271e-17
6915.21920371  1.02004879261e-17
6916.05812347  1.00838424726e-17
6916.89704323  1.02563147978e-17
6917.73596299  9.92226368012e-18
6918.57488275  9.72234489822e-18
6919.4138025  1.14071205606e-17
6920.25272226  1.05586073527e-17
6921.09164202  1.08971076897e-17
6921.93056178  1.03543665289e-17
6922.76948154  9.89434229566e-18
6923.6084013  1.09433604934e-17
6924.44732106  1.0035081891e-17
6925.28624082  1.14922280244e-17
6926.12516057  1.29916010043e-17
6926.96408033  1.17954744092e-17
6927.80300009  1.05480397118e-17
6928.64191985  9.45081932046e-18
6929.48083961  1.00989368314e-17
6930.31975937  1.05576714071e-17
6931.15867913  9.94206161288e-18
6931.99759889  1.10707742895e-17
6932.83651865  1.14512312212e-17
6933.6754384  1.14277093773e-17
6934.51435816  1.10731171343e-17
6935.35327792  1.05529439874e-17
6936.19219768  1.15826034116e-17
6937.03111744  1.16186542092e-17
6937.8700372  1.00888778998e-17
6938.70895696  1.04390626536e-17
6939.54787672  1.03080262908e-17
6940.38679647  1.09065824005e-17
6941.22571623  1.28058446099e-17
6942.06463599  1.34030911906e-17
6942.90355575  1.32225252208e-17
6943.74247551  1.27416458933e-17
6944.58139527  1.18001581117e-17
6945.42031503  1.14785902434e-17
6946.25923479  1.22069506855e-17
6947.09815454  1.32405406839e-17
6947.9370743  1.37070390378e-17
6948.77599406  1.22722562423e-17
6949.61491382  1.2719904532e-17
6950.45383358  1.20562177344e-17
6951.29275334  1.1731063068e-17
6952.1316731  1.34118644389e-17
6952.97059286  1.24784981219e-17
6953.80951262  1.26124138588e-17
6954.64843237  1.21296527043e-17
6955.48735213  1.34476231261e-17
6956.32627189  1.37677423652e-17
6957.16519165  1.26239293682e-17
6958.00411141  1.33580843273e-17
6958.84303117  1.25650800478e-17
6959.68195093  1.06524185148e-17
6960.52087069  1.24412470883e-17
6961.35979044  1.4916517265e-17
6962.1987102  1.33532635117e-17
6963.03762996  1.52560191234e-17
6963.87654972  1.1547315678e-17
6964.71546948  1.26581639146e-17
6965.55438924  1.49602980594e-17
6966.393309  1.36569530301e-17
6967.23222876  1.44850105599e-17
6968.07114851  1.33864826267e-17
6968.91006827  1.43843874623e-17
6969.74898803  1.31221385935e-17
6970.58790779  1.39120170927e-17
6971.42682755  1.37595871192e-17
6972.26574731  1.31141741135e-17
6973.10466707  1.49962793069e-17
6973.94358683  1.45856892976e-17
6974.78250659  1.37448504465e-17
6975.62142634  1.3295717759e-17
6976.4603461  1.5967367611e-17
6977.29926586  1.43732018191e-17
6978.13818562  1.57824319078e-17
6978.97710538  1.459924958e-17
6979.81602514  1.48074428366e-17
6980.6549449  1.59005716949e-17
6981.49386466  1.63035429875e-17
6982.33278441  1.48528292448e-17
6983.17170417  1.4548901269e-17
6984.01062393  1.64403639315e-17
6984.84954369  1.67785661966e-17
6985.68846345  1.47113544055e-17
6986.52738321  1.64145131529e-17
6987.36630297  1.47451338956e-17
6988.20522273  1.71848917912e-17
6989.04414248  1.52861561753e-17
6989.88306224  1.68343433897e-17
6990.721982  1.72062297619e-17
6991.56090176  1.49298510127e-17
6992.39982152  1.58042626907e-17
6993.23874128  1.58240069705e-17
6994.07766104  1.73794174596e-17
6994.9165808  1.50922743421e-17
6995.75550056  1.75150103475e-17
6996.59442031  1.64231651853e-17
6997.43334007  1.48049688402e-17
6998.27225983  1.57367653121e-17
6999.11117959  1.59577955301e-17
6999.95009935  1.66067337323e-17
7000.78901911  1.58187986616e-17
7001.62793887  1.89560049606e-17
7002.46685863  1.84546480964e-17
7003.30577838  1.64978560313e-17
7004.14469814  1.56988843534e-17
7004.9836179  1.40508728739e-17
7005.82253766  1.6370044806e-17
7006.66145742  1.55257185142e-17
7007.50037718  1.69735707671e-17
7008.33929694  1.7094011669e-17
7009.1782167  1.62029556585e-17
7010.01713645  1.79021659473e-17
7010.85605621  1.73444874122e-17
7011.69497597  1.83084756447e-17
7012.53389573  1.77620065986e-17
7013.37281549  1.77812938349e-17
7014.21173525  1.71289417164e-17
7015.05065501  1.55010560488e-17
7015.88957477  1.73825809956e-17
7016.72849452  1.96327910228e-17
7017.56741428  1.91879605057e-17
7018.40633404  1.97216223977e-17
7019.2452538  2.19448251275e-17
7020.08417356  1.93725186512e-17
7020.92309332  2.2366914749e-17
7021.76201308  2.35197374646e-17
7022.60093284  2.49781831913e-17
7023.4398526  2.41310828441e-17
7024.27877235  2.59399617178e-17
7025.11769211  2.51175814633e-17
7025.95661187  2.3768647337e-17
7026.79553163  2.24312585273e-17
7027.63445139  2.30980651437e-17
7028.47337115  2.1424371793e-17
7029.31229091  2.08493514372e-17
7030.15121067  2.00811209035e-17
7030.99013042  1.85504901215e-17
7031.82905018  1.78586792505e-17
7032.66796994  1.87866266212e-17
7033.5068897  2.04701841632e-17
7034.34580946  2.0166468812e-17
7035.18472922  1.90367883953e-17
7036.02364898  1.87193458415e-17
7036.86256874  1.86615477212e-17
7037.70148849  1.8177180953e-17
7038.54040825  1.84569094683e-17
7039.37932801  1.85715101488e-17
7040.21824777  1.96114768978e-17
7041.05716753  1.99547980503e-17
7041.89608729  1.99114584022e-17
7042.73500705  2.00517906327e-17
7043.57392681  2.19603049926e-17
7044.41284657  2.0801004182e-17
7045.25176632  1.95082287807e-17
7046.09068608  2.02255665255e-17
7046.92960584  1.97760821132e-17
7047.7685256  2.04257118421e-17
7048.60744536  2.21219592966e-17
7049.44636512  2.13842711925e-17
7050.28528488  2.06282814763e-17
7051.12420464  2.03349787687e-17
7051.96312439  1.98329860179e-17
7052.80204415  1.97662556776e-17
7053.64096391  2.14756401525e-17
7054.47988367  2.23952713184e-17
7055.31880343  2.16096930025e-17
7056.15772319  2.14758587385e-17
7056.99664295  2.09989835096e-17
7057.83556271  2.06753569583e-17
7058.67448246  2.12220803592e-17
7059.51340222  2.14323601188e-17
7060.35232198  2.16252523535e-17
7061.19124174  2.17697575899e-17
7062.0301615  2.22596486233e-17
7062.86908126  2.36573075625e-17
7063.70800102  2.24296290678e-17
7064.54692078  2.28110020736e-17
7065.38584054  2.28235012201e-17
7066.22476029  2.1829093761e-17
7067.06368005  2.26942970057e-17
7067.90259981  2.34171808742e-17
7068.74151957  2.34306139793e-17
7069.58043933  2.33064968578e-17
7070.41935909  2.31976012726e-17
7071.25827885  2.29375236413e-17
7072.09719861  2.28011657023e-17
7072.93611836  2.25791617829e-17
7073.77503812  2.30430410788e-17
7074.61395788  2.220478353e-17
7075.45287764  2.37331171716e-17
7076.2917974  2.4555318583e-17
7077.13071716  2.47888876904e-17
7077.96963692  2.42235844772e-17
7078.80855668  2.44362686832e-17
7079.64747643  2.6525255617e-17
7080.48639619  2.43697589161e-17
7081.32531595  2.60246538683e-17
7082.16423571  2.75486356607e-17
7083.00315547  2.69493919986e-17
7083.84207523  2.61566798296e-17
7084.68099499  2.68352900916e-17
7085.51991475  2.73165171696e-17
7086.35883451  2.59565543846e-17
7087.19775426  2.60236205525e-17
7088.03667402  2.71270229541e-17
7088.87559378  2.83371748237e-17
7089.71451354  2.74838348389e-17
7090.5534333  2.7897777163e-17
7091.39235306  2.71369388113e-17
7092.23127282  2.77875501901e-17
7093.07019258  2.69412844441e-17
7093.90911233  2.62412328798e-17
7094.74803209  2.55654642362e-17
7095.58695185  2.70834845915e-17
7096.42587161  2.62374175601e-17
7097.26479137  2.73841993527e-17
7098.10371113  2.88798444472e-17
7098.94263089  2.64267726753e-17
7099.78155065  2.57913828327e-17
7100.6204704  2.88811162205e-17
7101.45939016  2.7532003251e-17
7102.29830992  2.8753998509e-17
7103.13722968  2.69278712105e-17
7103.97614944  2.99126236901e-17
7104.8150692  2.79178870776e-17
7105.65398896  2.69840875628e-17
7106.49290872  2.59147448387e-17
7107.33182848  2.65451469456e-17
7108.17074823  2.86447054947e-17
7109.00966799  2.97664492513e-17
7109.84858775  2.67382180234e-17
7110.68750751  2.5648348084e-17
7111.52642727  2.71146032934e-17
7112.36534703  2.60983968458e-17
7113.20426679  2.5763185235e-17
7114.04318655  2.64033640988e-17
7114.8821063  2.79726528135e-17
7115.72102606  2.93289195076e-17
7116.55994582  2.64833268424e-17
7117.39886558  2.80034337007e-17
7118.23778534  2.69657859508e-17
7119.0767051  2.81737122171e-17
7119.91562486  2.63699800508e-17
7120.75454462  2.71246781222e-17
7121.59346437  2.7152617391e-17
7122.43238413  3.05605325508e-17
7123.27130389  2.94656748757e-17
7124.11022365  2.79855295178e-17
7124.94914341  2.66869894068e-17
7125.78806317  2.8620203988e-17
7126.62698293  2.85468385682e-17
7127.46590269  2.66998462396e-17
7128.30482244  2.95079414651e-17
7129.1437422  2.75739518971e-17
7129.98266196  2.72727403495e-17
7130.82158172  2.68694888694e-17
7131.66050148  2.91527192969e-17
7132.49942124  3.00866777834e-17
7133.338341  2.88099167895e-17
7134.17726076  2.84932055053e-17
7135.01618052  2.85708234169e-17
7135.85510027  2.91856463014e-17
7136.69402003  2.78781441633e-17
7137.53293979  2.7845793431e-17
7138.37185955  2.77523777109e-17
7139.21077931  2.8115548462e-17
7140.04969907  2.72071446694e-17
7140.88861883  2.95973232794e-17
7141.72753859  2.94524404853e-17
7142.56645834  2.82277427091e-17
7143.4053781  2.89152355124e-17
7144.24429786  2.87511767621e-17
7145.08321762  3.03956391993e-17
7145.92213738  2.97222153876e-17
7146.76105714  2.91083463331e-17
7147.5999769  3.00461400108e-17
7148.43889666  3.17587814175e-17
7149.27781641  3.18312327503e-17
7150.11673617  3.09286115518e-17
7150.95565593  2.80684928514e-17
7151.79457569  2.98218707453e-17
7152.63349545  2.97560763506e-17
7153.47241521  2.72148150519e-17
7154.31133497  2.90115922082e-17
7155.15025473  2.98767755814e-17
7155.98917449  2.86039292646e-17
7156.82809424  3.06704614518e-17
7157.667014  3.17973717873e-17
7158.50593376  3.02824513793e-17
7159.34485352  2.9070352107e-17
7160.18377328  3.03429400949e-17
7161.02269304  3.2362953201e-17
7161.8616128  3.175254178e-17
7162.70053256  3.18452023847e-17
7163.53945231  3.09062959054e-17
7164.37837207  3.07715674258e-17
7165.21729183  3.02765098136e-17
7166.05621159  2.99313227313e-17
7166.89513135  2.81154491047e-17
7167.73405111  3.04774499884e-17
7168.57297087  3.25959659076e-17
7169.41189063  3.16810244056e-17
7170.25081038  3.04522331093e-17
7171.08973014  3.11225569736e-17
7171.9286499  3.25157448351e-17
7172.76756966  3.27139824917e-17
7173.60648942  3.44821844926e-17
7174.44540918  3.23969930071e-17
7175.28432894  3.27174003823e-17
7176.1232487  3.16361149125e-17
7176.96216846  3.3530878224e-17
7177.80108821  3.51697965247e-17
7178.64000797  3.32067350148e-17
7179.47892773  3.23981455516e-17
7180.31784749  3.20626159975e-17
7181.15676725  3.06518816394e-17
7181.99568701  3.17651204123e-17
7182.83460677  3.32600700059e-17
7183.67352653  3.41940483638e-17
7184.51244628  3.45141974101e-17
7185.35136604  3.38949829335e-17
7186.1902858  3.35557970313e-17
7187.02920556  3.38621155434e-17
7187.86812532  3.68505442426e-17
7188.70704508  3.65778283646e-17
7189.54596484  3.58360864832e-17
7190.3848846  3.43044541798e-17
7191.22380435  3.44630284079e-17
7192.06272411  3.53042468038e-17
7192.90164387  3.602846206e-17
7193.74056363  3.64206650099e-17
7194.57948339  3.8464066821e-17
7195.41840315  3.70686930993e-17
7196.25732291  3.7282192035e-17
7197.09624267  3.45565832282e-17
7197.93516243  3.82573043093e-17
7198.77408218  3.79230862713e-17
7199.61300194  3.44762230554e-17
7200.4519217  3.51833687299e-17
7201.29084146  3.99675412697e-17
7202.12976122  3.8317494953e-17
7202.96868098  3.5585487537e-17
7203.80760074  3.65946197459e-17
7204.6465205  3.69968379102e-17
7205.48544025  3.67382506382e-17
7206.32436001  3.87743596246e-17
7207.16327977  3.63487700779e-17
7208.00219953  3.70842524503e-17
7208.84111929  3.82295836265e-17
7209.68003905  4.28249773233e-17
7210.51895881  3.96953023066e-17
7211.35787857  3.61705628501e-17
7212.19679832  3.9347929364e-17
7213.03571808  4.00198230735e-17
7213.87463784  4.12225827609e-17
7214.7135576  4.01256584543e-17
7215.55247736  3.82748706774e-17
7216.39139712  3.90570509741e-17
7217.23031688  4.01862862701e-17
7218.06923664  4.00331568212e-17
7218.90815639  3.93718545984e-17
7219.74707615  4.09474028222e-17
7220.58599591  4.22992779242e-17
7221.42491567  4.0397837803e-17
7222.26383543  4.13043339357e-17
7223.10275519  4.24344038328e-17
7223.94167495  3.92734113997e-17
7224.78059471  4.02882467168e-17
7225.61951447  4.13903972166e-17
7226.45843422  4.33824511824e-17
7227.29735398  4.47623847819e-17
7228.13627374  4.3197606888e-17
7228.9751935  4.22847717604e-17
7229.81411326  4.22679406362e-17
7230.65303302  4.05893191642e-17
7231.49195278  4.19581644906e-17
7232.33087254  4.03794368337e-17
7233.16979229  4.12367709813e-17
7234.00871205  4.31208831919e-17
7234.84763181  4.35665403616e-17
7235.68655157  4.32841272124e-17
7236.52547133  4.56151882374e-17
7237.36439109  4.44039831806e-17
7238.20331085  4.17638613825e-17
7239.04223061  4.33111325227e-17
7239.88115036  4.48507928948e-17
7240.72007012  4.62686014917e-17
7241.55898988  4.8314924407e-17
7242.39790964  4.7335301312e-17
7243.2368294  4.76630412549e-17
7244.07574916  4.64720454701e-17
7244.91466892  4.6184247156e-17
7245.75358868  4.57730073501e-17
7246.59250844  4.74378380309e-17
7247.43142819  4.73216694924e-17
7248.27034795  4.6976740739e-17
7249.10926771  4.55859374524e-17
7249.94818747  4.28704233458e-17
7250.78710723  4.19604497081e-17
7251.62602699  4.53131420886e-17
7252.46494675  4.73873446583e-17
7253.30386651  4.72716331632e-17
7254.14278626  4.59367481571e-17
7254.98170602  4.6209324935e-17
7255.82062578  4.56265149679e-17
7256.65954554  4.75044272838e-17
7257.4984653  4.67862132077e-17
7258.33738506  4.79682469654e-17
7259.17630482  4.70886369142e-17
7260.01522458  4.82366308658e-17
7260.85414433  4.72791048311e-17
7261.69306409  4.58741729385e-17
7262.53198385  4.576400558e-17
7263.37090361  4.42732091211e-17
7264.20982337  4.49324645838e-17
7265.04874313  4.66970499795e-17
7265.88766289  4.55837714636e-17
7266.72658265  4.62441397279e-17
7267.56550241  4.83786124272e-17
7268.40442216  4.91441006999e-17
7269.24334192  4.62027077397e-17
7270.08226168  4.39016128722e-17
7270.92118144  4.55049215216e-17
7271.7601012  4.90288859913e-17
7272.59902096  4.62565991315e-17
7273.43794072  4.89332844109e-17
7274.27686048  4.58613955916e-17
7275.11578023  4.34406944234e-17
7275.95469999  5.00121654344e-17
7276.79361975  5.21023645271e-17
7277.63253951  4.94797097398e-17
7278.47145927  4.95329453735e-17
7279.31037903  6.11457653229e-17
7280.14929879  4.95485643389e-17
7280.98821855  5.07668038915e-17
7281.8271383  4.99764762973e-17
7282.66605806  4.87531893946e-17
7283.50497782  4.88169966436e-17
7284.34389758  5.24687743257e-17
7285.18281734  5.26642299783e-17
7286.0217371  4.92646608304e-17
7286.86065686  4.94144916174e-17
7287.69957662  4.92076297484e-17
7288.53849638  4.7156954984e-17
7289.37741613  4.76209137657e-17
7290.21633589  4.5232006929e-17
7291.05525565  4.49833156426e-17
7291.89417541  4.50699949388e-17
7292.73309517  4.58832740659e-17
7293.57201493  4.64881214789e-17
7294.41093469  4.67345474191e-17
7295.24985445  4.79187074227e-17
7296.0887742  4.83213627591e-17
7296.92769396  4.68513319729e-17
7297.76661372  4.9613464518e-17
7298.60553348  5.05058121731e-17
7299.44445324  4.77915102254e-17
7300.283373  4.9432296443e-17
7301.12229276  4.81807125853e-17
7301.96121252  4.86874943573e-17
7302.80013227  4.88590247755e-17
7303.63905203  4.70892131865e-17
7304.47797179  4.90495920496e-17
7305.31689155  4.65494646672e-17
7306.15581131  4.93019992984e-17
7306.99473107  4.73994066328e-17
7307.83365083  4.56509568603e-17
7308.67257059  4.87404915335e-17
7309.51149035  4.69709780164e-17
7310.3504101  4.66027996582e-17
7311.18932986  4.70285456278e-17
7312.02824962  4.4440467176e-17
7312.86716938  5.17538191685e-17
7313.70608914  4.85672919129e-17
7314.5450089  5.47649808148e-17
7315.38392866  4.99984342575e-17
7316.22284842  4.9018572705e-17
7317.06176817  5.13761025109e-17
7317.90068793  4.88751405272e-17
7318.73960769  5.78801297963e-17
7319.57852745  4.85904421605e-17
7320.41744721  4.90514997095e-17
7321.25636697  4.51256548903e-17
7322.09528673  4.75376126173e-17
7322.93420649  4.51748963611e-17
7323.77312624  4.65140934734e-17
7324.612046  4.47808056227e-17
7325.45096576  4.62024295393e-17
7326.28988552  4.87399351327e-17
7327.12880528  4.70999835163e-17
7327.96772504  4.42686784288e-17
7328.8066448  4.50515939694e-17
7329.64556456  4.55431144623e-17
7330.48448431  4.64384030931e-17
7331.32340407  4.89974890889e-17
7332.16232383  4.82608343006e-17
7333.00124359  4.62666938318e-17
7333.84016335  4.59186452596e-17
7334.67908311  4.4955992389e-17
7335.51800287  4.52908860565e-17
7336.35692263  4.14561518684e-17
7337.19584239  4.75330819251e-17
7338.03476214  5.0746833077e-17
7338.8736819  4.84091151139e-17
7339.71260166  4.6424532816e-17
7340.55152142  4.95393042398e-17
7341.39044118  4.76310879518e-17
7342.22936094  4.40966710957e-17
7343.0682807  5.12508129735e-17
7343.90720046  4.9515359134e-17
7344.74612021  4.50443408876e-17
7345.58503997  4.59321379791e-17
7346.42395973  4.68437609477e-17
7347.26287949  4.64517368408e-17
7348.10179925  4.51901377687e-17
7348.94071901  4.48905159377e-17
7349.77963877  4.36664937911e-17
7350.61855853  4.35174578624e-17
7351.45747828  4.41429318479e-17
7352.29639804  4.29827169502e-17
7353.1353178  4.18467054874e-17
7353.97423756  4.27000852151e-17
7354.81315732  4.39080313528e-17
7355.65207708  4.32540418263e-17
7356.49099684  4.37800194258e-17
7357.3299166  4.38021761006e-17
7358.16883636  4.49015843393e-17
7359.00775611  4.46396189196e-17
7359.84667587  4.23421009143e-17
7360.68559563  4.48162364308e-17
7361.52451539  4.63111661529e-17
7362.36343515  4.31899563769e-17
7363.20235491  4.54789495271e-17
7364.04127467  4.3672574457e-17
7364.88019443  4.36940157592e-17
7365.71911418  4.2531515644e-17
7366.55803394  4.13590201858e-17
7367.3969537  4.29952359682e-17
7368.23587346  4.24468831079e-17
7369.07479322  4.14858596968e-17
7369.91371298  4.21582501927e-17
7370.75263274  4.58158700832e-17
7371.5915525  4.40518808312e-17
7372.43047225  5.1497556857e-17
7373.26939201  4.32474047596e-17
7374.10831177  4.18289006618e-17
7374.94723153  4.29419804631e-17
7375.78615129  4.42281406562e-17
7376.62507105  4.51384918516e-17
7377.46399081  4.32278512457e-17
7378.30291057  4.13834024637e-17
7379.14183033  4.24427895878e-17
7379.98075008  4.344528473e-17
7380.81966984  4.44385595161e-17
7381.6585896  4.45763879429e-17
7382.49750936  4.53693981838e-17
7383.33642912  4.39667316373e-17
7384.17534888  4.39946112917e-17
7385.01426864  4.51726111435e-17
7385.8531884  4.32476233456e-17
7386.69210815  4.44400498754e-17
7387.53102791  4.45087057598e-17
7388.36994767  4.05695470643e-17
7389.20886743  4.39311816004e-17
7390.04778719  4.66085623807e-17
7390.88670695  4.45929408667e-17
7391.72562671  4.11058578216e-17
7392.56454647  4.54853878792e-17
7393.40346622  4.00254466958e-17
7394.24238598  4.26968859105e-17
7395.08130574  4.75158335003e-17
7395.9202255  4.19866402887e-17
7396.75914526  4.27663167818e-17
7397.59806502  4.03487354324e-17
7398.43698478  4.73795749185e-17
7399.27590454  4.87740345532e-17
7400.1148243  4.73350628545e-17
7400.95374405  4.5691673476e-17
7401.79266381  4.52592109538e-17
7402.63158357  4.48756123448e-17
7403.47050333  4.50381807358e-17
7404.30942309  5.16719686365e-17
7405.14834285  4.18868855737e-17
7405.98726261  4.43133892074e-17
7406.82618237  4.62833858558e-17
7407.66510212  4.55125720326e-17
7408.50402188  4.28014892609e-17
7409.34294164  4.52147783756e-17
7410.1818614  4.24668340509e-17
7411.02078116  4.32076419738e-17
7411.85970092  4.40019438594e-17
7412.69862068  4.53644899339e-17
7413.53754044  4.71348181807e-17
7414.37646019  4.41211924738e-17
7415.21537995  4.58680724012e-17
7416.05429971  4.44782229446e-17
7416.89321947  4.25912095013e-17
7417.73213923  4.38586110389e-17
7418.57105899  4.33176503606e-17
7419.40997875  4.41828734768e-17
7420.24889851  4.60593153049e-17
7421.08781826  4.55904880161e-17
7421.92673802  4.3277847832e-17
7422.76565778  4.45763482e-17
7423.60457754  4.55831157055e-17
7424.4434973  4.22760283193e-17
7425.28241706  4.3980323714e-17
7426.12133682  4.65984279376e-17
7426.96025658  4.54362060227e-17
7427.79917634  4.61582751615e-17
7428.63809609  4.33834844982e-17
7429.47701585  4.29578776288e-17
7430.31593561  4.57029008493e-17
7431.15485537  4.42863838971e-17
7431.99377513  4.46325446809e-17
7432.83269489  4.28956600964e-17
7433.67161465  4.39398654272e-17
7434.51053441  4.36515703267e-17
7435.34945416  4.41811247886e-17
7436.18837392  4.07530003568e-17
7437.02729368  4.25531556608e-17
7437.86621344  4.24001255692e-17
7438.7051332  4.30425697792e-17
7439.54405296  4.19694514782e-17
7440.38297272  4.55913623602e-17
7441.22189248  4.60436963395e-17
7442.06081223  4.40068521093e-17
7442.89973199  4.29950372537e-17
7443.73865175  4.29760003977e-17
7444.57757151  4.29421394347e-17
7445.41649127  4.15915559774e-17
7446.25541103  4.22088031797e-17
7447.09433079  4.10924247165e-17
7447.93325055  4.23122738571e-17
7448.77217031  4.28044501081e-17
7449.61109006  4.10130581166e-17
7450.45000982  4.11733214186e-17
7451.28892958  4.09534636166e-17
7452.12784934  4.14470706124e-17
7452.9667691  4.23910443133e-17
7453.80568886  4.36884120083e-17
7454.64460862  4.23717888713e-17
7455.48352838  3.95019530284e-17
7456.32244813  3.86980731005e-17
7457.16136789  3.84807389736e-17
7458.00028765  3.90684174476e-17
7458.83920741  3.94103456109e-17
7459.67812717  4.12542777351e-17
7460.51704693  4.27616668608e-17
7461.35596669  4.31337201532e-17
7462.19488645  4.21503413528e-17
7463.0338062  4.23364176776e-17
7463.87272596  4.08805353688e-17
7464.71164572  4.0720888082e-17
7465.55056548  3.98941559784e-17
7466.38948524  3.87922240645e-17
7467.228405  3.95535989456e-17
7468.06732476  4.32459938861e-17
7468.90624452  4.30310642055e-17
7469.74516428  4.04147285416e-17
7470.58408403  4.03300363912e-17
7471.42300379  3.86216077334e-17
7472.26192355  3.99462390676e-17
7473.10084331  3.91595280787e-17
7473.93976307  3.87265290272e-17
7474.77868283  4.06734350423e-17
7475.61760259  3.89282441888e-17
7476.45652235  4.12092092703e-17
7477.2954421  3.95370857647e-17
7478.13436186  3.9230787124e-17
7478.97328162  4.20913032535e-17
7479.81220138  4.1284005435e-17
7480.65112114  3.46365658433e-17
7481.4900409  4.14675382133e-17
7482.32896066  4.21974168348e-17
7483.16788042  3.8504882794e-17
7484.00680017  4.10735865751e-17
7484.84571993  4.10166747218e-17
7485.68463969  3.83444406489e-17
7486.52355945  3.99092582858e-17
7487.36247921  3.79779513645e-17
7488.20139897  3.52008556122e-17
7489.04031873  3.86448772097e-17
7489.87923849  3.62129685397e-17
7490.71815825  3.6971660774e-17
7491.557078  3.80851976188e-17
7492.39599776  3.62910236234e-17
7493.23491752  3.51957287763e-17
7494.07383728  3.61327077242e-17
7494.91275704  3.70392833427e-17
7495.7516768  3.77579942053e-17
7496.59059656  3.58545868098e-17
7497.42951632  3.67007134557e-17
7498.26843607  3.41224515036e-17
7499.10735583  3.83757183225e-17
7499.94627559  3.42165428533e-17
7500.78519535  3.33991503345e-17
7501.62411511  3.33750065141e-17
7502.46303487  3.45600806047e-17
7503.30195463  3.3433249755e-17
7504.14087439  3.46476143734e-17
7504.97979414  3.464920409e-17
7505.8187139  3.5274697947e-17
7506.65763366  3.44701026466e-17
7507.49655342  3.55858054803e-17
7508.33547318  3.51920128138e-17
7509.17439294  3.61222752092e-17
7510.0133127  3.55577271113e-17
7510.85223246  3.40793304416e-17
7511.69115222  3.49954046166e-17
7512.53007197  3.38281552231e-17
7513.36899173  3.33876050179e-17
7514.20791149  3.29601699744e-17
7515.04683125  3.36663022046e-17
7515.88575101  3.27171420534e-17
7516.72467077  3.28142538645e-17
7517.56359053  3.61508106217e-17
7518.40251029  3.36607183251e-17
7519.24143004  3.30242951667e-17
7520.0803498  3.66311037412e-17
7520.91926956  3.5406664294e-17
7521.75818932  3.58458433687e-17
7522.59710908  3.36031109708e-17
7523.43602884  3.07956913748e-17
7524.2749486  3.37934795304e-17
7525.11386836  3.55588399129e-17
7525.95278811  3.60416567075e-17
7526.79170787  3.55000601426e-17
7527.63062763  3.46101964196e-17
7528.46954739  3.28719605761e-17
7529.30846715  3.19253439714e-17
7530.14738691  3.11984261971e-17
7530.98630667  3.23283768655e-17
7531.82522643  3.22908396829e-17
7532.66414618  3.21572041335e-17
7533.50306594  3.0323903239e-17
7534.3419857  3.20151828292e-17
7535.18090546  3.19066648017e-17
7536.01982522  3.17156603555e-17
7536.85874498  3.21753666454e-17
7537.69766474  3.36626855994e-17
7538.5365845  3.30356815116e-17
7539.37550426  2.9850763844e-17
7540.21442401  3.04480402318e-17
7541.05334377  3.1063499003e-17
7541.89226353  2.97331446891e-17
7542.73118329  3.03094964325e-17
7543.57010305  3.2066769132e-17
7544.40902281  2.95531887731e-17
7545.24794257  3.08435021008e-17
7546.08686233  3.13854762233e-17
7546.92578208  3.30337937232e-17
7547.76470184  3.20403202225e-17
7548.6036216  3.07536036286e-17
7549.44254136  2.94080079071e-17
7550.28146112  3.00874328988e-17
7551.12038088  3.23029016574e-17
7551.95930064  3.15096529591e-17
7552.7982204  2.92530304127e-17
7553.63714015  2.68919833589e-17
7554.47605991  2.80141245446e-17
7555.31497967  2.89355242702e-17
7556.15389943  2.94614819983e-17
7556.99281919  2.99360918811e-17
7557.83173895  2.79332675855e-17
7558.67065871  2.98102459429e-17
7559.50957847  2.9030013049e-17
7560.34849823  3.17699889193e-17
7561.18741798  3.29222751056e-17
7562.02633774  3.23393459099e-17
7562.8652575  2.98766762241e-17
7563.70417726  2.97289915545e-17
7564.54309702  3.05685010051e-17
7565.38201678  2.9054355584e-17
7566.22093654  2.83699229851e-17
7567.0598563  3.15457792682e-17
7567.89877605  2.66439478306e-17
7568.73769581  3.4150589487e-17
7569.57661557  3.027100542e-17
7570.41553533  2.97288524543e-17
7571.25445509  3.37852130042e-17
7572.09337485  3.06912072531e-17
7572.93229461  2.98861549092e-17
7573.77121437  3.34097815641e-17
7574.61013412  3.37554455614e-17
7575.44905388  2.97085438251e-17
7576.28797364  2.75852587562e-17
7577.1268934  3.05071975598e-17
7577.96581316  3.32335018676e-17
7578.80473292  2.99255798802e-17
7579.64365268  2.93490890366e-17
7580.48257244  3.02675477865e-17
7581.3214922  3.00686742432e-17
7582.16041195  2.69902477145e-17
7582.99933171  2.99777225838e-17
7583.83825147  3.14682010995e-17
7584.67717123  3.19960863589e-17
7585.51609099  2.83559533507e-17
7586.35501075  3.05786354483e-17
7587.19393051  2.92197854648e-17
7588.03285027  2.91324901535e-17
7588.87177002  3.05331496828e-17
7589.71068978  3.01312892047e-17
7590.54960954  2.76290355764e-17
7591.3885293  2.85374393689e-17
7592.22744906  2.5902325178e-17
7593.06636882  2.46625449658e-17
7593.90528858  2.1943414254e-17
7594.74420834  2.03828689804e-17
7595.58312809  1.77729140414e-17
7596.42204785  1.6985706266e-17
7597.26096761  1.56672450193e-17
7598.09988737  1.39017614337e-17
7598.93880713  1.23342591629e-17
7599.77772689  1.0441645943e-17
7600.61664665  1.27740880342e-17
7601.45556641  1.1282087365e-17
7602.29448617  9.11997545593e-18
7603.13340592  9.79123725305e-18
7603.97232568  9.25950289237e-18
7604.81124544  9.47436103575e-18
7605.6501652  8.13014638051e-18
7606.48908496  8.42645762679e-18
7607.32800472  8.27063360833e-18
7608.16692448  1.0110468238e-17
7609.00584424  1.01841416654e-17
7609.84476399  1.07787572651e-17
7610.68368375  1.14564991444e-17
7611.52260351  1.28214715238e-17
7612.36152327  1.26931138335e-17
7613.20044303  1.32400359489e-17
7614.03936279  1.52169061343e-17
7614.87828255  1.59924811586e-17
7615.71720231  1.71746679265e-17
7616.55612206  1.95044591653e-17
7617.39504182  2.09756941618e-17
7618.23396158  2.22033726566e-17
7619.07288134  2.27832813909e-17
7619.9118011  2.27694508567e-17
7620.75072086  2.21480902628e-17
7621.58964062  1.93879647348e-17
7622.42856038  1.81912777647e-17
7623.26748013  1.70518881541e-17
7624.10639989  1.64613561388e-17
7624.94531965  1.32669677347e-17
7625.78423941  1.25837552433e-17
7626.62315917  1.46776941442e-17
7627.46207893  1.57956086711e-17
7628.30099869  1.56132324116e-17
7629.13991845  1.42516699742e-17
7629.97883821  1.4170212897e-17
7630.81775796  1.29216415522e-17
7631.65667772  1.69289335129e-17
7632.49559748  1.4265945629e-17
7633.33451724  1.42562881009e-17
7634.173437  1.33135941218e-17
7635.01235676  1.48294802826e-17
7635.85127652  1.48040428303e-17
7636.69019628  1.54670122684e-17
7637.52911603  1.42894972801e-17
7638.36803579  1.42631318307e-17
7639.20695555  1.53580829016e-17
7640.04587531  1.31700963682e-17
7640.88479507  1.6410246751e-17
7641.72371483  1.59994202714e-17
7642.56263459  1.70069965452e-17
7643.40155435  1.6335665198e-17
7644.2404741  1.74673109017e-17
7645.07939386  1.52284593994e-17
7645.91831362  1.33330959699e-17
7646.75723338  1.52745850258e-17
7647.59615314  1.75911955271e-17
7648.4350729  1.84896377582e-17
7649.27399266  1.88288256476e-17
7650.11291242  1.79850001165e-17
7650.95183218  1.77877679556e-17
7651.79075193  1.60488465468e-17
7652.62967169  1.62436126599e-17
7653.46859145  1.91006433358e-17
7654.30751121  1.82191117147e-17
7655.14643097  1.60116292947e-17
7655.98535073  2.06223001677e-17
7656.82427049  1.75299934262e-17
7657.66319025  1.77846044196e-17
7658.50211  1.70031315468e-17
7659.34102976  2.06375813183e-17
7660.17994952  1.7839390027e-17
7661.01886928  1.80916959314e-17
7661.85778904  1.74478448223e-17
7662.6967088  1.99197646713e-17
7663.53562856  2.13441705919e-17
7664.37454832  1.91052773596e-17
7665.21346807  2.06043959848e-17
7666.05238783  1.86225738323e-17
7666.89130759  1.75273028309e-17
7667.73022735  1.75965866534e-17
7668.56914711  1.9628771027e-17
7669.40806687  2.10939293319e-17
7670.24698663  1.76840468978e-17
7671.08590639  1.96046411166e-17
7671.92482615  1.70628432884e-17
7672.7637459  1.8144901758e-17
7673.60266566  1.68055297768e-17
7674.44158542  1.84793463305e-17
7675.28050518  1.82964951432e-17
7676.11942494  1.91494019302e-17
7676.9583447  1.70663168191e-17
7677.79726446  1.77606752109e-17
7678.63618422  1.87384184661e-17
7679.47510397  1.7608471772e-17
7680.31402373  1.72169881688e-17
7681.15294349  1.94391456599e-17
7681.99186325  1.62634046312e-17
7682.83078301  1.75496204644e-17
7683.66970277  1.64920853602e-17
7684.50862253  1.70693313192e-17
7685.34754229  1.73487716984e-17
7686.18646204  1.71728099452e-17
7687.0253818  1.7470369119e-17
7687.86430156  1.82807748334e-17
7688.70322132  1.79019751813e-17
7689.54214108  1.97287880452e-17
7690.38106084  1.89220247688e-17
7691.2199806  1.76739820048e-17
7692.05890036  1.64682634573e-17
7692.89782012  1.65147805514e-17
7693.73673987  1.75139889546e-17
7694.57565963  1.65986400878e-17
7695.41457939  1.79822220868e-17
7696.25349915  1.89151611675e-17
7697.09241891  1.7120303594e-17
7697.93133867  1.64909904429e-17
7698.77025843  1.69186758667e-17
7699.60917819  1.64340686539e-17
7700.44809794  1.54480032324e-17
7701.2870177  1.57820225558e-17
7702.12593746  1.64930848945e-17
7702.96485722  1.66685637712e-17
7703.80377698  1.67353100087e-17
7704.64269674  1.65416090057e-17
7705.4816165  1.49749274261e-17
7706.32053626  1.40957148041e-17
7707.15945601  1.45478778889e-17
7707.99837577  1.38262379736e-17
7708.83729553  1.40288294665e-17
7709.67621529  1.65772027598e-17
7710.51513505  1.63179398582e-17
7711.35405481  1.46521513732e-17
7712.19297457  1.27623102216e-17
7713.03189433  1.74361524569e-17
7713.87081409  1.71205460257e-17
7714.70973384  1.27855459164e-17
7715.5486536  1.83867195073e-17
7716.38757336  1.70027698863e-17
7717.22649312  1.65788302321e-17
7718.06541288  1.78340505665e-17
7718.90433264  1.93256756652e-17
7719.7432524  2.01602490459e-17
7720.58217216  1.47872872176e-17
7721.42109191  1.56157560866e-17
7722.26001167  1.42803166669e-17
7723.09893143  1.44946044994e-17
7723.93785119  1.57785132565e-17
7724.77677095  1.54442117584e-17
7725.61569071  1.48427862103e-17
7726.45461047  1.55029438372e-17
7727.29353023  1.42250243373e-17
7728.13244998  1.45460934321e-17
7728.97136974  1.513651218e-17
7729.8102895  1.39248143111e-17
7730.64920926  1.43842026577e-17
7731.48812902  1.37640760813e-17
7732.32704878  1.2924324199e-17
7733.16596854  1.47215087201e-17
7734.0048883  1.4046988004e-17
7734.84380805  1.44151782852e-17
7735.68272781  1.41637169177e-17
7736.52164757  1.59368828086e-17
7737.36056733  1.6011756472e-17
7738.19948709  1.32505539111e-17
7739.03840685  1.34954537234e-17
7739.87732661  1.45983056858e-17
7740.71624637  1.34805103877e-17
7741.55516613  1.32504287209e-17
7742.39408588  1.21118101229e-17
7743.23300564  1.34565891275e-17
7744.0719254  1.42742598467e-17
7744.91084516  1.59664952541e-17
7745.74976492  1.4712997775e-17
7746.58868468  5.43345650527e-18
7747.42760444  2.48166083732e-17
7748.2665242  1.98329442879e-17
7749.10544395  1.88668854495e-17
7749.94436371  1.39892574467e-17
7750.78328347  1.82608258776e-17
7751.62220323  2.15875363278e-17
7752.46112299  2.0607317089e-17
7753.30004275  2.81068248923e-17
7754.13896251  1.50142351555e-17
7754.97788227  1.42332014419e-17
7755.81680202  1.01015340309e-17
7756.65572178  1.52967436877e-17
7757.49464154  1.51100712191e-17
7758.3335613  1.47827128082e-17
7759.17248106  1.44832976403e-17
7760.01140082  1.42026848452e-17
7760.85032058  1.42080243057e-17
7761.68924034  1.43174425103e-17
7762.5281601  1.73801805235e-17
7763.36707985  1.30467224393e-17
7764.20599961  1.48852634371e-17
7765.04491937  1.47835136279e-17
7765.88383913  1.55290608933e-17
7766.72275889  1.41179767976e-17
7767.56167865  1.50387008936e-17
7768.40059841  1.4870860605e-17
7769.23951817  1.36840557105e-17
7770.07843792  1.24217273559e-17
7770.91735768  1.22613050823e-17
7771.75627744  1.26514036449e-17
7772.5951972  1.39189522313e-17
7773.43411696  1.45046793282e-17
7774.27303672  1.44689583968e-17
7775.11195648  1.41182788437e-17
7775.95087624  1.30667667782e-17
7776.78979599  1.60027864963e-17
7777.62871575  1.52289224044e-17
7778.46763551  1.35470479748e-17
7779.30655527  1.3976933169e-17
7780.14547503  1.40868938643e-17
7780.98439479  1.32548501202e-17
7781.82331455  1.40614385277e-17
7782.66223431  1.5589605249e-17
7783.50115407  1.52108373912e-17
7784.34007382  1.38793623272e-17
7785.17899358  1.47187962662e-17
7786.01791334  1.50023102941e-17
7786.8568331  1.34154711084e-17
7787.69575286  1.24700149968e-17
7788.53467262  1.45857191048e-17
7789.37359238  1.37187214675e-17
7790.21251214  1.44851278015e-17
7791.05143189  1.42851136366e-17
7791.89035165  1.64977626355e-17
7792.72927141  1.54530684669e-17
7793.56819117  1.54388941565e-17
7794.40711093  1.84113203712e-17
7795.24603069  1.84076779331e-17
7796.08495045  1.68222496209e-17
7796.92387021  1.80942593494e-17
7797.76278996  1.47605779921e-17
7798.60170972  1.47847178382e-17
7799.44062948  1.49174214163e-17
7800.27954924  1.43797415156e-17
7801.118469  1.55140042902e-17
7801.95738876  1.47520829441e-17
7802.79630852  1.55041440732e-17
7803.63522828  1.50168542136e-17
7804.47414804  1.43321175814e-17
7805.31306779  1.53137894236e-17
7806.15198755  1.36949154618e-17
7806.99090731  1.55430782192e-17
7807.82982707  1.62503113281e-17
7808.66874683  1.27232528725e-17
7809.50766659  1.43030476267e-17
7810.34658635  1.24369409435e-17
7811.18550611  1.67056558331e-17
7812.02442586  1.50976138026e-17
7812.86334562  1.60361765057e-17
7813.70226538  1.57670414643e-17
7814.54118514  1.78481831468e-17
7815.3801049  1.54397625391e-17
7816.21902466  1.68934808462e-17
7817.05794442  1.79547716559e-17
7817.89686418  1.70695856739e-17
7818.73578393  1.66876761387e-17
7819.57470369  1.51626014161e-17
7820.41362345  1.77615117993e-17
7821.25254321  1.88012738722e-17
7822.09146297  1.68498312034e-17
7822.93038273  1.55064630722e-17
7823.76930249  2.13057590653e-17
7824.60822225  1.61727212365e-17
7825.447142  1.35610176092e-17
7826.28606176  1.47319213637e-17
7827.12498152  1.42720719993e-17
7827.96390128  1.71393742314e-17
7828.80282104  1.44759750083e-17
7829.6417408  1.50036774504e-17
7830.48066056  1.72258349415e-17
7831.31958032  1.7130040608e-17
7832.15850008  1.42479023459e-17
7832.99741983  1.41147059557e-17
7833.83633959  1.52307068613e-17
7834.67525935  1.30505218619e-17
7835.51417911  1.67177535763e-17
7836.35309887  1.35541083035e-17
7837.19201863  1.65657548133e-17
7838.03093839  1.54231957053e-17
7838.86985815  1.84064796843e-17
7839.7087779  1.70709965473e-17
7840.54769766  1.63776297412e-17
7841.38661742  1.65663668542e-17
7842.22553718  1.5289629706e-17
7843.06445694  1.72932051427e-17
7843.9033767  1.68153462767e-17
7844.74229646  1.61061220478e-17
7845.58121622  1.47056572588e-17
7846.42013597  1.73474701179e-17
7847.25905573  1.59781200565e-17
7848.09797549  1.5196951217e-17
7848.93689525  1.53126150205e-17
7849.77581501  1.77942480378e-17
7850.61473477  1.30424480889e-17
7851.45365453  1.53981616436e-17
7852.29257429  1.19709632217e-17
7853.13149405  1.5250163005e-17
7853.9704138  1.65063729379e-17
7854.80933356  1.59047268166e-17
7855.64825332  1.70970003361e-17
7856.48717308  1.7848622306e-17
7857.32609284  1.50020440166e-17
7858.1650126  1.48115363568e-17
7859.00393236  1.46857540073e-17
7859.84285212  1.54638686038e-17
7860.68177187  1.32800749479e-17
7861.52069163  1.50496739122e-17
7862.35961139  1.56274742849e-17
7863.19853115  1.58785958505e-17
7864.03745091  1.63480848587e-17
7864.87637067  1.42757164245e-17
7865.71529043  1.37955703538e-17
7866.55421019  1.64885303565e-17
7867.39312994  1.35818130891e-17
7868.2320497  1.41776527706e-17
7869.07096946  1.37153949856e-17
7869.90988922  1.46389388414e-17
7870.74880898  1.82893652644e-17
7871.58772874  1.50374807861e-17
7872.4266485  1.40772323618e-17
7873.26556826  1.36122939173e-17
7874.10448802  1.55783580042e-17
7874.94340777  1.25012867089e-17
7875.78232753  1.32547726215e-17
7876.62124729  1.35237824728e-17
7877.46016705  1.35058305984e-17
7878.29908681  1.27553055329e-17
7879.13800657  1.37823955777e-17
7879.97692633  1.43054878416e-17
7880.81584609  1.57129712293e-17
7881.65476584  1.70161791456e-17
7882.4936856  1.41220266006e-17
7883.33260536  1.48329041347e-17
7884.17152512  1.51934796734e-17
7885.01044488  1.65898290837e-17
7885.84936464  1.41170150191e-17
7886.6882844  1.2768643255e-17
7887.52720416  1.31625988675e-17
7888.36612391  1.05887324818e-17
7889.20504367  1.59839026505e-17
7890.04396343  1.33553778348e-17
7890.88288319  1.35831007595e-17
7891.72180295  1.40372728486e-17
7892.56072271  1.99557121373e-17
7893.39964247  1.37448285879e-17
7894.23856223  1.28578998791e-17
7895.07748199  1.12628915373e-17
7895.91640174  1.50594963735e-17
7896.7553215  1.37165654144e-17
7897.59424126  1.34993564776e-17
7898.43316102  1.35724615814e-17
7899.27208078  1.22992377068e-17
7900.11100054  1.45048323384e-17
7900.9499203  1.55609585564e-17
7901.78884006  1.38834618088e-17
7902.62775981  1.28278641716e-17
7903.46667957  1.35899921809e-17
7904.30559933  1.62645730729e-17
7905.14451909  1.5501332262e-17
7905.98343885  1.46129926797e-17
7906.82235861  1.34575191117e-17
7907.66127837  1.29971828966e-17
7908.50019813  1.31008383786e-17
7909.33911788  6.83335297062e-18
7910.17803764  2.25147782617e-17
7911.0169574  1.88357766833e-17
7911.85587716  1.29252680932e-17
7912.69479692  1.34963697976e-17
7913.53371668  1.66523983408e-17
7914.37263644  1.15804354356e-17
7915.2115562  1.41400221922e-17
7916.05047596  2.74937109531e-17
7916.88939571  5.36079850931e-18
7917.72831547  1.62390938905e-17
7918.56723523  1.21905408362e-17
7919.40615499  1.30520698484e-17
7920.24507475  1.49302325447e-17
7921.08399451  1.34623240301e-17
7921.92291427  1.35836849804e-17
7922.76183403  1.67850919831e-17
7923.60075378  1.70145318018e-17
7924.43967354  1.49352739334e-17
7925.2785933  1.19671796963e-17
7926.11751306  1.13004088485e-17
7926.95643282  1.18926696805e-17
7927.79535258  1.24083955953e-17
7928.63427234  1.15859338678e-17
7929.4731921  1.33252964229e-17
7930.31211185  1.15592862437e-17
7931.15103161  1.50388280709e-17
7931.98995137  1.23975875097e-17
7932.82887113  1.26493767563e-17
7933.66779089  1.21234190282e-17
7934.50671065  1.28892928071e-17
7935.34563041  1.215150932e-17
7936.18455017  1.15623921525e-17
7937.02346992  1.22624278196e-17
7937.86238968  1.22280343015e-17
7938.70130944  1.15864087956e-17
7939.5402292  1.22165406507e-17
7940.37914896  1.17304708986e-17
7941.21806872  1.2064204073e-17
7942.05698848  1.23570020456e-17
7942.89590824  1.21209052888e-17
7943.734828  1.3919276136e-17
7944.57374775  1.25430227304e-17
7945.41266751  1.1532424008e-17
7946.25158727  1.25771897138e-17
7947.09050703  1.4013985488e-17
7947.92942679  1.19396001009e-17
7948.76834655  1.2168445763e-17
7949.60726631  1.20487778608e-17
7950.44618607  1.25445607812e-17
7951.28510582  1.45274301595e-17
7952.12402558  1.38568737991e-17
7952.96294534  1.12635035782e-17
7953.8018651  1.18281112905e-17
7954.64078486  1.12602108778e-17
7955.47970462  1.07078439831e-17
7956.31862438  1.1780278706e-17
7957.15754414  1.01282213978e-17
7957.99646389  1.06871597834e-17
7958.83538365  1.00931383402e-17
7959.67430341  1.057359838e-17
7960.51322317  1.20858897942e-17
7961.35214293  9.97585501293e-18
7962.19106269  1.22620144933e-17
7963.02998245  9.47177973347e-18
7963.86890221  9.26288700152e-18
7964.70782197  1.17100589378e-17
7965.54674172  1.07800687813e-17
7966.38566148  1.33646597924e-17
7967.22458124  1.77847494813e-17
7968.063501  1.43138477637e-17
7968.90242076  1.18943667029e-17
7969.74134052  1.02983628012e-17
7970.58026028  1.15926782404e-17
7971.41918004  1.108994031e-17
7972.25809979  1.15540242819e-17
7973.09701955  1.13298563608e-17
7973.93593931  1.04902296686e-17
7974.77485907  1.13917102455e-17
7975.61377883  1.19667822671e-17
7976.45269859  1.20176094802e-17
7977.29161835  1.24733057101e-17
7978.13053811  1.16251422399e-17
7978.96945786  1.12267274725e-17
7979.80837762  1.22257828654e-17
7980.64729738  1.15148000126e-17
7981.48621714  1.29892343138e-17
7982.3251369  1.36024217773e-17
7983.16405666  9.53868096829e-18
7984.00297642  1.01440410649e-17
7984.84189618  1.10014924541e-17
7985.68081594  1.02927232816e-17
7986.51973569  1.05437097213e-17
7987.35865545  1.04024554552e-17
7988.19757521  1.07358150462e-17
7989.03649497  3.03266455001e-18
7989.87541473  1.70274800433e-17
7990.71433449  1.3356894027e-17
7991.55325425  9.66286565265e-18
7992.39217401  1.10685407377e-17
7993.23109376  8.8720889636e-18
7994.07001352  1.23975577026e-17
7994.90893328  1.27715921792e-17
7995.74785304  1.95147327086e-17
7996.5867728  1.11587114489e-17
7997.42569256  1.23002908941e-17
7998.26461232  1.04743344901e-17
7999.10353208  8.81815186743e-18
7999.94245183  1.14351333537e-17
8000.78137159  9.09660662231e-18
8001.62029135  1.18238687344e-17
8002.45921111  1.13626243937e-17
8003.29813087  1.14910516342e-17
8004.13705063  1.23599549442e-17
8004.97597039  1.05563042508e-17
8005.81489015  1.0304087768e-17
8006.65380991  1.02067216022e-17
8007.49272966  1.0522226689e-17
8008.33164942  8.68138457639e-18
8009.17056918  1.02043747831e-17
8010.00948894  1.09473347848e-17
8010.8484087  9.51331704037e-18
8011.68732846  1.1256190882e-17
8012.52624822  1.05135845922e-17
8013.36516798  9.8160984331e-18
8014.20408773  9.01287426328e-18
8015.04300749  9.98621400355e-18
8015.88192725  1.12066314678e-17
8016.72084701  1.04623837957e-17
8017.55976677  1.19970524578e-17
8018.39868653  1.11720948753e-17
8019.23760629  1.05869539864e-17
8020.07652605  1.04200019519e-17
8020.9154458  9.20986796668e-18
8021.75436556  9.80568181526e-18
8022.59328532  7.44525872521e-18
8023.43220508  1.21887822122e-17
8024.27112484  1.24895387035e-17
8025.1100446  1.26961541664e-17
8025.94896436  1.18820086437e-17
8026.78788412  1.1166554713e-17
8027.62680387  1.18033435063e-17
8028.46572363  1.33534522906e-17
8029.30464339  1.33057071405e-17
8030.14356315  1.1183791215e-17
8030.98248291  1.15824245685e-17
8031.82140267  1.03587700438e-17
8032.66032243  1.1821408648e-17
8033.49924219  1.25616661315e-17
8034.33816195  1.0429003722e-17
8035.1770817  8.80896727993e-18
8036.01600146  1.01268264215e-17
8036.85492122  1.04821539084e-17
8037.69384098  8.36922584302e-18
8038.53276074  8.97921400199e-18
8039.3716805  8.55940959805e-18
8040.21060026  8.61765880042e-18
8041.04952002  9.51934206618e-18
8041.88843977  9.60036991989e-18
8042.72735953  9.90859807903e-18
8043.56627929  1.03378911038e-17
8044.40519905  9.89798274661e-18
8045.24411881  1.11217664357e-17
8046.08303857  1.02891166122e-17
8046.92195833  1.18921252026e-17
8047.76087809  9.00899535484e-18
8048.59979784  9.12589715016e-18
8049.4387176  1.12184490234e-17
8050.27763736  1.07489520666e-17
8051.11655712  1.0052741655e-17
8051.95547688  9.41387232016e-18
8052.79439664  1.01699772908e-17
8053.6333164  1.03769027485e-17
8054.47223616  1.11939475167e-17
8055.31115592  1.1460229017e-17
8056.15007567  1.10389461766e-17
8056.98899543  9.99301600333e-18
8057.82791519  9.45620647249e-18
8058.66683495  9.26928958502e-18
8059.50575471  9.8584445083e-18
8060.34467447  1.04816034691e-17
8061.18359423  7.88743640277e-18
8062.02251399  1.01444881727e-17
8062.86143374  1.1218933887e-17
8063.7003535  1.18016782782e-17
8064.53927326  1.63507933384e-17
8065.37819302  1.1313289527e-17
8066.21711278  8.63233983297e-18
8067.05603254  8.84264542552e-18
8067.8949523  1.07502079426e-17
8068.73387206  1.03131392167e-17
8069.57279181  8.91521996136e-18
8070.41171157  1.0992230368e-17
8071.25063133  1.17445875818e-17
8072.08955109  9.99895160758e-18
8072.92847085  1.049218502e-17
8073.76739061  9.96931929067e-18
8074.60631037  1.01431468493e-17
8075.44523013  7.69850653668e-18
8076.28414989  1.00406240404e-17
8077.12306964  9.45131809403e-18
8077.9619894  9.02183032902e-18
8078.80090916  1.11517842589e-17
8079.63982892  1.00070094835e-17
8080.47874868  8.65340556471e-18
8081.31766844  9.64028372874e-18
8082.1565882  1.02344899764e-17
8082.99550796  9.37928604898e-18
8083.83442771  9.69133350218e-18
8084.67334747  9.61545036873e-18
8085.51226723  9.25886700574e-18
8086.35118699  9.22974935956e-18
8087.19010675  9.37103740711e-18
8088.02902651  8.80605412431e-18
8088.86794627  9.31725332116e-18
8089.70686603  9.85249896832e-18
8090.54578578  8.46786179492e-18
8091.38470554  8.84649055248e-18
8092.2236253  8.44599921776e-18
8093.06254506  8.20284014508e-18
8093.90146482  9.23881869261e-18
8094.74038458  8.97315320756e-18
8095.57930434  9.71045779255e-18
8096.4182241  8.58335271678e-18
8097.25714386  8.94099522844e-18
8098.09606361  9.85066284568e-18
8098.93498337  9.12096306735e-18
8099.77390313  8.65641807761e-18
8100.61282289  7.84239377082e-18
8101.45174265  9.43752928991e-18
8102.29066241  9.46727884842e-18
8103.12958217  9.37530182182e-18
8103.96850193  8.81653035653e-18
8104.80742168  1.04915789406e-17
8105.64634144  1.05718953961e-17
8106.4852612  9.20586188091e-18
8107.32418096  9.21926716591e-18
8108.16310072  7.44560846286e-18
8109.00202048  7.4088760743e-18
8109.84094024  8.70213236481e-18
8110.67986  8.59574058318e-18
8111.51877975  9.4996653493e-18
8112.35769951  8.90048328873e-18
8113.19661927  7.80102735846e-18
8114.03553903  8.47215402967e-18
8114.87445879  8.39047836645e-18
8115.71337855  8.99184032587e-18
8116.55229831  9.00540060824e-18
8117.39121807  8.83682110143e-18
8118.23013783  8.37304513709e-18
8119.06905758  7.67896892e-18
8119.90797734  8.75479967486e-18
8120.7468971  8.24688920417e-18
8121.58581686  7.8262839805e-18
8122.42473662  7.14316687204e-18
8123.26365638  7.25033761479e-18
8124.10257614  7.42688756307e-18
8124.9414959  8.51248315197e-18
8125.78041565  8.81747822503e-18
8126.61933541  8.43475793444e-18
8127.45825517  8.33094944224e-18
8128.29717493  8.41233100789e-18
8129.13609469  7.72471897582e-18
8129.97501445  8.12450089953e-18
8130.81393421  8.38933178338e-18
8131.65285397  1.03494244975e-17
8132.49177372  9.87151197853e-18
8133.33069348  8.18792462934e-18
8134.16961324  7.95668048238e-18
8135.008533  8.75898659088e-18
8135.84745276  8.07133879019e-18
8136.68637252  1.04227422258e-17
8137.52529228  9.02604506508e-18
8138.36421204  5.46845014133e-18
8139.20313179  9.11614225184e-18
8140.04205155  9.0064855898e-18
8140.88097131  8.77299994247e-18
8141.71989107  8.02347838562e-18
8142.55881083  6.82411671733e-18
8143.39773059  7.99075009568e-18
8144.23665035  6.91010846104e-18
8145.07557011  7.47667549898e-18
8145.91448987  9.2877144001e-18
8146.75340962  7.27512129616e-18
8147.59232938  7.6544316447e-18
8148.43124914  1.00068405761e-17
8149.2701689  6.30663615288e-18
8150.10908866  7.89580824767e-18
8150.94800842  8.48361191187e-18
8151.78692818  8.32130781123e-18
8152.62584794  5.84532226208e-18
8153.46476769  6.74373866027e-18
8154.30368745  6.96655929654e-18
8155.14260721  5.79802024545e-18
8155.98152697  7.29577370159e-18
8156.82044673  6.75346375141e-18
8157.65936649  7.53592622279e-18
8158.49828625  8.62164104044e-18
8159.33720601  7.99403882184e-18
8160.17612576  8.5209126241e-18
8161.01504552  8.07528923587e-18
8161.85396528  8.663241936e-18
8162.69288504  7.55729201353e-18
8163.5318048  6.32507289083e-18
8164.37072456  6.05246829294e-18
8165.20964432  8.10466521099e-18
8166.04856408  7.40102088728e-18
8166.88748384  6.3473050771e-18
8167.72640359  7.44694382478e-18
8168.56532335  5.45622323374e-18
8169.40424311  6.83407033023e-18
8170.24316287  7.68219008321e-18
8171.08208263  6.16905214494e-18
8171.92100239  6.46514281805e-18
8172.75992215  5.69428527765e-18
8173.59884191  6.14878524579e-18
8174.43776166  7.40003128872e-18
8175.27668142  7.91227771136e-18
8176.11560118  6.75921057682e-18
8176.95452094  6.46341400128e-18
8177.7934407  6.98827879922e-18
8178.63236046  7.2830599433e-18
8179.47128022  7.35299952391e-18
8180.31019998  5.86206396473e-18
8181.14911973  5.25805115293e-18
8181.98803949  5.77488788218e-18
8182.82695925  7.86498165618e-18
8183.66587901  7.00565241421e-18
8184.50479877  4.67840273475e-18
8185.34371853  6.05697116513e-18
8186.18263829  6.64704017545e-18
8187.02155805  6.48342455864e-18
8187.86047781  6.14770821281e-18
8188.69939756  6.29551807259e-18
8189.53831732  6.50552360614e-18
8190.37723708  5.59711981358e-18
8191.21615684  5.65536901595e-18
8192.0550766  5.38734280179e-18
8192.89399636  5.63681304925e-18
8193.73291612  5.75310081655e-18
8194.57183588  6.44535482101e-18
8195.41075563  6.0116423842e-18
8196.24967539  6.95516699015e-18
8197.08859515  6.66608497999e-18
8197.92751491  5.52176128659e-18
8198.76643467  5.13433742209e-18
8199.60535443  6.26677400981e-18
8200.44427419  8.16520559237e-18
8201.28319395  7.39666108958e-18
8202.1221137  6.40277426261e-18
8202.96103346  7.02670622307e-18
8203.79995322  5.9422552301e-18
8204.63887298  6.58157365984e-18
8205.47779274  6.18421406676e-18
8206.3167125  5.74917620376e-18
8207.15563226  6.91290437507e-18
8207.99455202  6.10222046023e-18
8208.83347178  6.40160582093e-18
8209.67239153  7.0032439936e-18
8210.51131129  7.41860315258e-18
8211.35023105  5.18402401357e-18
8212.18915081  5.00737470801e-18
8213.02807057  8.51252090774e-18
8213.86699033  6.90221353112e-18
8214.70591009  7.63061172901e-18
8215.54482985  4.73164234277e-18
8216.3837496  7.37837140041e-18
8217.22266936  7.58558896852e-18
8218.06158912  8.7897317094e-18
8218.90050888  4.82431884466e-18
8219.73942864  6.45602380636e-18
8220.5783484  4.52205808411e-18
8221.41726816  4.88124858228e-18
8222.25618792  5.73056260984e-18
8223.09510767  7.62736672005e-18
8223.93402743  5.10871913952e-18
8224.77294719  5.52726568023e-18
8225.61186695  5.9290327625e-18
8226.45078671  7.00252067256e-18
8227.28970647  3.91747098719e-18
8228.12862623  6.07208142115e-18
8228.96754599  6.77098044089e-18
8229.80646574  5.87213879351e-18
8230.6453855  6.10108580002e-18
8231.48430526  9.06703590691e-18
8232.32322502  5.43967428421e-18
8233.16214478  7.63847685175e-18
8234.00106454  7.62523649984e-18
8234.8399843  6.20543082156e-18
8235.67890406  6.30382831598e-18
8236.51782382  8.01842706121e-18
8237.35674357  6.77071018907e-18
8238.19566333  7.13831227506e-18
8239.03458309  5.83342919497e-18
8239.87350285  6.93045683318e-18
8240.71242261  6.28599169603e-18
8241.55134237  5.54162479517e-18
8242.39026213  5.79379557366e-18
8243.22918189  5.7350774049e-18
8244.06810164  6.0563134199e-18
8244.9070214  5.45288482893e-18
8245.74594116  4.35382036637e-18
8246.58486092  4.55328210474e-18
8247.42378068  6.32550012716e-18
8248.26270044  5.40976774119e-18
8249.1016202  6.2018201778e-18
8249.94053996  7.25310372163e-18
8250.77945971  6.66716201296e-18
8251.61837947  6.55219569757e-18
8252.45729923  6.15710939919e-18
8253.29621899  5.2668303627e-18
8254.13513875  5.62686341065e-18
8254.97405851  6.31171331018e-18
8255.81297827  5.46538397549e-18
8256.65189803  7.22197508399e-18
8257.49081779  7.21593018672e-18
8258.32973754  6.34275650055e-18
8259.1686573  4.67959502218e-18
8260.00757706  6.41152565234e-18
8260.84649682  5.69292606998e-18
8261.68541658  6.71293790168e-18
8262.52433634  6.67623134601e-18
8263.3632561  4.82559856651e-18
8264.20217586  4.96926522747e-18
8265.04109561  6.07644916744e-18
8265.88001537  5.58105771476e-18
8266.71893513  5.48301591942e-18
8267.55785489  5.84992051726e-18
8268.39677465  7.14206201902e-18
8269.23569441  7.58502461914e-18
8270.07461417  5.84837650504e-18
8270.91353393  6.26384495703e-18
8271.75245368  5.49945756308e-18
8272.59137344  5.28902280606e-18
8273.4302932  6.2789353416e-18
8274.26921296  6.07019363272e-18
8275.10813272  5.70225571911e-18
8275.94705248  5.72559077126e-18
8276.78597224  8.50622364297e-18
8277.624892  6.06858205755e-18
8278.46381176  6.47761414456e-18
8279.30273151  9.25897629875e-18
8280.14165127  9.56941416393e-18
8280.98057103  1.10948406113e-17
8281.81949079  9.93794822125e-18
8282.65841055  5.10157535067e-18
8283.49733031  6.11323918322e-18
8284.33625007  8.90508551821e-18
8285.17516983  4.91403847374e-18
8286.01408958  5.45773545163e-18
8286.85300934  5.80222703293e-18
8287.6919291  9.63443158461e-18
8288.53084886  7.41280664852e-18
8289.36976862  1.02878984918e-17
8290.20868838  7.42733864514e-18
8291.04760814  1.53721638162e-17
8291.8865279  5.81686832257e-18
8292.72544765  4.71564979404e-18
8293.56436741  6.53629853184e-18
8294.40328717  5.45963715008e-18
8295.24220693  7.60373955749e-18
8296.08112669  1.06328987825e-17
8296.92004645  1.0143538317e-17
8297.75896621  9.03458780451e-18
8298.59788597  1.13728005669e-17
8299.43680573  7.30696928055e-18
8300.27572548  7.28064158696e-18
8301.11464524  1.02352172718e-17
8301.953565  8.76001195807e-18
8302.79248476  4.85554882674e-18
8303.63140452  4.20636024423e-18
8304.47032428  6.37862646787e-18
8305.30924404  6.36680295086e-18
8306.1481638  7.21233345298e-18
8306.98708355  5.66220479721e-18
8307.82600331  6.02193579901e-18
8308.66492307  7.09082744103e-18
8309.50384283  4.2025687702e-18
8310.34276259  6.66543120905e-18
8311.18168235  7.09767514517e-18
8312.02060211  6.52304824421e-18
8312.85952187  8.64666715358e-18
8313.69844162  6.95362695222e-18
8314.53736138  6.65043819462e-18
8315.37628114  5.94875717088e-18
8316.2152009  3.98583476126e-18
8317.05412066  4.84065715674e-18
8317.89304042  4.22278797786e-18
8318.73196018  5.4024788907e-18
8319.57087994  4.20690273501e-18
8320.4097997  5.03000233628e-18
8321.24871945  5.02312482496e-18
8322.08763921  4.90630648976e-18
8322.92655897  4.78920200557e-18
8323.76547873  4.2646094466e-18
8324.60439849  5.78642723735e-18
8325.44331825  5.37285253523e-18
8326.28223801  5.77643586869e-18
8327.12115777  6.90460605456e-18
8327.96007752  4.94333695017e-18
8328.79899728  4.39917299304e-18
8329.63791704  5.02186298743e-18
8330.4768368  6.06502307957e-18
8331.31575656  6.167798256e-18
8332.15467632  5.75203968073e-18
8332.99359608  5.69881795702e-18
8333.83251584  3.80415400275e-18
8334.67143559  4.88297739905e-18
8335.51035535  5.8589242745e-18
8336.34927511  5.55628794341e-18
8337.18819487  7.37810313574e-18
8338.02711463  5.00492654449e-18
8338.86603439  4.70655860239e-18
8339.70495415  3.83611724159e-18
8340.54387391  1.08691644466e-17
8341.38279366  2.27173677675e-18
8342.22171342  3.48296965354e-18
8343.06063318  2.71631691347e-18
8343.89955294  8.91945258173e-18
8344.7384727  2.3736177376e-18
8345.57739246  5.09027246584e-18
8346.41631222  1.28785224773e-17
8347.25523198  1.27007186401e-17
8348.09415174  1.9347083186e-17
8348.93307149  5.07465151337e-18
8349.77199125  3.06860208028e-18
8350.61091101  3.50434538001e-18
8351.44983077  6.6634341276e-18
8352.28875053  9.58611016223e-18
8353.12767029  7.11234822913e-18
8353.96659005  1.24639025366e-18
8354.80550981  5.84841426081e-18
8355.64442956  1.05122353203e-17
8356.48334932  6.13801094172e-18
8357.32226908  4.22168312484e-18
8358.16118884  5.13797986019e-18
8359.0001086  3.99137492351e-18
8359.83902836  6.22685026524e-18
8360.67794812  4.04792909059e-18
8361.51686788  1.79635468914e-18
8362.35578763  7.00840063674e-18
8363.19470739  3.19722008674e-18
8364.03362715  4.89043118263e-18
8364.87254691  4.62083512336e-18
8365.71146667  5.56560169538e-18
8366.55038643  5.95762182792e-18
8367.38930619  5.98967051402e-18
8368.22822595  3.79942062165e-18
8369.06714571  4.36745417312e-18
8369.90606546  4.37338779023e-18
8370.74498522  4.9471761157e-18
8371.58390498  3.59266804564e-18
8372.42282474  3.73817480354e-18
8373.2617445  5.25074044384e-18
8374.10066426  2.49946367579e-18
8374.93958402  4.2010168094e-18
8375.77850378  3.34256787298e-18
8376.61742353  4.01776819291e-18
8377.45634329  6.25287591268e-18
8378.29526305  4.77510519386e-20
8379.13418281  2.72145567229e-18
8379.97310257  5.81716639443e-18
8380.81202233  5.92147962164e-18
8381.65094209  5.19433729984e-18
8382.48986185  6.29039123665e-18
8383.3287816  6.19319795254e-18
8384.16770136  4.24624225874e-18
8385.00662112  3.85008290168e-18
8385.84554088  3.00192340578e-18
8386.68446064  1.32290092773e-18
8387.5233804  4.29459746259e-18
8388.36230016  4.51857064338e-18
8389.20121992  4.46550789133e-18
8390.04013968  5.7279356032e-18
8390.87905943  5.60897512492e-18
8391.71797919  3.49313191673e-18
8392.55689895  6.41898142307e-18
8393.39581871  2.60693646469e-18
8394.23473847  4.3108284688e-18
8395.07365823  8.28457144838e-18
8395.91257799  1.44834228305e-17
8396.75149775  1.04322745638e-17
8397.5904175  8.99024067357e-18
8398.42933726  7.26381642418e-18
8399.26825702  2.03136765666e-18
8400.10717678  1.19852209922e-17
8400.94609654  1.77862795835e-17
8401.7850163  1.43226925492e-17
8402.62393606  9.94160258222e-18
8403.46285582  5.41336844923e-18
8404.30177557  4.65527832005e-18
8405.14069533  5.25388808265e-18
8405.97961509  5.65472319359e-18
8406.81853485  4.20192493499e-18
8407.65745461  3.80816604995e-18
8408.49637437  3.2256938977e-18
8409.33529413  2.79844365876e-18
8410.17421389  3.52254167333e-18
8411.01313365  7.44805861352e-18
8411.8520534  5.8604762353e-18
8412.69097316  7.22676211802e-18
8413.52989292  3.3189744919e-18
8414.36881268  2.83550193922e-18
8415.20773244  4.27730134628e-18
8416.0466522  5.92596063523e-18
8416.88557196  6.14752142111e-18
8417.72449172  3.09941476175e-18
8418.56341147  7.9167130206e-18
8419.40233123  3.64708404392e-18
8420.24125099  3.89874810026e-18
8421.08017075  1.36425998766e-18
8421.91909051  1.34747953566e-18
8422.75801027  2.37607186256e-18
8423.59693003  5.29399464464e-18
8424.43584979  5.70248622802e-18
8425.27476954  2.77443098993e-18
8426.1136893  8.66799320141e-18
8426.95260906  -5.3134448269e-18
8427.79152882  -8.6674884664e-19
8428.63044858  3.57655229388e-18
8429.46936834  5.55705299451e-18
8430.3082881  1.04487360789e-17
8431.14720786  1.12298492784e-17
8431.98612761  7.50254614905e-18
8432.82504737  1.60325281062e-17
8433.66396713  2.07275791478e-17
8434.50288689  3.87182823725e-18
8435.34180665  1.15610925592e-18
8436.18072641  3.09491983814e-18
8437.01964617  5.40651478365e-18
8437.85856593  4.42413551752e-18
8438.69748569  9.48686018231e-19
8439.53640544  3.92961840896e-18
8440.3753252  2.63577988475e-18
8441.21424496  3.99305803594e-18
8442.05316472  4.45662932427e-18
8442.89208448  6.66263330788e-18
8443.73100424  5.12033003194e-18
8444.569924  6.15237999239e-18
8445.40884376  6.31351962563e-18
8446.24776351  6.58773182441e-18
8447.08668327  7.78908063841e-18
8447.92560303  3.46581661172e-18
8448.76452279  3.65386219796e-18
8449.60344255  8.28417004494e-18
8450.44236231  7.09601985279e-18
8451.28128207  6.09234434602e-18
8452.12020183  8.68013267459e-18
8452.95912158  6.33372889757e-18
8453.79804134  1.22875274571e-17
8454.6369611  1.62829998751e-17
8455.47588086  8.97436536645e-18
8456.31480062  5.55000061436e-18
8457.15372038  2.80983199086e-18
8457.99264014  4.73391365032e-18
8458.8315599  2.37989314377e-18
8459.67047966  6.70636044936e-18
8460.50939941  2.42460789667e-18
8461.34831917  -2.49063478737e-18
8462.18723893  1.49356693754e-17
8463.02615869  9.6650495258e-18
8463.86507845  8.3941227917e-18
8464.70399821  8.17438024414e-18
8465.54291797  1.20373577344e-17
8466.38183773  5.74648560846e-18
8467.22075748  1.0991781273e-17
8468.05967724  2.15910734471e-17
8468.898597  1.02341124187e-17
8469.73751676  6.37832442172e-18
8470.57643652  5.32729523254e-18
8471.41535628  5.64559822046e-18
8472.25427604  7.78108237691e-18
8473.0931958  6.97308309593e-18
8473.93211555  7.78483609516e-18
8474.77103531  9.19357535895e-18
8475.60995507  7.33893450654e-18
8476.44887483  7.21052912467e-18
8477.28779459  7.95209216292e-18
8478.12671435  9.45541360135e-18
8478.96563411  8.00647040544e-18
8479.80455387  1.0028903855e-17
8480.64347363  9.53411848172e-18
8481.48239338  9.42585878312e-18
8482.32131314  7.02176220453e-18
8483.1602329  7.40582183133e-18
8483.99915266  9.5327831198e-18
8484.83807242  5.65339180596e-18
8485.67699218  7.13050279239e-18
8486.51591194  9.03576618192e-18
8487.3548317  8.03098979643e-18
8488.19375145  8.53134513911e-18
8489.03267121  1.06296239663e-17
8489.87159097  1.15461810178e-17
8490.71051073  8.455603093e-18
8491.54943049  6.3964491778e-18
8492.38835025  5.98481392989e-18
8493.22727001  9.41386238443e-18
8494.06618977  1.0838212665e-17
8494.90510952  1.21794426273e-17
8495.74402928  7.48112074394e-18
8496.58294904  1.07958268468e-17
8497.4218688  8.74889983923e-18
8498.26078856  8.59576045463e-18
8499.09970832  7.65329301021e-18


==> anc/LBTSpectra/ASASSN-17pg_LBT_20180314.txt <==
3500.0  3.23385034939e-17
3500.5  3.21461451113e-17
3501.0  3.06859361149e-17
3501.5  3.37364591382e-17
3502.0  3.74694175164e-17
3502.5  3.29149064262e-17
3503.0  2.92268786587e-17
3503.5  2.96895403174e-17
3504.0  3.34097237076e-17
3504.5  3.74168050825e-17
3505.0  3.74700965475e-17
3505.5  3.50078481583e-17
3506.0  3.19532233216e-17
3506.5  2.21230338656e-17
3507.0  1.21311012489e-17
3507.5  1.35449319882e-17
3508.0  1.8402791827e-17
3508.5  1.65830535602e-17
3509.0  9.68703078007e-18
3509.5  5.4815389581e-18
3510.0  8.92717156011e-18
3510.5  1.66445408988e-17
3511.0  2.51666067522e-17
3511.5  3.16588486762e-17
3512.0  3.43400173189e-17
3512.5  3.38626160869e-17
3513.0  3.05129017767e-17
3513.5  3.1117811877e-17
3514.0  3.4913070984e-17
3514.5  3.81736363221e-17
3515.0  3.95067379376e-17
3515.5  3.15666532743e-17
3516.0  2.02560726406e-17
3516.5  2.13802746681e-17
3517.0  2.8605901994e-17
3517.5  3.11145330051e-17
3518.0  2.74653215817e-17
3518.5  2.79898431436e-17
3519.0  3.98215248438e-17
3519.5  4.83772997392e-17
3520.0  4.46820024531e-17
3520.5  3.49724522617e-17
3521.0  2.12952673613e-17
3521.5  1.72978096491e-17
3522.0  1.57379941428e-17
3522.5  1.41599878766e-17
3523.0  1.24370757215e-17
3523.5  2.22553674601e-17
3524.0  3.29521300646e-17
3524.5  3.35937208095e-17
3525.0  3.06407474039e-17
3525.5  2.49236409849e-17
3526.0  2.31739628372e-17
3526.5  2.29380264377e-17
3527.0  1.90271294873e-17
3527.5  2.3100957256e-17
3528.0  3.48411775248e-17
3528.5  4.40322323412e-17
3529.0  4.41053268688e-17
3529.5  3.85641023271e-17
3530.0  3.10634464132e-17
3530.5  2.88255326061e-17
3531.0  3.40561568794e-17
3531.5  3.98097624937e-17
3532.0  3.68775319396e-17
3532.5  2.67501779595e-17
3533.0  2.20948660548e-17
3533.5  2.65480739607e-17
3534.0  3.21062064552e-17
3534.5  3.37349216814e-17
3535.0  3.23664034469e-17
3535.5  2.98858237122e-17
3536.0  2.81026026477e-17
3536.5  2.90844017054e-17
3537.0  3.06270280005e-17
3537.5  3.18033255859e-17
3538.0  3.42512761778e-17
3538.5  3.70050926489e-17
3539.0  3.87350920942e-17
3539.5  4.33034814288e-17
3540.0  4.92433699353e-17
3540.5  4.3560947249e-17
3541.0  3.85828596848e-17
3541.5  4.43203221128e-17
3542.0  4.65307831973e-17
3542.5  3.59684569935e-17
3543.0  2.56752038362e-17
3543.5  2.48432785639e-17
3544.0  2.94543172561e-17
3544.5  3.64869978508e-17
3545.0  3.44623493286e-17
3545.5  2.83786255936e-17
3546.0  2.63231802606e-17
3546.5  3.21819927959e-17
3547.0  2.92185759565e-17
3547.5  1.97098797605e-17
3548.0  2.05989094472e-17
3548.5  2.7123491342e-17
3549.0  3.30918401746e-17
3549.5  3.48795140338e-17
3550.0  3.93513344517e-17
3550.5  4.23080942474e-17
3551.0  3.95837455016e-17
3551.5  3.24376272579e-17
3552.0  3.23122070942e-17
3552.5  3.75118781817e-17
3553.0  3.59805353371e-17
3553.5  3.26477200707e-17
3554.0  3.3690155783e-17
3554.5  3.46689881768e-17
3555.0  3.0740172475e-17
3555.5  2.64167556497e-17
3556.0  3.20270574141e-17
3556.5  3.75270633846e-17
3557.0  3.09289175954e-17
3557.5  2.99395221898e-17
3558.0  4.11446204599e-17
3558.5  4.73728805802e-17
3559.0  4.15932359312e-17
3559.5  3.15244229238e-17
3560.0  2.51090181176e-17
3560.5  2.1741196085e-17
3561.0  2.80846217755e-17
3561.5  3.91664357875e-17
3562.0  4.18207329873e-17
3562.5  3.90462839261e-17
3563.0  4.12187089358e-17
3563.5  4.22120881578e-17
3564.0  3.82127910423e-17
3564.5  3.930875268e-17
3565.0  4.2496559633e-17
3565.5  4.43414010767e-17
3566.0  4.61309732911e-17
3566.5  4.16616604455e-17
3567.0  3.60797876856e-17
3567.5  3.41592194679e-17
3568.0  3.34746367219e-17
3568.5  3.91754799584e-17
3569.0  4.07245150035e-17
3569.5  4.07870790632e-17
3570.0  3.95829596563e-17
3570.5  3.81707019844e-17
3571.0  4.29292138919e-17
3571.5  4.76629741799e-17
3572.0  3.70937216684e-17
3572.5  2.74928268706e-17
3573.0  2.94814606988e-17
3573.5  2.87964335492e-17
3574.0  2.69889547578e-17
3574.5  2.32425515623e-17
3575.0  2.3057553813e-17
3575.5  2.51395805481e-17
3576.0  2.34001373658e-17
3576.5  2.7629873404e-17
3577.0  3.20332579478e-17
3577.5  2.80997440555e-17
3578.0  2.19847775027e-17
3578.5  2.26253168733e-17
3579.0  2.56735798063e-17
3579.5  2.64583942536e-17
3580.0  2.77835294197e-17
3580.5  2.90369229019e-17
3581.0  3.08889533971e-17
3581.5  3.35286292618e-17
3582.0  3.20746788619e-17
3582.5  2.85105597929e-17
3583.0  3.04731159108e-17
3583.5  3.53830442533e-17
3584.0  3.29192401513e-17
3584.5  2.428707221e-17
3585.0  1.89685704026e-17
3585.5  1.91991780501e-17
3586.0  2.2009198708e-17
3586.5  2.75202237791e-17
3587.0  3.36974258493e-17
3587.5  3.33829608956e-17
3588.0  2.94418765554e-17
3588.5  2.44783077567e-17
3589.0  2.5778149674e-17
3589.5  3.12236131387e-17
3590.0  3.17078609104e-17
3590.5  3.06165603369e-17
3591.0  3.66646198595e-17
3591.5  3.38249171223e-17
3592.0  2.76895642214e-17
3592.5  2.8520997306e-17
3593.0  2.65827577718e-17
3593.5  2.45337278556e-17
3594.0  3.21539041865e-17
3594.5  3.65284553895e-17
3595.0  4.02015068091e-17
3595.5  4.51693718192e-17
3596.0  4.70936797281e-17
3596.5  3.89095307194e-17
3597.0  3.65720507036e-17
3597.5  3.85423307833e-17
3598.0  3.26109125648e-17
3598.5  2.25561632764e-17
3599.0  2.13990795388e-17
3599.5  2.62812296491e-17
3600.0  2.83303229123e-17
3600.5  2.8190377764e-17
3601.0  2.87717242036e-17
3601.5  2.91895756465e-17
3602.0  3.1878630569e-17
3602.5  3.52106971622e-17
3603.0  3.64891229957e-17
3603.5  3.39746619345e-17
3604.0  2.77970560933e-17
3604.5  2.10853162564e-17
3605.0  1.99312583298e-17
3605.5  2.79305452903e-17
3606.0  3.97215442908e-17
3606.5  4.43654098489e-17
3607.0  3.75529168557e-17
3607.5  2.82067806085e-17
3608.0  2.21272231109e-17
3608.5  1.8862743877e-17
3609.0  1.91996010846e-17
3609.5  2.33889416008e-17
3610.0  2.56846156815e-17
3610.5  2.84335836062e-17
3611.0  3.19399101783e-17
3611.5  3.69444223046e-17
3612.0  3.7045965057e-17
3612.5  3.59719960472e-17
3613.0  3.18340919918e-17
3613.5  2.80114457892e-17
3614.0  2.96001547325e-17
3614.5  3.14406987427e-17
3615.0  3.01550513416e-17
3615.5  3.11537370558e-17
3616.0  3.94685064956e-17
3616.5  4.62224708718e-17
3617.0  3.95025668293e-17
3617.5  3.29738698523e-17
3618.0  2.95770206803e-17
3618.5  2.96793822772e-17
3619.0  3.10963847402e-17
3619.5  3.47319041067e-17
3620.0  3.75582474681e-17
3620.5  3.44561418173e-17
3621.0  2.93088550305e-17
3621.5  3.27555421387e-17
3622.0  3.96739671476e-17
3622.5  4.49028578409e-17
3623.0  4.06249470263e-17
3623.5  3.51873578818e-17
3624.0  3.5926908268e-17
3624.5  4.01533931054e-17
3625.0  4.37802708472e-17
3625.5  4.33639171245e-17
3626.0  3.99633099063e-17
3626.5  3.84785388763e-17
3627.0  3.74423481008e-17
3627.5  3.3584250804e-17
3628.0  2.72120482027e-17
3628.5  2.09906132318e-17
3629.0  2.08350471353e-17
3629.5  3.09027865707e-17
3630.0  4.41180558048e-17
3630.5  4.37940794616e-17
3631.0  3.24220687185e-17
3631.5  2.87197462406e-17
3632.0  3.01841208871e-17
3632.5  2.78503020675e-17
3633.0  2.31303036956e-17
3633.5  1.86844805597e-17
3634.0  1.56973348161e-17
3634.5  1.87513451492e-17
3635.0  2.36508251971e-17
3635.5  2.35342240022e-17
3636.0  2.06467359135e-17
3636.5  2.44775303764e-17
3637.0  2.54172885791e-17
3637.5  2.25872912811e-17
3638.0  3.17275066834e-17
3638.5  3.85441769087e-17
3639.0  3.38766882226e-17
3639.5  3.09572007008e-17
3640.0  2.87406871775e-17
3640.5  2.01656282776e-17
3641.0  1.57544607972e-17
3641.5  1.97010439037e-17
3642.0  2.4443385256e-17
3642.5  2.89580897622e-17
3643.0  3.37437791202e-17
3643.5  3.49396179113e-17
3644.0  3.42419912764e-17
3644.5  2.97540052941e-17
3645.0  2.64096473971e-17
3645.5  2.82774591183e-17
3646.0  3.0080631295e-17
3646.5  2.67054262416e-17
3647.0  2.78589067934e-17
3647.5  3.35681151954e-17
3648.0  3.55896710174e-17
3648.5  3.03235386569e-17
3649.0  2.63043327841e-17
3649.5  2.90623473679e-17
3650.0  3.28533293377e-17
3650.5  3.33484883474e-17
3651.0  3.28772240683e-17
3651.5  3.35374303038e-17
3652.0  3.35456528745e-17
3652.5  3.08283963325e-17
3653.0  2.65837713458e-17
3653.5  2.73384532863e-17
3654.0  2.9215270021e-17
3654.5  3.0045504597e-17
3655.0  3.34295668159e-17
3655.5  3.61512693955e-17
3656.0  3.48063162691e-17
3656.5  3.58597095344e-17
3657.0  3.62768212024e-17
3657.5  3.47887832568e-17
3658.0  3.43811564625e-17
3658.5  3.32310638778e-17
3659.0  3.0005324965e-17
3659.5  2.48521717322e-17
3660.0  2.62362263493e-17
3660.5  3.64264180211e-17
3661.0  4.0908333402e-17
3661.5  3.66163782742e-17
3662.0  3.50308053297e-17
3662.5  3.34596747507e-17
3663.0  2.93473570214e-17
3663.5  3.2687293721e-17
3664.0  3.27541340039e-17
3664.5  2.81520485441e-17
3665.0  2.45573376356e-17
3665.5  2.23937210062e-17
3666.0  2.2572459371e-17
3666.5  2.39388897637e-17
3667.0  2.55869108476e-17
3667.5  3.26536104038e-17
3668.0  3.96507109989e-17
3668.5  3.6894633822e-17
3669.0  2.75462598211e-17
3669.5  2.18650144244e-17
3670.0  2.35047804359e-17
3670.5  2.49393887296e-17
3671.0  2.07845140929e-17
3671.5  1.59968096172e-17
3672.0  1.98135422962e-17
3672.5  3.06013062371e-17
3673.0  3.33068892106e-17
3673.5  2.47562976677e-17
3674.0  1.93883687207e-17
3674.5  2.34043635947e-17
3675.0  3.00434586421e-17
3675.5  3.24612209834e-17
3676.0  2.93087454132e-17
3676.5  2.26410984319e-17
3677.0  1.870324089e-17
3677.5  1.89950817713e-17
3678.0  2.40928916875e-17
3678.5  2.94056716944e-17
3679.0  3.41079732622e-17
3679.5  3.28858581748e-17
3680.0  3.33837699532e-17
3680.5  3.45948179588e-17
3681.0  3.2771196825e-17
3681.5  2.5635279724e-17
3682.0  2.692498006e-17
3682.5  2.7231821946e-17
3683.0  2.56149784544e-17
3683.5  2.58526317436e-17
3684.0  2.93859392029e-17
3684.5  3.17432481275e-17
3685.0  2.83502853622e-17
3685.5  3.01548529957e-17
3686.0  3.00215128933e-17
3686.5  2.76733868265e-17
3687.0  2.67753844759e-17
3687.5  3.13602864896e-17
3688.0  3.46258257976e-17
3688.5  3.42372432734e-17
3689.0  3.33139202873e-17
3689.5  2.81880562853e-17
3690.0  2.48493713506e-17
3690.5  2.32336074745e-17
3691.0  2.35006886593e-17
3691.5  2.66405903208e-17
3692.0  2.8978214423e-17
3692.5  2.87845664785e-17
3693.0  2.66582252708e-17
3693.5  2.53474267907e-17
3694.0  2.75059868623e-17
3694.5  3.05488548587e-17
3695.0  3.27175918039e-17
3695.5  3.41743530198e-17
3696.0  3.70193050745e-17
3696.5  4.22794224923e-17
3697.0  4.06150281276e-17
3697.5  3.60110883736e-17
3698.0  3.71907367739e-17
3698.5  3.90204166971e-17
3699.0  3.64379004221e-17
3699.5  3.10241918304e-17
3700.0  2.58704884723e-17
3700.5  2.61944044596e-17
3701.0  3.08821200744e-17
3701.5  3.50320539235e-17
3702.0  3.4394974456e-17
3702.5  3.14884501037e-17
3703.0  2.85538514459e-17
3703.5  3.58360722218e-17
3704.0  4.21555038938e-17
3704.5  4.00436370142e-17
3705.0  3.17949773199e-17
3705.5  2.96377127616e-17
3706.0  3.18906189633e-17
3706.5  3.7225028082e-17
3707.0  4.17546643252e-17
3707.5  4.12348599894e-17
3708.0  3.20004127029e-17
3708.5  2.28673288376e-17
3709.0  2.10610168115e-17
3709.5  2.58827441923e-17
3710.0  3.37072217238e-17
3710.5  3.6101861654e-17
3711.0  3.49393039356e-17
3711.5  3.23043500179e-17
3712.0  2.81364074853e-17
3712.5  2.70963115741e-17
3713.0  2.99415415484e-17
3713.5  3.45362871648e-17
3714.0  3.65840043299e-17
3714.5  3.78476466695e-17
3715.0  4.02693855669e-17
3715.5  4.13926912517e-17
3716.0  3.93110929538e-17
3716.5  3.74471123444e-17
3717.0  4.12829580879e-17
3717.5  4.57900562647e-17
3718.0  4.4311862377e-17
3718.5  4.04837608954e-17
3719.0  3.79716250318e-17
3719.5  3.36561327033e-17
3720.0  3.05242987323e-17
3720.5  3.16739717149e-17
3721.0  3.30580513375e-17
3721.5  3.31225110719e-17
3722.0  3.51514086404e-17
3722.5  3.75311580896e-17
3723.0  4.08106847533e-17
3723.5  4.06895529004e-17
3724.0  4.16203225635e-17
3724.5  4.22723855871e-17
3725.0  4.17327768382e-17
3725.5  4.20487137624e-17
3726.0  3.68071748483e-17
3726.5  3.03608065316e-17
3727.0  3.31193068005e-17
3727.5  3.21464010153e-17
3728.0  3.00707754799e-17
3728.5  3.29647575833e-17
3729.0  3.31516102484e-17
3729.5  3.30311345449e-17
3730.0  3.69153092741e-17
3730.5  3.6244691448e-17
3731.0  3.42382715589e-17
3731.5  3.57730375906e-17
3732.0  3.84487943968e-17
3732.5  3.82980029148e-17
3733.0  3.73844547806e-17
3733.5  3.97802407153e-17
3734.0  4.72883671941e-17
3734.5  5.34839326386e-17
3735.0  5.14486469633e-17
3735.5  4.64833645795e-17
3736.0  4.4473727011e-17
3736.5  4.26622003545e-17
3737.0  4.11211319795e-17
3737.5  4.35662586405e-17
3738.0  4.6396546058e-17
3738.5  4.35982518961e-17
3739.0  3.8590884766e-17
3739.5  3.78332407844e-17
3740.0  4.07897125874e-17
3740.5  4.59631123758e-17
3741.0  4.88625309656e-17
3741.5  4.16067490246e-17
3742.0  3.15759836418e-17
3742.5  2.9047400302e-17
3743.0  2.96568168485e-17
3743.5  3.26571588527e-17
3744.0  3.94080183424e-17
3744.5  4.29927461553e-17
3745.0  4.16583354342e-17
3745.5  3.77000286462e-17
3746.0  3.62962923704e-17
3746.5  3.91677616335e-17
3747.0  4.4329752028e-17
3747.5  4.53905130535e-17
3748.0  5.0380490489e-17
3748.5  4.58153731915e-17
3749.0  3.45565778645e-17
3749.5  2.79115097184e-17
3750.0  2.54039722462e-17
3750.5  2.35344215271e-17
3751.0  2.19083663555e-17
3751.5  2.34747486874e-17
3752.0  2.50525577795e-17
3752.5  2.64898665503e-17
3753.0  2.68853446163e-17
3753.5  2.87641885433e-17
3754.0  3.55456371519e-17
3754.5  4.38821982585e-17
3755.0  4.65953043101e-17
3755.5  4.19596485338e-17
3756.0  3.84666059968e-17
3756.5  3.98950863942e-17
3757.0  3.70944100758e-17
3757.5  3.01027735059e-17
3758.0  2.73028361317e-17
3758.5  2.92775474813e-17
3759.0  3.48275538887e-17
3759.5  4.1291525382e-17
3760.0  4.38468523744e-17
3760.5  4.2490632301e-17
3761.0  3.93147304102e-17
3761.5  3.66960774755e-17
3762.0  3.36739694577e-17
3762.5  3.20975143736e-17
3763.0  3.68857152633e-17
3763.5  3.88288546806e-17
3764.0  3.56597894811e-17
3764.5  3.62567178903e-17
3765.0  3.760295799e-17
3765.5  3.65501959471e-17
3766.0  3.91517931714e-17
3766.5  3.92472326366e-17
3767.0  3.48623937865e-17
3767.5  2.87231597447e-17
3768.0  2.79076637054e-17
3768.5  3.30315326002e-17
3769.0  3.75564379229e-17
3769.5  3.50025659911e-17
3770.0  3.21719792449e-17
3770.5  3.3086333269e-17
3771.0  3.39835146429e-17
3771.5  3.38690557094e-17
3772.0  3.60669181563e-17
3772.5  3.73305613857e-17
3773.0  3.77741230896e-17
3773.5  3.64135694805e-17
3774.0  3.85638340695e-17
3774.5  3.91103888461e-17
3775.0  3.80969213475e-17
3775.5  3.90424264065e-17
3776.0  4.12481271531e-17
3776.5  4.19772947554e-17
3777.0  4.17647151941e-17
3777.5  3.8060139237e-17
3778.0  3.44277632081e-17
3778.5  3.82684851399e-17
3779.0  4.13512113206e-17
3779.5  3.55048922473e-17
3780.0  3.14208487551e-17
3780.5  3.47299301118e-17
3781.0  3.81341992614e-17
3781.5  4.0658894479e-17
3782.0  4.07944357334e-17
3782.5  4.09561092787e-17
3783.0  3.80494546757e-17
3783.5  3.14344952556e-17
3784.0  2.69069791111e-17
3784.5  2.81698150451e-17
3785.0  2.96553745281e-17
3785.5  3.00764422326e-17
3786.0  3.01771697777e-17
3786.5  3.34981531566e-17
3787.0  3.65801954833e-17
3787.5  3.82715548606e-17
3788.0  3.79391167673e-17
3788.5  3.31799471803e-17
3789.0  3.2755052619e-17
3789.5  3.52718332674e-17
3790.0  3.83467694925e-17
3790.5  3.8393678587e-17
3791.0  3.6016454074e-17
3791.5  3.60360318472e-17
3792.0  2.89493823791e-17
3792.5  2.29865719236e-17
3793.0  2.50452453572e-17
3793.5  2.80493553126e-17
3794.0  2.83845294283e-17
3794.5  2.83669544247e-17
3795.0  2.81565010346e-17
3795.5  2.67197696977e-17
3796.0  2.6484947756e-17
3796.5  2.49415174519e-17
3797.0  2.30765288413e-17
3797.5  2.41780115929e-17
3798.0  2.45671019761e-17
3798.5  2.48400688991e-17
3799.0  2.77774673301e-17
3799.5  2.95368297039e-17
3800.0  2.83303165557e-17
3800.5  2.67546670505e-17
3801.0  2.7103281401e-17
3801.5  2.85697705669e-17
3802.0  2.84720639804e-17
3802.5  2.80551132627e-17
3803.0  2.65726748846e-17
3803.5  2.55589708479e-17
3804.0  2.62789555041e-17
3804.5  2.51999934446e-17
3805.0  2.55703065014e-17
3805.5  2.61224582563e-17
3806.0  2.32240207269e-17
3806.5  2.03249605691e-17
3807.0  1.90706574404e-17
3807.5  2.13025233969e-17
3808.0  2.30621326997e-17
3808.5  2.49408123694e-17
3809.0  2.75460127136e-17
3809.5  2.74390313884e-17
3810.0  2.6244683435e-17
3810.5  2.76988645752e-17
3811.0  2.81496140279e-17
3811.5  2.53189226008e-17
3812.0  2.46145018174e-17
3812.5  2.68422357982e-17
3813.0  2.28870899587e-17
3813.5  1.54174167516e-17
3814.0  1.2727321799e-17
3814.5  1.47499656785e-17
3815.0  1.86420162043e-17
3815.5  2.24369286911e-17
3816.0  2.20459651951e-17
3816.5  2.05281463308e-17
3817.0  2.33413290273e-17
3817.5  2.53676877005e-17
3818.0  2.05966471989e-17
3818.5  1.40099732826e-17
3819.0  1.22219129084e-17
3819.5  1.38762900596e-17
3820.0  1.68891015642e-17
3820.5  2.02256329819e-17
3821.0  2.16254430008e-17
3821.5  2.23345236806e-17
3822.0  2.33876928962e-17
3822.5  2.56046863034e-17
3823.0  2.75944536606e-17
3823.5  2.66120331812e-17
3824.0  2.22124780905e-17
3824.5  2.07119327791e-17
3825.0  2.2817603164e-17
3825.5  2.03815476597e-17
3826.0  1.8747710833e-17
3826.5  1.9376354891e-17
3827.0  1.92704739592e-17
3827.5  1.98849299021e-17
3828.0  2.00531515532e-17
3828.5  2.77454272084e-17
3829.0  2.75113547781e-17
3829.5  2.27883121306e-17
3830.0  2.00372575982e-17
3830.5  2.07615763358e-17
3831.0  2.78209432105e-17
3831.5  3.1584800368e-17
3832.0  2.70249623757e-17
3832.5  2.08947122482e-17
3833.0  1.84747673126e-17
3833.5  1.69666414973e-17
3834.0  1.69669417213e-17
3834.5  2.29443193626e-17
3835.0  2.89469800629e-17
3835.5  2.94578902058e-17
3836.0  2.49717599444e-17
3836.5  2.01217433783e-17
3837.0  1.99599131917e-17
3837.5  2.14104281328e-17
3838.0  2.17596902337e-17
3838.5  2.33546238065e-17
3839.0  2.38939364207e-17
3839.5  2.10586102707e-17
3840.0  1.76724853345e-17
3840.5  1.61409958109e-17
3841.0  1.69358558957e-17
3841.5  1.87841096318e-17
3842.0  2.03849520835e-17
3842.5  2.10816875739e-17
3843.0  2.24345494303e-17
3843.5  2.25362582294e-17
3844.0  2.08531785965e-17
3844.5  1.74814778868e-17
3845.0  1.42906637684e-17
3845.5  1.64364802911e-17
3846.0  2.04597971365e-17
3846.5  1.78348775318e-17
3847.0  1.84782790323e-17
3847.5  2.10121104361e-17
3848.0  1.74424333908e-17
3848.5  1.67366960614e-17
3849.0  1.90717398052e-17
3849.5  1.95124004584e-17
3850.0  1.73517622107e-17
3850.5  1.57671739351e-17
3851.0  1.43692374906e-17
3851.5  1.34418322446e-17
3852.0  1.49147782767e-17
3852.5  1.44129751572e-17
3853.0  1.53276690076e-17
3853.5  1.63656577236e-17
3854.0  1.67818166897e-17
3854.5  1.78279323996e-17
3855.0  1.73730318113e-17
3855.5  1.71148294596e-17
3856.0  2.03102359708e-17
3856.5  2.28662103314e-17
3857.0  2.13422452692e-17
3857.5  2.03288405811e-17
3858.0  2.05957471088e-17
3858.5  1.78887169753e-17
3859.0  1.49324900479e-17
3859.5  1.59479327342e-17
3860.0  1.79711659896e-17
3860.5  1.62905955306e-17
3861.0  1.29142617124e-17
3861.5  1.48675950213e-17
3862.0  1.97826196405e-17
3862.5  2.03601249108e-17
3863.0  1.85715007741e-17
3863.5  2.03531568835e-17
3864.0  2.23842956912e-17
3864.5  2.48119996146e-17
3865.0  2.88672904798e-17
3865.5  2.72627244448e-17
3866.0  2.15663039987e-17
3866.5  1.91271148085e-17
3867.0  2.14496453877e-17
3867.5  2.43874519945e-17
3868.0  2.11458960439e-17
3868.5  2.21536322608e-17
3869.0  1.9652210312e-17
3869.5  1.54423510661e-17
3870.0  1.58706390658e-17
3870.5  2.02253929598e-17
3871.0  1.92782160198e-17
3871.5  1.79969969982e-17
3872.0  1.95219420855e-17
3872.5  2.30208172928e-17
3873.0  2.74000334343e-17
3873.5  2.62313307995e-17
3874.0  2.28032754515e-17
3874.5  1.89243766616e-17
3875.0  1.66765379344e-17
3875.5  2.10486994904e-17
3876.0  2.52489179545e-17
3876.5  2.39142440132e-17
3877.0  2.02316038552e-17
3877.5  1.91168997347e-17
3878.0  2.11691979154e-17
3878.5  2.37492415115e-17
3879.0  2.36539740302e-17
3879.5  2.10254589791e-17
3880.0  1.88325210061e-17
3880.5  1.7801200349e-17
3881.0  1.88060427382e-17
3881.5  2.07709048582e-17
3882.0  1.93380743985e-17
3882.5  1.86930979677e-17
3883.0  2.51937106345e-17
3883.5  2.9574232304e-17
3884.0  2.58457229704e-17
3884.5  1.66739095874e-17
3885.0  1.51242972056e-17
3885.5  2.12688270592e-17
3886.0  2.2623927228e-17
3886.5  2.23136165581e-17
3887.0  2.49057981642e-17
3887.5  2.40273915532e-17
3888.0  2.2039537083e-17
3888.5  2.46069297833e-17
3889.0  2.42948519894e-17
3889.5  1.65657074355e-17
3890.0  1.36816713217e-17
3890.5  1.4697709076e-17
3891.0  1.93367715246e-17
3891.5  2.38246576474e-17
3892.0  2.42584151261e-17
3892.5  2.39645569965e-17
3893.0  2.75338223525e-17
3893.5  2.66485342761e-17
3894.0  2.24587680859e-17
3894.5  1.96532740333e-17
3895.0  1.74440501279e-17
3895.5  1.6646795705e-17
3896.0  1.90239065043e-17
3896.5  2.12894342992e-17
3897.0  2.24300089695e-17
3897.5  2.33859065843e-17
3898.0  2.33303005923e-17
3898.5  2.55862289827e-17
3899.0  2.93641560021e-17
3899.5  2.90246193972e-17
3900.0  2.64627308965e-17
3900.5  2.3564335222e-17
3901.0  2.14231840891e-17
3901.5  2.25870136097e-17
3902.0  2.60993877114e-17
3902.5  2.65952417559e-17
3903.0  2.37512443452e-17
3903.5  2.22145549655e-17
3904.0  2.36813904337e-17
3904.5  2.33724897035e-17
3905.0  2.17629618655e-17
3905.5  2.47636544984e-17
3906.0  2.94987060927e-17
3906.5  2.6296411702e-17
3907.0  2.2178136748e-17
3907.5  2.27964548198e-17
3908.0  2.3791950857e-17
3908.5  2.62801379619e-17
3909.0  2.79660897897e-17
3909.5  2.45335543596e-17
3910.0  1.90493935302e-17
3910.5  2.1008894176e-17
3911.0  2.52262061834e-17
3911.5  2.54500306548e-17
3912.0  2.46598743992e-17
3912.5  2.65952789851e-17
3913.0  2.46814345299e-17
3913.5  2.19593748294e-17
3914.0  2.10795153067e-17
3914.5  2.21218314798e-17
3915.0  2.38070586447e-17
3915.5  2.61051597957e-17
3916.0  2.97599922247e-17
3916.5  3.22115493951e-17
3917.0  3.11102742807e-17
3917.5  2.7046721352e-17
3918.0  2.44013253321e-17
3918.5  2.59303485842e-17
3919.0  2.79166706502e-17
3919.5  2.86722821667e-17
3920.0  2.97437475504e-17
3920.5  2.99174304724e-17
3921.0  2.7896926218e-17
3921.5  2.61612947177e-17
3922.0  2.44029874962e-17
3922.5  2.57640577014e-17
3923.0  2.95821553041e-17
3923.5  3.03822217092e-17
3924.0  3.2145269155e-17
3924.5  3.7754870249e-17
3925.0  4.05660352815e-17
3925.5  3.57792443946e-17
3926.0  3.44341389188e-17
3926.5  3.41183767924e-17
3927.0  3.10003777635e-17
3927.5  3.01727035949e-17
3928.0  2.84897503736e-17
3928.5  2.68856621551e-17
3929.0  2.67568812983e-17
3929.5  2.60454191575e-17
3930.0  2.78021990437e-17
3930.5  2.78274975521e-17
3931.0  2.77771225975e-17
3931.5  3.08915072763e-17
3932.0  3.37371081597e-17
3932.5  3.29744594971e-17
3933.0  3.12082302286e-17
3933.5  3.2593394359e-17
3934.0  3.54080717488e-17
3934.5  3.41029859474e-17
3935.0  3.15120237445e-17
3935.5  3.39444564033e-17
3936.0  3.98548678683e-17
3936.5  4.37440172529e-17
3937.0  4.43011795659e-17
3937.5  3.99165527933e-17
3938.0  3.45949043272e-17
3938.5  3.66168700387e-17
3939.0  3.98083283047e-17
3939.5  3.89916330856e-17
3940.0  3.64645046517e-17
3940.5  3.6237048099e-17
3941.0  4.00046009429e-17
3941.5  4.40022959276e-17
3942.0  4.2746738146e-17
3942.5  4.24458540737e-17
3943.0  4.19392053449e-17
3943.5  3.98310958535e-17
3944.0  3.81336330229e-17
3944.5  4.17655550187e-17
3945.0  4.60468521459e-17
3945.5  4.99119277464e-17
3946.0  4.85205571404e-17
3946.5  4.5581364068e-17
3947.0  4.87126058476e-17
3947.5  4.92514907578e-17
3948.0  4.80712473518e-17
3948.5  4.79667374592e-17
3949.0  4.60995352885e-17
3949.5  4.27431392992e-17
3950.0  4.10194795737e-17
3950.5  4.31467111954e-17
3951.0  4.38382768061e-17
3951.5  4.25066623816e-17
3952.0  4.36599369463e-17
3952.5  4.56266345543e-17
3953.0  4.43849586941e-17
3953.5  4.17166723961e-17
3954.0  3.8680714779e-17
3954.5  3.7210671547e-17
3955.0  3.84461037535e-17
3955.5  3.96390307056e-17
3956.0  3.75028473877e-17
3956.5  3.4138505911e-17
3957.0  3.42217290914e-17
3957.5  3.69615504069e-17
3958.0  3.97737938203e-17
3958.5  4.17635251792e-17
3959.0  4.31655521275e-17
3959.5  4.28818952662e-17
3960.0  4.33007040272e-17
3960.5  4.48213179592e-17
3961.0  4.42443776681e-17
3961.5  4.53810948592e-17
3962.0  5.18963500848e-17
3962.5  5.64172557762e-17
3963.0  5.24630688036e-17
3963.5  4.78060578307e-17
3964.0  4.37573493898e-17
3964.5  4.41852615961e-17
3965.0  4.82520524557e-17
3965.5  4.94766553435e-17
3966.0  4.92788066888e-17
3966.5  4.9176559925e-17
3967.0  4.94671313404e-17
3967.5  5.39878039722e-17
3968.0  5.86501129916e-17
3968.5  5.72854969193e-17
3969.0  5.3610168938e-17
3969.5  5.20080943355e-17
3970.0  5.39875373684e-17
3970.5  5.81917793694e-17
3971.0  6.37879873606e-17
3971.5  6.40749691893e-17
3972.0  6.13195810238e-17
3972.5  5.84800483539e-17
3973.0  5.69903628845e-17
3973.5  5.92130321014e-17
3974.0  6.30981891869e-17
3974.5  6.42731792184e-17
3975.0  6.29507792894e-17
3975.5  6.19879943824e-17
3976.0  6.18751980345e-17
3976.5  6.14953259322e-17
3977.0  5.90145989273e-17
3977.5  5.33868083079e-17
3978.0  4.84829506714e-17
3978.5  4.82977926577e-17
3979.0  5.23016987138e-17
3979.5  5.72893057306e-17
3980.0  5.85583770785e-17
3980.5  5.79597429115e-17
3981.0  5.96744769263e-17
3981.5  6.40425092794e-17
3982.0  6.39465024317e-17
3982.5  6.17160846725e-17
3983.0  5.65124533001e-17
3983.5  5.30556060731e-17
3984.0  6.12131037955e-17
3984.5  7.07192687159e-17
3985.0  7.05438385613e-17
3985.5  6.88146672721e-17
3986.0  6.76038552079e-17
3986.5  6.61275230845e-17
3987.0  6.14228773104e-17
3987.5  6.1799757525e-17
3988.0  6.51044337761e-17
3988.5  6.45938402859e-17
3989.0  6.08918601974e-17
3989.5  5.79074616699e-17
3990.0  5.82374116572e-17
3990.5  6.22200490948e-17
3991.0  6.36462749833e-17
3991.5  6.30456117311e-17
3992.0  6.42284168592e-17
3992.5  6.54225186987e-17
3993.0  6.51302560722e-17
3993.5  6.55611874505e-17
3994.0  6.77985789574e-17
3994.5  7.18342150034e-17
3995.0  7.50013937133e-17
3995.5  7.25494169862e-17
3996.0  6.98698394211e-17
3996.5  7.05034556598e-17
3997.0  6.72705205849e-17
3997.5  6.2261120139e-17
3998.0  6.38472248736e-17
3998.5  7.0139977155e-17
3999.0  7.67123166732e-17
3999.5  8.03413193633e-17
4000.0  8.03138202555e-17
4000.5  7.99068463158e-17
4001.0  7.96192459711e-17
4001.5  7.83844151244e-17
4002.0  8.1675949317e-17
4002.5  8.57473982257e-17
4003.0  8.38694488175e-17
4003.5  7.97840683421e-17
4004.0  7.9500274462e-17
4004.5  8.22288533546e-17
4005.0  8.33112987592e-17
4005.5  8.38991496216e-17
4006.0  8.59611420291e-17
4006.5  8.77784480086e-17
4007.0  8.77052647508e-17
4007.5  8.37896216639e-17
4008.0  8.01896761725e-17
4008.5  8.04292305421e-17
4009.0  8.12586843288e-17
4009.5  8.20878975047e-17
4010.0  8.54743710693e-17
4010.5  8.81454435514e-17
4011.0  8.69809526814e-17
4011.5  8.62001793588e-17
4012.0  8.86091488575e-17
4012.5  9.00377004577e-17
4013.0  8.7858719062e-17
4013.5  8.59580842797e-17
4014.0  8.70551404893e-17
4014.5  8.81724447611e-17
4015.0  8.74193400792e-17
4015.5  8.66685170439e-17
4016.0  8.84092158577e-17
4016.5  8.76427182757e-17
4017.0  8.62203843549e-17
4017.5  8.83761778967e-17
4018.0  9.27338123378e-17
4018.5  9.54549186834e-17
4019.0  9.68054287659e-17
4019.5  9.50568857863e-17
4020.0  9.10740030643e-17
4020.5  8.73290498179e-17
4021.0  8.54510000703e-17
4021.5  8.57166560468e-17
4022.0  8.3607797147e-17
4022.5  8.54705240475e-17
4023.0  9.14112213049e-17
4023.5  9.56733529444e-17
4024.0  9.37402410598e-17
4024.5  9.05383953385e-17
4025.0  9.12139585811e-17
4025.5  9.28457480182e-17
4026.0  9.35665837015e-17
4026.5  9.24694305573e-17
4027.0  9.16807210804e-17
4027.5  9.08028836111e-17
4028.0  9.16780420657e-17
4028.5  9.31965405008e-17
4029.0  9.23228921475e-17
4029.5  9.17134085713e-17
4030.0  9.2694012279e-17
4030.5  9.2356267256e-17
4031.0  9.16399656325e-17
4031.5  9.55727234036e-17
4032.0  1.01298597899e-16
4032.5  1.00015779648e-16
4033.0  9.66005649039e-17
4033.5  9.68222338891e-17
4034.0  9.722097708e-17
4034.5  9.45804701062e-17
4035.0  9.16786390643e-17
4035.5  9.41172517679e-17
4036.0  9.537070435e-17
4036.5  9.23037627439e-17
4037.0  9.17524193393e-17
4037.5  8.95986868427e-17
4038.0  9.10948856314e-17
4038.5  9.43653755234e-17
4039.0  9.25424943248e-17
4039.5  9.21023750997e-17
4040.0  9.41938664996e-17
4040.5  9.27325711815e-17
4041.0  8.69737693528e-17
4041.5  8.39362488012e-17
4042.0  8.75167411038e-17
4042.5  9.57177071857e-17
4043.0  9.71945318176e-17
4043.5  9.63660796489e-17
4044.0  9.48955287403e-17
4044.5  9.30578763434e-17
4045.0  9.31124728616e-17
4045.5  9.43698428008e-17
4046.0  9.50368231272e-17
4046.5  9.34971181153e-17
4047.0  9.00872363827e-17
4047.5  8.99495196062e-17
4048.0  9.48398797031e-17
4048.5  9.69261704027e-17
4049.0  9.28799245356e-17
4049.5  8.83134644522e-17
4050.0  8.58456159022e-17
4050.5  8.39912142639e-17
4051.0  8.20106453183e-17
4051.5  8.30137569684e-17
4052.0  8.66345164295e-17
4052.5  8.90964499711e-17
4053.0  8.83141016499e-17
4053.5  8.83811619357e-17
4054.0  8.78031649326e-17
4054.5  8.66504184632e-17
4055.0  9.07458524656e-17
4055.5  9.31771351058e-17
4056.0  9.28045963567e-17
4056.5  9.40617523183e-17
4057.0  9.65691118559e-17
4057.5  9.35948860331e-17
4058.0  9.03380707178e-17
4058.5  8.59429351616e-17
4059.0  8.185977298e-17
4059.5  8.61794786419e-17
4060.0  8.82998638887e-17
4060.5  8.93655601239e-17
4061.0  8.96490501764e-17
4061.5  8.73472118595e-17
4062.0  8.7742178447e-17
4062.5  8.68830714166e-17
4063.0  8.55794956187e-17
4063.5  8.85127159224e-17
4064.0  9.11551415671e-17
4064.5  9.05381690907e-17
4065.0  8.78935566351e-17
4065.5  8.64808859715e-17
4066.0  8.67445345241e-17
4066.5  8.6102062651e-17
4067.0  8.65613141286e-17
4067.5  8.89026546487e-17
4068.0  8.92649918421e-17
4068.5  8.86734509792e-17
4069.0  9.03323384093e-17
4069.5  9.29525898735e-17
4070.0  9.2148885752e-17
4070.5  9.23351798583e-17
4071.0  9.38704872319e-17
4071.5  9.32596087744e-17
4072.0  9.07571151912e-17
4072.5  8.84528817202e-17
4073.0  8.79081590717e-17
4073.5  9.0274307545e-17
4074.0  9.42352240597e-17
4074.5  9.36160205714e-17
4075.0  8.71150262989e-17
4075.5  8.86405888617e-17
4076.0  9.34297460675e-17
4076.5  8.68266882514e-17
4077.0  8.29532559832e-17
4077.5  8.41008318327e-17
4078.0  8.84154931464e-17
4078.5  9.12159634539e-17
4079.0  8.97279163014e-17
4079.5  8.67037688935e-17
4080.0  8.6346002718e-17
4080.5  8.47913756858e-17
4081.0  8.3278647769e-17
4081.5  8.48871449585e-17
4082.0  8.55616894288e-17
4082.5  8.50143878573e-17
4083.0  8.54879539389e-17
4083.5  8.5717051933e-17
4084.0  8.61880960359e-17
4084.5  8.53476053763e-17
4085.0  8.13614784821e-17
4085.5  7.82915849878e-17
4086.0  8.05412125732e-17
4086.5  8.45805583227e-17
4087.0  8.32841864937e-17
4087.5  8.00124087388e-17
4088.0  7.82479701713e-17
4088.5  7.81586815875e-17
4089.0  7.93781133872e-17
4089.5  7.99383147092e-17
4090.0  7.85566519024e-17
4090.5  7.6858441425e-17
4091.0  7.87876640536e-17
4091.5  8.28814125953e-17
4092.0  8.19401549361e-17
4092.5  7.81267734719e-17
4093.0  7.4972633923e-17
4093.5  7.26061515997e-17
4094.0  7.35926648835e-17
4094.5  7.6364142204e-17
4095.0  7.83171400161e-17
4095.5  8.1262524712e-17
4096.0  8.15380214205e-17
4096.5  8.16220412863e-17
4097.0  8.12259759892e-17
4097.5  8.15036039416e-17
4098.0  8.17594665008e-17
4098.5  8.2346886604e-17
4099.0  8.31290848342e-17
4099.5  8.20281249376e-17
4100.0  7.81701682953e-17
4100.5  7.54581954888e-17
4101.0  7.37845492933e-17
4101.5  7.05933616755e-17
4102.0  6.74309493314e-17
4102.5  6.76288108478e-17
4103.0  6.95322330174e-17
4103.5  6.96033766558e-17
4104.0  7.0071003112e-17
4104.5  7.26548848877e-17
4105.0  7.39382689877e-17
4105.5  7.28610849703e-17
4106.0  7.04119063629e-17
4106.5  6.90937447796e-17
4107.0  6.74284175277e-17
4107.5  6.6147743918e-17
4108.0  6.84547263558e-17
4108.5  6.95180043828e-17
4109.0  6.67227758647e-17
4109.5  6.45490858615e-17
4110.0  6.44926764835e-17
4110.5  6.78531330772e-17
4111.0  7.22529480311e-17
4111.5  6.92023894047e-17
4112.0  6.64880670031e-17
4112.5  6.46445301133e-17
4113.0  6.47173454248e-17
4113.5  6.44396839485e-17
4114.0  6.23088428452e-17
4114.5  6.00474570462e-17
4115.0  5.9636630074e-17
4115.5  5.99362840803e-17
4116.0  6.21108234261e-17
4116.5  6.57961392956e-17
4117.0  6.75133126259e-17
4117.5  6.62315225665e-17
4118.0  6.56138942038e-17
4118.5  6.70703854524e-17
4119.0  6.63876559398e-17
4119.5  6.32588677282e-17
4120.0  6.14979289813e-17
4120.5  6.15441595134e-17
4121.0  6.17101759598e-17
4121.5  5.95428493582e-17
4122.0  5.65871383945e-17
4122.5  5.80700094467e-17
4123.0  5.94417441028e-17
4123.5  5.6279157347e-17
4124.0  5.31609364439e-17
4124.5  5.20632868849e-17
4125.0  5.24186464992e-17
4125.5  5.55421325937e-17
4126.0  5.72068500415e-17
4126.5  5.57023692199e-17
4127.0  5.7631763627e-17
4127.5  5.97599406337e-17
4128.0  5.78690666252e-17
4128.5  5.63266267275e-17
4129.0  5.50404196703e-17
4129.5  5.36547917817e-17
4130.0  5.46931563759e-17
4130.5  5.60547222883e-17
4131.0  5.41581708681e-17
4131.5  5.29047371031e-17
4132.0  5.46835129115e-17
4132.5  5.69401855503e-17
4133.0  5.72549122661e-17
4133.5  5.64820851377e-17
4134.0  5.66907113891e-17
4134.5  5.81639555015e-17
4135.0  5.93904391781e-17
4135.5  5.96871236016e-17
4136.0  5.79870674416e-17
4136.5  5.49762294473e-17
4137.0  5.33286448772e-17
4137.5  5.32445616171e-17
4138.0  5.2858595891e-17
4138.5  5.2661068711e-17
4139.0  5.3689241463e-17
4139.5  5.49450803054e-17
4140.0  5.41983961187e-17
4140.5  5.0619925081e-17
4141.0  4.81783833523e-17
4141.5  4.85642517827e-17
4142.0  4.90311412884e-17
4142.5  4.7566984309e-17
4143.0  4.68050799573e-17
4143.5  5.02741456475e-17
4144.0  5.34666083387e-17
4144.5  5.20967677402e-17
4145.0  4.85328700492e-17
4145.5  4.72499685655e-17
4146.0  4.91507955025e-17
4146.5  4.92837863845e-17
4147.0  5.00769761975e-17
4147.5  5.02887723724e-17
4148.0  4.98883501074e-17
4148.5  5.25715121048e-17
4149.0  5.294570591e-17
4149.5  4.82937674094e-17
4150.0  4.70116807587e-17
4150.5  4.75998071643e-17
4151.0  4.64587549049e-17
4151.5  4.69492660312e-17
4152.0  4.91804280875e-17
4152.5  4.94444598129e-17
4153.0  4.93689755591e-17
4153.5  5.02240808977e-17
4154.0  5.13360428194e-17
4154.5  5.05250590054e-17
4155.0  4.82361816398e-17
4155.5  4.81562454458e-17
4156.0  5.05416050866e-17
4156.5  5.22952639886e-17
4157.0  5.17599702818e-17
4157.5  5.00199524234e-17
4158.0  4.93838345499e-17
4158.5  5.11276983548e-17
4159.0  5.54812974528e-17
4159.5  5.70579123146e-17
4160.0  5.2840891349e-17
4160.5  4.8024967851e-17
4161.0  4.79795172087e-17
4161.5  5.11452721668e-17
4162.0  5.31161079808e-17
4162.5  5.65736666205e-17
4163.0  6.0429648112e-17
4163.5  5.79907312054e-17
4164.0  5.29912969586e-17
4164.5  5.17712686583e-17
4165.0  4.9298463536e-17
4165.5  4.79507211586e-17
4166.0  4.96517211091e-17
4166.5  5.21683525086e-17
4167.0  5.26673187045e-17
4167.5  5.21031769245e-17
4168.0  4.9210163982e-17
4168.5  4.50906916621e-17
4169.0  4.43168639818e-17
4169.5  4.7572967682e-17
4170.0  5.09958731578e-17
4170.5  5.19482118589e-17
4171.0  5.18320029047e-17
4171.5  5.17827028428e-17
4172.0  5.23111226775e-17
4172.5  5.28904303048e-17
4173.0  5.16235460679e-17
4173.5  5.09416708745e-17
4174.0  5.27288969188e-17
4174.5  5.35763529282e-17
4175.0  5.31776583156e-17
4175.5  5.3756362785e-17
4176.0  5.35654364586e-17
4176.5  5.03459618753e-17
4177.0  4.62764647073e-17
4177.5  4.50426366515e-17
4178.0  4.91122627744e-17
4178.5  5.08567602123e-17
4179.0  4.86310153663e-17
4179.5  4.87629253025e-17
4180.0  5.35220468052e-17
4180.5  5.24038735421e-17
4181.0  5.10899030078e-17
4181.5  5.16015225916e-17
4182.0  5.35440061542e-17
4182.5  5.51478982146e-17
4183.0  5.55821970396e-17
4183.5  5.52292537168e-17
4184.0  5.43021012937e-17
4184.5  5.28717149144e-17
4185.0  5.20883147934e-17
4185.5  5.50420497742e-17
4186.0  5.99717835942e-17
4186.5  6.27513693758e-17
4187.0  6.19575140938e-17
4187.5  5.76545365222e-17
4188.0  5.40888132754e-17
4188.5  5.26867072588e-17
4189.0  5.34645788797e-17
4189.5  5.38987620735e-17
4190.0  5.45573872491e-17
4190.5  5.71207893544e-17
4191.0  5.76857169527e-17
4191.5  5.49997885491e-17
4192.0  5.29212873622e-17
4192.5  5.26625995301e-17
4193.0  5.21548035239e-17
4193.5  5.12353137668e-17
4194.0  5.50025899316e-17
4194.5  5.96247039449e-17
4195.0  6.04339437327e-17
4195.5  5.80208779844e-17
4196.0  5.34757103222e-17
4196.5  5.14086755481e-17
4197.0  5.04486480591e-17
4197.5  4.91067717375e-17
4198.0  4.74815078708e-17
4198.5  4.76515104945e-17
4199.0  4.91721811479e-17
4199.5  5.54896624766e-17
4200.0  6.04306768019e-17
4200.5  6.17468909895e-17
4201.0  6.20812375968e-17
4201.5  6.11475518903e-17
4202.0  5.97430896954e-17
4202.5  5.93885043292e-17
4203.0  5.89735358663e-17
4203.5  5.81845428643e-17
4204.0  5.81657257671e-17
4204.5  6.07197172342e-17
4205.0  6.40813411113e-17
4205.5  6.25109702751e-17
4206.0  5.88480262399e-17
4206.5  5.71384735156e-17
4207.0  5.88559059845e-17
4207.5  6.10324120048e-17
4208.0  6.03156583685e-17
4208.5  5.87466087337e-17
4209.0  5.92396327368e-17
4209.5  6.04714060144e-17
4210.0  6.10954364271e-17
4210.5  6.22384154949e-17
4211.0  6.18583913919e-17
4211.5  5.86969719972e-17
4212.0  5.8458531678e-17
4212.5  6.04427833402e-17
4213.0  6.25405490921e-17
4213.5  6.49546022072e-17
4214.0  6.41233473931e-17
4214.5  6.27782336782e-17
4215.0  6.01550600252e-17
4215.5  5.82225695004e-17
4216.0  5.72181150695e-17
4216.5  5.98297016911e-17
4217.0  6.54915882094e-17
4217.5  6.7199875332e-17
4218.0  6.72639557768e-17
4218.5  6.62175041497e-17
4219.0  6.55807059169e-17
4219.5  6.57748480872e-17
4220.0  6.61612695832e-17
4220.5  6.3126481312e-17
4221.0  6.01785151302e-17
4221.5  5.94409187003e-17
4222.0  5.93026653439e-17
4222.5  5.79470566252e-17
4223.0  5.79101605955e-17
4223.5  5.96492504559e-17
4224.0  6.00676434517e-17
4224.5  5.84346145467e-17
4225.0  5.65182254097e-17
4225.5  5.63115898782e-17
4226.0  5.91147911149e-17
4226.5  6.20439857619e-17
4227.0  6.20963075397e-17
4227.5  6.19204530136e-17
4228.0  6.34089920689e-17
4228.5  6.47912098476e-17
4229.0  6.3870343942e-17
4229.5  6.18106957064e-17
4230.0  6.09077744539e-17
4230.5  6.41178857668e-17
4231.0  6.84548485518e-17
4231.5  6.86655032253e-17
4232.0  6.64837831769e-17
4232.5  6.83665196363e-17
4233.0  6.90175921839e-17
4233.5  6.70796478593e-17
4234.0  6.75386738507e-17
4234.5  6.91799712974e-17
4235.0  7.02216988499e-17
4235.5  7.06791375419e-17
4236.0  7.05844403985e-17
4236.5  6.73014075173e-17
4237.0  6.35314165288e-17
4237.5  6.51535631411e-17
4238.0  6.83046335182e-17
4238.5  6.71991157045e-17
4239.0  6.38289676174e-17
4239.5  6.34064137613e-17
4240.0  6.59849265854e-17
4240.5  6.6481332943e-17
4241.0  6.6072419e-17
4241.5  6.8173766601e-17
4242.0  7.15480920739e-17
4242.5  7.22013522993e-17
4243.0  7.01919858885e-17
4243.5  6.982342393e-17
4244.0  7.34477981114e-17
4244.5  7.79976305302e-17
4245.0  7.76179680841e-17
4245.5  7.37136718084e-17
4246.0  7.30868975528e-17
4246.5  7.27357401661e-17
4247.0  7.22112501484e-17
4247.5  7.35086252453e-17
4248.0  7.59654908832e-17
4248.5  7.63306402885e-17
4249.0  7.3219546622e-17
4249.5  6.93546224226e-17
4250.0  6.98322981561e-17
4250.5  7.04432172382e-17
4251.0  7.13589140615e-17
4251.5  7.45339223062e-17
4252.0  7.32411760203e-17
4252.5  7.2292501596e-17
4253.0  7.24542815979e-17
4253.5  6.96731281844e-17
4254.0  7.14508639717e-17
4254.5  7.51783361538e-17
4255.0  7.63674285557e-17
4255.5  7.55313543647e-17
4256.0  7.6575874739e-17
4256.5  7.94579738618e-17
4257.0  7.92547558976e-17
4257.5  7.81597343585e-17
4258.0  7.81781901703e-17
4258.5  7.76958609553e-17
4259.0  7.58586017572e-17
4259.5  7.39172575552e-17
4260.0  7.35770416842e-17
4260.5  7.38300702615e-17
4261.0  7.46998734379e-17
4261.5  7.73873943708e-17
4262.0  7.98577816751e-17
4262.5  8.12605137024e-17
4263.0  8.21510047767e-17
4263.5  8.24935047019e-17
4264.0  7.8568833536e-17
4264.5  7.70825290342e-17
4265.0  8.01812701629e-17
4265.5  7.95280564432e-17
4266.0  7.59839958826e-17
4266.5  7.69665944289e-17
4267.0  8.07360657132e-17
4267.5  8.02875153047e-17
4268.0  7.54482680878e-17
4268.5  7.38903566966e-17
4269.0  7.28709696348e-17
4269.5  7.3816528872e-17
4270.0  7.82263884275e-17
4270.5  8.03137309475e-17
4271.0  7.91987604339e-17
4271.5  7.89702394976e-17
4272.0  7.85144120826e-17
4272.5  7.9274180876e-17
4273.0  7.89885435708e-17
4273.5  7.97635068705e-17
4274.0  8.05063620401e-17
4274.5  7.96983624105e-17
4275.0  7.98745584918e-17
4275.5  7.92011358959e-17
4276.0  7.65261496557e-17
4276.5  7.63330403284e-17
4277.0  7.99493191474e-17
4277.5  8.41387131807e-17
4278.0  8.64982998975e-17
4278.5  8.58581835178e-17
4279.0  8.27889028544e-17
4279.5  7.97382138343e-17
4280.0  7.95741339224e-17
4280.5  8.25253109758e-17
4281.0  8.30647226424e-17
4281.5  8.34808446456e-17
4282.0  8.75718664562e-17
4282.5  8.83866060203e-17
4283.0  8.4789007976e-17
4283.5  8.30159838763e-17
4284.0  8.45376332012e-17
4284.5  8.07949121253e-17
4285.0  7.94291451088e-17
4285.5  8.36857939112e-17
4286.0  8.52512712939e-17
4286.5  8.47951692047e-17
4287.0  8.4203213966e-17
4287.5  8.41205357012e-17
4288.0  8.35302725786e-17
4288.5  8.01950214138e-17
4289.0  8.06109023231e-17
4289.5  8.38492789098e-17
4290.0  8.54072636207e-17
4290.5  8.42979184681e-17
4291.0  8.27757638181e-17
4291.5  8.1825894065e-17
4292.0  8.10449758624e-17
4292.5  8.08416649106e-17
4293.0  8.07913033972e-17
4293.5  7.89079684473e-17
4294.0  7.67419717884e-17
4294.5  7.55908328749e-17
4295.0  7.54794909583e-17
4295.5  7.61077145006e-17
4296.0  7.51059320793e-17
4296.5  7.38331519257e-17
4297.0  7.5054556254e-17
4297.5  7.83046479056e-17
4298.0  8.09887163589e-17
4298.5  8.38080869943e-17
4299.0  8.53139370835e-17
4299.5  8.5060654197e-17
4300.0  8.45752455706e-17
4300.5  8.20339043462e-17
4301.0  7.85566516686e-17
4301.5  8.01856852419e-17
4302.0  8.28799657086e-17
4302.5  8.40124494447e-17
4303.0  8.39454528878e-17
4303.5  8.40334637904e-17
4304.0  8.0819486034e-17
4304.5  7.81672703713e-17
4305.0  7.48028711961e-17
4305.5  7.45392786987e-17
4306.0  7.73133695955e-17
4306.5  8.11860692021e-17
4307.0  8.19924226596e-17
4307.5  8.14839448281e-17
4308.0  8.17294554728e-17
4308.5  8.19916866571e-17
4309.0  8.15822056135e-17
4309.5  8.04234974231e-17
4310.0  7.9183220305e-17
4310.5  7.93797501807e-17
4311.0  8.09223808735e-17
4311.5  8.16448183762e-17
4312.0  8.10685560994e-17
4312.5  7.85454853007e-17
4313.0  7.56936118217e-17
4313.5  7.87936612784e-17
4314.0  8.42978442873e-17
4314.5  8.55513159199e-17
4315.0  8.53185448654e-17
4315.5  8.32162921393e-17
4316.0  8.14092372557e-17
4316.5  8.08730314946e-17
4317.0  8.17445653938e-17
4317.5  8.31549998661e-17
4318.0  8.37365862331e-17
4318.5  8.44893412229e-17
4319.0  8.41818091628e-17
4319.5  8.17066659165e-17
4320.0  8.276415089e-17
4320.5  8.27571453017e-17
4321.0  8.08486146292e-17
4321.5  7.81194949766e-17
4322.0  7.61760197598e-17
4322.5  7.51734503658e-17
4323.0  7.40793841678e-17
4323.5  7.52318375417e-17
4324.0  7.69133600176e-17
4324.5  7.64049815712e-17
4325.0  7.61534789183e-17
4325.5  7.68049636651e-17
4326.0  7.72429481529e-17
4326.5  7.73255976415e-17
4327.0  7.84610403686e-17
4327.5  7.89913317532e-17
4328.0  7.74421484516e-17
4328.5  7.5582997965e-17
4329.0  7.44486461285e-17
4329.5  7.3413590358e-17
4330.0  7.32396420768e-17
4330.5  7.55275092899e-17
4331.0  7.78239549375e-17
4331.5  7.71801701582e-17
4332.0  7.65313238798e-17
4332.5  7.60064540048e-17
4333.0  7.31609577018e-17
4333.5  7.19189935995e-17
4334.0  7.26223657184e-17
4334.5  7.5146383456e-17
4335.0  7.8914126514e-17
4335.5  8.09277004802e-17
4336.0  8.20724170566e-17
4336.5  8.34525797349e-17
4337.0  7.87400681297e-17
4337.5  7.05813883001e-17
4338.0  6.8492988449e-17
4338.5  7.30824298194e-17
4339.0  7.86300770927e-17
4339.5  8.21190907177e-17
4340.0  8.32340074681e-17
4340.5  8.30877417008e-17
4341.0  8.16350365376e-17
4341.5  8.10728783784e-17
4342.0  8.16128898076e-17
4342.5  8.26033727365e-17
4343.0  8.32190506943e-17
4343.5  8.24122944828e-17
4344.0  7.92100197313e-17
4344.5  7.67062186351e-17
4345.0  7.55291096061e-17
4345.5  7.45106840145e-17
4346.0  7.47034421028e-17
4346.5  7.5625260999e-17
4347.0  7.68350532274e-17
4347.5  7.84699216461e-17
4348.0  7.99600902595e-17
4348.5  8.05792976323e-17
4349.0  8.23182389708e-17
4349.5  8.5176925461e-17
4350.0  8.75927044743e-17
4350.5  8.56550253868e-17
4351.0  8.33822353686e-17
4351.5  8.21146172193e-17
4352.0  7.99545388823e-17
4352.5  8.36306333897e-17
4353.0  8.56218817571e-17
4353.5  8.32783605084e-17
4354.0  8.45477732255e-17
4354.5  8.60316617308e-17
4355.0  8.46530976688e-17
4355.5  8.47596473887e-17
4356.0  8.67183782064e-17
4356.5  9.04027704604e-17
4357.0  9.52946247598e-17
4357.5  9.32717239629e-17
4358.0  8.87481740496e-17
4358.5  8.57612816153e-17
4359.0  8.41867794522e-17
4359.5  8.38216170027e-17
4360.0  8.4679114773e-17
4360.5  8.34673787609e-17
4361.0  8.22103496746e-17
4361.5  8.32178368188e-17
4362.0  8.38758863366e-17
4362.5  8.38182399936e-17
4363.0  8.47080702541e-17
4363.5  8.51157558194e-17
4364.0  8.33348385463e-17
4364.5  8.1992401431e-17
4365.0  8.39763228997e-17
4365.5  8.62583971408e-17
4366.0  8.498952983e-17
4366.5  8.30879533108e-17
4367.0  8.08993895557e-17
4367.5  8.04360941296e-17
4368.0  8.21832004224e-17
4368.5  8.44161091685e-17
4369.0  8.7489823827e-17
4369.5  8.95977123401e-17
4370.0  8.58164033186e-17
4370.5  8.34798956345e-17
4371.0  8.63944671684e-17
4371.5  8.71086619655e-17
4372.0  8.65805620412e-17
4372.5  8.62984604034e-17
4373.0  8.47980622169e-17
4373.5  8.3791706733e-17
4374.0  8.43687274718e-17
4374.5  8.38397473847e-17
4375.0  8.24256011526e-17
4375.5  8.36471817084e-17
4376.0  8.48084410317e-17
4376.5  8.50440635059e-17
4377.0  8.51749084532e-17
4377.5  8.76832922273e-17
4378.0  9.07779277695e-17
4378.5  9.11717642846e-17
4379.0  8.995007364e-17
4379.5  8.90366180037e-17
4380.0  8.79520598827e-17
4380.5  8.71314493968e-17
4381.0  8.83913181337e-17
4381.5  8.96862806028e-17
4382.0  9.08949731978e-17
4382.5  9.38188051186e-17
4383.0  9.44782373143e-17
4383.5  9.14076377767e-17
4384.0  9.05332453427e-17
4384.5  8.95895273232e-17
4385.0  9.1549061061e-17
4385.5  9.71379651966e-17
4386.0  9.52514160619e-17
4386.5  9.01687886042e-17
4387.0  8.68706996371e-17
4387.5  8.80994861129e-17
4388.0  9.05410156737e-17
4388.5  8.76388996038e-17
4389.0  8.5464840265e-17
4389.5  8.83504483436e-17
4390.0  8.96649470229e-17
4390.5  8.77660571928e-17
4391.0  8.69116283199e-17
4391.5  8.90098028431e-17
4392.0  9.01860218228e-17
4392.5  9.13809208788e-17
4393.0  9.24927554713e-17
4393.5  9.2658597886e-17
4394.0  9.35076539616e-17
4394.5  9.39684149622e-17
4395.0  9.19466609272e-17
4395.5  8.94336113043e-17
4396.0  8.96073799444e-17
4396.5  9.01372593477e-17
4397.0  8.68780719364e-17
4397.5  8.3147598849e-17
4398.0  8.3798111087e-17
4398.5  8.71648625251e-17
4399.0  9.02930575392e-17
4399.5  9.14213325796e-17
4400.0  8.94477894743e-17
4400.5  8.78951456293e-17
4401.0  8.36231877767e-17
4401.5  8.30154160304e-17
4402.0  8.87624401736e-17
4402.5  9.01645262881e-17
4403.0  9.17923445652e-17
4403.5  9.1426992245e-17
4404.0  9.00142003324e-17
4404.5  8.81178816385e-17
4405.0  8.30364456195e-17
4405.5  8.36715901152e-17
4406.0  8.57150463592e-17
4406.5  8.52877369717e-17
4407.0  8.48624223578e-17
4407.5  8.92185673115e-17
4408.0  9.01690378843e-17
4408.5  8.79229680618e-17
4409.0  8.58008821377e-17
4409.5  8.48439371545e-17
4410.0  8.41772685968e-17
4410.5  8.29857458969e-17
4411.0  8.11792693694e-17
4411.5  8.11982943105e-17
4412.0  8.29889334782e-17
4412.5  8.40746299338e-17
4413.0  8.51231898065e-17
4413.5  8.63206560871e-17
4414.0  8.57798259212e-17
4414.5  8.30550811769e-17
4415.0  7.92353025598e-17
4415.5  7.81538978969e-17
4416.0  7.74019965521e-17
4416.5  7.64214538444e-17
4417.0  7.74130454476e-17
4417.5  7.75634741325e-17
4418.0  7.49269324735e-17
4418.5  7.48159147621e-17
4419.0  7.99365466767e-17
4419.5  8.04846206236e-17
4420.0  7.99732880778e-17
4420.5  7.97182839596e-17
4421.0  7.68055502814e-17
4421.5  7.58669515058e-17
4422.0  7.88721207023e-17
4422.5  8.17810599465e-17
4423.0  7.87205461742e-17
4423.5  7.56976917047e-17
4424.0  7.38830364137e-17
4424.5  7.40648750933e-17
4425.0  7.45496183915e-17
4425.5  7.31686353892e-17
4426.0  7.18634523982e-17
4426.5  7.13016724006e-17
4427.0  7.0550592971e-17
4427.5  7.17113624017e-17
4428.0  7.28350199376e-17
4428.5  7.11228801754e-17
4429.0  6.87211361226e-17
4429.5  6.85991109449e-17
4430.0  7.00532311163e-17
4430.5  6.94331213095e-17
4431.0  6.75018725591e-17
4431.5  6.82874287494e-17
4432.0  6.89961501846e-17
4432.5  6.77310925749e-17
4433.0  6.84765354427e-17
4433.5  7.06124280978e-17
4434.0  6.84580320047e-17
4434.5  6.54867724477e-17
4435.0  6.85380894668e-17
4435.5  7.30938036266e-17
4436.0  7.29470542702e-17
4436.5  6.93314132297e-17
4437.0  6.93807440262e-17
4437.5  7.32419761711e-17
4438.0  7.59155995179e-17
4438.5  6.86696664909e-17
4439.0  6.1508836931e-17
4439.5  6.16647124209e-17
4440.0  6.37667867268e-17
4440.5  6.3460675452e-17
4441.0  6.35974590996e-17
4441.5  6.30251620407e-17
4442.0  6.2488685936e-17
4442.5  5.94807023686e-17
4443.0  5.63355416032e-17
4443.5  5.5740128808e-17
4444.0  5.86543204826e-17
4444.5  6.22808527223e-17
4445.0  6.29342410345e-17
4445.5  6.15720994493e-17
4446.0  6.09887409226e-17
4446.5  6.09672584038e-17
4447.0  6.10657949937e-17
4447.5  6.22094900335e-17
4448.0  6.43429538155e-17
4448.5  6.7004741987e-17
4449.0  6.51085758653e-17
4449.5  6.01675749572e-17
4450.0  5.59480291949e-17
4450.5  5.5791493525e-17
4451.0  5.61744694224e-17
4451.5  5.58378085375e-17
4452.0  5.33190003571e-17
4452.5  5.19299770339e-17
4453.0  5.45185117251e-17
4453.5  5.69465355976e-17
4454.0  5.62031438481e-17
4454.5  5.51620858834e-17
4455.0  5.36267236944e-17
4455.5  5.3597411861e-17
4456.0  5.51140861702e-17
4456.5  5.6952506039e-17
4457.0  5.89862599562e-17
4457.5  6.06776260885e-17
4458.0  6.00140588048e-17
4458.5  5.8970496256e-17
4459.0  5.7804849161e-17
4459.5  5.67595975778e-17
4460.0  5.60574219395e-17
4460.5  5.61190026491e-17
4461.0  5.65225748719e-17
4461.5  5.62880291478e-17
4462.0  5.62579564103e-17
4462.5  5.78747969422e-17
4463.0  5.91594412994e-17
4463.5  5.8268459475e-17
4464.0  5.69802840666e-17
4464.5  5.67330603606e-17
4465.0  5.88299279756e-17
4465.5  5.97224872744e-17
4466.0  5.77636612643e-17
4466.5  5.39821422138e-17
4467.0  5.28852351768e-17
4467.5  5.38098292388e-17
4468.0  5.56937951997e-17
4468.5  5.37757952834e-17
4469.0  5.1639210218e-17
4469.5  4.93370391607e-17
4470.0  5.15573411161e-17
4470.5  5.45994931036e-17
4471.0  5.6335684251e-17
4471.5  5.43007928274e-17
4472.0  5.33992199198e-17
4472.5  5.41781692266e-17
4473.0  5.13656369085e-17
4473.5  4.8816957442e-17
4474.0  5.25341828128e-17
4474.5  5.5231700927e-17
4475.0  5.46806852384e-17
4475.5  5.44455800293e-17
4476.0  5.4114416441e-17
4476.5  5.21652559255e-17
4477.0  4.88816183028e-17
4477.5  4.59775804105e-17
4478.0  4.69410236364e-17
4478.5  4.98262462848e-17
4479.0  4.97135013084e-17
4479.5  4.86566123712e-17
4480.0  4.99458423853e-17
4480.5  5.05332171831e-17
4481.0  4.93522771687e-17
4481.5  5.12049854923e-17
4482.0  5.32678548197e-17
4482.5  5.28534019446e-17
4483.0  5.09065694112e-17
4483.5  4.9961341569e-17
4484.0  5.06222109206e-17
4484.5  4.69800567766e-17
4485.0  4.48976252293e-17
4485.5  4.9151814285e-17
4486.0  5.38177033387e-17
4486.5  5.54209166189e-17
4487.0  5.38360014484e-17
4487.5  5.25806199867e-17
4488.0  4.80581580742e-17
4488.5  4.73872116189e-17
4489.0  4.94233324743e-17
4489.5  5.10924086551e-17
4490.0  4.9737001433e-17
4490.5  4.89054431311e-17
4491.0  5.04134820812e-17
4491.5  5.19723755356e-17
4492.0  5.11051235831e-17
4492.5  5.03574007841e-17
4493.0  5.10477770947e-17
4493.5  5.15590141431e-17
4494.0  5.15731060561e-17
4494.5  5.25519298867e-17
4495.0  5.44072244977e-17
4495.5  5.56223430682e-17
4496.0  5.51125106026e-17
4496.5  5.24119293395e-17
4497.0  5.03313671061e-17
4497.5  5.26013179739e-17
4498.0  5.53607112767e-17
4498.5  5.51416213541e-17
4499.0  5.51605613643e-17
4499.5  5.42549718162e-17
4500.0  5.15708077569e-17
4500.5  5.27079308519e-17
4501.0  5.47099455331e-17
4501.5  5.52494103004e-17
4502.0  5.59337569604e-17
4502.5  5.18142806607e-17
4503.0  4.89971748575e-17
4503.5  5.17107607789e-17
4504.0  5.37518838403e-17
4504.5  5.30359959953e-17
4505.0  5.52408300354e-17
4505.5  5.71871502371e-17
4506.0  5.67640334696e-17
4506.5  5.49600027408e-17
4507.0  5.23557710061e-17
4507.5  5.28625890468e-17
4508.0  5.6056352084e-17
4508.5  5.86941808895e-17
4509.0  5.87855272169e-17
4509.5  5.79779957513e-17
4510.0  5.86472046428e-17
4510.5  5.93338878563e-17
4511.0  6.03629618836e-17
4511.5  6.13521603162e-17
4512.0  5.85214289614e-17
4512.5  5.42063394635e-17
4513.0  5.35871510109e-17
4513.5  5.40631742963e-17
4514.0  5.28452241242e-17
4514.5  5.26220139465e-17
4515.0  5.40814337976e-17
4515.5  5.55453245652e-17
4516.0  5.73726772653e-17
4516.5  5.92415882435e-17
4517.0  5.56851356214e-17
4517.5  5.41094256454e-17
4518.0  5.67007982566e-17
4518.5  5.93993793444e-17
4519.0  5.60032985123e-17
4519.5  5.16662951991e-17
4520.0  5.23086454105e-17
4520.5  5.7028481452e-17
4521.0  5.92325195057e-17
4521.5  6.037322567e-17
4522.0  6.26725836952e-17
4522.5  6.33480625277e-17
4523.0  6.37437485058e-17
4523.5  6.33840176282e-17
4524.0  5.92628642544e-17
4524.5  5.50738258034e-17
4525.0  5.48045994588e-17
4525.5  5.57725394907e-17
4526.0  5.44832382978e-17
4526.5  5.27495720664e-17
4527.0  5.50781015085e-17
4527.5  6.07736008594e-17
4528.0  6.35310301025e-17
4528.5  6.25134096655e-17
4529.0  6.16529682952e-17
4529.5  6.14531465954e-17
4530.0  6.32634830566e-17
4530.5  6.68946212526e-17
4531.0  6.79675883703e-17
4531.5  6.70494928604e-17
4532.0  6.59747574313e-17
4532.5  6.45950913552e-17
4533.0  6.31860616234e-17
4533.5  6.12763026899e-17
4534.0  5.96624341238e-17
4534.5  6.02087277969e-17
4535.0  5.96281981328e-17
4535.5  5.7267461803e-17
4536.0  6.0166008685e-17
4536.5  6.59974057652e-17
4537.0  6.67399186941e-17
4537.5  6.38384801153e-17
4538.0  6.29199445117e-17
4538.5  6.28907660498e-17
4539.0  6.1558356811e-17
4539.5  6.02208192764e-17
4540.0  6.34316804642e-17
4540.5  6.65846280572e-17
4541.0  6.70105928053e-17
4541.5  6.65630612644e-17
4542.0  6.56064495939e-17
4542.5  6.48284474004e-17
4543.0  6.50700698987e-17
4543.5  6.59991108309e-17
4544.0  6.59201329403e-17
4544.5  6.5146543781e-17
4545.0  6.53633281098e-17
4545.5  6.71152073344e-17
4546.0  7.02993450617e-17
4546.5  7.27306845719e-17
4547.0  7.3305808235e-17
4547.5  7.18465779021e-17
4548.0  6.53057139866e-17
4548.5  5.82841582784e-17
4549.0  5.91421615434e-17
4549.5  6.41994368816e-17
4550.0  6.51150925742e-17
4550.5  6.47443533175e-17
4551.0  6.49699552231e-17
4551.5  6.51518190909e-17
4552.0  6.42564416343e-17
4552.5  6.61665280484e-17
4553.0  6.74973412184e-17
4553.5  6.72591782402e-17
4554.0  6.63422287635e-17
4554.5  6.70412796691e-17
4555.0  7.00695087159e-17
4555.5  7.15065779317e-17
4556.0  7.21506462393e-17
4556.5  7.12078256413e-17
4557.0  6.8927935054e-17
4557.5  6.93778817769e-17
4558.0  7.02632250303e-17
4558.5  7.05089917022e-17
4559.0  7.29772337674e-17
4559.5  7.41525695343e-17
4560.0  7.37751513331e-17
4560.5  7.56021715486e-17
4561.0  7.7757532327e-17
4561.5  7.93422583145e-17
4562.0  7.99571258839e-17
4562.5  7.64922748882e-17
4563.0  7.32941315279e-17
4563.5  7.38866222943e-17
4564.0  7.57340788118e-17
4564.5  7.72136975748e-17
4565.0  7.8151648451e-17
4565.5  7.77491093471e-17
4566.0  7.73959562232e-17
4566.5  7.87941537378e-17
4567.0  7.93357515455e-17
4567.5  8.03861510461e-17
4568.0  8.13795822469e-17
4568.5  7.48365782103e-17
4569.0  7.1427621719e-17
4569.5  7.25639252273e-17
4570.0  7.53377211212e-17
4570.5  7.61385205945e-17
4571.0  7.71285441419e-17
4571.5  7.68535061874e-17
4572.0  7.76748099909e-17
4572.5  7.7303646942e-17
4573.0  7.46823169333e-17
4573.5  7.26297426089e-17
4574.0  7.50171325836e-17
4574.5  8.00309098562e-17
4575.0  8.15088785654e-17
4575.5  8.02130915453e-17
4576.0  7.85536745648e-17
4576.5  7.72056058698e-17
4577.0  7.6864750081e-17
4577.5  7.64999916803e-17
4578.0  7.60742603578e-17
4578.5  7.73892751345e-17
4579.0  7.91568799189e-17
4579.5  8.02447926269e-17
4580.0  8.13583442037e-17
4580.5  8.02977739134e-17
4581.0  8.22396946865e-17
4581.5  8.61118145276e-17
4582.0  8.82943545749e-17
4582.5  8.83935509665e-17
4583.0  8.50745687044e-17
4583.5  8.38333745556e-17
4584.0  8.46478782141e-17
4584.5  8.46890223864e-17
4585.0  8.4770766409e-17
4585.5  8.54424546868e-17
4586.0  8.31803286845e-17
4586.5  8.36054882683e-17
4587.0  8.66798027904e-17
4587.5  8.93105086092e-17
4588.0  8.79134154132e-17
4588.5  8.69352112279e-17
4589.0  8.70912723237e-17
4589.5  8.59004497821e-17
4590.0  8.43708347285e-17
4590.5  8.53684947043e-17
4591.0  8.54435470174e-17
4591.5  8.59956948701e-17
4592.0  8.92212243598e-17
4592.5  9.42315171287e-17
4593.0  9.72432383348e-17
4593.5  9.66648044927e-17
4594.0  9.6411838483e-17
4594.5  9.77518997455e-17
4595.0  9.67119322355e-17
4595.5  9.26494553806e-17
4596.0  9.04181932728e-17
4596.5  9.29400403452e-17
4597.0  9.64099016289e-17
4597.5  9.75424156387e-17
4598.0  9.66717877297e-17
4598.5  9.29810265265e-17
4599.0  9.11813432542e-17
4599.5  9.45607670809e-17
4600.0  9.61127004464e-17
4600.5  9.3358255247e-17
4601.0  9.33350646549e-17
4601.5  9.54132365742e-17
4602.0  9.61192719984e-17
4602.5  9.67840492834e-17
4603.0  9.9467569236e-17
4603.5  1.0238375591e-16
4604.0  1.00981817017e-16
4604.5  9.79659110332e-17
4605.0  9.83432685924e-17
4605.5  9.77399504425e-17
4606.0  9.71898301368e-17
4606.5  9.99020154224e-17
4607.0  1.01910864859e-16
4607.5  1.01952617488e-16
4608.0  1.01947333356e-16
4608.5  1.02873333962e-16
4609.0  1.03802091204e-16
4609.5  1.03863943893e-16
4610.0  1.03542078564e-16
4610.5  1.03260051533e-16
4611.0  1.03659344134e-16
4611.5  1.04363366115e-16
4612.0  1.04659598668e-16
4612.5  1.074614477e-16
4613.0  1.10736224394e-16
4613.5  1.13110308855e-16
4614.0  1.13364619716e-16
4614.5  1.099832744e-16
4615.0  1.08002153068e-16
4615.5  1.11021735077e-16
4616.0  1.11320055334e-16
4616.5  1.10653937713e-16
4617.0  1.11528425037e-16
4617.5  1.11574007631e-16
4618.0  1.13952385982e-16
4618.5  1.17703446663e-16
4619.0  1.19174043903e-16
4619.5  1.17438379326e-16
4620.0  1.14540917599e-16
4620.5  1.15026666862e-16
4621.0  1.2014991864e-16
4621.5  1.25672212358e-16
4622.0  1.2484275636e-16
4622.5  1.22284580225e-16
4623.0  1.2222404068e-16
4623.5  1.23530615927e-16
4624.0  1.25625886123e-16
4624.5  1.26173300195e-16
4625.0  1.24952379617e-16
4625.5  1.22708205422e-16
4626.0  1.19348720916e-16
4626.5  1.18503516283e-16
4627.0  1.19654284203e-16
4627.5  1.21004652447e-16
4628.0  1.27278926737e-16
4628.5  1.31968788689e-16
4629.0  1.2956308061e-16
4629.5  1.26077542302e-16
4630.0  1.26370199666e-16
4630.5  1.30832170775e-16
4631.0  1.32948130353e-16
4631.5  1.30843880385e-16
4632.0  1.27582653602e-16
4632.5  1.29921921856e-16
4633.0  1.35221929439e-16
4633.5  1.34806441719e-16
4634.0  1.34012956668e-16
4634.5  1.34057320408e-16
4635.0  1.36290323014e-16
4635.5  1.41996825145e-16
4636.0  1.41488151866e-16
4636.5  1.38707914236e-16
4637.0  1.39664681108e-16
4637.5  1.3951852008e-16
4638.0  1.42198624401e-16
4638.5  1.45747596721e-16
4639.0  1.43194510226e-16
4639.5  1.37063751973e-16
4640.0  1.34106997102e-16
4640.5  1.35635164048e-16
4641.0  1.40386590454e-16
4641.5  1.40881650552e-16
4642.0  1.35185472761e-16
4642.5  1.31338840272e-16
4643.0  1.33219601093e-16
4643.5  1.37511227672e-16
4644.0  1.40525179428e-16
4644.5  1.41391249352e-16
4645.0  1.4139394448e-16
4645.5  1.43540029292e-16
4646.0  1.44719601556e-16
4646.5  1.42364612657e-16
4647.0  1.37786119028e-16
4647.5  1.37685684394e-16
4648.0  1.39034781608e-16
4648.5  1.42900583571e-16
4649.0  1.46435086928e-16
4649.5  1.44763189923e-16
4650.0  1.405006735e-16
4650.5  1.42105879021e-16
4651.0  1.43813501526e-16
4651.5  1.42391813843e-16
4652.0  1.42767609674e-16
4652.5  1.44494168918e-16
4653.0  1.48106762236e-16
4653.5  1.516631016e-16
4654.0  1.50360978844e-16
4654.5  1.47003579474e-16
4655.0  1.43863291348e-16
4655.5  1.40062260405e-16
4656.0  1.37067321555e-16
4656.5  1.40893138274e-16
4657.0  1.46292607661e-16
4657.5  1.47872347418e-16
4658.0  1.46333635642e-16
4658.5  1.435406691e-16
4659.0  1.42949766998e-16
4659.5  1.45930079005e-16
4660.0  1.48334740856e-16
4660.5  1.48361738785e-16
4661.0  1.48862029893e-16
4661.5  1.48270208777e-16
4662.0  1.47739409253e-16
4662.5  1.4512480729e-16
4663.0  1.40859935424e-16
4663.5  1.40376012979e-16
4664.0  1.40897790435e-16
4664.5  1.41328272124e-16
4665.0  1.41988690204e-16
4665.5  1.43366225671e-16
4666.0  1.44880722097e-16
4666.5  1.48255162978e-16
4667.0  1.52983468316e-16
4667.5  1.52162590062e-16
4668.0  1.49139198355e-16
4668.5  1.46142355002e-16
4669.0  1.4674830156e-16
4669.5  1.48636959937e-16
4670.0  1.47891480568e-16
4670.5  1.48295278558e-16
4671.0  1.5034930301e-16
4671.5  1.48486918157e-16
4672.0  1.46254132919e-16
4672.5  1.45028935879e-16
4673.0  1.44502747127e-16
4673.5  1.4463960659e-16
4674.0  1.45620237968e-16
4674.5  1.4513508948e-16
4675.0  1.42568127544e-16
4675.5  1.41066254002e-16
4676.0  1.40621638915e-16
4676.5  1.39383220681e-16
4677.0  1.39302215876e-16
4677.5  1.42439649265e-16
4678.0  1.44620077981e-16
4678.5  1.42515322047e-16
4679.0  1.41325322399e-16
4679.5  1.4271468115e-16
4680.0  1.45860492749e-16
4680.5  1.47142516271e-16
4681.0  1.43650545674e-16
4681.5  1.41091108796e-16
4682.0  1.40561602294e-16
4682.5  1.45462872843e-16
4683.0  1.50231489639e-16
4683.5  1.47592802069e-16
4684.0  1.42836095359e-16
4684.5  1.47625262614e-16
4685.0  1.48398302968e-16
4685.5  1.4386306379e-16
4686.0  1.42198857616e-16
4686.5  1.39496213465e-16
4687.0  1.37685425427e-16
4687.5  1.3805274797e-16
4688.0  1.39677905583e-16
4688.5  1.40879435318e-16
4689.0  1.38773201658e-16
4689.5  1.35836975466e-16
4690.0  1.36781501155e-16
4690.5  1.38273878283e-16
4691.0  1.36265059352e-16
4691.5  1.34805703921e-16
4692.0  1.35430875009e-16
4692.5  1.35955838326e-16
4693.0  1.37344950999e-16
4693.5  1.38128997163e-16
4694.0  1.39895098947e-16
4694.5  1.41891111169e-16
4695.0  1.41793177044e-16
4695.5  1.41998652498e-16
4696.0  1.41815980232e-16
4696.5  1.41459434673e-16
4697.0  1.42116928722e-16
4697.5  1.39583660391e-16
4698.0  1.38860696524e-16
4698.5  1.3538459332e-16
4699.0  1.30497798588e-16
4699.5  1.30905502412e-16
4700.0  1.3714038628e-16
4700.5  1.40411662485e-16
4701.0  1.40168138745e-16
4701.5  1.40889911276e-16
4702.0  1.42788579518e-16
4702.5  1.44123789039e-16
4703.0  1.41281353124e-16
4703.5  1.3638819793e-16
4704.0  1.32812275147e-16
4704.5  1.31735200093e-16
4705.0  1.31760834329e-16
4705.5  1.32522658291e-16
4706.0  1.33269641507e-16
4706.5  1.33828638565e-16
4707.0  1.36672762674e-16
4707.5  1.38329004998e-16
4708.0  1.36139574821e-16
4708.5  1.33896856637e-16
4709.0  1.32020751953e-16
4709.5  1.30998766348e-16
4710.0  1.29603282865e-16
4710.5  1.27394895085e-16
4711.0  1.25587133878e-16
4711.5  1.2844416963e-16
4712.0  1.30371604248e-16
4712.5  1.31477383739e-16
4713.0  1.30405932814e-16
4713.5  1.28116554192e-16
4714.0  1.28128347872e-16
4714.5  1.28260333482e-16
4715.0  1.27562969459e-16
4715.5  1.25441534567e-16
4716.0  1.21738168534e-16
4716.5  1.23685412191e-16
4717.0  1.26352788367e-16
4717.5  1.26496709989e-16
4718.0  1.25151798662e-16
4718.5  1.26160175175e-16
4719.0  1.27128724917e-16
4719.5  1.26415066067e-16
4720.0  1.25129603068e-16
4720.5  1.24619772487e-16
4721.0  1.26433652745e-16
4721.5  1.28782503714e-16
4722.0  1.27764132937e-16
4722.5  1.25905374735e-16
4723.0  1.26776252678e-16
4723.5  1.27046868646e-16
4724.0  1.25523755387e-16
4724.5  1.25491959127e-16
4725.0  1.24580932086e-16
4725.5  1.21205645777e-16
4726.0  1.1903046707e-16
4726.5  1.1571766058e-16
4727.0  1.14051491351e-16
4727.5  1.14768828301e-16
4728.0  1.12334536212e-16
4728.5  1.10991111436e-16
4729.0  1.14274226698e-16
4729.5  1.14817952443e-16
4730.0  1.15565952545e-16
4730.5  1.15059289733e-16
4731.0  1.11994528571e-16
4731.5  1.11687346548e-16
4732.0  1.14151258563e-16
4732.5  1.12503768876e-16
4733.0  1.09496075356e-16
4733.5  1.08709376531e-16
4734.0  1.11220454067e-16
4734.5  1.11023485033e-16
4735.0  1.09722999903e-16
4735.5  1.08784597077e-16
4736.0  1.10954937984e-16
4736.5  1.12723802517e-16
4737.0  1.1117718107e-16
4737.5  1.07527476852e-16
4738.0  1.0547907033e-16
4738.5  1.04569522809e-16
4739.0  1.03219140053e-16
4739.5  1.0157117033e-16
4740.0  1.00480347232e-16
4740.5  1.00400277433e-16
4741.0  1.0058852262e-16
4741.5  1.00361861453e-16
4742.0  1.01729945865e-16
4742.5  1.06854804619e-16
4743.0  1.08484775475e-16
4743.5  1.0460884837e-16
4744.0  1.01875414659e-16
4744.5  1.01236817496e-16
4745.0  9.97512461792e-17
4745.5  9.74024867371e-17
4746.0  9.47800325891e-17
4746.5  9.38922633471e-17
4747.0  9.31373071307e-17
4747.5  9.51922765514e-17
4748.0  9.64611629544e-17
4748.5  9.81948271782e-17
4749.0  9.67271548758e-17
4749.5  9.31477518499e-17
4750.0  9.16554714979e-17
4750.5  9.43533076749e-17
4751.0  9.24083513586e-17
4751.5  8.69761181905e-17
4752.0  8.50805645035e-17
4752.5  8.6055560546e-17
4753.0  8.77051461309e-17
4753.5  8.91820655944e-17
4754.0  8.89562120614e-17
4754.5  8.73684655383e-17
4755.0  8.54544095405e-17
4755.5  8.41600638997e-17
4756.0  8.4661852576e-17
4756.5  8.56480400979e-17
4757.0  8.48237620314e-17
4757.5  8.31879165563e-17
4758.0  8.1427594215e-17
4758.5  7.85985142621e-17
4759.0  7.70672387867e-17
4759.5  7.73067670163e-17
4760.0  8.0240597331e-17
4760.5  8.20065462623e-17
4761.0  8.01095060828e-17
4761.5  7.80494308302e-17
4762.0  7.99881181459e-17
4762.5  8.06258876137e-17
4763.0  7.90032528718e-17
4763.5  7.5152762067e-17
4764.0  7.20249248293e-17
4764.5  7.08636137519e-17
4765.0  7.28761684923e-17
4765.5  7.68214812414e-17
4766.0  7.6099284016e-17
4766.5  7.52375594381e-17
4767.0  7.67991538121e-17
4767.5  7.63752158023e-17
4768.0  7.4980986305e-17
4768.5  7.23066491891e-17
4769.0  7.03556835711e-17
4769.5  7.12872384294e-17
4770.0  7.34435180669e-17
4770.5  7.40324576485e-17
4771.0  7.34954608713e-17
4771.5  7.3708287276e-17
4772.0  7.41709803241e-17
4772.5  7.34362082281e-17
4773.0  7.18900254656e-17
4773.5  6.96421843737e-17
4774.0  6.74050221759e-17
4774.5  6.77464599746e-17
4775.0  6.81649090509e-17
4775.5  6.65006852104e-17
4776.0  6.56741131915e-17
4776.5  6.58283267536e-17
4777.0  6.06349338059e-17
4777.5  5.93449254872e-17
4778.0  6.59551889085e-17
4778.5  7.01585370877e-17
4779.0  6.88506580451e-17
4779.5  6.6976412805e-17
4780.0  6.39871021122e-17
4780.5  6.43825580254e-17
4781.0  6.39060399776e-17
4781.5  6.38382739022e-17
4782.0  6.22996201724e-17
4782.5  6.17386733527e-17
4783.0  6.53848079936e-17
4783.5  6.81643715369e-17
4784.0  6.87656789454e-17
4784.5  6.85633609999e-17
4785.0  6.73837527378e-17
4785.5  6.61976512807e-17
4786.0  6.36066392283e-17
4786.5  6.16985220722e-17
4787.0  6.11680427323e-17
4787.5  6.14218672706e-17
4788.0  6.23427108844e-17
4788.5  6.19958128978e-17
4789.0  6.05140577227e-17
4789.5  6.07966078935e-17
4790.0  6.26125543472e-17
4790.5  6.28723639783e-17
4791.0  6.10324217967e-17
4791.5  6.11695937916e-17
4792.0  6.28788719822e-17
4792.5  6.39260628004e-17
4793.0  6.22556303029e-17
4793.5  5.91733215612e-17
4794.0  6.17706568217e-17
4794.5  6.49668960371e-17
4795.0  6.4031086216e-17
4795.5  5.97290714248e-17
4796.0  5.65303246463e-17
4796.5  5.47178048241e-17
4797.0  5.81687925749e-17
4797.5  5.9070450273e-17
4798.0  5.82477783744e-17
4798.5  5.98535504983e-17
4799.0  6.1989703306e-17
4799.5  6.09136383997e-17
4800.0  5.99021798625e-17
4800.5  5.91225193009e-17
4801.0  5.83967126505e-17
4801.5  5.77516794341e-17
4802.0  5.65553996737e-17
4802.5  5.7080353943e-17
4803.0  5.94149018474e-17
4803.5  6.06534504328e-17
4804.0  6.05091437043e-17
4804.5  6.04951278244e-17
4805.0  6.08281804218e-17
4805.5  6.03362353991e-17
4806.0  5.88412846098e-17
4806.5  5.81930358852e-17
4807.0  5.84228127836e-17
4807.5  5.87268404808e-17
4808.0  5.98811768172e-17
4808.5  6.06041226486e-17
4809.0  6.00324008326e-17
4809.5  6.1856672672e-17
4810.0  6.37177317084e-17
4810.5  6.15726599004e-17
4811.0  5.54473982308e-17
4811.5  5.14251059352e-17
4812.0  5.07926414215e-17
4812.5  5.24849296016e-17
4813.0  5.4010380627e-17
4813.5  5.59216494599e-17
4814.0  5.69591348669e-17
4814.5  5.63205925213e-17
4815.0  5.5273390265e-17
4815.5  5.50946938159e-17
4816.0  5.54773534449e-17
4816.5  5.73314893775e-17
4817.0  5.78579535694e-17
4817.5  5.7264853615e-17
4818.0  5.36995294918e-17
4818.5  5.00105250135e-17
4819.0  4.93758974331e-17
4819.5  5.1639725282e-17
4820.0  5.47017968612e-17
4820.5  5.76829880885e-17
4821.0  5.91036191758e-17
4821.5  5.72607964329e-17
4822.0  5.55434015803e-17
4822.5  5.77160205442e-17
4823.0  5.97609460419e-17
4823.5  5.72784365384e-17
4824.0  5.28813426007e-17
4824.5  4.82583223471e-17
4825.0  4.7122784205e-17
4825.5  4.83106507037e-17
4826.0  5.05644436956e-17
4826.5  5.46465820627e-17
4827.0  5.66526021558e-17
4827.5  5.49880938821e-17
4828.0  5.47844898628e-17
4828.5  5.42006179597e-17
4829.0  5.47079884988e-17
4829.5  5.65158414929e-17
4830.0  5.56272635801e-17
4830.5  5.45045591315e-17
4831.0  5.36439894244e-17
4831.5  5.27703252644e-17
4832.0  5.41245046931e-17
4832.5  5.38386721574e-17
4833.0  5.19181328965e-17
4833.5  4.90665481207e-17
4834.0  4.86831005422e-17
4834.5  5.08602024185e-17
4835.0  5.20892737207e-17
4835.5  5.19381305224e-17
4836.0  5.1757608242e-17
4836.5  5.20492184413e-17
4837.0  5.32958747017e-17
4837.5  5.45812406963e-17
4838.0  5.53204910912e-17
4838.5  5.61116048117e-17
4839.0  5.63223784348e-17
4839.5  5.51227895331e-17
4840.0  5.13394786515e-17
4840.5  4.90265301798e-17
4841.0  5.04721768524e-17
4841.5  5.31505396793e-17
4842.0  5.21974317431e-17
4842.5  4.8257243946e-17
4843.0  4.77621187047e-17
4843.5  5.20128519036e-17
4844.0  5.92484682138e-17
4844.5  6.15181098017e-17
4845.0  5.67504481793e-17
4845.5  5.41142637636e-17
4846.0  5.70712978593e-17
4846.5  5.60030515553e-17
4847.0  5.04471160002e-17
4847.5  4.75205423967e-17
4848.0  4.79619600731e-17
4848.5  5.1283389545e-17
4849.0  5.16924085108e-17
4849.5  4.92814381737e-17
4850.0  4.80202254652e-17
4850.5  4.79353884523e-17
4851.0  4.78425914752e-17
4851.5  4.88396033662e-17
4852.0  5.1339782702e-17
4852.5  5.35897975733e-17
4853.0  5.39237814958e-17
4853.5  5.36787399552e-17
4854.0  5.50141129254e-17
4854.5  5.66844937877e-17
4855.0  5.69394870553e-17
4855.5  5.68666454802e-17
4856.0  5.67179684805e-17
4856.5  5.59087130853e-17
4857.0  5.48865658835e-17
4857.5  5.19159582499e-17
4858.0  5.24032424382e-17
4858.5  5.43700756936e-17
4859.0  5.36866783355e-17
4859.5  5.47131895123e-17
4860.0  5.4931284929e-17
4860.5  5.49045318965e-17
4861.0  5.73272559614e-17
4861.5  5.69345327903e-17
4862.0  5.52939074182e-17
4862.5  5.61068355478e-17
4863.0  5.66217779185e-17
4863.5  5.50925800839e-17
4864.0  5.46972443268e-17
4864.5  5.66881484431e-17
4865.0  6.01896022734e-17
4865.5  5.92080368459e-17
4866.0  5.98127144275e-17
4866.5  6.26070922916e-17
4867.0  6.32692718353e-17
4867.5  6.008750566e-17
4868.0  5.60659461703e-17
4868.5  5.54557911151e-17
4869.0  5.83438466422e-17
4869.5  6.11040700938e-17
4870.0  6.29215537012e-17
4870.5  6.36298176446e-17
4871.0  6.23702760021e-17
4871.5  6.19319125348e-17
4872.0  6.35260428326e-17
4872.5  6.4535149539e-17
4873.0  6.08158807434e-17
4873.5  5.69726441201e-17
4874.0  5.60168880031e-17
4874.5  5.65664903851e-17
4875.0  5.52347811697e-17
4875.5  5.44730935752e-17
4876.0  5.53683025629e-17
4876.5  5.87176587813e-17
4877.0  6.46514476935e-17
4877.5  6.44234459182e-17
4878.0  6.18580710581e-17
4878.5  6.16084430743e-17
4879.0  6.27742567257e-17
4879.5  6.37539111384e-17
4880.0  6.19546455676e-17
4880.5  6.22722808584e-17
4881.0  6.41067216556e-17
4881.5  6.39865472145e-17
4882.0  6.0937987019e-17
4882.5  5.97116730853e-17
4883.0  6.07986666538e-17
4883.5  6.38412151465e-17
4884.0  6.61468117356e-17
4884.5  6.58275805656e-17
4885.0  6.52306454142e-17
4885.5  6.44689919242e-17
4886.0  6.24277114356e-17
4886.5  6.14532424377e-17
4887.0  6.13057746693e-17
4887.5  6.01256567821e-17
4888.0  5.98812680592e-17
4888.5  6.02542868144e-17
4889.0  6.06157271527e-17
4889.5  6.00780026172e-17
4890.0  5.90495888607e-17
4890.5  5.94792909829e-17
4891.0  6.28587818879e-17
4891.5  6.6321775953e-17
4892.0  6.77223931942e-17
4892.5  6.70684950152e-17
4893.0  6.70365361602e-17
4893.5  6.8106981398e-17
4894.0  6.64686535226e-17
4894.5  6.35647050381e-17
4895.0  6.45795115643e-17
4895.5  6.51285409811e-17
4896.0  6.49206886797e-17
4896.5  6.45244755806e-17
4897.0  6.26831075594e-17
4897.5  6.13460451134e-17
4898.0  6.17140528094e-17
4898.5  6.31970787593e-17
4899.0  6.43408576675e-17
4899.5  6.5728779599e-17
4900.0  6.59606041264e-17
4900.5  6.49300853312e-17
4901.0  6.41594019348e-17
4901.5  6.19116111017e-17
4902.0  5.88983365881e-17
4902.5  5.83523785377e-17
4903.0  6.05598998119e-17
4903.5  6.43618740155e-17
4904.0  6.76108282355e-17
4904.5  6.83573101743e-17
4905.0  6.74127526182e-17
4905.5  6.69841144015e-17
4906.0  6.76922735898e-17
4906.5  6.89537208138e-17
4907.0  6.98135643705e-17
4907.5  6.96019804035e-17
4908.0  6.40106526931e-17
4908.5  5.94969210417e-17
4909.0  5.97968313571e-17
4909.5  6.37380914025e-17
4910.0  6.63969567456e-17
4910.5  6.66070509859e-17
4911.0  6.52695256984e-17
4911.5  6.49559653178e-17
4912.0  6.55105217715e-17
4912.5  6.76264570524e-17
4913.0  6.88540354175e-17
4913.5  6.83233912952e-17
4914.0  6.733834156e-17
4914.5  6.99030315377e-17
4915.0  7.21017734682e-17
4915.5  6.8935170827e-17
4916.0  6.51189279472e-17
4916.5  6.30687312462e-17
4917.0  6.14898775963e-17
4917.5  6.06963134816e-17
4918.0  6.11004260564e-17
4918.5  6.17758409175e-17
4919.0  6.20543908347e-17
4919.5  6.29499471323e-17
4920.0  6.5670281954e-17
4920.5  6.90896731073e-17
4921.0  7.01269056122e-17
4921.5  6.65523274362e-17
4922.0  6.11884929531e-17
4922.5  5.7629584594e-17
4923.0  5.97473146915e-17
4923.5  6.3975838479e-17
4924.0  6.17144388591e-17
4924.5  5.91010427294e-17
4925.0  5.99207871561e-17
4925.5  6.09457371596e-17
4926.0  6.23524804392e-17
4926.5  6.18659933468e-17
4927.0  6.22734238329e-17
4927.5  6.25850307608e-17
4928.0  6.21552316996e-17
4928.5  6.10132787382e-17
4929.0  6.28237049922e-17
4929.5  6.33338228246e-17
4930.0  5.91404209977e-17
4930.5  5.44368040613e-17
4931.0  5.43553495871e-17
4931.5  5.75880566718e-17
4932.0  5.9914206649e-17
4932.5  6.13193036671e-17
4933.0  6.37908017989e-17
4933.5  6.53943241583e-17
4934.0  6.46754182192e-17
4934.5  6.21679596527e-17
4935.0  6.08369326896e-17
4935.5  6.09188852189e-17
4936.0  6.02624958215e-17
4936.5  6.0618479091e-17
4937.0  6.19544396323e-17
4937.5  6.30972346635e-17
4938.0  6.27559906032e-17
4938.5  6.2091650095e-17
4939.0  6.30738268304e-17
4939.5  6.44523470316e-17
4940.0  6.46426280888e-17
4940.5  6.52616427336e-17
4941.0  6.54440803467e-17
4941.5  6.32880125276e-17
4942.0  5.25601830114e-17
4942.5  4.41038096404e-17
4943.0  5.50066701906e-17
4943.5  6.19113869835e-17
4944.0  6.22090124194e-17
4944.5  6.02554453083e-17
4945.0  5.85335016069e-17
4945.5  5.88050097305e-17
4946.0  6.04487605667e-17
4946.5  6.01225823269e-17
4947.0  5.74913802427e-17
4947.5  5.66468822176e-17
4948.0  5.74774978688e-17
4948.5  5.86772227418e-17
4949.0  5.89949428833e-17
4949.5  5.85340064412e-17
4950.0  5.86971137028e-17
4950.5  6.04910641443e-17
4951.0  6.21891462329e-17
4951.5  6.31303602846e-17
4952.0  6.34868108465e-17
4952.5  6.23449800053e-17
4953.0  6.07284086568e-17
4953.5  5.92976571114e-17
4954.0  5.97900197059e-17
4954.5  6.20208217154e-17
4955.0  6.03061010511e-17
4955.5  6.06605729596e-17
4956.0  6.48858116328e-17
4956.5  6.55143011863e-17
4957.0  6.38790676716e-17
4957.5  5.95029529096e-17
4958.0  5.62044742742e-17
4958.5  5.73989764742e-17
4959.0  6.07081717262e-17
4959.5  6.21360151232e-17
4960.0  6.44850784226e-17
4960.5  6.74080831679e-17
4961.0  6.73250401928e-17
4961.5  6.55664121205e-17
4962.0  6.69029077198e-17
4962.5  6.79955809817e-17
4963.0  6.80824124046e-17
4963.5  6.6121412838e-17
4964.0  6.5318651202e-17
4964.5  6.76855568012e-17
4965.0  7.18325846911e-17
4965.5  7.21331577011e-17
4966.0  6.93406913895e-17
4966.5  6.80415742555e-17
4967.0  6.95386362403e-17
4967.5  7.02413499622e-17
4968.0  6.89949817127e-17
4968.5  6.80362799588e-17
4969.0  6.74358437741e-17
4969.5  6.70897235187e-17
4970.0  6.73038937843e-17
4970.5  6.91477208491e-17
4971.0  7.0446130605e-17
4971.5  7.15528193161e-17
4972.0  7.25872476362e-17
4972.5  7.41147472884e-17
4973.0  7.35061874943e-17
4973.5  7.60695683996e-17
4974.0  7.73435293981e-17
4974.5  7.8375229403e-17
4975.0  7.98433042983e-17
4975.5  7.81902442995e-17
4976.0  7.3307765923e-17
4976.5  7.25497138863e-17
4977.0  7.21388262653e-17
4977.5  7.03435319592e-17
4978.0  7.03287691953e-17
4978.5  7.36153473368e-17
4979.0  7.61109313626e-17
4979.5  7.85492192838e-17
4980.0  8.23114824605e-17
4980.5  8.69103473136e-17
4981.0  8.78501617835e-17
4981.5  8.51343267351e-17
4982.0  8.10953927706e-17
4982.5  7.84987986281e-17
4983.0  7.83428451518e-17
4983.5  8.0385536063e-17
4984.0  8.22544761827e-17
4984.5  8.21691708881e-17
4985.0  8.13898225616e-17
4985.5  8.18169141287e-17
4986.0  8.42003414122e-17
4986.5  8.58103535839e-17
4987.0  8.58927770451e-17
4987.5  8.56579513437e-17
4988.0  8.43352250698e-17
4988.5  8.19440521836e-17
4989.0  8.16689616424e-17
4989.5  8.30752509093e-17
4990.0  8.49281987572e-17
4990.5  8.49795076704e-17
4991.0  8.53395807832e-17
4991.5  8.1611627879e-17
4992.0  8.47301162973e-17
4992.5  9.1529261808e-17
4993.0  9.59847215844e-17
4993.5  9.6154028885e-17
4994.0  9.49465481313e-17
4994.5  9.35366417541e-17
4995.0  9.32375003691e-17
4995.5  9.12039313887e-17
4996.0  8.96667348633e-17
4996.5  8.89310543151e-17
4997.0  8.88435790295e-17
4997.5  8.76101887527e-17
4998.0  8.76624759346e-17
4998.5  8.81285047776e-17
4999.0  8.91256367279e-17
4999.5  9.18097531617e-17
5000.0  9.46478080987e-17
5000.5  9.56907963857e-17
5001.0  9.5974460524e-17
5001.5  9.63187952691e-17
5002.0  9.48976057003e-17
5002.5  9.25028420611e-17
5003.0  9.09239420654e-17
5003.5  8.97332620897e-17
5004.0  9.00357850191e-17
5004.5  8.97736803065e-17
5005.0  8.87399078675e-17
5005.5  8.8956452827e-17
5006.0  9.12388111246e-17
5006.5  9.61500905503e-17
5007.0  1.00069699802e-16
5007.5  1.0030884813e-16
5008.0  9.66719169886e-17
5008.5  9.45308971721e-17
5009.0  9.67387037191e-17
5009.5  9.95404289651e-17
5010.0  1.00927609513e-16
5010.5  1.03067776827e-16
5011.0  1.04534186731e-16
5011.5  1.04705951419e-16
5012.0  1.02196582312e-16
5012.5  9.81477576559e-17
5013.0  9.57218970176e-17
5013.5  9.43446376575e-17
5014.0  9.50967717265e-17
5014.5  9.79127409938e-17
5015.0  9.95514965748e-17
5015.5  1.00411737801e-16
5016.0  1.00026405757e-16
5016.5  9.87933098038e-17
5017.0  1.00265581545e-16
5017.5  1.03377541719e-16
5018.0  1.03241384916e-16
5018.5  9.98028708247e-17
5019.0  9.63839735239e-17
5019.5  9.40209179039e-17
5020.0  9.38544226708e-17
5020.5  9.55307859158e-17
5021.0  9.62855928785e-17
5021.5  9.54032202226e-17
5022.0  9.50681327837e-17
5022.5  9.74083329466e-17
5023.0  1.00897844503e-16
5023.5  1.01870505747e-16
5024.0  1.01739092201e-16
5024.5  1.02961444826e-16
5025.0  1.04267104511e-16
5025.5  1.04933639452e-16
5026.0  1.07447867138e-16
5026.5  1.04891717042e-16
5027.0  1.00906444324e-16
5027.5  9.82160908548e-17
5028.0  9.79862694478e-17
5028.5  9.77862005615e-17
5029.0  9.72938443943e-17
5029.5  9.56404819564e-17
5030.0  9.48098539924e-17
5030.5  9.69402660126e-17
5031.0  1.00359260271e-16
5031.5  1.00067286238e-16
5032.0  9.61833229581e-17
5032.5  9.42364156326e-17
5033.0  9.54496262358e-17
5033.5  9.6250619667e-17
5034.0  9.5802738352e-17
5034.5  9.48491725834e-17
5035.0  9.34812611625e-17
5035.5  9.23897438852e-17
5036.0  8.95977749838e-17
5036.5  8.6170490322e-17
5037.0  8.72147376513e-17
5037.5  9.1747944626e-17
5038.0  9.51900070905e-17
5038.5  9.92497593608e-17
5039.0  9.83117251016e-17
5039.5  9.24333154437e-17
5040.0  8.7074778922e-17
5040.5  8.6842341976e-17
5041.0  8.72250343481e-17
5041.5  8.71499508261e-17
5042.0  8.74404967753e-17
5042.5  8.85768428017e-17
5043.0  8.90927323321e-17
5043.5  9.06897303019e-17
5044.0  9.12795782454e-17
5044.5  8.81778837833e-17
5045.0  8.38819064119e-17
5045.5  8.359172368e-17
5046.0  8.65853937997e-17
5046.5  8.75300293501e-17
5047.0  8.76685459277e-17
5047.5  8.66159742749e-17
5048.0  8.4328653839e-17
5048.5  8.24896521939e-17
5049.0  7.97671048568e-17
5049.5  7.80165706532e-17
5050.0  7.88481695942e-17
5050.5  7.83902052784e-17
5051.0  7.5821420634e-17
5051.5  7.5303773872e-17
5052.0  7.77410385312e-17
5052.5  7.9170258279e-17
5053.0  7.8848668722e-17
5053.5  7.74945682751e-17
5054.0  7.70494083542e-17
5054.5  7.88514871096e-17
5055.0  7.76006039388e-17
5055.5  7.20443457865e-17
5056.0  7.20531023408e-17
5056.5  7.3779174403e-17
5057.0  7.21379026057e-17
5057.5  6.91771786864e-17
5058.0  6.97637394602e-17
5058.5  7.15622599031e-17
5059.0  7.20197757163e-17
5059.5  7.22858086081e-17
5060.0  7.29315614557e-17
5060.5  7.10789988718e-17
5061.0  6.67432434565e-17
5061.5  6.45319237077e-17
5062.0  6.59632248616e-17
5062.5  6.74902845001e-17
5063.0  6.78557924531e-17
5063.5  6.66708189933e-17
5064.0  6.45001737778e-17
5064.5  6.32478537049e-17
5065.0  6.45341276042e-17
5065.5  6.5400301317e-17
5066.0  6.58999623584e-17
5066.5  6.66607444891e-17
5067.0  6.45015346405e-17
5067.5  6.10062316448e-17
5068.0  6.05289434321e-17
5068.5  6.27377292909e-17
5069.0  6.5159662528e-17
5069.5  6.53715193857e-17
5070.0  6.41321112807e-17
5070.5  6.36741106945e-17
5071.0  6.23400920148e-17
5071.5  6.04661525007e-17
5072.0  6.12490480737e-17
5072.5  6.30541754159e-17
5073.0  5.93156498041e-17
5073.5  5.43567597049e-17
5074.0  5.37263092929e-17
5074.5  5.60512490927e-17
5075.0  5.69225704541e-17
5075.5  5.7143514721e-17
5076.0  5.65572565732e-17
5076.5  5.28680714808e-17
5077.0  5.15680403605e-17
5077.5  5.36791874998e-17
5078.0  5.61176206225e-17
5078.5  5.42188807634e-17
5079.0  4.98163887664e-17
5079.5  4.96453368549e-17
5080.0  5.1828692719e-17
5080.5  5.16508106574e-17
5081.0  5.0350530732e-17
5081.5  5.1280390431e-17
5082.0  5.42319028229e-17
5082.5  5.70483369319e-17
5083.0  5.91579917887e-17
5083.5  6.10975735844e-17
5084.0  6.16604533701e-17
5084.5  5.92796581366e-17
5085.0  5.62217684545e-17
5085.5  5.61876362811e-17
5086.0  5.84929747361e-17
5086.5  5.9739157063e-17
5087.0  5.97885565454e-17
5087.5  5.78682086863e-17
5088.0  5.70392738491e-17
5088.5  5.77210899205e-17
5089.0  5.57244286e-17
5089.5  5.0861388843e-17
5090.0  5.24481521111e-17
5090.5  5.76837202069e-17
5091.0  6.16200531358e-17
5091.5  6.18373288477e-17
5092.0  6.11844162969e-17
5092.5  5.96506554922e-17
5093.0  6.28479099849e-17
5093.5  6.12481637324e-17
5094.0  5.50379278118e-17
5094.5  5.30045753158e-17
5095.0  5.36934253854e-17
5095.5  5.48201568799e-17
5096.0  5.64174837533e-17
5096.5  5.67108147681e-17
5097.0  5.49411652749e-17
5097.5  5.37616500057e-17
5098.0  5.52643501938e-17
5098.5  5.64043046528e-17
5099.0  5.52289470261e-17
5099.5  5.38247123395e-17
5100.0  5.44115751305e-17
5100.5  5.60359139569e-17
5101.0  5.63758324287e-17
5101.5  5.56252900811e-17
5102.0  5.50572139253e-17
5102.5  5.5462776076e-17
5103.0  5.60712636122e-17
5103.5  5.69824039918e-17
5104.0  5.70902572986e-17
5104.5  5.76164964551e-17
5105.0  5.723710011e-17
5105.5  5.83969056704e-17
5106.0  5.74857250585e-17
5106.5  5.59497578117e-17
5107.0  5.45708166695e-17
5107.5  5.54848028653e-17
5108.0  5.5440210433e-17
5108.5  5.51106459394e-17
5109.0  5.54699251377e-17
5109.5  5.84188914506e-17
5110.0  5.69064474324e-17
5110.5  5.30650645085e-17
5111.0  5.32774495115e-17
5111.5  5.74940123859e-17
5112.0  5.95384386292e-17
5112.5  5.8775528937e-17
5113.0  5.66684347465e-17
5113.5  5.54115334926e-17
5114.0  5.40569989499e-17
5114.5  5.45757891124e-17
5115.0  5.75438614152e-17
5115.5  5.92576202582e-17
5116.0  6.04609474554e-17
5116.5  6.38983086372e-17
5117.0  6.56994843309e-17
5117.5  6.36304204587e-17
5118.0  6.16429360546e-17
5118.5  6.05333036633e-17
5119.0  5.97889566578e-17
5119.5  6.04751167223e-17
5120.0  6.33655868027e-17
5120.5  6.47606560297e-17
5121.0  6.47135278479e-17
5121.5  6.36793919325e-17
5122.0  6.22530948564e-17
5122.5  6.31020597317e-17
5123.0  6.51747606317e-17
5123.5  6.54846350611e-17
5124.0  6.12729926612e-17
5124.5  5.94750161449e-17
5125.0  6.11799061542e-17
5125.5  6.07186776426e-17
5126.0  5.9036320479e-17
5126.5  6.16364508632e-17
5127.0  6.46195177931e-17
5127.5  6.47263064034e-17
5128.0  6.66804050006e-17
5128.5  6.80700648413e-17
5129.0  6.68823891336e-17
5129.5  6.82619590089e-17
5130.0  6.93131188271e-17
5130.5  6.60687266134e-17
5131.0  6.32985293781e-17
5131.5  6.35539940413e-17
5132.0  6.45843920797e-17
5132.5  6.58259567463e-17
5133.0  6.59035653319e-17
5133.5  6.46177204809e-17
5134.0  6.53011246297e-17
5134.5  6.65094400884e-17
5135.0  6.47759114745e-17
5135.5  6.32954023741e-17
5136.0  6.35219387755e-17
5136.5  6.29160393884e-17
5137.0  6.37493629663e-17
5137.5  6.86879971411e-17
5138.0  7.11486940496e-17
5138.5  7.19300486905e-17
5139.0  7.04370378842e-17
5139.5  7.13795922772e-17
5140.0  7.24950097605e-17
5140.5  7.29653403049e-17
5141.0  7.23713586858e-17
5141.5  6.79657793789e-17
5142.0  6.39679481303e-17
5142.5  6.6196685772e-17
5143.0  6.81996088771e-17
5143.5  7.00471447008e-17
5144.0  7.28757075697e-17
5144.5  7.62622925297e-17
5145.0  7.59174966345e-17
5145.5  7.42159571397e-17
5146.0  7.30684851184e-17
5146.5  7.32370113031e-17
5147.0  7.22172381694e-17
5147.5  7.21535049212e-17
5148.0  7.33692789965e-17
5148.5  7.46267364356e-17
5149.0  7.59577584035e-17
5149.5  7.64747018426e-17
5150.0  7.60926609682e-17
5150.5  7.60215454257e-17
5151.0  7.56239198846e-17
5151.5  7.48183351294e-17
5152.0  7.53553148685e-17
5152.5  7.62061556341e-17
5153.0  7.4608011809e-17
5153.5  6.99084301645e-17
5154.0  6.77062714563e-17
5154.5  6.84288619557e-17
5155.0  7.1090632063e-17
5155.5  7.09698112613e-17
5156.0  7.17701977226e-17
5156.5  7.4215004952e-17
5157.0  7.55342925131e-17
5157.5  7.71574203338e-17
5158.0  8.06498523384e-17
5158.5  8.18256998666e-17
5159.0  8.13822665029e-17
5159.5  7.9212571446e-17
5160.0  7.96677927687e-17
5160.5  8.09535718043e-17
5161.0  8.03733850071e-17
5161.5  7.76652031909e-17
5162.0  7.51432713248e-17
5162.5  7.37390471967e-17
5163.0  7.28943394576e-17
5163.5  7.37742758005e-17
5164.0  7.56248584625e-17
5164.5  7.56637995471e-17
5165.0  7.53749143164e-17
5165.5  7.80002015313e-17
5166.0  8.22021514155e-17
5166.5  8.31217004958e-17
5167.0  8.0742947491e-17
5167.5  7.86030769424e-17
5168.0  7.71134818383e-17
5168.5  7.57821746311e-17
5169.0  7.59077556543e-17
5169.5  7.85900388415e-17
5170.0  8.02064453686e-17
5170.5  8.04195696929e-17
5171.0  8.11085411691e-17
5171.5  8.39882314568e-17
5172.0  8.65562228186e-17
5172.5  8.79699889636e-17
5173.0  8.52871121695e-17
5173.5  8.06881367003e-17
5174.0  7.99227718343e-17
5174.5  8.16348487889e-17
5175.0  8.21037172847e-17
5175.5  8.2454113989e-17
5176.0  8.30508264243e-17
5176.5  8.65756079591e-17
5177.0  8.68507211037e-17
5177.5  8.28582603663e-17
5178.0  7.76899271074e-17
5178.5  7.64749771073e-17
5179.0  7.88528653354e-17
5179.5  7.95094853607e-17
5180.0  8.03159189783e-17
5180.5  8.17485665124e-17
5181.0  8.12620024843e-17
5181.5  7.89977506518e-17
5182.0  7.84427917658e-17
5182.5  8.02217080128e-17
5183.0  8.05015342403e-17
5183.5  8.04196129925e-17
5184.0  8.21702805787e-17
5184.5  8.35550952e-17
5185.0  8.36760457798e-17
5185.5  8.23934291492e-17
5186.0  8.09985907875e-17
5186.5  8.15944655063e-17
5187.0  8.41972065529e-17
5187.5  8.64160879135e-17
5188.0  8.71854613045e-17
5188.5  8.48386591658e-17
5189.0  8.24527066403e-17
5189.5  8.4360842935e-17
5190.0  8.80977604085e-17
5190.5  9.00522206829e-17
5191.0  8.84904196043e-17
5191.5  8.53130091841e-17
5192.0  8.47812390755e-17
5192.5  8.73322880348e-17
5193.0  8.67235367968e-17
5193.5  8.44888606324e-17
5194.0  8.40813813041e-17
5194.5  8.61210421706e-17
5195.0  8.55120346754e-17
5195.5  8.39189510173e-17
5196.0  8.43901303863e-17
5196.5  8.40795134101e-17
5197.0  8.31939116539e-17
5197.5  8.41880123387e-17
5198.0  8.72852689178e-17
5198.5  8.74991796987e-17
5199.0  8.46246818478e-17
5199.5  8.32425793649e-17
5200.0  8.42818076399e-17
5200.5  8.41648304122e-17
5201.0  8.04684625821e-17
5201.5  7.83914838537e-17
5202.0  8.35239320841e-17
5202.5  8.96090970512e-17
5203.0  8.98851401402e-17
5203.5  8.72418888026e-17
5204.0  8.5209823558e-17
5204.5  8.61380571758e-17
5205.0  8.5826350532e-17
5205.5  8.34576493852e-17
5206.0  8.19828744321e-17
5206.5  8.34418586064e-17
5207.0  8.63094559923e-17
5207.5  8.88779706415e-17
5208.0  9.1279773437e-17
5208.5  9.12643771382e-17
5209.0  8.59513750168e-17
5209.5  8.09185184399e-17
5210.0  8.09465587808e-17
5210.5  8.22227628063e-17
5211.0  8.27850603111e-17
5211.5  8.2724627909e-17
5212.0  8.38044876239e-17
5212.5  8.78541206817e-17
5213.0  8.73039717297e-17
5213.5  8.5434157424e-17
5214.0  8.44202586174e-17
5214.5  8.51541504301e-17
5215.0  8.71491064605e-17
5215.5  8.69749423367e-17
5216.0  8.42623717956e-17
5216.5  8.27950459226e-17
5217.0  8.4203932021e-17
5217.5  8.66577114295e-17
5218.0  8.7053017483e-17
5218.5  8.60147766782e-17
5219.0  8.56835122659e-17
5219.5  8.32233642757e-17
5220.0  8.06192957275e-17
5220.5  8.39848124941e-17
5221.0  8.91583223513e-17
5221.5  8.81195268408e-17
5222.0  8.46113835249e-17
5222.5  8.48279068789e-17
5223.0  8.79131623278e-17
5223.5  9.0350932298e-17
5224.0  9.00491544486e-17
5224.5  9.12540527361e-17
5225.0  9.23775880809e-17
5225.5  8.91699454776e-17
5226.0  8.90034525388e-17
5226.5  9.04347902973e-17
5227.0  9.18218860501e-17
5227.5  9.19812734787e-17
5228.0  8.81641244388e-17
5228.5  8.68992325798e-17
5229.0  8.65898128655e-17
5229.5  8.63435197212e-17
5230.0  8.59380332256e-17
5230.5  8.69142214544e-17
5231.0  8.7574494182e-17
5231.5  8.62308179726e-17
5232.0  8.47874964049e-17
5232.5  8.58964401671e-17
5233.0  8.85943310241e-17
5233.5  8.80961042787e-17
5234.0  8.50912485417e-17
5234.5  8.38113348e-17
5235.0  8.49700424233e-17
5235.5  8.66020481264e-17
5236.0  8.76232570791e-17
5236.5  8.83129498386e-17
5237.0  8.92168738293e-17
5237.5  9.2181323215e-17
5238.0  9.31054892785e-17
5238.5  9.2945728674e-17
5239.0  9.11419669573e-17
5239.5  9.07967156859e-17
5240.0  9.13982261128e-17
5240.5  9.25309252749e-17
5241.0  9.3823885501e-17
5241.5  9.29004416196e-17
5242.0  9.10506229423e-17
5242.5  8.77572202026e-17
5243.0  8.54075803345e-17
5243.5  8.67012966534e-17
5244.0  8.65947001032e-17
5244.5  8.68152278049e-17
5245.0  8.7527776198e-17
5245.5  8.89148395436e-17
5246.0  9.11379573759e-17
5246.5  9.09010609732e-17
5247.0  8.85345114405e-17
5247.5  8.86320094013e-17
5248.0  8.96561736519e-17
5248.5  8.76236209876e-17
5249.0  8.56848995957e-17
5249.5  8.81361476658e-17
5250.0  9.08833530577e-17
5250.5  9.07956291394e-17
5251.0  8.93240494061e-17
5251.5  8.69957752136e-17
5252.0  8.45191078975e-17
5252.5  8.45583396473e-17
5253.0  8.78844094665e-17
5253.5  9.11777001784e-17
5254.0  9.20982587903e-17
5254.5  9.30651692779e-17
5255.0  9.36240235863e-17
5255.5  8.97983420382e-17
5256.0  8.68494442411e-17
5256.5  8.73993384407e-17
5257.0  8.62731378896e-17
5257.5  8.66214621926e-17
5258.0  9.00275512082e-17
5258.5  9.11834617857e-17
5259.0  8.92189502422e-17
5259.5  8.58144566321e-17
5260.0  8.61374050318e-17
5260.5  8.57743341898e-17
5261.0  8.49900597726e-17
5261.5  8.36056128e-17
5262.0  8.54182579061e-17
5262.5  9.05715112852e-17
5263.0  9.17799157668e-17
5263.5  9.07087278055e-17
5264.0  9.28483989235e-17
5264.5  9.50606433615e-17
5265.0  9.43592297015e-17
5265.5  9.4935313031e-17
5266.0  9.4618924022e-17
5266.5  9.15395324048e-17
5267.0  9.03920585544e-17
5267.5  9.18075084521e-17
5268.0  9.20548352892e-17
5268.5  9.08972677167e-17
5269.0  9.0563668349e-17
5269.5  9.1293510534e-17
5270.0  9.26007878422e-17
5270.5  9.45729797231e-17
5271.0  9.58009315686e-17
5271.5  9.47835624472e-17
5272.0  9.27257954746e-17
5272.5  9.12544454978e-17
5273.0  8.83544930212e-17
5273.5  8.76412905272e-17
5274.0  9.04670162571e-17
5274.5  9.39690277207e-17
5275.0  9.72360801701e-17
5275.5  1.01723956911e-16
5276.0  9.77284436827e-17
5276.5  9.4126070959e-17
5277.0  9.47880918916e-17
5277.5  9.70327357594e-17
5278.0  9.65056380023e-17
5278.5  9.33861258778e-17
5279.0  9.19878013908e-17
5279.5  9.68817737265e-17
5280.0  9.93668700563e-17
5280.5  9.71682696779e-17
5281.0  9.58666499986e-17
5281.5  9.68372816312e-17
5282.0  9.62186134607e-17
5282.5  9.50095164433e-17
5283.0  9.50413149427e-17
5283.5  9.66982272351e-17
5284.0  9.78144778407e-17
5284.5  9.64456588431e-17
5285.0  9.45469890629e-17
5285.5  9.42028344357e-17
5286.0  9.35261359195e-17
5286.5  9.26594324382e-17
5287.0  9.24636588917e-17
5287.5  9.11478542583e-17
5288.0  9.05784908021e-17
5288.5  9.23515503018e-17
5289.0  9.49501503263e-17
5289.5  9.88306196954e-17
5290.0  1.02590189837e-16
5290.5  1.00857526798e-16
5291.0  9.74058289726e-17
5291.5  9.48937690143e-17
5292.0  9.68962068117e-17
5292.5  1.01323427668e-16
5293.0  1.01476904585e-16
5293.5  1.00172645093e-16
5294.0  1.0059768373e-16
5294.5  1.00896193365e-16
5295.0  9.75366387281e-17
5295.5  9.25320620554e-17
5296.0  9.15682817552e-17
5296.5  9.50066999709e-17
5297.0  9.76554894414e-17
5297.5  9.67253616971e-17
5298.0  9.54472379932e-17
5298.5  9.75706987016e-17
5299.0  1.00094689897e-16
5299.5  9.78713888465e-17
5300.0  9.49482287174e-17
5300.5  9.58176923722e-17
5301.0  9.78506568226e-17
5301.5  9.795087313e-17
5302.0  9.82609833383e-17
5302.5  9.91686147704e-17
5303.0  1.00061872713e-16
5303.5  1.01517227134e-16
5304.0  1.02381165991e-16
5304.5  1.02010873272e-16
5305.0  1.02800431733e-16
5305.5  1.0478007411e-16
5306.0  1.04462209293e-16
5306.5  1.02864102804e-16
5307.0  1.01105049248e-16
5307.5  1.01261180688e-16
5308.0  1.03539160481e-16
5308.5  1.01621037583e-16
5309.0  9.66077833878e-17
5309.5  9.61823936164e-17
5310.0  9.62292121899e-17
5310.5  9.54943644281e-17
5311.0  9.81776134871e-17
5311.5  1.02747835627e-16
5312.0  1.04386161278e-16
5312.5  1.0401872592e-16
5313.0  1.01856572134e-16
5313.5  1.03434378164e-16
5314.0  1.06447199916e-16
5314.5  1.07587677861e-16
5315.0  1.04953935734e-16
5315.5  1.05251416409e-16
5316.0  1.05691132207e-16
5316.5  1.04656761111e-16
5317.0  1.03345700543e-16
5317.5  1.01799124661e-16
5318.0  9.98706839929e-17
5318.5  9.88834249553e-17
5319.0  9.99894838958e-17
5319.5  1.01843667112e-16
5320.0  1.03021804501e-16
5320.5  1.04257606155e-16
5321.0  1.04899392589e-16
5321.5  1.04504252447e-16
5322.0  1.04429523146e-16
5322.5  1.04467560986e-16
5323.0  1.04469350903e-16
5323.5  1.0480407327e-16
5324.0  1.05286920575e-16
5324.5  1.05403363526e-16
5325.0  1.07022071966e-16
5325.5  1.0739804788e-16
5326.0  1.05727185205e-16
5326.5  1.038517766e-16
5327.0  1.01601174383e-16
5327.5  1.02915475202e-16
5328.0  1.06208336481e-16
5328.5  1.04873719193e-16
5329.0  1.02682226213e-16
5329.5  1.03484723156e-16
5330.0  1.04022374804e-16
5330.5  1.05078105806e-16
5331.0  1.10125312561e-16
5331.5  1.13046518639e-16
5332.0  1.14266957518e-16
5332.5  1.16625627248e-16
5333.0  1.18659185574e-16
5333.5  1.14294861904e-16
5334.0  1.08763856652e-16
5334.5  1.05830787231e-16
5335.0  1.05358449776e-16
5335.5  1.05196606986e-16
5336.0  1.0407072961e-16
5336.5  1.0428995463e-16
5337.0  1.05774845426e-16
5337.5  1.07748853129e-16
5338.0  1.09160463287e-16
5338.5  1.09582697269e-16
5339.0  1.10261204561e-16
5339.5  1.08658073204e-16
5340.0  1.03469611401e-16
5340.5  1.00553573769e-16
5341.0  1.01980527415e-16
5341.5  1.05909660909e-16
5342.0  1.11211878673e-16
5342.5  1.12550449745e-16
5343.0  1.10770250672e-16
5343.5  1.10171054292e-16
5344.0  1.08929364469e-16
5344.5  1.08016504188e-16
5345.0  1.03329500233e-16
5345.5  1.02995323118e-16
5346.0  1.10598126387e-16
5346.5  1.17049293889e-16
5347.0  1.15607898237e-16
5347.5  1.1024549496e-16
5348.0  1.06881240998e-16
5348.5  1.05299661533e-16
5349.0  1.04996143012e-16
5349.5  1.05847090143e-16
5350.0  1.05871848028e-16
5350.5  1.07251621973e-16
5351.0  1.03819750939e-16
5351.5  9.8698615214e-17
5352.0  9.87416477585e-17
5352.5  1.02369659866e-16
5353.0  1.03796873965e-16
5353.5  1.0074209514e-16
5354.0  9.72360600369e-17
5354.5  9.69855103435e-17
5355.0  9.92071919665e-17
5355.5  1.0062627346e-16
5356.0  1.01281043637e-16
5356.5  1.03563712313e-16
5357.0  1.05866459274e-16
5357.5  1.05735097736e-16
5358.0  1.02945666578e-16
5358.5  9.9947241145e-17
5359.0  1.03050148689e-16
5359.5  1.06531331837e-16
5360.0  1.05016956593e-16
5360.5  1.04408120377e-16
5361.0  1.03501197383e-16
5361.5  1.01194655886e-16
5362.0  9.998282973e-17
5362.5  9.8162394011e-17
5363.0  9.95050208516e-17
5363.5  1.03850791504e-16
5364.0  1.03881400389e-16
5364.5  1.01851708399e-16
5365.0  1.05169313303e-16
5365.5  1.04741955777e-16
5366.0  1.01658040648e-16
5366.5  1.04349376917e-16
5367.0  1.05863323193e-16
5367.5  1.03032706446e-16
5368.0  1.00368944504e-16
5368.5  1.01505572128e-16
5369.0  1.04190180445e-16
5369.5  1.04797555672e-16
5370.0  1.04699393543e-16
5370.5  1.0523514623e-16
5371.0  1.04805735877e-16
5371.5  1.01725723074e-16
5372.0  9.97822922885e-17
5372.5  1.01238429487e-16
5373.0  1.03494136455e-16
5373.5  1.04704226419e-16
5374.0  1.05520010433e-16
5374.5  1.0631920754e-16
5375.0  1.05370351913e-16
5375.5  1.01479422813e-16
5376.0  9.92809697804e-17
5376.5  1.03011651906e-16
5377.0  1.06185918339e-16
5377.5  1.06092101625e-16
5378.0  1.05712533792e-16
5378.5  1.06199730829e-16
5379.0  1.06523151654e-16
5379.5  1.06428530916e-16
5380.0  1.0346022144e-16
5380.5  9.73856678711e-17
5381.0  9.53228572033e-17
5381.5  9.67672867791e-17
5382.0  9.7836835872e-17
5382.5  9.87863191943e-17
5383.0  9.9528421722e-17
5383.5  9.86034051539e-17
5384.0  9.76408791568e-17
5384.5  9.9040887178e-17
5385.0  9.93377062674e-17
5385.5  9.91820097911e-17
5386.0  9.91265602761e-17
5386.5  9.97428112058e-17
5387.0  9.71813722114e-17
5387.5  9.53487836149e-17
5388.0  9.77425929147e-17
5388.5  1.00804366201e-16
5389.0  9.9889992639e-17
5389.5  9.80760683346e-17
5390.0  9.69643873719e-17
5390.5  9.79488243265e-17
5391.0  1.02110951683e-16
5391.5  1.04746997977e-16
5392.0  1.0168529989e-16
5392.5  9.66647546139e-17
5393.0  9.50010744177e-17
5393.5  9.5888470842e-17
5394.0  9.76238816278e-17
5394.5  1.00082682592e-16
5395.0  1.00151280974e-16
5395.5  9.65387374559e-17
5396.0  9.53608068329e-17
5396.5  9.46677743677e-17
5397.0  9.52472472896e-17
5397.5  9.86283446721e-17
5398.0  1.0014196524e-16
5398.5  9.85522809042e-17
5399.0  9.81811718102e-17
5399.5  9.76170612875e-17
5400.0  9.86277157559e-17
5400.5  9.6350025536e-17
5401.0  9.6477161226e-17
5401.5  9.72711124778e-17
5402.0  9.79530619235e-17
5402.5  9.46605859967e-17
5403.0  9.07255490103e-17
5403.5  9.2966296698e-17
5404.0  9.68438164632e-17
5404.5  9.7752992188e-17
5405.0  9.46558508337e-17
5405.5  9.17841401026e-17
5406.0  9.39292952635e-17
5406.5  9.62137091736e-17
5407.0  9.56598181015e-17
5407.5  9.37979186918e-17
5408.0  9.22417533551e-17
5408.5  9.0909397042e-17
5409.0  9.00525576335e-17
5409.5  9.0048279589e-17
5410.0  9.06659395742e-17
5410.5  9.17144175669e-17
5411.0  9.26934860359e-17
5411.5  9.24469514734e-17
5412.0  9.09979252002e-17
5412.5  9.23001649315e-17
5413.0  9.4085703404e-17
5413.5  9.36103861292e-17
5414.0  9.28759730447e-17
5414.5  8.87771277731e-17
5415.0  8.0922858436e-17
5415.5  8.13262232355e-17
5416.0  8.50584300103e-17
5416.5  8.33731312643e-17
5417.0  8.38081486288e-17
5417.5  8.65298907555e-17
5418.0  8.76688485077e-17
5418.5  8.67324576824e-17
5419.0  8.6305487222e-17
5419.5  9.02767538903e-17
5420.0  9.13977395304e-17
5420.5  8.93508776516e-17
5421.0  8.78478627159e-17
5421.5  8.72753810142e-17
5422.0  8.67162045271e-17
5422.5  8.67679582332e-17
5423.0  8.76982702475e-17
5423.5  8.8558220235e-17
5424.0  8.95025324038e-17
5424.5  9.05004182953e-17
5425.0  8.90331236378e-17
5425.5  8.63806613227e-17
5426.0  8.51129701657e-17
5426.5  8.48932839617e-17
5427.0  8.48340319878e-17
5427.5  8.44363600572e-17
5428.0  8.50705160759e-17
5428.5  8.67117230756e-17
5429.0  8.47077298146e-17
5429.5  7.92331906074e-17
5430.0  7.65617968406e-17
5430.5  7.78733235238e-17
5431.0  7.74997882031e-17
5431.5  7.64374069015e-17
5432.0  7.88598500061e-17
5432.5  8.17805783193e-17
5433.0  8.29764395071e-17
5433.5  8.18989326167e-17
5434.0  8.227799489e-17
5434.5  8.42927700478e-17
5435.0  8.3313049978e-17
5435.5  7.98971562594e-17
5436.0  7.81506913247e-17
5436.5  7.71420764248e-17
5437.0  7.821112256e-17
5437.5  8.09915750719e-17
5438.0  8.22805920025e-17
5438.5  8.14894643404e-17
5439.0  8.09527917692e-17
5439.5  8.15614721285e-17
5440.0  8.27790488559e-17
5440.5  8.25666832734e-17
5441.0  8.06797735156e-17
5441.5  7.83570341677e-17
5442.0  7.60508545263e-17
5442.5  7.47347005066e-17
5443.0  7.79677109944e-17
5443.5  8.1233533368e-17
5444.0  8.12468920813e-17
5444.5  8.11459693576e-17
5445.0  8.26117729005e-17
5445.5  8.36020902574e-17
5446.0  8.26942207426e-17
5446.5  8.00619190453e-17
5447.0  7.79155964746e-17
5447.5  7.90302500915e-17
5448.0  7.98339196888e-17
5448.5  7.8238991884e-17
5449.0  7.77664915698e-17
5449.5  7.98340776685e-17
5450.0  8.04668101209e-17
5450.5  8.00390116416e-17
5451.0  7.80108528108e-17
5451.5  7.86245728469e-17
5452.0  7.87715428322e-17
5452.5  7.92499776643e-17
5453.0  8.12212916244e-17
5453.5  8.33016672153e-17
5454.0  8.5029125714e-17
5454.5  8.0586677625e-17
5455.0  7.64348494632e-17
5455.5  7.64807536632e-17
5456.0  7.38848858041e-17
5456.5  7.45370989343e-17
5457.0  7.59502620703e-17
5457.5  7.34798414007e-17
5458.0  6.96309493908e-17
5458.5  6.88185736824e-17
5459.0  6.93358592742e-17
5459.5  7.19763007523e-17
5460.0  7.45626654488e-17
5460.5  7.75851339009e-17
5461.0  8.01348136514e-17
5461.5  8.22097066343e-17
5462.0  8.38472390164e-17
5462.5  8.14830780657e-17
5463.0  7.61399627052e-17
5463.5  7.36480782594e-17
5464.0  7.33476853644e-17
5464.5  7.29703745252e-17
5465.0  7.4211817005e-17
5465.5  7.40035962261e-17
5466.0  7.13226645271e-17
5466.5  7.2555662221e-17
5467.0  7.54574548953e-17
5467.5  7.46196852792e-17
5468.0  7.3072083053e-17
5468.5  7.36336551993e-17
5469.0  7.38846590926e-17
5469.5  7.13619838809e-17
5470.0  7.23188898818e-17
5470.5  7.39745573455e-17
5471.0  7.24956455538e-17
5471.5  7.08722358639e-17
5472.0  7.29303605964e-17
5472.5  7.43906760211e-17
5473.0  7.3472156665e-17
5473.5  7.16135172068e-17
5474.0  7.18095004375e-17
5474.5  7.09775951833e-17
5475.0  6.8498479033e-17
5475.5  6.60373287647e-17
5476.0  6.81054034901e-17
5476.5  7.06901961723e-17
5477.0  7.24158211308e-17
5477.5  7.11023662798e-17
5478.0  6.93971618122e-17
5478.5  6.84761730332e-17
5479.0  6.77382497835e-17
5479.5  6.58945740471e-17
5480.0  6.55716044775e-17
5480.5  6.68887097108e-17
5481.0  6.80150171436e-17
5481.5  6.86073682213e-17
5482.0  6.93441150838e-17
5482.5  6.92632807003e-17
5483.0  6.754472485e-17
5483.5  6.63611667934e-17
5484.0  6.69898600698e-17
5484.5  6.82784211656e-17
5485.0  6.67973406278e-17
5485.5  6.64631216867e-17
5486.0  6.82980298304e-17
5486.5  6.83707910547e-17
5487.0  7.05116067592e-17
5487.5  7.39923992911e-17
5488.0  7.16980408628e-17
5488.5  6.93575794503e-17
5489.0  7.25470639959e-17
5489.5  7.63056414273e-17
5490.0  7.26974930706e-17
5490.5  6.77682264607e-17
5491.0  6.73237341194e-17
5491.5  7.28311337138e-17
5492.0  7.3138198145e-17
5492.5  7.18347624468e-17
5493.0  6.89411047129e-17
5493.5  6.62643818204e-17
5494.0  6.39707596026e-17
5494.5  6.54335979137e-17
5495.0  6.87281754454e-17
5495.5  6.81044067033e-17
5496.0  6.59891482034e-17
5496.5  6.84244845517e-17
5497.0  7.12661463054e-17
5497.5  7.10596070888e-17
5498.0  6.82781104031e-17
5498.5  6.67270766786e-17
5499.0  6.61154323536e-17
5499.5  6.43312110645e-17
5500.0  6.41657975521e-17
5500.5  6.61677239267e-17
5501.0  6.73004513301e-17
5501.5  6.85374719221e-17
5502.0  7.0309580755e-17
5502.5  7.08603198293e-17
5503.0  7.11029660031e-17
5503.5  6.9590599821e-17
5504.0  6.8356913658e-17
5504.5  6.87336452687e-17
5505.0  6.82248775921e-17
5505.5  6.67874539327e-17
5506.0  6.68069599663e-17
5506.5  6.63464580539e-17
5507.0  6.59000668737e-17
5507.5  6.81966019528e-17
5508.0  7.10933615159e-17
5508.5  7.20718508751e-17
5509.0  7.37825703902e-17
5509.5  7.69731959828e-17
5510.0  7.86823425123e-17
5510.5  7.31831783015e-17
5511.0  6.871410266e-17
5511.5  6.81183314741e-17
5512.0  6.8853487154e-17
5512.5  6.88400806337e-17
5513.0  6.91620866426e-17
5513.5  7.06733153274e-17
5514.0  7.19082031e-17
5514.5  6.93842142455e-17
5515.0  6.67691339307e-17
5515.5  6.55465100152e-17
5516.0  6.80638212646e-17
5516.5  7.06376661211e-17
5517.0  7.01383667469e-17
5517.5  6.75089347922e-17
5518.0  6.67144855239e-17
5518.5  6.81970285048e-17
5519.0  6.82816337134e-17
5519.5  6.55196872396e-17
5520.0  6.24465622533e-17
5520.5  6.14060225629e-17
5521.0  6.20944446358e-17
5521.5  6.47035539214e-17
5522.0  6.64430450401e-17
5522.5  6.70018086066e-17
5523.0  6.58393289074e-17
5523.5  6.57402832594e-17
5524.0  6.74485474098e-17
5524.5  6.98062330445e-17
5525.0  7.10205062618e-17
5525.5  7.02729879531e-17
5526.0  6.84811163053e-17
5526.5  7.01169303757e-17
5527.0  6.86034072574e-17
5527.5  6.70918191418e-17
5528.0  6.91224122533e-17
5528.5  7.0711230611e-17
5529.0  6.63900009802e-17
5529.5  6.2018969396e-17
5530.0  6.17435304594e-17
5530.5  7.02395170193e-17
5531.0  7.51292492894e-17
5531.5  7.23231531618e-17
5532.0  7.01479630461e-17
5532.5  7.11149723419e-17
5533.0  7.01717587314e-17
5533.5  6.9148968986e-17
5534.0  7.08979399039e-17
5534.5  7.20091443202e-17
5535.0  7.12531332662e-17
5535.5  7.01124910444e-17
5536.0  6.88964672563e-17
5536.5  6.75152077272e-17
5537.0  6.72191700952e-17
5537.5  6.83550630705e-17
5538.0  6.70431206528e-17
5538.5  6.41178864859e-17
5539.0  6.60671210191e-17
5539.5  6.96649006794e-17
5540.0  6.79732647687e-17
5540.5  6.38454755271e-17
5541.0  6.3664920207e-17
5541.5  6.63632793571e-17
5542.0  6.87841342306e-17
5542.5  6.80554352298e-17
5543.0  6.62302057467e-17
5543.5  6.61450399693e-17
5544.0  6.81926920943e-17
5544.5  6.98824113299e-17
5545.0  6.96231636501e-17
5545.5  7.0527819365e-17
5546.0  7.25059035861e-17
5546.5  6.96777038918e-17
5547.0  6.91043156117e-17
5547.5  6.92123174654e-17
5548.0  6.79636749696e-17
5548.5  6.60057109494e-17
5549.0  6.88857011566e-17
5549.5  6.68639136413e-17
5550.0  6.26592240419e-17
5550.5  6.22437959396e-17
5551.0  6.54409190054e-17
5551.5  6.56760935563e-17
5552.0  6.65972757618e-17
5552.5  6.85889108956e-17
5553.0  6.62845979437e-17
5553.5  6.04704810892e-17
5554.0  5.92233395984e-17
5554.5  6.14593400834e-17
5555.0  6.27244083723e-17
5555.5  6.36161469488e-17
5556.0  6.57740780573e-17
5556.5  6.61280515264e-17
5557.0  6.39681737174e-17
5557.5  6.47530395125e-17
5558.0  6.78973706445e-17
5558.5  6.76752671503e-17
5559.0  6.53239303732e-17
5559.5  6.57717550812e-17
5560.0  6.7425996453e-17
5560.5  6.98619198483e-17
5561.0  6.90050279396e-17
5561.5  6.43624107269e-17
5562.0  5.96464022979e-17
5562.5  6.44317090146e-17
5563.0  6.79420424527e-17
5563.5  6.49775877471e-17
5564.0  6.24929242739e-17
5564.5  6.58303493075e-17
5565.0  6.85913673868e-17
5565.5  7.01315725542e-17
5566.0  6.61414728027e-17
5566.5  6.4489184702e-17
5567.0  6.60934960056e-17
5567.5  6.89827388191e-17
5568.0  6.89275053039e-17
5568.5  6.51468073076e-17
5569.0  6.34691391285e-17
5569.5  6.34995000986e-17
5570.0  6.3503605573e-17
5570.5  6.23288882485e-17
5571.0  6.0887208496e-17
5571.5  6.02310948922e-17
5572.0  5.71675271584e-17
5572.5  5.20112214501e-17
5573.0  5.32904716689e-17
5573.5  5.93653962003e-17
5574.0  4.15596509716e-17
5574.5  3.30275424221e-17
5575.0  5.82493260018e-17
5575.5  7.22117383997e-17
5576.0  7.14952637286e-17
5576.5  6.704837696e-17
5577.0  5.2302434036e-17
5577.5  6.36018068322e-17
5578.0  9.51182872075e-17
5578.5  9.85365912586e-17
5579.0  7.51930229394e-17
5579.5  7.09039055936e-17
5580.0  5.08263836928e-17
5580.5  3.55867661318e-17
5581.0  6.02927824453e-17
5581.5  5.93168554001e-17
5582.0  5.93564588687e-17
5582.5  6.88169683533e-17
5583.0  7.25863881397e-17
5583.5  6.81887605275e-17
5584.0  6.26754259175e-17
5584.5  5.76628986446e-17
5585.0  5.51759415227e-17
5585.5  5.53493373172e-17
5586.0  5.71024439037e-17
5586.5  5.64186038055e-17
5587.0  5.7723088961e-17
5587.5  5.76715205197e-17
5588.0  5.8975540324e-17
5588.5  6.00611787569e-17
5589.0  6.09463776376e-17
5589.5  6.17052251949e-17
5590.0  6.30815478887e-17
5590.5  6.35403436867e-17
5591.0  6.38477433122e-17
5591.5  6.48857417038e-17
5592.0  6.47450529628e-17
5592.5  6.25111157016e-17
5593.0  5.93148834403e-17
5593.5  5.87991448169e-17
5594.0  6.10156150101e-17
5594.5  6.1127687995e-17
5595.0  5.90608381017e-17
5595.5  5.71214997305e-17
5596.0  5.52029148545e-17
5596.5  5.39474170923e-17
5597.0  5.20886522548e-17
5597.5  5.063629094e-17
5598.0  5.33190190133e-17
5598.5  5.96103348628e-17
5599.0  6.05008085594e-17
5599.5  5.93223439472e-17
5600.0  5.75562036567e-17
5600.5  5.39968516486e-17
5601.0  5.44262087277e-17
5601.5  5.50514146521e-17
5602.0  5.14748975987e-17
5602.5  5.09955086804e-17
5603.0  5.30984752862e-17
5603.5  5.38866498056e-17
5604.0  5.15851164171e-17
5604.5  5.09099647813e-17
5605.0  5.35312730701e-17
5605.5  5.43026415647e-17
5606.0  5.52407276834e-17
5606.5  5.79809314196e-17
5607.0  5.8775964897e-17
5607.5  5.95734588686e-17
5608.0  5.81055076711e-17
5608.5  5.40447759214e-17
5609.0  5.00780948161e-17
5609.5  5.06043935372e-17
5610.0  5.1520645356e-17
5610.5  5.26688139061e-17
5611.0  5.45852236001e-17
5611.5  5.45545425063e-17
5612.0  5.15082557564e-17
5612.5  4.90569969813e-17
5613.0  4.83155021253e-17
5613.5  4.68841799207e-17
5614.0  4.33562330633e-17
5614.5  3.96611748524e-17
5615.0  3.84695784921e-17
5615.5  3.90764503148e-17
5616.0  4.21190283717e-17
5616.5  4.82196391251e-17
5617.0  5.08644201676e-17
5617.5  4.70749014182e-17
5618.0  4.53745788865e-17
5618.5  4.82117671552e-17
5619.0  4.92802962644e-17
5619.5  4.8401087131e-17
5620.0  4.46183820071e-17
5620.5  4.2104651749e-17
5621.0  4.23908280833e-17
5621.5  4.06874122692e-17
5622.0  4.23030832602e-17
5622.5  4.25366686231e-17
5623.0  4.73000535333e-17
5623.5  4.55185230932e-17
5624.0  4.84143419717e-17
5624.5  4.60422943992e-17
5625.0  4.22366484454e-17
5625.5  4.38778509358e-17
5626.0  5.07747681828e-17
5626.5  4.96605188535e-17
5627.0  4.37817824267e-17
5627.5  4.1264166446e-17
5628.0  4.32431473501e-17
5628.5  4.53385150481e-17
5629.0  4.71253601477e-17
5629.5  4.68959180213e-17
5630.0  4.17192287943e-17
5630.5  3.67591270882e-17
5631.0  3.592770921e-17
5631.5  3.69658215726e-17
5632.0  4.11598104729e-17
5632.5  4.59014258803e-17
5633.0  4.70762614697e-17
5633.5  4.3360503763e-17
5634.0  3.92630847923e-17
5634.5  4.16151484336e-17
5635.0  4.72161797266e-17
5635.5  5.13064259311e-17
5636.0  5.19841775164e-17
5636.5  5.06191630939e-17
5637.0  4.57895949287e-17
5637.5  3.96565076028e-17
5638.0  3.62043018503e-17
5638.5  3.60276477464e-17
5639.0  3.09549109028e-17
5639.5  3.28945970818e-17
5640.0  3.89891185103e-17
5640.5  4.09632904362e-17
5641.0  4.10910052224e-17
5641.5  4.90088318182e-17
5642.0  5.53965573213e-17
5642.5  5.20114258283e-17
5643.0  5.04043443289e-17
5643.5  4.54529789246e-17
5644.0  4.2181079034e-17
5644.5  4.38800357349e-17
5645.0  4.13187620636e-17
5645.5  3.87754347954e-17
5646.0  3.28915780347e-17
5646.5  3.2515123064e-17
5647.0  3.5149481136e-17
5647.5  3.67811471147e-17
5648.0  3.11963759755e-17
5648.5  3.07964895234e-17
5649.0  4.06425672499e-17
5649.5  5.45283566819e-17
5650.0  3.48490408589e-17
5650.5  3.54493158936e-17
5651.0  3.85113756776e-17
5651.5  3.94869962867e-17
5652.0  4.20026462498e-17
5652.5  4.00977830448e-17
5653.0  3.8383627757e-17
5653.5  3.81934286968e-17
5654.0  3.82166447382e-17
5654.5  3.89471819639e-17
5655.0  3.97224544187e-17
5655.5  4.03730236357e-17
5656.0  3.81742983627e-17
5656.5  3.69528579206e-17
5657.0  3.39415811703e-17
5657.5  3.26716001478e-17
5658.0  3.1560636181e-17
5658.5  3.4793766484e-17
5659.0  3.57577019393e-17
5659.5  3.80449090489e-17
5660.0  3.9538170614e-17
5660.5  4.07673893321e-17
5661.0  3.82229690342e-17
5661.5  3.75091300649e-17
5662.0  3.66086405504e-17
5662.5  3.63104717522e-17
5663.0  3.60351828972e-17
5663.5  3.66553587006e-17
5664.0  3.63664212266e-17
5664.5  3.53761231456e-17
5665.0  3.59023020744e-17
5665.5  3.63036719761e-17
5666.0  3.57793721423e-17
5666.5  3.55455506532e-17
5667.0  3.52988652549e-17
5667.5  3.40419010121e-17
5668.0  3.30027437199e-17
5668.5  3.26292907059e-17
5669.0  3.21248273732e-17
5669.5  3.08117341599e-17
5670.0  3.03113962327e-17
5670.5  2.98897843369e-17
5671.0  3.07484569463e-17
5671.5  3.12480698367e-17
5672.0  3.28566565692e-17
5672.5  3.24422804032e-17
5673.0  3.20915230371e-17
5673.5  3.08547216231e-17
5674.0  3.02422186502e-17
5674.5  2.89051854973e-17
5675.0  2.7131722868e-17
5675.5  2.57378274551e-17
5676.0  2.67324779859e-17
5676.5  2.74381167037e-17
5677.0  2.95909391613e-17
5677.5  3.09023903397e-17
5678.0  3.18805300625e-17
5678.5  3.32174154159e-17
5679.0  3.26663056498e-17
5679.5  3.05993391295e-17
5680.0  3.00948446437e-17
5680.5  2.9689758383e-17
5681.0  3.11078607755e-17
5681.5  3.16653351193e-17
5682.0  3.31595905473e-17
5682.5  3.06928578697e-17
5683.0  2.88237382974e-17
5683.5  2.65880710234e-17
5684.0  2.58313606847e-17
5684.5  2.43283197918e-17
5685.0  2.38975048065e-17
5685.5  2.35600171105e-17
5686.0  2.47369912358e-17
5686.5  2.54526820746e-17
5687.0  2.74554474549e-17
5687.5  2.88950315915e-17
5688.0  2.99295366912e-17
5688.5  3.13703633596e-17
5689.0  3.14116800873e-17
5689.5  3.12602081866e-17
5690.0  3.0670525429e-17
5690.5  3.02187938982e-17
5691.0  3.02950168348e-17
5691.5  2.96504360807e-17
5692.0  2.78020228677e-17
5692.5  2.53262878637e-17
5693.0  2.35209276414e-17
5693.5  2.38266539958e-17
5694.0  2.46893835805e-17
5694.5  2.73276268627e-17
5695.0  2.85994445517e-17
5695.5  2.94911683622e-17
5696.0  2.73601096205e-17
5696.5  2.66136191872e-17
5697.0  2.50791262373e-17
5697.5  2.3858582015e-17
5698.0  2.2973558942e-17
5698.5  2.40171756916e-17
5699.0  2.4200918351e-17
5699.5  2.45638626133e-17
5700.0  2.42920352032e-17
5700.5  2.40842337998e-17
5701.0  2.37689033251e-17
5701.5  2.37669354213e-17
5702.0  2.39329122352e-17
5702.5  2.39400173198e-17
5703.0  2.39307654642e-17
5703.5  2.3699196548e-17
5704.0  2.4211578229e-17
5704.5  2.58613170874e-17
5705.0  2.76303376822e-17
5705.5  2.88556632153e-17
5706.0  2.90501643847e-17
5706.5  2.85223286422e-17
5707.0  2.7021221208e-17
5707.5  2.59311972472e-17
5708.0  2.51554611798e-17
5708.5  2.55078497346e-17
5709.0  2.59829055335e-17
5709.5  2.7357598488e-17
5710.0  2.78674488559e-17
5710.5  2.82084186452e-17
5711.0  2.67625806541e-17
5711.5  2.64210768613e-17
5712.0  2.58591533109e-17
5712.5  2.55491956298e-17
5713.0  2.53210549491e-17
5713.5  2.6177627588e-17
5714.0  2.55947353396e-17
5714.5  2.37685337068e-17
5715.0  2.17824833576e-17
5715.5  2.03935779071e-17
5716.0  2.1137895115e-17
5716.5  2.18421498637e-17
5717.0  2.37567391841e-17
5717.5  2.32877948202e-17
5718.0  2.29516108586e-17
5718.5  2.23817016366e-17
5719.0  2.25323928842e-17
5719.5  2.31626726132e-17
5720.0  2.36732214772e-17
5720.5  2.40160284551e-17
5721.0  2.31939332707e-17
5721.5  2.3222208686e-17
5722.0  2.35601048183e-17
5722.5  2.33537835454e-17
5723.0  2.32001246352e-17
5723.5  2.41681460416e-17
5724.0  2.43453135052e-17
5724.5  2.46849039335e-17
5725.0  2.49483142816e-17
5725.5  2.51203757112e-17
5726.0  2.35547340856e-17
5726.5  2.32340189629e-17
5727.0  2.27387429257e-17
5727.5  2.38584241229e-17
5728.0  2.46275081207e-17
5728.5  2.65463955613e-17
5729.0  2.7013235913e-17
5729.5  2.79619781234e-17
5730.0  2.84624067959e-17
5730.5  2.88007413033e-17
5731.0  2.77583718967e-17
5731.5  2.76083682154e-17
5732.0  2.74869318835e-17
5732.5  2.58121444258e-17
5733.0  2.46315500917e-17
5733.5  2.44882467265e-17
5734.0  2.45746398327e-17
5734.5  2.49114171111e-17
5735.0  2.42283083757e-17
5735.5  2.37412413192e-17
5736.0  2.23616009555e-17
5736.5  2.26831483604e-17
5737.0  2.40253136473e-17
5737.5  2.43799415309e-17
5738.0  2.46241599113e-17
5738.5  2.37419238672e-17
5739.0  2.38890137845e-17
5739.5  2.45939384603e-17
5740.0  2.50248894366e-17
5740.5  2.53252269346e-17
5741.0  2.4235290625e-17
5741.5  2.41106559609e-17
5742.0  2.4064327255e-17
5742.5  2.37136040838e-17
5743.0  2.34582732927e-17
5743.5  2.32474178549e-17
5744.0  2.32419804839e-17
5744.5  2.33134949204e-17
5745.0  2.35993134264e-17
5745.5  2.3800285879e-17
5746.0  2.33357520434e-17
5746.5  2.35983008252e-17
5747.0  2.45600000354e-17
5747.5  2.42365895067e-17
5748.0  2.39977034151e-17
5748.5  2.30600498689e-17
5749.0  2.23401127766e-17
5749.5  2.04290058825e-17
5750.0  2.17853081148e-17
5750.5  2.27713876546e-17
5751.0  2.5230873317e-17
5751.5  2.55872649105e-17
5752.0  2.59760012799e-17
5752.5  2.53220525138e-17
5753.0  2.48351216346e-17
5753.5  2.41989974837e-17
5754.0  2.41900438019e-17
5754.5  2.43991886626e-17
5755.0  2.45316770539e-17
5755.5  2.46248634455e-17
5756.0  2.33692080966e-17
5756.5  2.36088832802e-17
5757.0  2.48272032479e-17
5757.5  2.45625770342e-17
5758.0  2.43586174132e-17
5758.5  2.21650119954e-17
5759.0  2.14547334775e-17
5759.5  1.99500461046e-17
5760.0  2.00888879793e-17
5760.5  2.0190096302e-17
5761.0  2.23076204702e-17
5761.5  2.27903963776e-17
5762.0  2.36471386287e-17
5762.5  2.24405374962e-17
5763.0  2.15100059645e-17
5763.5  2.05183723227e-17
5764.0  2.07368034754e-17
5764.5  2.18783725236e-17
5765.0  2.28095537911e-17
5765.5  2.35290923526e-17
5766.0  2.56590809097e-17
5766.5  2.61619144091e-17
5767.0  2.70616711733e-17
5767.5  2.48470685575e-17
5768.0  2.31004038695e-17
5768.5  2.13268224506e-17
5769.0  2.1067485436e-17
5769.5  2.09479491173e-17
5770.0  2.0546268474e-17
5770.5  2.02232930886e-17
5771.0  1.98719079124e-17
5771.5  2.07935313361e-17
5772.0  2.42365186702e-17
5772.5  2.54580421544e-17
5773.0  2.64437860413e-17
5773.5  2.43720761888e-17
5774.0  2.31633593475e-17
5774.5  1.98032999167e-17
5775.0  1.95485498372e-17
5775.5  1.93375575886e-17
5776.0  2.23058374882e-17
5776.5  2.33678393599e-17
5777.0  2.58355615694e-17
5777.5  2.58125269929e-17
5778.0  2.57912358898e-17
5778.5  2.54292802491e-17
5779.0  2.55821669122e-17
5779.5  2.63811886119e-17
5780.0  2.61429292928e-17
5780.5  2.59390693979e-17
5781.0  2.39837580675e-17
5781.5  2.36287407943e-17
5782.0  2.33818206106e-17
5782.5  2.24841531356e-17
5783.0  2.17089983371e-17
5783.5  2.2722116839e-17
5784.0  2.30828591359e-17
5784.5  2.39374379916e-17
5785.0  2.42685939807e-17
5785.5  2.45572944082e-17
5786.0  2.42477376681e-17
5786.5  2.39919820149e-17
5787.0  2.3175284391e-17
5787.5  2.25491488589e-17
5788.0  2.19887812189e-17
5788.5  2.16654012005e-17
5789.0  2.17971311943e-17
5789.5  2.26048170079e-17
5790.0  2.41456852064e-17
5790.5  2.55455777769e-17
5791.0  2.78564537899e-17
5791.5  2.81191046923e-17
5792.0  2.76038142084e-17
5792.5  2.6600680444e-17
5793.0  2.56696094016e-17
5793.5  2.53587981781e-17
5794.0  2.50957587801e-17
5794.5  2.41995713564e-17
5795.0  2.37476198863e-17
5795.5  2.33195408027e-17
5796.0  2.2342161387e-17
5796.5  2.23344319627e-17
5797.0  2.31645584228e-17
5797.5  2.44620631271e-17
5798.0  2.57143827838e-17
5798.5  2.5958768625e-17
5799.0  2.54790421925e-17
5799.5  2.29819692503e-17
5800.0  2.32008685839e-17
5800.5  2.34168035185e-17
5801.0  2.52204753618e-17
5801.5  2.56364741166e-17
5802.0  2.5970548973e-17
5802.5  2.61085838385e-17
5803.0  2.62481717686e-17
5803.5  2.63366762509e-17
5804.0  2.65344018347e-17
5804.5  2.75070455407e-17
5805.0  2.77863146718e-17
5805.5  2.80749927508e-17
5806.0  2.71815090099e-17
5806.5  2.66953791655e-17
5807.0  2.51209333095e-17
5807.5  2.51354731533e-17
5808.0  2.51515209986e-17
5808.5  2.70625692511e-17
5809.0  2.76465788142e-17
5809.5  2.85796651496e-17
5810.0  2.89565454339e-17
5810.5  2.93649424402e-17
5811.0  2.95216754927e-17
5811.5  2.97011848897e-17
5812.0  3.05915986779e-17
5812.5  3.03530164771e-17
5813.0  3.00896536205e-17
5813.5  2.97431449803e-17
5814.0  2.96529505265e-17
5814.5  2.9644781679e-17
5815.0  3.04672077455e-17
5815.5  3.14031627111e-17
5816.0  3.22414565691e-17
5816.5  3.2341967487e-17
5817.0  3.16455543237e-17
5817.5  3.01627708611e-17
5818.0  2.84345247923e-17
5818.5  2.8095888374e-17
5819.0  2.80456639526e-17
5819.5  2.83557533253e-17
5820.0  2.88554426434e-17
5820.5  2.94557760727e-17
5821.0  2.99801114726e-17
5821.5  3.02260161632e-17
5822.0  3.10529145724e-17
5822.5  3.17532355089e-17
5823.0  3.26180718843e-17
5823.5  3.45891418534e-17
5824.0  3.53664469961e-17
5824.5  3.71972612229e-17
5825.0  3.6772139218e-17
5825.5  3.6237501587e-17
5826.0  3.61420182253e-17
5826.5  3.63339060247e-17
5827.0  3.83229472805e-17
5827.5  3.78772955079e-17
5828.0  3.73008911941e-17
5828.5  3.65763088161e-17
5829.0  3.63994944851e-17
5829.5  3.6909847748e-17
5830.0  3.75029256654e-17
5830.5  3.83044568587e-17
5831.0  3.90984587138e-17
5831.5  3.94294258175e-17
5832.0  4.03078332129e-17
5832.5  4.06154592488e-17
5833.0  4.10472031337e-17
5833.5  4.22539272617e-17
5834.0  4.27817173827e-17
5834.5  4.43013081808e-17
5835.0  4.40567227427e-17
5835.5  4.37134382905e-17
5836.0  4.41601834228e-17
5836.5  4.44214669059e-17
5837.0  4.58543901815e-17
5837.5  4.6495977881e-17
5838.0  4.74489116536e-17
5838.5  4.75200440119e-17
5839.0  4.75509453226e-17
5839.5  4.77026373871e-17
5840.0  4.805152419e-17
5840.5  4.85889745443e-17
5841.0  4.86973198587e-17
5841.5  4.86667438765e-17
5842.0  4.75556134998e-17
5842.5  4.79624068366e-17
5843.0  4.86087713632e-17
5843.5  5.00082974991e-17
5844.0  5.05488923391e-17
5844.5  5.04508058587e-17
5845.0  5.10249642351e-17
5845.5  5.19673065461e-17
5846.0  5.29510381683e-17
5846.5  5.33634024091e-17
5847.0  5.36736210665e-17
5847.5  5.34990230266e-17
5848.0  5.32062496651e-17
5848.5  5.42338697508e-17
5849.0  5.47967830357e-17
5849.5  5.86693112773e-17
5850.0  5.91537604178e-17
5850.5  6.0009214125e-17
5851.0  5.89216953083e-17
5851.5  5.83982202657e-17
5852.0  5.67610726678e-17
5852.5  5.69238867785e-17
5853.0  5.72250343881e-17
5853.5  5.95369590028e-17
5854.0  6.06233686054e-17
5854.5  6.21054646427e-17
5855.0  6.16274913407e-17
5855.5  6.07244804985e-17
5856.0  5.95336977805e-17
5856.5  5.89623651015e-17
5857.0  5.98625985642e-17
5857.5  6.1092136183e-17
5858.0  6.35313264989e-17
5858.5  6.27035375955e-17
5859.0  6.22856245914e-17
5859.5  6.18077386382e-17
5860.0  6.22382302441e-17
5860.5  6.31359375177e-17
5861.0  6.39163505857e-17
5861.5  6.43229658381e-17
5862.0  6.67133604026e-17
5862.5  6.72615506729e-17
5863.0  6.83773362478e-17
5863.5  6.9733901556e-17
5864.0  7.04740112712e-17
5864.5  7.21619905391e-17
5865.0  7.25502840869e-17
5865.5  7.33352738719e-17
5866.0  7.34045316185e-17
5866.5  7.3447229736e-17
5867.0  7.27398008892e-17
5867.5  7.24090237646e-17
5868.0  7.1674618413e-17
5868.5  7.09814395441e-17
5869.0  7.05765512868e-17
5869.5  7.2545524973e-17
5870.0  7.32618873157e-17
5870.5  7.47988963691e-17
5871.0  7.29187688584e-17
5871.5  7.17648043472e-17
5872.0  7.1355435013e-17
5872.5  7.20486482624e-17
5873.0  7.38749270404e-17
5873.5  7.51096963876e-17
5874.0  7.59192440267e-17
5874.5  7.62644824081e-17
5875.0  7.64977568978e-17
5875.5  7.70221098972e-17
5876.0  7.82494386267e-17
5876.5  7.90896067597e-17
5877.0  8.01140349252e-17
5877.5  8.03891571048e-17
5878.0  8.08881979207e-17
5878.5  8.07686579309e-17
5879.0  8.06959146548e-17
5879.5  8.05128984908e-17
5880.0  8.05650465537e-17
5880.5  8.0707023997e-17
5881.0  7.99178152671e-17
5881.5  7.93461761708e-17
5882.0  8.05236761558e-17
5882.5  8.10671493194e-17
5883.0  8.23674099391e-17
5883.5  8.20611927058e-17
5884.0  8.18316467085e-17
5884.5  7.95133572533e-17
5885.0  7.89884993922e-17
5885.5  7.80606548515e-17
5886.0  8.06252676533e-17
5886.5  8.26867055194e-17
5887.0  8.79067940409e-17
5887.5  8.80504219715e-17
5888.0  8.60353887999e-17
5888.5  8.44238552774e-17
5889.0  8.30697893476e-17
5889.5  8.48001680362e-17
5890.0  8.50842970033e-17
5890.5  8.520930531e-17
5891.0  8.63495103318e-17
5891.5  8.73481893434e-17
5892.0  9.11163258615e-17
5892.5  9.11440034218e-17
5893.0  8.87386378011e-17
5893.5  8.59130502663e-17
5894.0  8.33141272392e-17
5894.5  8.21216858433e-17
5895.0  8.22415129204e-17
5895.5  8.37831191318e-17
5896.0  8.45550565463e-17
5896.5  8.52964496817e-17
5897.0  8.64146292252e-17
5897.5  8.62296004575e-17
5898.0  8.431687098e-17
5898.5  8.19562245108e-17
5899.0  7.9575772031e-17
5899.5  8.04471533425e-17
5900.0  8.11744651393e-17
5900.5  8.41749861467e-17
5901.0  8.44890530496e-17
5901.5  8.48228292309e-17
5902.0  8.62243472701e-17
5902.5  8.69859156277e-17
5903.0  8.96776427312e-17
5903.5  8.95671176483e-17
5904.0  8.94475343366e-17
5904.5  8.91591065012e-17
5905.0  8.93658149577e-17
5905.5  9.12316318363e-17
5906.0  9.16589110704e-17
5906.5  9.21599971169e-17
5907.0  9.09211436911e-17
5907.5  9.06881072805e-17
5908.0  9.14062553209e-17
5908.5  9.18180476191e-17
5909.0  9.23245818564e-17
5909.5  9.13554861712e-17
5910.0  9.11376508333e-17
5910.5  9.16241132104e-17
5911.0  9.19468472719e-17
5911.5  9.23635952635e-17
5912.0  9.16857317339e-17
5912.5  9.12614521034e-17
5913.0  8.91868866456e-17
5913.5  8.92448532373e-17
5914.0  8.93230986619e-17
5914.5  8.94015149865e-17
5915.0  8.95275639871e-17
5915.5  9.06327394884e-17
5916.0  9.03149083078e-17
5916.5  8.98590089629e-17
5917.0  9.11398382208e-17
5917.5  9.15702804888e-17
5918.0  9.13100389044e-17
5918.5  8.95184954848e-17
5919.0  8.68119647898e-17
5919.5  8.59577075127e-17
5920.0  8.55971335126e-17
5920.5  8.49368220651e-17
5921.0  8.48549657858e-17
5921.5  8.47251514251e-17
5922.0  8.52883276834e-17
5922.5  8.55882415294e-17
5923.0  8.7318563914e-17
5923.5  8.75394999636e-17
5924.0  8.79167126207e-17
5924.5  8.6874424826e-17
5925.0  8.63303272341e-17
5925.5  8.32713468835e-17
5926.0  8.37518732916e-17
5926.5  8.4619720989e-17
5927.0  8.72386895935e-17
5927.5  8.84431093089e-17
5928.0  8.9731662879e-17
5928.5  8.92767346154e-17
5929.0  8.84266701433e-17
5929.5  8.78051875724e-17
5930.0  8.74910326262e-17
5930.5  8.6162886441e-17
5931.0  8.59984209185e-17
5931.5  8.56858368641e-17
5932.0  8.55900184875e-17
5932.5  8.55294143064e-17
5933.0  8.53180905121e-17
5933.5  8.52660051285e-17
5934.0  8.51852945508e-17
5934.5  8.48017589772e-17
5935.0  8.45793396143e-17
5935.5  8.40000649503e-17
5936.0  8.43427299231e-17
5936.5  8.51984529029e-17
5937.0  8.49823617421e-17
5937.5  8.48435258542e-17
5938.0  8.3952689325e-17
5938.5  8.3802081029e-17
5939.0  8.35636650091e-17
5939.5  8.26771671008e-17
5940.0  8.21153520436e-17
5940.5  8.21716999873e-17
5941.0  8.27535880448e-17
5941.5  8.43324502765e-17
5942.0  8.42675748094e-17
5942.5  8.42123056087e-17
5943.0  8.38414130254e-17
5943.5  8.40252045951e-17
5944.0  8.46857215219e-17
5944.5  8.32774124027e-17
5945.0  8.22812737379e-17
5945.5  7.93943149793e-17
5946.0  7.87509109753e-17
5946.5  7.76420034793e-17
5947.0  7.85386054836e-17
5947.5  7.91953817389e-17
5948.0  8.07110336033e-17
5948.5  8.13279745096e-17
5949.0  8.2912425469e-17
5949.5  8.23919867725e-17
5950.0  8.19731726684e-17
5950.5  8.00609060214e-17
5951.0  7.96934620702e-17
5951.5  7.93223069974e-17
5952.0  7.92036582668e-17
5952.5  7.90985323316e-17
5953.0  7.65493839965e-17
5953.5  7.62236230168e-17
5954.0  7.65011044642e-17
5954.5  7.6641057579e-17
5955.0  7.67626837697e-17
5955.5  7.53807997739e-17
5956.0  7.5182023944e-17
5956.5  7.54108980196e-17
5957.0  7.56137373273e-17
5957.5  7.58049381861e-17
5958.0  7.54567134183e-17
5958.5  7.52523164606e-17
5959.0  7.4662523561e-17
5959.5  7.42460203528e-17
5960.0  7.38258520717e-17
5960.5  7.35796721231e-17
5961.0  7.36595698645e-17
5961.5  7.44829985922e-17
5962.0  7.42555189848e-17
5962.5  7.4013104584e-17
5963.0  7.33047840667e-17
5963.5  7.29356096347e-17
5964.0  7.1774923342e-17
5964.5  7.08646827101e-17
5965.0  6.98254537879e-17
5965.5  6.90247455754e-17
5966.0  6.86966182796e-17
5966.5  6.79487025172e-17
5967.0  6.75585510911e-17
5967.5  6.70874732777e-17
5968.0  6.80591912641e-17
5968.5  6.86375423375e-17
5969.0  7.1324599454e-17
5969.5  7.13323203396e-17
5970.0  7.13512402966e-17
5970.5  7.05836377227e-17
5971.0  7.01601899595e-17
5971.5  6.84800406053e-17
5972.0  6.81295278659e-17
5972.5  6.7652123783e-17
5973.0  6.68046062535e-17
5973.5  6.64679885108e-17
5974.0  6.61016018791e-17
5974.5  6.63372873467e-17
5975.0  6.67046604309e-17
5975.5  6.67478674145e-17
5976.0  6.65945681241e-17
5976.5  6.40677922779e-17
5977.0  6.30198081884e-17
5977.5  6.13597555253e-17
5978.0  6.16932254304e-17
5978.5  6.19219147944e-17
5979.0  6.45953726436e-17
5979.5  6.43099287654e-17
5980.0  6.38413066898e-17
5980.5  6.24036269055e-17
5981.0  6.17722113611e-17
5981.5  6.23927380118e-17
5982.0  6.26882671952e-17
5982.5  6.32606256906e-17
5983.0  6.16019634155e-17
5983.5  6.07922399915e-17
5984.0  5.92338817101e-17
5984.5  5.91978500445e-17
5985.0  5.91516590386e-17
5985.5  5.83358083818e-17
5986.0  5.79065092651e-17
5986.5  5.66744533374e-17
5987.0  5.73009095041e-17
5987.5  5.87117727028e-17
5988.0  5.77449282177e-17
5988.5  5.72015383336e-17
5989.0  5.43297513864e-17
5989.5  5.415079807e-17
5990.0  5.39534204827e-17
5990.5  5.32760140689e-17
5991.0  5.28661027308e-17
5991.5  5.37826510162e-17
5992.0  5.42412415949e-17
5992.5  5.5320401806e-17
5993.0  5.38483285493e-17
5993.5  5.28974041221e-17
5994.0  5.0943267643e-17
5994.5  5.09411793444e-17
5995.0  5.13282267347e-17
5995.5  5.08038653293e-17
5996.0  5.04372672455e-17
5996.5  4.90528617573e-17
5997.0  4.91609047338e-17
5997.5  4.9892022091e-17
5998.0  5.0321134775e-17
5998.5  5.06376754409e-17
5999.0  5.12741406627e-17
5999.5  5.15323088437e-17
6000.0  5.2195035789e-17
6000.5  5.14403679788e-17
6001.0  5.08319680763e-17
6001.5  4.80951657908e-17
6002.0  4.74712674573e-17
6002.5  4.65284203264e-17
6003.0  4.74271055621e-17
6003.5  4.82000065378e-17
6004.0  4.87729296099e-17
6004.5  4.83497587268e-17
6005.0  4.62216263648e-17
6005.5  4.50414390213e-17
6006.0  4.39430037218e-17
6006.5  4.42696245261e-17
6007.0  4.469523158e-17
6007.5  4.65096344984e-17
6008.0  4.56024080167e-17
6008.5  4.46936162168e-17
6009.0  4.27111619268e-17
6009.5  4.22122251032e-17
6010.0  4.18270542525e-17
6010.5  4.1785946728e-17
6011.0  4.17430629119e-17
6011.5  4.15543045638e-17
6012.0  4.16349169446e-17
6012.5  4.25284432553e-17
6013.0  4.19364868814e-17
6013.5  4.12516308314e-17
6014.0  4.02596133628e-17
6014.5  4.00743831137e-17
6015.0  4.07861357379e-17
6015.5  4.06092066028e-17
6016.0  4.03929744473e-17
6016.5  3.83635151773e-17
6017.0  3.74463517805e-17
6017.5  3.46610771739e-17
6018.0  3.43871246194e-17
6018.5  3.40219722683e-17
6019.0  3.57545682794e-17
6019.5  3.64417987025e-17
6020.0  3.79003057274e-17
6020.5  3.78549014841e-17
6021.0  3.77970867847e-17
6021.5  3.70042990114e-17
6022.0  3.66979481633e-17
6022.5  3.65880392561e-17
6023.0  3.60709240452e-17
6023.5  3.52548307121e-17
6024.0  3.54886342685e-17
6024.5  3.5557923905e-17
6025.0  3.50860556149e-17
6025.5  3.42065705572e-17
6026.0  3.26888182721e-17
6026.5  3.28076334333e-17
6027.0  3.29090603615e-17
6027.5  3.56284096898e-17
6028.0  3.58768470241e-17
6028.5  3.63542393967e-17
6029.0  3.50017794269e-17
6029.5  3.43402285419e-17
6030.0  3.2602344104e-17
6030.5  3.23035537652e-17
6031.0  3.16946568042e-17
6031.5  3.18983194536e-17
6032.0  3.20046953201e-17
6032.5  3.19422276668e-17
6033.0  3.17369838466e-17
6033.5  3.12795521952e-17
6034.0  3.23810795429e-17
6034.5  3.30195127123e-17
6035.0  3.40053614986e-17
6035.5  3.37328652179e-17
6036.0  3.2951699768e-17
6036.5  3.23551724845e-17
6037.0  3.19761586106e-17
6037.5  3.07334173896e-17
6038.0  3.05373789094e-17
6038.5  3.02242108239e-17
6039.0  3.0852376239e-17
6039.5  3.12843522561e-17
6040.0  3.09932885881e-17
6040.5  3.08105057441e-17
6041.0  3.03333005612e-17
6041.5  3.01187563037e-17
6042.0  2.99567631955e-17
6042.5  2.84683753073e-17
6043.0  2.81071395658e-17
6043.5  2.74515660055e-17
6044.0  2.84774118279e-17
6044.5  2.93137422222e-17
6045.0  3.11694286317e-17
6045.5  3.15180563675e-17
6046.0  3.18748254187e-17
6046.5  3.10856708394e-17
6047.0  3.03847781388e-17
6047.5  2.91722586822e-17
6048.0  2.8841204539e-17
6048.5  2.82827433655e-17
6049.0  2.844189759e-17
6049.5  2.85953732634e-17
6050.0  2.77905887677e-17
6050.5  2.76538002532e-17
6051.0  2.77822784632e-17
6051.5  2.79697203622e-17
6052.0  2.81668633094e-17
6052.5  2.77072182953e-17
6053.0  2.76178585381e-17
6053.5  2.7730050031e-17
6054.0  2.80949849462e-17
6054.5  2.85131745914e-17
6055.0  2.87863228291e-17
6055.5  2.89142625425e-17
6056.0  2.9352009174e-17
6056.5  2.93386274364e-17
6057.0  2.93230129436e-17
6057.5  2.8869751379e-17
6058.0  2.86810881298e-17
6058.5  2.82005509238e-17
6059.0  2.84006397211e-17
6059.5  2.86746338918e-17
6060.0  2.85708804155e-17
6060.5  2.85382001571e-17
6061.0  2.85900342516e-17
6061.5  2.84608615832e-17
6062.0  2.82702281687e-17
6062.5  2.85998953084e-17
6063.0  2.87152583129e-17
6063.5  2.86109770028e-17
6064.0  2.83177982655e-17
6064.5  2.78411772399e-17
6065.0  2.8119777676e-17
6065.5  2.82712774191e-17
6066.0  2.94155492036e-17
6066.5  2.96751299521e-17
6067.0  3.01444948037e-17
6067.5  3.00356414408e-17
6068.0  2.99653478982e-17
6068.5  2.81122456989e-17
6069.0  2.74371996295e-17
6069.5  2.61036293058e-17
6070.0  2.56435415404e-17
6070.5  2.54061357053e-17
6071.0  2.71229831065e-17
6071.5  2.73727629075e-17
6072.0  2.78764758123e-17
6072.5  2.80911785672e-17
6073.0  2.82105626668e-17
6073.5  2.88439436293e-17
6074.0  2.88738071238e-17
6074.5  2.88963595489e-17
6075.0  2.81634898644e-17
6075.5  2.77057281125e-17
6076.0  2.73130397318e-17
6076.5  2.75841919584e-17
6077.0  2.839781994e-17
6077.5  2.99454948818e-17
6078.0  3.10027425435e-17
6078.5  3.28130467441e-17
6079.0  3.26561471736e-17
6079.5  3.16949270152e-17
6080.0  3.08745512475e-17
6080.5  3.02567629513e-17
6081.0  3.09854898191e-17
6081.5  3.09646489501e-17
6082.0  3.06083313118e-17
6082.5  3.08174651211e-17
6083.0  3.09891672557e-17
6083.5  3.05879167563e-17
6084.0  3.03693028064e-17
6084.5  2.97356169154e-17
6085.0  2.95195620545e-17
6085.5  2.93236000071e-17
6086.0  2.98454271505e-17
6086.5  3.01685282818e-17
6087.0  3.12640717675e-17
6087.5  3.11820553382e-17
6088.0  3.11006404683e-17
6088.5  3.19646295494e-17
6089.0  3.220681067e-17
6089.5  3.25619047998e-17
6090.0  3.25135434592e-17
6090.5  3.24612516166e-17
6091.0  3.24703044628e-17
6091.5  3.25015788449e-17
6092.0  3.27110984747e-17
6092.5  3.31895491876e-17
6093.0  3.37644713143e-17
6093.5  3.39173067982e-17
6094.0  3.39962088155e-17
6094.5  3.43142246292e-17
6095.0  3.4811937493e-17
6095.5  3.54704908854e-17
6096.0  3.4937282498e-17
6096.5  3.45916051211e-17
6097.0  3.26507514922e-17
6097.5  3.30317778184e-17
6098.0  3.35881526514e-17
6098.5  3.29401573413e-17
6099.0  3.26123460407e-17
6099.5  3.11446455882e-17
6100.0  3.13551317654e-17
6100.5  3.16955609812e-17
6101.0  3.30327374037e-17
6101.5  3.35326968976e-17
6102.0  3.20956920853e-17
6102.5  3.22927338544e-17
6103.0  3.26465737973e-17
6103.5  3.3161984702e-17
6104.0  3.34065393137e-17
6104.5  3.4237462977e-17
6105.0  3.40571743858e-17
6105.5  3.3700877953e-17
6106.0  3.3532981212e-17
6106.5  3.34449589305e-17
6107.0  3.442584996e-17
6107.5  3.46103746109e-17
6108.0  3.49909859387e-17
6108.5  3.4263119908e-17
6109.0  3.38435973663e-17
6109.5  3.38410726917e-17
6110.0  3.44390668471e-17
6110.5  3.59412310925e-17
6111.0  3.60602278102e-17
6111.5  3.61347466319e-17
6112.0  3.51646434208e-17
6112.5  3.48280170788e-17
6113.0  3.40688096741e-17
6113.5  3.47199813228e-17
6114.0  3.51794293088e-17
6114.5  3.82983642667e-17
6115.0  3.89245836573e-17
6115.5  3.99713463964e-17
6116.0  3.93768805707e-17
6116.5  3.89105530094e-17
6117.0  3.64632142016e-17
6117.5  3.57608949948e-17
6118.0  3.43205229248e-17
6118.5  3.52319107499e-17
6119.0  3.60214156426e-17
6119.5  3.69231654078e-17
6120.0  3.7008052033e-17
6120.5  3.6747655024e-17
6121.0  3.68899747061e-17
6121.5  3.70264991771e-17
6122.0  3.68421153325e-17
6122.5  3.68656162221e-17
6123.0  3.71858779793e-17
6123.5  3.7030441349e-17
6124.0  3.68657825155e-17
6124.5  3.59536016882e-17
6125.0  3.56323701851e-17
6125.5  3.49481842774e-17
6126.0  3.6182395691e-17
6126.5  3.76339384396e-17
6127.0  3.99042597892e-17
6127.5  4.07008705335e-17
6128.0  4.21105209881e-17
6128.5  4.16948231236e-17
6129.0  4.11526468913e-17
6129.5  4.03465357035e-17
6130.0  3.99806064329e-17
6130.5  3.87774960697e-17
6131.0  3.83012814991e-17
6131.5  3.76106283905e-17
6132.0  3.89877862057e-17
6132.5  3.95774313509e-17
6133.0  4.10143255524e-17
6133.5  4.08524429129e-17
6134.0  4.05908537138e-17
6134.5  4.10455786956e-17
6135.0  4.1296918136e-17
6135.5  4.32437961408e-17
6136.0  4.28553429642e-17
6136.5  4.21536369824e-17
6137.0  4.17842038718e-17
6137.5  4.16153794756e-17
6138.0  4.26679310182e-17
6138.5  4.19463247694e-17
6139.0  4.0482486581e-17
6139.5  4.08299644953e-17
6140.0  4.10117308028e-17
6140.5  4.294802881e-17
6141.0  4.3220493094e-17
6141.5  4.37550658743e-17
6142.0  4.26353732889e-17
6142.5  4.19698506206e-17
6143.0  4.28438128204e-17
6143.5  4.3006230827e-17
6144.0  4.33246960168e-17
6144.5  4.28969590432e-17
6145.0  4.26112060758e-17
6145.5  4.24727991318e-17
6146.0  4.250358266e-17
6146.5  4.2640766759e-17
6147.0  4.20738552244e-17
6147.5  4.16524929321e-17
6148.0  4.23963756472e-17
6148.5  4.28261922297e-17
6149.0  4.4044649658e-17
6149.5  4.51208342809e-17
6150.0  4.60075295314e-17
6150.5  4.79836718051e-17
6151.0  4.81246617213e-17
6151.5  4.75374731259e-17
6152.0  4.6963595084e-17
6152.5  4.64352471136e-17
6153.0  4.65058130423e-17
6153.5  4.65098508077e-17
6154.0  4.64881421132e-17
6154.5  4.66313876607e-17
6155.0  4.6778691631e-17
6155.5  4.6822891003e-17
6156.0  4.67360226312e-17
6156.5  4.61748565244e-17
6157.0  4.59859651403e-17
6157.5  4.5771001976e-17
6158.0  4.47886740298e-17
6158.5  4.44438211795e-17
6159.0  4.38097470247e-17
6159.5  4.4717701517e-17
6160.0  4.58793722605e-17
6160.5  4.67320141831e-17
6161.0  4.69020422189e-17
6161.5  4.59289629016e-17
6162.0  4.58054132733e-17
6162.5  4.56298487114e-17
6163.0  4.71990436854e-17
6163.5  4.78413114973e-17
6164.0  4.908823659e-17
6164.5  4.90628001865e-17
6165.0  4.9023091258e-17
6165.5  4.88496903052e-17
6166.0  4.88424485955e-17
6166.5  5.08299133246e-17
6167.0  5.1087628567e-17
6167.5  5.15554643541e-17
6168.0  4.968905919e-17
6168.5  4.87969791231e-17
6169.0  4.56049046567e-17
6169.5  4.60499556927e-17
6170.0  4.69641727891e-17
6170.5  4.72019525823e-17
6171.0  4.73279878595e-17
6171.5  4.65035530834e-17
6172.0  4.63949046342e-17
6172.5  4.61917413598e-17
6173.0  4.57422066198e-17
6173.5  4.54695483485e-17
6174.0  4.48338400266e-17
6174.5  4.50789620478e-17
6175.0  4.58367470265e-17
6175.5  4.61646206418e-17
6176.0  4.63860512899e-17
6176.5  4.69495456885e-17
6177.0  4.71056453576e-17
6177.5  4.74459741995e-17
6178.0  4.70827582715e-17
6178.5  4.6803915921e-17
6179.0  4.75007265323e-17
6179.5  4.75799056465e-17
6180.0  4.75677314602e-17
6180.5  4.65756351001e-17
6181.0  4.57236682889e-17
6181.5  4.60218888421e-17
6182.0  4.59353368408e-17
6182.5  4.53589659481e-17
6183.0  4.49883528453e-17
6183.5  4.46314645189e-17
6184.0  4.50414363326e-17
6184.5  4.52492286341e-17
6185.0  4.59374385791e-17
6185.5  4.62274339533e-17
6186.0  4.65415355378e-17
6186.5  4.6692159703e-17
6187.0  4.65921586294e-17
6187.5  4.566893101e-17
6188.0  4.58617460277e-17
6188.5  4.60967909893e-17
6189.0  4.67815575691e-17
6189.5  4.70999978429e-17
6190.0  4.81933119682e-17
6190.5  4.85246523655e-17
6191.0  4.89782430339e-17
6191.5  4.90064866444e-17
6192.0  4.89989815026e-17
6192.5  4.87446165933e-17
6193.0  4.86121758476e-17
6193.5  4.84058877251e-17
6194.0  4.76153494334e-17
6194.5  4.72643319069e-17
6195.0  4.62757995438e-17
6195.5  4.6686915001e-17
6196.0  4.74030055792e-17
6196.5  4.85141835781e-17
6197.0  4.9015778464e-17
6197.5  4.81985500575e-17
6198.0  4.80586948116e-17
6198.5  4.77726800321e-17
6199.0  4.75881946407e-17
6199.5  4.7495471939e-17
6200.0  4.70694895451e-17
6200.5  4.6997235156e-17
6201.0  4.68420880839e-17
6201.5  4.66088623429e-17
6202.0  4.64730731307e-17
6202.5  4.69831213137e-17
6203.0  4.71093429611e-17
6203.5  4.73637123637e-17
6204.0  4.68193884245e-17
6204.5  4.64544103366e-17
6205.0  4.68659354377e-17
6205.5  4.70416075206e-17
6206.0  4.74665688807e-17
6206.5  4.71945137167e-17
6207.0  4.69876571529e-17
6207.5  4.52215997102e-17
6208.0  4.48630756053e-17
6208.5  4.43359194438e-17
6209.0  4.46081946958e-17
6209.5  4.48424058825e-17
6210.0  4.65851858337e-17
6210.5  4.72000723211e-17
6211.0  4.86762305449e-17
6211.5  4.9840537782e-17
6212.0  5.09725196727e-17
6212.5  5.11122569455e-17
6213.0  5.11052126591e-17
6213.5  5.09119607964e-17
6214.0  5.07363587575e-17
6214.5  5.05435756324e-17
6215.0  4.91141733316e-17
6215.5  4.85559600636e-17
6216.0  4.71299565911e-17
6216.5  4.70917747754e-17
6217.0  4.70446953457e-17
6217.5  4.63936703577e-17
6218.0  4.62796236005e-17
6218.5  4.70802158381e-17
6219.0  4.79748652403e-17
6219.5  4.92354745675e-17
6220.0  4.88022059746e-17
6220.5  4.86462380692e-17
6221.0  4.85796674196e-17
6221.5  4.85075519814e-17
6222.0  4.83899016079e-17
6222.5  4.74290867094e-17
6223.0  4.70066497798e-17
6223.5  4.60818006442e-17
6224.0  4.59128187487e-17
6224.5  4.55969701959e-17
6225.0  4.56901835827e-17
6225.5  4.57414362112e-17
6226.0  4.51019170092e-17
6226.5  4.52624985851e-17
6227.0  4.55881358323e-17
6227.5  4.52609909876e-17
6228.0  4.50881755821e-17
6228.5  4.587253206e-17
6229.0  4.61553329414e-17
6229.5  4.67591718824e-17
6230.0  4.72563949272e-17
6230.5  4.75771991179e-17
6231.0  4.83956929474e-17
6231.5  4.87412792672e-17
6232.0  4.95367855842e-17
6232.5  4.86517015677e-17
6233.0  4.80214994424e-17
6233.5  4.61304260116e-17
6234.0  4.57583512479e-17
6234.5  4.51304744458e-17
6235.0  4.56260318344e-17
6235.5  4.60345190768e-17
6236.0  4.6290015802e-17
6236.5  4.6346829244e-17
6237.0  4.63802360169e-17
6237.5  4.67626258219e-17
6238.0  4.71186017884e-17
6238.5  4.67748252641e-17
6239.0  4.67080653321e-17
6239.5  4.66472578119e-17
6240.0  4.74829687786e-17
6240.5  4.83632299645e-17
6241.0  4.85683534031e-17
6241.5  4.85947980126e-17
6242.0  4.84008924515e-17
6242.5  4.81658961333e-17
6243.0  4.78808986436e-17
6243.5  4.72758673107e-17
6244.0  4.71713756358e-17
6244.5  4.7752722525e-17
6245.0  4.75258627672e-17
6245.5  4.72127585456e-17
6246.0  4.66210626034e-17
6246.5  4.64276214949e-17
6247.0  4.65145046541e-17
6247.5  4.62764753635e-17
6248.0  4.59016694363e-17
6248.5  4.55832288397e-17
6249.0  4.54635667505e-17
6249.5  4.56385018316e-17
6250.0  4.55751863442e-17
6250.5  4.54580951991e-17
6251.0  4.57452706639e-17
6251.5  4.58843801311e-17
6252.0  4.62270315266e-17
6252.5  4.58624400298e-17
6253.0  4.50986783842e-17
6253.5  4.54555385104e-17
6254.0  4.56542961137e-17
6254.5  4.69412004142e-17
6255.0  4.68682927357e-17
6255.5  4.65813705391e-17
6256.0  4.57184814729e-17
6256.5  4.51832570402e-17
6257.0  4.36082902133e-17
6257.5  4.33856869754e-17
6258.0  4.30270277168e-17
6258.5  4.18449935219e-17
6259.0  4.10009543709e-17
6259.5  4.04882095205e-17
6260.0  4.079706659e-17
6260.5  4.19964708001e-17
6261.0  4.22248628163e-17
6261.5  4.24182006775e-17
6262.0  4.3262270505e-17
6262.5  4.37371983485e-17
6263.0  4.51278254679e-17
6263.5  4.5844467132e-17
6264.0  4.65213049072e-17
6264.5  4.48703459911e-17
6265.0  4.42319752251e-17
6265.5  4.24561248292e-17
6266.0  4.19830161316e-17
6266.5  4.14722171407e-17
6267.0  4.14471877557e-17
6267.5  4.14661040206e-17
6268.0  4.15095911512e-17
6268.5  4.23925110745e-17
6269.0  4.34713168133e-17
6269.5  4.35946703159e-17
6270.0  4.3616695028e-17
6270.5  4.32916011363e-17
6271.0  4.3199451317e-17
6271.5  4.30565993723e-17
6272.0  4.34438950877e-17
6272.5  4.3596449111e-17
6273.0  4.35698112197e-17
6273.5  4.38702004398e-17
6274.0  4.43403942458e-17
6274.5  4.31006831577e-17
6275.0  4.25522760281e-17
6275.5  4.11232609564e-17
6276.0  4.1098760797e-17
6276.5  4.10346098189e-17
6277.0  4.10674989953e-17
6277.5  4.10911502882e-17
6278.0  3.94578822922e-17
6278.5  3.89024080351e-17
6279.0  3.76999917291e-17
6279.5  3.76616501647e-17
6280.0  3.7643238274e-17
6280.5  3.91854729264e-17
6281.0  3.93915431948e-17
6281.5  3.97335718097e-17
6282.0  3.94926230169e-17
6282.5  3.93342574234e-17
6283.0  4.02720013035e-17
6283.5  4.0795036238e-17
6284.0  4.21571789206e-17
6284.5  4.2456844404e-17
6285.0  4.26857171349e-17
6285.5  4.21409110782e-17
6286.0  4.19179788066e-17
6286.5  4.13353964364e-17
6287.0  4.1603657265e-17
6287.5  4.18385425362e-17
6288.0  4.16335275761e-17
6288.5  4.14947683038e-17
6289.0  4.10141060754e-17
6289.5  4.1594827917e-17
6290.0  4.21798079391e-17
6290.5  4.20638236323e-17
6291.0  4.17999284187e-17
6291.5  4.03676111893e-17
6292.0  3.95659567177e-17
6292.5  3.86377517317e-17
6293.0  3.84001679679e-17
6293.5  3.86243350864e-17
6294.0  4.10684687667e-17
6294.5  4.15195881592e-17
6295.0  4.21228114172e-17
6295.5  4.11423077625e-17
6296.0  4.07041310755e-17
6296.5  3.93118946324e-17
6297.0  4.02611148482e-17
6297.5  4.1727556584e-17
6298.0  4.2070014501e-17
6298.5  4.22807011779e-17
6299.0  4.43689495129e-17
6299.5  4.47656573158e-17
6300.0  4.54836996865e-17
6300.5  4.49671465155e-17
6301.0  4.47180262999e-17
6301.5  4.54147615028e-17
6302.0  4.54306628734e-17
6302.5  4.54789586697e-17
6303.0  4.38330366586e-17
6303.5  4.29184622789e-17
6304.0  3.95143931336e-17
6304.5  4.01466990299e-17
6305.0  4.20284868896e-17
6305.5  4.11083241843e-17
6306.0  4.05109951449e-17
6306.5  4.04093075588e-17
6307.0  4.01160521219e-17
6307.5  3.93047270251e-17
6308.0  3.88216051106e-17
6308.5  3.84563352928e-17
6309.0  3.85252643652e-17
6309.5  3.82681958798e-17
6310.0  3.73623460036e-17
6310.5  3.7821461422e-17
6311.0  3.82108761012e-17
6311.5  3.86378153836e-17
6312.0  3.8358277238e-17
6312.5  3.68555400886e-17
6313.0  3.65953523008e-17
6313.5  3.63368459155e-17
6314.0  3.65680531352e-17
6314.5  3.64756789603e-17
6315.0  3.57482704086e-17
6315.5  3.5598511328e-17
6316.0  3.54312430619e-17
6316.5  3.61120291137e-17
6317.0  3.63767517233e-17
6317.5  3.72006814108e-17
6318.0  3.67277295977e-17
6318.5  3.61123518901e-17
6319.0  3.64034305291e-17
6319.5  3.63259570818e-17
6320.0  3.43564640906e-17
6320.5  3.34455273591e-17
6321.0  3.20619623553e-17
6321.5  3.18777983071e-17
6322.0  3.18378844118e-17
6322.5  3.31578374954e-17
6323.0  3.28478033683e-17
6323.5  3.23150226599e-17
6324.0  3.1852911217e-17
6324.5  3.16198139182e-17
6325.0  3.25681588333e-17
6325.5  3.28802531511e-17
6326.0  3.35708784353e-17
6326.5  3.34215786064e-17
6327.0  3.33265506132e-17
6327.5  3.13985210814e-17
6328.0  3.15176323051e-17
6328.5  3.20382061512e-17
6329.0  3.38450918505e-17
6329.5  3.5012687525e-17
6330.0  3.61260337683e-17
6330.5  3.63193941919e-17
6331.0  3.66855056958e-17
6331.5  3.62843296853e-17
6332.0  3.59750438311e-17
6332.5  3.36765875614e-17
6333.0  3.31264370051e-17
6333.5  3.21813009888e-17
6334.0  3.26437596159e-17
6334.5  3.30491594939e-17
6335.0  3.33154289821e-17
6335.5  3.34074085201e-17
6336.0  3.36766266876e-17
6336.5  3.41290524366e-17
6337.0  3.45921754516e-17
6337.5  3.40529271509e-17
6338.0  3.38532077775e-17
6338.5  3.3412286671e-17
6339.0  3.30610603342e-17
6339.5  3.26476190027e-17
6340.0  3.07405455486e-17
6340.5  3.02737473803e-17
6341.0  3.1007080574e-17
6341.5  3.12639753637e-17
6342.0  3.16217831382e-17
6342.5  3.13457671667e-17
6343.0  3.12287453485e-17
6343.5  3.0940097119e-17
6344.0  3.04687971209e-17
6344.5  2.97098113075e-17
6345.0  2.89150210641e-17
6345.5  2.86036914881e-17
6346.0  2.952862405e-17
6346.5  2.99278019116e-17
6347.0  3.06842177173e-17
6347.5  3.12196326105e-17
6348.0  3.14906518731e-17
6348.5  3.16496721397e-17
6349.0  3.19707084513e-17
6349.5  3.26842295425e-17
6350.0  3.24451508483e-17
6350.5  3.23057854263e-17
6351.0  2.96240169414e-17
6351.5  2.93510281863e-17
6352.0  2.89958951665e-17
6352.5  2.98153449102e-17
6353.0  3.03860571678e-17
6353.5  3.20027903085e-17
6354.0  3.20401963839e-17
6354.5  3.16288705362e-17
6355.0  3.02933654638e-17
6355.5  2.92099044263e-17
6356.0  2.81301037351e-17
6356.5  2.8222873637e-17
6357.0  2.92616090799e-17
6357.5  3.01805249395e-17
6358.0  3.10489407428e-17
6358.5  3.08462900155e-17
6359.0  3.0655484285e-17
6359.5  2.98399231426e-17
6360.0  3.02562146824e-17
6360.5  3.07144112243e-17
6361.0  2.97831348128e-17
6361.5  2.93858063356e-17
6362.0  2.82104498367e-17
6362.5  2.81506693732e-17
6363.0  2.80750897885e-17
6363.5  2.86637028541e-17
6364.0  2.88857959942e-17
6364.5  2.93514931633e-17
6365.0  2.88911627349e-17
6365.5  2.82021100944e-17
6366.0  2.80464082282e-17
6366.5  2.80601155249e-17
6367.0  3.00235129962e-17
6367.5  3.00127558729e-17
6368.0  3.00032713102e-17
6368.5  2.94135632319e-17
6369.0  2.91292718864e-17
6369.5  2.86528266708e-17
6370.0  2.83508357136e-17
6370.5  2.77279361823e-17
6371.0  2.81225185185e-17
6371.5  2.83367901652e-17
6372.0  2.77932625156e-17
6372.5  2.80971594243e-17
6373.0  2.89428729818e-17
6373.5  2.95353285252e-17
6374.0  2.9921054229e-17
6374.5  3.02228080334e-17
6375.0  3.00302037304e-17
6375.5  2.93783982367e-17
6376.0  2.88479241737e-17
6376.5  2.84349430735e-17
6377.0  2.81952350184e-17
6377.5  2.8512558368e-17
6378.0  2.98991210597e-17
6378.5  3.02605602421e-17
6379.0  3.05875342823e-17
6379.5  2.99277403953e-17
6380.0  2.95096842007e-17
6380.5  2.80380638458e-17
6381.0  2.81565437777e-17
6381.5  2.82830929762e-17
6382.0  3.06587711575e-17
6382.5  3.13111877353e-17
6383.0  3.18928578699e-17
6383.5  3.03979392547e-17
6384.0  2.85402888334e-17
6384.5  2.79548295222e-17
6385.0  2.79796277606e-17
6385.5  3.02021375655e-17
6386.0  3.07085016703e-17
6386.5  3.14532730234e-17
6387.0  3.02117856575e-17
6387.5  2.97285885031e-17
6388.0  2.95138330088e-17
6388.5  2.95586795058e-17
6389.0  2.96417329055e-17
6389.5  2.96677741381e-17
6390.0  2.96788598454e-17
6390.5  3.01838422007e-17
6391.0  3.03920041199e-17
6391.5  3.08297856748e-17
6392.0  3.03539621453e-17
6392.5  3.00900448913e-17
6393.0  2.95704809854e-17
6393.5  2.98530832939e-17
6394.0  3.06136438473e-17
6394.5  3.08515161952e-17
6395.0  3.10029441755e-17
6395.5  3.1108159814e-17
6396.0  3.08859593998e-17
6396.5  3.01955347169e-17
6397.0  2.99517918931e-17
6397.5  2.9763062654e-17
6398.0  3.26701105444e-17
6398.5  3.34710996804e-17
6399.0  3.5139120449e-17
6399.5  3.49032783802e-17
6400.0  3.46897771829e-17
6400.5  3.36023408676e-17
6401.0  3.31765928852e-17
6401.5  3.2058661083e-17
6402.0  3.13648649193e-17
6402.5  3.06301043195e-17
6403.0  3.08956822725e-17
6403.5  3.1029857459e-17
6404.0  3.15518335532e-17
6404.5  3.18650974525e-17
6405.0  3.22580382637e-17
6405.5  3.22153884873e-17
6406.0  3.22809775321e-17
6406.5  3.31788127194e-17
6407.0  3.33852902872e-17
6407.5  3.36930180589e-17
6408.0  3.44388098651e-17
6408.5  3.47296463554e-17
6409.0  3.49376205097e-17
6409.5  3.41849973472e-17
6410.0  3.28702966404e-17
6410.5  3.20621832131e-17
6411.0  3.16880266155e-17
6411.5  3.25925892527e-17
6412.0  3.26224187935e-17
6412.5  3.2688389338e-17
6413.0  3.29166931886e-17
6413.5  3.30433371181e-17
6414.0  3.13466129866e-17
6414.5  3.1354465962e-17
6415.0  3.15492422872e-17
6415.5  3.30987511024e-17
6416.0  3.41275842059e-17
6416.5  3.46880954852e-17
6417.0  3.4484828842e-17
6417.5  3.36894717446e-17
6418.0  3.39073523075e-17
6418.5  3.40787433032e-17
6419.0  3.44919297049e-17
6419.5  3.46548577817e-17
6420.0  3.50832265044e-17
6420.5  3.44922443149e-17
6421.0  3.3943052283e-17
6421.5  3.34024937175e-17
6422.0  3.31389376326e-17
6422.5  3.2289390064e-17
6423.0  3.25758367202e-17
6423.5  3.28899455717e-17
6424.0  3.48465193385e-17
6424.5  3.54319568276e-17
6425.0  3.6088497725e-17
6425.5  3.54844230462e-17
6426.0  3.47010741825e-17
6426.5  3.50674806606e-17
6427.0  3.52208252288e-17
6427.5  3.56711494423e-17
6428.0  3.58941673589e-17
6428.5  3.62393935046e-17
6429.0  3.58831155813e-17
6429.5  3.57577474169e-17
6430.0  3.63774146457e-17
6430.5  3.63939810943e-17
6431.0  3.64285974182e-17
6431.5  3.6421325055e-17
6432.0  3.64148038658e-17
6432.5  3.48635016322e-17
6433.0  3.50290608679e-17
6433.5  3.5438169847e-17
6434.0  3.64903509836e-17
6434.5  3.71081185112e-17
6435.0  3.91345880237e-17
6435.5  3.87160563781e-17
6436.0  3.7279441882e-17
6436.5  3.71061682098e-17
6437.0  3.69825287764e-17
6437.5  3.77715315072e-17
6438.0  3.76715081473e-17
6438.5  3.70594601439e-17
6439.0  3.63180282404e-17
6439.5  3.56976303941e-17
6440.0  3.808423613e-17
6440.5  3.88452369261e-17
6441.0  4.05762969062e-17
6441.5  3.99956843826e-17
6442.0  3.94206941319e-17
6442.5  3.76374391756e-17
6443.0  3.73834477836e-17
6443.5  3.8211837017e-17
6444.0  3.84903038764e-17
6444.5  3.88183828174e-17
6445.0  3.90196422893e-17
6445.5  3.90800310635e-17
6446.0  3.91140840026e-17
6446.5  3.91837423879e-17
6447.0  3.92815152734e-17
6447.5  3.88346378003e-17
6448.0  3.87162372599e-17
6448.5  3.94171471283e-17
6449.0  3.93640330467e-17
6449.5  3.92743336128e-17
6450.0  3.95198564398e-17
6450.5  3.9626510929e-17
6451.0  3.93396420917e-17
6451.5  3.92501159388e-17
6452.0  3.90663323838e-17
6452.5  3.9485211104e-17
6453.0  3.97124021782e-17
6453.5  4.12228484337e-17
6454.0  4.11527944535e-17
6454.5  4.0855987314e-17
6455.0  4.06002488827e-17
6455.5  4.04368477943e-17
6456.0  4.03974649558e-17
6456.5  4.03423150315e-17
6457.0  4.01722860494e-17
6457.5  3.89515523346e-17
6458.0  3.80097414774e-17
6458.5  3.92520450243e-17
6459.0  3.97694100684e-17
6459.5  4.11496468921e-17
6460.0  4.09992672098e-17
6460.5  4.08614253854e-17
6461.0  3.97066496075e-17
6461.5  3.95344859469e-17
6462.0  3.97706892085e-17
6462.5  3.92968675729e-17
6463.0  3.87776398933e-17
6463.5  3.78911453172e-17
6464.0  3.76750900615e-17
6464.5  3.77315383628e-17
6465.0  3.89783189249e-17
6465.5  4.06034087064e-17
6466.0  4.22110727525e-17
6466.5  4.27824391631e-17
6467.0  4.32965669272e-17
6467.5  4.30115565552e-17
6468.0  4.25627485285e-17
6468.5  4.19752374987e-17
6469.0  4.17355067108e-17
6469.5  4.16782705167e-17
6470.0  4.15705938227e-17
6470.5  4.13626450357e-17
6471.0  4.0581324311e-17
6471.5  4.01903228217e-17
6472.0  4.07128165464e-17
6472.5  4.13123333583e-17
6473.0  4.26687431324e-17
6473.5  4.31619497431e-17
6474.0  4.34643944833e-17
6474.5  4.3766950564e-17
6475.0  4.38776473369e-17
6475.5  4.41323379549e-17
6476.0  4.30457846765e-17
6476.5  4.22504580143e-17
6477.0  4.16782637628e-17
6477.5  4.16569164938e-17
6478.0  4.18154017656e-17
6478.5  4.2932524735e-17
6479.0  4.39118193701e-17
6479.5  4.50177826736e-17
6480.0  4.51484065433e-17
6480.5  4.48368042402e-17
6481.0  4.41979738759e-17
6481.5  4.3529141046e-17
6482.0  4.4324017078e-17
6482.5  4.46544671906e-17
6483.0  4.56234620046e-17
6483.5  4.55703178595e-17
6484.0  4.55032691716e-17
6484.5  4.42387898757e-17
6485.0  4.38921247136e-17
6485.5  4.44100922042e-17
6486.0  4.45626269021e-17
6486.5  4.47909054811e-17
6487.0  4.42677514501e-17
6487.5  4.39832362942e-17
6488.0  4.18676016685e-17
6488.5  4.20542798884e-17
6489.0  4.23921037781e-17
6489.5  4.29348926736e-17
6490.0  4.3199391929e-17
6490.5  4.47041230308e-17
6491.0  4.45708627285e-17
6491.5  4.42436680165e-17
6492.0  4.42050969339e-17
6492.5  4.41835783752e-17
6493.0  4.47674319322e-17
6493.5  4.46031160262e-17
6494.0  4.40518135714e-17
6494.5  4.45155361686e-17
6495.0  4.48478235726e-17
6495.5  4.6407307141e-17
6496.0  4.64183713265e-17
6496.5  4.58465999111e-17
6497.0  4.60427416655e-17
6497.5  4.62117984412e-17
6498.0  4.44230291502e-17
6498.5  4.37608082345e-17
6499.0  4.20338116521e-17
6499.5  4.22684237728e-17
6500.0  4.25095217959e-17
6500.5  4.36286553819e-17
6501.0  4.39459742975e-17
6501.5  4.4305908486e-17
6502.0  4.4056416502e-17
6502.5  4.37474774916e-17
6503.0  4.41960962634e-17
6503.5  4.43962009971e-17
6504.0  4.50396135409e-17
6504.5  4.54642021571e-17
6505.0  4.60916045631e-17
6505.5  4.60903748694e-17
6506.0  4.60382284131e-17
6506.5  4.46556373129e-17
6507.0  4.44691397326e-17
6507.5  4.41274439516e-17
6508.0  4.37350696719e-17
6508.5  4.3549642879e-17
6509.0  4.41068923357e-17
6509.5  4.44094405615e-17
6510.0  4.50624312692e-17
6510.5  4.58473349056e-17
6511.0  4.63128453715e-17
6511.5  4.66882914321e-17
6512.0  4.69198704926e-17
6512.5  4.74915803399e-17
6513.0  4.65157510846e-17
6513.5  4.58207016825e-17
6514.0  4.54610223447e-17
6514.5  4.58061975332e-17
6515.0  4.7159489608e-17
6515.5  4.80062006568e-17
6516.0  4.87360618504e-17
6516.5  4.76480415523e-17
6517.0  4.73625807722e-17
6517.5  4.68587222496e-17
6518.0  4.68059016352e-17
6518.5  4.6750872588e-17
6519.0  4.84471179235e-17
6519.5  4.91543415588e-17
6520.0  5.12371986153e-17
6520.5  5.1215095213e-17
6521.0  5.11858317866e-17
6521.5  4.85342943284e-17
6522.0  4.75109991728e-17
6522.5  4.52056575762e-17
6523.0  4.53870788684e-17
6523.5  4.56579963144e-17
6524.0  4.73060068471e-17
6524.5  4.79458086683e-17
6525.0  4.7542356179e-17
6525.5  4.7116038822e-17
6526.0  4.63285843235e-17
6526.5  4.65871983044e-17
6527.0  4.67162116436e-17
6527.5  4.81638219054e-17
6528.0  4.825322783e-17
6528.5  4.84119792373e-17
6529.0  4.86357665468e-17
6529.5  4.8771805668e-17
6530.0  4.82294272363e-17
6530.5  4.78983485596e-17
6531.0  4.7044270984e-17
6531.5  4.56069407131e-17
6532.0  4.45528191691e-17
6532.5  4.44887162414e-17
6533.0  4.46508873593e-17
6533.5  4.52773409236e-17
6534.0  4.56929934631e-17
6534.5  4.60616976863e-17
6535.0  4.57734278024e-17
6535.5  4.61095046913e-17
6536.0  4.80636921053e-17
6536.5  4.86170158066e-17
6537.0  4.92091578343e-17
6537.5  4.94697375377e-17
6538.0  4.94229900043e-17
6538.5  4.8585875049e-17
6539.0  4.89453311132e-17
6539.5  4.94101243542e-17
6540.0  4.96514624917e-17
6540.5  4.97883887114e-17
6541.0  5.05338754733e-17
6541.5  4.94871516797e-17
6542.0  4.78403901319e-17
6542.5  4.69263509191e-17
6543.0  4.65372172702e-17
6543.5  4.61205517158e-17
6544.0  4.68659854741e-17
6544.5  4.83020604035e-17
6545.0  4.78116888526e-17
6545.5  4.75593505305e-17
6546.0  4.70559127213e-17
6546.5  4.68961840921e-17
6547.0  4.65375979571e-17
6547.5  4.63097797794e-17
6548.0  4.61663916251e-17
6548.5  4.78373337212e-17
6549.0  4.83948769349e-17
6549.5  4.97020894087e-17
6550.0  4.94813089772e-17
6550.5  4.9311580213e-17
6551.0  5.0411448714e-17
6551.5  5.05435756911e-17
6552.0  5.04678159241e-17
6552.5  5.03141705559e-17
6553.0  5.01704498517e-17
6553.5  4.9141359936e-17
6554.0  4.87588465776e-17
6554.5  4.7747228977e-17
6555.0  4.79452882732e-17
6555.5  4.81695089816e-17
6556.0  4.86444199729e-17
6556.5  4.87903200721e-17
6557.0  4.89098021572e-17
6557.5  4.85371591395e-17
6558.0  4.80216774847e-17
6558.5  4.658605945e-17
6559.0  4.60895690574e-17
6559.5  4.62925476445e-17
6560.0  4.63818385259e-17
6560.5  4.65299055031e-17
6561.0  4.78219624416e-17
6561.5  4.83985578336e-17
6562.0  4.74686724097e-17
6562.5  4.75420925633e-17
6563.0  4.76921993098e-17
6563.5  4.76657766376e-17
6564.0  4.76518296532e-17
6564.5  4.68087530574e-17
6565.0  4.63850021672e-17
6565.5  4.53653907176e-17
6566.0  4.5187154503e-17
6566.5  4.50652317111e-17
6567.0  4.62592570362e-17
6567.5  4.6571719349e-17
6568.0  4.72306059718e-17
6568.5  4.71442726035e-17
6569.0  4.70722392744e-17
6569.5  4.72469290352e-17
6570.0  4.72580968081e-17
6570.5  4.71776365472e-17
6571.0  4.7158441562e-17
6571.5  4.71389495089e-17
6572.0  4.61645056756e-17
6572.5  4.59964002255e-17
6573.0  4.6363610031e-17
6573.5  4.68625607534e-17
6574.0  4.74786491278e-17
6574.5  4.81317118994e-17
6575.0  4.82647350457e-17
6575.5  4.74852580757e-17
6576.0  4.70199401182e-17
6576.5  4.6317009194e-17
6577.0  4.54375000698e-17
6577.5  4.50518558089e-17
6578.0  4.39425200328e-17
6578.5  4.40228360817e-17
6579.0  4.41702540561e-17
6579.5  4.4809653783e-17
6580.0  4.51309802029e-17
6580.5  4.66596130987e-17
6581.0  4.67723914031e-17
6581.5  4.69713627807e-17
6582.0  4.61404863566e-17
6582.5  4.56274568128e-17
6583.0  4.5556567175e-17
6583.5  4.57666571474e-17
6584.0  4.64000665435e-17
6584.5  4.62477339385e-17
6585.0  4.61329655086e-17
6585.5  4.55294286236e-17
6586.0  4.54718064813e-17
6586.5  4.55438687372e-17
6587.0  4.56733698029e-17
6587.5  4.57934858569e-17
6588.0  4.5889848288e-17
6588.5  4.56014154772e-17
6589.0  4.38874316824e-17
6589.5  4.39860683761e-17
6590.0  4.40968877322e-17
6590.5  4.50118336105e-17
6591.0  4.53129511753e-17
6591.5  4.57602826655e-17
6592.0  4.59839329517e-17
6592.5  4.6291647063e-17
6593.0  4.68421570967e-17
6593.5  4.69966043983e-17
6594.0  4.62525151591e-17
6594.5  4.72394231621e-17
6595.0  4.89154407235e-17
6595.5  5.36205545281e-17
6596.0  5.58031895027e-17
6596.5  6.64010636356e-17
6597.0  6.7222666478e-17
6597.5  6.89648457208e-17
6598.0  6.87106378e-17
6598.5  6.85638209575e-17
6599.0  6.7444600937e-17
6599.5  6.7297217745e-17
6600.0  6.70532856547e-17
6600.5  6.66860167268e-17
6601.0  6.64261316727e-17
6601.5  6.51055397832e-17
6602.0  6.3621839838e-17
6602.5  5.8898637853e-17
6603.0  5.80719449751e-17
6603.5  5.73599179976e-17
6604.0  5.4642601644e-17
6604.5  5.40041550732e-17
6605.0  5.31760907005e-17
6605.5  5.31499312331e-17
6606.0  5.31227199675e-17
6606.5  5.13063757668e-17
6607.0  5.07549321563e-17
6607.5  4.99909292203e-17
6608.0  4.95321692872e-17
6608.5  4.89436434138e-17
6609.0  4.71782217531e-17
6609.5  4.65240561147e-17
6610.0  4.55442575173e-17
6610.5  4.56435023895e-17
6611.0  4.58040875675e-17
6611.5  4.49786471555e-17
6612.0  4.45745954081e-17
6612.5  4.19434997327e-17
6613.0  4.18112195709e-17
6613.5  4.15545278706e-17
6614.0  4.14130340744e-17
6614.5  4.13361136686e-17
6615.0  4.28035540579e-17
6615.5  4.30948375954e-17
6616.0  4.37119947794e-17
6616.5  4.42390895909e-17
6617.0  4.45859076925e-17
6617.5  4.40766165662e-17
6618.0  4.40417150026e-17
6618.5  4.40823424866e-17
6619.0  4.31388627068e-17
6619.5  4.23707947423e-17
6620.0  4.27606759091e-17
6620.5  4.27282697512e-17
6621.0  4.23339121104e-17
6621.5  4.14320819368e-17
6622.0  4.05324487404e-17
6622.5  3.84062892393e-17
6623.0  3.77752782091e-17
6623.5  3.67892184888e-17
6624.0  3.67407305013e-17
6624.5  3.66822821954e-17
6625.0  3.78592827689e-17
6625.5  3.81829125197e-17
6626.0  3.78274120501e-17
6626.5  3.78379148069e-17
6627.0  3.78570186068e-17
6627.5  3.73330345548e-17
6628.0  3.70720506696e-17
6628.5  3.56066739798e-17
6629.0  3.53293489566e-17
6629.5  3.48159630689e-17
6630.0  3.61452700864e-17
6630.5  3.68132277141e-17
6631.0  3.64752474096e-17
6631.5  3.6242276511e-17
6632.0  3.57200721868e-17
6632.5  3.57313794945e-17
6633.0  3.57338786874e-17
6633.5  3.60303608591e-17
6634.0  3.61043560164e-17
6634.5  3.6285722246e-17
6635.0  3.71113726381e-17
6635.5  3.77544125614e-17
6636.0  3.70770997327e-17
6636.5  3.68758617877e-17
6637.0  3.64674916578e-17
6637.5  3.56794359354e-17
6638.0  3.49201834863e-17
6638.5  3.33380467975e-17
6639.0  3.28268264749e-17
6639.5  3.18003786727e-17
6640.0  3.25296993506e-17
6640.5  3.33959563382e-17
6641.0  3.23620851726e-17
6641.5  3.19590790829e-17
6642.0  3.10024209402e-17
6642.5  3.07145244535e-17
6643.0  3.02979401793e-17
6643.5  3.04380388669e-17
6644.0  3.04998562151e-17
6644.5  3.08161984439e-17
6645.0  3.10430501426e-17
6645.5  3.14636945897e-17
6646.0  3.18160503153e-17
6646.5  3.19868298951e-17
6647.0  3.40878687742e-17
6647.5  3.37480783821e-17
6648.0  3.29002704319e-17
6648.5  3.24561432747e-17
6649.0  3.21804144554e-17
6649.5  3.27219073214e-17
6650.0  3.32235696511e-17
6650.5  3.46204126537e-17
6651.0  3.39952409902e-17
6651.5  3.35151306338e-17
6652.0  3.31013908103e-17
6652.5  3.30748505429e-17
6653.0  3.31960915226e-17
6653.5  3.35009742791e-17
6654.0  3.37900167931e-17
6654.5  3.41784166281e-17
6655.0  3.42801441172e-17
6655.5  3.44102928834e-17
6656.0  3.35803663823e-17
6656.5  3.26102762193e-17
6657.0  3.17830567849e-17
6657.5  3.14171565972e-17
6658.0  3.01641605839e-17
6658.5  3.02580591393e-17
6659.0  3.03941273491e-17
6659.5  3.00202265417e-17
6660.0  2.99045296475e-17
6660.5  3.05557842722e-17
6661.0  3.04902516728e-17
6661.5  3.03726601753e-17
6662.0  3.01247423434e-17
6662.5  3.00022239557e-17
6663.0  2.99558975555e-17
6663.5  3.03754163056e-17
6664.0  3.13441470739e-17
6664.5  3.12059764814e-17
6665.0  3.11191086113e-17
6665.5  3.06519635078e-17
6666.0  3.02629575387e-17
6666.5  2.92046768065e-17
6667.0  2.84864960815e-17
6667.5  2.79348763795e-17
6668.0  2.66085187345e-17
6668.5  2.66545898141e-17
6669.0  2.75768157668e-17
6669.5  2.77858231321e-17
6670.0  2.79836133784e-17
6670.5  2.85096442104e-17
6671.0  2.84183842397e-17
6671.5  2.72578330041e-17
6672.0  2.71313289499e-17
6672.5  2.69839301773e-17
6673.0  2.75396842983e-17
6673.5  2.77500921157e-17
6674.0  2.82837750605e-17
6674.5  2.80531825816e-17
6675.0  2.77201516698e-17
6675.5  2.8127787374e-17
6676.0  2.82761923118e-17
6676.5  2.81627637919e-17
6677.0  2.83005694747e-17
6677.5  2.85576624779e-17
6678.0  2.82676987584e-17
6678.5  2.81214588498e-17
6679.0  2.80711172528e-17
6679.5  2.77074875232e-17
6680.0  2.68691120274e-17
6680.5  2.68466414963e-17
6681.0  2.68309193207e-17
6681.5  2.54394445275e-17
6682.0  2.52691858018e-17
6682.5  2.50711303817e-17
6683.0  2.51440280379e-17
6683.5  2.52000595049e-17
6684.0  2.52536653172e-17
6684.5  2.49415644361e-17
6685.0  2.36150695956e-17
6685.5  2.4252624603e-17
6686.0  2.48687878927e-17
6686.5  2.65270247084e-17
6687.0  2.6917608923e-17
6687.5  2.71535564756e-17
6688.0  2.66751358412e-17
6688.5  2.61021881801e-17
6689.0  2.62041513356e-17
6689.5  2.62007552744e-17
6690.0  2.58565439848e-17
6690.5  2.64120515475e-17
6691.0  2.7243693285e-17
6691.5  2.76377515943e-17
6692.0  2.77956382231e-17
6692.5  2.7895158351e-17
6693.0  2.70548024757e-17
6693.5  2.5474745431e-17
6694.0  2.53414782663e-17
6694.5  2.52723573874e-17
6695.0  2.399494489e-17
6695.5  2.35408863883e-17
6696.0  2.25181764312e-17
6696.5  2.19703840563e-17
6697.0  2.16165511376e-17
6697.5  2.3593790771e-17
6698.0  2.38549169238e-17
6698.5  2.41683328553e-17
6699.0  2.37518262615e-17
6699.5  2.3415777881e-17
6700.0  2.25412541909e-17
6700.5  2.24211113508e-17
6701.0  2.24792149105e-17
6701.5  2.17656557465e-17
6702.0  2.10505577704e-17
6702.5  2.115597206e-17
6703.0  2.10259463495e-17
6703.5  2.00043406862e-17
6704.0  2.05090247119e-17
6704.5  2.11389248675e-17
6705.0  2.24582915841e-17
6705.5  2.29774903385e-17
6706.0  2.42664010146e-17
6706.5  2.42010290584e-17
6707.0  2.41009445406e-17
6707.5  2.42790598542e-17
6708.0  2.4357494694e-17
6708.5  2.46673155725e-17
6709.0  2.50305076622e-17
6709.5  2.57531661226e-17
6710.0  2.46902267877e-17
6710.5  2.41177123291e-17
6711.0  2.32324943289e-17
6711.5  2.27637107404e-17
6712.0  2.16518016872e-17
6712.5  2.12026883238e-17
6713.0  2.08965907082e-17
6713.5  2.12265777605e-17
6714.0  2.16086135446e-17
6714.5  2.28174910009e-17
6715.0  2.23723039637e-17
6715.5  2.19938306513e-17
6716.0  2.20655056892e-17
6716.5  2.17771175997e-17
6717.0  2.03426288656e-17
6717.5  1.99720422491e-17
6718.0  1.95807505858e-17
6718.5  2.04556836451e-17
6719.0  2.08410629917e-17
6719.5  2.21540564739e-17
6720.0  2.16931508719e-17
6720.5  2.10872093345e-17
6721.0  2.0796541118e-17
6721.5  2.06622033203e-17
6722.0  2.01791758459e-17
6722.5  2.02686742986e-17
6723.0  2.04217393195e-17
6723.5  2.01947834439e-17
6724.0  2.00902492998e-17
6724.5  2.01920954477e-17
6725.0  2.00549772515e-17
6725.5  1.97713377585e-17
6726.0  2.07126504953e-17
6726.5  2.12504006778e-17
6727.0  2.23184859782e-17
6727.5  2.26999731945e-17
6728.0  2.3612681863e-17
6728.5  2.22910306008e-17
6729.0  2.13320926589e-17
6729.5  1.95448240976e-17
6730.0  1.90854405688e-17
6730.5  1.81564011677e-17
6731.0  1.82935657091e-17
6731.5  1.8417928979e-17
6732.0  1.74808820533e-17
6732.5  1.7282343324e-17
6733.0  1.71893193982e-17
6733.5  1.73361910421e-17
6734.0  1.75032941973e-17
6734.5  1.74665245337e-17
6735.0  1.74456609475e-17
6735.5  1.73585424021e-17
6736.0  1.78937405303e-17
6736.5  1.86562650304e-17
6737.0  1.92046132154e-17
6737.5  1.94293604901e-17
6738.0  1.98880106052e-17
6738.5  1.94301452813e-17
6739.0  1.86058979924e-17
6739.5  1.8852755719e-17
6740.0  1.89729609874e-17
6740.5  1.93462221474e-17
6741.0  1.92554768809e-17
6741.5  1.9033753787e-17
6742.0  1.79189350734e-17
6742.5  1.72218157349e-17
6743.0  1.69680980282e-17
6743.5  1.67391447274e-17
6744.0  1.60929626686e-17
6744.5  1.61228879055e-17
6745.0  1.61462193894e-17
6745.5  1.77696579689e-17
6746.0  1.84465379909e-17
6746.5  2.03559383489e-17
6747.0  1.95601141215e-17
6747.5  1.87736547075e-17
6748.0  1.85685413519e-17
6748.5  1.86492298561e-17
6749.0  1.94876849079e-17
6749.5  1.99255132043e-17
6750.0  2.04683575062e-17
6750.5  2.01737988102e-17
6751.0  2.00610673816e-17
6751.5  1.98308988807e-17
6752.0  1.96179901837e-17
6752.5  1.92865658916e-17
6753.0  1.91655185933e-17
6753.5  1.91047384361e-17
6754.0  1.86653654939e-17
6754.5  1.86984283867e-17
6755.0  1.87670785858e-17
6755.5  1.84802922812e-17
6756.0  1.8323268718e-17
6756.5  1.77654597602e-17
6757.0  1.73564026626e-17
6757.5  1.63492198331e-17
6758.0  1.62784246729e-17
6758.5  1.62286951089e-17
6759.0  1.67453321949e-17
6759.5  1.70480308252e-17
6760.0  1.79357266642e-17
6760.5  1.74968050147e-17
6761.0  1.71142705715e-17
6761.5  1.68671043688e-17
6762.0  1.6748247272e-17
6762.5  1.63733330817e-17
6763.0  1.76844077423e-17
6763.5  1.91184814146e-17
6764.0  1.92975442318e-17
6764.5  1.93338226065e-17
6765.0  1.92592961602e-17
6765.5  1.91222379214e-17
6766.0  1.89346057756e-17
6766.5  1.7989945399e-17
6767.0  1.76102122373e-17
6767.5  1.688762723e-17
6768.0  1.72289092469e-17
6768.5  1.78285254482e-17
6769.0  1.74252491119e-17
6769.5  1.72321534965e-17
6770.0  1.66883419001e-17
6770.5  1.6657242681e-17
6771.0  1.65998631483e-17
6771.5  1.62854027804e-17
6772.0  1.609217735e-17
6772.5  1.68358177061e-17
6773.0  1.74241922071e-17
6773.5  1.90472010105e-17
6774.0  1.89327881494e-17
6774.5  1.88434646783e-17
6775.0  1.78638868341e-17
6775.5  1.76093847334e-17
6776.0  1.71196262404e-17
6776.5  1.78520275559e-17
6777.0  1.85680228909e-17
6777.5  1.85667399979e-17
6778.0  1.84745460712e-17
6778.5  1.7889595354e-17
6779.0  1.74800553087e-17
6779.5  1.6976134101e-17
6780.0  1.72263538568e-17
6780.5  1.72538745519e-17
6781.0  1.66565318049e-17
6781.5  1.68406814716e-17
6782.0  1.71293644352e-17
6782.5  1.66688837723e-17
6783.0  1.64856587168e-17
6783.5  1.70675579863e-17
6784.0  1.73151430422e-17
6784.5  1.78138207173e-17
6785.0  1.796872796e-17
6785.5  1.80525998899e-17
6786.0  1.70381160298e-17
6786.5  1.6820636095e-17
6787.0  1.63585606059e-17
6787.5  1.61718246642e-17
6788.0  1.60410357946e-17
6788.5  1.78247983551e-17
6789.0  1.7938882398e-17
6789.5  1.76593974101e-17
6790.0  1.78599896313e-17
6790.5  1.80373124576e-17
6791.0  1.71947206732e-17
6791.5  1.71612578761e-17
6792.0  1.78083803807e-17
6792.5  1.74961386095e-17
6793.0  1.71478497094e-17
6793.5  1.67686510563e-17
6794.0  1.67257559939e-17
6794.5  1.72653164139e-17
6795.0  1.76531744956e-17
6795.5  1.8201548126e-17
6796.0  1.75490292542e-17
6796.5  1.73492877566e-17
6797.0  1.83403952769e-17
6797.5  1.85742141996e-17
6798.0  1.89969444971e-17
6798.5  1.88671624095e-17
6799.0  1.88036779703e-17
6799.5  1.65623900349e-17
6800.0  1.65760206494e-17
6800.5  1.66943943468e-17
6801.0  1.74587927856e-17
6801.5  1.79450864116e-17
6802.0  1.95264591459e-17
6802.5  1.93623762278e-17
6803.0  1.84307643693e-17
6803.5  1.86410279579e-17
6804.0  1.88114170057e-17
6804.5  1.94802689226e-17
6805.0  1.98046277672e-17
6805.5  2.08056570929e-17
6806.0  2.10517961066e-17
6806.5  2.1303674872e-17
6807.0  2.14557456592e-17
6807.5  2.12112761199e-17
6808.0  1.91784847916e-17
6808.5  1.87310884836e-17
6809.0  1.81505201977e-17
6809.5  1.82637408708e-17
6810.0  1.83339919179e-17
6810.5  1.88041526644e-17
6811.0  1.86549802619e-17
6811.5  1.84071533987e-17
6812.0  1.91294363943e-17
6812.5  1.94590173458e-17
6813.0  2.07175100847e-17
6813.5  2.05873001166e-17
6814.0  2.03065633358e-17
6814.5  1.96129500369e-17
6815.0  1.92079021635e-17
6815.5  2.00400341952e-17
6816.0  1.99319061493e-17
6816.5  1.94828214201e-17
6817.0  1.92322847355e-17
6817.5  1.90448084462e-17
6818.0  1.8596972906e-17
6818.5  1.85640336168e-17
6819.0  1.86648997573e-17
6819.5  1.82035280815e-17
6820.0  1.77655011379e-17
6820.5  1.82371146169e-17
6821.0  1.83594162432e-17
6821.5  1.85067629902e-17
6822.0  1.8911545698e-17
6822.5  1.9398996579e-17
6823.0  1.89209711713e-17
6823.5  1.89477616509e-17
6824.0  2.09106472678e-17
6824.5  2.14815464037e-17
6825.0  2.23590832419e-17
6825.5  2.26356353402e-17
6826.0  2.27333449911e-17
6826.5  2.20284474643e-17
6827.0  2.13031261557e-17
6827.5  1.98642396906e-17
6828.0  1.91214406226e-17
6828.5  1.8717896851e-17
6829.0  1.88961776628e-17
6829.5  1.92805115981e-17
6830.0  2.02759783162e-17
6830.5  2.14356139037e-17
6831.0  2.22452484635e-17
6831.5  2.1293804174e-17
6832.0  2.05729748186e-17
6832.5  1.83287977608e-17
6833.0  1.89339142456e-17
6833.5  1.94726007895e-17
6834.0  2.06081891323e-17
6834.5  2.09376782215e-17
6835.0  2.15755435581e-17
6835.5  2.1370288238e-17
6836.0  2.11382563449e-17
6836.5  2.06352974057e-17
6837.0  2.05312035842e-17
6837.5  2.08720178668e-17
6838.0  2.08426784699e-17
6838.5  2.08006794536e-17
6839.0  2.02777613212e-17
6839.5  2.01180257028e-17
6840.0  2.12265394094e-17
6840.5  2.1153960914e-17
6841.0  2.10190589735e-17
6841.5  2.08925169424e-17
6842.0  2.08280259654e-17
6842.5  2.10729655347e-17
6843.0  2.11528908053e-17
6843.5  2.13345615274e-17
6844.0  2.12353697699e-17
6844.5  2.11700080758e-17
6845.0  2.09003510048e-17
6845.5  2.08626767544e-17
6846.0  2.08187918563e-17
6846.5  2.05029980337e-17
6847.0  2.02363888376e-17
6847.5  2.01902686315e-17
6848.0  2.02379407817e-17
6848.5  2.05094935732e-17
6849.0  2.09045160255e-17
6849.5  2.1329503897e-17
6850.0  2.02074662986e-17
6850.5  2.00056464641e-17
6851.0  2.07230133913e-17
6851.5  2.11836011266e-17
6852.0  2.18159468127e-17
6852.5  2.22532313363e-17
6853.0  2.24203155536e-17
6853.5  2.25804719242e-17
6854.0  2.20272621598e-17
6854.5  2.10455900816e-17
6855.0  1.94086962065e-17
6855.5  1.86173958407e-17
6856.0  2.01953482112e-17
6856.5  2.09153428774e-17
6857.0  2.2543610679e-17
6857.5  2.26252742082e-17
6858.0  2.26778305507e-17
6858.5  2.18985494293e-17
6859.0  2.17863034366e-17
6859.5  2.16214628842e-17
6860.0  2.17259528038e-17
6860.5  2.18112944038e-17
6861.0  2.42578058871e-17
6861.5  2.42694086073e-17
6862.0  2.2562115259e-17
6862.5  2.1397199337e-17
6863.0  2.019192021e-17
6863.5  2.06892798348e-17
6864.0  2.11085819937e-17
6864.5  2.33314603075e-17
6865.0  2.29838576916e-17
6865.5  2.25227751451e-17
6866.0  2.10846449422e-17
6866.5  2.04932080795e-17
6867.0  1.88599965421e-17
6867.5  1.83549067009e-17
6868.0  1.74901305378e-17
6868.5  1.6288015552e-17
6869.0  1.57304779357e-17
6869.5  1.45455286189e-17
6870.0  1.45558056857e-17
6870.5  1.45870035523e-17
6871.0  1.56004299551e-17
6871.5  1.62198888919e-17
6872.0  1.66529871526e-17
6872.5  1.7165877881e-17
6873.0  1.86288097662e-17
6873.5  1.82555896863e-17
6874.0  1.79631451803e-17
6874.5  1.70680209711e-17
6875.0  1.69677342383e-17
6875.5  1.70886445858e-17
6876.0  1.86404709669e-17
6876.5  2.02016058435e-17
6877.0  2.05749368589e-17
6877.5  2.07058404363e-17
6878.0  2.09958118781e-17
6878.5  2.05391645268e-17
6879.0  1.99494971201e-17
6879.5  2.08203355715e-17
6880.0  2.11528076947e-17
6880.5  2.17398634948e-17
6881.0  2.24427122844e-17
6881.5  2.3608654981e-17
6882.0  2.41984167703e-17
6882.5  2.44673085788e-17
6883.0  2.37774283782e-17
6883.5  2.31959368532e-17
6884.0  2.19191223776e-17
6884.5  2.18605801415e-17
6885.0  2.18271878963e-17
6885.5  2.15601165516e-17
6886.0  2.15484607411e-17
6886.5  2.1558522145e-17
6887.0  2.02364676269e-17
6887.5  1.9218266328e-17
6888.0  1.92493921466e-17
6888.5  1.93821768263e-17
6889.0  1.9920692963e-17
6889.5  1.98020630344e-17
6890.0  1.96848189196e-17
6890.5  2.04219520998e-17
6891.0  2.08553996727e-17
6891.5  2.26542078369e-17
6892.0  2.26358941067e-17
6892.5  2.26116980957e-17
6893.0  2.12066974253e-17
6893.5  2.07552272367e-17
6894.0  2.08380273703e-17
6894.5  2.10902397225e-17
6895.0  2.15015494948e-17
6895.5  2.09757467475e-17
6896.0  2.07499457261e-17
6896.5  2.23738282089e-17
6897.0  2.28663044947e-17
6897.5  2.39241842158e-17
6898.0  2.47208417139e-17
6898.5  2.51928774159e-17
6899.0  2.49501389192e-17
6899.5  2.46548110544e-17
6900.0  2.38224097052e-17
6900.5  2.20771134842e-17
6901.0  2.07446030863e-17
6901.5  1.97737950692e-17
6902.0  1.96007180232e-17
6902.5  1.94185450673e-17
6903.0  1.99391428149e-17
6903.5  2.04508609234e-17
6904.0  2.15487503666e-17
6904.5  2.18787683064e-17
6905.0  2.2417947433e-17
6905.5  2.18872714616e-17
6906.0  2.12153395852e-17
6906.5  2.20675025965e-17
6907.0  2.24822006174e-17
6907.5  2.43437059667e-17
6908.0  2.47746878289e-17
6908.5  2.54756028412e-17
6909.0  2.45368118576e-17
6909.5  2.41260894859e-17
6910.0  2.50823169552e-17
6910.5  2.5403260095e-17
6911.0  2.60884268358e-17
6911.5  2.58815625176e-17
6912.0  2.57619003323e-17
6912.5  2.4115405664e-17
6913.0  2.36082377742e-17
6913.5  2.24090557716e-17
6914.0  2.30028722291e-17
6914.5  2.3458589763e-17
6915.0  2.65947547812e-17
6915.5  2.69176245208e-17
6916.0  2.64393357394e-17
6916.5  2.58048386733e-17
6917.0  2.5178518959e-17
6917.5  2.46771746924e-17
6918.0  2.44708153115e-17
6918.5  2.38262060334e-17
6919.0  2.47413348446e-17
6919.5  2.59035206665e-17
6920.0  2.79755186084e-17
6920.5  2.8533397357e-17
6921.0  2.67529229981e-17
6921.5  2.61498737483e-17
6922.0  2.51536566763e-17
6922.5  2.50283476823e-17
6923.0  2.497395285e-17
6923.5  2.59162175648e-17
6924.0  2.5940088119e-17
6924.5  2.59916793301e-17
6925.0  2.62258371449e-17
6925.5  2.63654901139e-17
6926.0  2.81036645956e-17
6926.5  2.80756554794e-17
6927.0  2.76525227187e-17
6927.5  2.66343667978e-17
6928.0  2.58441949816e-17
6928.5  2.44393451267e-17
6929.0  2.44861327826e-17
6929.5  2.55572441741e-17
6930.0  2.67967786401e-17
6930.5  2.80381271105e-17
6931.0  2.77856300353e-17
6931.5  2.74873822403e-17
6932.0  2.57933836544e-17
6932.5  2.54249436678e-17
6933.0  2.49486385512e-17
6933.5  2.65816826648e-17
6934.0  2.70896428287e-17
6934.5  2.64408610686e-17
6935.0  2.6507066784e-17
6935.5  2.66181783146e-17
6936.0  2.66895192053e-17
6936.5  2.67226604602e-17
6937.0  2.62735578106e-17
6937.5  2.60346771568e-17
6938.0  2.55027751778e-17
6938.5  2.61008819079e-17
6939.0  2.646593412e-17
6939.5  2.55321118603e-17
6940.0  2.50446073418e-17
6940.5  2.37498633398e-17
6941.0  2.33994048204e-17
6941.5  2.31204867462e-17
6942.0  2.38357745487e-17
6942.5  2.42943586613e-17
6943.0  2.58837659415e-17
6943.5  2.63045158038e-17
6944.0  2.67364340335e-17
6944.5  2.73782445697e-17
6945.0  2.75560146006e-17
6945.5  2.77426370148e-17
6946.0  2.72198375058e-17
6946.5  2.65258503925e-17
6947.0  2.6678727143e-17
6947.5  2.67034762153e-17
6948.0  2.62578585848e-17
6948.5  2.65224238093e-17
6949.0  2.69865842529e-17
6949.5  2.64978474863e-17
6950.0  2.62601491538e-17
6950.5  2.78631400715e-17
6951.0  2.82632115298e-17
6951.5  2.91633727784e-17
6952.0  2.7475698927e-17
6952.5  2.64061592818e-17
6953.0  2.56476077758e-17
6953.5  2.56230585115e-17
6954.0  2.57645707748e-17
6954.5  2.56592705535e-17
6955.0  2.55704185738e-17
6955.5  2.52195901886e-17
6956.0  2.52334735096e-17
6956.5  2.56093556043e-17
6957.0  2.58097007943e-17
6957.5  2.60237281141e-17
6958.0  2.55971674382e-17
6958.5  2.57082293774e-17
6959.0  2.75909886957e-17
6959.5  2.79079117287e-17
6960.0  2.8350837805e-17
6960.5  2.97370554647e-17
6961.0  3.02451207721e-17
6961.5  3.04054346527e-17
6962.0  3.03339504696e-17
6962.5  3.02147849746e-17
6963.0  2.95241237472e-17
6963.5  2.91745381711e-17
6964.0  2.94455906502e-17
6964.5  2.95740409845e-17
6965.0  2.98865771185e-17
6965.5  2.97749863773e-17
6966.0  2.96995143608e-17
6966.5  2.9388914927e-17
6967.0  2.96039568452e-17
6967.5  3.04529448869e-17
6968.0  3.04511930277e-17
6968.5  3.04500238475e-17
6969.0  2.95643961216e-17
6969.5  2.89866706714e-17
6970.0  2.67974574382e-17
6970.5  2.64512793096e-17
6971.0  2.60655099116e-17
6971.5  2.69069527854e-17
6972.0  2.72850223597e-17
6972.5  2.86524247231e-17
6973.0  2.85460966185e-17
6973.5  2.83904908639e-17
6974.0  2.91422605748e-17
6974.5  2.94981709636e-17
6975.0  3.13508375426e-17
6975.5  3.14255997235e-17
6976.0  3.15633271598e-17
6976.5  3.14406271379e-17
6977.0  3.13799607525e-17
6977.5  3.20962725394e-17
6978.0  3.15410381743e-17
6978.5  3.00140893761e-17
6979.0  2.90034404487e-17
6979.5  2.83009637368e-17
6980.0  2.87645995559e-17
6980.5  2.86350924236e-17
6981.0  2.794043187e-17
6981.5  2.75809960925e-17
6982.0  2.72550714927e-17
6982.5  2.88237292575e-17
6983.0  2.92258526827e-17
6983.5  2.97222180348e-17
6984.0  2.93884442831e-17
6984.5  2.89917188046e-17
6985.0  2.9430403216e-17
6985.5  2.97410126073e-17
6986.0  3.16796899025e-17
6986.5  3.1447820933e-17
6987.0  3.10820668428e-17
6987.5  3.13256766017e-17
6988.0  3.1427260827e-17
6988.5  3.09181598866e-17
6989.0  3.10937548578e-17
6989.5  3.14407806225e-17
6990.0  3.09568093496e-17
6990.5  3.06885533921e-17
6991.0  3.07142150216e-17
6991.5  3.09017495721e-17
6992.0  3.14060434135e-17
6992.5  3.18414299158e-17
6993.0  3.21687890113e-17
6993.5  3.12123270616e-17
6994.0  3.09906261592e-17
6994.5  3.05633045675e-17
6995.0  3.00525447263e-17
6995.5  2.95565169009e-17
6996.0  3.05224588782e-17
6996.5  3.09069039031e-17
6997.0  3.20063304546e-17
6997.5  3.23412376472e-17
6998.0  3.27619120774e-17
6998.5  3.33817913098e-17
6999.0  3.36161900682e-17
6999.5  3.39968206107e-17
7000.0  3.3607291719e-17
7000.5  3.29545689142e-17
7001.0  3.33360095444e-17
7001.5  3.35124704195e-17
7002.0  3.44311793242e-17
7002.5  3.44160773899e-17
7003.0  3.43731528812e-17
7003.5  3.30994460799e-17
7004.0  3.23230363248e-17
7004.5  3.23791998471e-17
7005.0  3.25209161735e-17
7005.5  3.29438517374e-17
7006.0  3.31830865457e-17
7006.5  3.33749881689e-17
7007.0  3.29210255356e-17
7007.5  3.29005610333e-17
7008.0  3.31285557095e-17
7008.5  3.35388766678e-17
7009.0  3.39679518438e-17
7009.5  3.50911186374e-17
7010.0  3.54293630269e-17
7010.5  3.58891978781e-17
7011.0  3.59493028977e-17
7011.5  3.603156319e-17
7012.0  3.52817843728e-17
7012.5  3.49727205869e-17
7013.0  3.41949121626e-17
7013.5  3.40424079878e-17
7014.0  3.37670208796e-17
7014.5  3.33815968941e-17
7015.0  3.31892846625e-17
7015.5  3.29822640554e-17
7016.0  3.30642028664e-17
7016.5  3.32766073712e-17
7017.0  3.35736269695e-17
7017.5  3.37714050011e-17
7018.0  3.56778428389e-17
7018.5  3.5948191182e-17
7019.0  3.62458970117e-17
7019.5  3.61236027677e-17
7020.0  3.60172920284e-17
7020.5  3.55190867016e-17
7021.0  3.54549550936e-17
7021.5  3.55945579732e-17
7022.0  3.53531382767e-17
7022.5  3.50778687825e-17
7023.0  3.64446597913e-17
7023.5  3.69063109959e-17
7024.0  3.76286092184e-17
7024.5  3.79058013087e-17
7025.0  3.83190835926e-17
7025.5  3.71859471486e-17
7026.0  3.67439365521e-17
7026.5  3.73933454937e-17
7027.0  3.79007442473e-17
7027.5  3.89101461708e-17
7028.0  3.99209997571e-17
7028.5  4.04795264124e-17
7029.0  4.08273946102e-17
7029.5  4.10990368106e-17
7030.0  4.17949553297e-17
7030.5  4.09888920577e-17
7031.0  4.04010115631e-17
7031.5  3.90818039856e-17
7032.0  3.89858300374e-17
7032.5  3.92529791708e-17
7033.0  4.0144659047e-17
7033.5  4.09987769315e-17
7034.0  4.0705011453e-17
7034.5  4.07290563913e-17
7035.0  4.12883939859e-17
7035.5  4.12552574109e-17
7036.0  4.1212795289e-17
7036.5  4.1393194654e-17
7037.0  4.13049768268e-17
7037.5  3.91835428236e-17
7038.0  3.91945300005e-17
7038.5  3.9210788157e-17
7039.0  3.95529187628e-17
7039.5  3.97100861804e-17
7040.0  4.13484581325e-17
7040.5  4.14140729347e-17
7041.0  4.15507217863e-17
7041.5  4.15400099544e-17
7042.0  4.15345735601e-17
7042.5  4.17313450335e-17
7043.0  4.18413613293e-17
7043.5  4.21350519189e-17
7044.0  4.17265898324e-17
7044.5  4.13964230537e-17
7045.0  4.1635388307e-17
7045.5  4.16737692692e-17
7046.0  4.16674340849e-17
7046.5  4.23814226218e-17
7047.0  4.31392891009e-17
7047.5  4.26033073616e-17
7048.0  4.2392765383e-17
7048.5  4.17632721981e-17
7049.0  4.12442814843e-17
7049.5  4.05187464074e-17
7050.0  4.02436878506e-17
7050.5  4.01395201219e-17
7051.0  4.00503816195e-17
7051.5  4.09452221234e-17
7052.0  4.26056568406e-17
7052.5  4.40069563461e-17
7053.0  4.47292218566e-17
7053.5  4.48817570227e-17
7054.0  4.47091617009e-17
7054.5  4.42519991961e-17
7055.0  4.4461094619e-17
7055.5  4.46059742066e-17
7056.0  4.44284380262e-17
7056.5  4.43943971924e-17
7057.0  4.43303961897e-17
7057.5  4.45598763885e-17
7058.0  4.47677870433e-17
7058.5  4.65045573772e-17
7059.0  4.68442672105e-17
7059.5  4.68208014136e-17
7060.0  4.68330647979e-17
7060.5  4.6846874574e-17
7061.0  4.62047520085e-17
7061.5  4.61880452648e-17
7062.0  4.82725263169e-17
7062.5  4.85838178235e-17
7063.0  4.90721540937e-17
7063.5  4.99898870115e-17
7064.0  5.03763511257e-17
7064.5  4.96575196126e-17
7065.0  4.97504864813e-17
7065.5  4.99484690813e-17
7066.0  4.95240556681e-17
7066.5  4.92746039423e-17
7067.0  4.82485355544e-17
7067.5  4.81781251597e-17
7068.0  4.81639852372e-17
7068.5  4.83789968507e-17
7069.0  4.85439824352e-17
7069.5  4.71108108098e-17
7070.0  4.69377988488e-17
7070.5  4.71085815806e-17
7071.0  4.7944853764e-17
7071.5  4.8798258343e-17
7072.0  5.02185384904e-17
7072.5  5.03415313215e-17
7073.0  4.87082473619e-17
7073.5  4.90173352039e-17
7074.0  4.94363135423e-17
7074.5  5.09614466596e-17
7075.0  5.1476155116e-17
7075.5  5.10261109039e-17
7076.0  5.02862885546e-17
7076.5  4.89690933713e-17
7077.0  4.9362989087e-17
7077.5  4.9551516998e-17
7078.0  5.01370598323e-17
7078.5  5.0191081413e-17
7079.0  5.03121060338e-17
7079.5  5.01856909397e-17
7080.0  5.00963790441e-17
7080.5  5.04502790936e-17
7081.0  5.02201059168e-17
7081.5  4.93164597108e-17
7082.0  4.99189879404e-17
7082.5  5.04489782621e-17
7083.0  5.10308962158e-17
7083.5  5.1121186181e-17
7084.0  5.10681868192e-17
7084.5  5.10911206921e-17
7085.0  5.11203429882e-17
7085.5  5.09193700832e-17
7086.0  5.07290571075e-17
7086.5  4.93849515483e-17
7087.0  4.93153365988e-17
7087.5  4.92161480157e-17
7088.0  4.9111950276e-17
7088.5  4.90564370065e-17
7089.0  4.88235466604e-17
7089.5  4.84684204171e-17
7090.0  4.77451491995e-17
7090.5  4.76282498274e-17
7091.0  4.75550101954e-17
7091.5  4.73965411303e-17
7092.0  4.8096121647e-17
7092.5  5.01861999589e-17
7093.0  5.03958774199e-17
7093.5  5.05533099121e-17
7094.0  5.1088623577e-17
7094.5  5.11375911736e-17
7095.0  5.10620623288e-17
7095.5  5.11021881012e-17
7096.0  5.11430794924e-17
7096.5  4.96760053098e-17
7097.0  4.94093138443e-17
7097.5  5.01129224367e-17
7098.0  5.0490178329e-17
7098.5  5.10003667751e-17
7099.0  5.18926851974e-17
7099.5  5.21173552078e-17
7100.0  5.04505867628e-17
7100.5  5.03050300775e-17
7101.0  5.00556031203e-17
7101.5  5.15268681224e-17
7102.0  5.22494844503e-17
7102.5  5.37543966943e-17
7103.0  5.32857888938e-17
7103.5  5.20713087606e-17
7104.0  5.19367422231e-17
7104.5  5.18421234165e-17
7105.0  5.1589826997e-17
7105.5  5.16098763e-17
7106.0  5.1801186237e-17
7106.5  5.15818220343e-17
7107.0  5.13856763254e-17
7107.5  5.22400403351e-17
7108.0  5.24535515177e-17
7108.5  5.27842879062e-17
7109.0  5.33545173176e-17
7109.5  5.40265833296e-17
7110.0  5.44838621169e-17
7110.5  5.46197010882e-17
7111.0  5.46906554129e-17
7111.5  5.43380074212e-17
7112.0  5.37933801815e-17
7112.5  5.40209960119e-17
7113.0  5.41041407345e-17
7113.5  5.32143104598e-17
7114.0  5.36973171443e-17
7114.5  5.47310137597e-17
7115.0  5.48255969549e-17
7115.5  5.48785903173e-17
7116.0  5.65998762162e-17
7116.5  5.71144700353e-17
7117.0  5.83385408267e-17
7117.5  5.83497371733e-17
7118.0  5.83582466798e-17
7118.5  5.80209707182e-17
7119.0  5.82436102775e-17
7119.5  5.9486999621e-17
7120.0  5.88736471e-17
7120.5  5.8237725217e-17
7121.0  5.77204399727e-17
7121.5  5.76676196785e-17
7122.0  5.82754274826e-17
7122.5  5.90903875596e-17
7123.0  6.02124172064e-17
7123.5  6.01473794335e-17
7124.0  6.01023592504e-17
7124.5  5.95794660245e-17
7125.0  5.93460828502e-17
7125.5  5.89121762444e-17
7126.0  6.05371491232e-17
7126.5  6.13731084449e-17
7127.0  6.28690748674e-17
7127.5  6.2792187409e-17
7128.0  6.24753080437e-17
7128.5  6.20212806506e-17
7129.0  6.17064757049e-17
7129.5  6.16106618746e-17
7130.0  6.11598406482e-17
7130.5  5.95045677094e-17
7131.0  5.96911678383e-17
7131.5  5.98627827924e-17
7132.0  6.08065794756e-17
7132.5  6.08745784168e-17
7133.0  6.01126158897e-17
7133.5  6.06272989967e-17
7134.0  6.12568360255e-17
7134.5  6.28105114245e-17
7135.0  6.329595462e-17
7135.5  6.32671935759e-17
7136.0  6.35421487036e-17
7136.5  6.39960997669e-17
7137.0  6.40954873437e-17
7137.5  6.41344548506e-17
7138.0  6.49375299209e-17
7138.5  6.51134264393e-17
7139.0  6.55187459303e-17
7139.5  6.5479174126e-17
7140.0  6.54497529425e-17
7140.5  6.52962237025e-17
7141.0  6.56693984383e-17
7141.5  6.69253602563e-17
7142.0  6.57075652345e-17
7142.5  6.47013429446e-17
7143.0  6.4066048172e-17
7143.5  6.4172170354e-17
7144.0  6.52619942813e-17
7144.5  6.49447779459e-17
7145.0  6.45991007567e-17
7145.5  6.3096907176e-17
7146.0  6.27314670321e-17
7146.5  6.31737250902e-17
7147.0  6.36243219474e-17
7147.5  6.42869857776e-17
7148.0  6.48842541845e-17
7148.5  6.50789636748e-17
7149.0  6.3668664319e-17
7149.5  6.36633676479e-17
7150.0  6.36595096616e-17
7150.5  6.41344105792e-17
7151.0  6.43947833793e-17
7151.5  6.62244823835e-17
7152.0  6.68871812895e-17
7152.5  6.84897237975e-17
7153.0  6.83257831348e-17
7153.5  6.82061943237e-17
7154.0  6.69082542872e-17
7154.5  6.71017867844e-17
7155.0  6.86003765316e-17
7155.5  6.79306615833e-17
7156.0  6.72708018798e-17
7156.5  6.65938423308e-17
7157.0  6.63926767452e-17
7157.5  6.60226219821e-17
7158.0  6.65306912643e-17
7158.5  6.71951402336e-17
7159.0  6.79018645065e-17
7159.5  6.81890274922e-17
7160.0  6.88104978713e-17
7160.5  6.83238712026e-17
7161.0  6.74527834399e-17
7161.5  6.62567816291e-17
7162.0  6.56756694214e-17
7162.5  6.40731805744e-17
7163.0  6.41183052986e-17
7163.5  6.42911937266e-17
7164.0  6.47005420571e-17
7164.5  6.49776014611e-17
7165.0  6.47603651697e-17
7165.5  6.4471328599e-17
7166.0  6.34925698629e-17
7166.5  6.44146497313e-17
7167.0  6.52392786727e-17
7167.5  6.63148358603e-17
7168.0  6.64594596446e-17
7168.5  6.60643538311e-17
7169.0  6.5954309007e-17
7169.5  6.58214631646e-17
7170.0  6.69300260461e-17
7170.5  6.72741736029e-17
7171.0  6.7333685115e-17
7171.5  6.73500960492e-17
7172.0  6.73756120557e-17
7172.5  6.68762214649e-17
7173.0  6.66545690075e-17
7173.5  6.65793825925e-17
7174.0  6.62909092367e-17
7174.5  6.56629428225e-17
7175.0  6.65093459444e-17
7175.5  6.70193148531e-17
7176.0  6.76809492073e-17
7176.5  6.82738925983e-17
7177.0  6.99948062435e-17
7177.5  7.00373888818e-17
7178.0  7.00703976121e-17
7178.5  6.89209753715e-17
7179.0  6.85007262722e-17
7179.5  6.73825760858e-17
7180.0  6.72187425529e-17
7180.5  6.70414633964e-17
7181.0  6.51480899748e-17
7181.5  6.45898070654e-17
7182.0  6.41635760714e-17
7182.5  6.43495039384e-17
7183.0  6.46233873826e-17
7183.5  6.51906954092e-17
7184.0  6.53590072386e-17
7184.5  6.34418270465e-17
7185.0  6.3326364905e-17
7185.5  6.31044385078e-17
7186.0  6.34936805133e-17
7186.5  6.37057441826e-17
7187.0  6.47705057944e-17
7187.5  6.47357020138e-17
7188.0  6.45040631746e-17
7188.5  6.50687719232e-17
7189.0  6.54889869354e-17
7189.5  6.51805356547e-17
7190.0  6.52350858903e-17
7190.5  6.56488322292e-17
7191.0  6.55841960933e-17
7191.5  6.55199418385e-17
7192.0  6.56407007961e-17
7192.5  6.56407266663e-17
7193.0  6.54433802876e-17
7193.5  6.55414653478e-17
7194.0  6.5673120367e-17
7194.5  6.46873546281e-17
7195.0  6.43052817469e-17
7195.5  6.36847909358e-17
7196.0  6.40641768725e-17
7196.5  6.47511409568e-17
7197.0  6.58052955937e-17
7197.5  6.63342465838e-17
7198.0  6.5572173965e-17
7198.5  6.51063848065e-17
7199.0  6.39841512895e-17
7199.5  6.30209052572e-17
7200.0  6.2359467337e-17
7200.5  6.35157272627e-17
7201.0  6.37411339563e-17
7201.5  6.41198675845e-17
7202.0  6.41983776598e-17
7202.5  6.42702863197e-17
7203.0  6.30740480129e-17
7203.5  6.29747686373e-17
7204.0  6.38909010499e-17
7204.5  6.41881051128e-17
7205.0  6.4554688864e-17
7205.5  6.52435210998e-17
7206.0  6.54870954425e-17
7206.5  6.58406395718e-17
7207.0  6.65022981406e-17
7207.5  6.76049784426e-17
7208.0  6.79245691361e-17
7208.5  6.80692992098e-17
7209.0  7.13307539429e-17
7209.5  7.19147523847e-17
7210.0  7.32179529416e-17
7210.5  7.29604910066e-17
7211.0  7.27953419269e-17
7211.5  7.19769269353e-17
7212.0  7.22787138069e-17
7212.5  7.353352603e-17
7213.0  7.3586549559e-17
7213.5  7.36310818156e-17
7214.0  7.4167502181e-17
7214.5  7.4038213338e-17
7215.0  7.28497081978e-17
7215.5  7.21872133676e-17
7216.0  7.14299627709e-17
7216.5  7.14432023289e-17
7217.0  7.15171771809e-17
7217.5  7.23111876287e-17
7218.0  7.28842828469e-17
7218.5  7.37705416241e-17
7219.0  7.54569696734e-17
7219.5  7.61570349549e-17
7220.0  7.51509866641e-17
7220.5  7.48969671507e-17
7221.0  7.43634894474e-17
7221.5  7.35158091556e-17
7222.0  7.30150474219e-17
7222.5  7.31909513238e-17
7223.0  7.32732944169e-17
7223.5  7.34962105205e-17
7224.0  7.28953224628e-17
7224.5  7.24153860921e-17
7225.0  7.04988863475e-17
7225.5  7.02889079098e-17
7226.0  7.07190587644e-17
7226.5  7.13111294088e-17
7227.0  7.19447651391e-17
7227.5  7.28150164375e-17
7228.0  7.30472781157e-17
7228.5  7.31008427698e-17
7229.0  7.23141613385e-17
7229.5  7.1183218599e-17
7230.0  6.86183564765e-17
7230.5  6.7589167243e-17
7231.0  6.67482207845e-17
7231.5  6.66700859705e-17
7232.0  6.65191548205e-17
7232.5  6.77078302543e-17
7233.0  6.83592687638e-17
7233.5  6.77708119366e-17
7234.0  6.74079004381e-17
7234.5  6.6476176555e-17
7235.0  6.6384155927e-17
7235.5  6.6314466463e-17
7236.0  6.69747254693e-17
7236.5  6.68532884107e-17
7237.0  6.59624146266e-17
7237.5  6.57397657111e-17
7238.0  6.55158195523e-17
7238.5  6.55940316994e-17
7239.0  6.58625620443e-17
7239.5  6.77802115687e-17
7240.0  6.85372574174e-17
7240.5  6.95627708942e-17
7241.0  6.93500421593e-17
7241.5  6.9137813526e-17
7242.0  6.61508463866e-17
7242.5  6.53238366173e-17
7243.0  6.38002165444e-17
7243.5  6.2879303973e-17
7244.0  6.24034466336e-17
7244.5  6.53491145152e-17
7245.0  6.58498312928e-17
7245.5  6.69120303226e-17
7246.0  6.72807932356e-17
7246.5  6.75397361061e-17
7247.0  7.00639211795e-17
7247.5  7.0357464804e-17
7248.0  7.03588428824e-17
7248.5  6.83207315961e-17
7249.0  6.63826372915e-17
7249.5  6.43982393186e-17
7250.0  6.40230466084e-17
7250.5  6.44173630969e-17
7251.0  6.44347952151e-17
7251.5  6.44581450622e-17
7252.0  6.30653959427e-17
7252.5  6.25227237931e-17
7253.0  6.13477360448e-17
7253.5  6.12679280086e-17
7254.0  6.11315620596e-17
7254.5  6.17489555391e-17
7255.0  6.2046542219e-17
7255.5  6.45047003427e-17
7256.0  6.48114664913e-17
7256.5  6.54554323439e-17
7257.0  6.50158281926e-17
7257.5  6.47208279732e-17
7258.0  6.52848888756e-17
7258.5  6.56549081059e-17
7259.0  6.67943737692e-17
7259.5  6.68198750109e-17
7260.0  6.68425842846e-17
7260.5  6.59899390831e-17
7261.0  6.58671226232e-17
7261.5  6.61639414575e-17
7262.0  6.50120321686e-17
7262.5  6.36110749278e-17
7263.0  6.17645231598e-17
7263.5  6.11357587713e-17
7264.0  6.05541805113e-17
7264.5  6.10446471384e-17
7265.0  6.18578732484e-17
7265.5  6.22899257484e-17
7266.0  6.24865332594e-17
7266.5  6.61778160198e-17
7267.0  6.6342194422e-17
7267.5  6.667350717e-17
7268.0  6.58491012177e-17
7268.5  6.53231181944e-17
7269.0  6.39491646913e-17
7269.5  6.39256238641e-17
7270.0  6.42593891568e-17
7270.5  6.50505993704e-17
7271.0  6.57334687676e-17
7271.5  6.79211512211e-17
7272.0  6.99260612626e-17
7272.5  7.87761142665e-17
7273.0  7.60454526286e-17
7273.5  7.28674874355e-17
7274.0  5.3386553756e-17
7274.5  4.95423076257e-17
7275.0  7.23472978781e-17
7275.5  7.66566121043e-17
7276.0  8.34693234827e-17
7276.5  7.89381451323e-17
7277.0  7.69103684473e-17
7277.5  6.64620667832e-17
7278.0  6.52670724238e-17
7278.5  6.26466106996e-17
7279.0  6.20168405123e-17
7279.5  6.16318142911e-17
7280.0  5.87752739378e-17
7280.5  6.04912387481e-17
7281.0  6.6676330087e-17
7281.5  6.7110558095e-17
7282.0  6.74701287833e-17
7282.5  6.42165699241e-17
7283.0  6.30266500272e-17
7283.5  5.97703206326e-17
7284.0  6.03304902489e-17
7284.5  6.0957986516e-17
7285.0  6.30281655276e-17
7285.5  6.37419765042e-17
7286.0  6.51083180287e-17
7286.5  6.42419478157e-17
7287.0  6.29274758068e-17
7287.5  6.0940752077e-17
7288.0  6.01250826581e-17
7288.5  6.13342318356e-17
7289.0  6.12357232435e-17
7289.5  6.10324464006e-17
7290.0  5.998581968e-17
7290.5  5.93703803225e-17
7291.0  5.80608204066e-17
7291.5  5.78635344837e-17
7292.0  5.75299183072e-17
7292.5  5.82543175514e-17
7293.0  5.88337576647e-17
7293.5  5.93624802977e-17
7294.0  5.93370158113e-17
7294.5  5.88232609202e-17
7295.0  5.96251681126e-17
7295.5  6.04936440255e-17
7296.0  6.22139184435e-17
7296.5  6.26210615822e-17
7297.0  6.2134368655e-17
7297.5  6.17740013776e-17
7298.0  6.12463164805e-17
7298.5  6.0347837819e-17
7299.0  5.99692082362e-17
7299.5  5.92636229184e-17
7300.0  5.97570346178e-17
7300.5  6.07633564606e-17
7301.0  6.15695056936e-17
7301.5  6.20257147617e-17
7302.0  6.11016701904e-17
7302.5  6.04036663723e-17
7303.0  5.85171078275e-17
7303.5  5.90310577608e-17
7304.0  5.94301438636e-17
7304.5  6.27288164889e-17
7305.0  6.34359936314e-17
7305.5  6.4441831582e-17
7306.0  6.37711068114e-17
7306.5  6.30653788175e-17
7307.0  6.15247080516e-17
7307.5  6.0775584449e-17
7308.0  5.77324868054e-17
7308.5  5.73822338495e-17
7309.0  5.68826163511e-17
7309.5  5.79018728017e-17
7310.0  5.83285815652e-17
7310.5  5.94122851381e-17
7311.0  5.90233348561e-17
7311.5  5.82573124037e-17
7312.0  5.84729345871e-17
7312.5  5.85908846923e-17
7313.0  5.85853173917e-17
7313.5  5.83395953207e-17
7314.0  5.76472695107e-17
7314.5  5.52979680467e-17
7315.0  5.35155807408e-17
7315.5  5.51926028709e-17
7316.0  5.57307979223e-17
7316.5  5.70730264337e-17
7317.0  5.78297459997e-17
7317.5  5.86077956334e-17
7318.0  5.87604206601e-17
7318.5  5.87685884782e-17
7319.0  5.85483902403e-17
7319.5  5.65279566394e-17
7320.0  5.37077697072e-17
7320.5  5.58641545581e-17
7321.0  5.67565308882e-17
7321.5  5.90466933408e-17
7322.0  5.90730145114e-17
7322.5  5.91293222125e-17
7323.0  5.84653301589e-17
7323.5  5.81040393443e-17
7324.0  5.78980723197e-17
7324.5  5.76715173831e-17
7325.0  5.70802575967e-17
7325.5  5.75425857106e-17
7326.0  5.78850526728e-17
7326.5  5.8841461273e-17
7327.0  5.91705292847e-17
7327.5  6.00424315968e-17
7328.0  5.91662182945e-17
7328.5  5.82817470363e-17
7329.0  5.71093520217e-17
7329.5  5.69441722205e-17
7330.0  5.78802294029e-17
7330.5  5.83635141924e-17
7331.0  5.90283550117e-17
7331.5  5.94986671081e-17
7332.0  5.95711693718e-17
7332.5  5.69322191277e-17
7333.0  5.66779340656e-17
7333.5  5.61950222338e-17
7334.0  5.65476818368e-17
7334.5  5.67375167186e-17
7335.0  5.71004396903e-17
7335.5  5.72593329187e-17
7336.0  5.76416079411e-17
7336.5  5.75905139668e-17
7337.0  5.75565989868e-17
7337.5  6.12166185037e-17
7338.0  6.12627377232e-17
7338.5  5.94276544826e-17
7339.0  5.81007057855e-17
7339.5  5.67778514384e-17
7340.0  5.74728177996e-17
7340.5  5.77695395759e-17
7341.0  5.86900367211e-17
7341.5  5.77742062086e-17
7342.0  5.65250772502e-17
7342.5  5.43285594912e-17
7343.0  5.34863773941e-17
7343.5  5.23035577145e-17
7344.0  5.09872022728e-17
7344.5  4.85033504502e-17
7345.0  5.18743962427e-17
7345.5  5.36533619673e-17
7346.0  5.42331693558e-17
7346.5  5.44186627857e-17
7347.0  5.48289607344e-17
7347.5  5.48636568613e-17
7348.0  5.48931389126e-17
7348.5  5.47745252946e-17
7349.0  5.48227750967e-17
7349.5  5.50433537419e-17
7350.0  5.46527166952e-17
7350.5  5.42653177648e-17
7351.0  5.3620820231e-17
7351.5  5.35209541284e-17
7352.0  5.3850211886e-17
7352.5  5.41653889471e-17
7353.0  5.45858025365e-17
7353.5  5.3668258174e-17
7354.0  5.33041548449e-17
7354.5  5.25371985251e-17
7355.0  5.27583324752e-17
7355.5  5.31677546548e-17
7356.0  5.31189887382e-17
7356.5  5.30916855287e-17
7357.0  5.24865518369e-17
7357.5  5.22728644539e-17
7358.0  5.17680130385e-17
7358.5  5.12554238791e-17
7359.0  5.08822846172e-17
7359.5  5.18273661377e-17
7360.0  5.20086794885e-17
7360.5  5.22859339013e-17
7361.0  5.17704660643e-17
7361.5  5.12617366378e-17
7362.0  5.13753526589e-17
7362.5  5.18002633923e-17
7363.0  5.48028744786e-17
7363.5  5.42012601373e-17
7364.0  5.3396575499e-17
7364.5  5.21391723621e-17
7365.0  5.16586171097e-17
7365.5  5.12169936045e-17
7366.0  5.17260952806e-17
7366.5  5.26820681958e-17
7367.0  5.00338006706e-17
7367.5  4.86491953761e-17
7368.0  4.93176705829e-17
7368.5  5.02897232159e-17
7369.0  5.28311447914e-17
7369.5  5.4847071688e-17
7370.0  5.6305202987e-17
7370.5  5.89713485446e-17
7371.0  5.94539103078e-17
7371.5  6.00614360193e-17
7372.0  5.86015242591e-17
7372.5  5.71599582716e-17
7373.0  5.12762773176e-17
7373.5  5.00614084992e-17
7374.0  5.12458399123e-17
7374.5  5.16821196791e-17
7375.0  5.226998215e-17
7375.5  5.1426669777e-17
7376.0  5.10732888247e-17
7376.5  4.99082132136e-17
7377.0  5.0319454146e-17
7377.5  5.10839388202e-17
7378.0  5.14100489059e-17
7378.5  5.15838192079e-17
7379.0  5.15838495087e-17
7379.5  5.16384952645e-17
7380.0  5.17762354121e-17
7380.5  5.0682765762e-17
7381.0  4.98876428268e-17
7381.5  4.93485083053e-17
7382.0  4.90801675749e-17
7382.5  4.82413248543e-17
7383.0  4.85051903067e-17
7383.5  4.87670613643e-17
7384.0  4.96905120877e-17
7384.5  4.99883683625e-17
7385.0  5.05915343714e-17
7385.5  4.9676847394e-17
7386.0  4.84328594015e-17
7386.5  4.66364998913e-17
7387.0  4.59630444179e-17
7387.5  4.57040095421e-17
7388.0  4.66127683345e-17
7388.5  4.83329465536e-17
7389.0  4.96608157723e-17
7389.5  5.03580691289e-17
7390.0  5.20862751028e-17
7390.5  5.20752683755e-17
7391.0  5.18767902875e-17
7391.5  5.06766261849e-17
7392.0  4.97894150457e-17
7392.5  4.8329735598e-17
7393.0  4.85621478961e-17
7393.5  5.04032193019e-17
7394.0  5.12656762224e-17
7394.5  5.2132911886e-17
7395.0  5.20655938452e-17
7395.5  5.16477316206e-17
7396.0  4.85950774286e-17
7396.5  4.80122405085e-17
7397.0  4.72166255977e-17
7397.5  4.65971402231e-17
7398.0  4.64237238051e-17
7398.5  4.82437270426e-17
7399.0  4.88156419777e-17
7399.5  4.99259459204e-17
7400.0  4.90240748268e-17
7400.5  4.85335036817e-17
7401.0  4.59678715386e-17
7401.5  4.6082465066e-17
7402.0  4.67338090058e-17
7402.5  4.70538926572e-17
7403.0  4.72920197006e-17
7403.5  4.63455651091e-17
7404.0  4.59037917984e-17
7404.5  4.45598508707e-17
7405.0  4.41271247723e-17
7405.5  4.36859064715e-17
7406.0  4.39611342705e-17
7406.5  4.43599510418e-17
7407.0  4.70517208348e-17
7407.5  4.79917113802e-17
7408.0  4.93091559128e-17
7408.5  4.95897008374e-17
7409.0  4.96824691562e-17
7409.5  4.90694323115e-17
7410.0  4.90092126468e-17
7410.5  4.88826997518e-17
7411.0  4.88843695692e-17
7411.5  4.88909618686e-17
7412.0  4.88400537462e-17
7412.5  4.8287488227e-17
7413.0  4.67003268575e-17
7413.5  4.70216151606e-17
7414.0  4.72700998402e-17
7414.5  4.76547009131e-17
7415.0  4.80006317074e-17
7415.5  4.92701893719e-17
7416.0  4.91324106264e-17
7416.5  4.89876276667e-17
7417.0  4.67804356367e-17
7417.5  4.59573711127e-17
7418.0  4.36522053675e-17
7418.5  4.39865589941e-17
7419.0  4.44610074507e-17
7419.5  4.48219363451e-17
7420.0  4.49730777802e-17
7420.5  4.51216875241e-17
7421.0  4.49111680356e-17
7421.5  4.44789677577e-17
7422.0  4.47570200886e-17
7422.5  4.49158281369e-17
7423.0  4.32575862152e-17
7423.5  4.27489823725e-17
7424.0  4.15206790272e-17
7424.5  4.08885188089e-17
7425.0  4.03941997848e-17
7425.5  4.11060394922e-17
7426.0  4.11718581486e-17
7426.5  4.09705506264e-17
7427.0  4.09819101396e-17
7427.5  4.09936755431e-17
7428.0  4.13967940471e-17
7428.5  4.15554965627e-17
7429.0  4.20395758699e-17
7429.5  4.15404593929e-17
7430.0  4.08050059638e-17
7430.5  4.05518210871e-17
7431.0  4.04653149131e-17
7431.5  4.1391631118e-17
7432.0  4.1597965478e-17
7432.5  4.20276024913e-17
7433.0  4.13732520918e-17
7433.5  4.09924797707e-17
7434.0  4.05891087561e-17
7434.5  4.04805635064e-17
7435.0  4.02316694449e-17
7435.5  4.09194791824e-17
7436.0  4.14733078254e-17
7436.5  4.26801851779e-17
7437.0  4.30094868014e-17
7437.5  4.36772851206e-17
7438.0  4.18700819833e-17
7438.5  3.98742162193e-17
7439.0  3.88382213959e-17
7439.5  3.8564496929e-17
7440.0  3.87065970207e-17
7440.5  3.87249380121e-17
7441.0  3.87522130114e-17
7441.5  3.97721383034e-17
7442.0  4.01981610265e-17
7442.5  3.96411621934e-17
7443.0  3.92400133311e-17
7443.5  3.83738273067e-17
7444.0  3.76784010881e-17
7444.5  3.72616445559e-17
7445.0  3.74538963352e-17
7445.5  3.75124736373e-17
7446.0  3.76469039828e-17
7446.5  3.78886556851e-17
7447.0  3.80908625019e-17
7447.5  3.9503191985e-17
7448.0  3.96325657648e-17
7448.5  3.9011447947e-17
7449.0  3.87135607694e-17
7449.5  3.8372123752e-17
7450.0  3.79101198899e-17
7450.5  3.78703433754e-17
7451.0  3.89350080532e-17
7451.5  3.89741505164e-17
7452.0  3.90336471034e-17
7452.5  3.89793917497e-17
7453.0  3.89562540613e-17
7453.5  3.81145741802e-17
7454.0  3.81550070081e-17
7454.5  3.8241845284e-17
7455.0  3.80481897027e-17
7455.5  3.79276897935e-17
7456.0  3.66573371214e-17
7456.5  3.63570560627e-17
7457.0  3.57039209107e-17
7457.5  3.61561739483e-17
7458.0  3.65477708713e-17
7458.5  3.64610257684e-17
7459.0  3.63369341664e-17
7459.5  3.57214051008e-17
7460.0  3.50867650904e-17
7460.5  3.43315195246e-17
7461.0  3.44588562552e-17
7461.5  3.45574062648e-17
7462.0  3.53335942834e-17
7462.5  3.50517121333e-17
7463.0  3.45862627837e-17
7463.5  3.36914190753e-17
7464.0  3.32787903244e-17
7464.5  3.31981747396e-17
7465.0  3.29070763064e-17
7465.5  3.22217895651e-17
7466.0  3.32257276124e-17
7466.5  3.38823767185e-17
7467.0  3.59142597472e-17
7467.5  3.6376040997e-17
7468.0  3.73194599371e-17
7468.5  3.70320942623e-17
7469.0  3.67729131554e-17
7469.5  3.4907480226e-17
7470.0  3.43342317262e-17
7470.5  3.31015231452e-17
7471.0  3.35226661213e-17
7471.5  3.40458392774e-17
7472.0  3.3753749113e-17
7472.5  3.370441941e-17
7473.0  3.43960022899e-17
7473.5  3.4837383935e-17
7474.0  3.55977319864e-17
7474.5  3.52537521089e-17
7475.0  3.50900678084e-17
7475.5  3.413392428e-17
7476.0  3.42030979357e-17
7476.5  3.44149419532e-17
7477.0  3.39052246266e-17
7477.5  3.35579638295e-17
7478.0  3.4691664035e-17
7478.5  3.51019523086e-17
7479.0  3.61750985685e-17
7479.5  3.56790007041e-17
7480.0  3.5209243591e-17
7480.5  3.31131865461e-17
7481.0  3.28415906944e-17
7481.5  3.41025211795e-17
7482.0  3.50210521609e-17
7482.5  3.62181756599e-17
7483.0  3.68783451673e-17
7483.5  3.70674639157e-17
7484.0  3.61416009051e-17
7484.5  3.51910119597e-17
7485.0  3.34507313971e-17
7485.5  3.24505671289e-17
7486.0  3.19382123625e-17
7486.5  3.33657539605e-17
7487.0  3.3386737339e-17
7487.5  3.330996523e-17
7488.0  3.26385391209e-17
7488.5  3.21536019574e-17
7489.0  3.25448641615e-17
7489.5  3.28798574753e-17
7490.0  3.40650686036e-17
7490.5  3.37725719085e-17
7491.0  3.34804836208e-17
7491.5  3.23923503454e-17
7492.0  3.21476247551e-17
7492.5  3.22754894526e-17
7493.0  3.32284745357e-17
7493.5  3.45413533262e-17
7494.0  3.48047803304e-17
7494.5  3.48687221531e-17
7495.0  3.39517899928e-17
7495.5  3.37520214183e-17
7496.0  3.33693256979e-17
7496.5  3.33153173338e-17
7497.0  3.3284028402e-17
7497.5  3.25977184624e-17
7498.0  3.26395455144e-17
7498.5  3.28591656079e-17
7499.0  3.30311187967e-17
7499.5  3.31618109064e-17
7500.0  3.43895624622e-17
7500.5  3.46026426308e-17
7501.0  3.4772267326e-17
7501.5  3.44211933021e-17
7502.0  3.40518097183e-17
7502.5  3.27980473615e-17
7503.0  3.24564835311e-17
7503.5  3.23195759809e-17
7504.0  3.2242959492e-17
7504.5  3.21312717376e-17
7505.0  3.34477698036e-17
7505.5  3.39714646292e-17
7506.0  3.35575475422e-17
7506.5  3.33799328889e-17
7507.0  3.30082261033e-17
7507.5  3.25992914556e-17
7508.0  3.23653422036e-17
7508.5  3.30745941369e-17
7509.0  3.30832002272e-17
7509.5  3.29532090138e-17
7510.0  3.38511815772e-17
7510.5  3.45816892094e-17
7511.0  3.52527790102e-17
7511.5  3.54681400718e-17
7512.0  3.5960297795e-17
7512.5  3.5163305572e-17
7513.0  3.42696010604e-17
7513.5  3.31169532302e-17
7514.0  3.27230294647e-17
7514.5  3.19315412898e-17
7515.0  3.22021165271e-17
7515.5  3.26163359375e-17
7516.0  3.29680424754e-17
7516.5  3.31284470332e-17
7517.0  3.33188744898e-17
7517.5  3.31539644979e-17
7518.0  3.2772396424e-17
7518.5  3.32560841108e-17
7519.0  3.35606827154e-17
7519.5  3.31930385594e-17
7520.0  3.35699062948e-17
7520.5  3.49081921058e-17
7521.0  3.44068545073e-17
7521.5  3.39747545247e-17
7522.0  3.28829372688e-17
7522.5  3.26351578771e-17
7523.0  3.23485444481e-17
7523.5  3.23588004256e-17
7524.0  3.2368974918e-17
7524.5  3.33497134882e-17
7525.0  3.37834054683e-17
7525.5  3.54599165383e-17
7526.0  3.49640534764e-17
7526.5  3.41333541237e-17
7527.0  3.36581435761e-17
7527.5  3.34384242182e-17
7528.0  3.24038409011e-17
7528.5  3.25887578856e-17
7529.0  3.30566837737e-17
7529.5  3.31819778527e-17
7530.0  3.32661514303e-17
7530.5  3.18747821249e-17
7531.0  3.17243100332e-17
7531.5  3.16888276395e-17
7532.0  3.16185455962e-17
7532.5  3.15536379918e-17
7533.0  3.1301963379e-17
7533.5  3.13751145971e-17
7534.0  3.21928984703e-17
7534.5  3.21982485805e-17
7535.0  3.22045700432e-17
7535.5  3.1942202282e-17
7536.0  3.18695452979e-17
7536.5  3.2165453255e-17
7537.0  3.31555988601e-17
7537.5  3.49307869676e-17
7538.0  3.49148738693e-17
7538.5  3.4907860088e-17
7539.0  3.52645080049e-17
7539.5  3.47250633483e-17
7540.0  3.32843886175e-17
7540.5  3.21856484173e-17
7541.0  3.14010347989e-17
7541.5  3.15671790007e-17
7542.0  3.1938299687e-17
7542.5  3.3371011128e-17
7543.0  3.3776254709e-17
7543.5  3.41785050949e-17
7544.0  3.4387286796e-17
7544.5  3.42981807283e-17
7545.0  3.3206732849e-17
7545.5  3.29031087856e-17
7546.0  3.24837893918e-17
7546.5  3.22748952082e-17
7547.0  3.22433903908e-17
7547.5  3.35126712749e-17
7548.0  3.3798787702e-17
7548.5  3.43500470327e-17
7549.0  3.50778803325e-17
7549.5  3.54803455846e-17
7550.0  3.40436086538e-17
7550.5  3.39987796925e-17
7551.0  3.40651582768e-17
7551.5  3.38271604057e-17
7552.0  3.36456698527e-17
7552.5  3.21395751745e-17
7553.0  3.14634559538e-17
7553.5  2.9333890763e-17
7554.0  3.04600787437e-17
7554.5  3.16647676248e-17
7555.0  3.35019131728e-17
7555.5  3.42270824111e-17
7556.0  3.63853843357e-17
7556.5  3.54172108014e-17
7557.0  3.39695710377e-17
7557.5  3.32145591689e-17
7558.0  3.29262693949e-17
7558.5  3.40441688511e-17
7559.0  3.37910395978e-17
7559.5  3.32392752951e-17
7560.0  3.20404024409e-17
7560.5  3.13305666526e-17
7561.0  3.08802036326e-17
7561.5  3.12071226856e-17
7562.0  3.23282708151e-17
7562.5  3.24866160073e-17
7563.0  3.26211113327e-17
7563.5  3.22396907643e-17
7564.0  3.22120996597e-17
7564.5  3.23767246764e-17
7565.0  3.22915578684e-17
7565.5  3.21906758979e-17
7566.0  3.25602515041e-17
7566.5  3.26249777583e-17
7567.0  3.19684390644e-17
7567.5  3.22566390069e-17
7568.0  3.27158736564e-17
7568.5  3.32303049639e-17
7569.0  3.34698486787e-17
7569.5  3.40575403072e-17
7570.0  3.36735743609e-17
7570.5  3.27549719608e-17
7571.0  3.30949258409e-17
7571.5  3.33186829719e-17
7572.0  3.40410446203e-17
7572.5  3.38129064707e-17
7573.0  3.27290572559e-17
7573.5  3.21412758447e-17
7574.0  3.16081666005e-17
7574.5  3.12702874034e-17
7575.0  3.08916584385e-17
7575.5  2.89158678244e-17
7576.0  2.82128916698e-17
7576.5  2.73264008111e-17
7577.0  2.69228619556e-17
7577.5  2.67764652688e-17
7578.0  2.65684511725e-17
7578.5  2.72699048866e-17
7579.0  2.85112541645e-17
7579.5  2.99150388416e-17
7580.0  3.06164974217e-17
7580.5  3.08597533869e-17
7581.0  3.0960514111e-17
7581.5  3.12031659636e-17
7582.0  3.03925383686e-17
7582.5  2.9817070775e-17
7583.0  3.23454914756e-17
7583.5  3.27883342627e-17
7584.0  3.33342806455e-17
7584.5  3.2871762089e-17
7585.0  3.24146457416e-17
7585.5  2.9732640616e-17
7586.0  2.91253094429e-17
7586.5  2.93306289363e-17
7587.0  2.997349215e-17
7587.5  3.08582278485e-17
7588.0  2.98071831312e-17
7588.5  2.93657064009e-17
7589.0  2.80064073557e-17
7589.5  2.78204247597e-17
7590.0  2.74581709865e-17
7590.5  2.64559792291e-17
7591.0  2.59040698044e-17
7591.5  2.28866555759e-17
7592.0  2.26837323823e-17
7592.5  2.25480496489e-17
7593.0  2.27776942547e-17
7593.5  2.29564182955e-17
7594.0  2.16262666803e-17
7594.5  2.12672645833e-17
7595.0  2.05185459853e-17
7595.5  1.88732095038e-17
7596.0  1.70940817197e-17
7596.5  1.54984809758e-17
7597.0  1.48560008445e-17
7597.5  1.27949332733e-17
7598.0  1.26604881872e-17
7598.5  1.24569333859e-17
7599.0  1.1184173608e-17
7599.5  1.06329892837e-17
7600.0  8.97503501546e-18
7600.5  9.05077388086e-18
7601.0  9.21397929922e-18
7601.5  8.96213205978e-18
7602.0  8.80925055954e-18
7602.5  7.95174623422e-18
7603.0  7.98861958388e-18
7603.5  8.32744944906e-18
7604.0  7.8523398342e-18
7604.5  7.44680644927e-18
7605.0  8.08706378496e-18
7605.5  8.16339700326e-18
7606.0  7.93175048101e-18
7606.5  8.52709570614e-18
7607.0  9.23424592251e-18
7607.5  8.89997432413e-18
7608.0  8.76810996817e-18
7608.5  8.38298898378e-18
7609.0  8.49318485468e-18
7609.5  8.67669702654e-18
7610.0  9.83230580246e-18
7610.5  1.03755087048e-17
7611.0  1.1371061549e-17
7611.5  1.19141354773e-17
7612.0  1.31955345949e-17
7612.5  1.3938654721e-17
7613.0  1.44387924241e-17
7613.5  1.61168455747e-17
7614.0  1.62961146879e-17
7614.5  1.62951112332e-17
7615.0  1.75498924184e-17
7615.5  1.87301578622e-17
7616.0  1.97144787098e-17
7616.5  2.01309304881e-17
7617.0  2.15142961856e-17
7617.5  2.14108987967e-17
7618.0  2.12748453012e-17
7618.5  2.11125970487e-17
7619.0  2.10863055405e-17
7619.5  2.17403628772e-17
7620.0  2.176199137e-17
7620.5  2.1800890591e-17
7621.0  1.9857884079e-17
7621.5  1.88386523088e-17
7622.0  1.61761645364e-17
7622.5  1.58486214578e-17
7623.0  1.52408072433e-17
7623.5  1.47971866165e-17
7624.0  1.44668918223e-17
7624.5  1.43644426861e-17
7625.0  1.47562085303e-17
7625.5  1.65472481379e-17
7626.0  1.59940391401e-17
7626.5  1.5418838006e-17
7627.0  1.60473632684e-17
7627.5  1.62375210391e-17
7628.0  1.64893824283e-17
7628.5  1.61884645506e-17
7629.0  1.57504212243e-17
7629.5  1.5929989779e-17
7630.0  1.60376375074e-17
7630.5  1.78510294662e-17
7631.0  1.76850880685e-17
7631.5  1.73386831727e-17
7632.0  1.61021418393e-17
7632.5  1.53771149922e-17
7633.0  1.47272799388e-17
7633.5  1.51352942053e-17
7634.0  1.65535985808e-17
7634.5  1.73203668921e-17
7635.0  1.7954790854e-17
7635.5  1.92868031266e-17
7636.0  1.92093832903e-17
7636.5  1.75773662979e-17
7637.0  1.71278180659e-17
7637.5  1.66090092344e-17
7638.0  1.65089700184e-17
7638.5  1.66331784294e-17
7639.0  1.85064350476e-17
7639.5  1.87309917515e-17
7640.0  1.90945201937e-17
7640.5  1.97596054887e-17
7641.0  2.00636972792e-17
7641.5  1.84843092584e-17
7642.0  1.83220439106e-17
7642.5  1.79656991621e-17
7643.0  1.82891184199e-17
7643.5  1.8501955005e-17
7644.0  1.98026106905e-17
7644.5  2.0078800543e-17
7645.0  2.0609806608e-17
7645.5  2.11162384006e-17
7646.0  2.15826761039e-17
7646.5  2.07064813822e-17
7647.0  2.05638844415e-17
7647.5  2.08292460311e-17
7648.0  2.10477357354e-17
7648.5  2.13281032506e-17
7649.0  2.29781456384e-17
7649.5  2.35681396021e-17
7650.0  2.39221787717e-17
7650.5  2.37032619207e-17
7651.0  2.33023160173e-17
7651.5  2.13561544769e-17
7652.0  2.03535085615e-17
7652.5  2.0720184568e-17
7653.0  2.13510428754e-17
7653.5  2.30105074368e-17
7654.0  2.39707750087e-17
7654.5  2.46766057106e-17
7655.0  2.35674412485e-17
7655.5  2.34514725729e-17
7656.0  2.35873739876e-17
7656.5  2.38658658821e-17
7657.0  2.4151956216e-17
7657.5  2.42347551177e-17
7658.0  2.40527725968e-17
7658.5  2.23045319583e-17
7659.0  2.31416745284e-17
7659.5  2.43471406183e-17
7660.0  2.46394623496e-17
7660.5  2.47579974175e-17
7661.0  2.48464998248e-17
7661.5  2.45730927119e-17
7662.0  2.40081339416e-17
7662.5  2.28850198925e-17
7663.0  2.22307197098e-17
7663.5  2.14490837485e-17
7664.0  2.17675453226e-17
7664.5  2.29227973776e-17
7665.0  2.32667314965e-17
7665.5  2.35501602655e-17
7666.0  2.40406465661e-17
7666.5  2.42565124221e-17
7667.0  2.49506036643e-17
7667.5  2.50551301776e-17
7668.0  2.5175483414e-17
7668.5  2.64914778369e-17
7669.0  2.69466099915e-17
7669.5  2.7701465139e-17
7670.0  2.69589313955e-17
7670.5  2.57526084162e-17
7671.0  2.5968344213e-17
7671.5  2.6067915875e-17
7672.0  2.66854008393e-17
7672.5  2.70385870783e-17
7673.0  2.78580032564e-17
7673.5  2.77275729759e-17
7674.0  2.76429031537e-17
7674.5  2.75728464067e-17
7675.0  2.74596095101e-17
7675.5  2.70610753507e-17
7676.0  2.71210302476e-17
7676.5  2.71770172624e-17
7677.0  2.65159855681e-17
7677.5  2.65857996185e-17
7678.0  2.79739806242e-17
7678.5  2.81108486968e-17
7679.0  2.82869512039e-17
7679.5  2.87205255223e-17
7680.0  2.88161181931e-17
7680.5  2.76003030126e-17
7681.0  2.77489163762e-17
7681.5  2.80188140507e-17
7682.0  2.81121662523e-17
7682.5  2.81630594265e-17
7683.0  2.99340923967e-17
7683.5  2.9991294708e-17
7684.0  2.99513506656e-17
7684.5  2.99765076096e-17
7685.0  2.99961089543e-17
7685.5  2.98464204251e-17
7686.0  2.96496108063e-17
7686.5  2.88583992227e-17
7687.0  2.86670170004e-17
7687.5  2.84668413126e-17
7688.0  2.95401339233e-17
7688.5  2.98109957122e-17
7689.0  2.97440303746e-17
7689.5  2.9975804282e-17
7690.0  3.03148006851e-17
7690.5  2.95017020391e-17
7691.0  2.91606307622e-17
7691.5  2.85674197672e-17
7692.0  2.89692918954e-17
7692.5  2.98187412528e-17
7693.0  3.08234981308e-17
7693.5  3.14203140307e-17
7694.0  3.06882089126e-17
7694.5  3.06335984412e-17
7695.0  3.06359867741e-17
7695.5  2.94611664815e-17
7696.0  2.84709532114e-17
7696.5  2.74488987562e-17
7697.0  2.73800135736e-17
7697.5  2.80227876157e-17
7698.0  2.86039525261e-17
7698.5  2.92905064466e-17
7699.0  2.9013556567e-17
7699.5  2.89232978434e-17
7700.0  2.88840367686e-17
7700.5  2.87228881776e-17
7701.0  2.84557321452e-17
7701.5  2.86567815555e-17
7702.0  2.87511382225e-17
7702.5  2.85020424326e-17
7703.0  2.85685074381e-17
7703.5  2.87407223912e-17
7704.0  2.82807932944e-17
7704.5  2.79696040734e-17
7705.0  2.74086547227e-17
7705.5  2.75785650394e-17
7706.0  2.84630655409e-17
7706.5  2.90146827328e-17
7707.0  2.95431603129e-17
7707.5  2.814637796e-17
7708.0  2.8021563412e-17
7708.5  2.93458228607e-17
7709.0  2.96248263783e-17
7709.5  2.99966132866e-17
7710.0  2.89895350727e-17
7710.5  2.8560149021e-17
7711.0  2.67945110135e-17
7711.5  2.73486156059e-17
7712.0  2.84003215712e-17
7712.5  3.0309530769e-17
7713.0  3.13550726222e-17
7713.5  3.30740764246e-17
7714.0  3.29550870192e-17
7714.5  3.23404399001e-17
7715.0  3.29260884762e-17
7715.5  3.33837597288e-17
7716.0  3.28737128743e-17
7716.5  3.25968804283e-17
7717.0  3.15975116464e-17
7717.5  3.18459349409e-17
7718.0  3.21142035178e-17
7718.5  3.19895241315e-17
7719.0  3.21063259487e-17
7719.5  3.35613967743e-17
7720.0  3.33375629555e-17
7720.5  3.29868398107e-17
7721.0  3.13932576806e-17
7721.5  3.0697054828e-17
7722.0  2.753009319e-17
7722.5  2.77349731095e-17
7723.0  2.81844521556e-17
7723.5  2.91631931325e-17
7724.0  2.97736311107e-17
7724.5  2.92436778786e-17
7725.0  2.9186112381e-17
7725.5  2.91530088736e-17
7726.0  2.92395265607e-17
7726.5  2.93134760573e-17
7727.0  3.03014443794e-17
7727.5  3.06936048619e-17
7728.0  3.1949717287e-17
7728.5  3.19103287709e-17
7729.0  3.18641297382e-17
7729.5  2.97516958173e-17
7730.0  2.90173516631e-17
7730.5  2.85982016273e-17
7731.0  2.96550513035e-17
7731.5  3.15324291559e-17
7732.0  3.26363460013e-17
7732.5  3.31760106152e-17
7733.0  3.24714522915e-17
7733.5  3.17628918908e-17
7734.0  3.00026357436e-17
7734.5  2.92069444185e-17
7735.0  2.86307085016e-17
7735.5  3.06276698988e-17
7736.0  3.13834365495e-17
7736.5  3.35464827006e-17
7737.0  3.30651771974e-17
7737.5  3.25802072769e-17
7738.0  3.06771355273e-17
7738.5  3.022990856e-17
7739.0  3.04930666952e-17
7739.5  3.01264568633e-17
7740.0  2.96121811391e-17
7740.5  2.8472940476e-17
7741.0  2.80383505705e-17
7741.5  2.88478288044e-17
7742.0  2.91307429031e-17
7742.5  2.97198876183e-17
7743.0  2.97851290036e-17
7743.5  2.98227401923e-17
7744.0  2.91397455136e-17
7744.5  2.90760771712e-17
7745.0  2.9019662471e-17
7745.5  3.00197401671e-17
7746.0  3.0846736339e-17
7746.5  3.19476080386e-17
7747.0  3.32419949647e-17
7747.5  3.91134742458e-17
7748.0  4.05706935013e-17
7748.5  4.22614278905e-17
7749.0  4.06440113999e-17
7749.5  3.98074109919e-17
7750.0  3.52961639019e-17
7750.5  3.51197524713e-17
7751.0  3.48224892481e-17
7751.5  3.66677065034e-17
7752.0  3.75312551008e-17
7752.5  3.95817114922e-17
7753.0  3.90108556048e-17
7753.5  3.75543281923e-17
7754.0  3.08307337651e-17
7754.5  2.63105859051e-17
7755.0  2.70924260981e-17
7755.5  2.70736436062e-17
7756.0  2.66634112421e-17
7756.5  2.81327477631e-17
7757.0  2.95283148329e-17
7757.5  2.98608409551e-17
7758.0  3.01274690031e-17
7758.5  3.14807013722e-17
7759.0  3.17569509409e-17
7759.5  3.21243867506e-17
7760.0  3.22455822051e-17
7760.5  3.23006449083e-17
7761.0  3.25814960936e-17
7761.5  3.20877374585e-17
7762.0  3.11414272569e-17
7762.5  3.08256621256e-17
7763.0  3.0652003748e-17
7763.5  2.82871389573e-17
7764.0  2.7824921476e-17
7764.5  2.68386548308e-17
7765.0  2.80638341758e-17
7765.5  2.90150000293e-17
7766.0  2.96621655493e-17
7766.5  2.973400965e-17
7767.0  2.96234163958e-17
7767.5  2.92112118881e-17
7768.0  2.87604197812e-17
7768.5  2.81615249594e-17
7769.0  2.78603092939e-17
7769.5  2.64945162739e-17
7770.0  2.73527505896e-17
7770.5  2.8686886582e-17
7771.0  2.83488779048e-17
7771.5  2.81955640787e-17
7772.0  2.65862793411e-17
7772.5  2.70326734717e-17
7773.0  2.80486079276e-17
7773.5  2.86226880482e-17
7774.0  2.89856475773e-17
7774.5  2.86769640261e-17
7775.0  2.90162815111e-17
7775.5  3.03174139058e-17
7776.0  3.024155439e-17
7776.5  3.01735405808e-17
7777.0  2.95320072891e-17
7777.5  2.92234675706e-17
7778.0  2.80964292842e-17
7778.5  2.80039689668e-17
7779.0  2.78872052502e-17
7779.5  2.8382628762e-17
7780.0  2.8559760891e-17
7780.5  2.87019943092e-17
7781.0  2.83258487846e-17
7781.5  2.76427002466e-17
7782.0  2.79216202483e-17
7782.5  2.8066412663e-17
7783.0  2.76549182389e-17
7783.5  2.76968627398e-17
7784.0  2.78462899813e-17
7784.5  2.84890774255e-17
7785.0  2.89656727981e-17
7785.5  2.94723286108e-17
7786.0  2.95548501416e-17
7786.5  2.96026313709e-17
7787.0  2.9672470765e-17
7787.5  2.97452613887e-17
7788.0  2.84845550433e-17
7788.5  2.80824954555e-17
7789.0  2.73763578861e-17
7789.5  2.66307308545e-17
7790.0  2.55274683073e-17
7790.5  2.787456718e-17
7791.0  2.88391251001e-17
7791.5  2.8607593422e-17
7792.0  2.90337925721e-17
7792.5  2.99435636322e-17
7793.0  2.9525408962e-17
7793.5  2.92732454888e-17
7794.0  3.10944089117e-17
7794.5  3.15862915459e-17
7795.0  3.2736172976e-17
7795.5  3.36365509192e-17
7796.0  3.44123096191e-17
7796.5  3.05003872164e-17
7797.0  2.89258400773e-17
7797.5  2.40330858971e-17
7798.0  2.36762083089e-17
7798.5  2.32424394896e-17
7799.0  2.36236891623e-17
7799.5  2.39107840497e-17
7800.0  2.64214494406e-17
7800.5  2.66283843242e-17
7801.0  2.69859701665e-17
7801.5  2.56208458641e-17
7802.0  2.49511014327e-17
7802.5  2.36590680424e-17
7803.0  2.38882214081e-17
7803.5  2.45588222837e-17
7804.0  2.63639302602e-17
7804.5  2.76458738625e-17
7805.0  2.77148670384e-17
7805.5  2.82046114167e-17
7806.0  3.01942177098e-17
7806.5  2.99220440656e-17
7807.0  2.96489459357e-17
7807.5  3.03145197718e-17
7808.0  3.03010261678e-17
7808.5  2.88395100456e-17
7809.0  2.85604009845e-17
7809.5  2.81628617358e-17
7810.0  2.74010067755e-17
7810.5  2.71153537835e-17
7811.0  2.76173593713e-17
7811.5  2.71471838066e-17
7812.0  2.6177001853e-17
7812.5  2.64005794639e-17
7813.0  2.65324033832e-17
7813.5  2.72387236638e-17
7814.0  2.7469116904e-17
7814.5  2.80354590333e-17
7815.0  2.80236487168e-17
7815.5  2.80145023036e-17
7816.0  2.81395617047e-17
7816.5  2.82895827723e-17
7817.0  2.89713225581e-17
7817.5  2.7439702763e-17
7818.0  2.56417018904e-17
7818.5  2.88176516197e-17
7819.0  2.96114250292e-17
7819.5  2.71332985447e-17
7820.0  2.81699753746e-17
7820.5  2.99019529039e-17
7821.0  3.45637090345e-17
7821.5  3.67711166195e-17
7822.0  3.4864138415e-17
7822.5  3.51920559387e-17
7823.0  3.6077593089e-17
7823.5  3.55374568191e-17
7824.0  3.51665029013e-17
7824.5  2.87939387899e-17
7825.0  2.62635127592e-17
7825.5  1.91466089433e-17
7826.0  2.02937131091e-17
7826.5  2.14100970159e-17
7827.0  2.20582509736e-17
7827.5  2.26013119363e-17
7828.0  2.55981148031e-17
7828.5  2.62828651262e-17
7829.0  2.7226543377e-17
7829.5  2.768726901e-17
7830.0  2.77813553322e-17
7830.5  2.52188292116e-17
7831.0  2.48413139263e-17
7831.5  2.40927482457e-17
7832.0  2.40269077502e-17
7832.5  2.39885539765e-17
7833.0  2.38014662599e-17
7833.5  2.39978455908e-17
7834.0  2.46310978623e-17
7834.5  2.49710198252e-17
7835.0  2.52455242909e-17
7835.5  2.44534922158e-17
7836.0  2.40372979515e-17
7836.5  2.25728821968e-17
7837.0  2.2868692078e-17
7837.5  2.32072418338e-17
7838.0  2.66510966289e-17
7838.5  2.78180409005e-17
7839.0  2.95959288125e-17
7839.5  3.0515950637e-17
7840.0  3.20153433203e-17
7840.5  3.02185504853e-17
7841.0  2.93929834354e-17
7841.5  2.76096775738e-17
7842.0  2.71434336647e-17
7842.5  2.60666331281e-17
7843.0  2.48928706027e-17
7843.5  2.41072482618e-17
7844.0  2.40718925287e-17
7844.5  2.39602190748e-17
7845.0  2.35375101475e-17
7845.5  2.26715107401e-17
7846.0  2.18471892904e-17
7846.5  2.23122460263e-17
7847.0  2.24251809125e-17
7847.5  2.2458979818e-17
7848.0  2.30563980372e-17
7848.5  2.38600601512e-17
7849.0  2.46386894104e-17
7849.5  2.50345073481e-17
7850.0  2.78962972536e-17
7850.5  2.70709566545e-17
7851.0  2.54557591729e-17
7851.5  2.79301831466e-17
7852.0  2.93029920933e-17
7852.5  2.86902482298e-17
7853.0  2.83075786405e-17
7853.5  2.72592611435e-17
7854.0  2.71231484134e-17
7854.5  2.70165361578e-17
7855.0  3.01601190104e-17
7855.5  3.00199574573e-17
7856.0  2.67715726731e-17
7856.5  2.60549964804e-17
7857.0  2.52487108413e-17
7857.5  2.41626792704e-17
7858.0  2.38183026982e-17
7858.5  2.3440925533e-17
7859.0  2.36788621805e-17
7859.5  2.40570631638e-17
7860.0  2.58065404074e-17
7860.5  2.65974360019e-17
7861.0  2.6958354863e-17
7861.5  2.69763724815e-17
7862.0  2.70109281804e-17
7862.5  2.65474898653e-17
7863.0  2.62414142996e-17
7863.5  2.68079884143e-17
7864.0  2.60497275707e-17
7864.5  2.30044895384e-17
7865.0  2.30706537145e-17
7865.5  2.3132564315e-17
7866.0  2.31706477156e-17
7866.5  2.32491503528e-17
7867.0  2.37467129738e-17
7867.5  2.51975204142e-17
7868.0  2.71274384895e-17
7868.5  2.8340308425e-17
7869.0  2.87323516071e-17
7869.5  2.75271833905e-17
7870.0  2.75905020754e-17
7870.5  2.77129279244e-17
7871.0  2.7150711904e-17
7871.5  2.68442359007e-17
7872.0  2.733433305e-17
7872.5  2.7397012873e-17
7873.0  2.75048121731e-17
7873.5  2.64536932862e-17
7874.0  2.5629465341e-17
7874.5  2.52417616259e-17
7875.0  2.50139400512e-17
7875.5  2.41805261767e-17
7876.0  2.40118025985e-17
7876.5  2.38242525112e-17
7877.0  2.20834349835e-17
7877.5  2.16592564305e-17
7878.0  2.24279412826e-17
7878.5  2.30057063571e-17
7879.0  2.39185194198e-17
7879.5  2.39002872157e-17
7880.0  2.38979306141e-17
7880.5  2.54681324903e-17
7881.0  2.53484856678e-17
7881.5  2.50372802243e-17
7882.0  2.53680039742e-17
7882.5  2.55894882839e-17
7883.0  2.35485128915e-17
7883.5  2.34850258396e-17
7884.0  2.398025339e-17
7884.5  2.42866169444e-17
7885.0  2.45737276586e-17
7885.5  2.56696350014e-17
7886.0  2.58389630454e-17
7886.5  2.52991717149e-17
7887.0  2.61731231093e-17
7887.5  2.73255155513e-17
7888.0  2.90773068832e-17
7888.5  2.96606394403e-17
7889.0  2.82139132132e-17
7889.5  2.77336968887e-17
7890.0  2.68011388378e-17
7890.5  2.65090999991e-17
7891.0  2.63565256211e-17
7891.5  2.71629173965e-17
7892.0  2.72541333146e-17
7892.5  2.73771021524e-17
7893.0  2.60795977788e-17
7893.5  2.50656234919e-17
7894.0  2.15986725673e-17
7894.5  2.13212187778e-17
7895.0  2.25771660005e-17
7895.5  2.31451257709e-17
7896.0  2.37744249606e-17
7896.5  2.37357680079e-17
7897.0  2.37859783577e-17
7897.5  2.44109531547e-17
7898.0  2.45843191935e-17
7898.5  2.48543407479e-17
7899.0  2.57583351954e-17
7899.5  2.61658488126e-17
7900.0  2.83304512317e-17
7900.5  2.84911217206e-17
7901.0  2.88346416936e-17
7901.5  2.69511229428e-17
7902.0  2.57189449977e-17
7902.5  2.48156262074e-17
7903.0  2.49310864986e-17
7903.5  2.56828017289e-17
7904.0  2.56917597578e-17
7904.5  2.57002692149e-17
7905.0  2.45336320968e-17
7905.5  2.42785627503e-17
7906.0  2.4250523086e-17
7906.5  2.46213023047e-17
7907.0  2.51114879116e-17
7907.5  2.54027094425e-17
7908.0  2.5436272995e-17
7908.5  2.35940486608e-17
7909.0  2.41945343344e-17
7909.5  2.53423462501e-17
7910.0  2.5543133888e-17
7910.5  2.56542671594e-17
7911.0  2.64987946484e-17
7911.5  2.69144176539e-17
7912.0  2.79922251083e-17
7912.5  2.86686204118e-17
7913.0  2.92010691791e-17
7913.5  2.78283154986e-17
7914.0  2.79559944584e-17
7914.5  2.96383819448e-17
7915.0  3.07884359757e-17
7915.5  3.20707554164e-17
7916.0  2.9011536472e-17
7916.5  2.78200436229e-17
7917.0  2.4251450399e-17
7917.5  2.28126905963e-17
7918.0  2.05172236973e-17
7918.5  2.250874971e-17
7919.0  2.34059549468e-17
7919.5  2.25473394519e-17
7920.0  2.3631040843e-17
7920.5  2.61905140684e-17
7921.0  2.78866441793e-17
7921.5  2.90066537653e-17
7922.0  2.78023552814e-17
7922.5  2.75460893464e-17
7923.0  2.70464009419e-17
7923.5  2.84225999128e-17
7924.0  2.9717878024e-17
7924.5  2.73343768268e-17
7925.0  2.67843148512e-17
7925.5  2.6605955129e-17
7926.0  2.7060474227e-17
7926.5  2.76680397542e-17
7927.0  2.71046898382e-17
7927.5  2.6931962301e-17
7928.0  2.782940905e-17
7928.5  2.73915572551e-17
7929.0  2.65436814969e-17
7929.5  2.49104390595e-17
7930.0  2.40096510537e-17
7930.5  2.25170742103e-17
7931.0  2.24296893239e-17
7931.5  2.2410983261e-17
7932.0  2.2379255006e-17
7932.5  2.23539129514e-17
7933.0  2.38027604365e-17
7933.5  2.39924866428e-17
7934.0  2.37761072378e-17
7934.5  2.35767293408e-17
7935.0  2.33519197231e-17
7935.5  2.39628058396e-17
7936.0  2.43099680912e-17
7936.5  2.62992796959e-17
7937.0  2.61178083694e-17
7937.5  2.58244012233e-17
7938.0  2.3844412302e-17
7938.5  2.29410273265e-17
7939.0  2.17483430965e-17
7939.5  2.22941763953e-17
7940.0  2.36244593293e-17
7940.5  2.43209374276e-17
7941.0  2.47891129173e-17
7941.5  2.42513838201e-17
7942.0  2.39292862729e-17
7942.5  2.29057757165e-17
7943.0  2.33561132579e-17
7943.5  2.37874823166e-17
7944.0  2.37306441067e-17
7944.5  2.37335036987e-17
7945.0  2.38109481337e-17
7945.5  2.37131404249e-17
7946.0  2.35772717108e-17
7946.5  2.50468607189e-17
7947.0  2.56414182878e-17
7947.5  2.67923539572e-17
7948.0  2.66860799058e-17
7948.5  2.64640428033e-17
7949.0  2.57719009734e-17
7949.5  2.53886022386e-17
7950.0  2.61847310233e-17
7950.5  2.58828226484e-17
7951.0  2.48033638829e-17
7951.5  2.44280950079e-17
7952.0  2.41264619439e-17
7952.5  2.14605246822e-17
7953.0  2.09430907886e-17
7953.5  2.05332897513e-17
7954.0  2.20000209748e-17
7954.5  2.36867820838e-17
7955.0  2.46530323542e-17
7955.5  2.4809896764e-17
7956.0  2.30382997038e-17
7956.5  2.33156080184e-17
7957.0  2.37668140967e-17
7957.5  2.341884815e-17
7958.0  2.32599999771e-17
7958.5  2.29554282405e-17
7959.0  2.30914031e-17
7959.5  2.34261428021e-17
7960.0  2.35457302773e-17
7960.5  2.36283367268e-17
7961.0  2.58174613358e-17
7961.5  2.62729664753e-17
7962.0  2.70814924034e-17
7962.5  2.46439705185e-17
7963.0  2.22635645634e-17
7963.5  2.25953492904e-17
7964.0  2.28974649106e-17
7964.5  2.46437913802e-17
7965.0  2.66716632749e-17
7965.5  2.94922469944e-17
7966.0  2.86706545975e-17
7966.5  2.83276142639e-17
7967.0  2.74181124047e-17
7967.5  2.55723568628e-17
7968.0  2.18378444606e-17
7968.5  2.13155931733e-17
7969.0  2.10130578377e-17
7969.5  2.07134010856e-17
7970.0  2.08817413643e-17
7970.5  2.14761934291e-17
7971.0  2.12067296245e-17
7971.5  2.09827642568e-17
7972.0  2.10796860008e-17
7972.5  2.12897849884e-17
7973.0  2.23568975887e-17
7973.5  2.31366722143e-17
7974.0  2.40572320078e-17
7974.5  2.24292813722e-17
7975.0  2.19654867883e-17
7975.5  2.25710991688e-17
7976.0  2.22749652527e-17
7976.5  2.1774001694e-17
7977.0  2.24773047388e-17
7977.5  2.28168398536e-17
7978.0  2.36343840431e-17
7978.5  2.36797730802e-17
7979.0  2.37473336445e-17
7979.5  2.38806859821e-17
7980.0  2.39763105136e-17
7980.5  2.42205312731e-17
7981.0  2.40830341826e-17
7981.5  2.33772968206e-17
7982.0  2.28118886068e-17
7982.5  2.22444326957e-17
7983.0  2.28327992687e-17
7983.5  2.29731480584e-17
7984.0  2.28991678963e-17
7984.5  2.24609631486e-17
7985.0  2.18295032756e-17
7985.5  2.06714489051e-17
7986.0  2.02365219474e-17
7986.5  2.13719806467e-17
7987.0  2.14744508331e-17
7987.5  2.16799594021e-17
7988.0  2.0736040409e-17
7988.5  2.01776739066e-17
7989.0  1.95675803882e-17
7989.5  2.02859091916e-17
7990.0  2.27558966597e-17
7990.5  2.38160953802e-17
7991.0  2.47246247841e-17
7991.5  2.47956344457e-17
7992.0  2.50054719087e-17
7992.5  2.61124114867e-17
7993.0  2.54862433172e-17
7993.5  2.47211510668e-17
7994.0  2.53822226697e-17
7994.5  2.56432611104e-17
7995.0  2.63108079652e-17
7995.5  2.57087077995e-17
7996.0  2.46455682645e-17
7996.5  1.82993985214e-17
7997.0  1.51296112628e-17
7997.5  1.84021479487e-17
7998.0  1.86849608416e-17
7998.5  1.91662554407e-17
7999.0  1.97227572553e-17
7999.5  2.0128596615e-17
8000.0  2.01436244783e-17
8000.5  2.02318254446e-17
8001.0  2.06000109844e-17
8001.5  2.0904934109e-17
8002.0  2.12213546476e-17
8002.5  2.20194297622e-17
8003.0  2.22655553944e-17
8003.5  2.26171610411e-17
8004.0  2.32925335876e-17
8004.5  2.42944350829e-17
8005.0  2.381188907e-17
8005.5  2.36062532283e-17
8006.0  2.302055262e-17
8006.5  2.27453807689e-17
8007.0  2.2142719028e-17
8007.5  2.14791700345e-17
8008.0  2.10699905359e-17
8008.5  2.01436089243e-17
8009.0  2.00380984161e-17
8009.5  1.9940947141e-17
8010.0  1.99331632695e-17
8010.5  1.99266090314e-17
8011.0  2.17769554067e-17
8011.5  2.21009181893e-17
8012.0  2.18105359222e-17
8012.5  2.14440775278e-17
8013.0  2.09801720674e-17
8013.5  2.0997815379e-17
8014.0  2.10429135458e-17
8014.5  2.17535499617e-17
8015.0  2.1412715183e-17
8015.5  2.07861700843e-17
8016.0  2.13410921283e-17
8016.5  2.16323398294e-17
8017.0  2.30832025647e-17
8017.5  2.28583429237e-17
8018.0  2.20657639713e-17
8018.5  2.17127779747e-17
8019.0  2.14464290628e-17
8019.5  2.32592967176e-17
8020.0  2.29972347931e-17
8020.5  2.05347600102e-17
8021.0  1.91558398135e-17
8021.5  1.76655399604e-17
8022.0  1.9094750669e-17
8022.5  1.97754922651e-17
8023.0  2.27205542585e-17
8023.5  2.45089808974e-17
8024.0  2.72766591902e-17
8024.5  2.76105287478e-17
8025.0  2.77589803752e-17
8025.5  2.72459541103e-17
8026.0  2.74627198496e-17
8026.5  2.79527027055e-17
8027.0  2.93516545701e-17
8027.5  3.02558720644e-17
8028.0  2.83186635057e-17
8028.5  2.77744638424e-17
8029.0  2.64669380911e-17
8029.5  2.49008563444e-17
8030.0  2.34520691346e-17
8030.5  2.13816258839e-17
8031.0  2.08583730022e-17
8031.5  2.03055588305e-17
8032.0  2.01162712987e-17
8032.5  1.98656038779e-17
8033.0  2.04330220684e-17
8033.5  2.06127908236e-17
8034.0  1.99728905778e-17
8034.5  2.03288337754e-17
8035.0  2.101044785e-17
8035.5  2.20392565e-17
8036.0  2.26021442962e-17
8036.5  2.32500578988e-17
8037.0  2.29195069857e-17
8037.5  2.18492026159e-17
8038.0  2.13569765779e-17
8038.5  2.09669166433e-17
8039.0  2.1821172277e-17
8039.5  2.21040792566e-17
8040.0  2.28409699935e-17
8040.5  2.21959323808e-17
8041.0  2.14671443723e-17
8041.5  2.27177409979e-17
8042.0  2.31982911412e-17
8042.5  2.45759352768e-17
8043.0  2.46965820248e-17
8043.5  2.48937962028e-17
8044.0  2.34422911599e-17
8044.5  2.27726778321e-17
8045.0  2.30461149399e-17
8045.5  2.2594163359e-17
8046.0  2.14982212968e-17
8046.5  2.08204737268e-17
8047.0  2.03604763937e-17
8047.5  2.04350540488e-17
8048.0  2.07545872395e-17
8048.5  2.19789224307e-17
8049.0  2.26013555809e-17
8049.5  2.32045040597e-17
8050.0  2.38576394888e-17
8050.5  2.40875351619e-17
8051.0  2.47092287996e-17
8051.5  2.50260129634e-17
8052.0  2.54667452352e-17
8052.5  2.39966537416e-17
8053.0  2.34339388285e-17
8053.5  2.35232994292e-17
8054.0  2.39252827516e-17
8054.5  2.47425264022e-17
8055.0  2.43649705264e-17
8055.5  2.41469450435e-17
8056.0  2.38204446145e-17
8056.5  2.38357674915e-17
8057.0  2.39527701787e-17
8057.5  2.37229468297e-17
8058.0  2.35323171369e-17
8058.5  2.36911440637e-17
8059.0  2.40969049396e-17
8059.5  2.61745024254e-17
8060.0  2.66122094041e-17
8060.5  2.71324465407e-17
8061.0  2.59422691816e-17
8061.5  2.53759787169e-17
8062.0  2.25276828901e-17
8062.5  2.18049207733e-17
8063.0  2.055991472e-17
8063.5  2.09217241055e-17
8064.0  2.11035686057e-17
8064.5  2.27483499623e-17
8065.0  2.25762880346e-17
8065.5  2.20109046104e-17
8066.0  2.08414480135e-17
8066.5  2.00092373595e-17
8067.0  2.06110472191e-17
8067.5  2.04242878563e-17
8068.0  1.92735554763e-17
8068.5  1.93826044123e-17
8069.0  1.94940321496e-17
8069.5  2.00171944196e-17
8070.0  2.03184926226e-17
8070.5  2.17313165761e-17
8071.0  2.16508620783e-17
8071.5  2.15263017818e-17
8072.0  2.12403874208e-17
8072.5  2.11330038484e-17
8073.0  2.12690447583e-17
8073.5  2.13594026645e-17
8074.0  2.15384360851e-17
8074.5  2.09790702445e-17
8075.0  2.06416875953e-17
8075.5  2.09705910391e-17
8076.0  2.1464154838e-17
8076.5  2.30178365945e-17
8077.0  2.36015980335e-17
8077.5  2.41159825177e-17
8078.0  2.41925412465e-17
8078.5  2.41345442954e-17
8079.0  2.36471584042e-17
8079.5  2.3924097954e-17
8080.0  2.42692726794e-17
8080.5  2.47786839975e-17
8081.0  2.48321192571e-17
8081.5  2.25475432759e-17
8082.0  2.26270269983e-17
8082.5  2.276814238e-17
8083.0  2.21380834649e-17
8083.5  2.18116469179e-17
8084.0  2.09402517295e-17
8084.5  2.07216885966e-17
8085.0  2.02105301531e-17
8085.5  2.13004942436e-17
8086.0  2.21246951998e-17
8086.5  2.31350167652e-17
8087.0  2.35145059101e-17
8087.5  2.45982150278e-17
8088.0  2.4693837823e-17
8088.5  2.47971431688e-17
8089.0  2.45363147551e-17
8089.5  2.42827383899e-17
8090.0  2.24019319482e-17
8090.5  2.32401113591e-17
8091.0  2.45425907129e-17
8091.5  2.54153609876e-17
8092.0  2.57976984769e-17
8092.5  2.63817106937e-17
8093.0  2.59318577716e-17
8093.5  2.48943427061e-17
8094.0  2.45008087081e-17
8094.5  2.42460651503e-17
8095.0  2.36529741975e-17
8095.5  2.39276557502e-17
8096.0  2.51488946478e-17
8096.5  2.55883433408e-17
8097.0  2.59989903265e-17
8097.5  2.56908557697e-17
8098.0  2.56877757653e-17
8098.5  2.61142246581e-17
8099.0  2.64014495109e-17
8099.5  2.67831393714e-17
8100.0  2.44200493167e-17
8100.5  2.3533120266e-17
8101.0  2.28163272881e-17
8101.5  2.26753357888e-17
8102.0  2.23941330816e-17
8102.5  2.24226389867e-17
8103.0  2.24426765693e-17
8103.5  2.3878443392e-17
8104.0  2.41075601607e-17
8104.5  2.45334769727e-17
8105.0  2.46020262128e-17
8105.5  2.4659978638e-17
8106.0  2.3677414913e-17
8106.5  2.34342823804e-17
8107.0  2.29755649915e-17
8107.5  2.21265000808e-17
8108.0  2.11479001079e-17
8108.5  1.89361016342e-17
8109.0  1.83339908122e-17
8109.5  1.90507243535e-17
8110.0  1.98971537392e-17
8110.5  2.12941839544e-17
8111.0  2.23485821143e-17
8111.5  2.28545142467e-17
8112.0  2.23257623144e-17
8112.5  2.24728188276e-17
8113.0  2.28363219058e-17
8113.5  2.32951245294e-17
8114.0  2.3619432958e-17
8114.5  2.31477203045e-17
8115.0  2.26971576764e-17
8115.5  2.10475211506e-17
8116.0  2.14374369346e-17
8116.5  2.18256842385e-17
8117.0  2.1417262184e-17
8117.5  2.14052037803e-17
8118.0  2.20153794871e-17
8118.5  2.26946106449e-17
8119.0  2.3654525376e-17
8119.5  2.49984866967e-17
8120.0  2.55575793977e-17
8120.5  2.61562049129e-17
8121.0  2.61417026547e-17
8121.5  2.60845519727e-17
8122.0  2.53353489132e-17
8122.5  2.48988885272e-17
8123.0  2.6045389862e-17
8123.5  2.63488350479e-17
8124.0  2.70119343189e-17
8124.5  2.71442501166e-17
8125.0  2.72615721269e-17
8125.5  2.59519183181e-17
8126.0  2.53185073498e-17
8126.5  2.29504675605e-17
8127.0  2.29645828672e-17
8127.5  2.29769454414e-17
8128.0  2.44477397547e-17
8128.5  2.49330170867e-17
8129.0  2.47226262198e-17
8129.5  2.4763170552e-17
8130.0  2.48183185477e-17
8130.5  2.37284476048e-17
8131.0  2.31842808559e-17
8131.5  2.22263286168e-17
8132.0  2.22337313181e-17
8132.5  2.23121159332e-17
8133.0  2.29674217657e-17
8133.5  2.34591942058e-17
8134.0  2.50823597497e-17
8134.5  2.55059752816e-17
8135.0  2.63358144914e-17
8135.5  2.6911669354e-17
8136.0  2.75230286606e-17
8136.5  2.62819165861e-17
8137.0  2.56917885435e-17
8137.5  2.30113965418e-17
8138.0  2.28726206466e-17
8138.5  2.2649446205e-17
8139.0  2.26269841663e-17
8139.5  2.26356030456e-17
8140.0  2.43353275018e-17
8140.5  2.49239414813e-17
8141.0  2.62253146968e-17
8141.5  2.72521537218e-17
8142.0  2.79216472894e-17
8142.5  2.5619434496e-17
8143.0  2.47439686447e-17
8143.5  2.23008873808e-17
8144.0  2.20531876335e-17
8144.5  2.18279994721e-17
8145.0  2.3536729797e-17
8145.5  2.40557067281e-17
8146.0  2.49594428813e-17
8146.5  2.48583836825e-17
8147.0  2.47138619722e-17
8147.5  2.46620575602e-17
8148.0  2.46788991107e-17
8148.5  2.49445566707e-17
8149.0  2.42339611839e-17
8149.5  2.28264688881e-17
8150.0  2.11871614067e-17
8150.5  2.03026383379e-17
8151.0  2.06671000722e-17
8151.5  2.1145366895e-17
8152.0  2.24361588886e-17
8152.5  2.26880141061e-17
8153.0  2.2897228221e-17
8153.5  2.31202858419e-17
8154.0  2.34001303439e-17
8154.5  2.45138881597e-17
8155.0  2.50772449958e-17
8155.5  2.57145989598e-17
8156.0  2.39284624142e-17
8156.5  2.3356199593e-17
8157.0  2.25721204938e-17
8157.5  2.29179980288e-17
8158.0  2.34656078256e-17
8158.5  2.31475109309e-17
8159.0  2.30135785274e-17
8159.5  2.13192790205e-17
8160.0  2.12676981876e-17
8160.5  2.11673609895e-17
8161.0  2.15347098278e-17
8161.5  2.17926196464e-17
8162.0  2.05184526552e-17
8162.5  2.04311755678e-17
8163.0  2.06398056394e-17
8163.5  2.2213331737e-17
8164.0  2.37678220965e-17
8164.5  2.41375965704e-17
8165.0  2.42904388933e-17
8165.5  2.47886370973e-17
8166.0  2.47843888711e-17
8166.5  2.4776313768e-17
8167.0  2.37433064788e-17
8167.5  2.32944510443e-17
8168.0  2.15015962256e-17
8168.5  2.12212733142e-17
8169.0  2.06440465291e-17
8169.5  2.04926271288e-17
8170.0  2.03980870696e-17
8170.5  2.1058297659e-17
8171.0  2.15250091682e-17
8171.5  2.29109524577e-17
8172.0  2.36067450137e-17
8172.5  2.41999257232e-17
8173.0  2.50286434214e-17
8173.5  2.53058271259e-17
8174.0  2.60886719466e-17
8174.5  2.53131294624e-17
8175.0  2.43665187198e-17
8175.5  2.31031284224e-17
8176.0  2.27373247326e-17
8176.5  2.37444857094e-17
8177.0  2.44673749563e-17
8177.5  2.57678069829e-17
8178.0  2.5717419852e-17
8178.5  2.56841095084e-17
8179.0  2.34817735082e-17
8179.5  2.31085371271e-17
8180.0  2.23286975171e-17
8180.5  2.19479605206e-17
8181.0  2.16632862684e-17
8181.5  2.09317409175e-17
8182.0  2.08074156773e-17
8182.5  2.07308951319e-17
8183.0  2.18995454076e-17
8183.5  2.31454869606e-17
8184.0  2.4335748914e-17
8184.5  2.45165006917e-17
8185.0  2.31499937508e-17
8185.5  2.34834605409e-17
8186.0  2.39974381222e-17
8186.5  2.56007490613e-17
8187.0  2.62950976643e-17
8187.5  2.78550489448e-17
8188.0  2.74102517767e-17
8188.5  2.64004605377e-17
8189.0  2.52164573628e-17
8189.5  2.44548513737e-17
8190.0  2.04834996841e-17
8190.5  1.95843774126e-17
8191.0  1.7707360283e-17
8191.5  1.92852509034e-17
8192.0  2.07465904908e-17
8192.5  2.37337325491e-17
8193.0  2.41284936407e-17
8193.5  2.24077541602e-17
8194.0  2.12741049502e-17
8194.5  1.97695567773e-17
8195.0  1.91728226644e-17
8195.5  1.90113926754e-17
8196.0  2.05176571153e-17
8196.5  2.05956941272e-17
8197.0  2.07497088798e-17
8197.5  2.09953289926e-17
8198.0  2.11288960693e-17
8198.5  2.14136206485e-17
8199.0  2.14612462049e-17
8199.5  2.15662495498e-17
8200.0  2.18114176191e-17
8200.5  2.20069679709e-17
8201.0  2.23393208408e-17
8201.5  2.21543283531e-17
8202.0  2.09296831626e-17
8202.5  2.14671756106e-17
8203.0  2.20873230788e-17
8203.5  2.33319978479e-17
8204.0  2.37782714194e-17
8204.5  2.4771374188e-17
8205.0  2.46624484384e-17
8205.5  2.44877841764e-17
8206.0  2.47248156265e-17
8206.5  2.48313750691e-17
8207.0  2.26315584538e-17
8207.5  2.25002565362e-17
8208.0  2.22875073804e-17
8208.5  2.27712322046e-17
8209.0  2.31057030593e-17
8209.5  2.23849538485e-17
8210.0  2.22192501894e-17
8210.5  2.19209795392e-17
8211.0  2.16851817497e-17
8211.5  2.14490622288e-17
8212.0  2.05759001335e-17
8212.5  2.04609870799e-17
8213.0  2.13412961048e-17
8213.5  2.16627861373e-17
8214.0  2.21295370806e-17
8214.5  2.18475107086e-17
8215.0  2.17234214114e-17
8215.5  2.13363231785e-17
8216.0  2.16811581285e-17
8216.5  2.24211662322e-17
8217.0  2.29492727471e-17
8217.5  2.32655982442e-17
8218.0  2.55349075105e-17
8218.5  2.56333299013e-17
8219.0  2.53791161124e-17
8219.5  2.48045373962e-17
8220.0  2.43027326108e-17
8220.5  2.40129827391e-17
8221.0  2.36532340844e-17
8221.5  2.18200768047e-17
8222.0  2.11495976387e-17
8222.5  2.03123493789e-17
8223.0  2.0922058855e-17
8223.5  2.10964647695e-17
8224.0  2.05478343852e-17
8224.5  2.01973165664e-17
8225.0  1.95616522588e-17
8225.5  1.89489687496e-17
8226.0  1.86301165229e-17
8226.5  1.8160065061e-17
8227.0  1.761163938e-17
8227.5  1.6144433522e-17
8228.0  1.54035981177e-17
8228.5  1.48412312746e-17
8229.0  1.53991053657e-17
8229.5  1.58572997531e-17
8230.0  1.76267985782e-17
8230.5  1.76215241585e-17
8231.0  1.76159308149e-17
8231.5  1.76863172498e-17
8232.0  1.77045672945e-17
8232.5  1.7683287759e-17
8233.0  1.76346340819e-17
8233.5  1.75576236177e-17
8234.0  1.72938080319e-17
8234.5  1.71773647958e-17
8235.0  1.85228778818e-17
8235.5  1.89138405484e-17
8236.0  1.98142275902e-17
8236.5  2.08953127575e-17
8237.0  2.16078711451e-17
8237.5  2.14642009711e-17
8238.0  2.12591482487e-17
8238.5  2.05405582009e-17
8239.0  1.86497844121e-17
8239.5  1.68556891485e-17
8240.0  1.61043063961e-17
8240.5  1.59233466034e-17
8241.0  1.58369958837e-17
8241.5  1.67355426359e-17
8242.0  1.79588414524e-17
8242.5  1.91634147684e-17
8243.0  1.96192733578e-17
8243.5  1.97867333936e-17
8244.0  1.98089262907e-17
8244.5  1.98566466689e-17
8245.0  2.0711559762e-17
8245.5  2.11950836298e-17
8246.0  1.98542706499e-17
8246.5  1.96452505258e-17
8247.0  1.92733358081e-17
8247.5  1.93039851957e-17
8248.0  1.93271205639e-17
8248.5  2.10121220322e-17
8249.0  2.14479831652e-17
8249.5  2.22589998503e-17
8250.0  2.14736988836e-17
8250.5  2.05463626854e-17
8251.0  1.7971347028e-17
8251.5  1.72236463609e-17
8252.0  1.81824650527e-17
8252.5  1.82560758442e-17
8253.0  1.83903594612e-17
8253.5  1.86167054241e-17
8254.0  1.87222441513e-17
8254.5  1.95481442382e-17
8255.0  1.96727963518e-17
8255.5  1.99563449605e-17
8256.0  1.80728265667e-17
8256.5  1.67176955626e-17
8257.0  1.50432905669e-17
8257.5  1.46988530187e-17
8258.0  1.41644728167e-17
8258.5  1.48450860562e-17
8259.0  1.55490064707e-17
8259.5  1.66814431044e-17
8260.0  1.7093874172e-17
8260.5  1.81947192043e-17
8261.0  1.74108479036e-17
8261.5  1.62447634078e-17
8262.0  1.54549539721e-17
8262.5  1.51244913051e-17
8263.0  1.45477410533e-17
8263.5  1.45907108363e-17
8264.0  1.46754083056e-17
8264.5  1.47423979244e-17
8265.0  1.47907722989e-17
8265.5  1.72314476416e-17
8266.0  1.71563695751e-17
8266.5  1.60972450479e-17
8267.0  1.60798293628e-17
8267.5  1.60673174549e-17
8268.0  1.62434156246e-17
8268.5  1.65357425869e-17
8269.0  1.81060809891e-17
8269.5  1.76267518092e-17
8270.0  1.69972329391e-17
8270.5  1.63417888198e-17
8271.0  1.60950344927e-17
8271.5  1.53835093753e-17
8272.0  1.59362625599e-17
8272.5  1.69587088316e-17
8273.0  1.65531326307e-17
8273.5  1.63461585475e-17
8274.0  1.50964252357e-17
8274.5  1.45272246223e-17
8275.0  1.30106254639e-17
8275.5  1.32981130456e-17
8276.0  1.35280711833e-17
8276.5  1.37454439803e-17
8277.0  1.38123609305e-17
8277.5  1.39180908959e-17
8278.0  1.46914587452e-17
8278.5  1.55613404105e-17
8279.0  1.83415646896e-17
8279.5  1.90239928109e-17
8280.0  1.73279284102e-17
8280.5  1.67995137859e-17
8281.0  1.59299220123e-17
8281.5  1.44617551962e-17
8282.0  1.37822725426e-17
8282.5  1.59174486838e-17
8283.0  1.62523724882e-17
8283.5  1.70034706253e-17
8284.0  1.7573929871e-17
8284.5  1.79598776379e-17
8285.0  1.43662020204e-17
8285.5  1.46018124679e-17
8286.0  1.71981464242e-17
8286.5  1.62446266723e-17
8287.0  1.53067101657e-17
8287.5  1.86669741662e-17
8288.0  1.96797666962e-17
8288.5  2.14800638518e-17
8289.0  2.16860103107e-17
8289.5  2.19854833616e-17
8290.0  1.7555738138e-17
8290.5  1.57707198756e-17
8291.0  1.41949877018e-17
8291.5  1.30200146088e-17
8292.0  1.05944975189e-17
8292.5  1.20726156583e-17
8293.0  1.29417528006e-17
8293.5  1.2951378541e-17
8294.0  1.25617482987e-17
8294.5  1.13176368467e-17
8295.0  1.05752325102e-17
8295.5  9.93772543805e-18
8296.0  1.03560756063e-17
8296.5  1.03853468535e-17
8297.0  1.0124424528e-17
8297.5  9.29671775284e-18
8298.0  8.28046424487e-18
8298.5  1.02675880578e-17
8299.0  1.10859060801e-17
8299.5  1.39096212429e-17
8300.0  1.46923455909e-17
8300.5  1.60982579825e-17
8301.0  1.48876000961e-17
8301.5  1.42685740128e-17
8302.0  1.47509513636e-17
8302.5  1.38158692327e-17
8303.0  1.12159465025e-17
8303.5  1.20285950673e-17
8304.0  1.26388859542e-17
8304.5  1.36778125756e-17
8305.0  1.38300845172e-17
8305.5  1.38348461588e-17
8306.0  1.41103418848e-17
8306.5  1.44068693174e-17
8307.0  1.47672083105e-17
8307.5  1.50469625855e-17
8308.0  1.68669342817e-17
8308.5  1.66883146326e-17
8309.0  1.6406503314e-17
8309.5  1.53760925036e-17
8310.0  1.49284615939e-17
8310.5  1.34481217953e-17
8311.0  1.36953287361e-17
8311.5  1.4262653728e-17
8312.0  1.45350208026e-17
8312.5  1.47148764797e-17
8313.0  1.44518346705e-17
8313.5  1.3913775267e-17
8314.0  1.19984304109e-17
8314.5  1.11957348712e-17
8315.0  1.0440670394e-17
8315.5  1.19007004825e-17
8316.0  1.26019442072e-17
8316.5  1.53047123589e-17
8317.0  1.58809141122e-17
8317.5  1.66572510236e-17
8318.0  1.5060724816e-17
8318.5  1.43923901377e-17
8319.0  1.21448605313e-17
8319.5  1.25661823664e-17
8320.0  1.33993882285e-17
8320.5  1.35488174477e-17
8321.0  1.36324040604e-17
8321.5  1.32371312766e-17
8322.0  1.28850059682e-17
8322.5  1.18824572064e-17
8323.0  1.23576024237e-17
8323.5  1.27466355189e-17
8324.0  1.17936793606e-17
8324.5  1.17553805299e-17
8325.0  1.2452040451e-17
8325.5  1.28923010237e-17
8326.0  1.341073483e-17
8326.5  1.41653401317e-17
8327.0  1.44470709243e-17
8327.5  1.51679656864e-17
8328.0  1.56073070948e-17
8328.5  1.63616780474e-17
8329.0  1.77577759576e-17
8329.5  1.84309314045e-17
8330.0  1.76303478734e-17
8330.5  1.61296138957e-17
8331.0  1.23295424917e-17
8331.5  1.18336834667e-17
8332.0  1.14767548138e-17
8332.5  1.16072223619e-17
8333.0  1.15046236712e-17
8333.5  1.10170603989e-17
8334.0  1.08876659178e-17
8334.5  1.07548292098e-17
8335.0  1.23001715271e-17
8335.5  1.26715505694e-17
8336.0  1.25134286672e-17
8336.5  1.30025337151e-17
8337.0  1.37309024731e-17
8337.5  1.43203021563e-17
8338.0  1.45525231973e-17
8338.5  1.39327965581e-17
8339.0  1.35689593993e-17
8339.5  1.27843010611e-17
8340.0  1.10713746231e-17
8340.5  1.00039185761e-17
8341.0  1.99930571173e-17
8341.5  2.03875805936e-17
8342.0  1.87632263843e-17
8342.5  1.70913483251e-17
8343.0  1.55887589088e-17
8343.5  1.36653491013e-17
8344.0  1.33080814449e-17
8344.5  1.35818144482e-17
8345.0  1.63693665544e-17
8345.5  1.99666430337e-17
8346.0  2.03605697106e-17
8346.5  2.02051440433e-17
8347.0  1.38308175054e-17
8347.5  1.09185265218e-17
8348.0  5.43677151902e-18
8348.5  6.4390770308e-18
8349.0  6.97790528791e-18
8349.5  9.11853065873e-18
8350.0  1.05693659121e-17
8350.5  1.44701222152e-17
8351.0  1.42954946417e-17
8351.5  1.41584859489e-17
8352.0  1.68778587832e-17
8352.5  1.69375302391e-17
8353.0  1.5086004626e-17
8353.5  1.58764194419e-17
8354.0  1.67679049362e-17
8354.5  1.83095321201e-17
8355.0  1.89755131097e-17
8355.5  2.15322774783e-17
8356.0  1.95757404459e-17
8356.5  1.6382415572e-17
8357.0  1.49925153194e-17
8357.5  1.43507746507e-17
8358.0  1.56621810453e-17
8358.5  1.6398106869e-17
8359.0  1.81499063057e-17
8359.5  1.81334809893e-17
8360.0  1.81243219849e-17
8360.5  1.80416872879e-17
8361.0  1.77983431862e-17
8361.5  1.6847708413e-17
8362.0  1.68499526823e-17
8362.5  1.68523928669e-17
8363.0  1.4711902794e-17
8363.5  1.42443301406e-17
8364.0  1.45754841737e-17
8364.5  1.44539082463e-17
8365.0  1.42790123159e-17
8365.5  1.41652885707e-17
8366.0  1.40901065303e-17
8366.5  1.24716003976e-17
8367.0  1.35974043635e-17
8367.5  1.5944999852e-17
8368.0  1.6518413397e-17
8368.5  1.6862245818e-17
8369.0  1.71808894299e-17
8369.5  1.69065469125e-17
8370.0  1.59155331026e-17
8370.5  1.52505625506e-17
8371.0  1.46777315503e-17
8371.5  1.47639726643e-17
8372.0  1.51061104428e-17
8372.5  1.70275578803e-17
8373.0  1.63025440425e-17
8373.5  1.54044054471e-17
8374.0  1.43039227091e-17
8374.5  1.39173576685e-17
8375.0  1.35194176512e-17
8375.5  1.33267832234e-17
8376.0  1.29776338958e-17
8376.5  1.19999513346e-17
8377.0  1.1498138305e-17
8377.5  1.27638987934e-17
8378.0  1.32030279457e-17
8378.5  1.42749449748e-17
8379.0  1.5137161685e-17
8379.5  1.57855731079e-17
8380.0  1.70186649317e-17
8380.5  1.69659318189e-17
8381.0  1.58997657187e-17
8381.5  1.40061296566e-17
8382.0  1.19607396554e-17
8382.5  1.0539391159e-17
8383.0  1.03650258447e-17
8383.5  1.26455035825e-17
8384.0  1.43333755332e-17
8384.5  1.6965258666e-17
8385.0  1.81972839824e-17
8385.5  1.87359778922e-17
8386.0  1.37318084312e-17
8386.5  1.32642828119e-17
8387.0  1.22148246268e-17
8387.5  1.41779688912e-17
8388.0  1.54607009853e-17
8388.5  1.61933846813e-17
8389.0  1.6515535754e-17
8389.5  1.74592360031e-17
8390.0  1.697310972e-17
8390.5  1.65137981675e-17
8391.0  1.64004723332e-17
8391.5  1.65119817054e-17
8392.0  1.75429623516e-17
8392.5  1.75270658671e-17
8393.0  1.75086365755e-17
8393.5  1.57244545417e-17
8394.0  1.49873924872e-17
8394.5  1.29373202265e-17
8395.0  1.39658277092e-17
8395.5  1.60180631734e-17
8396.0  1.91291480746e-17
8396.5  2.08924469664e-17
8397.0  2.30876193384e-17
8397.5  2.25663794849e-17
8398.0  2.05458638882e-17
8398.5  2.03576437716e-17
8399.0  2.02019151942e-17
8399.5  1.85950565544e-17
8400.0  1.84300208128e-17
8400.5  1.90774340375e-17
8401.0  2.05198752443e-17
8401.5  2.22288674379e-17
8402.0  2.41688319687e-17
8402.5  2.41276913778e-17
8403.0  1.47151550578e-17
8403.5  1.28289097364e-17
8404.0  9.58794017936e-18
8404.5  1.20810453542e-17
8405.0  1.33028629345e-17
8405.5  1.44751015649e-17
8406.0  1.53326328302e-17
8406.5  1.74794216143e-17
8407.0  1.79538181729e-17
8407.5  1.82966700777e-17
8408.0  1.925010798e-17
8408.5  1.91393262455e-17
8409.0  1.81132740952e-17
8409.5  1.76286526199e-17
8410.0  1.71268375492e-17
8410.5  1.50998678019e-17
8411.0  1.47509918642e-17
8411.5  1.63380050746e-17
8412.0  1.7885591363e-17
8412.5  2.01923598563e-17
8413.0  2.02201402778e-17
8413.5  2.02195412562e-17
8414.0  1.82788600628e-17
8414.5  1.75134606796e-17
8415.0  1.58137197042e-17
8415.5  1.50154810482e-17
8416.0  1.45170277009e-17
8416.5  1.55771537705e-17
8417.0  1.62569061986e-17
8417.5  1.83023727854e-17
8418.0  1.69628209773e-17
8418.5  1.57501168531e-17
8419.0  1.47422066357e-17
8419.5  1.48532645245e-17
8420.0  1.69451088501e-17
8420.5  1.75194341982e-17
8421.0  1.82640976719e-17
8421.5  1.85245339364e-17
8422.0  1.85994367409e-17
8422.5  1.81192412299e-17
8423.0  1.8069222984e-17
8423.5  1.79692633857e-17
8424.0  1.72741420657e-17
8424.5  1.68989831364e-17
8425.0  1.49601701454e-17
8425.5  1.47331527949e-17
8426.0  1.43507885843e-17
8426.5  1.47618376725e-17
8427.0  1.50872679061e-17
8427.5  1.9585142831e-17
8428.0  1.94475754323e-17
8428.5  1.50990650002e-17
8429.0  1.54408104927e-17
8429.5  1.5827891661e-17
8430.0  1.75392010116e-17
8430.5  1.81118415969e-17
8431.0  1.89309839006e-17
8431.5  1.97033075278e-17
8432.0  2.09701217103e-17
8432.5  2.37567081354e-17
8433.0  2.50540527801e-17
8433.5  1.78380424545e-17
8434.0  1.65518760258e-17
8434.5  1.36513990182e-17
8435.0  1.63762338434e-17
8435.5  1.825113598e-17
8436.0  1.65319079759e-17
8436.5  1.64887561951e-17
8437.0  1.71328709533e-17
8437.5  1.70091782949e-17
8438.0  1.6886472595e-17
8438.5  1.84756508031e-17
8439.0  1.87542322981e-17
8439.5  1.79249764486e-17
8440.0  1.73142214307e-17
8440.5  1.64463134073e-17
8441.0  1.60068319617e-17
8441.5  1.58592203249e-17
8442.0  1.73676865646e-17
8442.5  1.72827405976e-17
8443.0  1.7109172798e-17
8443.5  1.70580207404e-17
8444.0  1.702629707e-17
8444.5  1.61050168786e-17
8445.0  1.60344017038e-17
8445.5  1.60384062619e-17
8446.0  1.56295025279e-17
8446.5  1.52756877502e-17
8447.0  1.48420600004e-17
8447.5  1.48938293864e-17
8448.0  1.57044426371e-17
8448.5  1.69978053447e-17
8449.0  1.86049724876e-17
8449.5  1.77635019565e-17
8450.0  1.74549462588e-17
8450.5  1.69276740802e-17
8451.0  1.67874352294e-17
8451.5  1.65306408289e-17
8452.0  1.70616863785e-17
8452.5  1.73394860677e-17
8453.0  1.73950923754e-17
8453.5  1.76466799819e-17
8454.0  1.83223556765e-17
8454.5  1.83741194475e-17
8455.0  1.84158717074e-17
8455.5  1.63093611858e-17
8456.0  1.58064499725e-17
8456.5  1.48630124436e-17
8457.0  1.57737203397e-17
8457.5  1.67618616437e-17
8458.0  1.65074505716e-17
8458.5  1.63205898587e-17
8459.0  1.50247441842e-17
8459.5  1.45539910727e-17
8460.0  1.3811376466e-17
8460.5  1.54458373828e-17
8461.0  1.61750974576e-17
8461.5  1.41513982446e-17
8462.0  1.49587229158e-17
8462.5  1.68485166672e-17
8463.0  1.95213108369e-17
8463.5  2.12835572434e-17
8464.0  2.14249240115e-17
8464.5  2.17814911867e-17
8465.0  2.30409904719e-17
8465.5  2.29014744172e-17
8466.0  2.27691784091e-17
8466.5  2.132997824e-17
8467.0  2.10460508016e-17
8467.5  2.12914540886e-17
8468.0  2.2272851661e-17
8468.5  2.36053204564e-17
8469.0  1.66329487514e-17
8469.5  1.40096809291e-17
8470.0  1.37815437668e-17
8470.5  1.48035291515e-17
8471.0  1.68400160353e-17
8471.5  1.80807961914e-17
8472.0  1.878852633e-17
8472.5  1.93954990591e-17
8473.0  1.93390385844e-17
8473.5  1.90400207692e-17
8474.0  1.93560613704e-17
8474.5  1.96175772366e-17
8475.0  1.82335057539e-17
8475.5  1.78927064201e-17
8476.0  1.73496469395e-17
8476.5  1.78825870816e-17
8477.0  1.85141145013e-17
8477.5  1.98879277829e-17
8478.0  2.01604452784e-17
8478.5  1.78382806665e-17
8479.0  1.74596978596e-17
8479.5  1.68081222669e-17
8480.0  1.63357221907e-17
8480.5  1.61047003695e-17
8481.0  1.66204017704e-17
8481.5  1.6569230596e-17
8482.0  1.63997452139e-17
8482.5  1.65653943409e-17
8483.0  1.66852039862e-17
8483.5  1.779042549e-17
8484.0  1.80745892875e-17
8484.5  1.86744626271e-17
8485.0  1.83738985282e-17
8485.5  1.80629529259e-17
8486.0  1.71179185288e-17
8486.5  1.69206124652e-17
8487.0  1.73334091926e-17
8487.5  1.79010610842e-17
8488.0  1.87454760361e-17
8488.5  1.77611763293e-17
8489.0  1.73503489259e-17
8489.5  1.72556282153e-17
8490.0  1.78471235554e-17
8490.5  1.91486250517e-17
8491.0  2.10083687816e-17
8491.5  2.21728997222e-17
8492.0  2.14734648429e-17
8492.5  2.13022775329e-17
8493.0  2.091067288e-17
8493.5  2.09488052175e-17
8494.0  2.09836112168e-17
8494.5  2.09584767468e-17
8495.0  2.08943160818e-17
8495.5  2.04914450538e-17
8496.0  2.06174716903e-17
8496.5  2.07795570895e-17
8497.0  2.00271237559e-17
8497.5  1.9770015025e-17
8498.0  1.99156809602e-17
8498.5  1.99476226516e-17
8499.0  2.00050825947e-17
8499.5  1.82971690977e-17
8500.0  1.73759646189e-17
8500.5  1.51248630953e-17
8501.0  1.63648941386e-17
8501.5  2.0285238626e-17
8502.0  2.19411148091e-17
8502.5  2.32447911988e-17
8503.0  2.44098750686e-17
8503.5  2.36566521631e-17
8504.0  1.89507059137e-17
8504.5  1.85287310685e-17
8505.0  1.80523158899e-17
8505.5  1.94282117291e-17
8506.0  2.01944994263e-17
8506.5  2.4547508584e-17
8507.0  2.3783381133e-17
8507.5  2.25357432861e-17
8508.0  1.87008440487e-17
8508.5  1.6926301817e-17
8509.0  1.58248614444e-17
8509.5  1.66231133968e-17
8510.0  1.86069940172e-17
8510.5  2.02098653124e-17
8511.0  2.13073319452e-17
8511.5  2.2474553595e-17
8512.0  2.23905975796e-17
8512.5  2.15158365746e-17
8513.0  2.10481343577e-17
8513.5  2.0588138173e-17
8514.0  2.10169066147e-17
8514.5  2.10909616872e-17
8515.0  2.08457407269e-17
8515.5  2.07399946193e-17
8516.0  2.05890053287e-17
8516.5  1.94775679096e-17
8517.0  1.90245214113e-17
8517.5  1.81617158848e-17
8518.0  1.84025545562e-17
8518.5  1.88987478782e-17
8519.0  1.99997205964e-17
8519.5  2.06544649415e-17
8520.0  2.22704588073e-17
8520.5  2.2205150535e-17
8521.0  2.15915905137e-17
8521.5  2.16029115541e-17
8522.0  2.16137707439e-17
8522.5  2.01112303515e-17
8523.0  1.9576029252e-17
8523.5  1.80622470727e-17
8524.0  1.81820271614e-17
8524.5  1.83278668569e-17
8525.0  1.86983408245e-17
8525.5  1.8789440266e-17
8526.0  1.81919714191e-17
8526.5  1.83642288614e-17
8527.0  1.866673591e-17
8527.5  1.95762076108e-17
8528.0  2.0043258912e-17
8528.5  2.10365349312e-17
8529.0  2.05814088354e-17
8529.5  1.92393766593e-17
8530.0  1.91766355064e-17
8530.5  1.91313726171e-17
8531.0  2.04719870549e-17
8531.5  2.0994030005e-17
8532.0  2.24934975885e-17
8532.5  2.18015258951e-17
8533.0  2.10602580648e-17
8533.5  2.15554003887e-17
8534.0  2.18095023275e-17
8534.5  2.29816811237e-17
8535.0  2.41253123558e-17
8535.5  2.58850768773e-17
8536.0  2.57274047832e-17
8536.5  2.56619441584e-17
8537.0  2.52758624217e-17
8537.5  2.4113617874e-17
8538.0  2.14432722746e-17
8538.5  2.05339812764e-17
8539.0  1.99473360745e-17
8539.5  2.25328623113e-17
8540.0  2.29359951855e-17
8540.5  2.34752167371e-17
8541.0  2.35003804902e-17
8541.5  2.352414979e-17
8542.0  2.17697928432e-17
8542.5  2.11488619118e-17
8543.0  1.94519780023e-17
8543.5  1.90168449611e-17
8544.0  1.84341062483e-17
8544.5  1.99873818791e-17
8545.0  2.06303995087e-17
8545.5  2.25642881239e-17
8546.0  2.3216618388e-17
8546.5  2.44869287123e-17
8547.0  2.53084800789e-17
8547.5  2.57698634978e-17
8548.0  2.48419066116e-17
8548.5  2.47325540591e-17
8549.0  2.45516822775e-17
8549.5  2.47826887813e-17
8550.0  2.49717080762e-17
8550.5  2.45636442107e-17
8551.0  2.46172439226e-17
8551.5  2.52347141203e-17
8552.0  2.41023671086e-17
8552.5  2.27859927342e-17
8553.0  2.13672991309e-17
8553.5  2.10858235392e-17
8554.0  2.30351589973e-17
8554.5  2.40761097228e-17
8555.0  2.58187961429e-17
8555.5  2.55011168423e-17
8556.0  2.53551469504e-17
8556.5  2.37565157569e-17
8557.0  2.35553635656e-17
8557.5  2.31131099555e-17
8558.0  2.39401118912e-17
8558.5  2.45253154949e-17
8559.0  2.68891614606e-17
8559.5  2.69089370118e-17
8560.0  2.57527080393e-17
8560.5  2.56513836795e-17
8561.0  2.55488375656e-17
8561.5  2.47356542884e-17
8562.0  2.43764949454e-17
8562.5  2.29712607659e-17
8563.0  2.30417420688e-17
8563.5  2.31393690387e-17
8564.0  2.37544786708e-17
8564.5  2.40435616603e-17
8565.0  2.62590566585e-17
8565.5  2.6814769929e-17
8566.0  2.79918067217e-17
8566.5  2.71719854629e-17
8567.0  2.66772748643e-17
8567.5  2.59089952844e-17
8568.0  2.59999728357e-17
8568.5  2.64958007173e-17
8569.0  2.66894200548e-17
8569.5  2.68601052057e-17
8570.0  2.60026530491e-17
8570.5  2.58552323126e-17
8571.0  2.59551836567e-17
8571.5  2.53253544919e-17
8572.0  2.45315592458e-17
8572.5  2.49752037265e-17
8573.0  2.51135031732e-17
8573.5  2.48182771424e-17
8574.0  2.46128698065e-17
8574.5  2.42329957274e-17
8575.0  2.457899192e-17
8575.5  2.47615460314e-17
8576.0  2.63991130561e-17
8576.5  2.66900301254e-17
8577.0  2.73063243183e-17
8577.5  2.69924097408e-17
8578.0  2.67541095534e-17
8578.5  2.80750231691e-17
8579.0  2.85813501326e-17
8579.5  3.00390794564e-17
8580.0  2.93659094346e-17
8580.5  2.86308934931e-17
8581.0  2.79095302097e-17
8581.5  2.76410317698e-17
8582.0  2.6899843315e-17
8582.5  2.63175063571e-17
8583.0  2.5400221578e-17
8583.5  2.53836808372e-17
8584.0  2.53778402654e-17
8584.5  2.87259681306e-17
8585.0  2.86216209872e-17
8585.5  2.83408453712e-17
8586.0  2.6936604126e-17
8586.5  2.60126140192e-17
8587.0  2.58413873722e-17
8587.5  2.62422239464e-17
8588.0  2.78102885892e-17
8588.5  2.71724832924e-17
8589.0  2.65683258279e-17
8589.5  2.64204406727e-17
8590.0  2.63652119678e-17
8590.5  2.6190433649e-17
8591.0  2.5493245994e-17
8591.5  2.4545468753e-17
8592.0  2.46832861876e-17
8592.5  2.4828540193e-17
8593.0  2.76828409382e-17
8593.5  2.81303820421e-17
8594.0  2.90167205645e-17
8594.5  2.89778863721e-17
8595.0  2.89574228319e-17
8595.5  2.83172607408e-17
8596.0  2.82445303395e-17
8596.5  2.81358198432e-17
8597.0  2.68624375748e-17
8597.5  2.58165655998e-17
8598.0  2.57884816199e-17
8598.5  2.60966616272e-17
8599.0  2.77778222528e-17
8599.5  2.79975289795e-17
8600.0  2.82553066159e-17
8600.5  2.67174878175e-17
8601.0  2.63278787365e-17
8601.5  2.75215416503e-17
8602.0  2.77985474698e-17
8602.5  2.8266899857e-17
8603.0  2.81756885941e-17
8603.5  2.81338189087e-17
8604.0  2.89234190219e-17
8604.5  2.82474012367e-17
8605.0  2.64634176948e-17
8605.5  2.57613920436e-17
8606.0  2.52634508173e-17
8606.5  2.64655761398e-17
8607.0  2.70291408168e-17
8607.5  2.87559358415e-17
8608.0  2.92715089474e-17
8608.5  2.97970290578e-17
8609.0  2.85703747314e-17
8609.5  2.84153228239e-17
8610.0  2.97414369061e-17
8610.5  2.99157402104e-17
8611.0  3.01687497247e-17
8611.5  2.96902091567e-17
8612.0  2.94830041786e-17
8612.5  2.84612126593e-17
8613.0  2.85725389074e-17
8613.5  2.8808379538e-17
8614.0  2.90597548077e-17
8614.5  2.92149010533e-17
8615.0  2.96127981079e-17
8615.5  2.91881033446e-17
8616.0  2.76271854293e-17
8616.5  2.80995750414e-17
8617.0  2.85169615916e-17
8617.5  2.81294256246e-17
8618.0  2.82123424426e-17
8618.5  2.92000968755e-17
8619.0  2.82683661884e-17
8619.5  2.70903869151e-17
8620.0  2.7411392687e-17
8620.5  2.76283876686e-17
8621.0  2.96995832065e-17
8621.5  2.90420661717e-17
8622.0  2.78337498952e-17
8622.5  2.84762683765e-17
8623.0  2.88131707225e-17
8623.5  2.84372018597e-17
8624.0  2.73968716293e-17
8624.5  2.45305882211e-17
8625.0  2.51701142241e-17
8625.5  2.56585665379e-17
8626.0  2.99869145516e-17
8626.5  3.08939909136e-17
8627.0  3.21432773245e-17
8627.5  2.96689120063e-17
8628.0  2.69646696234e-17
8628.5  2.81176531069e-17
8629.0  2.8530211093e-17
8629.5  2.94966470834e-17
8630.0  3.0464714418e-17
8630.5  3.19873656653e-17
8631.0  3.17551385209e-17
8631.5  3.1652419243e-17
8632.0  3.28283120479e-17
8632.5  3.2300605264e-17
8633.0  3.10535299771e-17
8633.5  3.26939014461e-17
8634.0  3.37741382086e-17
8634.5  3.38323651173e-17
8635.0  3.30951812061e-17
8635.5  3.03003953165e-17
8636.0  3.03040165903e-17
8636.5  3.03077288528e-17
8637.0  3.36013197996e-17
8637.5  3.43145201978e-17
8638.0  3.41439524069e-17
8638.5  3.1735848559e-17
8639.0  2.8474672833e-17
8639.5  2.68662751869e-17
8640.0  2.62171414985e-17
8640.5  2.46741786499e-17
8641.0  2.5251003493e-17
8641.5  2.63897042034e-17
8642.0  2.81367521523e-17
8642.5  2.91231416992e-17
8643.0  2.97757037229e-17
8643.5  3.0255326675e-17
8644.0  3.15947690473e-17
8644.5  3.11508423073e-17
8645.0  3.0788329979e-17
8645.5  3.1416651562e-17
8646.0  3.13956240095e-17
8646.5  3.07037606152e-17
8647.0  3.05746271383e-17
8647.5  3.04233511606e-17
8648.0  3.26935913355e-17
8648.5  3.3476965013e-17
8649.0  3.46427142965e-17
8649.5  3.34152689271e-17
8650.0  3.13458014111e-17
8650.5  3.20395016492e-17
8651.0  3.23707267154e-17
8651.5  3.33593238557e-17
8652.0  3.36398578534e-17
8652.5  3.43017817515e-17
8653.0  3.40855396362e-17
8653.5  3.39316343583e-17
8654.0  3.46205828091e-17
8654.5  3.43675150707e-17
8655.0  3.29821491114e-17
8655.5  3.25336680436e-17
8656.0  3.20813986197e-17
8656.5  3.09490280084e-17
8657.0  3.11355085086e-17
8657.5  3.51354185053e-17
8658.0  3.470490722e-17
8658.5  3.40862258468e-17
8659.0  3.07852147728e-17
8659.5  2.94641035302e-17
8660.0  3.02756216116e-17
8660.5  3.17719422326e-17
8661.0  3.49583640723e-17
8661.5  3.34778026709e-17
8662.0  3.25820494031e-17
8662.5  3.35547514538e-17
8663.0  3.42654357086e-17
8663.5  3.63909520239e-17
8664.0  3.52521905162e-17
8664.5  3.42612193153e-17
8665.0  3.0787014115e-17
8665.5  3.04388985216e-17
8666.0  3.23959143593e-17
8666.5  3.37442798944e-17
8667.0  3.54214924528e-17
8667.5  3.80143447349e-17
8668.0  3.86657449931e-17
8668.5  3.48756521543e-17
8669.0  3.27335987701e-17
8669.5  2.88765152987e-17
8670.0  2.82559491256e-17
8670.5  2.79374229549e-17
8671.0  3.29446880578e-17
8671.5  3.36999716002e-17
8672.0  3.52555458144e-17
8672.5  3.64009771225e-17
8673.0  3.72600544156e-17
8673.5  3.76667608246e-17
8674.0  3.75048074313e-17
8674.5  3.64869882347e-17
8675.0  3.4431790006e-17
8675.5  3.22305504268e-17
8676.0  3.01170522274e-17
8676.5  2.96746744481e-17
8677.0  3.09660315342e-17
8677.5  3.21238214163e-17
8678.0  3.3902071678e-17
8678.5  3.36742483516e-17
8679.0  3.35788919821e-17
8679.5  3.34581863117e-17
8680.0  3.33537899779e-17
8680.5  3.31080953454e-17
8681.0  3.39734837415e-17
8681.5  3.45318063428e-17
8682.0  3.52018568596e-17
8682.5  3.4980974358e-17
8683.0  3.39330460066e-17
8683.5  3.29198916363e-17
8684.0  3.19854722646e-17
8684.5  3.38486941893e-17
8685.0  3.44368154565e-17
8685.5  3.57054553775e-17
8686.0  3.55272293926e-17
8686.5  3.52900080778e-17
8687.0  3.31118517782e-17
8687.5  3.23865709578e-17
8688.0  3.37764205734e-17
8688.5  3.44420179234e-17
8689.0  3.5713901704e-17
8689.5  3.51196376676e-17
8690.0  3.47967480266e-17
8690.5  3.18288958381e-17
8691.0  3.18690158151e-17
8691.5  3.24363813831e-17
8692.0  3.16643249255e-17
8692.5  3.10524900164e-17
8693.0  3.20152295469e-17
8693.5  3.24298125984e-17
8694.0  3.37310310313e-17
8694.5  3.44975230908e-17
8695.0  3.53648793521e-17
8695.5  3.39863712061e-17
8696.0  3.36119170813e-17
8696.5  3.39677167295e-17
8697.0  3.37270543912e-17
8697.5  3.33333617909e-17
8698.0  3.26631671463e-17
8698.5  3.23541226435e-17
8699.0  3.19215252253e-17
8699.5  3.29296342076e-17
8700.0  3.53901237891e-17
8700.5  3.62993721538e-17
8701.0  3.69168932246e-17
8701.5  3.62970597777e-17
8702.0  3.59219596465e-17
8702.5  3.47241441907e-17
8703.0  3.46688053837e-17
8703.5  3.46146026129e-17
8704.0  3.44271385932e-17
8704.5  3.45722887067e-17
8705.0  3.60474377326e-17
8705.5  3.51758506786e-17
8706.0  3.39642508843e-17
8706.5  3.35783114675e-17
8707.0  3.34022271489e-17
8707.5  3.24455488364e-17
8708.0  3.24801052917e-17
8708.5  3.25541898712e-17
8709.0  3.1252894166e-17
8709.5  3.04979677376e-17
8710.0  2.92001969179e-17
8710.5  2.91923773709e-17
8711.0  2.94497164124e-17
8711.5  3.03864432177e-17
8712.0  3.11679755926e-17
8712.5  3.04391314948e-17
8713.0  3.03396113897e-17
8713.5  3.05266554977e-17
8714.0  3.0520732347e-17
8714.5  3.05145966127e-17
8715.0  3.04471682959e-17
8715.5  3.04205197745e-17
8716.0  3.03899708177e-17
8716.5  3.13467889733e-17
8717.0  3.29952905376e-17
8717.5  3.29581025628e-17
8718.0  3.29369268244e-17
8718.5  3.36103790726e-17
8719.0  3.36957032994e-17
8719.5  3.38811158259e-17
8720.0  3.39779285592e-17
8720.5  3.40454787409e-17
8721.0  3.43703833519e-17
8721.5  3.43992397226e-17
8722.0  3.43618553588e-17
8722.5  3.39439717973e-17
8723.0  3.35172855767e-17
8723.5  3.39411339555e-17
8724.0  3.37116286719e-17
8724.5  3.07893166152e-17
8725.0  3.07076213751e-17
8725.5  3.05904950735e-17
8726.0  3.26960149066e-17
8726.5  3.35714772113e-17
8727.0  3.48809246622e-17
8727.5  3.43741765367e-17
8728.0  3.32918058376e-17
8728.5  3.32748972293e-17
8729.0  3.32630366533e-17
8729.5  3.23128287023e-17
8730.0  3.23145596384e-17
8730.5  3.2585697599e-17
8731.0  3.21409476767e-17
8731.5  3.17513418942e-17
8732.0  3.22621277927e-17
8732.5  3.2169657134e-17
8733.0  3.1011567445e-17
8733.5  3.16248466135e-17
8734.0  3.23910827609e-17
8734.5  3.34069128886e-17
8735.0  3.37261304732e-17
8735.5  3.33561849769e-17
8736.0  3.29295686935e-17
8736.5  3.21609217571e-17
8737.0  3.30980956921e-17
8737.5  3.35797726488e-17
8738.0  3.29611467707e-17
8738.5  3.25687808158e-17
8739.0  3.15615267202e-17
8739.5  3.17864671974e-17
8740.0  3.19549114482e-17
8740.5  3.29783176001e-17
8741.0  3.27863653744e-17
8741.5  3.12481647589e-17
8742.0  3.05970531921e-17
8742.5  2.99021188208e-17
8743.0  2.97359083568e-17
8743.5  2.99504107797e-17
8744.0  3.25184128819e-17
8744.5  3.31127276074e-17
8745.0  3.40208831062e-17
8745.5  3.48335709992e-17
8746.0  3.51793734661e-17
8746.5  3.36850397806e-17
8747.0  3.34045481455e-17
8747.5  3.27691362038e-17
8748.0  3.08571829223e-17
8748.5  2.96410560754e-17
8749.0  2.91070789184e-17
8749.5  2.94919513363e-17
8750.0  3.10368959457e-17
8750.5  3.25434983348e-17
8751.0  3.39189955859e-17
8751.5  3.3082053728e-17
8752.0  3.27137464949e-17
8752.5  3.1416783564e-17
8753.0  3.21173258021e-17
8753.5  3.30277820822e-17
8754.0  3.25881236444e-17
8754.5  3.23489857192e-17
8755.0  3.0421755211e-17
8755.5  3.16009580959e-17
8756.0  3.38226275852e-17
8756.5  3.47400663773e-17
8757.0  3.52348798757e-17
8757.5  3.60786137192e-17
8758.0  3.63818141366e-17
8758.5  3.71303762253e-17
8759.0  3.6893017372e-17
8759.5  3.67087744159e-17
8760.0  3.42220123035e-17
8760.5  3.41853237669e-17
8761.0  3.5871087714e-17
8761.5  3.60951810628e-17
8762.0  3.6343216766e-17
8762.5  3.87636626842e-17
8763.0  3.89508643457e-17
8763.5  3.33165750248e-17
8764.0  3.10795026218e-17
8764.5  2.75212275959e-17
8765.0  2.87251608938e-17
8765.5  2.92656011351e-17
8766.0  2.90689238926e-17
8766.5  2.83168634162e-17
8767.0  2.65491672987e-17
8767.5  2.89478988573e-17
8768.0  3.05326890376e-17
8768.5  3.27616709359e-17
8769.0  3.2626974694e-17
8769.5  3.12578025064e-17
8770.0  3.03505331009e-17
8770.5  2.94920150354e-17
8771.0  3.03477289651e-17
8771.5  2.99995750176e-17
8772.0  2.61474160115e-17
8772.5  2.81945440769e-17
8773.0  3.09543585314e-17
8773.5  2.9754763714e-17
8774.0  2.95705006959e-17
8774.5  3.70707629239e-17
8775.0  3.74313591381e-17
8775.5  3.81458144601e-17
8776.0  3.83009744145e-17
8776.5  3.83835027826e-17
8777.0  3.64464600927e-17
8777.5  3.67548649296e-17
8778.0  3.80272480578e-17
8778.5  3.8421414376e-17
8779.0  3.87372655998e-17
8779.5  3.61164586513e-17
8780.0  3.58072936034e-17
8780.5  3.64735065874e-17
8781.0  3.62352852376e-17
8781.5  3.59638632831e-17
8782.0  3.08674599622e-17
8782.5  2.92984909358e-17
8783.0  2.8728432332e-17
8783.5  2.98623893071e-17
8784.0  3.1728997253e-17
8784.5  3.18298414078e-17
8785.0  3.18769368367e-17
8785.5  2.97046565223e-17
8786.0  2.95027331172e-17
8786.5  2.90823301055e-17
8787.0  2.85298891008e-17
8787.5  2.8154381388e-17
8788.0  2.95533368703e-17
8788.5  2.92178451496e-17
8789.0  2.72594823618e-17
8789.5  2.7796874643e-17
8790.0  2.83214274716e-17
8790.5  3.11651176754e-17
8791.0  3.19028349656e-17
8791.5  3.24229616286e-17
8792.0  3.15463941773e-17
8792.5  3.0325243484e-17
8793.0  2.98730652982e-17
8793.5  2.97543256628e-17
8794.0  3.15358703839e-17
8794.5  3.12676293201e-17
8795.0  3.07142166266e-17
8795.5  3.08975869616e-17
8796.0  3.10074716281e-17
8796.5  3.24158732043e-17
8797.0  3.20654516309e-17
8797.5  3.06685741395e-17
8798.0  3.00388262998e-17
8798.5  2.95187482317e-17
8799.0  2.91419645816e-17
8799.5  2.92696862965e-17
8800.0  3.02935678391e-17
8800.5  3.00421844836e-17
8801.0  2.97444505713e-17
8801.5  3.02956394311e-17
8802.0  3.04330986051e-17
8802.5  2.99273048661e-17
8803.0  3.00289362335e-17
8803.5  3.01969488306e-17
8804.0  3.09443683474e-17
8804.5  3.13034986165e-17
8805.0  3.21242850024e-17
8805.5  3.19380560999e-17
8806.0  3.14251138035e-17
8806.5  3.09631503949e-17
8807.0  3.06389692475e-17
8807.5  3.0986239281e-17
8808.0  3.09729563346e-17
8808.5  3.0753214784e-17
8809.0  2.90969261573e-17
8809.5  2.74445164128e-17
8810.0  2.83565266818e-17
8810.5  2.86050859352e-17
8811.0  2.88482733249e-17
8811.5  2.89994851561e-17
8812.0  2.92160210119e-17
8812.5  2.93492318827e-17
8813.0  2.94031153663e-17
8813.5  2.958661535e-17
8814.0  2.95851136058e-17
8814.5  2.95868866932e-17
8815.0  3.05855938166e-17
8815.5  3.11715217203e-17
8816.0  3.01398736179e-17
8816.5  3.02243661968e-17
8817.0  3.07372132032e-17
8817.5  3.11976028045e-17
8818.0  3.15865227766e-17
8818.5  3.24686324525e-17
8819.0  3.23228352533e-17
8819.5  3.05985002754e-17
8820.0  2.90253038687e-17
8820.5  2.71376666896e-17
8821.0  2.47977769821e-17
8821.5  2.37978438827e-17
8822.0  1.99737659952e-17
8822.5  1.95841336351e-17
8823.0  1.89111091439e-17
8823.5  2.53906628947e-17
8824.0  2.85680046463e-17
8824.5  4.04211647714e-17
8825.0  3.88531782097e-17
8825.5  3.40287396788e-17
8826.0  3.28615817361e-17
8826.5  3.20310745551e-17
8827.0  3.38988587191e-17
8827.5  3.45101721015e-17
8828.0  3.60693684544e-17
8828.5  3.70282537929e-17
8829.0  3.80020954681e-17
8829.5  4.26889523445e-17
8830.0  4.19073538539e-17
8830.5  2.51634575806e-17
8831.0  2.22946767321e-17
8831.5  1.81427220608e-17
8832.0  2.66848919777e-17
8832.5  3.02262106733e-17
8833.0  3.58102488973e-17
8833.5  3.57944270907e-17
8834.0  3.574963896e-17
8834.5  3.57374385271e-17
8835.0  3.57341787402e-17
8835.5  3.62355683548e-17
8836.0  3.65688046464e-17
8836.5  3.75147296469e-17
8837.0  3.82935156486e-17
8837.5  3.89627403519e-17
8838.0  4.06922887191e-17
8838.5  4.05784842998e-17
8839.0  3.80024042484e-17
8839.5  3.51081571756e-17
8840.0  3.15832439618e-17
8840.5  2.82433488727e-17
8841.0  2.7193595073e-17
8841.5  2.76429625985e-17
8842.0  2.88872473309e-17
8842.5  3.10586963173e-17
8843.0  3.0699054191e-17
8843.5  3.05232759493e-17
8844.0  2.94412418856e-17
8844.5  2.8678563323e-17
8845.0  2.67556371444e-17
8845.5  2.70092209796e-17
8846.0  2.71934019774e-17
8846.5  2.77551967734e-17
8847.0  2.81968123331e-17
8847.5  2.97628339884e-17
8848.0  2.99036476788e-17
8848.5  3.00478275685e-17
8849.0  3.31881833965e-17
8849.5  3.39818192485e-17
8850.0  3.39435050738e-17
8850.5  3.35148617776e-17
8851.0  3.28869317959e-17
8851.5  3.37776574373e-17
8852.0  3.41342332372e-17
8852.5  3.36210087548e-17
8853.0  3.22874300257e-17
8853.5  2.94415105874e-17
8854.0  2.75211724138e-17
8854.5  2.63631128743e-17
8855.0  2.73602740538e-17
8855.5  2.79539425366e-17
8856.0  2.96562871117e-17
8856.5  2.83587948283e-17
8857.0  2.72383218048e-17
8857.5  2.70218349121e-17
8858.0  2.73660565038e-17
8858.5  2.96272678931e-17
8859.0  2.99823833977e-17
8859.5  3.04169063803e-17
8860.0  3.03129805246e-17
8860.5  3.02842901427e-17
8861.0  3.03488487457e-17
8861.5  2.996575614e-17
8862.0  2.92903619434e-17
8862.5  2.81069756436e-17
8863.0  2.75168913751e-17
8863.5  2.58710808377e-17
8864.0  2.62196283905e-17
8864.5  2.72612014286e-17
8865.0  2.96229762796e-17
8865.5  3.13360201504e-17
8866.0  3.09333787377e-17
8866.5  3.05273112736e-17
8867.0  2.89944173698e-17
8867.5  2.91305137039e-17
8868.0  2.92707878856e-17
8868.5  3.03746244346e-17
8869.0  3.08051856733e-17
8869.5  3.20956857197e-17
8870.0  3.21817743093e-17
8870.5  3.23049501063e-17
8871.0  2.96643898218e-17
8871.5  2.85135343078e-17
8872.0  2.32680340085e-17
8872.5  2.35515540543e-17
8873.0  2.41495449626e-17
8873.5  2.49934440953e-17
8874.0  2.55068731739e-17
8874.5  2.83516652283e-17
8875.0  2.86398581795e-17
8875.5  2.88409088911e-17
8876.0  2.93372447305e-17
8876.5  2.97677283085e-17
8877.0  3.03123719495e-17
8877.5  3.01625831407e-17
8878.0  2.86346277063e-17
8878.5  2.77046089041e-17
8879.0  2.65636114514e-17
8879.5  2.7412852165e-17
8880.0  2.74258058562e-17
8880.5  2.30847075447e-17
8881.0  2.27201437684e-17
8881.5  2.20740262082e-17
8882.0  1.99602332827e-17
8882.5  1.89087404564e-17
8883.0  2.17353160135e-17
8883.5  2.15353293994e-17
8884.0  2.07860511823e-17
8884.5  1.99192230338e-17
8885.0  1.92937414436e-17
8885.5  1.65557269125e-17
8886.0  1.57764162554e-17
8886.5  1.3955619737e-17
8887.0  1.59286251865e-17
8887.5  1.79507661283e-17
8888.0  2.28259336852e-17
8888.5  2.45039793351e-17
8889.0  2.83906144673e-17
8889.5  2.39342208385e-17
8890.0  1.74448534893e-17
8890.5  2.17838508224e-17
8891.0  2.35851580102e-17
8891.5  2.62232892758e-17
8892.0  2.67852711403e-17
8892.5  2.79769416805e-17
8893.0  2.84852464512e-17
8893.5  2.87898739853e-17
8894.0  3.03046931393e-17
8894.5  3.03358178069e-17
8895.0  3.0062873732e-17
8895.5  2.87019109493e-17
8896.0  2.75351775115e-17
8896.5  2.91204761567e-17
8897.0  2.95335153221e-17
8897.5  3.0211364236e-17
8898.0  2.99782110144e-17
8898.5  2.96955281291e-17
8899.0  3.03311887188e-17
8899.5  3.0719343416e-17
8900.0  3.35169143497e-17
8900.5  3.29656543096e-17
8901.0  3.20042212151e-17
8901.5  2.85521078052e-17
8902.0  2.68532907903e-17
8902.5  2.77006519772e-17
8903.0  2.71107626928e-17
8903.5  2.55124723359e-17
8904.0  2.53578896725e-17
8904.5  2.52514761181e-17
8905.0  2.79551660486e-17
8905.5  2.86581265018e-17
8906.0  3.01343777004e-17
8906.5  2.77540611222e-17
8907.0  2.53404684709e-17
8907.5  2.5600405518e-17
8908.0  2.6010800363e-17
8908.5  2.88368826833e-17
8909.0  2.81122868253e-17
8909.5  2.70606362018e-17
8910.0  2.64775708753e-17
8910.5  2.62434424153e-17
8911.0  2.55598532322e-17
8911.5  2.56562068423e-17
8912.0  2.58351859155e-17
8912.5  2.59170757434e-17
8913.0  2.59738051637e-17
8913.5  2.52698486624e-17
8914.0  2.41703597861e-17
8914.5  2.0762509982e-17
8915.0  2.00079451928e-17
8915.5  1.93715405753e-17
8916.0  3.38412627911e-17
8916.5  3.76239173497e-17
8917.0  4.40568446204e-17
8917.5  4.44938917687e-17
8918.0  4.50094566212e-17
8918.5  3.75001162191e-17
8919.0  3.49600943671e-17
8919.5  3.23494229995e-17
8920.0  3.50399209299e-17
8920.5  3.96226268576e-17
8921.0  4.68246197877e-17
8921.5  5.0309682997e-17
8922.0  4.87849749684e-17
8922.5  4.46726470224e-17
8923.0  3.43485163223e-17
8923.5  2.62243231239e-17
8924.0  2.05284481104e-17
8924.5  2.11438499574e-17
8925.0  2.19204829732e-17
8925.5  2.47918141953e-17
8926.0  2.44234480556e-17
8926.5  2.40573228476e-17
8927.0  2.38342922721e-17
8927.5  2.37355841793e-17
8928.0  2.34053146852e-17
8928.5  2.46038157481e-17
8929.0  2.6291720682e-17
8929.5  2.90898272729e-17
8930.0  3.02008926463e-17
8930.5  3.12674696254e-17
8931.0  3.02542504941e-17
8931.5  2.81969646451e-17
8932.0  2.70863359995e-17
8932.5  2.64461970979e-17
8933.0  2.89199464912e-17
8933.5  2.96424221945e-17
8934.0  3.13812481427e-17
8934.5  3.14285538553e-17
8935.0  3.14716680691e-17
8935.5  3.14448997688e-17
8936.0  3.15841465062e-17
8936.5  3.22983813898e-17
8937.0  3.18402650146e-17
8937.5  3.13052271787e-17
8938.0  2.79192055173e-17
8938.5  2.67683440982e-17
8939.0  2.49796637839e-17
8939.5  2.68082828403e-17
8940.0  2.98327011121e-17
8940.5  3.26875064302e-17
8941.0  3.40611653821e-17
8941.5  3.57115871511e-17
8942.0  3.50713834372e-17
8942.5  3.33505394424e-17
8943.0  3.16767679918e-17
8943.5  3.05522440009e-17
8944.0  3.2756785408e-17
8944.5  3.40184536326e-17
8945.0  3.7817425738e-17
8945.5  3.64099219756e-17
8946.0  3.50479350045e-17
8946.5  2.84523821793e-17
8947.0  2.65145923264e-17
8947.5  2.3078631862e-17
8948.0  2.39090610375e-17
8948.5  2.50281625437e-17
8949.0  2.8661993665e-17
8949.5  3.00655744804e-17
8950.0  2.99934290719e-17
8950.5  3.00660490535e-17
8951.0  3.01434835698e-17
8951.5  2.98805945225e-17
8952.0  2.97604520583e-17
8952.5  2.64534155482e-17
8953.0  2.60140673521e-17
8953.5  2.51638638183e-17
8954.0  2.66698278741e-17
8954.5  2.78861918074e-17
8955.0  4.04797832478e-17
8955.5  4.14237166424e-17
8956.0  3.56195544433e-17
8956.5  3.40843337032e-17
8957.0  3.23389861025e-17
8957.5  3.74711623479e-17
8958.0  3.90095682086e-17
8958.5  3.91532017344e-17
8959.0  3.78597023935e-17
8959.5  3.57529164861e-17
8960.0  3.94656785639e-17
8960.5  4.11668892291e-17
8961.0  3.64202525151e-17
8961.5  3.2280442708e-17
8962.0  2.25630717431e-17
8962.5  2.47469635418e-17
8963.0  2.619245714e-17
8963.5  2.77405053631e-17
8964.0  2.81783462811e-17
8964.5  2.91622198956e-17
8965.0  2.85539900942e-17
8965.5  2.79879788279e-17
8966.0  2.89467787256e-17
8966.5  2.93497822453e-17
8967.0  3.0585372669e-17
8967.5  3.03443482041e-17
8968.0  3.0019192351e-17
8968.5  3.00145705801e-17
8969.0  3.00288444542e-17
8969.5  3.00024025197e-17
8970.0  2.92006413199e-17
8970.5  2.76608498603e-17
8971.0  2.63646844614e-17
8971.5  2.56837542622e-17
8972.0  2.65854027195e-17
8972.5  2.72254061116e-17
8973.0  2.88687999872e-17
8973.5  3.00321884311e-17
8974.0  3.09376958002e-17
8974.5  3.32362783331e-17
8975.0  3.3372775725e-17
8975.5  3.22612533075e-17
8976.0  3.11280864855e-17
8976.5  2.98953543074e-17
8977.0  2.75391745362e-17
8977.5  2.70741976808e-17
8978.0  2.86396380669e-17
8978.5  2.97439444722e-17
8979.0  3.14165682477e-17
8979.5  3.27483132747e-17
8980.0  3.33479231086e-17
8980.5  3.27394159732e-17
8981.0  3.25018032926e-17
8981.5  3.19068206012e-17
8982.0  3.03324267908e-17
8982.5  2.93578670845e-17
8983.0  3.04242364197e-17
8983.5  3.02453768064e-17
8984.0  2.92020943066e-17
8984.5  2.99270701477e-17
8985.0  3.0577764413e-17
8985.5  3.12630382735e-17
8986.0  3.13039724596e-17
8986.5  3.0549275004e-17
8987.0  3.05192680011e-17
8987.5  3.04706750104e-17
8988.0  2.90223527044e-17
8988.5  2.84399990939e-17
8989.0  2.64539674363e-17
8989.5  2.65942878561e-17
8990.0  2.68258684763e-17
8990.5  2.68637572476e-17
8991.0  2.6891269366e-17
8991.5  2.53037686526e-17
8992.0  2.57796804219e-17
8992.5  2.71615535843e-17
8993.0  2.80377993972e-17
8993.5  2.86801692881e-17
8994.0  2.82673984465e-17
8994.5  2.83915225174e-17
8995.0  2.91372488402e-17
8995.5  2.9428396919e-17
8996.0  2.97268624667e-17
8996.5  2.6505693767e-17
8997.0  2.57283012527e-17
8997.5  2.60438201374e-17
8998.0  2.77115675219e-17
8998.5  3.01322080219e-17
8999.0  3.13356770593e-17
8999.5  3.18253509288e-17
9000.0  3.20098757726e-17
9000.5  3.25463852186e-17
9001.0  3.36706432891e-17
9001.5  3.41751793687e-17
9002.0  3.44750321223e-17
9002.5  3.45407935691e-17
9003.0  3.48002497821e-17
9003.5  3.56149947307e-17
9004.0  3.24220404261e-17
9004.5  2.97304385485e-17
9005.0  2.52457567307e-17
9005.5  2.39753527604e-17
9006.0  2.13908637616e-17
9006.5  2.27134537615e-17
9007.0  2.42816245689e-17
9007.5  2.63961063911e-17
9008.0  2.71918937377e-17
9008.5  2.90477843095e-17
9009.0  2.92059730166e-17
9009.5  2.94690056197e-17
9010.0  2.91075645617e-17
9010.5  2.89380941872e-17
9011.0  2.72892216356e-17
9011.5  2.76667027968e-17
9012.0  2.86675792206e-17
9012.5  2.94735967163e-17
9013.0  3.00283904303e-17
9013.5  3.07762356485e-17
9014.0  3.02577995771e-17
9014.5  2.78779393593e-17
9015.0  2.73118664808e-17
9015.5  2.67623775916e-17
9016.0  2.63319702755e-17
9016.5  2.62160339063e-17
9017.0  2.60999474763e-17
9017.5  2.55493282625e-17
9018.0  2.4798696761e-17
9018.5  2.5174345385e-17
9019.0  2.52905348929e-17
9019.5  2.47238422299e-17
9020.0  2.5079796391e-17
9020.5  2.57838494983e-17
9021.0  2.63406345173e-17
9021.5  2.66416307987e-17
9022.0  2.63915014292e-17
9022.5  2.58099100577e-17
9023.0  2.41692342852e-17
9023.5  2.49310414506e-17
9024.0  2.55264152346e-17
9024.5  2.65340313248e-17
9025.0  2.69862451565e-17
9025.5  2.85130449732e-17
9026.0  2.83940474762e-17
9026.5  2.82643033417e-17
9027.0  2.86251758911e-17
9027.5  2.85962984299e-17
9028.0  2.74096101544e-17
9028.5  2.66278994113e-17
9029.0  2.54226569926e-17
9029.5  2.40013840778e-17
9030.0  2.33584930989e-17
9030.5  2.47309288687e-17
9031.0  2.51446147209e-17
9031.5  2.61297056797e-17
9032.0  2.67867004677e-17
9032.5  2.71922361017e-17
9033.0  2.54119829889e-17
9033.5  2.53553209394e-17
9034.0  2.58212499598e-17
9034.5  2.78405593319e-17
9035.0  2.96582592198e-17
9035.5  3.07707606497e-17
9036.0  3.07652832833e-17
9036.5  2.94573868525e-17
9037.0  3.065298318e-17
9037.5  3.21790656968e-17
9038.0  3.1779591581e-17
9038.5  3.14604016656e-17
9039.0  2.84913829909e-17
9039.5  2.81829818136e-17
9040.0  2.76546093829e-17
9040.5  2.74322453039e-17
9041.0  2.73052898793e-17
9041.5  2.38529722364e-17
9042.0  2.35540060858e-17
9042.5  2.31105075005e-17
9043.0  2.43157541587e-17
9043.5  2.51949912557e-17
9044.0  2.42369894147e-17
9044.5  2.36183559323e-17
9045.0  2.15303221478e-17
9045.5  2.28730959149e-17
9046.0  2.42582773866e-17
9046.5  2.4276404699e-17
9047.0  2.43455377945e-17
9047.5  2.49267514548e-17
9048.0  2.83210961895e-17
9048.5  3.32474157106e-17
9049.0  3.86241281435e-17
9049.5  4.07206861648e-17
9050.0  3.673560869e-17
9050.5  3.52036099525e-17
9051.0  3.19813405933e-17
9051.5  3.00040458358e-17
9052.0  2.88503873683e-17
9052.5  2.52354385484e-17
9053.0  2.47291193891e-17
9053.5  2.38693955765e-17
9054.0  2.44131932496e-17
9054.5  2.48788415419e-17
9055.0  2.52043378076e-17
9055.5  2.5523401722e-17
9056.0  2.67720864876e-17
9056.5  2.67628792562e-17
9057.0  2.67454251215e-17
9057.5  2.67310332396e-17
9058.0  2.66586251294e-17
9058.5  2.5156748406e-17
9059.0  2.56610744623e-17
9059.5  2.64528690261e-17
9060.0  2.64622956149e-17
9060.5  2.65141872945e-17
9061.0  2.39079527913e-17
9061.5  2.35356346868e-17
9062.0  2.26000963459e-17
9062.5  2.517421485e-17
9063.0  2.69486906549e-17
9063.5  2.88606436615e-17
9064.0  2.87737980379e-17
9064.5  2.74056832792e-17
9065.0  2.66083558173e-17
9065.5  2.58518688099e-17
9066.0  2.58492833074e-17
9066.5  2.58577613892e-17
9067.0  2.55247579313e-17
9067.5  2.5517998154e-17
9068.0  2.54790227272e-17
9068.5  2.42979883731e-17
9069.0  2.39813043607e-17
9069.5  2.5635671023e-17
9070.0  2.58524115909e-17
9070.5  2.61975811113e-17
9071.0  2.56425679223e-17
9071.5  2.53685569763e-17
9072.0  2.41521175381e-17
9072.5  2.38164296422e-17
9073.0  2.29414402051e-17
9073.5  2.24262813246e-17
9074.0  2.20355291038e-17
9074.5  2.42863545721e-17
9075.0  2.44004316432e-17
9075.5  2.33330740953e-17
9076.0  2.28516570685e-17
9076.5  2.23316934723e-17
9077.0  2.34630323175e-17
9077.5  2.39640586046e-17
9078.0  2.58498495066e-17
9078.5  2.56559569296e-17
9079.0  2.53626408285e-17
9079.5  2.39094654794e-17
9080.0  2.32651791958e-17
9080.5  2.04070762685e-17
9081.0  2.08288280645e-17
9081.5  2.17546973385e-17
9082.0  2.46453118315e-17
9082.5  2.63978473307e-17
9083.0  2.89227370177e-17
9083.5  2.89212494295e-17
9084.0  2.83058276018e-17
9084.5  2.88001392019e-17
9085.0  2.92206781916e-17
9085.5  2.79943549762e-17
9086.0  2.75361776627e-17
9086.5  2.63155844505e-17
9087.0  2.63758352199e-17
9087.5  2.64538959899e-17
9088.0  2.83949849397e-17
9088.5  2.90953771581e-17
9089.0  3.05390020762e-17
9089.5  3.06452403881e-17
9090.0  3.08433962344e-17
9090.5  2.88601298381e-17
9091.0  2.79018787376e-17
9091.5  2.75453805238e-17
9092.0  2.71201904327e-17
9092.5  2.60959168237e-17
9093.0  2.63360347354e-17
9093.5  2.65006197687e-17
9094.0  2.57387342986e-17
9094.5  2.55795215863e-17
9095.0  2.5304371941e-17
9095.5  2.4472783997e-17
9096.0  2.3669841121e-17
9096.5  2.25636314415e-17
9097.0  2.22856993682e-17
9097.5  2.20932544332e-17
9098.0  2.27363111805e-17
9098.5  2.36060564529e-17
9099.0  2.32224785578e-17
9099.5  2.30633815561e-17
9100.0  2.25275170569e-17
9100.5  2.24162673526e-17
9101.0  2.2197892114e-17
9101.5  2.31898165874e-17
9102.0  2.37329933975e-17
9102.5  2.32868991406e-17
9103.0  2.30378114432e-17
9103.5  2.23780406505e-17
9104.0  2.26444899886e-17
9104.5  2.28511751997e-17
9105.0  2.15693156779e-17
9105.5  2.10441748634e-17
9106.0  1.94688842039e-17
9106.5  2.02979032133e-17
9107.0  2.11936848861e-17
9107.5  2.37147588928e-17
9108.0  2.44304745305e-17
9108.5  2.47311651779e-17
9109.0  2.43216261022e-17
9109.5  2.37009602129e-17
9110.0  2.42307029764e-17
9110.5  2.44496603551e-17
9111.0  2.41141027762e-17
9111.5  2.45212025154e-17
9112.0  2.54151720314e-17
9112.5  2.53895645777e-17
9113.0  2.5372225342e-17
9113.5  2.41855600453e-17
9114.0  2.4206441508e-17
9114.5  2.46036748311e-17
9115.0  2.47453902199e-17
9115.5  2.48678546307e-17
9116.0  2.29550763507e-17
9116.5  2.26524514228e-17
9117.0  2.29819317689e-17
9117.5  2.27062593381e-17
9118.0  2.23745837241e-17
9118.5  2.15726946166e-17
9119.0  2.13908416488e-17
9119.5  2.24229106659e-17
9120.0  2.34243924611e-17
9120.5  2.51265385255e-17
9121.0  2.49250590999e-17
9121.5  2.48336992236e-17
9122.0  2.14955174639e-17
9122.5  2.15954455547e-17
9123.0  2.19859976763e-17
9123.5  2.36025521932e-17
9124.0  2.47202214998e-17
9124.5  2.41036573382e-17
9125.0  2.38323196926e-17
9125.5  2.29979254823e-17
9126.0  2.27320733034e-17
9126.5  2.24780579312e-17
9127.0  2.24809359452e-17
9127.5  2.24380873596e-17
9128.0  2.20107195203e-17
9128.5  2.25340230503e-17
9129.0  2.32295310019e-17
9129.5  2.28877936851e-17
9130.0  2.27354549854e-17
9130.5  2.16343319669e-17
9131.0  2.08629436016e-17
9131.5  1.93663036084e-17
9132.0  1.94884006953e-17
9132.5  1.95652659614e-17
9133.0  2.17740213724e-17
9133.5  2.28664639458e-17
9134.0  2.56230405765e-17
9134.5  2.4732867477e-17
9135.0  2.40578450379e-17
9135.5  2.25268626965e-17
9136.0  2.20409056444e-17
9136.5  2.07623740151e-17
9137.0  2.11331683822e-17
9137.5  2.152617204e-17
9138.0  2.33509373829e-17
9138.5  2.416092677e-17
9139.0  2.71166754349e-17
9139.5  2.75869806243e-17
9140.0  2.82775378163e-17
9140.5  2.74705877722e-17
9141.0  2.71284292513e-17
9141.5  2.61163585826e-17
9142.0  2.54646915056e-17
9142.5  2.40642632828e-17
9143.0  2.48892377973e-17
9143.5  2.53839299923e-17
9144.0  2.75119115767e-17
9144.5  2.76358609371e-17
9145.0  2.7527962881e-17
9145.5  2.72410856588e-17
9146.0  2.6996808542e-17
9146.5  2.59318953469e-17
9147.0  2.5525735168e-17
9147.5  2.43726478136e-17
9148.0  2.42144389689e-17
9148.5  2.40296587597e-17
9149.0  2.47937125416e-17
9149.5  2.50073674909e-17
9150.0  2.48467254778e-17
9150.5  2.54093872003e-17
9151.0  2.63457813846e-17
9151.5  2.56252321045e-17
9152.0  2.52834661238e-17
9152.5  2.60131324377e-17
9153.0  2.52988079733e-17
9153.5  2.35921287456e-17
9154.0  2.32828598982e-17
9154.5  2.30734244248e-17
9155.0  2.25968933599e-17
9155.5  2.28079834478e-17
9156.0  2.37990710827e-17
9156.5  2.56670242492e-17
9157.0  2.74014818674e-17
9157.5  3.05296509983e-17
9158.0  3.08442591393e-17
9158.5  2.85360629863e-17
9159.0  2.80743743913e-17
9159.5  2.74807167345e-17
9160.0  2.70527518886e-17
9160.5  2.69567025991e-17
9161.0  2.80714990695e-17
9161.5  2.97897995201e-17
9162.0  3.29330930762e-17
9162.5  3.41871050421e-17
9163.0  3.48328078708e-17
9163.5  3.13924162723e-17
9164.0  3.05119505083e-17
9164.5  2.84821644185e-17
9165.0  2.88959574612e-17
9165.5  2.91988638429e-17
9166.0  2.88760361246e-17
9166.5  2.87967272557e-17
9167.0  2.86396845126e-17
9167.5  2.8940399654e-17
9168.0  2.92469777358e-17
9168.5  2.89593698328e-17
9169.0  2.89388572829e-17
9169.5  2.93587125691e-17
9170.0  2.89817830838e-17
9170.5  2.84460859407e-17
9171.0  2.65067967304e-17
9171.5  2.57251157026e-17
9172.0  2.47795962157e-17
9172.5  2.45559993023e-17
9173.0  2.41043606094e-17
9173.5  2.31247368034e-17
9174.0  2.25661794076e-17
9174.5  2.25936250885e-17
9175.0  2.32095820201e-17
9175.5  2.50637873208e-17
9176.0  2.70125228458e-17
9176.5  2.85726884513e-17
9177.0  2.93471132227e-17
9177.5  2.92490739455e-17
9178.0  2.81542245341e-17
9178.5  2.75569620833e-17
9179.0  2.68924728861e-17
9179.5  2.7269217297e-17
9180.0  2.74200326645e-17
9180.5  2.79404605608e-17
9181.0  2.77251064027e-17
9181.5  2.73942931342e-17
9182.0  2.69480448685e-17
9182.5  2.67495467085e-17
9183.0  2.69076095508e-17
9183.5  2.6222275173e-17
9184.0  2.47065757608e-17
9184.5  2.41908632819e-17
9185.0  2.38646524061e-17
9185.5  2.60113988359e-17
9186.0  2.63564593983e-17
9186.5  2.69345363786e-17
9187.0  2.68862386385e-17
9187.5  2.6841662639e-17
9188.0  2.7191154511e-17
9188.5  2.69355216222e-17
9189.0  2.51140896419e-17
9189.5  2.49570188469e-17
9190.0  2.47697762427e-17
9190.5  2.49144604439e-17
9191.0  2.49946999759e-17
9191.5  2.56542330017e-17
9192.0  2.60793100522e-17
9192.5  2.68141062261e-17
9193.0  2.68315212834e-17
9193.5  2.68281738655e-17
9194.0  2.57550269824e-17
9194.5  2.61637995944e-17
9195.0  2.72458611917e-17
9195.5  2.69127706528e-17
9196.0  2.66791317215e-17
9196.5  2.41722480969e-17
9197.0  2.39749648461e-17
9197.5  2.43192308127e-17
9198.0  2.63504753466e-17
9198.5  2.82713545294e-17
9199.0  3.02124904973e-17
9199.5  3.09200663852e-17
9200.0  3.2973823185e-17
9200.5  3.22927484089e-17
9201.0  3.14066500547e-17
9201.5  2.91995495967e-17
9202.0  2.84083251022e-17
9202.5  2.84410201695e-17
9203.0  2.88132977122e-17
9203.5  2.95172403057e-17
9204.0  2.90065525471e-17
9204.5  2.87345928096e-17
9205.0  2.75086724752e-17
9205.5  2.78147839922e-17
9206.0  2.87895754581e-17
9206.5  2.86033226601e-17
9207.0  2.84659813712e-17
9207.5  2.74138576868e-17
9208.0  2.7375448107e-17
9208.5  2.78234579632e-17
9209.0  2.89280104747e-17
9209.5  3.00610359469e-17
9210.0  3.00099896633e-17
9210.5  2.99600580363e-17
9211.0  2.96028021241e-17
9211.5  2.86236229732e-17
9212.0  2.72266023952e-17
9212.5  2.66396658904e-17
9213.0  2.64080636441e-17
9213.5  2.60018324669e-17
9214.0  2.59905594291e-17
9214.5  2.59529528728e-17
9215.0  2.62391389656e-17
9215.5  2.64102061702e-17
9216.0  2.60073576223e-17
9216.5  2.59494972364e-17
9217.0  2.58124200678e-17
9217.5  2.62768836182e-17
9218.0  2.66519855788e-17
9218.5  2.84331345295e-17
9219.0  2.85653459452e-17
9219.5  2.77497294136e-17
9220.0  2.71955641335e-17
9220.5  2.65814548344e-17
9221.0  2.78780662806e-17
9221.5  2.8406121284e-17
9222.0  2.99628169045e-17
9222.5  3.0274990332e-17
9223.0  3.07402446501e-17
9223.5  3.09607769877e-17
9224.0  3.10580017741e-17
9224.5  2.94786511525e-17
9225.0  2.96317132789e-17
9225.5  2.99377391757e-17
9226.0  3.11467748398e-17
9226.5  3.18976378732e-17
9227.0  3.17657201821e-17
9227.5  3.14114531804e-17
9228.0  3.0229663398e-17
9228.5  2.9821587272e-17
9229.0  2.9474863904e-17
9229.5  3.02426491651e-17
9230.0  3.05627293115e-17
9230.5  3.14960787704e-17
9231.0  3.18767479804e-17
9231.5  3.23230736964e-17
9232.0  3.26242836971e-17
9232.5  3.27785178597e-17
9233.0  3.34324280749e-17
9233.5  3.28622796882e-17
9234.0  3.19091901544e-17
9234.5  3.11324719029e-17
9235.0  3.07813837327e-17
9235.5  3.26170572408e-17
9236.0  3.35027131335e-17
9236.5  3.55388097999e-17
9237.0  3.46310138828e-17
9237.5  3.40382388067e-17
9238.0  3.28567138416e-17
9238.5  3.29307720178e-17
9239.0  3.35950293511e-17
9239.5  3.3509287836e-17
9240.0  3.34315577361e-17
9240.5  3.29584781714e-17
9241.0  3.26317279996e-17
9241.5  3.11242650973e-17
9242.0  3.1127213482e-17
9242.5  3.11280062586e-17
9243.0  2.95824576262e-17
9243.5  2.91675837285e-17
9244.0  3.08853018301e-17
9244.5  3.16561724209e-17
9245.0  3.30121149616e-17
9245.5  3.26845197321e-17
9246.0  3.25254246232e-17
9246.5  2.99759296445e-17
9247.0  2.95496966107e-17
9247.5  2.86193409674e-17
9248.0  2.95941956085e-17
9248.5  3.02809169031e-17
9249.0  3.24046281656e-17
9249.5  3.2755152058e-17
9250.0  3.31308998112e-17
9250.5  3.23767263187e-17
9251.0  3.16434227567e-17
9251.5  2.95684054179e-17
9252.0  2.9169341167e-17
9252.5  2.97002714257e-17
9253.0  2.9400243231e-17
9253.5  2.89947963545e-17
9254.0  2.90357062085e-17
9254.5  2.90776050707e-17
9255.0  2.96285379884e-17
9255.5  3.04144499382e-17
9256.0  3.18916467944e-17
9256.5  3.26583251858e-17
9257.0  3.30704393634e-17
9257.5  3.45712603087e-17
9258.0  3.46065694803e-17
9258.5  3.45127231658e-17
9259.0  3.47705874975e-17
9259.5  3.49664714297e-17
9260.0  3.33389887758e-17
9260.5  3.28803636012e-17
9261.0  3.1815784015e-17
9261.5  3.1785985512e-17
9262.0  3.17557868522e-17
9262.5  3.29030038207e-17
9263.0  3.32963084051e-17
9263.5  3.40886494525e-17
9264.0  3.47103923066e-17
9264.5  3.5589842228e-17
9265.0  3.69654544657e-17
9265.5  3.75614863787e-17
9266.0  3.91195435141e-17
9266.5  3.93030163618e-17
9267.0  3.96405563739e-17
9267.5  3.86867641737e-17
9268.0  3.8165780098e-17
9268.5  3.48400387554e-17
9269.0  3.43428508546e-17
9269.5  3.33638067268e-17
9270.0  3.43161403419e-17
9270.5  3.50816039833e-17
9271.0  3.6816935433e-17
9271.5  3.66727108723e-17
9272.0  3.45052337422e-17
9272.5  3.4017672142e-17
9273.0  3.34835679462e-17
9273.5  3.44577888749e-17
9274.0  3.46202883837e-17
9274.5  3.31613778609e-17
9275.0  3.24859487793e-17
9275.5  3.14314384169e-17
9276.0  3.20421934691e-17
9276.5  3.23312800368e-17
9277.0  3.11927711114e-17
9277.5  3.08781609101e-17
9278.0  3.0110276389e-17
9278.5  2.90816983358e-17
9279.0  2.85006972287e-17
9279.5  2.92043150142e-17
9280.0  2.9348676138e-17
9280.5  2.94668030596e-17
9281.0  2.9372085661e-17
9281.5  2.9311211492e-17
9282.0  3.01411156658e-17
9282.5  3.07331313139e-17
9283.0  3.27415801419e-17
9283.5  3.30376862019e-17
9284.0  3.33624919878e-17
9284.5  3.35309492403e-17
9285.0  3.38680182642e-17
9285.5  3.62731815351e-17
9286.0  3.68419567099e-17
9286.5  3.76674112987e-17
9287.0  3.71066264947e-17
9287.5  3.69373621044e-17
9288.0  3.57630797914e-17
9288.5  3.49552513903e-17
9289.0  3.29493778238e-17
9289.5  3.40821782524e-17
9290.0  3.48486833017e-17
9290.5  3.7692640167e-17
9291.0  3.78049456312e-17
9291.5  3.70403632763e-17
9292.0  3.65373784576e-17
9292.5  3.61142948673e-17
9293.0  3.66119495312e-17
9293.5  3.66971240172e-17
9294.0  3.61238305535e-17
9294.5  3.61654057462e-17
9295.0  3.61872516248e-17
9295.5  3.47930775588e-17
9296.0  3.43508733669e-17
9296.5  3.3185407159e-17
9297.0  3.28213206592e-17
9297.5  3.21288573186e-17
9298.0  2.96149413032e-17
9298.5  2.85001591736e-17
9299.0  2.83511592779e-17
9299.5  2.95244044456e-17
9300.0  3.21749300061e-17
9300.5  3.16569771283e-17
9301.0  3.1356792466e-17
9301.5  2.84951461026e-17
9302.0  2.85079425385e-17
9302.5  2.93235550223e-17
9303.0  3.03032790834e-17
9303.5  3.12102165781e-17
9304.0  3.11396956652e-17
9304.5  3.18558215823e-17
9305.0  3.59239015326e-17
9305.5  3.78555486289e-17
9306.0  4.02438134461e-17
9306.5  4.15521186866e-17
9307.0  4.21192994725e-17
9307.5  4.25340964616e-17
9308.0  4.09690973694e-17
9308.5  3.81084873628e-17
9309.0  4.04355912872e-17
9309.5  4.166816115e-17
9310.0  5.34366273603e-17
9310.5  5.69812054056e-17
9311.0  6.4891221389e-17
9311.5  6.03256369118e-17
9312.0  5.72683211441e-17
9312.5  5.14573082273e-17
9313.0  5.09500083899e-17
9313.5  5.08789376164e-17
9314.0  5.19247762364e-17
9314.5  5.29356141551e-17
9315.0  5.24451254235e-17
9315.5  5.04648389932e-17
9316.0  3.66183732618e-17
9316.5  3.40703004658e-17
9317.0  3.06919738314e-17
9317.5  2.64615192517e-17
9318.0  2.49530762438e-17
9318.5  2.2708770199e-17
9319.0  2.18207136551e-17
9319.5  2.01099066892e-17
9320.0  2.80635494392e-17
9320.5  3.2206827847e-17
9321.0  3.65766315811e-17
9321.5  3.44889712793e-17
9322.0  2.8372942568e-17
9322.5  2.33405477522e-17
9323.0  1.97795031536e-17
9323.5  2.07226903052e-17
9324.0  2.26913235681e-17
9324.5  2.98423699801e-17
9325.0  2.98818692998e-17
9325.5  2.99274363714e-17
9326.0  2.65203772539e-17
9326.5  2.57324674385e-17
9327.0  2.4905516301e-17
9327.5  2.80798581561e-17
9328.0  3.23099645931e-17
9328.5  3.58006670017e-17
9329.0  3.7371382249e-17
9329.5  4.08138568139e-17
9330.0  4.05998965979e-17
9330.5  3.99530921772e-17
9331.0  3.92971764995e-17
9331.5  3.90706456639e-17
9332.0  3.93888075046e-17
9332.5  3.78657472557e-17
9333.0  3.32996960592e-17
9333.5  3.31295312496e-17
9334.0  3.30511766436e-17
9334.5  3.68957857034e-17
9335.0  3.81424775134e-17
9335.5  4.07452287557e-17
9336.0  4.09779197062e-17
9336.5  4.12008147948e-17
9337.0  4.42797774743e-17
9337.5  4.53059343879e-17
9338.0  4.66450761019e-17
9338.5  4.64333828853e-17
9339.0  4.60647885244e-17
9339.5  4.63295148093e-17
9340.0  4.64453463912e-17
9340.5  4.53913407418e-17
9341.0  4.11407064075e-17
9341.5  3.29133450181e-17
9342.0  2.61796037728e-17
9342.5  2.25521628998e-17
9343.0  2.50604311295e-17
9343.5  2.67886812409e-17
9344.0  3.12971390688e-17
9344.5  3.2413774947e-17
9345.0  3.32177978957e-17
9345.5  3.41737479226e-17
9346.0  3.5158240314e-17
9346.5  3.91314459446e-17
9347.0  4.42264525417e-17
9347.5  4.94012897412e-17
9348.0  5.64700705173e-17
9348.5  5.78324032232e-17
9349.0  5.59312777496e-17
9349.5  5.30286040126e-17
9350.0  4.90731125564e-17
9350.5  4.69547730561e-17
9351.0  4.58742089762e-17
9351.5  4.09534773687e-17
9352.0  3.86097882415e-17
9352.5  3.4216465322e-17
9353.0  3.2413097421e-17
9353.5  3.13739523532e-17
9354.0  3.29022895086e-17
9354.5  3.28477904657e-17
9355.0  3.26837108343e-17
9355.5  3.19025009503e-17
9356.0  3.12966137683e-17
9356.5  3.35587182746e-17
9357.0  3.39192869569e-17
9357.5  3.42827501179e-17
9358.0  3.47500502847e-17
9358.5  3.52550932566e-17
9359.0  3.55710919768e-17
9359.5  3.60006151076e-17
9360.0  3.89168359837e-17
9360.5  4.10128703623e-17
9361.0  4.40164029709e-17
9361.5  4.82892640793e-17
9362.0  5.00027430478e-17
9362.5  4.80118272865e-17
9363.0  4.68332353878e-17
9363.5  4.43089420252e-17
9364.0  4.43472947011e-17
9364.5  4.44578940086e-17
9365.0  4.28786211621e-17
9365.5  4.22656081779e-17
9366.0  4.03789995546e-17
9366.5  4.00539819656e-17
9367.0  3.9842478791e-17
9367.5  3.92510102011e-17
9368.0  3.90816392852e-17
9368.5  3.8162294136e-17
9369.0  3.80233129585e-17
9369.5  3.78570866566e-17
9370.0  3.8905249002e-17
9370.5  3.86413623735e-17
9371.0  3.29904898075e-17
9371.5  2.90478297493e-17
9372.0  2.32436779692e-17
9372.5  5.64830865447e-17
9373.0  7.05821152578e-17
9373.5  1.03768745154e-16
9374.0  9.97507783739e-17
9374.5  9.14669125748e-17
9375.0  8.96958834815e-17
9375.5  8.86174495475e-17
9376.0  9.39006573147e-17
9376.5  9.586977485e-17
9377.0  1.01123949395e-16
9377.5  1.03576269762e-16
9378.0  1.05319557312e-16
9378.5  8.05156195548e-17
9379.0  6.91600414196e-17
9379.5  3.50667022709e-17
9380.0  3.25323259532e-17
9380.5  2.98604142642e-17
9381.0  3.74331626343e-17
9381.5  3.99617483802e-17
9382.0  4.67929819442e-17
9382.5  4.71401804138e-17
9383.0  4.7815530563e-17
9383.5  4.62781297605e-17
9384.0  4.5436658661e-17
9384.5  4.65399672087e-17
9385.0  4.63746301269e-17
9385.5  4.65048948709e-17
9386.0  4.31867001153e-17
9386.5  4.11445339756e-17
9387.0  4.18726405114e-17
9387.5  4.30431180031e-17
9388.0  4.70761575084e-17
9388.5  4.84227696158e-17
9389.0  4.93783865419e-17
9389.5  5.14821941902e-17
9390.0  5.23784167202e-17
9390.5  5.63833156504e-17
9391.0  5.78107125928e-17
9391.5  5.93766845831e-17
9392.0  5.75364149024e-17
9392.5  5.67317173174e-17
9393.0  5.5781388612e-17
9393.5  5.59045496941e-17
9394.0  5.62469560246e-17
9394.5  5.46416800099e-17
9395.0  5.38426051438e-17
9395.5  5.05308804252e-17
9396.0  4.99057230209e-17
9396.5  4.87632442957e-17
9397.0  4.63128693308e-17
9397.5  4.49111949973e-17
9398.0  4.22677132897e-17
9398.5  4.31695081403e-17
9399.0  4.63291901989e-17
9399.5  5.0744022639e-17
9400.0  5.42604740419e-17
9400.5  5.64438941773e-17
9401.0  5.65665974658e-17
9401.5  5.52503453833e-17
9402.0  5.49366030173e-17
9402.5  5.4599111696e-17
9403.0  5.42455923535e-17
9403.5  5.42855694591e-17
9404.0  5.4659283798e-17
9404.5  5.6242933845e-17
9405.0  5.85047755725e-17
9405.5  5.79857331572e-17
9406.0  5.78105083474e-17
9406.5  5.4686116888e-17
9407.0  5.31480422169e-17
9407.5  4.98199118638e-17
9408.0  4.69635503643e-17
9408.5  4.53743001828e-17
9409.0  4.921146811e-17
9409.5  5.04051947657e-17
9410.0  5.30633251744e-17
9410.5  5.20131058342e-17
9411.0  5.1194841086e-17
9411.5  4.95547976169e-17
9412.0  4.97786687072e-17
9412.5  5.18103160776e-17
9413.0  5.31836930781e-17
9413.5  5.46431297464e-17
9414.0  5.39212004668e-17
9414.5  5.34371539525e-17
9415.0  5.05719968769e-17
9415.5  5.09892842111e-17
9416.0  5.15832727755e-17
9416.5  5.89987577636e-17
9417.0  6.21552551813e-17
9417.5  6.99432683865e-17
9418.0  6.8917219739e-17
9418.5  6.6806829853e-17
9419.0  6.85963671035e-17
9419.5  6.96332968884e-17
9420.0  7.21288496129e-17
9420.5  7.31768734496e-17
9421.0  7.5736796828e-17
9421.5  7.62335725399e-17
9422.0  7.66529402237e-17
9422.5  7.20386836855e-17
9423.0  6.90605268586e-17
9423.5  5.81258400747e-17
9424.0  5.36139995535e-17
9424.5  4.88265602097e-17
9425.0  4.37212042578e-17
9425.5  4.15590185592e-17
9426.0  3.34870361565e-17
9426.5  3.18008616655e-17
9427.0  2.93145554644e-17
9427.5  3.14865463063e-17
9428.0  3.25531049902e-17
9428.5  3.70373057242e-17
9429.0  3.81015947692e-17
9429.5  4.00608042121e-17
9430.0  4.28586587702e-17
9430.5  4.45541667049e-17
9431.0  4.86711447086e-17
9431.5  5.03289565026e-17
9432.0  5.39838513949e-17
9432.5  5.62216403913e-17
9433.0  5.8049615917e-17
9433.5  5.76554714582e-17
9434.0  5.71917383177e-17
9434.5  5.4246185236e-17
9435.0  4.56198389652e-17
9435.5  3.64959247348e-17
9436.0  4.45753011126e-17
9436.5  4.80960101749e-17
9437.0  5.88762201942e-17
9437.5  5.21743305014e-17
9438.0  4.24187878855e-17
9438.5  3.36702726675e-17
9439.0  3.04642351824e-17
9439.5  3.34906047279e-17
9440.0  3.44085416054e-17
9440.5  3.60404883824e-17
9441.0  4.2044724753e-17
9441.5  4.54372510813e-17
9442.0  5.24759778233e-17
9442.5  4.89355509101e-17
9443.0  3.76378479697e-17
9443.5  3.44687453522e-17
9444.0  3.20782856136e-17
9444.5  4.47098039474e-17
9445.0  4.77689321749e-17
9445.5  5.32827620941e-17
9446.0  5.5826354354e-17
9446.5  5.84046999968e-17
9447.0  6.24251306758e-17
9447.5  6.40357357878e-17
9448.0  6.91637183009e-17
9448.5  6.833662054e-17
9449.0  6.72001246172e-17
9449.5  6.86535429651e-17
9450.0  6.91815399042e-17
9450.5  7.08037779031e-17
9451.0  6.82178937845e-17
9451.5  6.34211116849e-17
9452.0  5.90180373335e-17
9452.5  5.66032173732e-17
9453.0  5.33739021586e-17
9453.5  5.13593036902e-17
9454.0  4.64838103289e-17
9454.5  4.64693315695e-17
9455.0  4.64211830274e-17
9455.5  5.05831506354e-17
9456.0  5.22510702804e-17
9456.5  5.73470560688e-17
9457.0  6.08267064227e-17
9457.5  6.42742158238e-17
9458.0  5.78355835504e-17
9458.5  5.57911138773e-17
9459.0  5.24942960364e-17
9459.5  5.31641886121e-17
9460.0  5.41150667531e-17
9460.5  5.7833750014e-17
9461.0  5.89850931788e-17
9461.5  5.59704578329e-17
9462.0  5.36729687174e-17
9462.5  4.95012433035e-17
9463.0  4.7113652188e-17
9463.5  4.58650828283e-17
9464.0  5.09293860937e-17
9464.5  5.19907950831e-17
9465.0  5.43770506141e-17
9465.5  5.41025309556e-17
9466.0  5.39097842497e-17
9466.5  5.35549825918e-17
9467.0  5.27553158036e-17
9467.5  4.97242300369e-17
9468.0  4.82923343054e-17
9468.5  4.69128991241e-17
9469.0  4.73846305539e-17
9469.5  4.80696034561e-17
9470.0  5.20078670594e-17
9470.5  5.32066565099e-17
9471.0  5.47657446555e-17
9471.5  4.75351773777e-17
9472.0  4.45445314116e-17
9472.5  3.52557723023e-17
9473.0  3.82006349821e-17
9473.5  4.34491232522e-17
9474.0  5.00681586352e-17
9474.5  5.33868481994e-17
9475.0  4.8385773754e-17
9475.5  4.5031326739e-17
9476.0  3.68486691275e-17
9476.5  4.21077521065e-17
9477.0  4.57295954498e-17
9477.5  5.00583791453e-17
9478.0  5.05305028191e-17
9478.5  5.05005884976e-17
9479.0  4.95988729571e-17
9479.5  4.87539704548e-17
9480.0  4.11741893996e-17
9480.5  3.80271859101e-17
9481.0  2.81123087734e-17
9481.5  2.99130419895e-17
9482.0  3.21763849458e-17
9482.5  3.93699430754e-17
9483.0  4.17745400776e-17
9483.5  4.25342477626e-17
9484.0  4.35117487856e-17
9484.5  4.52107016321e-17
9485.0  4.73197030183e-17
9485.5  4.82939935801e-17
9486.0  5.04769516598e-17
9486.5  5.07881857134e-17
9487.0  5.15429614513e-17
9487.5  5.09395137811e-17
9488.0  5.05147000405e-17
9488.5  5.05032081928e-17
9489.0  5.118521905e-17
9489.5  5.37858942316e-17
9490.0  5.46093935794e-17
9490.5  5.53306948652e-17
9491.0  5.41811180635e-17
9491.5  5.29886666221e-17
9492.0  4.76620961597e-17
9492.5  4.38678001557e-17
9493.0  3.93292564375e-17
9493.5  3.91574808254e-17
9494.0  3.91553834723e-17
9494.5  4.04709939156e-17
9495.0  4.02022855811e-17
9495.5  3.98167423109e-17
9496.0  3.77454334497e-17
9496.5  3.67656518679e-17
9497.0  3.53953028909e-17
9497.5  3.50956853928e-17
9498.0  3.45207201528e-17
9498.5  3.47071376996e-17
9499.0  3.4799815192e-17
9499.5  4.19956185624e-17

